The ideal of the trifocal variety

Techniques from representation theory, symbolic computational algebra, and numerical algebraic geometry are used to find the minimal generators of the ideal of the trifocal variety. An effective test for determining whether a given tensor is a trifocal tensor is also given.

==> anc/basis2223333 <==
basis2223333 = [-c13*c31^2*a11*a23^2+c11*c23^2*a31^2*a13-c11^2*c23*a21*a33^2-c21^2*c33*a31*a13^2-c13*c21^2*a11*a33^2-c23*c31^2*a21*a13^2+c13^2*c31*a21^2*a33-c11^2*c33*a31*a23^2+c23^2*c31*a11^2*a33+c13*c23*c31*a31*a11*a23-2*c13*c23*c31*a21*a11*a33+c13*c31*c33*a21*a11*a23-c21*c31*c33*a11*a13*a23-c21*c23*c31*a11*a13*a33+c21*c23*c33*a31*a11*a13-c11*c21*c33*a23*a11*a33+2*c11*c23*c31*a13*a21*a33-c11*c23*c31*a13*a31*a23-c11*c23*c31*a23*a11*a33-2*c11*c23*c33*a31*a21*a13+c11*c23*c33*a31*a11*a23+c11*c23*c33*a21*a11*a33-c11*c31*c33*a21*a23*a13+c23*c31*c33*a21*a11*a13-c11*c13*c21*a31*a33*a23+c11*c13*c23*a31*a21*a33-c11*c13*c31*a21*a23*a33+c11*c13*c33*a31*a21*a23-c11*c21*c23*a31*a33*a13+2*c11*c21*c33*a13*a31*a23-c11*c21*c33*a13*a21*a33+c11^2*c23*a31*a33*a23+c11^2*c33*a21*a23*a33+c11*c13*c21*a21*a33^2-c11*c13*c23*a31^2*a23+c11*c13*c31*a31*a23^2-c11*c13*c33*a21^2*a33+c13*c21^2*a31*a33*a13-c13*c21*c23*a31^2*a13+c13*c31^2*a21*a23*a13-c13*c31*c33*a21^2*a13-c13^2*c21*a31*a21*a33-c13^2*c31*a31*a21*a23+c21*c23*c31*a31*a13^2-c21*c23*c33*a11^2*a33+c21*c31*c33*a21*a13^2-c21*c33^2*a21*a11*a13+c21^2*c33*a11*a13*a33-c23^2*c31*a31*a11*a13+c23*c31^2*a11*a13*a23-c23*c31*c33*a11^2*a23+c13*c21*c23*a31*a11*a33+c11*c33^2*a21^2*a13+c21*c33^2*a11^2*a23+c13^2*c21*a31^2*a23-c11*c33^2*a21*a11*a23+c11*c31*c33*a11*a23^2-c13*c21*c31*a13*a31*a23-c13*c21*c31*a13*a21*a33+2*c13*c21*c31*a23*a11*a33+c13*c21*c33*a31*a21*a13-2*c13*c21*c33*a31*a11*a23+c13*c21*c33*a21*a11*a33+c13*c23*c31*a31*a21*a13-c11*c23^2*a31*a11*a33+c11*c21*c23*a11*a33^2,
-c12^2*c23*b22*b33^2+c13^2*c22*b32^2*b23+c23^2*c32*b12^2*b33-c22^2*c33*b32*b13^2-c13*c22^2*b12*b33^2-c23*c32^2*b22*b13^2-c12^2*c33*b32*b23^2+c22*c33^2*b12^2*b23+c12*c23^2*b32^2*b13+c12*c33^2*b22^2*b13-c12*c32*c33*b22*b23*b13+c12*c23*c33*b22*b12*b33-2*c12*c23*c33*b32*b22*b13+c12*c23*c33*b32*b12*b23-c12*c23*c32*b23*b12*b33-c12*c23*c32*b13*b32*b23+2*c12*c23*c32*b13*b22*b33-c12*c22*c33*b23*b12*b33-c12*c22*c33*b13*b22*b33+2*c12*c22*c33*b13*b32*b23-c12*c22*c23*b32*b33*b13+c12*c13*c33*b32*b22*b23-c12*c13*c32*b22*b23*b33+c12*c13*c23*b32*b22*b33-c12*c13*c22*b32*b33*b23-2*c13*c23*c32*b22*b12*b33-c13*c22*c32*b13*b32*b23+c13*c22*c23*b32*b12*b33+c13*c23*c32*b32*b12*b23+c13*c23*c32*b32*b22*b13+c13*c32*c33*b22*b12*b23+c13*c22*c33*b22*b12*b33-2*c13*c22*c33*b32*b12*b23+c13*c22*c33*b32*b22*b13+2*c13*c22*c32*b23*b12*b33-c13*c22*c32*b13*b22*b33-c22*c23*c32*b12*b13*b33+c22*c23*c33*b32*b12*b13-c22*c32*c33*b12*b13*b23+c23*c32*c33*b22*b12*b13+c12^2*c23*b32*b33*b23+c12*c13*c22*b22*b33^2-c12*c13*c23*b32^2*b23+c12*c13*c32*b32*b23^2-c12*c13*c33*b22^2*b33+c12*c22*c23*b12*b33^2-c12*c23^2*b32*b12*b33+c12*c32*c33*b12*b23^2-c12*c33^2*b22*b12*b23+c12^2*c33*b22*b23*b33-c13^2*c32*b32*b22*b23-c13^2*c22*b32*b22*b33+c13*c32^2*b22*b23*b13-c13*c32*c33*b22^2*b13+c13*c22^2*b32*b33*b13-c13*c22*c23*b32^2*b13+c22^2*c33*b12*b13*b33+c22*c23*c32*b32*b13^2-c22*c23*c33*b12^2*b33+c22*c32*c33*b22*b13^2-c22*c33^2*b22*b12*b13-c23^2*c32*b32*b12*b13+c23*c32^2*b12*b13*b23-c23*c32*c33*b12^2*b23-c13*c32^2*b12*b23^2+c13^2*c32*b22^2*b33,
a23^2*b33*b12^2*a32+a13^2*b33*b22^2*a32+a13^2*b23*b32^2*a22-b23^2*a33*a12^2*b32-a23*b33^2*a12^2*b22+b13*a33^2*b22^2*a12+b23*a33^2*b12^2*a22+b13*a23^2*b32^2*a12-a13*b33^2*a22^2*b12+a13*b13*a33*a22*b22*b32-a13*b13*b33*a22*b22*a32+a13*a23*b23*b32*b12*a32-2*a13*a23*b33*b22*b12*a32+a13*a23*b33*b32*b12*a22+a13*a23*b33*b32*b22*a12+a13*b23*a33*b22*b12*a32-2*a13*b23*a33*b32*b12*a22+a13*b23*a33*b32*b22*a12-a13*b23*b33*a22*a12*b32-a13*b23*b33*a32*a12*b22+2*a13*b23*b33*a32*a22*b12+a13*a33*b33*b22*b12*a22+a13*b13*a23*b32*b22*a32-b13*a23*b23*a32*a12*b32+b13*a23*a33*b22*b12*a32+b13*a23*a33*b32*b12*a22-2*b13*a23*a33*b32*b22*a12-b13*a23*b33*a22*a12*b32+2*b13*a23*b33*a32*a12*b22-b13*a23*b33*a32*a22*b12+2*b13*b23*a33*a22*a12*b32-b13*b23*a33*a32*a12*b22-b13*b23*a33*a32*a22*b12-b13*a33*b33*a22*a12*b22+a23*b23*a33*a12*b12*b32-a23*b23*b33*a12*b12*a32+a23*a33*b33*a12*b12*b22-b23*a33*b33*a12*b12*a22-a13*b13*b23*a32*a22*b32-a13*b13*a23*b32^2*a22+a13*b13*b23*a32^2*b22-a13*b13*a33*b22^2*a32+a13*b13*b33*a22^2*b32-a13^2*b33*a22*b22*b32-a13^2*b23*b32*b22*a32-a13*a23*b23*b32^2*a12+a13*b23^2*a32*a12*b32-a13*a33*b33*b22^2*a12+a13*b33^2*a22*a12*b22+b13^2*a33*a22*b22*a32-b13*a23^2*b32*b12*a32+b13*a23*b23*a32^2*b12-b13*a33^2*b22*b12*a22+b13*a33*b33*a22^2*b12+b13^2*a23*a32*a22*b32-a23^2*b33*a12*b12*b32-a23*b23*a33*b12^2*a32+a23*b23*b33*a12^2*b32-a23*a33*b33*b12^2*a22+a23*b33^2*a12*b12*a22+b23^2*a33*a12*b12*a32-b23*a33^2*a12*b12*b22+b23*a33*b33*a12^2*b22-a13*b23^2*a32^2*b12-b13^2*a23*a32^2*b22-b13^2*a33*a22^2*b32,
-a13^2*b33*b21^2*a31-b13*a23^2*b31^2*a11-b23*a33^2*b11^2*a21-b13*a33^2*b21^2*a11-a13^2*b23*b31^2*a21-a23^2*b33*b11^2*a31+a23*b33^2*a11^2*b21+a13*b33^2*a21^2*b11-a13*b13*a23*b31*b21*a31+a13*b13*b23*a31*a21*b31-a13*b13*a33*a21*b21*b31+a13*b13*b33*a21*b21*a31-a13*a23*b23*b31*b11*a31+2*a13*a23*b33*b21*b11*a31-a13*a23*b33*b31*b11*a21-a13*a23*b33*b31*b21*a11-a13*b23*a33*b21*b11*a31+2*a13*b23*a33*b31*b11*a21-a13*b23*a33*b31*b21*a11+a13*b23*b33*a21*a11*b31+a13*b23*b33*a31*a11*b21-2*a13*b23*b33*a31*a21*b11-a13*a33*b33*b21*b11*a21-b13*a23*a33*b21*b11*a31-b13*a23*a33*b31*b11*a21+2*b13*a23*a33*b31*b21*a11+b13*a23*b33*a21*a11*b31-2*b13*a23*b33*a31*a11*b21+b13*a23*b33*a31*a21*b11-2*b13*b23*a33*a21*a11*b31+b13*b23*a33*a31*a11*b21+b13*b23*a33*a31*a21*b11+b13*a33*b33*a21*a11*b21+b13*a23*b23*a31*a11*b31-a23*b23*a33*a11*b11*b31+a23*b23*b33*a11*b11*a31-a23*a33*b33*a11*b11*b21+b23*a33*b33*a11*b11*a21+a13^2*b23*b31*b21*a31+a13^2*b33*a21*b21*b31+a13*a33*b33*b21^2*a11-a13*b33^2*a21*a11*b21+a13*b13*a23*b31^2*a21-a13*b13*b23*a31^2*b21+a13*b13*a33*b21^2*a31-a13*b13*b33*a21^2*b31+a13*a23*b23*b31^2*a11-a13*b23^2*a31*a11*b31+b13*a23^2*b31*b11*a31-b13*a23*b23*a31^2*b11+b13*a33^2*b21*b11*a21-b13*a33*b33*a21^2*b11-b13^2*a23*a31*a21*b31-b13^2*a33*a21*b21*a31+a23*b23*a33*b11^2*a31-a23*b23*b33*a11^2*b31+a23*a33*b33*b11^2*a21-a23*b33^2*a11*b11*a21+a23^2*b33*a11*b11*b31+b23*a33^2*a11*b11*b21-b23*a33*b33*a11^2*b21-b23^2*a33*a11*b11*a31+b23^2*a33*a11^2*b31+a13*b23^2*a31^2*b11+b13^2*a23*a31^2*b21+b13^2*a33*a21^2*b31,
c12*c31^2*b22^2*b11-c12^2*c31*b21^2*b32-c11*c22^2*b12*b31^2+c11^2*c22*b21*b32^2-c21*c32^2*b11^2*b22+c11^2*c32*b22^2*b31-c22^2*c31*b11^2*b32-c12^2*c21*b31^2*b22-c11*c32^2*b12*b21^2+c21^2*c32*b12^2*b31+c12*c21^2*b32^2*b11-c12*c21*c32*b21*b32*b11-2*c12*c21*c31*b32*b22*b11+c12*c21*c31*b32*b12*b21-c12*c21*c22*b31*b11*b32+c21*c22*c31*b12*b11*b32-c21*c22*c32*b12*b11*b31+c21*c31*c32*b12*b11*b22-c22*c31*c32*b12*b11*b21+2*c12*c21*c32*b31*b11*b22+2*c12*c22*c31*b21*b32*b11-c12*c21*c32*b12*b31*b21+c12*c21*c31*b12*b31*b22-c12*c31*c32*b21*b11*b22-c12*c22*c31*b31*b11*b22-c12*c22*c31*b12*b31*b21+c11*c12*c31*b22*b21*b32-c11*c12*c22*b31*b21*b32+c11*c12*c21*b32*b22*b31+c11*c21*c22*b12*b31*b32-c11*c12*c32*b22*b21*b31+c11*c21*c32*b32*b22*b11+c11*c21*c32*b32*b12*b21+c11*c22*c31*b32*b22*b11-c11*c22*c32*b21*b32*b11+c11*c22*c31*b12*b31*b22-2*c11*c22*c31*b32*b12*b21-c11*c22*c32*b31*b11*b22-2*c11*c21*c32*b12*b31*b22+2*c11*c22*c32*b12*b31*b21+c11*c31*c32*b12*b21*b22-c11*c12*c31*b22^2*b31-c11*c31*c32*b22^2*b11+c11*c22^2*b31*b11*b32+c11*c12*c32*b21^2*b32-c11*c12*c21*b21*b32^2-c21^2*c32*b12*b11*b32+c12^2*c31*b22*b21*b31+c12^2*c21*b31*b21*b32-c12*c21^2*b12*b31*b32+c12*c21*c22*b12*b31^2-c12*c31^2*b12*b21*b22+c12*c31*c32*b12*b21^2+c11*c12*c22*b31^2*b22-c11*c21*c22*b32^2*b11-c11^2*c22*b32*b22*b31-c11^2*c32*b22*b21*b32+c11*c32^2*b21*b11*b22-c21*c22*c31*b12^2*b31+c21*c22*c32*b11^2*b32-c21*c31*c32*b12^2*b21+c21*c32^2*b12*b11*b21-c22*c31^2*b12*b11*b22+c22*c31*c32*b11^2*b22+c22^2*c31*b12*b11*b31+c22*c31^2*b12^2*b21,
c13*c21^2*b11*b33^2-c13^2*c31*b21^2*b33-c23^2*c31*b11^2*b33+c21^2*c33*b31*b13^2-c11*c33^2*b21^2*b13+c11^2*c33*b31*b23^2+c11^2*c23*b21*b33^2-c21*c33^2*b11^2*b23+c13*c31^2*b11*b23^2+c23*c31^2*b21*b13^2-c11*c23^2*b31^2*b13-c13^2*c21*b31^2*b23+c11*c13*c21*b31*b33*b23-c11*c13*c23*b31*b21*b33+c11*c13*c31*b21*b23*b33-c11*c13*c33*b31*b21*b23+c11*c21*c23*b31*b33*b13-2*c11*c21*c33*b13*b31*b23-c23*c31^2*b11*b13*b23+c23*c31*c33*b11^2*b23+c23^2*c31*b31*b11*b13-c11^2*c23*b31*b33*b23-c11^2*c33*b21*b23*b33-c11*c13*c21*b21*b33^2+c11*c13*c23*b31^2*b23-c11*c13*c31*b31*b23^2+c11*c13*c33*b21^2*b33-c11*c21*c23*b11*b33^2+c11*c23^2*b31*b11*b33-c11*c31*c33*b11*b23^2+c11*c33^2*b21*b11*b23+c13^2*c21*b31*b21*b33+c13^2*c31*b31*b21*b23-c13*c21^2*b31*b33*b13+c13*c21*c23*b31^2*b13-c13*c31^2*b21*b23*b13+c13*c31*c33*b21^2*b13-c21*c23*c31*b31*b13^2+c21*c23*c33*b11^2*b33-c21*c31*c33*b21*b13^2+c21*c33^2*b21*b11*b13-c21^2*c33*b11*b13*b33+c11*c21*c33*b13*b21*b33+c11*c21*c33*b23*b11*b33-2*c11*c23*c31*b13*b21*b33+c11*c23*c31*b13*b31*b23+c11*c23*c31*b23*b11*b33+2*c11*c23*c33*b31*b21*b13-c11*c23*c33*b31*b11*b23-c11*c23*c33*b21*b11*b33+c11*c31*c33*b21*b23*b13-c13*c21*c23*b31*b11*b33+c13*c21*c31*b13*b31*b23+c13*c21*c31*b13*b21*b33-2*c13*c21*c31*b23*b11*b33-c13*c21*c33*b31*b21*b13+2*c13*c21*c33*b31*b11*b23-c13*c21*c33*b21*b11*b33-c13*c23*c31*b31*b21*b13-c13*c23*c31*b31*b11*b23+2*c13*c23*c31*b21*b11*b33-c13*c31*c33*b21*b11*b23+c21*c23*c31*b11*b13*b33-c21*c23*c33*b31*b11*b13+c21*c31*c33*b11*b13*b23-c23*c31*c33*b21*b11*b13,
-c22*c31^2*a12^2*a21+c21*c32^2*a11^2*a22-c11^2*c32*a22^2*a31-c21^2*c32*a12^2*a31+c12^2*c21*a31^2*a22-c11^2*c22*a21*a32^2+c11*c22^2*a12*a31^2-c12*c21^2*a32^2*a11+c11*c32^2*a12*a21^2-c22*c31*c32*a11^2*a22+c21^2*c32*a12*a11*a32+c11*c12*c21*a21*a32^2+c21*c22*c31*a12^2*a31-c21*c22*c32*a11^2*a32+c21*c31*c32*a12^2*a21-c21*c32^2*a12*a11*a21-c22^2*c31*a12*a11*a31+c12*c31^2*a12*a21*a22-c12^2*c31*a22*a21*a31-c12*c31*c32*a12*a21^2-c12^2*c21*a31*a21*a32-c12*c21*c22*a12*a31^2+c12*c21^2*a12*a31*a32-c11*c32^2*a21*a11*a22+c11^2*c32*a22*a21*a32+c11*c31*c32*a22^2*a11-c11*c22^2*a31*a11*a32+c11*c21*c22*a32^2*a11-c11*c12*c32*a21^2*a32+c11*c12*c31*a22^2*a31-c11*c12*c22*a31^2*a22+c11^2*c22*a32*a22*a31+c22*c31^2*a12*a11*a22+c12*c21*c32*a12*a31*a21+c22*c31*c32*a12*a11*a21-2*c12*c21*c32*a31*a11*a22-c12*c21*c31*a12*a31*a22-c12*c21*c31*a32*a12*a21+c12*c21*c22*a31*a11*a32+2*c12*c21*c31*a32*a22*a11-c21*c22*c31*a12*a11*a32+c21*c22*c32*a12*a11*a31-c21*c31*c32*a12*a11*a22+c12*c21*c32*a21*a32*a11-2*c12*c22*c31*a21*a32*a11+c12*c22*c31*a31*a11*a22+c12*c22*c31*a12*a31*a21+c12*c31*c32*a21*a11*a22-c11*c12*c21*a32*a22*a31-c11*c12*c31*a22*a21*a32+c11*c12*c22*a31*a21*a32+c11*c12*c32*a22*a21*a31+2*c11*c21*c32*a12*a31*a22-c11*c21*c22*a12*a31*a32-c11*c21*c32*a32*a22*a11-c11*c21*c32*a32*a12*a21+2*c11*c22*c31*a32*a12*a21+c11*c22*c32*a31*a11*a22-c11*c22*c31*a12*a31*a22-c11*c22*c31*a32*a22*a11-2*c11*c22*c32*a12*a31*a21+c11*c22*c32*a21*a32*a11-c11*c31*c32*a12*a21*a22+c22^2*c31*a11^2*a32-c12*c31^2*a22^2*a11+c12^2*c31*a21^2*a32,
c23*c32^2*a22*a13^2-c23^2*c32*a12^2*a33-c22*c33^2*a12^2*a23+c22^2*c33*a32*a13^2+c12^2*c33*a32*a23^2-c12*c23^2*a32^2*a13-c12*c33^2*a22^2*a13+c13*c22^2*a12*a33^2-c13^2*c32*a22^2*a33-c13^2*c22*a32^2*a23+c23^2*c32*a32*a12*a13+c23*c32*c33*a12^2*a23-c23*c32^2*a12*a13*a23-c12^2*c33*a22*a23*a33-c12^2*c23*a32*a33*a23-c12*c13*c22*a22*a33^2+c12*c13*c23*a32^2*a23-c12*c13*c32*a32*a23^2+c12*c13*c33*a22^2*a33-c12*c22*c23*a12*a33^2+c12*c23^2*a32*a12*a33-c12*c32*c33*a12*a23^2+c12*c33^2*a22*a12*a23-c13*c32^2*a22*a23*a13+c13*c32*c33*a22^2*a13-c13*c22^2*a32*a33*a13+c13*c22*c23*a32^2*a13+c13^2*c32*a32*a22*a23+c13^2*c22*a32*a22*a33-c22*c23*c32*a32*a13^2+c22*c23*c33*a12^2*a33-c22*c32*c33*a22*a13^2+c22*c33^2*a22*a12*a13-c22^2*c33*a12*a13*a33-c13*c23*c32*a32*a12*a23-c12*c13*c23*a32*a22*a33+c12*c13*c22*a32*a33*a23+c13*c22*c32*a13*a32*a23-c13*c22*c23*a32*a12*a33+2*c13*c23*c32*a22*a12*a33+c12*c32*c33*a22*a23*a13-c12*c23*c33*a32*a12*a23-c12*c23*c33*a22*a12*a33+2*c12*c23*c33*a32*a22*a13+c12*c23*c32*a23*a12*a33-2*c12*c23*c32*a13*a22*a33+c12*c23*c32*a13*a32*a23+c12*c22*c33*a23*a12*a33+c12*c22*c33*a13*a22*a33+c12*c22*c23*a32*a33*a13-2*c12*c22*c33*a13*a32*a23-c12*c13*c33*a32*a22*a23+c12*c13*c32*a22*a23*a33-c13*c23*c32*a32*a22*a13-c13*c22*c33*a22*a12*a33-c13*c32*c33*a22*a12*a23+2*c13*c22*c33*a32*a12*a23+c13*c22*c32*a13*a22*a33-2*c13*c22*c32*a23*a12*a33-c13*c22*c33*a32*a22*a13+c22*c23*c32*a12*a13*a33-c22*c23*c33*a32*a12*a13+c22*c32*c33*a12*a13*a23-c23*c32*c33*a22*a12*a13+c13*c32^2*a12*a23^2+c12^2*c23*a22*a33^2,
-b21^2*b12*a11*a32^2-b22*a21*a32^2*b11^2+a32*b31*a21^2*b12^2+a32*b31*a11^2*b22^2-b32*a31*a12^2*b21^2+a21^2*a12*b11*b32^2+a22*b21*a11^2*b32^2-b32*a31*a22^2*b11^2+b21*a22*a31^2*b12^2+a31^2*a12*b11*b22^2-b31^2*b12*a11*a22^2-a21*b22*a12^2*b31^2+b32*a22*a21*a32*b11^2+b32*b31*b11*a11*a22^2-b32*a21^2*b12*a32*b11-b32*a12*b31*a21^2*b12+b32*b31*b21*a12^2*a21+b32*a12*a11*a32*b21^2-a22*a21*b11*a11*b32^2-a21*b21*a12*a11*b32^2-b32*a22*b31*a11^2*b22-b32*b21*b22*a11^2*a32+b22*b21*b11*a11*a32^2+b21*a21*b12*a32^2*b11+a32*b22*a31*a22*b11^2-a32*a31*b11*a11*b22^2-a32*a31*b21*a21*b12^2+a32*b12*a31*a12*b21^2+a22*b31^2*a12*a11*b22+a21*a22*b12*a12*b31^2-b31*a21*a22*a31*b12^2+b31*a31*b22*a12^2*b21-b31*a11*a12*a31*b22^2+b31*a31*b12*a22^2*b11-b22*a31^2*b12*a22*b11-b21*b22*b12*a12*a31^2-b32*a22*b31*b11*a12*a21+b32*a22*b31*a11*a21*b12+b32*a22*a31*b11*a11*b22+2*b32*a22*a31*b11*a12*b21-2*b32*a22*a31*a11*b12*b21-b32*a22*b21*b11*a11*a32+b32*a21*b31*a12*a11*b22+b32*a21*a31*b12*a22*b11-2*b32*a21*a31*a12*b11*b22+b32*a21*b21*b12*a11*a32-b32*a12*b31*b21*a11*a22+b32*a12*a31*b21*a21*b12-b32*a12*b21*b11*a21*a32+b32*a11*a31*b22*a12*b21+b32*a11*a21*b22*a32*b11-a32*b22*b31*b11*a11*a22+2*a32*b22*b31*b11*a12*a21-2*a32*b22*b31*a11*a21*b12-a32*b22*a31*b11*a12*b21+a32*b22*a31*a11*b12*b21+2*a32*b21*b31*b12*a11*a22-a32*b21*b31*a12*a11*b22-a32*b21*a31*b12*a22*b11-a32*b12*b31*b21*a12*a21+a32*b12*a31*a21*b11*b22-a32*b11*b31*a22*a21*b12-b31*a22*a31*a12*b11*b22+b31*a21*b22*b12*a12*a31-b31*a12*a31*a22*b12*b21+b31*a11*b22*b12*a22*a31,
c33^2*a23*a11^2*b21-c31^2*b13*a11*a23^2+c33^2*a13*a21^2*b11-c31^2*a21*b23*a13^2+c23^2*a33*a11^2*b31+c23^2*a13*a31^2*b11-c21^2*b13*a11*a33^2-c21^2*a31*b33*a13^2+c13^2*a33*a21^2*b31+c13^2*a23*a31^2*b21-c11^2*b23*a21*a33^2-c11^2*a23^2*a31*b33-c33^2*a13*a21*a11*b21-c33^2*a23*a11*b11*a21+c11*c13*a31*b31*a23^2+c11^2*a23*a31*a33*b23+c11^2*a33*a21*a23*b33-c11*c13*a23*a31^2*b23+c11*c13*a21*b21*a33^2-c11*c13*a33*a21^2*b33+c11*c21*b13*a21*a33^2+c11*c21*b23*a11*a33^2+2*c11*c23*a13*a31^2*b23-c11*c23*b13*a31^2*a23+c11*c23*a33^2*b21*a11-2*c11*c23*a33^2*a21*b11+c11*c31*b13*a31*a23^2+c11*c31*b33*a11*a23^2+2*c11*c33*a13*a21^2*b33-c11*c33*b13*a21^2*a33+c11*c33*a23^2*b31*a11-2*c11*c33*a23^2*a31*b11-c13^2*a23*a31*a21*b31-c13^2*a33*a21*b21*a31-c13*c21*a13*a31^2*b23+2*c13*c21*b13*a31^2*a23-2*c13*c21*a33^2*b21*a11+c13*c21*a33^2*a21*b11-c13*c23*a13*a31^2*b21-c13*c23*a23*a31^2*b11-c13*c31*a13*a21^2*b33+2*c13*c31*b13*a21^2*a33-2*c13*c31*a23^2*b31*a11+c13*c31*a23^2*a31*b11-c13*c33*a13*a21^2*b31-c13*c33*a33*a21^2*b11+c21^2*a13*a31*a33*b13+c21^2*a33*a11*a13*b33-c21*c23*a13*a31^2*b13+c21*c23*a11*b11*a33^2-c21*c23*a33*a11^2*b33+c21*c31*a13^2*a31*b23+c21*c31*b33*a21*a13^2+c21*c33*a13^2*b31*a21-c21*c33*b23*a11^2*a33-2*c21*c33*a13^2*a31*b21+2*c21*c33*a23*a11^2*b33+c21*c23*a31*b31*a13^2-c23^2*a13*a31*a11*b31-c23^2*a33*a11*b11*a31-2*c23*c31*a13^2*b31*a21+2*c23*c31*b23*a11^2*a33+c23*c31*a13^2*a31*b21-c23*c31*a23*a11^2*b33-c23*c33*a23*a11^2*b31-c23*c33*a33*a11^2*b21+c31^2*a13*a21*a23*b13+c31^2*a23*a11*a13*b23+c31*c33*a21*b21*a13^2-c31*c33*a13*a21^2*b13+c31*c33*a11*b11*a23^2-c31*c33*a23*a11^2*b23+c13*c21*b23*a31*a11*a33+c13*c21*a33*a21*a11*b33+c13*c23*a13*a31*a21*b31+c13*c23*a23*a31*a11*b31-2*c13*c23*a33*a21*a11*b31+c13*c23*a33*a31*a11*b21+c13*c23*a33*a31*a21*b11+2*c13*c31*a13*a23*b31*a21-c13*c31*a13*a23*a31*b21+c13*c31*a13*a31*a21*b23-c13*c31*a13*a21*b21*a33-2*c13*c31*b13*a31*a21*a23+c13*c31*a23*a31*a11*b23+2*c13*c31*a23*a33*b21*a11-c13*c31*a23*a33*a21*b11+c13*c31*a23*a21*a11*b33-2*c13*c31*b23*a21*a11*a33+c13*c33*a13*a21*b21*a31+c13*c33*a23*a21*a11*b31-2*c13*c33*a23*a31*a11*b21+c13*c33*a23*a31*a21*b11+c13*c33*a33*a21*a11*b21-c21*c23*a13*a33*b31*a11-c21*c23*a13*a33*a31*b11+c21*c23*a13*a31*a11*b33+c21*c23*b13*a31*a11*a33-c21*c31*a13*b13*a31*a23-c21*c31*a13*a23*a11*b33-c21*c31*a13*b23*a11*a33-c21*c31*b13*a13*a21*a33+2*c21*c31*b13*a23*a11*a33-2*c21*c33*b13*a31*a11*a23+c21*c33*b13*a21*a11*a33-c21*c33*a23*a11*b11*a33+c21*c33*a13*a31*a21*b13-c21*c33*a13*a23*b31*a11+2*c21*c33*a13*a23*a31*b11+c21*c33*a13*a31*a11*b23+2*c21*c33*a13*a33*b21*a11-c21*c33*a13*a33*a21*b11-2*c21*c33*a13*a21*a11*b33+c23*c31*b13*a31*a11*a23-2*c23*c31*b13*a21*a11*a33-c23*c31*a23*a11*b11*a33+c23*c31*a13*a31*a21*b13+2*c23*c31*a13*a23*b31*a11-c23*c31*a13*a23*a31*b11-2*c23*c31*a13*a31*a11*b23-c23*c31*a13*a33*b21*a11+2*c23*c31*a13*a33*a21*b11+c23*c31*a13*a21*a11*b33+c23*c33*a13*a21*a11*b31+c23*c33*a13*a31*a11*b21-2*c23*c33*a13*a31*a21*b11+c23*c33*a23*a11*b11*a31+c23*c33*a33*a11*b11*a21-c31*c33*a13*a23*b21*a11-c31*c33*a13*a23*a21*b11+c31*c33*a13*a21*a11*b23+c31*c33*b13*a21*a11*a23-c11*c13*a23*a33*a31*b21-c11*c13*a23*a33*b31*a21+c11*c13*a23*a31*a21*b33+c11*c13*b23*a31*a21*a33+2*c11*c21*a13*a23*a31*b33-c11*c21*a13*a31*a33*b23-c11*c21*b13*a31*a33*a23-c11*c21*a33*a13*a21*b33-c11*c21*b33*a23*a11*a33-c11*c23*a13*a31*b31*a23-c11*c23*a13*a33*a31*b21+2*c11*c23*a13*a33*b31*a21-2*c11*c23*a13*a31*a21*b33+c11*c23*b13*a31*a21*a33-c11*c23*a23*a33*b31*a11+2*c11*c23*a23*a33*a31*b11+c11*c23*a23*a31*a11*b33-2*c11*c23*b23*a31*a11*a33+c11*c23*a33*a21*a11*b33-c11*c31*a13*a21*a23*b33+2*c11*c31*a13*a21*b23*a33-c11*c31*b13*a21*a23*a33-c11*c31*a23*a13*a31*b23-c11*c31*b23*a23*a11*a33-c11*c33*a13*a23*b31*a21+2*c11*c33*a13*a23*a31*b21-2*c11*c33*a13*a31*a21*b23-c11*c33*a13*a21*b21*a33+c11*c33*b13*a31*a21*a23+c11*c33*a23*a31*a11*b23-c11*c33*a23*a33*b21*a11+2*c11*c33*a23*a33*a21*b11-2*c11*c33*a23*a21*a11*b33+c11*c33*b23*a21*a11*a33-c13*c21*a13*a31*b31*a23+2*c13*c21*a13*a33*a31*b21-c13*c21*a13*a33*b31*a21+c13*c21*a13*a31*a21*b33-2*c13*c21*b13*a31*a21*a33+2*c13*c21*a23*a33*b31*a11-c13*c21*a23*a33*a31*b11-2*c13*c21*a23*a31*a11*b33,
c13^2*c21*b31^2*a23-c11^2*c33*a31*b23^2-c11^2*c23*a21*b33^2-c21^2*c33*a31*b13^2+c11*c23^2*b31^2*a13+c23^2*c31*b11^2*a33-c13*c31^2*a11*b23^2-c23*c31^2*a21*b13^2+c11*c33^2*b21^2*a13+c21*c33^2*b11^2*a23-c11*c33^2*b21*b11*a23-c21*c33^2*b21*b11*a13+c11^2*c23*b31*b33*a23+c11^2*c23*b23*b31*a33+c11^2*c23*b23*a31*b33-2*c11^2*c23*a33*b21*b33-2*c11^2*c33*a23*b31*b23+c11^2*c33*a23*b21*b33+c11^2*c33*b21*b23*a33+c11^2*c33*b23*a21*b33+c11*c13*c21*a21*b33^2+c11*c13*c31*a31*b23^2+c11*c21*c23*a11*b33^2+2*c11*c23^2*a31*b31*b13-c11*c23^2*b33*b31*a11-c11*c23^2*b33*a31*b11+c11*c31*c33*a11*b23^2+2*c11*c33^2*a21*b21*b13-c11*c33^2*b23*b21*a11-c11*c33^2*b23*a21*b11+c13*c31^2*b21*b23*a13+c13*c31^2*b13*b21*a23-2*c13*c31^2*a23*b11*b23-c13*c31*c33*b21^2*a13-c13*c11*c23*b31^2*a23-c13*c11*c33*b21^2*a33-c13*c21*c23*b31^2*a13+c13*c21^2*b31*b33*a13+c13*c21^2*b13*b31*a33-2*c13*c21^2*a33*b11*b33+2*c13^2*c21*a31*b31*b23-c13^2*c21*b31*b21*a33-c13^2*c21*b33*b31*a21-c13^2*c21*b33*a31*b21-c13^2*c31*b31*b21*a23-c13^2*c31*b23*b31*a21-c13^2*c31*b23*a31*b21+2*c13^2*c31*a21*b21*b33+c13*c31^2*b13*a21*b23+c23*c31^2*b13*a11*b23-c21*c33^2*b13*b21*a11-c21*c33^2*b13*a21*b11+c21*c23*c31*a31*b13^2+c13*c21^2*b13*a31*b33-2*c21^2*c33*a13*b31*b13+c21^2*c33*a13*b11*b33+c21^2*c33*b11*b13*a33+c21^2*c33*b13*a11*b33+c21*c31*c33*a21*b13^2+2*c21*c33^2*a11*b11*b23-c11*c23^2*b31*b11*a33-c23^2*c31*b31*b11*a13-c23^2*c31*b13*b31*a11-c23^2*c31*b13*a31*b11+2*c23^2*c31*a11*b11*b33-2*c23*c31^2*a13*b21*b13-c23*c21*c33*b11^2*a33-c23*c31*c33*b11^2*a23+c23*c31^2*a13*b11*b23+c23*c31^2*b11*b13*a23+c13*c21*c23*b31*b11*a33+c13*c21*c33*b31*b21*a13-2*c13*c21*c33*b31*b11*a23+c13*c21*c33*b21*b11*a33+c13*c23*c31*b31*b21*a13+c13*c23*c31*b13*a31*b21+c13*c23*c31*b13*b31*a21+c13*c23*c31*b31*b11*a23+c13*c23*c31*b23*b31*a11-c11*c13*c21*b23*a31*b33-c11*c13*c21*b31*b33*a23+2*c11*c13*c21*a33*b21*b33-2*c11*c13*c23*a31*b31*b23+c11*c13*c23*b33*b31*a21+c11*c13*c23*b33*a31*b21+2*c11*c13*c31*a23*b31*b23-c11*c13*c31*b21*b23*a33-c11*c13*c31*b23*a21*b33-c11*c13*c31*a23*b21*b33+c11*c13*c33*b23*b31*a21+c11*c13*c33*b23*a31*b21-2*c11*c13*c33*a21*b21*b33-c11*c21*c23*b13*b31*a33-c11*c21*c23*b13*a31*b33-c11*c21*c23*b31*b33*a13+2*c11*c21*c23*a33*b11*b33+2*c11*c21*c33*b13*b31*a23+2*c11*c21*c33*b13*a31*b23-c11*c21*c33*b13*b21*a33-c11*c21*c33*b13*a21*b33-c11*c21*c33*a23*b11*b33-c11*c21*c33*b23*b11*a33-c11*c21*c33*b23*a11*b33+2*c11*c21*c33*a13*b31*b23-c11*c21*c33*a13*b21*b33-c11*c23*c31*a13*b31*b23+2*c11*c23*c31*a13*b21*b33-c11*c23*c31*b13*b31*a23-c11*c23*c31*b13*a31*b23+2*c11*c23*c31*b13*b21*a33+2*c11*c23*c31*b13*a21*b33-c11*c23*c31*a23*b11*b33-c11*c23*c31*b23*b11*a33-c11*c23*c31*b23*a11*b33-2*c11*c23*c33*b13*a31*b21-2*c11*c23*c33*b13*b31*a21+c11*c23*c33*b23*b31*a11+c11*c23*c33*b23*a31*b11+c11*c23*c33*b33*b21*a11+c11*c23*c33*b33*a21*b11-c11*c31*c33*b13*b21*a23-c11*c31*c33*b13*a21*b23-c11*c31*c33*b21*b23*a13+2*c11*c31*c33*a23*b11*b23-c11*c13*c21*b23*b31*a33-2*c13*c31*c33*a21*b21*b13+c13*c31*c33*b23*b21*a11+c13*c31*c33*b23*a21*b11+c13*c31*c33*b21*b11*a23+c13*c11*c23*b31*b21*a33+c13*c11*c33*b31*b21*a23-2*c13*c21*c23*a31*b31*b13+c13*c21*c23*b33*b31*a11+c13*c21*c23*b33*a31*b11-c13*c21*c31*a13*b31*b23-c13*c21*c31*a13*b21*b33-c13*c21*c31*b13*b31*a23-c13*c21*c31*b13*b21*a33+2*c13*c21*c31*a23*b11*b33+2*c13*c21*c31*b23*b11*a33+c13*c21*c33*b13*a31*b21+c13*c21*c33*b13*b31*a21-2*c13*c21*c33*b23*b31*a11-2*c13*c21*c33*b23*a31*b11+c13*c21*c33*b33*b21*a11+c13*c21*c33*b33*a21*b11+c13*c23*c31*b23*a31*b11-2*c13*c23*c31*b21*b11*a33-2*c13*c23*c31*b33*a21*b11-2*c13*c23*c31*b33*b21*a11+2*c21*c31*c33*a13*b21*b13-c21*c31*c33*b11*b13*a23-c21*c31*c33*b13*a11*b23-c21*c31*c33*a13*b11*b23-c21*c13*c31*b13*a31*b23-c21*c13*c31*b13*a21*b33+2*c21*c13*c31*b23*a11*b33+2*c21*c23*c31*a13*b31*b13-c21*c23*c31*a13*b11*b33-c21*c23*c31*b11*b13*a33-c21*c23*c31*b13*a11*b33+c21*c23*c33*b13*b31*a11+c21*c23*c33*b13*a31*b11-2*c21*c23*c33*a11*b11*b33-2*c23*c11*c33*b31*b21*a13+c23*c11*c33*b31*b11*a23+c23*c11*c33*b21*b11*a33+c23*c21*c33*b31*b11*a13+c23*c31*c33*b13*b21*a11+c23*c31*c33*b13*a21*b11-2*c23*c31*c33*a11*b11*b23+c23*c31*c33*b21*b11*a13-c13*c21^2*a11*b33^2+c13^2*c31*b21^2*a33,
-c11^2*c32*a22^2*a33-c11^2*c22*a32^2*a23+c12^2*c23*a31^2*a22+c12^2*c33*a21^2*a32-c12*c21^2*a32^2*a13-c12*c31^2*a22^2*a13+c13*c22^2*a12*a31^2+c13*c32^2*a12*a21^2-c21^2*c32*a12^2*a33+c22^2*c33*a11^2*a32-c22*c31^2*a12^2*a23+c23*c32^2*a11^2*a22+c11*c12*c21*a32^2*a23+c11*c12*c23*a21*a32^2+c11*c12*c31*a22^2*a33+c11*c12*c33*a22^2*a31-2*c11*c13*c22*a21*a32^2-2*c11*c13*c32*a22^2*a31+c11*c21*c22*a32^2*a13-c11*c22^2*a32*a31*a13-c11*c22^2*a33*a11*a32+2*c11*c22^2*a33*a12*a31+c11*c22*c23*a32^2*a11+c11*c31*c32*a22^2*a13-c11*c32^2*a22*a21*a13-c11*c32^2*a23*a11*a22+2*c11*c32^2*a23*a12*a21+c11*c32*c33*a22^2*a11+c11^2*c32*a32*a22*a23+c11^2*c22*a32*a22*a33+c12*c13*c21*a21*a32^2-c12*c13*c22*a31^2*a22+c12*c13*c31*a22^2*a31-c12*c13*c32*a21^2*a32-2*c12*c21*c23*a32^2*a11-c12*c22*c23*a12*a31^2-2*c12*c31*c33*a22^2*a11-c12*c32*c33*a12*a21^2-c12^2*c33*a22*a21*a31-c12^2*c31*a22*a21*a33-c12^2*c21*a33*a21*a32-c12^2*c21*a32*a31*a23-c12^2*c31*a23*a22*a31+2*c12^2*c31*a23*a21*a32+2*c12^2*c21*a33*a22*a31-c12^2*c23*a31*a21*a32+c12*c31^2*a22*a12*a23+c12*c21^2*a32*a12*a33+c13*c21*c22*a32^2*a11-c13*c22^2*a31*a11*a32+c13*c31*c32*a22^2*a11-c13*c32^2*a21*a11*a22+c21*c22*c31*a12^2*a33+c21*c22*c33*a12^2*a31-2*c21*c23*c32*a12^2*a31+c21*c31*c32*a12^2*a23+c21*c32*c33*a12^2*a21+2*c21*c32^2*a13*a11*a22-c21*c32^2*a13*a12*a21-c21*c32^2*a12*a11*a23+c21^2*c32*a32*a12*a13-c22^2*c31*a13*a12*a31+2*c22^2*c31*a13*a11*a32-c22^2*c31*a12*a11*a33-c22^2*c33*a12*a11*a31+c22*c23*c31*a12^2*a31-c22*c23*c32*a11^2*a32-2*c22*c31*c33*a12^2*a21-c22*c32*c33*a11^2*a22+c22*c31^2*a22*a12*a13+c23*c31*c32*a12^2*a21-c23*c32^2*a12*a11*a21-c23*c31*c32*a12*a11*a22+2*c11*c21*c32*a22*a12*a33-c11*c21*c32*a32*a12*a23-c11*c21*c32*a32*a22*a13-c11*c12*c33*a22*a21*a32+c11*c12*c32*a22*a21*a33-c11*c22*c23*a12*a31*a32+c11*c22*c32*a13*a22*a31+c11*c22*c32*a13*a21*a32-2*c11*c22*c32*a23*a12*a31+c11*c22*c32*a23*a11*a32+c11*c22*c32*a33*a11*a22-2*c11*c22*c32*a33*a12*a21-c11*c22*c33*a12*a31*a22-c11*c22*c33*a32*a22*a11+2*c11*c22*c33*a32*a12*a21-c11*c22*c31*a32*a22*a13+2*c11*c22*c31*a32*a12*a23-c11*c22*c31*a22*a12*a33+2*c11*c23*c32*a12*a31*a22-c11*c23*c32*a32*a22*a11-c11*c23*c32*a32*a12*a21-c11*c31*c32*a22*a12*a23-c11*c32*c33*a12*a21*a22-c11*c21*c22*a32*a12*a33+2*c11*c13*c32*a22*a21*a32+2*c11*c13*c22*a32*a22*a31-2*c11*c12*c32*a23*a21*a32+c11*c12*c32*a23*a22*a31-c11*c12*c31*a32*a22*a23-c11*c12*c23*a32*a22*a31+c11*c12*c22*a33*a21*a32+c11*c12*c22*a32*a31*a23-c11*c12*c21*a32*a22*a33-2*c11*c12*c22*a33*a22*a31+c12*c21*c22*a33*a11*a32-2*c12*c21*c22*a33*a12*a31+2*c12*c21*c23*a12*a31*a32-2*c12*c21*c32*a13*a22*a31+c12*c21*c32*a13*a21*a32+c12*c21*c32*a23*a12*a31+c12*c21*c32*a23*a11*a32-2*c12*c21*c32*a33*a11*a22+c12*c21*c32*a33*a12*a21-c12*c21*c33*a12*a31*a22+2*c12*c21*c33*a32*a22*a11-c12*c21*c33*a32*a12*a21+c12*c22*c23*a31*a11*a32-2*c12*c22*c31*a13*a21*a32+c12*c22*c31*a13*a22*a31-2*c12*c22*c31*a23*a11*a32+c12*c22*c31*a23*a12*a31+c12*c22*c31*a33*a11*a22+c12*c22*c31*a33*a12*a21+c12*c22*c33*a31*a11*a22+c12*c22*c33*a12*a31*a21-2*c12*c22*c33*a21*a32*a11-c12*c23*c31*a32*a12*a21+2*c12*c23*c31*a32*a22*a11-c12*c23*c31*a12*a31*a22-2*c12*c23*c32*a31*a11*a22+c12*c23*c32*a12*a31*a21+c12*c23*c32*a21*a32*a11+c12*c31*c32*a22*a21*a13+c12*c31*c32*a23*a11*a22-2*c12*c31*c32*a23*a12*a21+2*c12*c31*c33*a12*a21*a22+c12*c32*c33*a21*a11*a22+c12*c21*c22*a32*a31*a13+c12*c13*c32*a22*a21*a31-c12*c13*c31*a22*a21*a32-c12*c13*c21*a32*a22*a31+c12*c13*c22*a31*a21*a32+2*c12*c21*c31*a32*a22*a13-c12*c21*c31*a32*a12*a23-c12*c21*c31*a22*a12*a33-c13*c31*c32*a12*a21*a22+c13*c22*c32*a21*a32*a11-2*c13*c22*c32*a12*a31*a21-c13*c22*c31*a32*a22*a11-c13*c22*c31*a12*a31*a22+c13*c22*c32*a31*a11*a22+2*c13*c22*c31*a32*a12*a21-c13*c21*c32*a32*a12*a21-c13*c21*c32*a32*a22*a11-c13*c21*c22*a12*a31*a32+2*c13*c21*c32*a12*a31*a22-c21*c22*c31*a32*a12*a13-2*c21*c22*c32*a13*a11*a32+c21*c22*c32*a13*a12*a31+c21*c22*c32*a12*a11*a33-c21*c22*c33*a12*a11*a32+2*c21*c23*c32*a12*a11*a32-c21*c31*c32*a22*a12*a13-c21*c32*c33*a12*a11*a22-c22*c23*c31*a12*a11*a32+c22*c23*c32*a12*a11*a31-2*c22*c31*c32*a13*a11*a22+c22*c31*c32*a13*a12*a21+c22*c31*c32*a12*a11*a23+2*c22*c31*c33*a12*a11*a22+c22*c32*c33*a12*a11*a21,
-a13*b12*a22^2*b31^2-a13*b12*a32^2*b21^2+b13*a12*a31^2*b22^2+b13*a12*a21^2*b32^2-a23*b22*a12^2*b31^2-a23*b22*a32^2*b11^2+b23*a22*a31^2*b12^2+b23*a22*a11^2*b32^2-a33*b32*a12^2*b21^2-a33*b32*a22^2*b11^2+b33*a32*a21^2*b12^2+b33*a32*a11^2*b22^2-2*b33*a21*b22*a12^2*b31-b33*a21*a22*a31*b12^2+b33*a31*b22*a12^2*b21+b33*a11*b32*a22^2*b11-b33*a11*a12*a31*b22^2-b33*b32*b22*a11^2*a22+a33*b21*b22*a12^2*b31-a33*b21*a32*a21*b12^2+2*a33*b21*a22*a31*b12^2-a33*b31*a22*a21*b12^2-a33*b11*a32*a11*b22^2+a33*b11*b12*a22^2*b31+a33*a32*b22*a22*b11^2+a33*a32*b12*a12*b21^2+b33*a21*b32*a12^2*b21-b33*b32*b12*a12*a21^2+2*a13*b21*a22*a11*b32^2-a13*a21*a22*b11*b32^2+a13*b31*b32*a22^2*b11+2*a13*b31*a32*a11*b22^2-a13*b31*a12*a31*b22^2+a13*b22*a12*a22*b31^2-a13*a31*b22^2*a32*b11-a13*b21*a12*a21*b32^2+a13*b21*b22*a32^2*b11+a13*b32*a12*a32*b21^2+b13*b21*b22*a11*a32^2-2*b13*a21*b22*a32^2*b11-2*b13*a31*b32*a22^2*b11-b13*a31*a32*a11*b22^2+b13*a31*b12*a22^2*b31-b13*b22*b12*a22*a31^2+b13*b31*a22^2*a11*b32-b13*a21*a22*a11*b32^2+b13*a21*b12*a32^2*b21-b13*b32*b12*a21^2*a32-a23*b21*a12*a11*b32^2+2*a23*a21*a12*b11*b32^2+a23*b31*b32*a12^2*b21+a23*a22*b12*a12*b31^2+2*a23*b31*a32*a21*b12^2-a23*b31*a22*a31*b12^2-a23*a31*b12^2*a32*b21-a23*b11*a22*a11*b32^2+a23*b11*b12*a32^2*b21+a23*b32*a22*a32*b11^2-2*b23*b21*b12*a11*a32^2+b23*a21*b12*a32^2*b11-2*b23*a31*b32*a12^2*b21-b23*b22*b12*a12*a31^2+b23*a31*b22*a12^2*b31-b23*a31*a32*a21*b12^2+b23*b31*a12^2*a21*b32-b23*a11*a12*a21*b32^2+b23*a11*b22*a32^2*b11-b23*b32*b22*a11^2*a32-a33*b31*a12*a11*b22^2+2*a33*a31*a12*b11*b22^2+a13*b21*b32*b12*a21*a32+a13*b22*a31*a22*b11*b32+a13*b22*a31*b12*a32*b21+a13*b32*b31*b22*a12*a21+a13*b32*b31*a22*a21*b12+a13*b32*a31*b22*a12*b21-2*a13*b32*a31*a22*b12*b21-2*a13*b32*b21*b22*a11*a32+a13*b32*a21*b22*a32*b11-2*a13*b31*b32*b22*a11*a22-a13*b31*b32*a22*a12*b21-2*a13*b31*a32*b22*a21*b12-a13*b31*a32*b22*a22*b11+2*a13*b31*a32*a22*b12*b21+a13*b31*b22*b12*a22*a31-a13*b21*b32*a22*a32*b11-a13*b21*b22*a32*a12*b31+2*b13*a32*b31*b22*a12*a21-b13*a32*b31*a22*a21*b12-b13*a32*a31*b22*a12*b21-b13*a32*a31*a22*b12*b21-b13*a32*b21*a22*a11*b32+2*b13*a32*a21*a22*b11*b32+b13*a31*b32*b22*a11*a22-2*b13*a31*b32*b22*a12*a21+2*b13*a31*b32*a22*a12*b21+b13*a31*a32*b22*a21*b12+2*b13*a31*a32*b22*a22*b11-b13*a31*b22*a12*a22*b31-b13*a22*b31*a12*a21*b32-b13*a22*b31*b22*a11*a32+b13*a21*b32*b22*a11*a32-b13*a21*b32*a12*a32*b21+b13*a21*a22*b32*a31*b12+a23*b32*b31*b12*a11*a22+a23*b32*b31*a12*a11*b22+a23*b32*a31*b12*a22*b11-2*a23*b32*a31*a12*b11*b22+a23*b32*b21*b12*a11*a32-2*a23*b32*a21*b12*a32*b11-2*a23*b31*b32*b12*a12*a21-a23*b31*b32*a12*a22*b11-2*a23*b31*a32*b12*a11*b22-a23*b31*a32*b12*a12*b21+2*a23*b31*a32*a12*b11*b22+a23*b31*b22*b12*a12*a31+a23*b12*a31*a12*b21*b32+a23*b12*a31*b22*a32*b11+a23*b11*b32*b22*a11*a32-a23*b11*b32*a12*a32*b21-a23*b11*a22*a32*b12*b31+2*b23*a32*b31*b12*a11*a22-b23*a32*b31*a12*a11*b22-b23*a32*a31*b12*a22*b11-b23*a32*a31*a12*b11*b22+2*b23*a32*b21*a12*a11*b32-b23*a32*a21*a12*b11*b32-2*b23*a31*b32*b12*a11*a22+b23*a31*b32*b12*a12*a21+2*b23*a31*b32*a12*a22*b11+b23*a31*a32*b12*a11*b22+2*b23*a31*a32*b12*a12*b21-b23*a31*a22*b12*a12*b31-b23*a12*b31*a22*a11*b32-b23*a12*b31*b12*a21*a32+b23*a11*b32*b12*a21*a32-b23*a11*b32*a22*a32*b11+b23*a11*b22*b32*a12*a31-2*a33*b21*b32*b12*a11*a22+a33*b21*b32*b12*a12*a21+a33*b22*b31*b12*a11*a22-2*a33*b22*a31*b12*a22*b11+a33*b22*b21*b12*a11*a32+a33*b22*b21*a12*a11*b32+a33*b22*a21*b12*a32*b11-2*a33*b22*a21*a12*b11*b32+2*a33*b21*b32*a12*a22*b11-a33*b21*a32*a12*b11*b22-2*a33*b21*b22*b12*a12*a31-a33*b21*a22*b12*a12*b31+a33*b12*b31*b22*a12*a21+a33*b12*a21*a22*b11*b32+a33*b11*b32*b22*a11*a22-a33*b11*a32*a22*b12*b21-a33*b11*b22*a12*a22*b31+2*b33*a22*b31*a12*a11*b22-b33*a22*a31*a12*b11*b22+2*b33*a22*b21*b12*a11*a32-b33*a22*b21*a12*a11*b32-b33*a22*a21*b12*a32*b11-b33*a22*a21*a12*b11*b32+b33*a21*b32*b12*a11*a22-2*b33*a21*a32*b12*a11*b22-b33*a21*a32*b12*a12*b21+2*b33*a21*a32*a12*b11*b22+b33*a21*b22*b12*a12*a31+2*b33*a21*a22*b12*a12*b31-b33*a12*a31*a22*b12*b21-b33*a12*b21*b22*a11*a32+b33*a11*b32*b22*a12*a21-b33*a11*a32*b22*a22*b11+b33*a11*b22*b12*a22*a31-2*b33*b31*b12*a11*a22^2+b33*a31*b12*a22^2*b11,
-b23*a33^2*a21*b12^2-a13^2*b23*a21*b32^2-a13^2*b33*a31*b22^2+a13*b33^2*a22^2*b11+a23*b33^2*a12^2*b21-b13*a23^2*a11*b32^2-a23^2*b33*a31*b12^2+a13*b23^2*a32^2*b11+b23^2*a33*a12^2*b31+b13^2*a23*a32^2*b21+b13^2*a33*a22^2*b31-b13*a33^2*a11*b22^2-a13*b23*a33*b12*a31*b22-a13*b23*a33*b12*a32*b21-a13*b23*a33*a12*b21*b32-a13*b23*a33*a12*b22*b31-a13*b23*a33*b22*a11*b32-a13*b23*a33*b22*a32*b11+2*a13*b23*a33*a22*b11*b32-2*a13*b23*b33*b12*a21*a32-2*a13*b23*b33*b12*a22*a31+a13*b23*b33*a12*a21*b32+a13*b23*b33*a12*a31*b22+a13*b23*b33*b22*a11*a32-a23*b13*a33*b12*a21*b32-a23*b13*a33*b12*a31*b22+2*a23*b13*a33*b22*a11*b32-a23*b23*a33*b12*a11*b32-a23*b23*a33*b12*a12*b31+2*a23*b23*a33*b12*a32*b11-a23*b23*a33*a12*b11*b32+a23*b23*b33*b12*a11*a32+a23*b23*b33*b12*a12*a31-2*a23*b23*b33*a12*a11*b32-a23*a33*b33*b12*a11*b22-a23*a33*b33*b12*a12*b21+2*a23*a33*b33*b12*a22*b11-a23*a33*b33*a12*b11*b22+b23*a13*b33*a12*a22*b31+b23*a13*b33*a12*a32*b21-2*b23*a13*b33*a22*a32*b11+b23*a23*b33*a12*a32*b11+b23*a33*b33*b12*a11*a22+b23*a33*b33*b12*a12*a21-2*b23*a33*b33*a12*a11*b22+b23*a33*b33*a12*a22*b11-a13*b13*a23*b32*a31*b22-a13*b13*a23*b32*a32*b21-a13*b13*a23*a32*b22*b31+a13*b13*b23*b32*a21*a32+a13*b13*b23*b32*a22*a31-2*a13*b13*b23*a32*a31*b22-a13*b13*a33*b22*a21*b32-a13*b13*a33*b22*a22*b31+2*a13*b13*a33*b22*a32*b21-a13*b13*a33*a22*b21*b32+a13*b13*b33*b22*a21*a32+a13*b13*b33*b22*a22*a31-2*a13*b13*b33*a22*a21*b32+2*a13*a23*b23*b32*a12*b31-a13*a23*b23*b32*a31*b12-a13*a23*b23*b32*a32*b11-a13*a23*b23*a32*b12*b31-a13*a23*b33*b12*a21*b32-a13*a23*b33*b12*a22*b31+2*a13*a23*b33*b12*a31*b22+2*a13*a23*b33*b12*a32*b21-a13*a23*b33*a12*b21*b32-a13*a23*b33*a12*b22*b31-a13*a23*b33*b22*a11*b32+2*a13*a23*b33*b22*a32*b11-a13*a23*b33*a22*b11*b32+2*a13*b23*a33*b12*a21*b32+2*a13*b23*a33*b12*a22*b31+a13*b13*a23*a21*b32^2+a13*b13*a33*a31*b22^2+a13*a23*b23*a11*b32^2-a13*b23^2*b32*a11*a32-a13*b23^2*b32*a12*a31+2*a13*b23^2*a32*a31*b12+a13*a33*b33*a11*b22^2-a13*b33^2*b22*a11*a22-a13*b33^2*b22*a12*a21+2*a13*b33^2*a22*a21*b12-2*a13^2*b23*b32*a22*b31+a13^2*b23*b32*a31*b22+a13^2*b23*b32*a32*b21+a13^2*b23*a32*b22*b31+a13^2*b33*b22*a21*b32+a13^2*b33*b22*a22*b31-2*a13^2*b33*b22*a32*b21+a13^2*b33*a22*b21*b32-b23^2*a33*a12*a32*b11+b13*a33^2*b22*a21*b12+b23*a33^2*b12*a11*b22-a13*b33^2*a22*a12*b21-a23*b33^2*a12*a22*b11-b23*a23*b33*a12^2*b31-b23*a33*b33*a12^2*b21+b23*a33^2*b12*a12*b21-2*b23*a33^2*b12*a22*b11+b23*a33^2*a12*b11*b22-a13*b23^2*a32*a12*b31-b23^2*a33*b12*a11*a32-b23^2*a33*b12*a12*a31+2*b23^2*a33*a12*a11*b32-b13*a13*b23*a32^2*b21-b13*a13*b33*a22^2*b31-b13*a23*b23*a32^2*b11-2*b13*a23^2*b32*a12*b31+b13*a23^2*b32*a32*b11+b13*a23^2*a32*b12*b31-b13^2*a23*b32*a21*a32-b13^2*a23*b32*a22*a31-b13^2*a23*a32*a22*b31+2*b13^2*a23*a32*a31*b22-b13^2*a33*b22*a21*a32-b13^2*a33*b22*a22*a31+2*b13^2*a33*a22*a21*b32-b13^2*a33*a22*a32*b21-2*b13*a33^2*b22*a12*b21+b13*a33^2*b22*a22*b11+b13*a33^2*a22*b12*b21-b13*a33*b33*a22^2*b11+a23*b23*a33*a31*b12^2+a23*a33*b33*a21*b12^2-a23*b33^2*b12*a11*a22-a23*b33^2*b12*a12*a21+2*a23*b33^2*a12*a11*b22+b13*a23^2*b32*a31*b12+a23^2*b33*b12*a11*b32+a23^2*b33*b12*a12*b31-2*a23^2*b33*b12*a32*b11+a23^2*b33*a12*b11*b32+a13*b23*b33*a22*a11*b32+2*a13*a33*b33*b22*a12*b21-a13*a33*b33*b22*a21*b12-a13*a33*b33*b22*a22*b11-a13*a33*b33*a22*b12*b21-2*b13*b23*a33*a22*a11*b32+b13*b23*a33*a22*a32*b11+b13*a13*b23*a32*a22*b31+b13*a13*b33*a22*a32*b21+b13*a23*b23*b32*a11*a32+b13*a23*b23*b32*a12*a31-2*b13*a23*b23*a32*a31*b12-b13*a23*a33*b12*a22*b31-b13*a23*a33*b12*a32*b21+2*b13*a23*a33*a12*b21*b32+2*b13*a23*a33*a12*b22*b31-b13*a23*a33*b22*a32*b11-b13*a23*a33*a22*b11*b32+b13*a23*b33*b12*a21*a32+b13*a23*b33*b12*a22*a31+b13*a23*b33*a12*a21*b32-2*b13*a23*b33*a12*a31*b22-2*b13*a23*b33*b22*a11*a32+b13*a23*b33*a22*a11*b32+b13*a23*b23*a32*a12*b31+b13*a23*b33*a12*a22*b31-2*b13*a23*b33*a12*a32*b21+b13*a23*b33*a22*a32*b11+b13*b23*a33*b12*a21*a32+b13*b23*a33*b12*a22*a31-2*b13*b23*a33*a12*a21*b32-2*b13*b23*a33*a12*a22*b31+b13*b23*a33*a12*a31*b22+b13*b23*a33*a12*a32*b21+b13*b23*a33*b22*a11*a32+b13*a33*b33*b22*a11*a22+b13*a33*b33*b22*a12*a21-2*b13*a33*b33*a22*a21*b12+2*a13*b13*a23*b32*a22*b31+b13*a33*b33*a22*a12*b21,
-c23*c32^2*a21*a13^2+c23^2*c31*a12^2*a33-c12^2*c23*a21*a33^2-c12^2*c33*a31*a23^2-c13*c22^2*a11*a33^2-c13*c32^2*a11*a23^2+c13^2*c21*a32^2*a23+c13^2*c31*a22^2*a33+c21*c33^2*a12^2*a23-c22^2*c33*a31*a13^2+c11*c23^2*a32^2*a13+c11*c33^2*a22^2*a13-c11*c33^2*a22*a12*a23-c11*c23^2*a32*a12*a33+c11*c32*c33*a12*a23^2+c11*c22*c23*a12*a33^2-c11*c13*c33*a22^2*a33-c11*c13*c23*a32^2*a23-2*c11*c12*c33*a32*a23^2+c11*c13*c32*a32*a23^2+c11*c13*c22*a22*a33^2-2*c11*c12*c23*a22*a33^2+c12*c13*c21*a22*a33^2+c12*c13*c22*a21*a33^2+c12*c13*c31*a32*a23^2+c12*c13*c32*a31*a23^2+c12*c21*c23*a12*a33^2+c12*c22*c23*a11*a33^2+2*c12*c23^2*a32*a31*a13-c12*c23^2*a33*a11*a32-c12*c23^2*a33*a12*a31+c12*c31*c33*a12*a23^2+c12*c32*c33*a11*a23^2+2*c12*c33^2*a22*a21*a13-c12*c33^2*a23*a11*a22-c12*c33^2*a23*a12*a21+c12^2*c33*a21*a23*a33+c12^2*c23*a31*a33*a23+c13*c22^2*a31*a33*a13+c13*c32^2*a21*a23*a13-2*c13*c21*c22*a12*a33^2-c13*c21*c23*a32^2*a13-c13*c31*c33*a22^2*a13-2*c13*c31*c32*a12*a23^2+2*c13^2*c32*a22*a21*a33-c13^2*c32*a23*a21*a32-c13^2*c32*a23*a22*a31-c13^2*c22*a33*a22*a31-c13^2*c21*a32*a22*a33+2*c13^2*c22*a32*a31*a23-c13^2*c22*a33*a21*a32-c13^2*c31*a32*a22*a23-2*c21*c22*c33*a32*a13^2+c21*c23*c32*a32*a13^2-c21*c23*c33*a12^2*a33+c21*c32*c33*a22*a13^2-c21*c33^2*a22*a12*a13-c22*c33^2*a13*a11*a22-c22*c33^2*a13*a12*a21+2*c22*c33^2*a12*a11*a23+c22*c23*c31*a32*a13^2+c22*c23*c32*a31*a13^2+c22*c31*c33*a22*a13^2+c22*c32*c33*a21*a13^2+c22^2*c33*a11*a13*a33+c23*c32^2*a11*a13*a23-c23*c31*c33*a12^2*a23-2*c23*c31*c32*a22*a13^2-c23^2*c31*a32*a12*a13-c23^2*c32*a13*a11*a32+2*c23^2*c32*a12*a11*a33-c23^2*c32*a13*a12*a31-c13*c22*c32*a13*a31*a23-c13*c22*c32*a13*a21*a33+2*c13*c22*c32*a23*a11*a33+2*c13*c21*c32*a23*a12*a33+c13*c21*c33*a32*a22*a13-2*c13*c21*c33*a32*a12*a23+c13*c21*c33*a22*a12*a33+c13*c31*c33*a22*a12*a23+2*c13*c31*c32*a22*a23*a13-2*c13*c23*c32*a33*a12*a21-2*c13*c23*c32*a33*a11*a22+c13*c23*c32*a23*a12*a31+c13*c23*c32*a23*a11*a32+c13*c23*c32*a13*a22*a31+c13*c23*c32*a13*a21*a32-2*c13*c23*c31*a22*a12*a33+c13*c23*c31*a32*a12*a23+c13*c23*c31*a32*a22*a13+c13*c22*c33*a33*a11*a22+c13*c22*c33*a33*a12*a21-2*c13*c22*c33*a23*a12*a31-2*c13*c22*c33*a23*a11*a32+c13*c22*c33*a13*a21*a32+c13*c32*c33*a23*a12*a21+c13*c32*c33*a23*a11*a22-2*c13*c32*c33*a22*a21*a13-2*c13*c22*c23*a32*a31*a13-c13*c21*c32*a13*a22*a33-c13*c22*c31*a13*a32*a23+c13*c22*c23*a33*a11*a32+c13*c22*c23*a33*a12*a31-c13*c21*c32*a13*a32*a23+2*c13*c21*c22*a32*a33*a13+c13*c21*c23*a32*a12*a33-c13*c22*c31*a13*a22*a33+2*c13*c22*c31*a23*a12*a33+c13*c22*c33*a13*a22*a31+2*c21*c22*c33*a12*a13*a33-c21*c23*c32*a12*a13*a33+c21*c23*c33*a32*a12*a13-c21*c32*c33*a12*a13*a23-c22*c23*c31*a12*a13*a33-c22*c23*c32*a11*a13*a33+c22*c23*c33*a13*a11*a32+c22*c23*c33*a13*a12*a31-2*c22*c23*c33*a12*a11*a33-c22*c31*c33*a12*a13*a23-c22*c32*c33*a11*a13*a23+c23*c31*c33*a22*a12*a13+2*c23*c31*c32*a12*a13*a23+c23*c32*c33*a13*a11*a22+c23*c32*c33*a13*a12*a21-2*c23*c32*c33*a12*a11*a23+c11*c23*c33*a22*a12*a33-2*c11*c23*c33*a32*a22*a13-c11*c23*c32*a23*a12*a33+2*c11*c23*c32*a13*a22*a33-c11*c23*c32*a13*a32*a23-c11*c22*c33*a23*a12*a33-c11*c22*c33*a13*a22*a33-c11*c22*c23*a32*a33*a13+2*c11*c22*c33*a13*a32*a23+c11*c13*c33*a32*a22*a23-c11*c13*c32*a22*a23*a33+c11*c13*c23*a32*a22*a33-c11*c13*c22*a32*a33*a23+2*c11*c12*c33*a22*a23*a33+2*c11*c12*c23*a32*a33*a23+c12*c13*c33*a23*a21*a32+c12*c13*c33*a23*a22*a31-c12*c13*c32*a21*a23*a33-c12*c32*c33*a21*a23*a13+c12*c23*c33*a33*a12*a21+c12*c23*c33*a23*a11*a32-2*c12*c23*c33*a13*a22*a31+2*c12*c23*c31*a13*a22*a33+2*c12*c22*c33*a13*a31*a23-c12*c22*c23*a31*a33*a13-c12*c13*c31*a22*a23*a33-c12*c13*c22*a31*a33*a23-c12*c23*c31*a13*a32*a23+c12*c23*c33*a23*a12*a31-2*c12*c23*c33*a13*a21*a32+c12*c23*c33*a33*a11*a22-c12*c23*c31*a23*a12*a33-c12*c22*c33*a23*a11*a33-c12*c22*c33*a13*a21*a33-c12*c31*c33*a22*a23*a13-c12*c13*c21*a32*a33*a23-c12*c23*c32*a23*a11*a33+2*c12*c23*c32*a13*a21*a33-c12*c23*c32*a13*a31*a23-c12*c21*c33*a23*a12*a33+2*c12*c21*c33*a13*a32*a23-c12*c21*c33*a13*a22*a33-c12*c21*c23*a32*a33*a13-2*c12*c13*c33*a22*a21*a33-2*c12*c13*c23*a32*a31*a23+c12*c13*c23*a33*a22*a31+c12*c13*c23*a33*a21*a32-c11*c32*c33*a22*a23*a13+c11*c23*c33*a32*a12*a23,
c31^2*a12*b11*b22^2+c31^2*b21*b12^2*a22+c11^2*a22*b21*b32^2+c11^2*b31*b22^2*a32-c12^2*b32*b21^2*a31-c12^2*a21*b22*b31^2+c21^2*a12*b11*b32^2+c21^2*b31*b12^2*a32-c22^2*b32*b11^2*a31-c22^2*a11*b12*b31^2-c32^2*b22*b11^2*a21-c32^2*a11*b12*b21^2-c11*c12*b21*a21*b32^2+c11*c12*b32*a32*b21^2-c11*c12*b31*a31*b22^2+c11*c12*b22*a22*b31^2-c11*c21*a12*b21*b32^2-c11*c21*b11*b32^2*a22+2*c11*c22*a11*b21*b32^2-c11*c22*b11*a21*b32^2+c11*c22*a12*b22*b31^2-2*c11*c22*b12*a22*b31^2-c11*c31*a12*b22^2*b31-c11*c31*b11*b22^2*a32-c11^2*b31*a22*b22*b32-c11^2*b32*b22*a32*b21+2*c11*c32*a11*b22^2*b31-c11*c32*b11*a31*b22^2-2*c11*c32*b12*a32*b21^2+c11*c32*a12*b21^2*b32+c12^2*b32*a21*b21*b31+c12^2*b31*b21*a31*b22-c12*c21*a11*b21*b32^2+2*c12*c21*b11*a21*b32^2-2*c12*c21*a12*b22*b31^2+c12*c21*b12*a22*b31^2+c12*c22*a11*b22*b31^2+c12*c22*b12*b31^2*a21-c12*c31*a11*b22^2*b31+2*c12*c31*b11*a31*b22^2+c12*c31*b12*a32*b21^2-2*c12*c31*a12*b21^2*b32+c12*c32*a11*b21^2*b32+c12*c32*b12*b21^2*a31-c21^2*b32*b12*a32*b11-c21^2*b31*a12*b12*b32-c21*c22*b11*a11*b32^2+c21*c22*b32*a32*b11^2-c21*c22*b31*a31*b12^2+c21*c22*b12*a12*b31^2-c21*c31*b12^2*a22*b31-c21*c31*b21*b12^2*a32+2*c21*c32*a21*b12^2*b31-c21*c32*b21*a31*b12^2+c21*c32*a22*b11^2*b32-2*c21*c32*b22*a32*b11^2-c31^2*b22*b12*a22*b11-c31^2*b21*a12*b12*b22+c32^2*b22*a11*b11*b21+c32^2*b21*b11*a21*b12-c22*c31*a21*b12^2*b31+2*c22*c31*b21*a31*b12^2-2*c22*c31*a22*b11^2*b32+c22*c31*b22*a32*b11^2+c22*c32*b22*b11^2*a31+c22*c32*b11^2*a21*b32+c22^2*b32*a11*b11*b31+c22^2*b31*b11*a31*b12-c31*c32*b11*a11*b22^2+c31*c32*b22*a22*b11^2+c31*c32*b12*a12*b21^2-c31*c32*b21*a21*b12^2-c22*c32*b11*a21*b12*b31-c22*c32*b11*a11*b21*b32-c31*c32*b22*b11*a12*b21+c31*c32*b22*a11*b12*b21-c31*c32*b21*b12*a22*b11+c31*c32*b12*a21*b11*b22+c11*c12*b32*a21*b22*b31-c11*c12*b32*b21*a22*b31-c11*c12*b31*b22*a32*b21+c11*c12*b22*a31*b21*b32+c11*c21*b32*a12*b22*b31+c11*c21*b32*b12*a22*b31+c11*c21*b32*b12*a32*b21-2*c11*c21*b31*b22*b12*a32+c11*c21*b11*b32*b22*a32-2*c11*c22*b32*a11*b22*b31+c11*c22*b32*a21*b12*b31+2*c11*c22*b32*b11*a22*b31+c11*c22*b32*b11*a31*b22-2*c11*c22*b32*b21*a31*b12-c11*c22*b32*b11*a32*b21-c11*c22*b31*a12*b21*b32+2*c11*c22*b31*b12*a32*b21+c11*c22*b12*b31*a31*b22-c11*c22*b11*a32*b22*b31+c11*c31*b22*b12*a22*b31+c11*c31*b22*a12*b21*b32+c11*c31*b22*b12*a32*b21-2*c11*c31*b21*b32*b12*a22+c11*c31*b11*a22*b22*b32-2*c11*c32*b22*a21*b12*b31-c11*c32*b22*b11*a22*b31+c11*c32*b22*b21*a31*b12-2*c11*c32*b22*a11*b21*b32+2*c11*c32*b22*b11*a32*b21+c11*c32*b22*b11*a21*b32-c11*c32*b21*a12*b22*b31+2*c11*c32*b21*b12*a22*b31+c11*c32*b12*b21*a21*b32-c11*c32*b11*a22*b21*b32+c12*c21*b32*a11*b22*b31-2*c12*c21*b32*a21*b12*b31-c12*c21*b32*b11*a22*b31-2*c12*c21*b32*b11*a31*b22+c12*c21*b32*b21*a31*b12-c12*c21*b32*b11*a32*b21+2*c12*c21*b31*a12*b21*b32-c12*c21*b31*b12*a32*b21+c12*c21*b12*b31*a31*b22+2*c12*c21*b11*a32*b22*b31-c12*c22*b32*b31*b11*a21+2*c12*c22*b32*b21*b11*a31-c12*c22*b31*b11*a31*b22-c12*c22*b31*a11*b21*b32-c12*c22*b12*b31*b21*a31+c12*c31*b22*a21*b12*b31-c12*c31*b22*b11*a22*b31-2*c12*c31*b22*b21*a31*b12+c12*c31*b22*a11*b21*b32-c12*c31*b22*b11*a32*b21-2*c12*c31*b22*b11*a21*b32+2*c12*c31*b21*a12*b22*b31-c12*c31*b21*b12*a22*b31+c12*c31*b12*b21*a21*b32+2*c12*c31*b11*a22*b21*b32+2*c12*c32*b22*b31*b11*a21-c12*c32*b22*b21*b11*a31-c12*c32*b21*a11*b22*b31-c12*c32*b21*b11*a21*b32-c12*c32*b12*a21*b21*b31+c21*c22*b32*a11*b12*b31-c21*c22*b32*b11*a12*b31-c21*c22*b31*b12*a32*b11+c21*c22*b12*a31*b11*b32+c21*c31*b22*b12*a32*b11-2*c21*c31*b22*a12*b11*b32+c21*c31*b21*a12*b12*b32+c21*c31*b12*a12*b22*b31+c21*c31*b12*a22*b11*b32-2*c21*c32*b22*a11*b12*b31+2*c21*c32*b22*b11*a12*b31+c21*c32*b22*b11*a11*b32+2*c21*c32*b21*b12*a32*b11-c21*c32*b21*a12*b11*b32-c21*c32*b12*b21*a12*b31+c21*c32*b12*b11*a31*b22+c21*c32*b12*a11*b21*b32-2*c21*c32*b12*b11*a21*b32-c21*c32*b11*b12*a22*b31+c22*c31*b22*a11*b12*b31-c22*c31*b22*b11*a12*b31+c22*c31*b22*b11*a11*b32-c22*c31*b21*b12*a32*b11+2*c22*c31*b21*a12*b11*b32-c22*c31*b12*b21*a12*b31-2*c22*c31*b12*b11*a31*b22-2*c22*c31*b12*a11*b21*b32+c22*c31*b12*b11*a21*b32+2*c22*c31*b11*b12*a22*b31-c22*c32*b22*a11*b11*b31+2*c22*c32*b21*a11*b12*b31-c22*c32*b21*b11*a31*b12,
c31^2*a13*b11*b23^2+c31^2*b13^2*b21*a23-c33^2*b23*b11^2*a21-c23^2*b13*b31^2*a11-c23^2*b33*b11^2*a31+c11^2*a23*b21*b33^2+c11^2*b23^2*b31*a33-c13^2*b23*b31^2*a21-c13^2*b33*b21^2*a31+c21^2*a13*b11*b33^2+c21^2*b13^2*b31*a33-c33^2*b13*b21^2*a11-c11^2*a23*b31*b33*b23-c11^2*a33*b21*b23*b33-c11*c21*a13*b21*b33^2-c11*c21*a23*b11*b33^2+c11*c23*a13*b31^2*b23-2*c11*c23*b13*b31^2*a23-c11*c23*b33^2*a21*b11+2*c11*c23*b33^2*b21*a11-c11*c31*a13*b31*b23^2-c11*c31*a33*b11*b23^2+c11*c33*a13*b21^2*b33-2*c11*c33*b13*b21^2*a33+2*c11*c33*b23^2*b31*a11-c11*c33*b23^2*a31*b11+c11*c13*a23*b31^2*b23-c11*c13*a31*b31*b23^2+c11*c13*a33*b21^2*b33-c11*c13*a21*b21*b33^2-2*c13*c21*a13*b31^2*b23+c13*c21*b13*b31^2*a23+2*c13*c21*b33^2*a21*b11-c13*c21*b33^2*b21*a11+c13*c23*b13*b31^2*a21+c13*c23*b23*b31^2*a11+c13*c31*b13*b21^2*a33-c13*c31*b23^2*b31*a11+2*c13*c31*b23^2*a31*b11+c13*c33*b13*b21^2*a31+c13*c33*b33*b21^2*a11+c13^2*b23*b31*b21*a31+c13^2*b33*a21*b21*b31-2*c13*c31*a13*b21^2*b33-c21*c23*a31*b31*b13^2+c21*c23*a33*b11^2*b33-c21*c23*a11*b11*b33^2-c21*c31*b13^2*b31*a23-c21*c31*a33*b21*b13^2+2*c21*c33*b13^2*b31*a21-c21*c33*b13^2*a31*b21+c21*c33*a23*b11^2*b33-2*c21*c33*b23*b11^2*a33+c21*c23*a13*b31^2*b13-c21^2*a13*b31*b33*b13-c21^2*a33*b11*b13*b33-c23*c31*b13^2*b31*a21+2*c23*c31*b13^2*a31*b21-2*c23*c31*a23*b11^2*b33+c23*c31*b23*b11^2*a33+c23*c33*b23*b11^2*a31+c23*c33*b33*b11^2*a21+c23^2*b13*b31*b11*a31+c23^2*b33*a11*b11*b31-c31*c33*a21*b21*b13^2+c31*c33*a23*b11^2*b23-c31*c33*a11*b11*b23^2+c31*c33*a13*b21^2*b13-c31^2*a13*b21*b23*b13-c31^2*a23*b11*b13*b23+c33^2*b13*b21*b11*a21+c33^2*b23*a11*b11*b21-c13*c21*a23*b31*b11*b33+2*c13*c21*b23*b31*b11*a33+c13*c21*b23*b33*b31*a11-2*c13*c21*b23*b33*a31*b11-c13*c21*a33*b21*b11*b33-c13*c23*b13*b31*b21*a31-c13*c23*b23*b31*b11*a31+2*c13*c23*b33*b21*b11*a31-c13*c23*b33*b31*b11*a21-c11*c13*b23*b31*b21*a33+c11*c13*b23*b33*b31*a21+c11*c13*b23*b33*a31*b21-c11*c13*a23*b31*b21*b33+c11*c21*a13*b31*b33*b23+c11*c21*b13*b31*b33*a23-2*c11*c21*b13*b23*b31*a33+c11*c21*a33*b13*b21*b33+c11*c21*a33*b23*b11*b33-c11*c23*a13*b31*b21*b33+c11*c23*b13*a31*b31*b23+2*c11*c23*b13*b31*b21*a33+c11*c23*b13*b33*b31*a21-2*c11*c23*b13*b33*a31*b21+2*c11*c23*a23*b31*b11*b33-c11*c23*b23*b31*b11*a33-2*c11*c23*b23*b33*b31*a11+c11*c23*b23*b33*a31*b11-c11*c23*a33*b21*b11*b33+c11*c31*a13*b21*b23*b33-2*c11*c31*b13*a23*b21*b33+c11*c31*b13*b21*b23*a33+c11*c31*a23*b13*b31*b23+c11*c31*a23*b23*b11*b33-c11*c33*a13*b31*b21*b23+2*c11*c33*b13*b31*b21*a23-2*c11*c33*b13*b23*b31*a21+c11*c33*b13*b23*a31*b21+c11*c33*b13*a21*b21*b33-c11*c33*a23*b31*b11*b23-c11*c33*a23*b21*b11*b33+2*c11*c33*b23*b21*b11*a33+c11*c33*b23*b33*a21*b11-2*c11*c33*b23*b33*b21*a11+2*c13*c21*a13*b31*b21*b33+c13*c21*b13*a31*b31*b23-c13*c21*b13*b31*b21*a33-2*c13*c21*b13*b33*b31*a21+c13*c21*b13*b33*a31*b21-c13*c23*b33*b31*b21*a11+2*c13*c31*a13*b31*b21*b23-c13*c31*b13*b31*b21*a23+c13*c31*b13*b23*b31*a21-2*c13*c31*b13*b23*a31*b21+c13*c31*b13*a21*b21*b33-c13*c31*a23*b31*b11*b23+2*c13*c31*a23*b21*b11*b33-c13*c31*b23*b21*b11*a33-2*c13*c31*b23*b33*a21*b11+c13*c31*b23*b33*b21*a11-c13*c33*b13*a21*b21*b31-c13*c33*b23*b21*b11*a31+2*c13*c33*b23*b31*b11*a21-c13*c33*b23*b31*b21*a11-c13*c33*b33*b21*b11*a21-c21*c23*b13*b31*b11*a33+c21*c23*b13*b33*b31*a11+c21*c23*b13*b33*a31*b11-c21*c23*a13*b31*b11*b33+c21*c31*a13*b13*b31*b23+c21*c31*a13*b13*b21*b33-2*c21*c31*a13*b23*b11*b33+c21*c31*b13*a23*b11*b33+c21*c31*b13*b23*b11*a33-c21*c33*a13*b31*b21*b13+2*c21*c33*a13*b31*b11*b23-c21*c33*a13*b21*b11*b33-c21*c33*b13*b31*b11*a23-2*c21*c33*b13*b23*b31*a11+c21*c33*b13*b23*a31*b11+2*c21*c33*b13*b21*b11*a33-2*c21*c33*b13*b33*a21*b11+c21*c33*b13*b33*b21*a11+c21*c33*b23*a11*b11*b33-c23*c31*a13*b31*b21*b13-c23*c31*a13*b31*b11*b23+2*c23*c31*a13*b21*b11*b33+2*c23*c31*b13*b31*b11*a23+c23*c31*b13*b23*b31*a11-2*c23*c31*b13*b23*a31*b11-c23*c31*b13*b21*b11*a33+c23*c31*b13*b33*a21*b11-2*c23*c31*b13*b33*b21*a11+c23*c31*b23*a11*b11*b33-c23*c33*b13*b21*b11*a31-c23*c33*b13*b31*b11*a21+2*c23*c33*b13*b31*b21*a11-c23*c33*b23*a11*b11*b31-c23*c33*b33*a11*b11*b21-c31*c33*b13*b21*b11*a23+c31*c33*b13*b23*b21*a11+c31*c33*b13*b23*a21*b11-c31*c33*a13*b21*b11*b23,
-c11^2*b22*a21*a32^2+c12^2*a32*a21^2*b31+c12^2*b21*a22*a31^2-c11^2*a31*a22^2*b32-c21^2*a31*a12^2*b32-c21^2*b12*a11*a32^2+c22^2*a32*a11^2*b31+c22^2*b11*a12*a31^2-c31^2*b12*a11*a22^2-c31^2*a21*a12^2*b22+c32^2*a22*a11^2*b21+c32^2*b11*a12*a21^2+c11*c12*b31*a22^2*a31-c11*c12*a22*a31^2*b22+c11*c21*b12*a21*a32^2+c11*c21*a11*a32^2*b22+c11*c22*a11*a32^2*b21-2*c11*c22*b11*a21*a32^2-c11*c22*b12*a22*a31^2+2*c11*c22*a12*a31^2*b22+c11*c31*b12*a22^2*a31+c11*c31*a11*a22^2*b32+c11*c32*a11*a22^2*b31-2*c11*c32*b11*a22^2*a31-c11*c32*b12*a21^2*a32+2*c11*c32*a12*a21^2*b32+c11^2*a31*a22*b22*a32+c11^2*a32*a22*a21*b32+c11*c12*b21*a21*a32^2-c12^2*a32*a21*b21*a31-c12^2*a31*a21*a22*b31-2*c12*c21*a11*a32^2*b21+c12*c21*b11*a21*a32^2+2*c12*c21*b12*a22*a31^2-c12*c21*a12*a31^2*b22-c12*c22*b11*a22*a31^2-c12*c22*a12*a31^2*b21-2*c12*c31*a11*a22^2*b31+c12*c31*b11*a22^2*a31+2*c12*c31*b12*a21^2*a32-c12*c31*a12*a21^2*b32-c12*c32*b11*a21^2*a32-c12*c32*a12*a21^2*b31-c11*c12*a32*a21^2*b32+c21^2*a32*a12*a11*b32+c21^2*a31*a12*b12*a32+c21*c22*b11*a11*a32^2-c21*c22*a32*a11^2*b32+c21*c22*b31*a12^2*a31+c21*c31*a12^2*a31*b22+c21*c31*a21*a12^2*b32+2*c21*c32*a22*a11^2*b32+c21*c32*a21*a12^2*b31-2*c21*c32*b21*a12^2*a31-c21*c32*b22*a11^2*a32-c21*c22*a12*a31^2*b12-c22*c31*a22*a11^2*b32-2*c22*c31*a21*a12^2*b31+c22*c31*b21*a12^2*a31+2*c22*c31*b22*a11^2*a32-c22*c32*a22*a11^2*b31-c22*c32*a11^2*a32*b21-c22^2*a32*a11*b11*a31-c22^2*a31*a11*a12*b31+c31*c32*b11*a11*a22^2-c31*c32*a22*a11^2*b22+c31*c32*b21*a12^2*a21-c31*c32*a12*a21^2*b12+c31^2*a21*a12*b12*a22+c31^2*a22*a12*a11*b22-c32^2*a22*a11*b11*a21-c32^2*a21*a11*a12*b21-c11*c12*a32*b21*a22*a31+c11*c12*a32*a21*a31*b22+c11*c12*a31*a22*a21*b32-c11*c12*a22*b31*a21*a32-c11*c21*a32*b12*a22*a31-c11*c21*a32*a12*a31*b22-c11*c21*a32*a12*a21*b32+2*c11*c21*a31*a22*a12*b32-c11*c21*a11*a32*a22*b32-c11*c22*a32*a11*a22*b31+2*c11*c22*a32*a21*a12*b31+2*c11*c22*a32*b11*a22*a31-2*c11*c22*a32*a11*a31*b22-c11*c22*a32*b21*a12*a31+c11*c22*a32*a11*a21*b32+c11*c22*a31*b12*a21*a32-2*c11*c22*a31*a12*a21*b32-c11*c22*a12*b31*a22*a31+c11*c22*a11*b32*a22*a31-c11*c31*a22*a12*a31*b22-c11*c31*a22*b12*a21*a32-c11*c31*a22*a12*a21*b32+2*c11*c31*a21*a32*a12*b22-c11*c31*a11*a22*b22*a32-c11*c32*a22*a21*a12*b31+c11*c32*a22*a11*a31*b22+2*c11*c32*a22*b21*a12*a31-c11*c32*a22*a11*a32*b21+2*c11*c32*a22*b11*a21*a32-2*c11*c32*a22*a11*a21*b32+c11*c32*a21*b12*a22*a31-2*c11*c32*a21*a12*a31*b22-c11*c32*a12*b21*a21*a32+c11*c32*a11*b22*a21*a32+2*c12*c21*a32*a11*a22*b31-c12*c21*a32*a21*a12*b31-c12*c21*a32*b11*a22*a31+c12*c21*a32*a11*a31*b22+2*c12*c21*a32*b21*a12*a31+c12*c21*a32*a11*a21*b32-2*c12*c21*a31*b12*a21*a32+c12*c21*a31*a12*a21*b32-c12*c21*a12*b31*a22*a31-2*c12*c21*a11*b32*a22*a31-2*c12*c22*a32*a21*a11*b31+c12*c22*a32*a31*a11*b21+c12*c22*a31*a11*a22*b31+c12*c22*a31*b11*a21*a32+c12*c22*a12*a31*a21*b31+2*c12*c31*a22*a21*a12*b31+c12*c31*a22*a11*a31*b22-c12*c31*a22*b21*a12*a31+2*c12*c31*a22*a11*a32*b21-c12*c31*a22*b11*a21*a32+c12*c31*a22*a11*a21*b32-2*c12*c31*a21*b12*a22*a31+c12*c31*a21*a12*a31*b22-c12*c31*a12*b21*a21*a32-2*c12*c31*a11*b22*a21*a32+c12*c32*a22*a21*a11*b31-2*c12*c32*a22*a31*a11*b21+c12*c32*a21*b11*a22*a31+c12*c32*a21*a11*a32*b21+c12*c32*a12*a21*b21*a31-c21*c22*a32*b11*a12*a31+c21*c22*a32*a11*a31*b12+c21*c22*a31*a12*a11*b32-c21*c22*a12*b31*a11*a32+2*c21*c31*a22*b12*a11*a32-c21*c31*a22*a12*a11*b32-c21*c31*a21*a12*b12*a32-c21*c31*a12*b12*a22*a31-c21*c31*a12*b22*a11*a32+2*c21*c32*a22*b11*a12*a31-2*c21*c32*a22*a11*a31*b12-c21*c32*a22*b11*a11*a32+c21*c32*a21*b12*a11*a32-2*c21*c32*a21*a12*a11*b32-c21*c32*a12*a11*a22*b31+c21*c32*a12*a21*a31*b12+2*c21*c32*a12*a11*a32*b21-c21*c32*a12*b11*a21*a32+c21*c32*a11*a12*a31*b22-c22*c31*a22*b11*a12*a31+c22*c31*a22*a11*a31*b12-c22*c31*a22*b11*a11*a32-2*c22*c31*a21*b12*a11*a32+c22*c31*a21*a12*a11*b32+2*c22*c31*a12*a11*a22*b31+c22*c31*a12*a21*a31*b12-c22*c31*a12*a11*a32*b21+2*c22*c31*a12*b11*a21*a32-2*c22*c31*a11*a12*a31*b22+c22*c32*a22*a11*b11*a31+c22*c32*a21*a11*a12*b31-2*c22*c32*a21*b11*a12*a31+c22*c32*a11*b21*a12*a31+c22*c32*a11*b11*a21*a32-c31*c32*a22*b11*a12*a21+c31*c32*a22*a11*a21*b12+c31*c32*a21*a12*a11*b22-c31*c32*a12*b21*a11*a22,
c13^2*c22*b31^2*b23+c13^2*c32*b21^2*b33-c13*c21^2*b12*b33^2-c13*c31^2*b12*b23^2-c21^2*c33*b32*b13^2+c22*c33^2*b11^2*b23-c23*c31^2*b22*b13^2+c23^2*c32*b11^2*b33-c11^2*c33*b32*b23^2+c12*c23^2*b31^2*b13+c12*c33^2*b21^2*b13-c11^2*c23*b22*b33^2+c12*c13*c31*b31*b23^2-c12*c13*c33*b21^2*b33+c12*c21*c23*b11*b33^2-c12*c23^2*b31*b11*b33+c12*c31*c33*b11*b23^2-c12*c33^2*b21*b11*b23+c13*c21^2*b32*b33*b13-c13^2*c32*b31*b21*b23-2*c13*c21*c22*b11*b33^2-c13*c22*c23*b31^2*b13+2*c11*c33^2*b22*b21*b13+c11*c13*c21*b22*b33^2+c11*c32*c33*b11*b23^2+c11*c31*c33*b12*b23^2-c11*c23^2*b33*b12*b31-c11*c23^2*b33*b11*b32+2*c11*c23^2*b32*b31*b13+c11*c22*c23*b11*b33^2+c11*c13*c32*b31*b23^2-2*c23*c31*c32*b21*b13^2-c23*c32*c33*b11^2*b23+c23*c31^2*b12*b13*b23-c23^2*c31*b13*b11*b32-c23^2*c31*b13*b12*b31+2*c23^2*c31*b12*b11*b33-c23^2*c32*b31*b11*b13-2*c21*c22*c33*b31*b13^2+c21*c23*c31*b32*b13^2+c21*c23*c32*b31*b13^2+c21*c31*c33*b22*b13^2+c21*c32*c33*b21*b13^2-c21*c33^2*b13*b12*b21-c21*c33^2*b13*b11*b22+2*c21*c33^2*b12*b11*b23+c21^2*c33*b12*b13*b33-c11*c33^2*b23*b12*b21-c11*c33^2*b23*b11*b22+c12*c13*c21*b21*b33^2-c12*c13*c23*b31^2*b23+c11*c13*c23*b33*b22*b31+c11*c13*c23*b33*b21*b32-c11*c13*c22*b31*b33*b23-2*c11*c13*c23*b32*b31*b23-c11*c23*c32*b13*b31*b23-c11*c22*c33*b23*b11*b33-c11*c22*c33*b13*b21*b33+2*c11*c22*c33*b13*b31*b23+2*c11*c23*c32*b13*b21*b33-c11*c22*c23*b31*b33*b13-c11*c13*c31*b22*b23*b33-c11*c32*c33*b21*b23*b13-c11*c21*c33*b23*b12*b33-c11*c21*c33*b13*b22*b33+2*c11*c21*c33*b13*b32*b23-c11*c21*c23*b32*b33*b13+c11*c13*c33*b23*b22*b31+c11*c13*c33*b23*b21*b32-2*c11*c13*c33*b22*b21*b33-c11*c13*c32*b21*b23*b33-c11*c31*c33*b22*b23*b13+2*c11*c12*c33*b21*b23*b33+2*c11*c12*c23*b31*b33*b23-c11*c13*c21*b32*b33*b23-c11*c23*c31*b23*b12*b33-2*c11*c23*c33*b13*b22*b31-2*c11*c23*c33*b13*b21*b32+2*c11*c23*c31*b13*b22*b33-c11*c23*c31*b13*b32*b23-c11*c23*c32*b23*b11*b33+c11*c23*c33*b33*b11*b22+c11*c23*c33*b33*b12*b21+c11*c23*c33*b23*b11*b32+c11*c23*c33*b23*b12*b31-c12*c13*c21*b31*b33*b23+c12*c13*c23*b31*b21*b33-c12*c13*c31*b21*b23*b33+c12*c13*c33*b31*b21*b23-c12*c21*c23*b31*b33*b13+2*c12*c21*c33*b13*b31*b23-c12*c21*c33*b13*b21*b33-c12*c21*c33*b23*b11*b33+2*c12*c23*c31*b13*b21*b33-c12*c23*c31*b13*b31*b23-c12*c23*c31*b23*b11*b33-2*c12*c23*c33*b31*b21*b13+c12*c23*c33*b31*b11*b23+c12*c23*c33*b21*b11*b33-c12*c31*c33*b21*b23*b13+c13*c23*c31*b23*b11*b32+c13*c23*c31*b23*b12*b31-2*c13*c23*c31*b33*b11*b22-2*c13*c23*c31*b33*b12*b21+c13*c23*c32*b31*b21*b13+c13*c23*c32*b31*b11*b23-2*c13*c23*c32*b21*b11*b33+2*c13*c31*c32*b21*b23*b13-2*c13*c31*c33*b22*b21*b13+c13*c31*c33*b23*b12*b21+c13*c31*c33*b23*b11*b22+c13*c32*c33*b21*b11*b23+2*c13*c21*c22*b31*b33*b13-2*c13*c21*c23*b32*b31*b13+c13*c21*c23*b33*b11*b32+c13*c21*c23*b33*b12*b31-c13*c21*c32*b13*b31*b23-c13*c21*c32*b13*b21*b33+2*c13*c21*c32*b23*b11*b33+c13*c21*c33*b13*b21*b32+c13*c21*c33*b13*b22*b31-2*c13*c21*c33*b23*b11*b32-2*c13*c21*c33*b23*b12*b31+c13*c21*c33*b33*b11*b22+c13*c21*c33*b33*b12*b21+c13*c22*c23*b31*b11*b33-c13*c22*c31*b13*b31*b23-c13*c22*c31*b13*b21*b33+2*c13*c22*c31*b23*b11*b33+c13*c22*c33*b31*b21*b13-2*c13*c22*c33*b31*b11*b23+c13*c22*c33*b21*b11*b33+c13*c23*c31*b13*b21*b32+c13*c23*c31*b13*b22*b31-c13*c21*c31*b13*b32*b23-c13*c21*c31*b13*b22*b33+2*c13*c21*c31*b23*b12*b33+2*c21*c22*c33*b11*b13*b33-c21*c23*c31*b12*b13*b33-c21*c23*c32*b11*b13*b33+c21*c23*c33*b13*b11*b32+c21*c23*c33*b13*b12*b31-2*c21*c23*c33*b12*b11*b33-c21*c31*c33*b12*b13*b23-c21*c32*c33*b11*b13*b23-c22*c23*c31*b11*b13*b33+c22*c23*c33*b31*b11*b13-c22*c31*c33*b11*b13*b23+2*c23*c31*c32*b11*b13*b23+c23*c31*c33*b13*b11*b22+c23*c31*c33*b13*b12*b21-2*c23*c31*c33*b12*b11*b23+c23*c32*c33*b21*b11*b13-2*c13*c31*c32*b11*b23^2-c13*c32*c33*b21^2*b13+c13*c31^2*b22*b23*b13-c13^2*c22*b31*b21*b33-c13^2*c21*b33*b22*b31-c13^2*c21*b33*b21*b32+2*c13^2*c21*b32*b31*b23+2*c13^2*c31*b22*b21*b33-c13^2*c31*b23*b22*b31-c13^2*c31*b23*b21*b32+c22*c23*c31*b31*b13^2-c22*c23*c33*b11^2*b33+c22*c31*c33*b21*b13^2-c22*c33^2*b21*b11*b13+c11*c21*c23*b12*b33^2+c11*c13*c31*b32*b23^2+c11*c13*c22*b21*b33^2-2*c11*c12*c33*b31*b23^2-2*c11*c12*c23*b21*b33^2+c11^2*c33*b22*b23*b33+c11^2*c23*b32*b33*b23,
-c12^2*c21*b22*b33^2+c23^2*c32*b12^2*b31-c22^2*c31*b32*b13^2+c22*c33^2*b12^2*b21+c13^2*c22*b21*b32^2+c13^2*c32*b22^2*b31-c12^2*c31*b32*b23^2+c12*c23^2*b32^2*b11+c12*c33^2*b22^2*b11-c21*c32^2*b22*b13^2-c11*c32^2*b12*b23^2-c11*c22^2*b12*b33^2-2*c11*c22*c33*b32*b12*b23+c13*c21*c32*b32*b22*b13+c13*c21*c32*b32*b12*b23-2*c13*c21*c32*b22*b12*b33-c21*c22*c32*b12*b13*b33+c21*c22*c33*b32*b12*b13-c11*c12*c32*b22*b23*b33+c11*c12*c23*b32*b22*b33-c11*c12*c22*b32*b33*b23-c11*c22*c32*b13*b32*b23+c11*c22*c23*b32*b12*b33+c11*c23*c32*b32*b12*b23+c11*c23*c32*b32*b22*b13+c11*c32*c33*b22*b12*b23+c11*c22*c33*b22*b12*b33+c23*c31*c32*b22*b12*b13+c23*c32*c33*b12*b11*b22-c22*c32*c33*b13*b12*b21+2*c22*c32*c33*b13*b11*b22-c22*c32*c33*b12*b11*b23+c22*c23*c31*b32*b12*b13-c22*c23*c32*b13*b12*b31+2*c22*c23*c32*b13*b11*b32-c22*c23*c32*b12*b11*b33+c22*c23*c33*b12*b11*b32-c22*c31*c32*b12*b13*b23-2*c22*c31*c33*b22*b12*b13+c11*c22*c33*b32*b22*b13+2*c11*c22*c32*b23*b12*b33-c11*c22*c32*b13*b22*b33-2*c11*c23*c32*b22*b12*b33-2*c11*c13*c32*b32*b22*b23-2*c11*c13*c22*b32*b22*b33+c11*c12*c33*b32*b22*b23+c12^2*c23*b32*b31*b23-2*c12^2*c23*b33*b22*b31+c12^2*c23*b33*b21*b32+c12^2*c31*b22*b23*b33+c12^2*c21*b32*b33*b23-c12*c33^2*b12*b21*b22+c12*c31*c32*b12*b23^2+2*c12*c31*c33*b22^2*b13-c12*c23^2*b12*b31*b32-c12*c13*c21*b32^2*b23-2*c12^2*c33*b23*b21*b32+c12^2*c33*b23*b22*b31+c12^2*c33*b22*b21*b33+c12*c21*c22*b12*b33^2+2*c12*c21*c23*b32^2*b13-c12*c13*c23*b21*b32^2-c23^2*c32*b12*b11*b32+c23*c32^2*b13*b12*b21-2*c23*c32^2*b13*b11*b22+c23*c32^2*b12*b11*b23-c23*c32*c33*b12^2*b21+c22^2*c31*b12*b13*b33-c22*c33^2*b12*b11*b22-c22*c23*c31*b12^2*b33-c22*c23*c33*b12^2*b31+c22*c31*c32*b22*b13^2+2*c22*c31*c33*b12^2*b23+c22^2*c33*b12*b11*b33-2*c22^2*c33*b13*b11*b32+c22^2*c33*b13*b12*b31+c11*c32^2*b22*b23*b13-c11*c32*c33*b22^2*b13+2*c11*c13*c32*b22^2*b33+c11*c22^2*b32*b33*b13-c11*c22*c23*b32^2*b13+c11*c12*c22*b22*b33^2-c11*c12*c23*b32^2*b23+c11*c12*c32*b32*b23^2-c11*c12*c33*b22^2*b33+2*c11*c13*c22*b32^2*b23+c21*c22*c32*b32*b13^2-c21*c22*c33*b12^2*b33+2*c21*c23*c32*b12^2*b33+c21*c32^2*b12*b13*b23-c21*c32*c33*b12^2*b23+c13*c32^2*b22*b21*b13-2*c13*c32^2*b23*b12*b21+c13*c32^2*b23*b11*b22-c13*c32*c33*b22^2*b11-c13*c22*c23*b32^2*b11+c13*c22^2*b32*b31*b13-2*c13*c22^2*b33*b12*b31+c13*c22^2*b33*b11*b32-c13*c31*c32*b22^2*b13-c13*c21*c22*b32^2*b13-c13^2*c22*b32*b22*b31-c13^2*c32*b22*b21*b32-c12*c13*c31*b22^2*b33-c12*c13*c33*b22^2*b31-c23*c31*c32*b12^2*b23-2*c21*c23*c32*b32*b12*b13+c21*c32*c33*b22*b12*b13-c13*c22*c32*b23*b11*b32+2*c13*c22*c32*b33*b12*b21-c13*c22*c32*b33*b11*b22-2*c13*c22*c33*b32*b12*b21+c13*c22*c33*b32*b22*b11+c13*c22*c33*b12*b31*b22+c13*c23*c32*b32*b22*b11+c13*c23*c32*b32*b12*b21-2*c13*c23*c32*b12*b31*b22+c13*c21*c22*b32*b12*b33-c12*c21*c32*b13*b32*b23+2*c12*c21*c32*b13*b22*b33-c12*c21*c32*b23*b12*b33-2*c12*c21*c33*b32*b22*b13+c12*c21*c33*b32*b12*b23+c12*c21*c33*b22*b12*b33+c13*c31*c32*b22*b12*b23+c13*c32*c33*b12*b21*b22+c13*c22*c23*b12*b31*b32+c13*c22*c31*b32*b22*b13-2*c13*c22*c31*b32*b12*b23+c13*c22*c31*b22*b12*b33-c13*c22*c32*b13*b21*b32-c13*c22*c32*b13*b22*b31+2*c13*c22*c32*b23*b12*b31-c12*c32*c33*b22*b21*b13+2*c12*c32*c33*b23*b12*b21-c12*c32*c33*b23*b11*b22-2*c12*c23*c33*b32*b22*b11+c12*c23*c33*b12*b31*b22-c12*c31*c32*b22*b23*b13-2*c12*c31*c33*b22*b12*b23-c12*c22*c23*b32*b31*b13+2*c12*c22*c23*b33*b12*b31-c12*c22*c23*b33*b11*b32+2*c12*c22*c31*b13*b32*b23-c12*c22*c31*b13*b22*b33-c12*c22*c31*b23*b12*b33+2*c12*c22*c33*b13*b21*b32-c12*c22*c33*b13*b22*b31-c12*c22*c33*b23*b12*b31+2*c12*c22*c33*b23*b11*b32-c12*c22*c33*b33*b12*b21-c12*c22*c33*b33*b11*b22-2*c12*c23*c31*b32*b22*b13+c12*c23*c31*b32*b12*b23+c12*c23*c31*b22*b12*b33-c12*c23*c32*b13*b21*b32+2*c12*c23*c32*b13*b22*b31-c12*c23*c32*b23*b12*b31-c12*c23*c32*b23*b11*b32-c12*c23*c32*b33*b12*b21+2*c12*c23*c32*b33*b11*b22+c12*c23*c33*b32*b12*b21+c12*c13*c21*b32*b22*b33-c12*c13*c22*b32*b31*b23-c12*c13*c22*b33*b21*b32+2*c12*c13*c22*b33*b22*b31+c12*c13*c23*b32*b22*b31+c12*c13*c31*b32*b22*b23+2*c12*c13*c32*b23*b21*b32-c12*c13*c32*b23*b22*b31-c12*c13*c32*b22*b21*b33+c12*c13*c33*b22*b21*b32-c12*c21*c22*b32*b33*b13-2*c12*c21*c23*b32*b12*b33,
b13^2*a32*a21^2*b31+b13^2*a22*a31^2*b21-a13^2*b32*b21^2*a31-a13^2*b22*b31^2*a21-a23^2*b32*b11^2*a31-a23^2*b12*b31^2*a11+b33^2*a22*a11^2*b21+b33^2*a12*a21^2*b11-a33^2*b22*b11^2*a21-a33^2*b12*b21^2*a11+b23^2*a32*a11^2*b31+b23^2*a12*a31^2*b11+a13*a33*b12*b21^2*a31-2*a13*b23*b31^2*a12*a21+2*a13*b23*b22*a31^2*b11-a13*b23*b21*a31^2*b12+a13*a23*b22*b31^2*a11+a13*a23*a21*b12*b31^2+a13^2*b32*a21*b21*b31-a13*b13*b32*a21^2*b31+a13*b13*a32*b21^2*a31+a13*b13*a22*a21*b31^2-a13*b13*b22*b21*a31^2-a13*b33*b31*a21^2*b12-2*a13*b33*a31*b21^2*a12+2*a13*b33*b32*a21^2*b11+a13*b33*a32*b21^2*a11+a13^2*b31*b22*b21*a31+a13*b23*b31^2*a11*a22+a13*a33*b32*b21^2*a11+a23^2*b32*a11*b11*b31+a23^2*b31*b12*b11*a31-a23*b33*b31*a11^2*b22-2*a23*b33*a31*b11^2*a22+a23*b33*a21*b11^2*a32+2*a23*b33*b21*a11^2*b32-b33^2*a22*a11*b11*a21-b33^2*a21*a12*a11*b21+a33^2*b22*a11*b11*b21+a33^2*b21*b12*b11*a21+a33*b33*a22*b11^2*a21-a33*b33*b12*b11*a21^2+a33*b33*a12*b21^2*a11-a33*b33*b22*b21*a11^2+a23*a33*b32*b11^2*a21+a23*a33*b22*b11^2*a31-a23*b23*b32*a11^2*b31+a23*b23*a32*b11^2*a31+a23*b23*a12*a11*b31^2-a23*b23*b12*b11*a31^2-b13^2*a32*a21*b21*a31-b13^2*b31*a21*a22*a31-2*b13*a23*b31^2*a11*a22+b13*a23*b31^2*a12*a21-b13*a23*b22*a31^2*b11+2*b13*a23*b21*a31^2*b12-b13*b33*a21^2*a32*b11-b13*b33*a12*a21^2*b31+2*b13*a33*b31*a21^2*b12+b13*a33*a31*b21^2*a12-b13*a33*b32*a21^2*b11-2*b13*a33*a32*b21^2*a11-b13*b23*a31^2*a12*b21-b13*b23*a31^2*a22*b11-b23*b33*a22*a11^2*b31-b23*b33*a32*b21*a11^2+2*b23*a33*b31*a11^2*b22+b23*a33*a31*b11^2*a22-2*b23*a33*a21*b11^2*a32-b23*a33*b21*a11^2*b32-b23^2*a32*a11*b11*a31-b23^2*b31*a11*a12*a31+b13*a23*b31*a31*a11*b22-b13*a23*b31*a31*a12*b21-b13*a33*b31*a12*a21*b21-2*b13*a33*b31*a21*a11*b22-b13*a33*b31*a22*a21*b11+b13*b33*a22*a21*a11*b31-2*b13*b33*a22*a31*a11*b21+b13*b33*a21*a31*a22*b11+b13*b33*a21*a32*b21*a11+b13*b33*a12*a21*b21*a31+b13*a33*a31*b22*b21*a11-2*b13*a23*b31*a31*a21*b12+2*b13*a23*b31*a31*a22*b11+b13*a23*a21*b32*b31*a11-b13*a23*a21*b31*b11*a32+b13*a23*a21*b11*b32*a31+2*b13*a23*b21*a11*a32*b31-2*b13*a23*b21*a31*a11*b32-b13*a23*b21*a32*a31*b11-2*b13*b23*a32*a21*a11*b31+b13*b23*a32*a31*a21*b11+b13*b23*a32*a31*a11*b21+b13*b23*b31*a21*a12*a31+b13*b23*b31*a11*a22*a31-2*b13*a33*a31*b12*b21*a21-b13*a33*a31*b21*b11*a22+b13*a33*a31*b11*b22*a21+b13*a33*a21*b32*b21*a11+2*b13*a33*a21*b21*b11*a32+2*b13*a33*b31*a11*a22*b21-a23*a33*b21*b12*b11*a31-a23*a33*b11*a21*b12*b31-2*a23*b33*a31*b12*b21*a11-2*a23*b33*a21*b11*b32*a11+2*a23*b33*a31*b21*b11*a12+a23*b33*a31*b12*b11*a21+2*a23*b33*b31*a11*a22*b11-a23*b33*b31*a12*a21*b11-a23*b33*b31*a12*a11*b21+b23*b33*a11*a31*a12*b21+b23*b33*a11*a21*a32*b11+b23*a33*a21*b11*b32*a11-b23*a33*a31*b21*b11*a12+b23*a33*a31*b12*b11*a21-b23*a33*b31*a11*a22*b11+2*b23*a33*b31*a12*a21*b11+b23*a33*a31*b12*b21*a11-a13*a23*b31*b22*a31*b11-2*a13*b23*a21*b11*b32*a31+2*a13*b23*a21*b31*b11*a32+a13*b23*a21*b32*b31*a11-a13*b23*b31*a31*a22*b11-2*a13*b23*b31*a31*a11*b22+2*a13*b23*b31*a31*a12*b21+2*a13*a23*b32*b21*b11*a31-a13*b13*b31*a22*a31*b21+a13*b13*b31*a31*a21*b22-a13*b13*a32*a21*b21*b31+a13*b13*b32*a21*b21*a31+a33*b33*a21*b12*b21*a11-a33*b33*a12*b21*b11*a21+a33*b33*a11*b11*b22*a21-a33*b33*a22*a11*b11*b21-b23*a33*b31*a12*a11*b21-2*b23*a33*b31*a21*a11*b12-2*b23*a33*a31*b11*b22*a11+2*b23*a33*b21*a11*a32*b11+b23*b33*a22*a11*b11*a31+b23*b33*a21*a12*a11*b31-2*b23*b33*a21*a12*a31*b11+a23*b33*b31*a21*a11*b12+a23*b33*a31*b11*b22*a11-a23*b33*b21*a11*a32*b11+a23*b23*b32*a11*b11*a31-a23*b23*a32*a11*b11*b31-a23*b23*b31*a12*a31*b11+a23*b23*b31*a31*a11*b12-a23*a33*b32*a11*b11*b21-a23*a33*b22*a11*b11*b31+2*a23*a33*b21*b12*b31*a11-a13*a33*b21*b22*b31*a11-a13*a33*b12*a21*b21*b31+a13*b33*a31*b22*b21*a11+a13*b33*a31*b12*b21*a21+2*a13*b33*a31*b21*b11*a22-2*a13*b33*a31*b11*b22*a21-2*a13*b33*a21*b32*b21*a11-a13*b33*a21*b21*b11*a32-a13*b33*b31*a11*a22*b21+2*a13*b33*b31*a12*a21*b21+a13*b33*b31*a21*a11*b22-a13*b33*b31*a22*a21*b11-a13*a23*b31*b21*a31*b12-a13*b23*b21*a11*a32*b31+a13*b23*b21*a31*a11*b32-a13*b23*b21*a32*a31*b11-a13*a33*b32*b21*b11*a21+2*a13*a33*b22*b31*b11*a21-a13*a33*b22*b21*b11*a31-a13*a23*b32*b31*b21*a11-a13*a23*b32*b31*b11*a21+a13*b23*b31*a31*a21*b12,
-c11^2*c33*a22^2*a31-c11^2*c23*a21*a32^2+c11*c22^2*a31^2*a13+c11*c32^2*a21^2*a13+c12^2*c21*a31^2*a23+c12^2*c31*a21^2*a33-c13*c21^2*a32^2*a11-c13*c31^2*a22^2*a11+c21*c32^2*a11^2*a23-c21^2*c33*a12^2*a31+c22^2*c31*a11^2*a33-c23*c31^2*a12^2*a21+2*c22*c23*c31*a11^2*a32-c22*c31*c32*a11^2*a23-c22*c31*c33*a11^2*a22+c22*c31^2*a13*a11*a22-2*c22*c31^2*a13*a12*a21+c22*c31^2*a12*a11*a23-c22^2*c31*a31*a11*a13-c11*c12*c22*a31^2*a23-c11*c12*c23*a31^2*a22-c11*c12*c32*a21^2*a33-c11*c12*c33*a21^2*a32+c11*c13*c21*a21*a32^2-c11*c13*c22*a31^2*a22+c11*c13*c31*a22^2*a31-c11*c13*c32*a21^2*a32+c11*c21*c23*a32^2*a11-c11*c22^2*a31*a11*a33+2*c11*c22*c23*a12*a31^2+c11*c31*c33*a22^2*a11-c11*c32^2*a21*a11*a23+2*c11*c32*c33*a12*a21^2+c11^2*c33*a22*a21*a32+c11^2*c32*a23*a21*a32+c11^2*c32*a22*a21*a33+c11^2*c23*a32*a22*a31-2*c11^2*c32*a23*a22*a31+c11^2*c22*a33*a22*a31-2*c11^2*c22*a33*a21*a32+c11^2*c22*a32*a31*a23+2*c12*c13*c21*a31^2*a22+2*c12*c13*c31*a21^2*a32+c12*c21^2*a32*a31*a13-2*c12*c21^2*a33*a11*a32+c12*c21^2*a33*a12*a31-c12*c21*c22*a31^2*a13-c12*c21*c23*a12*a31^2-c12^2*c21*a31*a21*a33-c12^2*c31*a31*a21*a23+c12*c31^2*a22*a21*a13-2*c12*c31^2*a23*a11*a22+c12*c31^2*a23*a12*a21-c12*c31*c32*a21^2*a13-c12*c31*c33*a12*a21^2+c13*c21^2*a12*a31*a32-c13*c21*c22*a12*a31^2+c13*c31^2*a12*a21*a22-c13*c31*c32*a12*a21^2-2*c21^2*c32*a13*a12*a31+c21^2*c32*a13*a11*a32+c21^2*c32*a12*a11*a33+c21^2*c33*a12*a11*a32-c21*c22*c32*a11^2*a33-c21*c22*c33*a11^2*a32+c21*c23*c31*a12^2*a31-c21*c23*c32*a11^2*a32+c21*c31*c33*a12^2*a21+2*c21*c32*c33*a11^2*a22-c21*c32^2*a21*a11*a13+c23*c31^2*a12*a11*a22-c23*c31*c32*a11^2*a22-2*c22*c23*c31*a12*a11*a31+c22*c31*c32*a21*a11*a13+c22*c31*c33*a12*a11*a21+c23*c31*c32*a12*a11*a21-c21*c31*c33*a12*a11*a22-2*c21*c32*c33*a12*a11*a21+2*c21*c22*c31*a13*a12*a31-c21*c22*c31*a13*a11*a32-c21*c22*c31*a12*a11*a33+c21*c22*c32*a31*a11*a13+c21*c22*c33*a12*a11*a31-c21*c23*c31*a12*a11*a32+c21*c23*c32*a12*a11*a31-c21*c31*c32*a13*a11*a22+2*c21*c31*c32*a13*a12*a21-c21*c31*c32*a12*a11*a23+2*c11*c21*c22*a33*a11*a32-c11*c21*c22*a33*a12*a31-c11*c21*c23*a12*a31*a32+2*c11*c21*c32*a13*a22*a31-c11*c21*c32*a13*a21*a32+2*c11*c21*c32*a23*a12*a31-c11*c21*c32*a23*a11*a32-c11*c21*c32*a33*a11*a22-c11*c21*c32*a33*a12*a21+2*c11*c21*c33*a12*a31*a22-c11*c21*c33*a32*a22*a11-c11*c21*c33*a32*a12*a21-2*c11*c22*c23*a31*a11*a32+2*c11*c22*c31*a13*a21*a32-c11*c22*c31*a13*a22*a31-c11*c22*c31*a23*a11*a32-c11*c22*c31*a23*a12*a31-c11*c22*c31*a33*a11*a22+2*c11*c22*c31*a33*a12*a21-2*c11*c22*c32*a31*a21*a13+c11*c22*c32*a31*a11*a23+c11*c22*c32*a21*a11*a33+c11*c22*c33*a31*a11*a22-2*c11*c22*c33*a12*a31*a21+c11*c22*c33*a21*a32*a11+2*c11*c23*c31*a32*a12*a21-c11*c23*c31*a32*a22*a11-c11*c23*c31*a12*a31*a22+c11*c23*c32*a31*a11*a22-2*c11*c23*c32*a12*a31*a21+c11*c23*c32*a21*a32*a11-c11*c31*c32*a22*a21*a13+2*c11*c31*c32*a23*a11*a22-c11*c31*c32*a23*a12*a21-c11*c31*c33*a12*a21*a22-2*c11*c32*c33*a21*a11*a22-c11*c21*c22*a32*a31*a13+c11*c12*c33*a22*a21*a31+c11*c12*c32*a31*a21*a23-c11*c12*c31*a22*a21*a33+2*c11*c12*c21*a33*a21*a32-c11*c12*c21*a32*a31*a23+c11*c13*c32*a22*a21*a31-c11*c13*c31*a22*a21*a32-c11*c13*c21*a32*a22*a31+c11*c13*c22*a31*a21*a32+2*c11*c12*c31*a23*a22*a31-c11*c12*c31*a23*a21*a32-c11*c12*c21*a33*a22*a31+c11*c12*c23*a31*a21*a32+c11*c12*c22*a31*a21*a33-2*c12*c13*c21*a31*a21*a32-2*c12*c13*c31*a22*a21*a31+c12*c21*c22*a31*a11*a33+c12*c21*c23*a31*a11*a32-c12*c21*c31*a13*a21*a32-c12*c21*c31*a13*a22*a31+2*c12*c21*c31*a23*a11*a32-c12*c21*c31*a23*a12*a31+2*c12*c21*c31*a33*a11*a22-c12*c21*c31*a33*a12*a21+c12*c21*c32*a31*a21*a13-2*c12*c21*c32*a31*a11*a23+c12*c21*c32*a21*a11*a33-2*c12*c21*c33*a31*a11*a22+c12*c21*c33*a12*a31*a21+c12*c21*c33*a21*a32*a11+c12*c22*c31*a31*a21*a13+c12*c22*c31*a31*a11*a23-2*c12*c22*c31*a21*a11*a33-2*c12*c23*c31*a21*a32*a11+c12*c23*c31*a12*a31*a21+c12*c23*c31*a31*a11*a22+c12*c31*c32*a21*a11*a23+c12*c31*c33*a21*a11*a22+c13*c31*c32*a21*a11*a22+c13*c22*c31*a12*a31*a21+c13*c22*c31*a31*a11*a22-2*c13*c22*c31*a21*a32*a11+c13*c21*c32*a21*a32*a11+c13*c21*c32*a12*a31*a21-2*c13*c21*c32*a31*a11*a22-c13*c21*c31*a12*a31*a22-c13*c21*c31*a32*a12*a21+c13*c21*c22*a31*a11*a32+2*c13*c21*c31*a32*a22*a11,
c11*c22*c33*a13*a21*a33+c21^2*c33*a32*a13^2-c22*c33^2*a11^2*a23-c23^2*c32*a11^2*a33+c23*c31^2*a22*a13^2+c11^2*c23*a22*a33^2+c11^2*c33*a32*a23^2-c12*c23^2*a31^2*a13-c12*c33^2*a21^2*a13-c13^2*c22*a31^2*a23-c13^2*c32*a21^2*a33+c13*c21^2*a12*a33^2+c13*c31^2*a12*a23^2-c11*c13*c32*a31*a23^2-c11*c13*c22*a21*a33^2-c12*c13*c21*a21*a33^2+c12*c13*c23*a31^2*a23-c12*c13*c31*a31*a23^2+c12*c13*c33*a21^2*a33-c12*c21*c23*a11*a33^2+c12*c23^2*a31*a11*a33-c12*c31*c33*a11*a23^2+c12*c33^2*a21*a11*a23+2*c13*c31*c32*a11*a23^2+c13*c32*c33*a21^2*a13-2*c13^2*c31*a22*a21*a33+c13^2*c31*a23*a21*a32+c13^2*c31*a23*a22*a31-c13*c21^2*a32*a33*a13-c13*c31^2*a22*a23*a13+c13^2*c22*a31*a21*a33+c13^2*c21*a33*a22*a31+c13^2*c21*a33*a21*a32+2*c13*c21*c22*a11*a33^2+c13*c22*c23*a31^2*a13-2*c13^2*c21*a32*a31*a23+c13^2*c32*a31*a21*a23+c21*c33^2*a13*a11*a22+c21*c33^2*a13*a12*a21-2*c21*c33^2*a12*a11*a23+2*c21*c22*c33*a31*a13^2-c21*c23*c31*a32*a13^2-c21*c23*c32*a31*a13^2-c21*c31*c33*a22*a13^2-c21*c32*c33*a21*a13^2-c21^2*c33*a12*a13*a33-c22*c23*c31*a31*a13^2+c22*c23*c33*a11^2*a33-c22*c31*c33*a21*a13^2+c22*c33^2*a21*a11*a13-c23*c31^2*a12*a13*a23+2*c23*c31*c32*a21*a13^2+c23*c32*c33*a11^2*a23+c23^2*c31*a13*a12*a31+c23^2*c31*a13*a11*a32-2*c23^2*c31*a12*a11*a33+c23^2*c32*a31*a11*a13-c11*c13*c21*a22*a33^2+2*c11*c12*c33*a31*a23^2+2*c11*c12*c23*a21*a33^2-c11^2*c23*a32*a33*a23-c11*c13*c31*a32*a23^2-c11^2*c33*a22*a23*a33+c11*c33^2*a23*a12*a21-2*c11*c33^2*a22*a21*a13+c11*c33^2*a23*a11*a22-c11*c32*c33*a11*a23^2+c11*c23^2*a33*a12*a31-c11*c31*c33*a12*a23^2-c11*c21*c23*a12*a33^2-c11*c22*c23*a11*a33^2-2*c11*c23^2*a32*a31*a13+c11*c23^2*a33*a11*a32+c11*c13*c22*a31*a33*a23+c11*c23*c31*a13*a32*a23-c11*c23*c33*a23*a12*a31+2*c11*c23*c33*a13*a21*a32-c11*c23*c33*a33*a11*a22+c11*c23*c31*a23*a12*a33+c11*c22*c33*a23*a11*a33+c11*c31*c33*a22*a23*a13-c11*c13*c33*a23*a21*a32-c11*c13*c33*a23*a22*a31+c11*c13*c32*a21*a23*a33+c11*c32*c33*a21*a23*a13-c11*c23*c33*a33*a12*a21-c11*c23*c33*a23*a11*a32+2*c11*c23*c33*a13*a22*a31-2*c11*c23*c31*a13*a22*a33-2*c11*c22*c33*a13*a31*a23+c11*c22*c23*a31*a33*a13+c11*c13*c31*a22*a23*a33-c13*c21*c33*a33*a12*a21-c13*c22*c23*a31*a11*a33+c13*c22*c31*a13*a31*a23+c13*c22*c31*a13*a21*a33-2*c13*c22*c31*a23*a11*a33-c13*c22*c33*a31*a21*a13+2*c13*c22*c33*a31*a11*a23-c13*c22*c33*a21*a11*a33-c13*c23*c31*a13*a21*a32-c13*c23*c31*a13*a22*a31-c13*c23*c31*a23*a11*a32-c13*c23*c31*a23*a12*a31+2*c13*c23*c31*a33*a11*a22+2*c13*c23*c31*a33*a12*a21-c13*c23*c32*a31*a21*a13-c13*c23*c32*a31*a11*a23+2*c13*c23*c32*a21*a11*a33+c13*c21*c31*a13*a22*a33-2*c13*c21*c31*a23*a12*a33+c13*c21*c31*a13*a32*a23-2*c21*c22*c33*a11*a13*a33+c21*c23*c31*a12*a13*a33+c21*c23*c32*a11*a13*a33-c21*c23*c33*a13*a11*a32-c21*c23*c33*a13*a12*a31+2*c21*c23*c33*a12*a11*a33+c21*c31*c33*a12*a13*a23+c21*c32*c33*a11*a13*a23+c22*c31*c33*a11*a13*a23+c22*c23*c31*a11*a13*a33-c22*c23*c33*a31*a11*a13-2*c23*c31*c32*a11*a13*a23-c23*c31*c33*a13*a11*a22-c23*c31*c33*a13*a12*a21+2*c23*c31*c33*a12*a11*a23-c23*c32*c33*a21*a11*a13+c11*c13*c21*a32*a33*a23+c11*c23*c32*a23*a11*a33-2*c11*c23*c32*a13*a21*a33+c11*c23*c32*a13*a31*a23+c11*c21*c33*a23*a12*a33-2*c11*c21*c33*a13*a32*a23+c11*c21*c33*a13*a22*a33+c11*c21*c23*a32*a33*a13+2*c11*c13*c33*a22*a21*a33+2*c11*c13*c23*a32*a31*a23-c11*c13*c23*a33*a22*a31-c11*c13*c23*a33*a21*a32-2*c11*c12*c33*a21*a23*a33-2*c11*c12*c23*a31*a33*a23+c12*c13*c21*a31*a33*a23-c12*c13*c23*a31*a21*a33+c12*c13*c31*a21*a23*a33-c12*c13*c33*a31*a21*a23+c12*c21*c23*a31*a33*a13-2*c12*c21*c33*a13*a31*a23+c12*c21*c33*a13*a21*a33+c12*c21*c33*a23*a11*a33-2*c12*c23*c31*a13*a21*a33+c12*c23*c31*a13*a31*a23+c12*c23*c31*a23*a11*a33+2*c12*c23*c33*a31*a21*a13-c12*c23*c33*a31*a11*a23-c12*c23*c33*a21*a11*a33+c12*c31*c33*a21*a23*a13-2*c13*c31*c32*a21*a23*a13+2*c13*c31*c33*a22*a21*a13-c13*c31*c33*a23*a11*a22-c13*c31*c33*a23*a12*a21-c13*c32*c33*a21*a11*a23-2*c13*c21*c22*a31*a33*a13+2*c13*c21*c23*a32*a31*a13-c13*c21*c23*a33*a11*a32-c13*c21*c23*a33*a12*a31+c13*c21*c32*a13*a31*a23+c13*c21*c32*a13*a21*a33-2*c13*c21*c32*a23*a11*a33-c13*c21*c33*a13*a22*a31-c13*c21*c33*a13*a21*a32+2*c13*c21*c33*a23*a12*a31+2*c13*c21*c33*a23*a11*a32-c13*c21*c33*a33*a11*a22,
-c33*a13*b13*a21*b21*b31-c11*b13*b31^2*a23^2-c11*b13*b21^2*a33^2+c13*b23^2*a31^2*b11+c13*b33^2*a21^2*b11-c21*b23*b11^2*a33^2-c21*a13^2*b31^2*b23+c23*b13^2*a31^2*b21+c23*b33^2*a11^2*b21-c31*a13^2*b21^2*b33-c31*a23^2*b11^2*b33+c33*b13^2*a21^2*b31+c33*b23^2*a11^2*b31+c23*a13*b13*b31^2*a21+c23*a13*b23*b31^2*a11-c23*b13^2*a31*a21*b31-2*c23*b13*a23*b31^2*a11-c23*b13*b23*a31^2*b11-2*c23*a23*b33*b11^2*a31+c23*b23*a33*b11^2*a31-c23*b23*b33*a11^2*b31+c23*a33*b33*b11^2*a21-c23*b33^2*a11*b11*a21+c31*a13*b13*b21^2*a33+c31*a13^2*b31*b21*b23-c31*a13*b23^2*b31*a11+2*c31*a13*b23^2*a31*b11+c31*b13*b31*b11*a23^2+2*c31*b13^2*a23*a31*b21-c31*b13^2*a23*b31*a21+c31*a23*b23*b11^2*a33-c31*a33*a21*b21*b13^2-c31*a33*a11*b11*b23^2-c33*b13*b33*a21^2*b11+c33*a23*b23*b11^2*a31+c33*a23*b33*b11^2*a21-c33*b23^2*a11*b11*a31-2*c33*b23*a33*b11^2*a21-c33*b23*b33*a11^2*b21+c33*a13*b13*b21^2*a31+c33*a13*b33*b21^2*a11-c33*b13^2*a21*b21*a31-2*c33*b13*a33*b21^2*a11+c11*a13*a23*b31^2*b23-c11*a13*a31*b31*b23^2+c11*a13*a33*b21^2*b33-c11*a13*a21*b21*b33^2+c11*a23^2*b31*b11*b33-c11*a23*b33^2*a21*b11+2*c11*a23*b33^2*b21*a11+c11*b23*b21*b11*a33^2+2*c11*b23^2*a33*b31*a11-c11*b23^2*a33*a31*b11+c13*a33*b33*b21^2*a11-c13*b33^2*a21*a11*b21-2*c13*a13*b23*b31^2*a21-2*c13*a13*b33*b21^2*a31+c13*b13*a23*b31^2*a21-c13*b13*b23*a31^2*b21+c13*b13*a33*b21^2*a31-c13*b13*b33*a21^2*b31+c13*a23*b23*b31^2*a11-c13*b23^2*a31*a11*b31+c21*a13*b13*b31^2*a23+c21*a13^2*b31*b21*b33+2*c21*a13*b33^2*a21*b11-c21*a13*b33^2*b21*a11+c21*b13*b21*b11*a33^2-c21*b13^2*a33*a31*b21+2*c21*b13^2*a33*b31*a21-c21*a23*a31*b31*b13^2+c21*a23*a33*b11^2*b33-c21*a23*a11*b11*b33^2-c11*a13*b23*b31*b21*a33+c11*a13*b23*b33*b31*a21+c11*a13*b23*b33*a31*b21-c11*a13*a23*b31*b21*b33+2*c11*b13*a23*b31*b21*a33+c11*a23*b13*a31*b31*b23-2*c11*a23*b13*b33*a31*b21+c11*a23*b13*b33*b31*a21-c11*a23*b23*b31*b11*a33-2*c11*a23*b23*b33*b31*a11+c11*a23*b23*b33*a31*b11-c11*a23*a33*b21*b11*b33+c11*b23*b13*a33*a31*b21-2*c11*b23*b13*a33*b31*a21+c11*a33*b13*a21*b21*b33-2*c11*a33*b23*b33*b21*a11+c11*a33*b23*b33*a21*b11+2*c13*a13*b23*b31*b21*a31+2*c13*a13*b33*a21*b21*b31-c13*b13*a23*b31*b21*a31+c13*b13*b23*a31*a21*b31-c13*b13*a33*a21*b21*b31+c13*b13*b33*a21*b21*a31-c13*a23*b23*b31*b11*a31+2*c13*a23*b33*b21*b11*a31-c13*a23*b33*b31*b11*a21-c13*a23*b33*b31*b21*a11-c13*b23*a33*b21*b11*a31+2*c13*b23*a33*b31*b11*a21-c13*b23*a33*b31*b21*a11+c13*b23*b33*a21*a11*b31+c13*b23*b33*a31*a11*b21-2*c13*b23*b33*a31*a21*b11-c13*a33*b33*b21*b11*a21+c21*a13*b13*a31*b31*b23-c21*a13*b13*b31*b21*a33+c21*a13*b13*b33*a31*b21-2*c21*a13*b13*b33*b31*a21+2*c21*a13*b23*b31*b11*a33+c21*a13*b23*b33*b31*a11-2*c21*a13*b23*b33*a31*b11-c21*a13*a23*b31*b11*b33-c21*a13*a33*b21*b11*b33-c21*b13*a23*b31*b11*a33+c21*b13*a23*b33*b31*a11+c21*b13*a23*b33*a31*b11-2*c21*b13*b23*a33*b31*a11+c21*b13*b23*a33*a31*b11+c21*a33*b13*b33*b21*a11-2*c21*a33*b13*b33*a21*b11+c21*a33*b23*a11*b11*b33+c23*b13*b33*a21*a11*b31+c23*b13*b23*a31*a11*b31-c23*b13*a33*b21*b11*a31-c23*b13*a33*b31*b11*a21+2*c23*b13*a33*b31*b21*a11-2*c23*b13*b33*a31*a11*b21-c23*a13*b13*b31*b21*a31-c23*a13*b23*b31*b11*a31+2*c23*a13*b33*b21*b11*a31-c23*a13*b33*b31*b11*a21-c23*a13*b33*b31*b21*a11+2*c23*b13*a23*b31*b11*a31+c23*b13*b33*a31*a21*b11+2*c23*a23*b33*a11*b11*b31-c23*b23*a33*a11*b11*b31+c23*b23*b33*a11*b11*a31-c23*a33*b33*a11*b11*b21-c31*a13*b13*b31*b21*a23+c31*a13*b13*b23*b31*a21-2*c31*a13*b13*b23*a31*b21+c31*a13*b13*a21*b21*b33-c31*a13*a23*b31*b11*b23-c31*a13*b23*b21*b11*a33+c31*a13*b23*b33*b21*a11-2*c31*a13*b23*b33*a21*b11+2*c31*a13*a23*b21*b11*b33-2*c31*b13*a23*b33*b21*a11+c31*b13*a23*b33*a21*b11+c31*b13*b23*a33*b21*a11+c31*b13*b23*a33*a21*b11-c31*b13*a23*b21*b11*a33+c31*a23*b13*b23*b31*a11-2*c31*a23*b13*b23*a31*b11+c31*a23*b23*a11*b11*b33-c33*a13*b23*b21*b11*a31+2*c33*a13*b23*b31*b11*a21-c33*a13*b23*b31*b21*a11-c33*a13*b33*b21*b11*a21-c33*b13*a23*b21*b11*a31-c33*b13*a23*b31*b11*a21+2*c33*b13*a23*b31*b21*a11-2*c33*b13*b23*a21*a11*b31+c33*b13*b23*a31*a11*b21+c33*b13*b23*a31*a21*b11+2*c33*b13*a33*b21*b11*a21+c33*b13*b33*a21*a11*b21-c33*a23*b23*a11*b11*b31-c33*a23*b33*a11*b11*b21+2*c33*b23*a33*a11*b11*b21+c33*b23*b33*a11*b11*a21,
c13*c31^2*b11*a23^2-c21*c13^2*a31^2*b23-c21*c33^2*a11^2*b23+c33*c21^2*b31*a13^2-c31*c23^2*a11^2*b33+c23*c31^2*b21*a13^2-c11*c33^2*a21^2*b13+c23*c11^2*b21*a33^2+c33*c11^2*b31*a23^2-c31*c13^2*a21^2*b33+c13*c21^2*b11*a33^2-c11*c23^2*a31^2*b13-2*c13^2*c31*a21*b21*a33+c21*c13^2*a31*a21*b33-2*c13^2*c21*a31*b31*a23+c13*c21*c23*a31^2*b13-c13*c21^2*a13*b31*a33-c13*c21^2*a31*b33*a13-c13*c21^2*a31*a33*b13+2*c13*c21^2*a33*a11*b33+c21*c23*c33*a11^2*b33-c21*c23*c31*b31*a13^2-c33*c11^2*a21*a23*b33-c33*c21^2*a11*a13*b33-c23*c11^2*a31*a33*b23-c13*c31^2*a13*b21*a23-c13*c31^2*a21*b23*a13-c13*c31^2*a21*a23*b13+2*c13*c31^2*a23*a11*b23+c13*c31*c33*a21^2*b13+c13^2*c21*a33*b31*a21+c13^2*c31*a23*a31*b21+c11*c33*c21*a13*b21*a33+c11*c33*c21*a23*b11*a33+c11*c33*c31*a13*b21*a23+c13*c11*c21*a31*a33*b23+c13*c11*c31*a21*a23*b33+c13*c21*c31*a13*a21*b33+c13*c21*c31*b13*a31*a23+c13*c21*c31*b13*a21*a33-2*c13*c21*c31*a23*b11*a33-2*c13*c21*c31*a23*a11*b33-2*c13*c21*c31*b23*a11*a33-c13*c21*c33*a13*a31*b21-c13*c21*c33*a13*b31*a21-c13*c21*c33*a31*a21*b13+2*c13*c21*c33*a23*b31*a11+2*c13*c21*c33*a31*a11*b23-c13*c21*c33*a33*b21*a11-c13*c21*c33*a21*a11*b33-c13*c21*c23*a31*a11*b33+c13*c21*c31*a13*b31*a23+c11*c13*c21*a23*b31*a33-2*c31*c21*c33*a13*a21*b13+c13*c21*c31*a13*a31*b23+c13*c21*c31*a13*b21*a33-c13*c23*c31*a13*b31*a21-c13*c23*c31*a13*a31*b21-c13*c23*c31*a23*b31*a11+2*c13*c23*c31*a33*b21*a11-c13*c31*c23*a31*a21*b13-c13*c31*c23*a31*a11*b23+2*c13*c31*c23*a21*a11*b33-c13*c31*c33*a21*a11*b23-c21*c13*c23*a33*a31*b11-2*c21*c23*c31*a13*a31*b13+c21*c23*c31*a13*b11*a33+c21*c23*c31*a11*b13*a33-c21*c23*c33*a13*b31*a11-c21*c23*c33*a13*a31*b11+2*c21*c23*c33*a11*b11*a33-c21*c23*c33*a31*a11*b13+c21*c33*c31*a13*b11*a23+2*c21*c13*c33*a23*a31*b11-c21*c13*c33*a33*a21*b11+c21*c11*c23*a31*b33*a13-2*c21*c11*c23*a33*a11*b33-2*c21*c11*c33*b13*a31*a23+c21*c11*c33*b13*a21*a33+c23*c11*c31*b13*a31*a23-2*c23*c11*c31*b13*a21*a33+c23*c11*c21*a31*a33*b13-c23*c13*c31*a23*a31*b11+2*c23*c13*c31*a33*a21*b11+c23*c21*c31*a11*a13*b33-c23*c31*c33*a21*a11*b13+c31*c21*c33*a11*b13*a23-c31*c23*c33*a13*b21*a11-c31*c23*c33*a13*a21*b11+2*c31*c23*c33*a11*b11*a23+c31*c11*c33*a21*b23*a13-2*c31*c11*c33*a23*a11*b23+2*c31*c13*c33*a21*b21*a13-c31*c13*c33*a23*b21*a11-c31*c13*c33*a23*a21*b11+c33*c21*c31*a11*a13*b23+c33*c11*c31*a21*a23*b13-c21*c13*c23*a33*b31*a11+2*c21*c13*c23*a31*b31*a13+c11*c13*c21*a23*a31*b33-2*c11*c13*c21*a33*a21*b33+2*c11*c13*c23*a31*b31*a23-c11*c13*c23*a33*a31*b21-c11*c13*c23*a33*b31*a21-c11*c13*c23*a31*a21*b33-2*c11*c13*c31*a23*a31*b23+c11*c13*c31*a23*b21*a33+c11*c13*c31*a21*b23*a33-c11*c13*c33*a23*a31*b21-c11*c13*c33*a23*b31*a21+2*c11*c13*c33*a21*b21*a33-c11*c13*c33*a31*a21*b23-2*c11*c21*c33*a13*a31*b23+c11*c21*c33*a13*a21*b33+c11*c21*c33*a23*a11*b33+c11*c21*c33*b23*a11*a33-2*c11*c23*c31*a13*a21*b33+c11*c23*c31*a23*b11*a33+c11*c23*c31*a23*a11*b33+c11*c23*c31*b23*a11*a33+2*c11*c23*c33*a13*a31*b21+2*c11*c23*c33*a13*b31*a21+2*c11*c23*c33*a31*a21*b13-c11*c23*c33*a23*b31*a11-c11*c23*c33*a23*a31*b11-c11*c23*c33*a31*a11*b23-c11*c23*c33*a33*b21*a11-c11*c23*c33*a33*a21*b11-c11*c23*c33*a21*a11*b33+c11*c23*c21*a13*b31*a33+c11*c23*c31*a13*b31*a23+c11*c23*c31*a13*a31*b23-2*c11*c23*c31*a13*b21*a33-2*c11*c33*c21*a13*b31*a23+c21*c13^2*a33*a31*b21+2*c21^2*c33*a13*a31*b13-c21^2*c33*a11*b13*a33-c33*c21^2*a13*b11*a33+c21*c33^2*a13*b21*a11+c21*c33^2*a13*a21*b11+c21*c33^2*a21*a11*b13-2*c21*c33^2*a11*b11*a23-c21*c33*c31*b21*a13^2+c23^2*c31*a13*a31*b11-2*c23^2*c31*a11*b11*a33+c31*c13^2*a31*a21*b23+2*c23*c31^2*a13*a21*b13-c23*c31^2*a13*b11*a23-c23*c31^2*a11*a13*b23-c23*c31^2*a11*b13*a23+c23*c31*c33*a11^2*b23+c31*c23^2*a31*a11*b13+c31*c13^2*a23*b31*a21+c31*c23^2*a13*b31*a11-c11*c13*c21*b21*a33^2+c11*c13*c23*a31^2*b23-c11*c13*c31*b31*a23^2+c11*c13*c33*a21^2*b33-c11*c23*c21*b11*a33^2-2*c11*c23^2*a31*b31*a13+c11*c23^2*a33*b31*a11+c11*c23^2*a33*a31*b11+c11*c23^2*a31*a11*b33-2*c11*c33^2*a21*b21*a13+c11*c33^2*a23*b21*a11+c11*c33^2*a23*a21*b11+c11*c33^2*a21*a11*b23-c11*c33*c31*b11*a23^2-c11^2*c23*a23*a31*b33+2*c11^2*c23*a33*a21*b33+2*c11^2*c33*a23*a31*b23-c11^2*c33*a21*b23*a33-c23*c11^2*a23*b31*a33-c33*c11^2*a23*b21*a33,
2*c12*c22*c31*b21*b11*b33-c11*c22^2*b31^2*b13-c11*c32^2*b21^2*b13+c11^2*c23*b21*b32^2+c11^2*c33*b22^2*b31-c12^2*c21*b31^2*b23-c12^2*c31*b21^2*b33+c13*c21^2*b32^2*b11+c13*c31^2*b22^2*b11-c21*c32^2*b11^2*b23+c21^2*c33*b12^2*b31-c22^2*c31*b11^2*b33+c23*c31^2*b12^2*b21-c11*c13*c22*b31*b21*b32+c11*c13*c31*b22*b21*b32-c11*c13*c32*b22*b21*b31+c11*c21*c22*b32*b31*b13-2*c11*c21*c22*b33*b11*b32+c11*c21*c22*b33*b12*b31+c12^2*c21*b31*b21*b33+c12^2*c31*b31*b21*b23-2*c12*c13*c21*b31^2*b22-2*c12*c13*c31*b21^2*b32-c12*c21^2*b32*b31*b13+2*c12*c21^2*b33*b11*b32-c12*c21^2*b33*b12*b31+c12*c21*c22*b31^2*b13+c12*c21*c23*b12*b31^2+c12*c31*c32*b21^2*b13+c12*c31*c33*b12*b21^2-c12*c31^2*b22*b21*b13-c12*c31^2*b23*b12*b21+2*c12*c31^2*b23*b11*b22+c11*c12*c22*b31^2*b23+c11*c12*c23*b31^2*b22+c11*c12*c32*b21^2*b33+c11*c12*c33*b21^2*b32-c11*c13*c21*b21*b32^2+c11*c13*c22*b31^2*b22-c11*c13*c31*b22^2*b31+c11*c13*c32*b21^2*b32-c11*c21*c23*b32^2*b11+c11*c22^2*b31*b11*b33-2*c11*c22*c23*b12*b31^2-c11^2*c33*b22*b21*b32-c11^2*c32*b22*b21*b33-c11^2*c32*b23*b21*b32+2*c11^2*c32*b23*b22*b31-c11^2*c22*b33*b22*b31-c11^2*c23*b32*b22*b31+2*c11^2*c22*b33*b21*b32-c11^2*c22*b32*b31*b23-c11*c31*c33*b22^2*b11-2*c11*c32*c33*b12*b21^2+c11*c32^2*b21*b11*b23-c13*c21^2*b12*b31*b32+c13*c21*c22*b12*b31^2-c13*c31^2*b12*b21*b22+c13*c31*c32*b12*b21^2+c21*c22*c32*b11^2*b33+c21*c22*c33*b11^2*b32-c21*c23*c31*b12^2*b31+c21*c23*c32*b11^2*b32-c21*c31*c33*b12^2*b21-2*c21*c32*c33*b11^2*b22+c21*c32^2*b21*b11*b13-c21^2*c32*b13*b11*b32+2*c21^2*c32*b13*b12*b31-c21^2*c32*b12*b11*b33-c21^2*c33*b12*b11*b32-2*c22*c23*c31*b11^2*b32+c22*c31*c32*b11^2*b23+c22*c31*c33*b11^2*b22-c22*c31^2*b13*b11*b22+2*c22*c31^2*b13*b12*b21-c22*c31^2*b12*b11*b23+c22^2*c31*b31*b11*b13-c23*c31^2*b12*b11*b22+c23*c31*c32*b11^2*b22+c11*c21*c23*b12*b31*b32+c11*c21*c32*b13*b21*b32-2*c11*c21*c32*b13*b22*b31+c11*c21*c32*b23*b11*b32-2*c11*c21*c32*b23*b12*b31+c11*c21*c32*b33*b11*b22+c11*c21*c32*b33*b12*b21+c11*c21*c33*b32*b22*b11+c11*c21*c33*b32*b12*b21-2*c11*c21*c33*b12*b31*b22+2*c11*c22*c23*b31*b11*b32-2*c11*c22*c31*b13*b21*b32+c11*c22*c31*b13*b22*b31+c11*c22*c31*b23*b11*b32+c11*c22*c31*b23*b12*b31+c11*c22*c31*b33*b11*b22-2*c11*c22*c31*b33*b12*b21+2*c11*c22*c32*b31*b21*b13-c11*c22*c32*b31*b11*b23-c11*c22*c32*b21*b11*b33-c11*c22*c33*b21*b32*b11-c11*c22*c33*b31*b11*b22+c21*c22*c31*b13*b11*b32-2*c21*c22*c31*b13*b12*b31+c21*c22*c31*b12*b11*b33-c21*c22*c32*b31*b11*b13-c21*c22*c33*b12*b11*b31+c21*c23*c31*b12*b11*b32-c21*c23*c32*b12*b11*b31+c21*c31*c32*b13*b11*b22-2*c21*c31*c32*b13*b12*b21+c21*c31*c32*b12*b11*b23+c21*c31*c33*b12*b11*b22+2*c21*c32*c33*b12*b11*b21+2*c22*c23*c31*b12*b11*b31-c22*c31*c32*b21*b11*b13-c22*c31*c33*b12*b11*b21-c23*c31*c32*b12*b11*b21+2*c11*c22*c33*b12*b31*b21+c11*c23*c31*b32*b22*b11-2*c11*c23*c31*b32*b12*b21+c11*c23*c31*b12*b31*b22-c11*c23*c32*b21*b32*b11-c11*c23*c32*b31*b11*b22+2*c11*c23*c32*b12*b31*b21+c11*c31*c32*b22*b21*b13+c11*c31*c32*b23*b12*b21-2*c11*c31*c32*b23*b11*b22+c11*c31*c33*b12*b21*b22+2*c11*c32*c33*b21*b11*b22+c11*c13*c21*b32*b22*b31+c11*c12*c31*b22*b21*b33+c11*c12*c31*b23*b21*b32-c11*c12*c33*b22*b21*b31-c11*c12*c32*b31*b21*b23-2*c11*c12*c31*b23*b22*b31-c11*c12*c23*b31*b21*b32-2*c11*c12*c21*b33*b21*b32-c11*c12*c22*b31*b21*b33+c11*c12*c21*b33*b22*b31+c11*c12*c21*b32*b31*b23+2*c12*c13*c21*b31*b21*b32+2*c12*c13*c31*b22*b21*b31-c12*c21*c22*b31*b11*b33-c12*c21*c23*b31*b11*b32+c12*c21*c31*b13*b21*b32+c12*c21*c31*b13*b22*b31-2*c12*c21*c31*b23*b11*b32+c12*c21*c31*b23*b12*b31-2*c12*c21*c31*b33*b11*b22+c12*c21*c31*b33*b12*b21-c12*c21*c32*b31*b21*b13+2*c12*c21*c32*b31*b11*b23-c12*c21*c32*b21*b11*b33-c12*c21*c33*b21*b32*b11+2*c12*c21*c33*b31*b11*b22-c12*c21*c33*b12*b31*b21-c12*c22*c31*b31*b21*b13-c12*c22*c31*b31*b11*b23+2*c12*c23*c31*b21*b32*b11-c12*c23*c31*b12*b31*b21-c12*c23*c31*b31*b11*b22-c12*c31*c32*b21*b11*b23-c12*c31*c33*b21*b11*b22-c13*c31*c32*b21*b11*b22-c13*c22*c31*b12*b31*b21-c13*c22*c31*b31*b11*b22+c13*c21*c31*b12*b31*b22-c13*c21*c32*b12*b31*b21+2*c13*c22*c31*b21*b32*b11+2*c13*c21*c32*b31*b11*b22-c13*c21*c32*b21*b32*b11-2*c13*c21*c31*b32*b22*b11+c13*c21*c31*b32*b12*b21-c13*c21*c22*b31*b11*b32,
-c21*c33^2*b11^2*b22+c21^2*c32*b31*b13^2+c22*c31^2*b21*b13^2+c11^2*c22*b21*b33^2+c11^2*c32*b31*b23^2-c11*c33^2*b12*b21^2-c11*c23^2*b12*b31^2-c23^2*c31*b11^2*b32+c12*c21^2*b11*b33^2+c12*c31^2*b11*b23^2-c13^2*c21*b31^2*b22-c13^2*c31*b21^2*b32-c11^2*c33*b22*b21*b33+2*c11^2*c33*b23*b22*b31-c11^2*c33*b23*b21*b32-c11*c21*c22*b11*b33^2-c11*c12*c21*b21*b33^2+c11*c12*c23*b31^2*b23-c11*c12*c31*b31*b23^2+c11*c12*c33*b21^2*b33+c11*c13*c22*b31^2*b23+c11*c13*c23*b31^2*b22+c11*c13*c32*b21^2*b33+c11*c13*c33*b21^2*b32-2*c11*c22*c23*b31^2*b13+c11*c23^2*b31*b11*b32-c11*c31*c32*b11*b23^2-2*c11*c32*c33*b21^2*b13+c11*c33^2*b21*b11*b22-c11^2*c32*b21*b23*b33-c11^2*c23*b33*b22*b31+2*c11^2*c23*b33*b21*b32-c11^2*c23*b32*b31*b23-c11^2*c22*b31*b33*b23-2*c12*c13*c21*b31^2*b23-2*c12*c13*c31*b21^2*b33-c12*c21^2*b31*b33*b13+c12*c21*c23*b31^2*b13-c12*c31^2*b21*b23*b13+c12*c31*c33*b21^2*b13+c13^2*c21*b31*b21*b32+c13^2*c31*b22*b21*b31+c13*c21*c23*b12*b31^2-c13*c21^2*b32*b31*b13+2*c13*c21^2*b33*b11*b32-c13*c21^2*b33*b12*b31+c13*c21*c22*b31^2*b13+c13*c31*c33*b12*b21^2-c13*c31^2*b22*b21*b13-c13*c31^2*b23*b12*b21+2*c13*c31^2*b23*b11*b22+c13*c31*c32*b21^2*b13+c23^2*c31*b12*b11*b31-c23*c31^2*b13*b11*b22+2*c23*c31^2*b13*b12*b21-c23*c31^2*b12*b11*b23+c23*c31*c32*b11^2*b23+c23*c31*c33*b11^2*b22-c22*c31^2*b11*b13*b23+c22*c31*c33*b11^2*b23-c21*c31*c32*b21*b13^2-2*c21*c32*c33*b11^2*b23+c21*c33^2*b12*b11*b21-c21*c22*c31*b31*b13^2+c21*c22*c33*b11^2*b33+c21*c23*c32*b11^2*b33+c21*c23*c33*b11^2*b32-c21^2*c32*b11*b13*b33-c21^2*c33*b13*b11*b32+2*c21^2*c33*b13*b12*b31-c21^2*c33*b12*b11*b33-2*c22*c23*c31*b11^2*b33+c11*c21*c33*b33*b12*b21+2*c11*c22*c23*b31*b11*b33+c11*c22*c31*b13*b31*b23-2*c11*c22*c31*b13*b21*b33+c11*c22*c31*b23*b11*b33+2*c11*c22*c33*b31*b21*b13-c11*c22*c33*b31*b11*b23-c11*c22*c33*b21*b11*b33-2*c11*c23*c31*b13*b21*b32+c11*c23*c31*b13*b22*b31-c11*c13*c23*b31*b21*b32-c11*c13*c22*b31*b21*b33+c11*c13*c21*b33*b22*b31-2*c11*c13*c21*b33*b21*b32+c11*c13*c21*b32*b31*b23-c11*c12*c33*b31*b21*b23+c11*c12*c31*b21*b23*b33-c11*c12*c23*b31*b21*b33+c11*c13*c31*b22*b21*b33+c11*c23*c31*b23*b11*b32+c11*c23*c31*b23*b12*b31+c11*c23*c31*b33*b11*b22-2*c11*c23*c31*b33*b12*b21+2*c11*c23*c32*b31*b21*b13-c11*c23*c32*b31*b11*b23-c11*c23*c32*b21*b11*b33-c11*c23*c33*b21*b11*b32-c11*c23*c33*b11*b22*b31+2*c11*c23*c33*b21*b12*b31+c11*c31*c32*b21*b23*b13+c11*c31*c33*b22*b21*b13+c11*c31*c33*b23*b12*b21-2*c11*c31*c33*b23*b11*b22+2*c11*c32*c33*b21*b11*b23+c11*c12*c21*b31*b33*b23-c11*c13*c32*b31*b21*b23-c11*c13*c33*b22*b21*b31+c11*c21*c22*b31*b33*b13+c11*c21*c23*b32*b31*b13-2*c11*c21*c23*b33*b11*b32+c11*c21*c23*b33*b12*b31-2*c11*c21*c32*b13*b31*b23+c11*c21*c32*b13*b21*b33+c11*c21*c32*b23*b11*b33+c11*c21*c33*b13*b21*b32-2*c11*c21*c33*b13*b22*b31+c11*c21*c33*b23*b11*b32-2*c11*c21*c33*b23*b12*b31+c11*c21*c33*b33*b11*b22-c12*c23*c31*b31*b21*b13-2*c11*c13*c31*b23*b22*b31+c11*c13*c31*b23*b21*b32+2*c12*c13*c21*b31*b21*b33+2*c12*c13*c31*b31*b21*b23-c12*c21*c23*b31*b11*b33+c12*c21*c31*b13*b31*b23+c12*c21*c31*b13*b21*b33-2*c12*c21*c31*b23*b11*b33-c12*c21*c33*b31*b21*b13+2*c12*c21*c33*b31*b11*b23-c12*c21*c33*b21*b11*b33+c21*c22*c31*b11*b13*b33-c21*c22*c33*b31*b11*b13+c21*c23*c31*b13*b11*b32-2*c21*c23*c31*b13*b12*b31+c21*c23*c31*b12*b11*b33-c21*c23*c32*b31*b11*b13-c21*c23*c33*b12*b11*b31+c21*c31*c32*b11*b13*b23+c21*c31*c33*b13*b11*b22-2*c21*c31*c33*b13*b12*b21+c21*c31*c33*b12*b11*b23+2*c21*c32*c33*b21*b11*b13+2*c22*c23*c31*b31*b11*b13-c22*c31*c33*b21*b11*b13-c23*c31*c32*b21*b11*b13-c23*c31*c33*b12*b11*b21-c12*c23*c31*b31*b11*b23+2*c12*c23*c31*b21*b11*b33-c12*c31*c33*b21*b11*b23-c13*c21*c22*b31*b11*b33-c13*c21*c23*b31*b11*b32+c13*c21*c31*b13*b21*b32+c13*c21*c31*b13*b22*b31-2*c13*c21*c31*b23*b11*b32+c13*c21*c31*b23*b12*b31-2*c13*c21*c31*b33*b11*b22+c13*c21*c31*b33*b12*b21-c13*c21*c32*b31*b21*b13+2*c13*c21*c32*b31*b11*b23-c13*c21*c32*b21*b11*b33-c13*c21*c33*b21*b11*b32+2*c13*c21*c33*b11*b22*b31-c13*c21*c33*b21*b12*b31-c13*c22*c31*b31*b21*b13-c13*c22*c31*b31*b11*b23+2*c13*c22*c31*b21*b11*b33+2*c13*c23*c31*b21*b11*b32-c13*c23*c31*b21*b12*b31-c13*c23*c31*b11*b22*b31-c13*c31*c32*b21*b11*b23-c13*c31*c33*b21*b11*b22,
-c11*b12*a22^2*b31^2-c11*b12*a32^2*b21^2+c12*b11*a21^2*b32^2+c12*b11*a31^2*b22^2-c21*b22*a12^2*b31^2-c21*b22*a32^2*b11^2+c22*b21*a11^2*b32^2+c22*b21*a31^2*b12^2-c31*b32*a12^2*b21^2-c31*b32*a22^2*b11^2+c32*b31*a11^2*b22^2+c32*b31*a21^2*b12^2+c21*b11*b12*a32^2*b21+c21*b32*a22*a32*b11^2+c21*b31*b32*a12^2*b21+c21*a22*b12*a12*b31^2+2*c21*b31*a32*a21*b12^2-c21*b31*a22*a31*b12^2-c21*a31*b12^2*a32*b21-c21*b11*a22*a11*b32^2+2*c11*b21*a22*a11*b32^2-c11*a21*a22*b11*b32^2+c11*b31*b32*a22^2*b11+2*c11*b31*a32*a11*b22^2-c11*b31*a12*a31*b22^2+c11*b22*a12*a22*b31^2-c11*a31*b22^2*a32*b11-c11*b21*a12*a21*b32^2+c11*b21*b22*a32^2*b11+c11*b32*a12*a32*b21^2-c12*b32*b31*a21^2*b12-c12*b21*a11*a21*b32^2-2*c12*b32*a31*a12*b21^2+c12*b32*a11*a32*b21^2-2*c12*b31^2*b22*a12*a21+c12*b31^2*a22*a21*b12+c12*b22*a11*a22*b31^2-c12*b22*b21*a31^2*b12-c12*b31*a11*a31*b22^2+c12*a31*b12*a32*b21^2-c21*b21*a12*a11*b32^2+2*c21*a21*a12*b11*b32^2-c22*b32*b31*a11^2*b22-2*c22*b32*a31*a22*b11^2+c22*b32*a21*a32*b11^2-c22*a21*b11*a11*b32^2-2*c22*b31^2*b12*a11*a22+c22*b31^2*a12*a11*b22+c22*b12*a21*a12*b31^2-c22*b12*b11*a31^2*b22-c22*b31*a21*a31*b12^2+c22*a31*b22*a32*b11^2-c31*b31*a12*a11*b22^2+2*c31*a31*a12*b11*b22^2+c31*b21*b22*a12^2*b31-c31*b21*a32*a21*b12^2+2*c31*b21*a22*a31*b12^2-c31*b31*a22*a21*b12^2-c31*b11*a32*a11*b22^2+c31*b11*b12*a22^2*b31+c31*a32*b22*a22*b11^2+c31*a32*b12*a12*b21^2+c32*b22*a31*a22*b11^2-c32*b22*b21*a11^2*b32-2*c32*b22*a21*a32*b11^2-c32*a31*b11*a11*b22^2-2*c32*b21^2*b12*a11*a32+c32*b21^2*a12*a11*b32-c32*a31*b21*a21*b12^2+c32*b12*a31*a12*b21^2-c32*b12*b11*a21^2*b32+c32*a21*a22*b11^2*b32-c32*b22*b31*b11*a11*a22+2*c32*b22*b31*b11*a12*a21-2*c32*b22*b31*a11*a21*b12-c32*b22*a31*b11*a12*b21+c32*b22*a31*a11*b12*b21+2*c32*b22*b21*b11*a11*a32+c32*b22*a21*b11*a11*b32+2*c32*b21*b31*b12*a11*a22-c32*b21*b31*a12*a11*b22+c11*b31*b22*b12*a22*a31-c11*b21*b32*a22*a32*b11-c11*b31*a32*b22*a22*b11+2*c11*b31*a32*a22*b12*b21+c11*b21*b32*b12*a21*a32+c11*b22*a31*a22*b11*b32+c11*b22*a31*b12*a32*b21+c11*b32*b31*b22*a12*a21+c11*b32*b31*a22*a21*b12+c11*b32*a31*b22*a12*b21-2*c11*b32*a31*a22*b12*b21-2*c11*b32*b21*b22*a11*a32+c11*b32*a21*b22*a32*b11-2*c11*b31*b32*b22*a11*a22-c11*b31*b32*a22*a12*b21-2*c11*b31*a32*b22*a21*b12-c11*b21*b22*a32*a12*b31-c12*b32*b31*b21*a11*a22+2*c12*b32*b31*b21*a12*a21+c12*b32*b31*a21*a11*b22+c12*b32*a31*b21*a21*b12+2*c12*b32*a31*b21*a22*b11-2*c12*b32*a31*a21*b11*b22-c12*b32*b21*b11*a21*a32+2*c12*b31*a31*b22*a12*b21-c12*b31*a31*a22*b12*b21-c12*b31*b21*b22*a11*a32+2*c12*b31*a21*b22*a32*b11-c12*b31*a21*a22*b11*b32+c12*b22*b31*a21*a31*b12-c12*b22*b31*b11*a22*a31+c12*b22*b21*a31*a11*b32-c12*b21*b31*b12*a21*a32-c12*b21*a31*b22*a32*b11+c21*b32*b31*b12*a11*a22+c21*b32*b31*a12*a11*b22+c21*b32*a31*b12*a22*b11-2*c21*b32*a31*a12*b11*b22+c21*b32*b21*b12*a11*a32-2*c21*b32*a21*b12*a32*b11-2*c21*b31*b32*b12*a12*a21-c21*b31*b32*a12*a22*b11-2*c21*b31*a32*b12*a11*b22-c21*b31*a32*b12*a12*b21+2*c21*b31*a32*a12*b11*b22+c21*b31*b22*b12*a12*a31+c21*b12*a31*a12*b21*b32+c21*b12*a31*b22*a32*b11+c21*b11*b32*b22*a11*a32-c21*b11*b32*a12*a32*b21-c21*b11*a22*a32*b12*b31+2*c22*b32*b31*b11*a11*a22-c22*b32*b31*b11*a12*a21+c22*b32*b31*a11*a21*b12+c22*b32*a31*b11*a11*b22+2*c22*b32*a31*b11*a12*b21-2*c22*b32*a31*a11*b12*b21-c22*b32*b21*b11*a11*a32+2*c22*b31*a31*b12*a22*b11-c22*b31*a31*a12*b11*b22+2*c22*b31*b21*b12*a11*a32-c22*b31*b21*a12*a11*b32-c22*b31*a21*b12*a32*b11+c22*b12*b31*a11*a31*b22-c22*b12*b31*b21*a12*a31+c22*b12*a21*a31*b11*b32-c22*b11*b31*b22*a11*a32-c22*b11*a31*b12*a32*b21-2*c31*b21*b32*b12*a11*a22+c31*b21*b32*b12*a12*a21+c31*b22*b31*b12*a11*a22-2*c31*b22*a31*b12*a22*b11+c31*b22*b21*b12*a11*a32+c31*b22*b21*a12*a11*b32+c31*b22*a21*b12*a32*b11-2*c31*b22*a21*a12*b11*b32+2*c31*b21*b32*a12*a22*b11-c31*b21*a32*a12*b11*b22-2*c31*b21*b22*b12*a12*a31-c31*b21*a22*b12*a12*b31+c31*b12*b31*b22*a12*a21+c31*b12*a21*a22*b11*b32+c31*b11*b32*b22*a11*a22-c31*b11*a32*a22*b12*b21-c31*b11*b22*a12*a22*b31-c32*b21*a31*b12*a22*b11+2*c32*b21*a21*b12*a32*b11-c32*b21*a21*a12*b11*b32-c32*b12*b31*b21*a12*a21+c32*b12*a31*a21*b11*b22+c32*b12*b21*a11*a21*b32-c32*b11*b31*a22*a21*b12-c32*b11*b21*a22*a11*b32,
c21*c32^2*a11*a21*b12-c21*c32^2*a11^2*b22+c32*c21^2*a12^2*b31-c11*c22^2*a31^2*b12+c22*c11^2*a32^2*b21+c32*c11^2*a22^2*b31-c11*c32^2*a21^2*b12-c21*c12^2*a31^2*b22-c31*c12^2*a21^2*b32+c12*c21^2*a32^2*b11+c12*c31^2*a22^2*b11+c22*c31^2*a12^2*b21-c31*c22^2*a11^2*b32-c11^2*c32*b22*a21*a32-c32*c11^2*a22*a32*b21-c11*c12*c21*a32^2*b21+c11*c12*c22*a31^2*b22-c11*c12*c31*a22^2*b31+c11*c12*c32*a21^2*b32-c22*c11^2*a32*a22*b31+2*c11^2*c32*b22*a22*a31-c11^2*c22*b32*a22*a31+2*c11^2*c22*b32*a21*a32+c11*c22^2*b31*a11*a32-2*c11*c22^2*b31*a12*a31+c11*c22^2*a31*a11*b32+c11*c22^2*a31*a32*b11-c11*c22*c21*a32^2*b11+c11*c32^2*b21*a11*a22-2*c11*c32^2*b21*a12*a21+c11*c32^2*a21*a11*b22+c11*c32^2*a21*a22*b11-c11*c32*c31*a22^2*b11-2*c12^2*c31*b21*a21*a32+c12^2*c31*b21*a22*a31+c21*c12^2*a31*a21*b32+2*c12*c21^2*b32*a11*a32-c12*c21^2*b32*a12*a31-c12*c21^2*a32*a12*b31-c12*c21^2*a32*a31*b12+c12*c21*c22*a31^2*b12+2*c12*c31^2*b22*a11*a22-c12*c31^2*b22*a12*a21-c12*c31^2*a22*a12*b21-c12*c31^2*a22*a21*b12+c12*c31*c32*a21^2*b12+c12^2*c21*b31*a21*a32-2*c12^2*c21*b31*a22*a31+c31*c12^2*a21*a31*b22+c21*c32^2*a11*a12*b21-2*c21*c32^2*b11*a11*a22+c21*c32^2*b11*a12*a21-c21*c32*c31*a12^2*b21+c21*c12^2*a31*a32*b21-c21*c22*c31*a12^2*b31+c21*c22*c32*a11^2*b32-c21^2*c32*b12*a11*a32+2*c21^2*c32*b12*a12*a31-c32*c21^2*a12*a32*b11+c31*c12^2*a21*a22*b31+c31*c22^2*a11*a12*b31-c32*c11^2*a22*a21*b32-c32*c21^2*a12*a11*b32-2*c22^2*c31*b11*a11*a32+c22^2*c31*b11*a12*a31+c31*c22^2*a11*a31*b12-c22*c11^2*a32*a31*b22-c22*c31^2*b12*a11*a22+2*c22*c31^2*b12*a12*a21-c22*c31^2*a12*a11*b22-c22*c31^2*a12*a22*b11+c22*c31*c32*a11^2*b22+c11*c32*c21*a12*a32*b21-2*c11*c32*c21*a12*a22*b31-2*c21*c11*c22*b32*a11*a32+c11*c32*c21*a22*a32*b11+c11*c32*c31*a22*a12*b21-c11*c22*c32*b11*a21*a32+2*c11*c22*c32*a21*a31*b12+2*c11*c22*c32*b21*a12*a31+2*c11*c22*c32*a21*a12*b31-c11*c22*c32*a11*a32*b21-c11*c22*c32*a11*a31*b22-c11*c22*c32*a11*a22*b31-c11*c22*c32*a11*a21*b32-c11*c22*c32*b11*a22*a31+c11*c22*c31*a22*a32*b11+c11*c22*c31*a22*a11*b32+c11*c22*c31*b22*a11*a32+c11*c22*c31*a12*a31*b22-2*c11*c22*c31*a12*a32*b21+c11*c22*c31*a12*a22*b31-2*c11*c22*c31*a12*a21*b32+c11*c22*c21*a32*a12*b31+c11*c21*c32*a22*a11*b32-2*c11*c21*c32*a12*a31*b22+c11*c21*c32*b22*a11*a32+c11*c21*c32*a12*a21*b32-c11*c12*c32*a21*a22*b31-c11*c12*c32*a21*a31*b22-c11*c12*c32*b21*a22*a31+c11*c12*c31*a22*a32*b21+2*c11*c12*c32*b21*a21*a32+c11*c12*c31*b22*a21*a32-2*c11*c12*c31*b22*a22*a31-c11*c12*c22*a31*a21*b32-c11*c12*c22*a31*a32*b21+2*c11*c12*c22*b31*a22*a31-c11*c12*c22*b31*a21*a32+c11*c12*c21*a32*a22*b31+c11*c12*c21*b32*a22*a31-2*c11*c12*c21*b32*a21*a32-c12*c21*c32*a21*a31*b12+c12*c11*c21*a32*a31*b22+c12*c11*c31*a22*a21*b32-c12*c21*c22*a31*a11*b32+c12*c21*c31*b12*a21*a32+c12*c21*c31*b12*a22*a31+c12*c21*c31*a12*a21*b32+c12*c21*c31*a12*a22*b31+c12*c21*c31*a12*a31*b22+c12*c21*c31*a12*a32*b21-2*c12*c21*c31*b22*a11*a32-2*c12*c21*c31*a22*a11*b32-2*c12*c21*c31*a22*a32*b11-c12*c21*c32*a11*a21*b32+2*c12*c21*c32*a11*a22*b31+2*c12*c21*c32*a11*a31*b22-c12*c21*c32*a11*a32*b21-c12*c21*c32*b21*a12*a31-c12*c21*c32*a21*a12*b31-c12*c22*c31*a11*a22*b31+2*c12*c22*c31*a11*a32*b21-c12*c22*c31*b21*a12*a31-c12*c22*c31*a21*a12*b31+2*c12*c31*c22*a11*a21*b32-c12*c31*c22*a11*a31*b22-c12*c31*c22*a21*a31*b12-c12*c31*c32*a21*a11*b22+c21*c11*c22*b32*a12*a31+c21*c11*c32*b12*a21*a32-2*c21*c11*c32*b12*a22*a31-c21*c12*c22*b31*a11*a32+2*c21*c12*c22*b31*a12*a31-c21*c12*c22*a31*a32*b11+2*c21*c12*c32*b11*a22*a31-c21*c12*c32*b11*a21*a32+c21*c22*c31*b12*a11*a32-2*c21*c22*c31*b12*a12*a31+c21*c22*c31*a12*a32*b11+2*c21*c22*c32*b11*a11*a32-c21*c22*c32*b11*a12*a31-c21*c22*c32*a11*a12*b31-c21*c22*c32*a11*a31*b12+c21*c32*c31*a12*a22*b11+c22*c11*c21*a32*a31*b12-2*c22*c11*c31*b12*a21*a32+c22*c11*c31*b12*a22*a31+2*c22*c12*c31*b11*a21*a32-c22*c12*c31*b11*a22*a31+c22*c21*c31*a12*a11*b32-c22*c31*c32*a11*a21*b12-c31*c12*c32*b21*a11*a22+2*c31*c12*c32*b21*a12*a21-c31*c12*c32*a21*a22*b11+c31*c21*c32*b12*a11*a22-2*c31*c21*c32*b12*a12*a21-c31*c22*c32*a11*a12*b21+2*c31*c22*c32*b11*a11*a22-c31*c22*c32*b11*a12*a21-2*c31*c11*c32*b22*a11*a22+c31*c11*c32*b22*a12*a21+c32*c11*c31*a22*a21*b12+c32*c21*c31*a12*a11*b22,
-c12*a13*a22^2*b33^2-c12*a13*a32^2*b23^2+c13*a23^2*b32^2*a12+c13*a33^2*b22^2*a12-c22*b13^2*a32^2*a23-c22*a23*a12^2*b33^2+c23*a13^2*b32^2*a22+c23*a33^2*b12^2*a22-c32*b13^2*a22^2*a33-c32*b23^2*a12^2*a33+c33*a13^2*b22^2*a32+c33*a23^2*b12^2*a32-c33*a13*a33*b22^2*a12-2*c33*a13*b33*a22^2*b12+c33*b13*a33*a22^2*b12-c33*a23^2*a12*b12*b32+c33*a23*b23*a12^2*b32-c33*a23*a33*b12^2*a22-2*c33*a23*b33*a12^2*b22+c33*b23*a33*a12^2*b22+2*c32*b13*a23^2*b32*a12+c32*b13^2*a32*a22*a23-c32*a23^2*a12*b12*b33+c32*a13*a32*a12*b23^2+c32*b23*a23*a12^2*b33+2*c32*a13^2*b23*b32*a22-c32*a13^2*b23*a32*b22-c32*a13^2*a22*b22*b33-c33*a13^2*a22*b22*b32+c33*a13*b13*a22^2*b32+2*c12*a23^2*b33*a32*b12-c12*a23^2*b33*b32*a12-c12*b13*a32*b32*a23^2+c12*b13*a23*a32^2*b23-c12*b13*a22*b22*a33^2+c12*b13*a33*a22^2*b33-c12*b23*a33^2*b22*a12+2*c12*b23*a33^2*a22*b12+c12*b23^2*a32*a12*a33+c12*a23*a22*a12*b33^2-c13*a13*a23*b32^2*a22+c13*a13*b23*a32^2*b22-c13*a13*a33*b22^2*a32+c13*a13*b33*a22^2*b32-2*c13*b13*a23*a32^2*b22-2*c13*b13*a33*a22^2*b32-c13*a23^2*b32*b12*a32+c13*a23*b23*a32^2*b12-c13*a33^2*b22*b12*a22+c13*a33*b33*a22^2*b12-c22*a13^2*a32*b32*b23-c22*a13^2*b33*b32*a22+2*c22*a13^2*b33*a32*b22+c22*b13*a13*a32^2*b23+2*c22*b13*a33^2*b22*a12-c22*b13*a33^2*a22*b12+c22*b13^2*a32*a22*a33-c22*b23*a12*b12*a33^2+c22*b23*a33*a12^2*b33+c22*a13*a22*a12*b33^2-c23*a13^2*b32*b22*a32+c23*a13*b13*a32^2*b22-c23*a13*a23*b32^2*a12-2*c23*a13*b23*a32^2*b12+c23*b13*a23*a32^2*b12-c23*a23*a33*b12^2*a32+c23*a23*b33*a12^2*b32-2*c23*b23*a33*a12^2*b32-c23*a33^2*a12*b12*b22+c23*a33*b33*a12^2*b22+c32*b13*a13*a22^2*b33-c32*b13*a23^2*a32*b12+c12*b13*a23*a33*a32*b22+c12*a13*a23*a32*b32*b23+c12*a13*a23*b33*b32*a22-2*c12*a13*a23*b33*a32*b22-2*c12*a13*b23*a33*b32*a22+c12*a13*b23*a33*a32*b22+c12*a13*a33*a22*b22*b33+c12*b13*a23*a33*b32*a22-c12*b13*a23*a32*a22*b33-c12*b13*b23*a32*a22*a33-2*c12*a23*b23*a33*a32*b12+c12*a23*b23*a33*b32*a12-2*c12*a23*a33*b33*a22*b12+c12*a23*a33*b33*b22*a12+2*c12*b23*a13*a32*a22*b33-c12*b23*a23*a32*a12*b33-c12*b23*a33*a22*a12*b33+c13*a13*a23*b32*b22*a32-c13*a13*b23*a32*a22*b32+c13*a13*a33*a22*b22*b32-c13*a13*b33*a22*b22*a32+2*c13*b13*a33*a22*b22*a32-c13*a23*b23*a32*a12*b32+c13*a23*a33*b22*b12*a32+c13*a23*a33*b32*b12*a22-2*c13*a23*a33*b32*b22*a12-c13*a23*b33*a22*a12*b32+2*c13*a23*b33*a32*a12*b22-c13*a23*b33*a32*a22*b12+2*c13*b23*a33*a22*a12*b32-c13*b23*a33*a32*a12*b22-c13*b23*a33*a32*a22*b12-c13*a33*b33*a22*a12*b22+2*c13*b13*a23*a32*a22*b32+c22*a13*b13*a33*b32*a22-2*c22*a13*b13*a33*a32*b22-2*c22*a13*a23*b33*a32*b12+c22*a13*a23*b33*b32*a12+c22*a13*b23*a33*a32*b12+c22*a13*b23*a33*b32*a12+c22*a13*a33*b33*a22*b12-2*c22*a13*a33*b33*b22*a12-c22*b13*a13*a32*a22*b33-2*c22*b13*a23*a33*b32*a12+c22*b13*a23*a33*a32*b12+2*c22*b13*a23*a32*a12*b33-c22*b13*b23*a32*a12*a33-c22*b13*a33*a22*a12*b33+c22*a23*a33*a12*b12*b33-c22*b23*a13*a32*a12*b33-c23*a13*b13*a32*a22*b32+c23*a13*a23*b32*b12*a32+2*c23*a13*b23*a32*a12*b32+c23*a13*a33*b22*b12*a32-2*c23*a13*a33*b32*b12*a22+c23*a13*a33*b32*b22*a12-c23*a13*b33*a22*a12*b32-c23*a13*b33*a32*a12*b22+2*c23*a13*b33*a32*a22*b12-c23*b13*a23*a32*a12*b32+2*c23*b13*a33*a22*a12*b32-c23*b13*a33*a32*a12*b22-c23*b13*a33*a32*a22*b12+c23*a23*a33*a12*b12*b32-c23*a23*b33*a12*b12*a32+2*c23*b23*a33*a12*b12*a32-c23*a33*b33*a12*b12*a22+c32*a13*a23*b33*a22*b12+c32*a13*b13*a23*a32*b22-2*c32*a13*b13*a23*b32*a22+c32*a13*b13*a22*b22*a33+c32*a13*a23*b23*a32*b12-2*c32*a13*a23*b23*b32*a12+c32*a13*a23*b33*b22*a12-2*c32*a13*b23*a33*a22*b12+c32*a13*b23*a33*b22*a12-c32*b13*a13*a32*a22*b23-c32*b13*a23*a32*a12*b23+c32*b13*a23*a33*a22*b12-2*c32*b13*a23*a33*b22*a12-c32*b13*a23*a22*a12*b33+2*c32*b13*b23*a22*a12*a33+c32*a23*b23*a12*b12*a33-c32*b23*a13*a22*a12*b33-c33*a13*b13*a22*b22*a32-2*c33*a13*a23*b22*b12*a32+c33*a13*a23*b32*b12*a22+c33*a13*a23*b32*b22*a12-c33*a13*b23*a22*a12*b32-c33*a13*b23*a32*a12*b22+2*c33*a13*b23*a32*a22*b12+c33*a13*a33*b22*b12*a22+2*c33*a13*b33*a22*a12*b22-c33*b13*a23*a22*a12*b32+2*c33*b13*a23*a32*a12*b22-c33*b13*a23*a32*a22*b12-c33*b13*a33*a22*a12*b22-c33*a23*b23*a12*b12*a32+c33*a23*a33*a12*b12*b22+2*c33*a23*b33*a12*b12*a22-c33*b23*a33*a12*b12*a22+c22*a13*b13*a32*b32*a23,
-c12^2*c33*b21*b23*b33+c12*c33^2*b23*b11*b22-2*c12*c33^2*b22*b21*b13-c11*c33^2*b22^2*b13+c12^2*c23*b21*b33^2+c12^2*c33*b31*b23^2+c13*c22^2*b11*b33^2+c13*c32^2*b11*b23^2-c13^2*c21*b32^2*b23-c13^2*c31*b22^2*b33-c21*c33^2*b12^2*b23+c22^2*c33*b31*b13^2+c23*c32^2*b21*b13^2-c23^2*c31*b12^2*b33-c11*c23^2*b32^2*b13+c11*c33^2*b22*b12*b23+2*c13*c23*c31*b22*b12*b33-c13*c23*c32*b13*b21*b32-c13*c23*c32*b13*b22*b31-c13*c23*c32*b23*b12*b31-c13*c23*c32*b23*b11*b32+2*c13*c23*c32*b33*b12*b21+2*c13*c23*c32*b33*b11*b22-2*c13*c21*c22*b32*b33*b13-c13*c21*c23*b32*b12*b33+c12*c21*c33*b23*b12*b33+c12*c21*c33*b13*b22*b33-2*c12*c21*c33*b13*b32*b23+c12*c21*c23*b32*b33*b13-c12*c13*c33*b23*b22*b31-c12*c13*c33*b23*b21*b32+2*c12*c13*c33*b22*b21*b33+c12*c13*c32*b21*b23*b33+c12*c31*c33*b22*b23*b13+c12*c13*c21*b32*b33*b23+c12*c23*c31*b23*b12*b33+2*c12*c23*c33*b13*b22*b31+c11*c32*c33*b22*b23*b13-c11*c23*c33*b22*b12*b33+2*c11*c23*c33*b32*b22*b13-c11*c23*c33*b32*b12*b23+c11*c23*c32*b23*b12*b33+c11*c23*c32*b13*b32*b23-2*c11*c23*c32*b13*b22*b33+c11*c22*c33*b23*b12*b33+c11*c22*c33*b13*b22*b33-2*c11*c22*c33*b13*b32*b23+c11*c22*c23*b32*b33*b13-c11*c13*c33*b32*b22*b23+c11*c13*c32*b22*b23*b33-c11*c13*c23*b32*b22*b33+c11*c13*c22*b32*b33*b23-2*c11*c12*c33*b22*b23*b33-2*c11*c12*c23*b32*b33*b23+2*c12*c23*c33*b13*b21*b32-2*c12*c23*c31*b13*b22*b33+c12*c23*c31*b13*b32*b23+c12*c23*c32*b23*b11*b33-c12*c23*c33*b33*b11*b22-c12*c23*c33*b33*b12*b21-c12*c23*c33*b23*b11*b32-c12*c23*c33*b23*b12*b31+c13*c22*c32*b13*b31*b23+c13*c22*c32*b13*b21*b33-2*c13*c22*c32*b23*b11*b33+2*c13*c32*c33*b22*b21*b13-c13*c32*c33*b23*b12*b21-c13*c32*c33*b23*b11*b22-2*c13*c31*c32*b22*b23*b13-c13*c31*c33*b22*b12*b23+2*c13*c22*c23*b32*b31*b13-c13*c22*c23*b33*b12*b31-c13*c22*c23*b33*b11*b32+c13*c22*c31*b13*b32*b23+c13*c22*c31*b13*b22*b33-2*c13*c22*c31*b23*b12*b33-c13*c22*c33*b13*b21*b32-c13*c22*c33*b13*b22*b31+2*c13*c22*c33*b23*b12*b31+2*c13*c22*c33*b23*b11*b32-c13*c22*c33*b33*b12*b21-c13*c22*c33*b33*b11*b22-c13*c23*c31*b32*b22*b13-c13*c23*c31*b32*b12*b23-c12*c13*c23*b33*b22*b31-c12*c13*c23*b33*b21*b32+c12*c13*c22*b31*b33*b23+2*c12*c13*c23*b32*b31*b23+c12*c23*c32*b13*b31*b23+c12*c22*c33*b23*b11*b33+c12*c22*c33*b13*b21*b33-2*c12*c22*c33*b13*b31*b23-2*c12*c23*c32*b13*b21*b33+c12*c22*c23*b31*b33*b13+c12*c13*c31*b22*b23*b33+c12*c32*c33*b21*b23*b13-c11*c32*c33*b12*b23^2+c11*c23^2*b32*b12*b33+c11*c13*c33*b22^2*b33-c11*c22*c23*b12*b33^2-c11*c13*c32*b32*b23^2+c11*c13*c23*b32^2*b23+2*c11*c12*c33*b32*b23^2-c11*c13*c22*b22*b33^2+2*c11*c12*c23*b22*b33^2-c12^2*c23*b31*b33*b23-c12*c13*c21*b22*b33^2-c12*c13*c22*b21*b33^2-c12*c13*c31*b32*b23^2-c12*c13*c32*b31*b23^2-c12*c21*c23*b12*b33^2-c12*c22*c23*b11*b33^2-2*c12*c23^2*b32*b31*b13+c12*c23^2*b33*b12*b31+c12*c23^2*b33*b11*b32-c12*c31*c33*b12*b23^2-c12*c32*c33*b11*b23^2+c12*c33^2*b23*b12*b21-c13*c22^2*b31*b33*b13-c13*c32^2*b21*b23*b13+2*c13*c31*c32*b12*b23^2+c13*c31*c33*b22^2*b13+c13^2*c21*b32*b22*b33-2*c13^2*c22*b32*b31*b23+c13^2*c22*b33*b21*b32+c13^2*c22*b33*b22*b31+c13^2*c31*b32*b22*b23+c13^2*c32*b23*b21*b32+c13^2*c32*b23*b22*b31-2*c13^2*c32*b22*b21*b33+2*c13*c21*c22*b12*b33^2+c13*c21*c23*b32^2*b13+2*c21*c22*c33*b32*b13^2-c21*c23*c32*b32*b13^2+c21*c23*c33*b12^2*b33-c21*c32*c33*b22*b13^2+c21*c33^2*b22*b12*b13-c22*c23*c31*b32*b13^2-c22*c23*c32*b31*b13^2-c22*c31*c33*b22*b13^2-c22*c32*c33*b21*b13^2+c22*c33^2*b13*b12*b21+c22*c33^2*b13*b11*b22-2*c22*c33^2*b12*b11*b23-c22^2*c33*b11*b13*b33-c23*c32^2*b11*b13*b23+c23^2*c31*b32*b12*b13+c23^2*c32*b13*b12*b31+c23^2*c32*b13*b11*b32-2*c23^2*c32*b12*b11*b33+2*c23*c31*c32*b22*b13^2+c23*c31*c33*b12^2*b23+c13*c21*c32*b13*b32*b23+c13*c21*c32*b13*b22*b33-2*c13*c21*c32*b23*b12*b33-c13*c21*c33*b32*b22*b13+2*c13*c21*c33*b32*b12*b23-c13*c21*c33*b22*b12*b33-2*c21*c22*c33*b12*b13*b33+c21*c23*c32*b12*b13*b33-c21*c23*c33*b32*b12*b13+c21*c32*c33*b12*b13*b23+c22*c23*c31*b12*b13*b33+c22*c23*c32*b11*b13*b33-c22*c23*c33*b13*b11*b32-c22*c23*c33*b13*b12*b31+2*c22*c23*c33*b12*b11*b33+c22*c31*c33*b12*b13*b23+c22*c32*c33*b11*b13*b23-c23*c32*c33*b13*b12*b21-c23*c32*c33*b13*b11*b22+2*c23*c32*c33*b12*b11*b23-2*c23*c31*c32*b12*b13*b23-c23*c31*c33*b22*b12*b13,
-2*c12*c23*c32*b13*a22*b33+c12^2*c23*a22*b33^2+c12^2*c33*a32*b23^2-c13^2*c22*b32^2*a23-c13^2*c32*b22^2*a33+c13*c22^2*a12*b33^2+c22^2*c33*a32*b13^2-c22*c33^2*b12^2*a23-c12*c33^2*b22^2*a13-c23^2*c32*b12^2*a33-c12*c23^2*b32^2*a13+c13*c32^2*a12*b23^2+c23*c32^2*a22*b13^2-c13*c22^2*b32*a33*b13+2*c13*c22^2*a33*b12*b33+c13*c22*c23*b32^2*a13+c13*c32*c33*b22^2*a13-c13*c32^2*b22*b23*a13-c13*c32^2*b22*a23*b13+2*c13*c32^2*a23*b12*b23-c13*c22^2*b32*b33*a13+c13*c12*c23*b32^2*a23+c13*c12*c33*b22^2*a33-2*c13^2*c22*a32*b32*b23-2*c13^2*c32*a22*b22*b33+c13^2*c32*b23*a32*b22+c13^2*c32*b23*b32*a22+c13^2*c32*b32*b22*a23+c13^2*c22*b33*a32*b22+c13^2*c22*b33*b32*a22-c12^2*c33*b23*a22*b33-c12^2*c33*b22*a23*b33-c12^2*c33*b22*b23*a33+2*c12^2*c33*a23*b32*b23-c12^2*c23*b23*a32*b33-c12*c13*c22*a22*b33^2-c12*c13*c32*a32*b23^2-c12*c22*c23*a12*b33^2-2*c12*c23^2*a32*b32*b13+c12*c23^2*b33*a32*b12+c12*c23^2*b33*b32*a12-c12*c32*c33*a12*b23^2-2*c12*c33^2*a22*b22*b13+c12*c33^2*b23*a22*b12+c12*c33^2*b23*b22*a12+2*c12^2*c23*a33*b22*b33-c12^2*c23*b32*a33*b23-c12^2*c23*b32*b33*a23-c13*c22^2*b13*a32*b33+2*c22^2*c33*a13*b32*b13-c22^2*c33*b12*a13*b33-c22^2*c33*b12*b13*a33-c22^2*c33*b13*a12*b33-c22*c23*c32*a32*b13^2-c22*c32*c33*a22*b13^2+c22*c33^2*b13*a22*b12+c22*c33^2*b13*b22*a12-2*c22*c33^2*a12*b12*b23+c23*c32*c33*b12^2*a23+2*c23*c32^2*a13*b22*b13-c23*c32^2*b12*a13*b23+c23*c22*c33*b12^2*a33+c12*c23^2*b32*b12*a33+c23^2*c32*b32*b12*a13+c23^2*c32*b13*a32*b12+c23^2*c32*b13*b32*a12-2*c23^2*c32*a12*b12*b33-c23*c32^2*b12*b13*a23+c13^2*c22*b32*b22*a33-c13*c32^2*b13*a22*b23-c23*c32^2*b13*a12*b23+c22*c33^2*b22*b12*a13+c12*c33^2*b22*b12*a23+c12*c22*c33*b23*b12*a33+c12*c22*c33*b23*a12*b33+c12*c23*c32*a13*b32*b23-2*c12*c23*c32*a13*b22*b33+c12*c23*c32*b13*b32*a23-2*c12*c23*c32*b13*b22*a33+c12*c23*c32*a23*b12*b33+c12*c23*c32*b23*b12*a33+2*c12*c23*c33*b13*b32*a22+2*c12*c23*c33*b13*a32*b22-c12*c23*c33*b23*a32*b12-c12*c23*c33*b23*b32*a12-c12*c23*c33*b33*a22*b12-c12*c23*c33*b33*b22*a12+c12*c23*c32*b13*a32*b23+c12*c23*c32*b23*a12*b33+c12*c32*c33*b22*b23*a13+c12*c32*c33*b22*a23*b13+c12*c32*c33*b13*a22*b23-2*c12*c32*c33*a23*b12*b23+2*c12*c13*c33*a22*b22*b33-c13*c22*c23*b33*a32*b12-c13*c22*c23*b32*b12*a33+2*c13*c22*c23*a32*b32*b13-c13*c12*c33*b32*b22*a23-c13*c12*c23*b32*b22*a33-c13*c32*c33*b23*b22*a12-c13*c32*c33*b23*a22*b12-c13*c32*c33*b22*b12*a23+2*c13*c32*c33*a22*b22*b13+2*c13*c23*c32*b33*b22*a12+2*c13*c23*c32*b33*a22*b12+2*c13*c23*c32*b22*b12*a33-c13*c23*c32*b23*b32*a12-c13*c23*c32*b23*a32*b12-c13*c23*c32*b32*b12*a23-c13*c23*c32*b13*b32*a22-c13*c23*c32*b13*a32*b22-c13*c23*c32*b32*b22*a13-c13*c22*c33*b33*b22*a12-c13*c22*c33*b33*a22*b12-c13*c22*c33*b22*b12*a33+2*c13*c22*c33*b23*b32*a12+2*c13*c22*c33*b23*a32*b12+2*c13*c22*c33*b32*b12*a23-c13*c22*c33*b13*a32*b22-c13*c22*c33*b13*b32*a22-c13*c22*c33*b32*b22*a13-2*c13*c22*c32*b23*b12*a33-2*c13*c22*c32*a23*b12*b33+c13*c22*c32*b13*b22*a33+c13*c22*c32*b13*b32*a23+c13*c22*c32*a13*b22*b33+c13*c22*c32*a13*b32*b23-c13*c22*c23*b33*b32*a12+c22*c13*c32*b13*a32*b23+c22*c13*c32*b13*a22*b33-2*c22*c13*c32*b23*a12*b33-2*c22*c23*c32*a13*b32*b13+c22*c23*c32*b12*a13*b33+c22*c23*c32*b12*b13*a33+c22*c23*c32*b13*a12*b33-c22*c23*c33*b13*a32*b12-c22*c23*c33*b13*b32*a12+2*c22*c23*c33*a12*b12*b33-2*c22*c32*c33*a13*b22*b13+c22*c32*c33*b12*a13*b23+c22*c32*c33*b12*b13*a23+c22*c32*c33*b13*a12*b23+2*c23*c32*c33*a12*b12*b23+2*c23*c12*c33*b32*b22*a13-c23*c12*c33*b32*b12*a23-c23*c12*c33*b22*b12*a33-c23*c22*c33*b32*b12*a13-c23*c32*c33*b22*b12*a13-c23*c32*c33*b13*b22*a12-c23*c32*c33*b13*a22*b12-c12*c13*c33*b23*b32*a22-c12*c13*c33*b23*a32*b22+c12*c13*c32*b23*a22*b33+c12*c13*c32*b22*b23*a33+c12*c13*c32*b22*a23*b33-2*c12*c13*c32*a23*b32*b23-c12*c13*c23*b33*b32*a22-c12*c13*c23*b33*a32*b22+c12*c13*c22*b23*a32*b33+2*c12*c13*c23*a32*b32*b23-2*c12*c13*c22*a33*b22*b33+c12*c13*c22*b32*a33*b23+c12*c13*c22*b32*b33*a23+c12*c22*c23*b32*b33*a13+c12*c22*c23*b32*a33*b13+c12*c22*c23*b13*a32*b33-2*c12*c22*c23*a33*b12*b33-2*c12*c22*c33*a13*b32*b23+c12*c22*c33*a13*b22*b33-2*c12*c22*c33*b13*b32*a23-2*c12*c22*c33*b13*a32*b23+c12*c22*c33*b13*b22*a33+c12*c22*c33*b13*a22*b33+c12*c22*c33*a23*b12*b33,
-2*c22*c31*c32*b11*a11*b22+c21^2*c32*b12*a11*b32+c11*c12*c22*a31*b21*b32-c21^2*c32*a31*b12^2+c11*c22^2*a12*b31^2-c11^2*c22*a21*b32^2-c11^2*c32*a31*b22^2+c12^2*c21*a22*b31^2+c12^2*c31*a32*b21^2+c22^2*c31*a32*b11^2-c12*c21^2*a11*b32^2-c12*c31^2*a11*b22^2-c22*c31^2*a21*b12^2+c11*c32^2*a12*b21^2+c21*c32^2*a22*b11^2-c11*c22^2*b31*a11*b32+2*c11*c22^2*b31*a31*b12-c11*c22^2*a31*b11*b32+c11*c31*c32*a11*b22^2-c11*c32^2*b21*a11*b22+2*c11*c32^2*b21*a21*b12-c11*c32^2*a21*b11*b22-2*c11^2*c32*b22*a22*b31+c11^2*c22*a32*b22*b31+c11^2*c22*b32*a31*b22+c11^2*c22*b32*a22*b31+c11*c12*c21*a21*b32^2+c11*c12*c31*a31*b22^2+c11*c21*c22*a11*b32^2+c11^2*c32*b22*a21*b32-2*c11^2*c22*b32*a32*b21+c11^2*c32*a22*b21*b32+c11^2*c32*b22*a32*b21+2*c12^2*c21*b31*a31*b22-c12^2*c21*b31*a32*b21-c12^2*c21*a31*b21*b32+2*c12^2*c31*b21*a21*b32-c12^2*c31*b21*a22*b31-c12^2*c31*b21*a31*b22-c12^2*c31*a21*b22*b31-c12*c11*c22*a22*b31^2-c12*c11*c32*a32*b21^2-c12*c21*c22*a12*b31^2+c12*c21^2*b32*a12*b31-2*c12*c21^2*b32*a32*b11+c12*c21^2*a32*b12*b31-2*c12*c31^2*b22*a22*b11+c12*c31^2*a22*b12*b21-c12*c31*c32*a12*b21^2-c12^2*c21*b31*a21*b32+c12*c31^2*b22*a12*b21+c12*c21^2*b32*a31*b12-2*c21^2*c32*b12*a12*b31+c21^2*c32*b12*a32*b11+c21^2*c32*a12*b11*b32+c21*c22*c31*a31*b12^2+c21*c31*c32*a21*b12^2+2*c21*c32^2*b11*a11*b22-c21*c32^2*b11*a21*b12-c21*c32^2*a11*b12*b21-c11*c22^2*b31*a32*b11+2*c22^2*c31*b11*a11*b32-c22^2*c31*b11*a12*b31-c22^2*c31*b11*a31*b12-c22^2*c31*a11*b12*b31-c22*c21*c32*a32*b11^2-c22*c31*c32*a22*b11^2-2*c22*c31^2*b12*a12*b21+c12*c31^2*b22*a21*b12+c22*c31^2*b12*a11*b22-c11*c32^2*b21*a22*b11-c21*c32^2*b11*a12*b21+c22*c31^2*b12*a22*b11+c22*c31^2*a12*b11*b22+c12*c21*c22*b31*a32*b11-2*c12*c21*c32*b11*a22*b31-c21*c22*c31*b12*a32*b11-c21*c22*c31*a12*b11*b32-2*c21*c22*c32*b11*a11*b32+c21*c22*c32*b11*a31*b12+c21*c22*c32*a11*b12*b31-c21*c31*c32*b12*a11*b22+2*c21*c31*c32*b12*a12*b21+c11*c22*c32*a11*b22*b31-2*c11*c22*c32*b21*a31*b12-2*c11*c22*c32*a21*b12*b31+c11*c12*c32*a21*b22*b31+c11*c12*c32*b21*a31*b22-c11*c12*c31*a22*b21*b32-2*c11*c12*c32*b21*a21*b32+2*c11*c21*c32*a12*b22*b31-c11*c21*c32*b22*a11*b32-c11*c21*c32*b22*a32*b11-c11*c21*c32*a22*b11*b32-c11*c31*c32*b22*a12*b21-c11*c31*c32*b22*a21*b12+2*c11*c31*c32*b22*a22*b11-c21*c12*c31*b12*a21*b32-c21*c12*c31*b12*a31*b22+c22*c11*c32*b11*a22*b31+c22*c11*c32*b11*a32*b21-2*c22*c11*c32*b21*a12*b31+c12*c11*c32*b21*a22*b31+c12*c21*c22*b31*a11*b32+c12*c21*c32*b11*a32*b21+c12*c21*c32*b21*a12*b31+c12*c22*c31*a21*b12*b31+c12*c22*c31*b11*a22*b31+2*c21*c12*c31*b22*a11*b32-c11*c31*c32*a22*b12*b21+2*c11*c22*c31*b12*a21*b32-c11*c22*c31*b12*a22*b31-c11*c22*c31*b12*a31*b22+2*c11*c22*c31*b12*a32*b21+2*c11*c22*c31*a12*b21*b32-c11*c22*c31*a12*b22*b31+c22*c21*c32*b11*a12*b31+2*c12*c21*c31*a22*b11*b32+c12*c21*c32*b11*a21*b32-2*c12*c21*c32*b11*a31*b22+c12*c21*c32*a11*b21*b32-2*c12*c21*c32*a11*b22*b31+c12*c21*c32*b21*a31*b12+c12*c21*c32*a21*b12*b31-c21*c22*c31*b12*a11*b32+2*c21*c22*c31*b12*a12*b31-c11*c21*c32*b12*a21*b32-c11*c22*c31*b22*a32*b11-c11*c22*c31*a22*b11*b32+c11*c22*c32*b11*a21*b32+c11*c22*c32*b11*a31*b22+c11*c22*c32*a11*b21*b32-c21*c31*c32*b12*a22*b11-c21*c31*c32*a12*b11*b22+c12*c11*c22*b31*a32*b21+c12*c31*c32*b21*a22*b11+c12*c31*c32*b21*a11*b22-2*c12*c31*c32*b21*a21*b12+c12*c31*c32*a21*b11*b22-2*c12*c22*c31*b11*a21*b32-c11*c12*c31*b22*a32*b21+2*c11*c12*c31*b22*a22*b31-c11*c12*c31*b22*a21*b32-2*c11*c12*c22*b31*a31*b22+c11*c12*c22*b31*a21*b32-c11*c12*c21*a32*b22*b31+c22*c31*c32*b11*a12*b21+c22*c31*c32*b11*a21*b12+c22*c31*c32*a11*b12*b21-2*c12*c21*c22*b31*a31*b12+c12*c21*c22*a31*b11*b32-c12*c21*c31*b12*a22*b31-c12*c21*c31*b12*a32*b21-c12*c21*c31*a12*b21*b32-c12*c21*c31*a12*b22*b31+2*c12*c21*c31*b22*a32*b11-c11*c22*c31*b22*a11*b32-c11*c21*c22*b32*a12*b31-c11*c21*c22*b32*a31*b12+2*c11*c21*c22*b32*a32*b11-c11*c21*c22*a32*b12*b31+2*c11*c12*c21*b32*a32*b21-c11*c12*c21*b32*a31*b22-c11*c12*c21*b32*a22*b31+c12*c22*c31*b11*a31*b22-2*c12*c22*c31*b11*a32*b21-2*c12*c22*c31*a11*b21*b32+c12*c22*c31*a11*b22*b31+c12*c22*c31*b21*a12*b31+c12*c22*c31*b21*a31*b12+2*c11*c21*c32*b12*a31*b22-c11*c21*c32*b12*a32*b21-c11*c21*c32*a12*b21*b32+2*c11*c21*c32*b12*a22*b31,
2*c12*c21*c22*b33*b12*b31-2*c11*c32^2*b23*b12*b21+c12^2*c31*b23*b22*b31-c12*c22*c33*b31*b11*b22-c21^2*c32*b32*b12*b13-c23*c32^2*b11^2*b22-c22^2*c33*b11^2*b32+c22*c31^2*b12^2*b23-c12^2*c23*b31^2*b22-c12^2*c33*b21^2*b32+c12*c21^2*b32^2*b13+c12*c31^2*b22^2*b13-c13*c22^2*b12*b31^2-c13*c32^2*b12*b21^2+c21^2*c32*b12^2*b33+c11^2*c32*b22^2*b33+c11^2*c22*b32^2*b23-c11*c12*c21*b32^2*b23-c11*c12*c23*b21*b32^2-c11*c12*c31*b22^2*b33-c11*c12*c33*b22^2*b31+2*c11*c13*c22*b21*b32^2+2*c11*c13*c32*b22^2*b31-c11*c21*c22*b32^2*b13+c11*c22^2*b32*b31*b13+c11*c22^2*b33*b11*b32-2*c11*c22^2*b33*b12*b31-c11*c22*c23*b32^2*b11-c11*c31*c32*b22^2*b13-c11*c32*c33*b22^2*b11+c11*c32^2*b22*b21*b13+c11*c32^2*b23*b11*b22-c11^2*c22*b32*b22*b33-c11^2*c32*b32*b22*b23-c12*c13*c21*b21*b32^2+c12*c13*c22*b31^2*b22-c12*c13*c31*b22^2*b31+c12*c13*c32*b21^2*b32+2*c12*c21*c23*b32^2*b11+c12*c22*c23*b12*b31^2+c12^2*c31*b22*b21*b33-2*c12^2*c31*b23*b21*b32+c12^2*c33*b22*b21*b31+c12^2*c23*b31*b21*b32+c12^2*c21*b33*b21*b32-2*c12^2*c21*b33*b22*b31+c12^2*c21*b32*b31*b23+2*c12*c31*c33*b22^2*b11+c12*c32*c33*b12*b21^2-c12*c31^2*b22*b12*b23-c12*c21^2*b32*b12*b33-c13*c21*c22*b32^2*b11+c13*c22^2*b31*b11*b32-c13*c31*c32*b22^2*b11+c13*c32^2*b21*b11*b22-c21*c22*c31*b12^2*b33-c21*c22*c33*b12^2*b31+2*c21*c23*c32*b12^2*b31-c21*c31*c32*b12^2*b23-c21*c32*c33*b12^2*b21-2*c21*c32^2*b13*b11*b22+c21*c32^2*b13*b12*b21+c21*c32^2*b12*b11*b23-c22*c23*c31*b12^2*b31+c22*c23*c32*b11^2*b32+2*c22*c31*c33*b12^2*b21+c22*c32*c33*b11^2*b22-2*c22^2*c31*b13*b11*b32+c22^2*c31*b13*b12*b31+c22^2*c31*b12*b11*b33+c22^2*c33*b12*b11*b31-c22*c31^2*b22*b12*b13-c23*c31*c32*b12^2*b21+c23*c32^2*b12*b11*b21+c12*c21*c31*b22*b12*b33+c13*c31*c32*b12*b21*b22+2*c13*c22*c32*b12*b31*b21-2*c13*c21*c32*b12*b31*b22-c13*c22*c32*b31*b11*b22-2*c13*c22*c31*b32*b12*b21+c13*c22*c31*b12*b31*b22-c13*c22*c32*b21*b32*b11+c13*c22*c31*b32*b22*b11+c13*c21*c32*b32*b12*b21+c13*c21*c32*b32*b22*b11+c13*c21*c22*b12*b31*b32+c11*c12*c21*b32*b22*b33+c11*c21*c32*b32*b12*b23-2*c11*c21*c32*b22*b12*b33+c11*c22*c23*b12*b31*b32-c11*c22*c32*b13*b21*b32-c11*c22*c32*b13*b22*b31-c11*c22*c32*b23*b11*b32+2*c11*c22*c32*b23*b12*b31-c11*c22*c32*b33*b11*b22+2*c11*c22*c32*b33*b12*b21+c11*c22*c33*b32*b22*b11-2*c11*c22*c33*b32*b12*b21+c11*c22*c33*b12*b31*b22+c11*c22*c31*b32*b22*b13-2*c11*c22*c31*b32*b12*b23+c11*c22*c31*b22*b12*b33+c11*c23*c32*b32*b22*b11+c11*c23*c32*b32*b12*b21-2*c11*c23*c32*b12*b31*b22+c11*c31*c32*b22*b12*b23+c11*c32*c33*b12*b21*b22+c11*c21*c22*b32*b12*b33+c11*c21*c32*b32*b22*b13-2*c11*c13*c32*b22*b21*b32-2*c11*c13*c22*b32*b22*b31+c11*c12*c33*b22*b21*b32-c11*c12*c32*b23*b22*b31-c11*c12*c32*b22*b21*b33+2*c11*c12*c32*b23*b21*b32+c11*c12*c23*b32*b22*b31+c11*c12*c31*b32*b22*b23-c11*c12*c22*b33*b21*b32+2*c11*c12*c22*b33*b22*b31-c11*c12*c22*b32*b31*b23-c12*c13*c22*b31*b21*b32+c12*c13*c31*b22*b21*b32-c12*c13*c32*b22*b21*b31-c12*c21*c22*b32*b31*b13-c12*c21*c22*b33*b11*b32-2*c12*c21*c23*b12*b31*b32-c12*c21*c32*b13*b21*b32+2*c12*c21*c32*b13*b22*b31-c12*c21*c32*b23*b11*b32-c12*c21*c32*b23*b12*b31+2*c12*c21*c32*b33*b11*b22-c12*c21*c32*b33*b12*b21-2*c12*c21*c33*b32*b22*b11+c12*c21*c33*b32*b12*b21+c12*c21*c33*b12*b31*b22-c12*c22*c23*b31*b11*b32+2*c12*c22*c31*b13*b21*b32-c12*c22*c31*b13*b22*b31+2*c12*c22*c31*b23*b11*b32-c12*c22*c31*b23*b12*b31-c12*c22*c31*b33*b11*b22-c12*c22*c31*b33*b12*b21+2*c12*c22*c33*b21*b32*b11-c12*c22*c33*b12*b31*b21-2*c12*c23*c31*b32*b22*b11+c12*c23*c31*b32*b12*b21+c12*c23*c31*b12*b31*b22-c12*c23*c32*b21*b32*b11+2*c12*c23*c32*b31*b11*b22-c12*c23*c32*b12*b31*b21-c12*c31*c32*b22*b21*b13+2*c12*c31*c32*b23*b12*b21-c12*c31*c32*b23*b11*b22-2*c12*c31*c33*b12*b21*b22-c12*c32*c33*b21*b11*b22+c12*c13*c21*b32*b22*b31-2*c12*c21*c31*b32*b22*b13+c12*c21*c31*b32*b12*b23+c21*c22*c31*b32*b12*b13+2*c21*c22*c32*b13*b11*b32-c21*c22*c32*b13*b12*b31-c21*c22*c32*b12*b11*b33+c21*c22*c33*b12*b11*b32-2*c21*c23*c32*b12*b11*b32+c21*c31*c32*b22*b12*b13+c21*c32*c33*b12*b11*b22+c22*c23*c31*b12*b11*b32-c22*c23*c32*b12*b11*b31+2*c22*c31*c32*b13*b11*b22-c22*c31*c32*b13*b12*b21-c22*c31*c32*b12*b11*b23-2*c22*c31*c33*b12*b11*b22-c22*c32*c33*b12*b11*b21+c23*c31*c32*b12*b11*b22,
c12*c21*c32*a13*a32*a23-c11*c23*c32*a32*a22*a13-c12^2*c23*a32*a31*a23+2*c13*c22*c31*a32*a12*a23-c12*c13*c31*a32*a22*a23-c13*c21*c22*a32*a12*a33-c12^2*c21*a32*a33*a23+c21*c32^2*a22*a13^2-c13^2*c22*a32^2*a21-c13^2*c32*a22^2*a31-c23^2*c32*a12^2*a31+c11*c22^2*a12*a33^2+c11*c32^2*a12*a23^2+c12^2*c21*a22*a33^2+c12^2*c31*a32*a23^2-c12*c23^2*a11*a32^2-c12*c33^2*a11*a22^2+c22^2*c31*a32*a13^2-c22*c33^2*a12^2*a21-c12^2*c33*a22*a21*a33+c12*c23^2*a32*a12*a31-c12*c31*c32*a12*a23^2-2*c12*c31*c33*a22^2*a13+c12*c33^2*a22*a12*a21+c12*c13*c33*a22^2*a31+c12*c13*c31*a22^2*a33+c12*c13*c23*a32^2*a21+c12*c13*c21*a32^2*a23-2*c12*c21*c23*a32^2*a13-c12*c21*c22*a12*a33^2-c12^2*c33*a23*a22*a31+2*c12^2*c33*a23*a21*a32-c12^2*c31*a22*a23*a33-c12^2*c23*a33*a21*a32+2*c12^2*c23*a33*a22*a31+c13*c21*c22*a32^2*a13+2*c13*c22^2*a33*a12*a31-c13*c22^2*a33*a11*a32-c13*c22^2*a32*a31*a13+c13*c22*c23*a11*a32^2+c13*c31*c32*a22^2*a13+2*c13*c32^2*a23*a12*a21-c13*c32^2*a23*a11*a22-c13*c32^2*a22*a21*a13+c13*c32*c33*a11*a22^2+c13^2*c22*a32*a22*a31+c13^2*c32*a22*a21*a32+c21*c22*c33*a12^2*a33-c21*c22*c32*a32*a13^2-2*c21*c23*c32*a12^2*a33-c21*c32^2*a12*a13*a23+c21*c32*c33*a12^2*a23+c22*c23*c31*a12^2*a33-c22*c31*c32*a22*a13^2-2*c22*c31*c33*a12^2*a23+c22*c23*c33*a12^2*a31-c22^2*c33*a13*a12*a31-c22^2*c33*a12*a11*a33+2*c22^2*c33*a13*a11*a32+c22*c33^2*a12*a11*a22-c22^2*c31*a12*a13*a33+c23^2*c32*a12*a11*a32+c23*c31*c32*a12^2*a23-c23*c32^2*a12*a11*a23-c23*c32^2*a13*a12*a21+2*c23*c32^2*a13*a11*a22+c23*c32*c33*a12^2*a21-c11*c32^2*a22*a23*a13+c11*c32*c33*a22^2*a13+c11*c22*c23*a32^2*a13-c11*c22^2*a32*a33*a13-2*c11*c13*c32*a22^2*a33-c11*c12*c22*a22*a33^2+c11*c12*c23*a32^2*a23-c11*c12*c32*a32*a23^2+c11*c12*c33*a22^2*a33-2*c11*c13*c22*a32^2*a23-2*c12*c22*c33*a13*a21*a32-2*c12*c32*c33*a23*a12*a21+c12*c32*c33*a23*a11*a22+c12*c32*c33*a22*a21*a13+c12*c22*c23*a32*a31*a13-2*c12*c21*c32*a13*a22*a33+c11*c22*c32*a13*a32*a23-c11*c22*c23*a32*a12*a33+2*c11*c23*c32*a22*a12*a33-c11*c23*c32*a32*a12*a23-c11*c22*c33*a22*a12*a33-c11*c32*c33*a22*a12*a23+2*c11*c13*c32*a32*a22*a23+2*c11*c13*c22*a32*a22*a33-c11*c12*c33*a32*a22*a23+c11*c12*c32*a22*a23*a33-c11*c12*c23*a32*a22*a33+c11*c12*c22*a32*a33*a23+2*c11*c22*c33*a32*a12*a23+c11*c22*c32*a13*a22*a33-2*c11*c22*c32*a23*a12*a33-c11*c22*c33*a32*a22*a13+c12*c21*c32*a23*a12*a33+2*c12*c21*c33*a32*a22*a13-c12*c21*c33*a32*a12*a23-c12*c21*c33*a22*a12*a33+2*c12*c31*c33*a22*a12*a23+c12*c31*c32*a22*a23*a13-c12*c23*c33*a32*a12*a21+2*c12*c23*c33*a11*a32*a22+c12*c23*c32*a33*a12*a21-2*c12*c23*c32*a33*a11*a22+c12*c23*c32*a23*a12*a31+c12*c23*c32*a23*a11*a32-2*c12*c23*c32*a13*a22*a31+c12*c23*c32*a13*a21*a32-c12*c23*c31*a22*a12*a33-c12*c23*c31*a32*a12*a23-c21*c32*c33*a22*a12*a13+2*c21*c23*c32*a32*a12*a13-2*c13*c22*c32*a23*a12*a31+c13*c22*c32*a23*a11*a32-c13*c32*c33*a22*a12*a21-c13*c31*c32*a22*a12*a23+c21*c22*c32*a12*a13*a33-c23*c31*c32*a22*a12*a13-c23*c32*c33*a12*a11*a22+2*c12*c23*c31*a32*a22*a13-c12*c23*c33*a22*a31*a12+c12*c22*c33*a33*a11*a22+c12*c22*c33*a33*a12*a21+c12*c22*c33*a23*a12*a31-2*c12*c22*c33*a23*a11*a32-c13*c23*c32*a11*a32*a22+2*c13*c23*c32*a22*a31*a12+2*c13*c22*c33*a32*a12*a21-c13*c22*c33*a11*a32*a22-2*c13*c22*c32*a33*a12*a21+c13*c22*c32*a33*a11*a22-c13*c22*c31*a32*a22*a13-c13*c22*c23*a32*a12*a31-c13*c22*c33*a22*a31*a12+2*c13*c21*c32*a22*a12*a33-c13*c21*c32*a32*a12*a23-c13*c23*c32*a32*a12*a21+c13*c22*c32*a13*a22*a31+c13*c22*c32*a13*a21*a32-c13*c22*c31*a22*a12*a33-c21*c22*c33*a32*a12*a13-c13*c21*c32*a32*a22*a13-c12*c13*c23*a32*a22*a31+c12*c13*c32*a23*a22*a31-2*c12*c13*c22*a33*a22*a31-c12*c13*c21*a32*a22*a33+c12*c13*c22*a32*a31*a23+c12*c13*c22*a33*a21*a32+c12*c21*c22*a32*a33*a13+2*c12*c21*c23*a32*a12*a33+c12*c22*c31*a13*a22*a33+c12*c22*c31*a23*a12*a33+c12*c22*c33*a13*a22*a31-2*c12*c13*c32*a23*a21*a32-2*c12*c22*c31*a13*a32*a23+c12*c22*c23*a33*a11*a32-2*c12*c22*c23*a33*a12*a31-c12*c13*c33*a22*a21*a32+c12*c13*c32*a22*a21*a33+c22*c23*c32*a13*a12*a31-c22*c23*c33*a12*a11*a32+2*c22*c31*c33*a22*a12*a13+c22*c31*c32*a12*a13*a23-2*c22*c32*c33*a13*a11*a22+c22*c32*c33*a13*a12*a21+c22*c32*c33*a12*a11*a23-c22*c23*c31*a32*a12*a13-2*c22*c23*c32*a13*a11*a32+c22*c23*c32*a12*a11*a33,
-2*c23*c32*a13*b22*b12*b33+c12*c32*b23^2*b12*a33-c22*c23*b13*b33*b32*a12-c12^2*b32*a33*b23^2+c13^2*b23*b32^2*a22+c13^2*b33*b22^2*a32-c22^2*a13*b12*b33^2-c22^2*b32*a33*b13^2+c23^2*b13*b32^2*a12+c23^2*b33*b12^2*a32-c32^2*a13*b12*b23^2-c32^2*b22*a23*b13^2+c33^2*b13*b22^2*a12+c33^2*b23*b12^2*a22-c12^2*a23*b22*b33^2-c22*c23*a13*b32^2*b13+c22*c23*a32*b32*b13^2-c22*c23*a33*b12^2*b33+c22*c23*a12*b12*b33^2+c22*c32*b13^2*b32*a23+c22*c32*b13^2*b22*a33+c22*c33*b13^2*a32*b22-2*c22*c33*b13^2*b32*a22-c22*c33*a23*b12^2*b33+2*c22*c33*b23*b12^2*a33+c12^2*a23*b32*b33*b23+c12^2*b23*a33*b22*b33-c12*c13*a23*b32^2*b23+c12*c13*a32*b32*b23^2-c12*c13*a33*b22^2*b33+c12*c13*a22*b22*b33^2+c12*c22*a13*b22*b33^2+c12*c22*a23*b12*b33^2-c12*c23*a13*b32^2*b23+2*c12*c23*b13*b32^2*a23-2*c12*c23*b33^2*b22*a12+c12*c23*b33^2*a22*b12+c12*c32*a13*b32*b23^2-c12*c33*a13*b22^2*b33+2*c12*c33*b13*b22^2*a33-2*c12*c33*b23^2*b32*a12+c12*c33*b23^2*a32*b12-c13^2*b23*b32*b22*a32-c13^2*b33*a22*b22*b32+2*c13*c22*a13*b32^2*b23-c13*c22*b13*b32^2*a23+c13*c22*b33^2*b22*a12-2*c13*c22*b33^2*a22*b12-c13*c23*b13*b32^2*a22-c13*c23*b23*b32^2*a12+2*c13*c32*a13*b22^2*b33-c13*c32*b13*b22^2*a33+c13*c32*b23^2*b32*a12-2*c13*c32*b23^2*a32*b12-c13*c33*b13*b22^2*a32-c13*c33*b33*b22^2*a12+c12*c23*a13*b32*b22*b33+c12*c33*a13*b32*b22*b23+c12*c13*a23*b32*b22*b33+c12*c13*b23*b32*b22*a33-c12*c13*b23*b33*a32*b22-c12*c13*b23*b33*b32*a22-c12*c22*a13*b32*b33*b23-c12*c22*b13*b32*b33*a23+2*c12*c22*b13*b32*a33*b23-c12*c22*b13*a33*b22*b33-c12*c22*b23*a33*b12*b33-c12*c23*b13*a32*b32*b23-2*c12*c23*b13*b32*b22*a33-c12*c23*b13*b33*b32*a22+2*c12*c23*b13*b33*a32*b22-2*c12*c23*a23*b32*b12*b33+c12*c23*b23*b32*b12*a33-c12*c23*b23*b33*a32*b12+2*c12*c23*b23*b33*b32*a12+c12*c23*a33*b22*b12*b33-c12*c32*a13*b22*b23*b33-c12*c32*b13*a23*b32*b23+2*c12*c32*b13*b22*a23*b33-c12*c32*b13*b22*b23*a33-c12*c32*a23*b23*b12*b33-2*c12*c33*b13*b32*b22*a23+2*c12*c33*b13*b23*b32*a22-c12*c33*b13*b23*a32*b22-c12*c33*b13*a22*b22*b33+c12*c33*a23*b32*b12*b23+c12*c33*a23*b22*b12*b33-2*c12*c33*b23*b22*b12*a33-c12*c33*b23*b33*a22*b12+2*c12*c33*b23*b33*b22*a12-2*c13*c22*a13*b32*b22*b33-c13*c22*b13*a32*b32*b23+c13*c22*b13*b32*b22*a33+2*c13*c22*b13*b33*b32*a22-c13*c22*b13*b33*a32*b22+c13*c22*a23*b32*b12*b33-2*c13*c22*b23*b32*b12*a33+2*c13*c22*b23*b33*a32*b12-c13*c22*b23*b33*b32*a12+c13*c22*a33*b22*b12*b33+c13*c23*b13*b32*b22*a32+c13*c23*b23*b32*b12*a32-2*c13*c23*b33*b22*b12*a32+c13*c23*b33*b32*b12*a22+c13*c23*b33*b32*b22*a12-2*c13*c32*a13*b32*b22*b23+c13*c32*b13*b32*b22*a23-c13*c32*b13*b23*b32*a22+2*c13*c32*b13*b23*a32*b22-c13*c32*b13*a22*b22*b33+c13*c32*a23*b32*b12*b23-2*c13*c32*a23*b22*b12*b33+c13*c32*b23*b22*b12*a33+2*c13*c32*b23*b33*a22*b12-c13*c32*b23*b33*b22*a12+c13*c33*b13*a22*b22*b32+c13*c33*b23*b22*b12*a32-2*c13*c33*b23*b32*b12*a22+c13*c33*b23*b32*b22*a12+c13*c33*b33*b22*b12*a22+c22*c23*a13*b32*b12*b33-c22*c23*b13*b33*a32*b12+c22*c23*b13*b32*b12*a33-c22*c32*a13*b13*b32*b23-c22*c32*a13*b13*b22*b33+2*c22*c32*a13*b23*b12*b33-c22*c32*b13*a23*b12*b33-c22*c32*b13*b23*b12*a33-2*c22*c33*a13*b32*b12*b23+c22*c33*a13*b22*b12*b33+c22*c33*b13*b32*b12*a23-c22*c33*b13*b23*a32*b12+2*c22*c33*b13*b23*b32*a12-2*c22*c33*b13*b22*b12*a33+2*c22*c33*b13*b33*a22*b12-c22*c33*b13*b33*b22*a12-c22*c33*b23*a12*b12*b33+c22*c33*a13*b32*b22*b13+c23*c32*a13*b32*b22*b13+c23*c32*a13*b32*b12*b23-2*c23*c32*b13*b32*b12*a23+2*c23*c32*b13*b23*a32*b12-c23*c32*b13*b23*b32*a12+c23*c32*b13*b22*b12*a33-c23*c32*b13*b33*a22*b12+2*c23*c32*b13*b33*b22*a12-c23*c32*b23*a12*b12*b33+c23*c33*b13*b22*b12*a32+c23*c33*b13*b32*b12*a22-2*c23*c33*b13*b32*b22*a12+c23*c33*b23*a12*b12*b32+c23*c33*b33*a12*b12*b22+c32*c33*a13*b22*b12*b23-c32*c33*b13*b23*a22*b12-c32*c33*b13*b23*b22*a12+c32*c33*b13*b22*b12*a23+c22^2*a13*b32*b33*b13+c22^2*b13*a33*b12*b33-2*c23*c32*b13^2*a32*b22+c23*c32*b13^2*b32*a22+2*c23*c32*a23*b12^2*b33-c23*c32*b23*b12^2*a33-c23*c33*b23*b12^2*a32-c23*c33*b33*b12^2*a22-c23^2*b13*b32*b12*a32-c23^2*b33*a12*b12*b32-c32*c33*a13*b22^2*b13+c32*c33*a22*b22*b13^2-c32*c33*a23*b12^2*b23+c32*c33*a12*b12*b23^2+c32^2*a13*b22*b23*b13+c32^2*b13*a23*b12*b23-c33^2*b13*b22*b12*a22-c33^2*b23*a12*b12*b22,
a13*b13*a23*b31*b21*a32-b33*a23^2*b11*b32*a11+b13^2*a23*a21*a32*b31+a13*b23^2*a31*a11*b32+b23*a33*b33*a11^2*b22-b13^2*a33*a21^2*b32+b13*a23^2*b31^2*a12+b13*a33^2*b21^2*a12-b13^2*a23*a31^2*b22-a23*b33^2*a11^2*b22+a23^2*b33*b11^2*a32-b23^2*a33*a11^2*b32-a13*b23^2*a31^2*b12-a13*b33^2*a21^2*b12+a13^2*b23*b31^2*a22+a13^2*b33*b21^2*a32+b23*a33^2*b11^2*a22-b13*b23*a33*a21*a32*b11-b13*b23*a33*a32*b21*a11+2*b13*b23*a33*b31*a11*a22-b13*b23*a33*a31*a22*b11-b13*b23*a33*a31*a21*b12+2*b13*b23*a33*a21*a11*b32-b13*b23*a33*a31*a11*b22-b13*a33*b33*a21*a11*b22-2*b13*a23*a33*b22*b31*a11-a13*b13*b23*a22*a31*b31+2*a13*b13*b23*a32*a31*b21+a13*b13*a33*b22*b31*a21-2*a13*b13*a33*b22*b21*a31+2*a13*b23*b33*a31*a21*b12-a13*b13*b23*a21*a32*b31-a13*b23*b33*a21*a11*b32-a13*b23*b33*a31*a11*b22-a13*b13*b33*a31*a21*b22-a13*b13*b33*a21*a32*b21-a13*b13*b33*a22*a31*b21+a13*b13*a33*b31*b21*a22+a13*a33*b33*b21*b11*a22-2*a13*a23*b33*b22*a31*b11+a13*a23*b33*b22*b31*a11+a13*a23*b33*b31*b21*a12+a13*b23*a33*b21*b11*a32-2*a13*b23*a33*b31*b11*a22+a13*b23*a33*b31*b21*a12-2*a13*b23*a33*b32*a21*b11+a13*b23*a33*b32*b21*a11+a13*b23*a33*b22*a31*b11+a13*b23*a33*b22*b31*a11+2*a13*b23*b33*a21*a32*b11-a13*b23*b33*a32*b21*a11-a13*b23*b33*b31*a11*a22-a13*b23*b33*b31*a12*a21-a13*b23*b33*a31*a12*b21+2*a13*b23*b33*a31*a22*b11-2*a13*a23*b33*b21*b11*a32+a13*a23*b33*b32*a21*b11+a13*a23*b33*b32*b21*a11+a13*a23*b33*b31*b11*a22+a13*b13*a23*b21*b32*a31-2*a13*b13*a23*b32*b31*a21+a13*a23*b23*b31*b11*a32-a13*b13*b23*a31*a21*b32-b13*a23*b33*b31*a11*a22-b13*a23*b33*a31*a22*b11-b13*a23*b33*a31*a21*b12-b13*a23*b33*a21*a11*b32+2*b13*a23*b33*a31*a11*b22-2*a13*b23^2*a32*a31*b11-a13^2*b33*b22*b31*a21+a13*b23^2*a12*a31*b31+a13*b23^2*a11*a32*b31-a13^2*b33*b31*b21*a22+2*a13^2*b33*b22*b21*a31+a13*b33^2*a21*a11*b22-a13*a33*b33*b21^2*a12-2*a13*b33^2*a22*a21*b11+a13*b33^2*a11*a22*b21+a13*b33^2*a12*a21*b21-a13^2*b23*b31*b21*a32-a23*a33*b33*b11^2*a22-a23*b23*a33*b11^2*a32-2*a23*b33^2*a12*a11*b21+a23*b33^2*a11*a22*b11+a23*b33^2*a12*a21*b11+a23*b23*b33*a11^2*b32+a23*b33^2*a21*a11*b12+a23*b13^2*a22*a31*b31+2*a23^2*b33*b12*b11*a31-a23^2*b33*b31*b11*a12-a23^2*b33*b12*b31*a11-a13*b13*a23*b31^2*a22-a13*b13*a33*b21^2*a32-a13*a23*b23*b31^2*a12-a13^2*b23*b21*b32*a31+2*a13^2*b23*b32*b31*a21+a13*b13*b23*a31^2*b22+a13*b13*b33*a21^2*b32+b13*a33*b33*a21^2*b12+2*b13*a33^2*b22*b21*a11-b13*a33^2*b12*b21*a21-b13*a33^2*b11*b22*a21+b13*a23*b23*a31^2*b12+2*b13*a23^2*b32*b31*a11-b13*a23^2*b12*b31*a31-b13*a23^2*b11*b32*a31-b13*a33^2*b21*b11*a22+b13^2*a33*a31*a21*b22-2*b13^2*a33*a22*a21*b31-b13*a23^2*b31*b11*a32+b13^2*a33*a22*a31*b21-b33*a13^2*b21*b32*a21+a33*b23^2*a11*a32*b11+a33*b13^2*a21*a32*b21-2*b13^2*a23*a32*a31*b21+b13^2*a23*a31*a21*b32-b23*a13^2*b22*b31*a31+2*b23*a33^2*b12*b11*a21-b23*a33^2*b11*b22*a11-b23*a33^2*b12*b21*a11-b23*a33^2*b21*b11*a12-2*b23^2*a33*a12*a11*b31+b23^2*a33*a12*a31*b11+b23^2*a33*a31*a11*b12+b13*a23*a33*b21*b11*a32+b13*a23*a33*b31*b11*a22-2*b13*a23*a33*b31*b21*a12-2*b13*a23*a33*b32*b21*a11-b13*a23*b23*a31*a11*b32+b13*a23*a33*b32*a21*b11+b13*a13*a23*b22*b31*a31+b13*a23*a33*b22*a31*b11+b13*a23*a33*a21*b12*b31-b13*a23*b33*a21*a32*b11+b13*a23*a33*b21*a31*b12+b13*a13*a33*b21*b32*a21+2*b13*a23*b33*a32*b21*a11+b33*a23*a33*b11*b22*a11-a23*b23*b33*a31*a11*b12-2*a23*a13*b23*b32*b31*a11+a23*a13*b23*b11*b32*a31-2*a23*b23*a33*b12*b11*a31+a23*b23*a33*b31*b11*a12+a23*b23*a33*b12*b31*a11+2*a23*b23*b33*a12*a11*b31-a23*b23*b33*a11*a32*b11-a23*b23*b33*a12*a31*b11+a23*a33*b33*b21*b11*a12+a23*a13*b33*a21*b12*b31-2*a23*a13*b33*b21*a31*b12+2*a23*b13*b23*a32*a31*b11-a23*b13*b23*a12*a31*b31-a23*b13*b23*a11*a32*b31-a23*b13*b33*b31*a12*a21+2*a23*b13*b33*a31*a12*b21+b23*a13*a23*b12*b31*a31-2*b23*a13*a33*a21*b12*b31+b23*a13*a33*b21*a31*b12+2*b23*b13*a33*b31*a12*a21-b23*b13*a33*a31*a12*b21+b23*a23*a33*b11*b32*a11-b23*a33*b33*a21*a11*b12+2*a33*b23*b33*a12*a11*b21-a33*b23*b33*a11*a22*b11-a33*b23*b33*a12*a21*b11-a33*b13*b33*a12*a21*b21-2*a33*a23*b33*b12*b11*a21+a33*a23*b33*b12*b21*a11-2*a33*a13*b33*b22*b21*a11+a33*a13*b33*b11*b22*a21+2*a33*b13*b33*a22*a21*b11-a33*b13*b33*a11*a22*b21+b33*a13*a33*b12*b21*a21+2*a13*b13*b33*a22*a21*b31,
2*a13*b33*a32*a11*b22^2-a23*b33*a32*b12*a22*b11+b23^2*a32*a12*a11*b32-b13*b33*a22*a12*a31*b22-a33*b33*b11*a22*a12*b22+a23*b33*b22*b12*a12*a31+a13^2*a22*b21*b32^2+a13^2*b31*b22^2*a32-b13^2*a31*a22^2*b32-b13^2*b22*a21*a32^2+a23^2*a12*b11*b32^2+a23^2*b31*b12^2*a32-b23^2*a31*a12^2*b32-b23^2*b12*a11*a32^2+a33^2*a12*b11*b22^2+a33^2*b21*b12^2*a22-b33^2*b12*a11*a22^2-b33^2*a21*a12^2*b22-b23*a33*a32*a21*b12^2+2*b23*a33*a22*a31*b12^2+b23*b33*a12^2*a31*b22+b23*b33*a21*a12^2*b32+b23^2*a31*a12*b12*a32-a33*b33*a22*a21*b12^2-a33*b33*a12*a11*b22^2+a33*b33*b21*a12^2*b22+a33*b33*b11*a22^2*b12-a33^2*b22*b12*a22*b11-a33^2*b21*a12*b12*b22+b33^2*a22*a12*a11*b22+b33^2*a21*a12*b12*a22+a13*b13*b31*a22^2*b32-a13*b13*a32*a31*b22^2+a13*b13*b21*a32^2*b22-a13*b13*a22*a21*b32^2-a13*a23*a12*b21*b32^2-a13*a23*b11*b32^2*a22+2*a13*b23*a22*a11*b32^2-a13*b23*a12*a21*b32^2+a13*b23*b22*a32^2*b11-2*a13*b23*b12*a32^2*b21-a13*a33*a12*b22^2*b31-a13*a33*b11*b22^2*a32+a13*b33*b32*a22^2*b11-a13*b33*a12*a31*b22^2-2*a13*b33*b12*a22^2*b31-a13^2*b31*a22*b22*b32-a13^2*b32*b22*a32*b21+b13^2*a32*a22*a21*b32+b13^2*a31*a22*b22*a32-b13*a23*a22*a11*b32^2+2*b13*a23*a12*a21*b32^2-2*b13*a23*b22*a32^2*b11+b13*a23*b12*a32^2*b21+b13*b23*b12*a21*a32^2+b13*b23*a11*a32^2*b22-2*b13*a33*b32*a22^2*b11-b13*a33*a32*a11*b22^2+2*b13*a33*a12*a31*b22^2+b13*a33*b12*a22^2*b31+b13*b33*b12*a22^2*a31+b13*b33*a11*a22^2*b32-a23*b23*a12*a11*b32^2+a23*b23*b11*a32^2*b12+a23*b23*b31*a12^2*b32-a23*b23*a32*a31*b12^2-a23*a33*b12^2*a22*b31-a23*a33*b21*b12^2*a32+a23*b33*b32*a12^2*b21-2*a23*b33*b22*a12^2*b31+2*a23*b33*a32*a21*b12^2-a23*b33*a22*a31*b12^2-a23^2*b32*b12*a32*b11-a23^2*b31*a12*b12*b32-2*b23*a33*b32*a12^2*b21+b23*a33*b22*a12^2*b31+a13*b23*b22*a32*a31*b12-a13*b23*a22*b32*a12*b31-2*a13*b23*a22*b32*a31*b12+2*a13*b23*a22*a32*b12*b31+a13*a33*b22*b12*a22*b31+a13*a33*b22*a12*b21*b32+a13*a33*b22*b12*a32*b21-2*a13*a33*b21*b32*b12*a22+a13*a33*b11*a22*b22*b32-2*a13*b33*b32*b22*a11*a22+a13*b33*b32*b22*a12*a21-a13*b33*b32*a22*a12*b21+a13*b33*b32*a22*a21*b12-a13*b33*a32*b22*a12*b21-2*a13*b33*a32*b22*a21*b12-a13*b33*a32*b22*a22*b11+2*a13*b33*a32*a22*b12*b21+2*a13*b33*b22*a12*a22*b31+a13*b33*b22*b12*a22*a31-a13*b23*b22*a32*a12*b31+a13*b23*b22*b32*a12*a31-a13*b23*b32*a22*a32*b11+a13*b23*b32*b12*a21*a32+2*a13*b23*b32*a12*a32*b21-2*a13*b23*b32*b22*a11*a32+a13*a23*b11*b32*b22*a32-2*a13*a23*b31*b22*b12*a32+a13*a23*b32*b12*a32*b21+a13*a23*b32*b12*a22*b31+a13*a23*b32*a12*b22*b31-a13*b13*b21*a32*a22*b32+a13*b13*b22*b32*a22*a31-a13*b13*b31*a22*b22*a32+a13*b13*b32*b22*a21*a32+b13*a23*b32*b22*a11*a32-b13*a23*b32*a12*a32*b21-2*b13*a23*b32*b12*a21*a32+2*b13*a23*b32*a22*a32*b11-2*b13*a23*b22*b32*a12*a31+2*b13*a23*b22*a32*a12*b31+b13*a23*b22*a32*a31*b12-b13*a23*a22*b32*a12*b31+b13*a23*a22*b32*a31*b12-b13*a23*a22*a32*b12*b31-b13*b23*a32*b12*a22*a31-b13*b23*a32*a12*a31*b22-b13*b23*a32*a12*a21*b32+2*b13*b23*a31*a22*a12*b32-b13*b23*a11*a32*a22*b32+b13*a33*b32*b22*a11*a22-2*b13*a33*b32*b22*a12*a21+2*b13*a33*b32*a22*a12*b21+b13*a33*b32*a22*a21*b12-b13*a33*a32*b22*a12*b21+b13*a33*a32*b22*a21*b12+2*b13*a33*a32*b22*a22*b11-b13*a33*a32*a22*b12*b21-b13*a33*b22*a12*a22*b31-2*b13*a33*b22*b12*a22*a31-b13*b33*a22*b12*a21*a32-b13*b33*a22*a12*a21*b32+2*b13*b33*a21*a32*a12*b22-b13*b33*a11*a22*b22*a32+a23*b23*b32*b12*a11*a32-a23*b23*b31*a12*b12*a32+a23*b23*b12*b32*a12*a31-a23*b23*b11*a32*a12*b32+a23*a33*b22*b12*a32*b11-2*a23*a33*b22*a12*b11*b32+a23*a33*b21*a12*b12*b32+a23*a33*b12*a12*b22*b31+a23*a33*b12*a22*b11*b32+a23*b33*b32*b12*a11*a22-2*a23*b33*b32*b12*a12*a21+a23*b33*b32*a12*a11*b22-a23*b33*b32*a12*a22*b11-2*a23*b33*a32*b12*a11*b22-a23*b33*a32*b12*a12*b21+2*a23*b33*a32*a12*b11*b22+2*a23*b33*a22*b12*a12*b31-2*b23*a33*b32*b12*a11*a22+b23*a33*b32*b12*a12*a21+b23*a33*b32*a12*a11*b22+2*b23*a33*b32*a12*a22*b11+b23*a33*a32*b12*a11*b22+2*b23*a33*a32*b12*a12*b21-b23*a33*a32*b12*a22*b11-b23*a33*a32*a12*b11*b22-2*b23*a33*b22*b12*a12*a31-b23*a33*a22*b12*a12*b31+2*b23*b33*a22*b12*a11*a32-b23*b33*a22*a12*a11*b32-b23*b33*a21*a12*b12*a32-b23*b33*a12*b12*a22*a31-b23*b33*a12*b22*a11*a32+a33*b33*b22*b12*a11*a22-a33*b33*b21*a12*b12*a22+a33*b33*b12*b22*a12*a21,
-a23*b12*b31*b21*a12*a31+b23*b31*b21*a12^2*a31-b33*a21^2*b12*a32*b11+a13*b11*a21^2*b32^2+a13*b11*a31^2*b22^2-b13*a11*a32^2*b21^2-b13*a11*a22^2*b31^2+a23*b21*a11^2*b32^2+a23*b21*a31^2*b12^2-b23*a21*a32^2*b11^2-b23*a21*a12^2*b31^2+a33*b31*a11^2*b22^2+a33*b31*a21^2*b12^2-b33*a31*a22^2*b11^2-b33*a31*a12^2*b21^2-a13*b32*b31*a21^2*b12-a13*b21*a11*a21*b32^2-2*a13*b32*a31*a12*b21^2+a13*b32*a11*a32*b21^2-2*a13*b31^2*b22*a12*a21+a13*b31^2*a22*a21*b12+a13*b22*a11*a22*b31^2-a13*b22*b21*a31^2*b12-a13*b31*a11*a31*b22^2+a13*a31*b12*a32*b21^2+2*b13*a32*b31*a21^2*b12+b13*b21*b11*a21*a32^2+b13*a32*a31*a12*b21^2-b13*a32*b11*a21^2*b32-b13*a31^2*b22*a12*b21+2*b13*a31^2*a22*b12*b21+b13*a22*a21*a12*b31^2-b13*a22*b11*a31^2*b22+b13*b31*b11*a22^2*a31-b13*b31*a12*a21^2*b32-a23*b32*b31*a11^2*b22-2*a23*b32*a31*a22*b11^2+a23*b32*a21*a32*b11^2-a23*a21*b11*a11*b32^2-2*a23*b31^2*b12*a11*a22+a23*b31^2*a12*a11*b22+a23*b12*a21*a12*b31^2-a23*b12*b11*a31^2*b22-a23*b31*a21*a31*b12^2+a23*a31*b22*a32*b11^2+2*b23*a32*b31*a11^2*b22+b23*a32*a31*a22*b11^2-b23*a32*b21*a11^2*b32+b23*b21*b11*a11*a32^2-b23*a31^2*b12*a22*b11+2*b23*a31^2*a12*b11*b22+b23*a12*a11*a22*b31^2-b23*a12*b21*a31^2*b12-b23*b31*a22*a11^2*b32+a33*b22*a31*a22*b11^2-a33*b22*b21*a11^2*b32-2*a33*b22*a21*a32*b11^2-a33*a31*b11*a11*b22^2-2*a33*b21^2*b12*a11*a32+a33*b21^2*a12*a11*b32-a33*a31*b21*a21*b12^2+a33*b12*a31*a12*b21^2-a33*b12*b11*a21^2*b32+a33*a21*a22*b11^2*b32+2*b33*a22*b21*a11^2*b32+b33*a22*a21*a32*b11^2+b33*b31*b11*a11*a22^2+2*b33*a21^2*a12*b11*b32-b33*a12*b31*a21^2*b12+b33*b31*b21*a12^2*a21+b33*a12*a11*a32*b21^2-b33*a22*b31*a11^2*b22-b33*b21*b22*a11^2*a32-a13*b32*b31*b21*a11*a22+2*a13*b32*b31*b21*a12*a21+a13*b32*b31*a21*a11*b22+a13*b32*a31*b21*a21*b12+2*a13*b32*a31*b21*a22*b11-2*a13*b32*a31*a21*b11*b22-a13*b32*b21*b11*a21*a32+2*a13*b31*a31*b22*a12*b21-a13*b31*a31*a22*b12*b21-a13*b31*b21*b22*a11*a32+2*a13*b31*a21*b22*a32*b11-a13*b31*a21*a22*b11*b32+a13*b22*b31*a21*a31*b12-a13*b22*b31*b11*a22*a31+a13*b22*b21*a31*a11*b32-a13*b21*b31*b12*a21*a32-a13*b21*a31*b22*a32*b11+2*b13*a32*b31*b21*a11*a22-b13*a32*b31*b21*a12*a21-2*b13*a32*b31*a21*a11*b22-2*b13*a32*a31*b21*a21*b12-b13*a32*a31*b21*a22*b11+b13*a32*a31*a21*b11*b22+b13*a32*b21*a11*a21*b32+b13*a31*b31*b22*a12*a21-2*b13*a31*b31*a22*a21*b12+b13*a31*b21*b22*a11*a32-2*b13*a31*b21*a22*a11*b32+b13*a31*a21*a22*b11*b32+b13*a22*b31*a11*a31*b22-b13*a22*b31*b21*a12*a31-b13*a22*a21*b31*a32*b11+b13*a21*b31*a22*a11*b32+b13*a21*a31*a12*b21*b32+2*a23*b32*b31*b11*a11*a22-a23*b32*b31*b11*a12*a21+a23*b32*b31*a11*a21*b12+a23*b32*a31*b11*a11*b22+2*a23*b32*a31*b11*a12*b21-2*a23*b32*a31*a11*b12*b21-a23*b32*b21*b11*a11*a32+2*a23*b31*a31*b12*a22*b11-a23*b31*a31*a12*b11*b22+2*a23*b31*b21*b12*a11*a32-a23*b31*b21*a12*a11*b32-a23*b31*a21*b12*a32*b11+a23*b12*b31*a11*a31*b22+a23*b12*a21*a31*b11*b32-a23*b11*b31*b22*a11*a32-a23*b11*a31*b12*a32*b21-b23*a32*b31*b11*a11*a22+2*b23*a32*b31*b11*a12*a21-2*b23*a32*b31*a11*a21*b12-2*b23*a32*a31*b11*a11*b22-b23*a32*a31*b11*a12*b21+b23*a32*a31*a11*b12*b21+b23*a32*a21*b11*a11*b32+b23*a31*b31*b12*a11*a22-2*b23*a31*b31*a12*a11*b22+b23*a31*b21*a12*a11*b32+b23*a31*a21*b12*a32*b11-2*b23*a31*a21*a12*b11*b32+b23*a12*b31*a21*a31*b12-b23*a12*b31*b11*a22*a31-b23*a12*b21*b31*a11*a32+b23*a11*b31*a12*a21*b32+b23*a11*a31*a22*b11*b32-a33*b22*b31*b11*a11*a22+2*a33*b22*b31*b11*a12*a21-2*a33*b22*b31*a11*a21*b12-a33*b22*a31*b11*a12*b21+a33*b22*a31*a11*b12*b21+2*a33*b22*b21*b11*a11*a32+a33*b22*a21*b11*a11*b32+2*a33*b21*b31*b12*a11*a22-a33*b21*b31*a12*a11*b22-a33*b21*a31*b12*a22*b11+2*a33*b21*a21*b12*a32*b11-a33*b21*a21*a12*b11*b32-a33*b12*b31*b21*a12*a21+a33*b12*a31*a21*b11*b22+a33*b12*b21*a11*a21*b32-a33*b11*b31*a22*a21*b12-a33*b11*b21*a22*a11*b32-b33*a22*b31*b11*a12*a21+b33*a22*b31*a11*a21*b12+b33*a22*a31*b11*a11*b22+2*b33*a22*a31*b11*a12*b21-2*b33*a22*a31*a11*b12*b21-b33*a22*b21*b11*a11*a32-2*b33*a22*a21*b11*a11*b32+b33*a21*b31*a12*a11*b22+b33*a21*a31*b12*a22*b11-2*b33*a21*a31*a12*b11*b22+b33*a21*b21*b12*a11*a32-2*b33*a21*b21*a12*a11*b32-b33*a12*b31*b21*a11*a22+b33*a12*a31*b21*a21*b12-b33*a12*b21*b11*a21*a32+b33*a11*a31*b22*a12*b21+b33*a11*a21*b22*a32*b11,
-c13^2*c31*a22*a21*a31+c13*c21^2*a32*a31*a13-2*c12*c21*c33*a31*a11*a23-c11*c21*c33*a13*a21*a32+c21*c33^2*a11^2*a22+c23^2*c31*a11^2*a32+c13^2*c21*a31^2*a22+c13^2*c31*a21^2*a32-c21^2*c32*a31*a13^2-c11^2*c22*a21*a33^2-c11^2*c32*a31*a23^2+c11*c23^2*a12*a31^2+c11*c33^2*a12*a21^2-c12*c21^2*a11*a33^2-c12*c31^2*a11*a23^2-c22*c31^2*a21*a13^2-c13*c31*c33*a12*a21^2+c13*c31^2*a22*a21*a13-2*c13*c31^2*a23*a11*a22+c13*c31^2*a23*a12*a21-c13*c31*c32*a21^2*a13-c13*c21*c23*a12*a31^2-2*c13*c21^2*a33*a11*a32+c13*c21^2*a33*a12*a31-c13*c21*c22*a31^2*a13-c13^2*c21*a31*a21*a32+c11*c31*c32*a11*a23^2+2*c11*c32*c33*a21^2*a13+c11^2*c33*a23*a21*a32-2*c11^2*c33*a23*a22*a31+c11^2*c32*a21*a23*a33+c11^2*c23*a33*a22*a31-2*c11^2*c23*a33*a21*a32+c11^2*c23*a32*a31*a23+c11^2*c22*a31*a33*a23+c11*c12*c21*a21*a33^2-c11*c12*c23*a31^2*a23+c11*c12*c31*a31*a23^2-c11*c12*c33*a21^2*a33-c11*c13*c22*a31^2*a23-c11*c13*c23*a31^2*a22-c11*c13*c32*a21^2*a33-c11*c13*c33*a21^2*a32+c11*c21*c22*a11*a33^2+2*c11*c22*c23*a31^2*a13-c11*c23^2*a31*a11*a32-c11*c33^2*a21*a11*a22+c11^2*c33*a22*a21*a33+2*c12*c13*c21*a31^2*a23+2*c12*c13*c31*a21^2*a33+c12*c21^2*a31*a33*a13-c12*c21*c23*a31^2*a13+c12*c31^2*a21*a23*a13-c12*c31*c33*a21^2*a13+2*c22*c23*c31*a11^2*a33+c22*c31^2*a11*a13*a23-c22*c31*c33*a11^2*a23-c23^2*c31*a12*a11*a31-c23*c31*c32*a11^2*a23+c23*c31^2*a13*a11*a22-2*c23*c31^2*a13*a12*a21+c23*c31^2*a12*a11*a23-c23*c31*c33*a11^2*a22+c21*c22*c31*a31*a13^2-c21*c22*c33*a11^2*a33-c21*c23*c32*a11^2*a33-c21*c23*c33*a11^2*a32+c21*c31*c32*a21*a13^2+2*c21*c32*c33*a11^2*a23-c21*c33^2*a12*a11*a21+c21^2*c32*a11*a13*a33-2*c21^2*c33*a13*a12*a31+c21^2*c33*a13*a11*a32+c21^2*c33*a12*a11*a33-2*c11*c23*c32*a31*a21*a13+c11*c23*c32*a31*a11*a23+c11*c23*c32*a21*a11*a33+c11*c23*c33*a11*a22*a31-2*c11*c23*c33*a21*a12*a31+c11*c23*c33*a21*a11*a32-2*c12*c13*c21*a31*a21*a33-2*c12*c13*c31*a31*a21*a23+c12*c21*c23*a31*a11*a33+c13*c21*c23*a31*a11*a32-c13*c21*c31*a13*a21*a32-c13*c21*c31*a13*a22*a31+2*c13*c21*c31*a23*a11*a32-c13*c21*c31*a23*a12*a31+2*c13*c21*c31*a33*a11*a22-c13*c21*c31*a33*a12*a21+c13*c21*c32*a31*a21*a13-2*c13*c21*c32*a31*a11*a23+c13*c21*c32*a21*a11*a33-2*c13*c21*c33*a11*a22*a31+c13*c21*c33*a21*a12*a31+c13*c21*c33*a21*a11*a32+c13*c22*c31*a31*a21*a13+c13*c22*c31*a31*a11*a23-2*c13*c22*c31*a21*a11*a33-2*c13*c23*c31*a21*a11*a32+c13*c23*c31*a21*a12*a31+c13*c23*c31*a11*a22*a31-c11*c22*c31*a23*a11*a33-2*c11*c22*c33*a31*a21*a13+c11*c22*c33*a31*a11*a23+c11*c22*c33*a21*a11*a33+2*c11*c23*c31*a13*a21*a32-c11*c23*c31*a13*a22*a31-c11*c23*c31*a23*a11*a32-c11*c23*c31*a23*a12*a31-c11*c23*c31*a33*a11*a22+2*c11*c23*c31*a33*a12*a21-c12*c21*c31*a13*a31*a23-c12*c21*c31*a13*a21*a33+2*c12*c21*c31*a23*a11*a33+c12*c21*c33*a31*a21*a13+c12*c21*c33*a21*a11*a33+c12*c23*c31*a31*a21*a13+c12*c23*c31*a31*a11*a23-2*c12*c23*c31*a21*a11*a33+c12*c31*c33*a21*a11*a23+c13*c31*c32*a21*a11*a23+c13*c31*c33*a21*a11*a22+c13*c21*c22*a31*a11*a33-c11*c13*c31*a22*a21*a33-c11*c13*c31*a23*a21*a32+2*c11*c13*c31*a23*a22*a31+c11*c13*c23*a31*a21*a32+c11*c13*c22*a31*a21*a33-c11*c13*c21*a33*a22*a31+2*c11*c13*c21*a33*a21*a32-c11*c13*c21*a32*a31*a23+c11*c12*c33*a31*a21*a23-c11*c12*c31*a21*a23*a33+c11*c12*c23*a31*a21*a33-c11*c12*c21*a31*a33*a23-c11*c31*c32*a21*a23*a13-c11*c31*c33*a22*a21*a13+2*c11*c31*c33*a23*a11*a22-c11*c31*c33*a23*a12*a21-2*c11*c32*c33*a21*a11*a23+c11*c13*c32*a31*a21*a23+c11*c13*c33*a22*a21*a31-c11*c21*c22*a31*a33*a13-c11*c21*c23*a32*a31*a13+2*c11*c21*c23*a33*a11*a32-c11*c21*c23*a33*a12*a31+2*c11*c21*c32*a13*a31*a23-c11*c21*c32*a13*a21*a33-c11*c21*c32*a23*a11*a33+2*c11*c21*c33*a13*a22*a31+2*c11*c21*c33*a23*a12*a31-c11*c21*c33*a23*a11*a32-c11*c21*c33*a33*a11*a22-c11*c21*c33*a33*a12*a21-2*c11*c22*c23*a31*a11*a33-c11*c22*c31*a13*a31*a23+2*c11*c22*c31*a13*a21*a33-c21*c22*c31*a11*a13*a33+c21*c22*c33*a31*a11*a13+2*c21*c23*c31*a13*a12*a31-c21*c23*c31*a13*a11*a32-c21*c23*c31*a12*a11*a33+c21*c23*c32*a31*a11*a13+c21*c23*c33*a12*a11*a31-c21*c31*c32*a11*a13*a23-c21*c31*c33*a13*a11*a22+2*c21*c31*c33*a13*a12*a21-c21*c31*c33*a12*a11*a23-2*c21*c32*c33*a21*a11*a13+c22*c31*c33*a21*a11*a13-2*c22*c23*c31*a31*a11*a13+c23*c31*c32*a21*a11*a13+c23*c31*c33*a12*a11*a21,
-c12*c13*a32*b32*a23^2+c12*c13*a23*a32^2*b23-c22*c33*a13*a32*a22*b13+2*c13*c22*a33^2*b22*a12-2*c12*c33*a23*a33*a22*b12+c13^2*a23*a32*a22*b32-c23*c33*a33*a12*b12*a22-c23^2*a13*a32^2*b12+c12^2*b33*a32*a23^2+c12^2*b23*a22*a33^2-c13^2*a23*a32^2*b22-c13^2*a33*a22^2*b32+c22^2*b33*a32*a13^2+c22^2*b13*a12*a33^2-c23^2*a33*a12^2*b32+c32^2*b23*a22*a13^2+c32^2*b13*a12*a23^2-c33^2*a13*a22^2*b12-c33^2*a23*a12^2*b22-c12*c13*a22*b22*a33^2+c12*c13*a33*a22^2*b33-c12*c22*b13*a22*a33^2-c12*c22*b23*a12*a33^2-2*c12*c23*a13*a32^2*b23+c12*c23*b13*a32^2*a23-c12*c23*a33^2*b22*a12+2*c12*c23*a33^2*a22*b12-c12*c32*b13*a32*a23^2-c12*c32*a23^2*a12*b33-2*c12*c33*a13*a22^2*b33+c12*c33*b13*a22^2*a33+2*c12*c33*a23^2*a32*b12-c12*c33*a23^2*b32*a12-c12^2*a23*a32*a33*b23-c12^2*a23*b33*a22*a33+c13*c22*a13*a32^2*b23-2*c13*c22*b13*a32^2*a23-c13*c22*a33^2*a22*b12+c13*c23*a13*a32^2*b22+c13*c23*a23*a32^2*b12+c13*c32*a13*a22^2*b33-2*c13*c32*b13*a22^2*a33-c13*c32*a23^2*a32*b12+2*c13*c32*a23^2*b32*a12+c13*c33*a13*a22^2*b32+c13*c33*a33*a22^2*b12+c13^2*a33*a22*b22*a32-c22*c23*a32*b32*a13^2+c22*c23*a13*a32^2*b13-c22*c23*a12*b12*a33^2+c22*c23*a33*a12^2*b33-c22*c32*a13^2*a32*b23-c22*c32*a13^2*a22*b33+2*c22*c33*a13^2*a32*b22-c22*c33*a13^2*b32*a22-2*c22*c33*a23*a12^2*b33+c22*c33*b23*a12^2*a33-c22^2*a13*a32*a33*b13-c22^2*a13*a33*a12*b33+c23*c33*a33*a12^2*b22-c23*c32*a13^2*a32*b22+2*c23*c32*a13^2*b32*a22+c23*c32*a23*a12^2*b33-2*c23*c32*b23*a12^2*a33+c23*c33*a23*a12^2*b32+c23^2*a13*a32*a12*b32+c23^2*a33*a12*b12*a32-c32^2*a13*a22*a23*b13-c32^2*a13*a23*a12*b23-c32*c33*a22*b22*a13^2+c32*c33*a13*a22^2*b13-c32*c33*a12*b12*a23^2+c32*c33*a23*a12^2*b23+c33^2*a13*a22*a12*b22+c33^2*a23*a12*b12*a22-2*c13*c22*a23*a33*b32*a12+c13*c22*a23*a33*a32*b12+2*c13*c22*a23*a32*a12*b33-c13*c22*b23*a32*a12*a33-c13*c22*a33*a22*a12*b33-c13*c23*a13*a32*a22*b32-c13*c23*a23*a32*a12*b32+2*c13*c23*a33*a22*a12*b32-c13*c23*a33*a32*a12*b22-c13*c23*a33*a32*a22*b12+c13*c32*a13*a23*a32*b22-2*c13*c32*a13*a23*b32*a22-c13*c32*a13*a32*a22*b23+c13*c32*a13*a22*b22*a33+2*c13*c32*b13*a32*a22*a23-c13*c32*a23*a32*a12*b23+c13*c32*a23*a33*a22*b12-2*c13*c32*a23*a33*b22*a12-c13*c32*a23*a22*a12*b33+2*c13*c32*b23*a22*a12*a33-c13*c33*a13*a22*b22*a32-c13*c33*a23*a22*a12*b32+2*c13*c33*a23*a32*a12*b22-c13*c33*a23*a32*a22*b12-c13*c33*a33*a22*a12*b22+c12*c23*a13*a32*b32*a23-2*c12*c33*a13*a23*a32*b22+c12*c13*a23*a33*a32*b22+c12*c13*a23*a33*b32*a22-c12*c13*a23*a32*a22*b33-c12*c13*b23*a32*a22*a33+c12*c22*a13*a32*a33*b23-2*c12*c22*a13*b33*a32*a23+c12*c22*a13*b33*a22*a33+c12*c22*b13*a32*a33*a23+c12*c22*a23*a33*a12*b33-2*c12*c23*a13*a33*b32*a22+c12*c23*a13*a33*a32*b22+2*c12*c23*a13*a32*a22*b33-c12*c23*b13*a32*a22*a33+c12*c23*a23*a33*b32*a12-2*c12*c23*a23*a33*a32*b12-c12*c23*a23*a32*a12*b33+2*c12*c23*b23*a32*a12*a33-c12*c23*a33*a22*a12*b33+c12*c32*a13*a23*a32*b23-2*c12*c32*a13*b23*a22*a33+c12*c32*a13*a22*a23*b33+c12*c32*b13*a22*a23*a33+c12*c32*a23*b23*a12*a33+c12*c33*a13*a23*b32*a22+2*c12*c33*a13*a32*a22*b23+c12*c33*a13*a22*b22*a33-c12*c33*b13*a32*a22*a23-c12*c33*a23*a32*a12*b23+c12*c33*a23*a33*b22*a12+2*c12*c33*a23*a22*a12*b33-c12*c33*b23*a22*a12*a33+c13*c22*a13*a32*b32*a23+c13*c22*a13*a33*b32*a22-2*c13*c22*a13*a33*a32*b22-c13*c22*a13*a32*a22*b33+2*c13*c22*b13*a32*a22*a33+c22*c23*a13*a33*b32*a12+c22*c23*a13*a33*a32*b12-c22*c23*b13*a32*a12*a33-c22*c23*a13*a32*a12*b33+c22*c32*a13*b13*a32*a23+c22*c32*a13*b13*a22*a33+c22*c32*a13*b23*a12*a33+c22*c32*a13*a23*a12*b33-2*c22*c32*b13*a23*a12*a33-2*c22*c33*a13*a23*a32*b12-c22*c33*a13*a32*a12*b23+c22*c33*a13*a33*a22*b12-2*c22*c33*a13*a33*b22*a12+2*c22*c33*a13*a22*a12*b33+2*c22*c33*b13*a32*a12*a23-c22*c33*b13*a22*a12*a33+c22*c33*a23*a12*b12*a33+c22*c33*a13*a23*b32*a12-2*c23*c32*a13*a23*b32*a12+c23*c32*a13*a23*a32*b12+2*c23*c32*a13*a32*a12*b23-2*c23*c32*a13*a33*a22*b12+c23*c32*a13*a33*b22*a12-c23*c32*a13*a22*a12*b33-c23*c32*b13*a32*a12*a23+2*c23*c32*b13*a22*a12*a33+c23*c32*a23*a12*b12*a33-c23*c32*a13*a32*a22*b13-c23*c33*a13*a22*a12*b32-c23*c33*a13*a32*a12*b22+2*c23*c33*a13*a32*a22*b12-c23*c33*a23*a12*b12*a32+c32*c33*a13*a23*b22*a12+c32*c33*a13*a23*a22*b12-c32*c33*b13*a22*a12*a23-c32*c33*a13*a22*a12*b23,
2*c13*c22*c32*b23*a12*a33+c13*c23*c32*a13*a32*b22-2*c12^2*c23*b33*a22*a33-2*c13*c22*c33*a32*a12*b23-c23*c12^2*b22*a33^2-c33*c12^2*b32*a23^2+c12*c33^2*a22^2*b13+c12*c23^2*a32^2*b13+c22*c13^2*a32^2*b23+c32*c13^2*a22^2*b33-c13*c22^2*b12*a33^2-c13*c32^2*b12*a23^2-c33*c22^2*b32*a13^2+c22*c33^2*a12^2*b23+c32*c23^2*a12^2*b33-c23*c32^2*b22*a13^2+2*c22*c33^2*a12*b12*a23+c22*c33*c32*b22*a13^2-2*c22^2*c33*a13*a32*b13+c22^2*c33*b13*a12*a33+c33*c22^2*a13*b12*a33-c12*c23^2*a32*a12*b33+c12*c23*c22*b12*a33^2+2*c12*c33^2*a22*b22*a13-c12*c33^2*a23*a22*b12-c12*c33^2*a23*b22*a12+c12*c13*c32*b32*a23^2-c12*c13*c33*a22^2*b33+2*c12*c23^2*a32*b32*a13-c12*c23^2*a33*a32*b12-c12*c23^2*a33*b32*a12-c22*c13^2*a33*a32*b22+c22*c23*c32*b32*a13^2-c22*c23*c33*a12^2*b33-c22*c33^2*a13*b22*a12-c22*c33^2*a13*a22*b12-c22*c33^2*a22*a12*b13+c12*c13*c22*b22*a33^2-c12*c13*c23*a32^2*b23-c12*c13*c22*b33*a32*a23+2*c12*c13*c22*b33*a22*a33-2*c12*c13*c23*a32*b32*a23+c12*c13*c23*a33*a32*b22+c12*c13*c23*a33*b32*a22+c12*c13*c23*a32*a22*b33-c12*c13*c32*b22*a23*a33+2*c12*c13*c32*b23*a32*a23-c12*c13*c32*b23*a22*a33+c12*c13*c33*a23*a32*b22+c12*c13*c33*a23*b32*a22+c12*c13*c33*a32*a22*b23-2*c12*c13*c33*a22*b22*a33+2*c12*c22*c33*a13*a32*b23-c12*c22*c33*a13*a22*b33-c12*c22*c33*a23*a12*b33-c12*c22*c33*b23*a12*a33-c12*c23*c22*a13*b32*a33-c12*c23*c32*a13*b32*a23-c12*c23*c32*a13*a32*b23+2*c12*c23*c32*a13*b22*a33+2*c12*c23*c32*a13*a22*b33-c12*c23*c32*a23*b12*a33-c12*c23*c32*a23*a12*b33-c12*c23*c32*b23*a12*a33-2*c12*c23*c33*a13*a32*b22-2*c12*c23*c33*a13*b32*a22-2*c12*c23*c33*a32*a22*b13+c12*c23*c33*a23*a32*b12+c12*c23*c33*a23*b32*a12+c12*c23*c33*a32*a12*b23+c12*c23*c33*a33*b22*a12+c12*c23*c33*a33*a22*b12+c12*c23*c33*a22*a12*b33+2*c12*c33*c22*a13*b32*a23-c12*c33*c22*a13*b22*a33-c12*c33*c22*a23*b12*a33-c12*c33*c32*a13*b22*a23-c13*c12*c22*a32*a33*b23-c13*c12*c32*a22*a23*b33+c13*c22*c23*a32*a12*b33-c13*c22*c32*a13*b32*a23-c13*c22*c32*a13*b22*a33-c13*c22*c32*b13*a32*a23-c13*c22*c32*b13*a22*a33+2*c13*c22*c32*a23*b12*a33-c12*c13*c22*b32*a33*a23+c13*c22*c33*a13*b32*a22+c13*c22*c33*a13*a32*b22+c13*c22*c33*a32*a22*b13-2*c13*c22*c33*a23*b32*a12+c13*c22*c33*a33*b22*a12+c13*c22*c33*a22*a12*b33+c13*c23*c32*a13*b32*a22+c13*c23*c32*a23*b32*a12-2*c13*c23*c32*a33*b22*a12+c13*c32*c23*a32*a22*b13+c13*c32*c23*a32*a12*b23-2*c13*c32*c23*a22*a12*b33+c13*c32*c33*a22*a12*b23+2*c22*c12*c33*b13*a32*a23-c22*c12*c33*b13*a22*a33-2*c22*c13*c23*a32*b32*a13+c22*c13*c23*a33*a32*b12+c22*c13*c23*a33*b32*a12-2*c22*c13*c33*a23*a32*b12+c22*c13*c33*a33*a22*b12-c22*c23*c32*a13*b12*a33+2*c22*c23*c32*a13*a32*b13-c22*c23*c32*b13*a12*a33+c22*c23*c33*a13*b32*a12+c22*c23*c33*a13*a32*b12+c22*c23*c33*a32*a12*b13-2*c22*c23*c33*a12*b12*a33-c22*c33*c32*a13*b12*a23-c23*c12*c22*a32*a33*b13-c23*c12*c32*b13*a32*a23+2*c23*c12*c32*b13*a22*a33+c23*c13*c32*a23*a32*b12-2*c23*c13*c32*a33*a22*b12-c23*c22*c32*a12*a13*b33+c23*c32*c33*a22*a12*b13-c32*c12*c33*b23*a22*a13+2*c32*c12*c33*a23*a12*b23-2*c32*c13*c33*a22*b22*a13+c32*c13*c33*a23*a22*b12+c32*c13*c33*a23*b22*a12+2*c32*c22*c33*a13*a22*b13-c32*c22*c33*b13*a12*a23+c32*c23*c33*a13*b22*a12+c32*c23*c33*a13*a22*b12-2*c32*c23*c33*a12*b12*a23-c33*c12*c32*a22*a23*b13-c33*c22*c32*a12*a13*b23+2*c22*c12*c23*a33*a12*b33-c22*c12*c23*b33*a32*a13+2*c13*c22*c32*b33*a12*a23-c13*c22*c32*b23*a32*a13-c13*c22*c32*b33*a22*a13-c12*c33^2*a22*a12*b23+c12*c33*c32*b12*a23^2+c12^2*c23*b33*a32*a23-2*c12^2*c33*a23*a32*b23+c12^2*c33*b23*a22*a33+c23*c12^2*b32*a33*a23+c33*c12^2*a23*b22*a33-c13^2*c22*a33*b32*a22-c13^2*c32*a23*a32*b22+2*c13^2*c32*a22*b22*a33-c22*c13^2*a32*a22*b33+c13*c22^2*b32*a33*a13+c13*c22^2*a32*a33*b13+c13*c22^2*b33*a32*a13-2*c13*c22^2*b33*a12*a33-c13*c32*c33*a22^2*b13+c13*c32^2*b22*a23*a13+c13*c32^2*a22*a23*b13+c13*c32^2*b23*a22*a13-2*c13*c32^2*b23*a12*a23+2*c13^2*c22*a32*b32*a23-c32*c13^2*a32*a22*b23-c13*c22*c23*a32^2*b13-c23^2*c32*a13*a32*b12+2*c23^2*c32*a12*b12*a33-c32*c23^2*a32*a12*b13-c23*c32*c33*a12^2*b23+c23*c32^2*b12*a13*a23-2*c23*c32^2*b13*a22*a13+c23*c32^2*b13*a12*a23+c23*c32^2*a12*a13*b23+c23*c12^2*a32*a33*b23-c32*c13^2*a23*b32*a22-c32*c23^2*a13*b32*a12+c33*c12^2*a22*a23*b33+c33*c22^2*a12*a13*b33,
-2*c13*b13*a23*a31*a21*b31-c33*a13*a23*b31*b21*a11+2*c21*b13*a23*a33*b31*a11-2*c13*a23*b33*a31*a11*b21+c11*b23*a33^2*b21*a11-c23*a13*a33*b31*b21*a11-c11*b33*a13*a21*b21*a33-c11*b13*a33*a21^2*b33-2*c11*b23*a33^2*a21*b11-2*c21*b13*a33^2*b21*a11+c11*a13*a31^2*b23^2+c11*a13*a21^2*b33^2-c13*a23^2*b31^2*a11-c13*a33^2*b21^2*a11+c21*b13^2*a31^2*a23+c21*a23*a11^2*b33^2-c23*a13^2*b31^2*a21-c23*a33^2*b11^2*a21+c31*b23^2*a11^2*a33+c31*b13^2*a21^2*a33-c33*a13^2*b21^2*a31-c33*a23^2*b11^2*a31-c31*a13*b13*a23*a31*b21+c23*b13*a23*a31*a11*b31-2*c23*b13*a33*a21*a11*b31+c23*b13*a33*a31*a11*b21+c23*b13*a33*a31*a21*b11-c23*a23*a33*a11*b11*b31+c23*a23*b33*a11*b11*a31-2*c23*b23*a33*a11*b11*a31+c23*a33*b33*a11*b11*a21+c23*a13*b13*a31*a21*b31+2*c21*a13*b13*a33*a31*b21+c21*b13*b23*a31*a11*a33+c21*b13*a33*a21*a11*b33+2*c21*a33*a13*b33*b21*a11-c21*a33*a13*b33*a21*b11-c21*b33*a23*a11*b11*a33-c23*a13*a23*b31*b11*a31-2*c23*a13*b23*a31*a11*b31-c23*a13*a33*b21*b11*a31+2*c23*a13*a33*b31*b11*a21+c23*a13*b33*a21*a11*b31+c23*a13*b33*a31*a11*b21-2*c23*a13*b33*a31*a21*b11+c11*b13*a31*b31*a23^2-c11*b13*a23*a31^2*b23+c11*b13*a21*b21*a33^2-c11*a23*a21*a11*b33^2+c11*a23^2*b33*b31*a11-2*c11*a23^2*b33*a31*b11-c11*b23^2*a31*a11*a33+2*c13*b13*a33*a21^2*b31+c13*a23^2*b31*b11*a31-c13*a23*b23*a31^2*b11+c13*a33^2*b21*b11*a21-c13*a33*b33*a21^2*b11+c13*a13*a23*b31^2*a21-c13*a13*b23*a31^2*b21+c13*a13*a33*b21^2*a31-c13*a13*b33*a21^2*b31+2*c13*b13*a23*a31^2*b21+c23*a23*a33*b11^2*a31-c23*a23*b33*a11^2*b31+2*c23*b23*a33*a11^2*b31+c23*a33^2*a11*b11*b21-c23*a33*b33*a11^2*b21+c23*a13^2*b31*b21*a31-c23*a13*b13*a31^2*b21+c23*a13*a23*b31^2*a11+2*c23*a13*b23*a31^2*b11-c23*b13*a23*a31^2*b11+c31*b33*a21*b21*a13^2+c31*b33*a11*b11*a23^2+c31*a13^2*b23*a31*b21-2*c31*a13^2*b23*b31*a21-c31*a13*b13*a21^2*b33-c31*a13*a31*a11*b23^2-c31*b13^2*a31*a21*a23+c31*b13*a23^2*a31*b11-2*c31*b13*a23^2*b31*a11-c31*a23*b23*a11^2*b33-c33*b13*a33*a21^2*b11+c33*a23^2*a11*b11*b31-c33*a23*b23*a11^2*b31+c33*a23*a33*b11^2*a21+2*c33*a23*b33*a11^2*b21-c33*b23*a33*a11^2*b21+c33*a13^2*a21*b21*b31-c33*a13*b13*a21^2*b31+c33*a13*a33*b21^2*a11+2*c33*a13*b33*a21^2*b11+c21*a13^2*b33*b31*a21-c21*a13*b13*a31^2*b23-c21*a13*a21*a11*b33^2-2*c21*a13^2*b33*a31*b21-c21*b13^2*a31*a21*a33+c21*b13*a33^2*a21*b11+c21*b23*a31*b31*a13^2+c21*b23*a11*b11*a33^2-c21*b23*a33*a11^2*b33+2*c31*a13*b13*a23*b31*a21+c31*a13*b13*a31*a21*b23-c31*a13*a23*b33*b21*a11-c31*a13*a23*b33*a21*b11-c31*a13*b23*a33*b21*a11+2*c31*a13*b23*a33*a21*b11+c31*a13*b23*a21*a11*b33-c31*b13*a13*a21*b21*a33+c31*b13*a23*a31*a11*b23-c31*b13*a23*a33*a21*b11+2*c31*b13*a23*a33*b21*a11+c31*b13*a23*a21*a11*b33-2*c31*b13*b23*a21*a11*a33+2*c31*a23*a13*b23*b31*a11-c31*a23*a13*b23*a31*b11-c31*b23*a23*a11*b11*a33+c33*a13*b13*a21*b21*a31-2*c33*a23*b33*a11*b11*a21+c33*b23*a33*a11*b11*a21+2*c33*a13*a23*b21*b11*a31-c33*a13*a23*b31*b11*a21+c33*a13*b23*a21*a11*b31+c33*a13*b23*a31*a11*b21-2*c33*a13*b23*a31*a21*b11-c33*a13*a33*b21*b11*a21-2*c33*a13*b33*a21*a11*b21+c33*b13*a23*a21*a11*b31-2*c33*b13*a23*a31*a11*b21+c33*b13*a23*a31*a21*b11+c33*b13*a33*a21*a11*b21+c33*a23*b23*a11*b11*a31-c33*a23*a33*a11*b11*b21-2*c21*b13*a23*a31*a11*b33-c21*a13*b13*a33*b31*a21+c21*a13*b13*a31*a21*b33-c21*a13*a23*b33*b31*a11+2*c21*a13*a23*b33*a31*b11-c21*a13*b23*a33*b31*a11-c21*a13*b23*a33*a31*b11+c21*a13*b23*a31*a11*b33-c21*b13*a13*a31*b31*a23-c21*b13*a23*a33*a31*b11-2*c11*a13*b23*a31*a21*b33-c11*b13*a23*a33*a31*b21-c11*b13*a23*a33*b31*a21+c11*b13*a23*a31*a21*b33+c11*b13*b23*a31*a21*a33-c11*a23*a13*b33*b31*a21-c11*a23*b23*a33*b31*a11+2*c11*a23*b23*a33*a31*b11+c11*a23*b23*a31*a11*b33+2*c11*a23*a13*b33*a31*b21-c11*b23*a13*a31*b31*a23+2*c11*b23*a13*a33*b31*a21-c11*b23*a13*a33*a31*b21+c11*b23*a33*a21*a11*b33-c11*a33*a23*b33*b21*a11+2*c11*a33*a23*b33*a21*b11-c13*a23*a33*b21*b11*a31-c13*a23*a33*b31*b11*a21+2*c13*a23*a33*b31*b21*a11+c13*a23*b33*a21*a11*b31+c13*a23*b33*a31*a21*b11-2*c13*b23*a33*a21*a11*b31+c13*b23*a33*a31*a11*b21+c13*b23*a33*a31*a21*b11+c13*a33*b33*a21*a11*b21-c13*a13*a23*b31*b21*a31+c13*a13*b23*a31*a21*b31-c13*a13*a33*a21*b21*b31+c13*a13*b33*a21*b21*a31-2*c13*b13*a33*a21*b21*a31+c13*a23*b23*a31*a11*b31,
c22*a13*b13*b32*b22*a33-2*c23*b13*a23*b32*b12*a32-c13*a33*b33*b22^2*a12+c32*a13*a23*b32*b12*b23-2*c22*b13^2*a33*b32*a22-c12*a13*a23*b32^2*b23-c22*b13*a33*b33*b22*a12+c13*b13*b23*a32^2*b22-2*c33*b23*a33*a12*b12*b22+c22*a13*a23*b32*b12*b33-2*c23*a13*b33*b22*b12*a32+c12*b13*b32^2*a23^2+c12*b13*b22^2*a33^2-c13*b23^2*a32^2*b12-c13*b33^2*a22^2*b12+c22*a13^2*b32^2*b23+c22*b23*b12^2*a33^2-c23*b13^2*a32^2*b22-c23*b33^2*a12^2*b22+c32*a13^2*b22^2*b33+c32*a23^2*b12^2*b33-c33*b13^2*a22^2*b32-c33*b23^2*a12^2*b32-c12*a13*a33*b22^2*b33+c12*a13*a32*b32*b23^2+c12*a13*a22*b22*b33^2-c12*a23^2*b32*b12*b33-2*c12*a23*b33^2*b22*a12+c12*a23*b33^2*a22*b12+c12*b23^2*a33*a32*b12-2*c12*b23^2*a33*b32*a12-c12*b23*b22*b12*a33^2+2*c13*a13*b23*b32^2*a22+2*c13*a13*b33*b22^2*a32-c13*b13*a23*b32^2*a22-c13*b13*a33*b22^2*a32+c13*b13*b33*a22^2*b32-c13*a23*b23*b32^2*a12+c13*b23^2*a32*a12*b32+c13*b33^2*a22*a12*b22-c22*a23*a33*b12^2*b33+c22*a23*a12*b12*b33^2+c22*b13^2*a33*a32*b22+c22*b13^2*a32*b32*a23-c22*a13^2*b32*b22*b33-c22*a13*b13*b32^2*a23+c22*a13*b33^2*b22*a12-2*c22*a13*b33^2*a22*b12-c22*b13*b22*b12*a33^2-c23*a13*b13*b32^2*a22-c23*a13*b23*b32^2*a12+c23*b13^2*a32*a22*b32+2*c23*b13*a23*b32^2*a12+c23*b13*b23*a32^2*b12+2*c23*a23*b33*b12^2*a32-c23*b23*a33*b12^2*a32+c23*b23*b33*a12^2*b32-c23*a33*b33*b12^2*a22+c23*b33^2*a12*b12*a22-c32*a13^2*b32*b22*b23-c32*a13*b13*b22^2*a33+c32*a13*b23^2*b32*a12-2*c32*a13*b23^2*a32*b12-2*c32*b13^2*a23*a32*b22+c32*b13^2*a23*b32*a22+c32*b13^2*a22*b22*a33-c32*b13*b32*b12*a23^2-c32*a23*b23*b12^2*a33+c32*b23^2*a12*b12*a33-c33*a13*b13*b22^2*a32-c33*a13*b33*b22^2*a12+c33*b13^2*a22*b22*a32+2*c33*b13*a33*b22^2*a12+c33*b13*b33*a22^2*b12-c33*a23*b23*b12^2*a32-c33*a23*b33*b12^2*a22+c33*b23^2*a12*b12*a32+2*c33*b23*a33*b12^2*a22+c33*b23*b33*a12^2*b22-c22*a13*b13*a32*b32*b23+2*c22*a13*b13*b33*b32*a22-c22*a13*b13*b33*a32*b22-2*c22*a13*b23*b32*b12*a33+2*c22*a13*b23*b33*a32*b12-c22*a13*b23*b33*b32*a12-c12*b13*a23*a32*b32*b23+c12*a13*b23*b32*b22*a33-c12*a13*b23*b33*a32*b22+c12*a13*a23*b32*b22*b33-2*c12*a23*b13*b32*b22*a33+c12*a23*b23*b32*b12*a33-c12*a23*b23*b33*a32*b12+2*c12*a23*b23*b33*b32*a12+c12*a23*a33*b22*b12*b33-c12*b23*a33*b33*a22*b12+2*c12*b23*a33*b33*b22*a12-c12*b13*a23*b33*b32*a22+2*c12*b13*a23*b33*a32*b22-c12*b13*b23*a33*a32*b22+2*c12*b13*b23*a33*b32*a22-c12*b13*a33*a22*b22*b33-c12*a13*b23*b33*b32*a22-2*c13*a13*b33*a22*b22*b32-c13*b13*b23*a32*a22*b32+c13*b13*a33*a22*b22*b32-c13*b13*b33*a22*b22*a32+c13*a23*b23*b32*b12*a32-2*c13*a23*b33*b22*b12*a32+c13*a23*b33*b32*b12*a22+c13*a23*b33*b32*b22*a12+c13*b23*a33*b22*b12*a32-2*c13*b23*a33*b32*b12*a22+c13*b23*a33*b32*b22*a12-c13*b23*b33*a22*a12*b32-c13*b23*b33*a32*a12*b22+2*c13*b23*b33*a32*a22*b12+c13*a33*b33*b22*b12*a22-2*c13*a13*b23*b32*b22*a32+c13*b13*a23*b32*b22*a32-c22*b23*a33*a12*b12*b33+c22*a13*a33*b22*b12*b33-c22*b13*a23*b33*a32*b12-c22*b13*a23*b33*b32*a12-c22*b13*b23*a33*a32*b12+2*c22*b13*b23*a33*b32*a12+2*c22*b13*a33*b33*a22*b12+c22*a23*b13*b32*b12*a33+c23*a13*b13*b32*b22*a32+c23*a13*b23*b32*b12*a32+c23*a13*b33*b32*b12*a22+c23*a13*b33*b32*b22*a12-c23*b13*b23*a32*a12*b32+c23*b13*a33*b22*b12*a32+c23*b13*a33*b32*b12*a22-2*c23*b13*a33*b32*b22*a12-c23*b13*b33*a22*a12*b32+2*c23*b13*b33*a32*a12*b22-c23*b13*b33*a32*a22*b12-2*c23*a23*b33*a12*b12*b32+c23*b23*a33*a12*b12*b32-c23*b23*b33*a12*b12*a32+c23*a33*b33*a12*b12*b22+c32*a13*b13*b32*b22*a23-c32*a13*b13*b23*b32*a22+2*c32*a13*b13*b23*a32*b22-c32*a13*b13*a22*b22*b33-2*c32*a13*a23*b22*b12*b33+c32*a13*b23*b22*b12*a33+2*c32*a13*b23*b33*a22*b12-c32*a13*b23*b33*b22*a12+2*c32*b13*a23*b23*a32*b12-c32*b13*a23*b23*b32*a12-c32*b13*a23*b33*a22*b12+2*c32*b13*a23*b33*b22*a12-c32*b13*b23*a33*a22*b12-c32*b13*b23*a33*b22*a12+c32*a23*b13*b22*b12*a33-c32*a23*b23*a12*b12*b33+c33*a13*b13*a22*b22*b32+c33*a13*b23*b22*b12*a32-2*c33*a13*b23*b32*b12*a22+c33*a13*b23*b32*b22*a12+c33*a13*b33*b22*b12*a22+c33*b13*a23*b22*b12*a32+c33*b13*a23*b32*b12*a22-2*c33*b13*a23*b32*b22*a12+2*c33*b13*b23*a22*a12*b32-c33*b13*b23*a32*a12*b22-c33*b13*b23*a32*a22*b12-2*c33*b13*a33*b22*b12*a22-c33*b13*b33*a22*a12*b22+c33*a23*b23*a12*b12*b32+c33*a23*b33*a12*b12*b22-c33*b23*b33*a12*b12*a22,
c32*b31*b11*a11*a22^2-c22*a32*b21*a11^2*b32+c32*a11*a21*b22*a32*b11+c32*a22*b31*a11*a21*b12-c31*a22*a31*a12*b11*b22+c22*a31*b21*a12*a11*b32-c31*a22*a21*a12*b11*b32-c21*a32*a31*a12*b11*b22+c11*a12*a31^2*b22^2+c11*a12*a21^2*b32^2-c12*a11*a32^2*b21^2-c12*a11*a22^2*b31^2+c21*a22*a31^2*b12^2+c21*a22*a11^2*b32^2-c22*a21*a32^2*b11^2-c22*a21*a12^2*b31^2+c31*a32*a21^2*b12^2+c31*a32*a11^2*b22^2-c32*a31*a22^2*b11^2-c32*a31*a12^2*b21^2+c11*b21*b22*a11*a32^2-2*c11*a21*b22*a32^2*b11-2*c11*a31*b32*a22^2*b11-c11*a31*a32*a11*b22^2+c11*a31*b12*a22^2*b31-c11*b22*b12*a22*a31^2+c11*b31*a22^2*a11*b32-c11*a21*a22*a11*b32^2+c11*a21*b12*a32^2*b21-c11*b32*b12*a21^2*a32+2*c12*a32*b31*a21^2*b12+c12*b21*b11*a21*a32^2+c12*a32*a31*a12*b21^2-c12*a32*b11*a21^2*b32-c12*a31^2*b22*a12*b21+2*c12*a31^2*a22*b12*b21+c12*a22*a21*a12*b31^2-c12*a22*b11*a31^2*b22+c12*b31*b11*a22^2*a31-c12*b31*a12*a21^2*b32-2*c21*b21*b12*a11*a32^2+c21*a21*b12*a32^2*b11-2*c21*a31*b32*a12^2*b21-c21*b22*b12*a12*a31^2+c21*a31*b22*a12^2*b31-c21*a31*a32*a21*b12^2+c21*b31*a12^2*a21*b32-c21*a11*a12*a21*b32^2+c21*a11*b22*a32^2*b11-c21*b32*b22*a11^2*a32+2*c22*a32*b31*a11^2*b22+c22*a32*a31*a22*b11^2+c22*b21*b11*a11*a32^2-c22*a31^2*b12*a22*b11+2*c22*a31^2*a12*b11*b22+c22*a12*a11*a22*b31^2-c22*a12*b21*a31^2*b12+c22*b31*b21*a12^2*a31-c22*b31*a22*a11^2*b32+c31*a21*b32*a12^2*b21-c31*b32*b12*a12*a21^2-2*c31*a21*b22*a12^2*b31-c31*a21*a22*a31*b12^2+c31*a31*b22*a12^2*b21+c31*a11*b32*a22^2*b11-c31*a11*a12*a31*b22^2-c31*b32*b22*a11^2*a22-2*c31*b31*b12*a11*a22^2+c31*a31*b12*a22^2*b11+2*c32*a22*b21*a11^2*b32+c32*a22*a21*a32*b11^2-c32*a21^2*b12*a32*b11+2*c32*a21^2*a12*b11*b32-c32*a12*b31*a21^2*b12+c32*b31*b21*a12^2*a21+c32*a12*a11*a32*b21^2-c32*a22*b31*a11^2*b22-c32*b21*b22*a11^2*a32-c32*a22*b31*b11*a12*a21+c22*a11*a31*a22*b11*b32+c22*a31*a21*b12*a32*b11-2*c22*a31*a21*a12*b11*b32+c22*a12*b31*a21*a31*b12-c22*a12*b31*b11*a22*a31-c22*a32*a31*b11*a12*b21+c22*a32*a31*a11*b12*b21+c22*a32*a21*b11*a11*b32+c22*a31*b31*b12*a11*a22-2*c22*a31*b31*a12*a11*b22-c22*a12*b21*b31*a11*a32+c22*a11*b31*a12*a21*b32+2*c22*a32*b31*b11*a12*a21-2*c22*a32*b31*a11*a21*b12-2*c22*a32*a31*b11*a11*b22+2*c11*a32*b31*b22*a12*a21-c11*a32*b31*a22*a21*b12-c11*a32*a31*b22*a12*b21-c11*a32*a31*a22*b12*b21-c11*a32*b21*a22*a11*b32+2*c11*a32*a21*a22*b11*b32+c11*a31*b32*b22*a11*a22-2*c11*a31*b32*b22*a12*a21+2*c11*a31*b32*a22*a12*b21+c11*a31*a32*b22*a21*b12+2*c11*a31*a32*b22*a22*b11-c11*a31*b22*a12*a22*b31-c11*a22*b31*a12*a21*b32-c11*a22*b31*b22*a11*a32+c11*a21*b32*b22*a11*a32-c11*a21*b32*a12*a32*b21+c11*a21*a22*b32*a31*b12+2*c12*a32*b31*b21*a11*a22-c12*a32*b31*b21*a12*a21-2*c12*a32*b31*a21*a11*b22-2*c12*a32*a31*b21*a21*b12-c12*a32*a31*b21*a22*b11+c12*a32*a31*a21*b11*b22+c12*a32*b21*a11*a21*b32+c12*a31*b31*b22*a12*a21-2*c12*a31*b31*a22*a21*b12+c12*a31*b21*b22*a11*a32-2*c12*a31*b21*a22*a11*b32+c12*a31*a21*a22*b11*b32+c12*a22*b31*a11*a31*b22-c12*a22*b31*b21*a12*a31-c12*a22*a21*b31*a32*b11+c12*a21*b31*a22*a11*b32+c12*a21*a31*a12*b21*b32+2*c21*a32*b31*b12*a11*a22-c21*a32*b31*a12*a11*b22-c21*a32*a31*b12*a22*b11+2*c21*a32*b21*a12*a11*b32-c21*a32*a21*a12*b11*b32-2*c21*a31*b32*b12*a11*a22+c21*a31*b32*b12*a12*a21+2*c21*a31*b32*a12*a22*b11+c21*a31*a32*b12*a11*b22+2*c21*a31*a32*b12*a12*b21-c21*a31*a22*b12*a12*b31-c21*a12*b31*a22*a11*b32-c21*a12*b31*b12*a21*a32+c21*a11*b32*b12*a21*a32-c21*a11*b32*a22*a32*b11+c21*a11*b22*b32*a12*a31-c22*a32*b31*b11*a11*a22+2*c31*a22*b31*a12*a11*b22+2*c31*a22*b21*b12*a11*a32-c31*a22*b21*a12*a11*b32-c31*a22*a21*b12*a32*b11-2*c31*a21*a32*b12*a11*b22-c31*a21*a32*b12*a12*b21+2*c31*a21*a32*a12*b11*b22+c31*a21*b22*b12*a12*a31+2*c31*a21*a22*b12*a12*b31-c31*a12*a31*a22*b12*b21-c31*a12*b21*b22*a11*a32+c31*a11*b32*b22*a12*a21-c31*a11*a32*b22*a22*b11+c31*a11*b22*b12*a22*a31+c32*a22*a31*b11*a11*b22+2*c32*a22*a31*b11*a12*b21-2*c32*a22*a31*a11*b12*b21-c32*a22*b21*b11*a11*a32-2*c32*a22*a21*b11*a11*b32+c32*a21*b31*a12*a11*b22+c32*a21*a31*b12*a22*b11-2*c32*a21*a31*a12*b11*b22+c32*a21*b21*b12*a11*a32-2*c32*a21*b21*a12*a11*b32-c32*a12*b31*b21*a11*a22+c32*a12*a31*b21*a21*b12-c32*a12*b21*b11*a21*a32+c32*a11*a31*b22*a12*b21+c31*a21*b32*b12*a11*a22,
c32^2*b23*a13*b12*a23-2*c23*c33*b13*a32*a22*b12+c13*c23*a23*b32^2*a12-c22^2*a33*b13*a12*b33-3*c12*c23*a33*b33*a22*b12+c12*c32*a23^2*b12*b33-2*c13*c12*a23*b32*b22*a33-c12*c32*b23^2*a12*a33-c23^2*b33*a12*b12*a32-c12*c13*a32^2*b23^2-c12*c13*a22^2*b33^2-c12^2*b33*b32*a23^2+c12^2*a33*a32*b23^2-c12^2*b23*b22*a33^2+c12^2*a23*a22*b33^2-c13^2*a23*b32^2*a22+c13^2*b23*a32^2*b22-c13^2*a33*b22^2*a32+c13^2*b33*a22^2*b32+c13*c12*b32^2*a23^2+c13*c12*b22^2*a33^2-c22*c23*a32^2*b13^2-c22*c23*a12^2*b33^2-c22^2*b33*b32*a13^2+c22^2*a33*a32*b13^2-c22^2*b13*b12*a33^2+c22^2*a13*a12*b33^2+c23*c22*b32^2*a13^2+c23*c22*b12^2*a33^2+c23^2*b13*a32^2*b12-c23^2*a33*b12^2*a32+c23^2*b33*a12^2*b32-c23^2*a13*b32^2*a12-c32^2*b23*b22*a13^2+c32^2*a23*a22*b13^2-c32^2*b13*b12*a23^2+c32^2*a13*a12*b23^2-c32*c33*a22^2*b13^2-c32*c33*a12^2*b23^2+c33*c32*b22^2*a13^2+c33*c32*b12^2*a23^2-c33^2*a13*b22^2*a12+c33^2*b13*a22^2*b12-c33^2*a23*b12^2*a22+c33^2*b23*a12^2*b22+c12^2*b23*b32*a33*a23+c12^2*b33*a23*b22*a33-c12^2*a23*b23*a32*b33-c12^2*a33*b23*a22*b33-c12*c22*a13*a22*b33^2+c12*c22*b13*b22*a33^2-c12*c22*a23*a12*b33^2+c12*c22*b23*b12*a33^2+c12*c23*b13*a32^2*b23+c12*c23*a22*a12*b33^2-c12*c32*a13*a32*b23^2+c12*c32*b13*b32*a23^2+c12*c33*b13*a22^2*b33+c12*c33*a32*a12*b23^2-c13*c22*a13*b32^2*a23-c13*c22*b22*b12*a33^2+c13*c23*a13*b32^2*a22-c13*c23*b13*a32^2*b22-c13*c23*b23*a32^2*b12-c13*c32*a13*b22^2*a33-c13*c32*b32*b12*a23^2+c13*c33*a13*b22^2*a32-c13*c33*b13*a22^2*b32+c13*c33*a33*b22^2*a12-c13*c33*b33*a22^2*b12-c13^2*b23*a32*a22*b32+c13^2*a33*a22*b22*b32-c13^2*b33*a22*b22*a32+c13^2*a23*b32*b22*a32+c22^2*b13*a13*b32*a33+c22^2*b33*a13*b12*a33-c22^2*a13*b13*a32*b33+c22*c13*b13*a32^2*b23+c22*c13*a22*a12*b33^2+c22*c32*a13^2*b32*b23+c22*c32*a13^2*b22*b33-c22*c32*b13^2*a32*a23-c22*c32*b13^2*a22*a33+c22*c33*a32*a22*b13^2+c22*c33*b23*a12^2*b33+c23^2*a13*b32*b12*a32-c23^2*b13*a32*a12*b32+c23^2*a33*a12*b12*b32-c23*c12*a13*b32^2*a23-c23*c12*b22*b12*a33^2-c23*c32*b32*b22*a13^2-c23*c32*a23*b12^2*a33+c23*c33*a23*b12^2*a32-c23*c33*b23*a12^2*b32+c23*c33*a33*b12^2*a22-c23*c33*b33*a12^2*b22+c32*c23*a32*a22*b13^2+c32*c23*b23*a12^2*b33+c32*c13*b13*a22^2*b33+c32*c13*a32*a12*b23^2-c32^2*a23*b13*a12*b23+c32^2*b13*a13*b22*a23-c32^2*a13*b13*a22*b23-c33*c12*a13*b22^2*a33-c33*c12*b32*b12*a23^2-c33*c22*b32*b22*a13^2-c33*c22*a23*b12^2*a33+c33^2*a13*b22*b12*a22-c33^2*b13*a22*a12*b22+c33^2*a23*a12*b12*b22-c33^2*b23*a12*b12*a22-c12*c22*a13*b32*a33*b23+c12*c22*a13*b23*a32*b33-c12*c22*b13*b32*a33*a23+c12*c22*b13*b33*a32*a23-2*c12*c22*b13*a32*a33*b23-c12*c22*a33*a13*b22*b33+c12*c22*a33*b13*a22*b33-c12*c22*a33*a23*b12*b33+c12*c22*a33*b23*a12*b33+2*c12*c13*b23*a32*a22*b33+2*c12*c22*a13*b32*b33*a23-c12*c23*b13*a32*a22*b33-c12*c23*b23*a32*a12*b33+3*c12*c23*a13*a32*b32*b23-3*c12*c23*a13*b33*a32*b22-3*c12*c23*b13*a32*b32*a23+3*c12*c23*b13*a33*b32*a22+3*c12*c23*a23*b33*a32*b12-3*c12*c23*b23*a33*b32*a12+3*c12*c23*a33*b33*b22*a12-c12*c32*a13*b22*a23*b33+2*c12*c32*a13*b22*b23*a33+c12*c32*a13*b23*a22*b33-c12*c32*b13*a23*b22*a33-2*c12*c32*b13*a22*a23*b33+c12*c32*b13*b23*a22*a33-c12*c32*a23*a13*b32*b23+c12*c32*a23*b13*a32*b23-c12*c32*a23*b23*b12*a33+c12*c32*a23*b23*a12*b33-c12*c33*b13*a32*a22*b23-c12*c33*b23*a22*a12*b33-3*c12*c33*a13*b23*b32*a22+3*c12*c33*a13*a22*b22*b33+3*c12*c33*b13*a23*a32*b22-3*c12*c33*b13*a22*b22*a33-3*c12*c33*a23*b23*a32*b12+3*c12*c33*a23*b23*b32*a12-3*c12*c33*a23*b33*b22*a12+3*c12*c33*b23*a33*a22*b12-3*c13*c22*a13*a32*b32*b23+c13*c22*a13*b32*b22*a33+3*c13*c22*a13*b33*a32*b22+3*c13*c22*b13*a32*b32*a23-3*c13*c22*b13*a33*b32*a22+c13*c22*a23*b32*b12*a33-3*c13*c22*a23*b33*a32*b12+3*c13*c22*b23*a33*b32*a12+3*c13*c22*a33*b33*a22*b12-3*c13*c22*a33*b33*b22*a12+c13*c23*b13*a32*a22*b32-c13*c23*a23*b32*b12*a32+c13*c23*b23*a32*a12*b32+2*c13*c23*a33*b22*b12*a32-c13*c23*a33*b32*b12*a22-c13*c23*a33*b32*b22*a12-2*c13*c23*b33*a22*a12*b32+c13*c23*b33*a32*a12*b22+c13*c23*b33*a32*a22*b12+c13*c32*a13*b32*b22*a23+3*c13*c32*a13*b23*b32*a22-3*c13*c32*a13*a22*b22*b33-3*c13*c32*b13*a23*a32*b22+3*c13*c32*b13*a22*b22*a33+3*c13*c32*a23*b23*a32*b12-3*c13*c32*a23*b23*b32*a12+c13*c32*a23*b22*b12*a33+3*c13*c32*a23*b33*b22*a12-3*c13*c32*b23*a33*a22*b12+c13*c33*b13*a22*b22*a32-c13*c33*a23*b22*b12*a32+2*c13*c33*a23*b32*b12*a22-c13*c33*a23*b32*b22*a12+c13*c33*b23*a22*a12*b32-2*c13*c33*b23*a32*a12*b22+c13*c33*b23*a32*a22*b12-c13*c33*a33*b22*b12*a22+c13*c33*b33*a22*a12*b22-c13*c23*a13*b32*b22*a32-c13*c33*a13*a22*b22*b32-c22*c13*b13*a32*a22*b33-c22*c13*b23*a32*a12*b33+2*c22*c23*b13*a32*a12*b33-c22*c32*a13*b13*b32*a23+c22*c32*a13*b13*a32*b23-c22*c32*a13*b13*b22*a33+c22*c32*a13*b13*a22*b33-2*c22*c32*a13*b23*a12*b33+2*c22*c32*b13*a23*b12*a33-c22*c32*a23*b12*a13*b33+c22*c32*a23*b13*a12*b33-c22*c32*b23*a13*b12*a33+c22*c32*b23*b13*a12*a33-c22*c33*b13*a32*a12*b23-c22*c33*b13*a22*a12*b33+3*c22*c33*a13*b13*b32*a22-3*c22*c33*a13*b13*a32*b22+3*c22*c33*a13*b23*a32*b12-3*c22*c33*a13*b33*a22*b12-3*c22*c33*b13*a23*b32*a12+3*c22*c33*b13*a33*b22*a12+3*c22*c33*a23*a12*b12*b33-3*c22*c33*b23*a12*b12*a33+c23*c12*a23*b32*b12*a33-2*c23*c22*a13*b32*b12*a33+c23*c12*a13*b32*b22*a33-3*c23*c32*a13*b13*b32*a22+3*c23*c32*a13*b13*a32*b22+c23*c32*a13*b32*b12*a23-3*c23*c32*a13*b23*a32*b12+c23*c32*a13*b22*b12*a33+3*c23*c32*a13*b33*a22*b12+3*c23*c32*b13*a23*b32*a12-3*c23*c32*b13*a33*b22*a12-3*c23*c32*a23*a12*b12*b33+3*c23*c32*b23*a12*b12*a33-c23*c33*a13*b32*b12*a22+2*c23*c33*a13*b32*b22*a12+c23*c33*b13*a22*a12*b32+c23*c33*b13*a32*a12*b22-c23*c33*a23*a12*b12*b32+c23*c33*b23*a12*b12*a32-c23*c33*a33*a12*b12*b22+c23*c33*b33*a12*b12*a22-c23*c33*a13*b22*b12*a32+2*c32*c33*b13*a22*a12*b23-c32*c13*b13*a32*a22*b23-c32*c13*b23*a22*a12*b33-c32*c23*b13*a32*a12*b23-c32*c23*b13*a22*a12*b33+c33*c12*a13*b32*b22*a23+c33*c12*a23*b22*b12*a33+c33*c22*a13*b32*b12*a23+c33*c22*a13*b22*b12*a33-2*c33*c32*a13*b22*b12*a23,
-c11*c22*c32*a13*a31*a23-c12*c31*c32*a21*a23*a13+3*c11*c13*c32*a22*a21*a33-c13*c22*c33*a12*a31*a21-c13*c21*c31*a22*a12*a33-c13*c31*c33*a22^2*a11+3*c22*c31*c33*a12*a11*a23-3*c11*c13*c32*a23*a22*a31+c11*c22^2*a31*a33*a13+2*c11*c23*c31*a32*a12*a23+3*c23*c31*c32*a13*a12*a21-c12*c21*c32*a13*a31*a23+3*c12*c13*c31*a23*a21*a32-3*c12*c13*c31*a22*a21*a33-c21*c31*c32*a22*a13^2-c11*c13*c21*a32*a22*a33-c13*c22*c33*a21*a32*a11+c12^2*c31*a21*a23*a33-c22*c31*c32*a11*a13*a23-c13*c32*c33*a21*a11*a22+c13^2*c32*a22*a21*a31-c13*c23*c32*a12*a31*a21+c11*c31*c32*a22*a23*a13+3*c12*c31*c33*a22*a21*a13-c11*c21*c33*a32*a12*a23+c21*c31*c32*a12*a13*a23-c11*c22^2*a11*a33^2+c11*c23^2*a32^2*a11-c11*c32^2*a11*a23^2+c11*c33^2*a22^2*a11+c11^2*c22*a22*a33^2-c11^2*c23*a32^2*a23+c11^2*c32*a32*a23^2-c11^2*c33*a22^2*a33-c12*c33^2*a12*a21^2+c12*c21^2*a12*a33^2-c12*c23^2*a12*a31^2+c12*c31^2*a12*a23^2-c12^2*c21*a21*a33^2+c12^2*c23*a31^2*a23-c12^2*c31*a31*a23^2+c12^2*c33*a21^2*a33-c13^2*c22*a31^2*a22+c13^2*c31*a22^2*a31-c13^2*c32*a21^2*a32+c13*c22^2*a31^2*a13+c13*c32^2*a21^2*a13-c13*c21^2*a32^2*a13-c13*c31^2*a22^2*a13-c21*c32^2*a21*a13^2+c21*c33^2*a12^2*a21+c21^2*c32*a32*a13^2-c21^2*c33*a12^2*a33+c22*c31^2*a22*a13^2-c22*c33^2*a11^2*a22-c22^2*c31*a31*a13^2+c22^2*c33*a11^2*a33+c23*c32^2*a11^2*a23+c23^2*c31*a12^2*a31-c23^2*c32*a11^2*a32-c23*c31^2*a12^2*a23+c13^2*c21*a21*a32^2-c13^2*c31*a22*a21*a32-c13^2*c21*a32*a22*a31+c13^2*c22*a31*a21*a32+c13*c31^2*a22*a12*a23+c13*c21^2*a32*a12*a33-c21^2*c32*a12*a13*a33+c21^2*c33*a32*a12*a13-c21*c22*c31*a32*a13^2+c21*c22*c32*a31*a13^2-c11*c12*c21*a22*a33^2+c11*c12*c22*a21*a33^2-c11*c12*c31*a32*a23^2+c11*c12*c32*a31*a23^2+c11*c13*c21*a32^2*a23-c11*c13*c23*a21*a32^2+c11*c13*c31*a22^2*a33-c11*c13*c33*a22^2*a31-c11*c21*c22*a12*a33^2+c11*c21*c23*a32^2*a13-c11*c23^2*a12*a31*a32-c11*c31*c32*a12*a23^2+c11*c31*c33*a22^2*a13+c11*c32^2*a21*a23*a13-c11*c33^2*a12*a21*a22+c11^2*c33*a32*a22*a23-c11^2*c32*a22*a23*a33-c11^2*c22*a32*a33*a23+c11^2*c23*a32*a22*a33+c12^2*c21*a31*a33*a23-c12^2*c23*a31*a21*a33-c12^2*c33*a31*a21*a23-c12*c13*c22*a31^2*a23+c12*c13*c23*a31^2*a22-c12*c13*c32*a21^2*a33+c12*c13*c33*a21^2*a32-c12*c21^2*a32*a33*a13+c12*c21*c22*a11*a33^2-c12*c22*c23*a31^2*a13+c12*c23^2*a31*a11*a32-c12*c31^2*a22*a23*a13+c12*c31*c32*a11*a23^2-c12*c32*c33*a21^2*a13+c12*c33^2*a21*a11*a22-c13*c21*c23*a32^2*a11-c13*c22^2*a31*a11*a33+c13*c22*c23*a12*a31^2-c13*c32^2*a21*a11*a23+c13*c32*c33*a12*a21^2-3*c22*c31*c33*a13*a12*a21+c22*c32*c33*a21*a11*a13-3*c23*c31*c32*a13*a11*a22+c23*c31*c33*a12*a11*a22-c23*c32*c33*a12*a11*a21-3*c13*c31*c32*a23*a12*a21+c13*c31*c33*a12*a21*a22+3*c13*c22*c31*a33*a12*a21-2*c13*c22*c32*a31*a21*a13+c13*c22*c32*a31*a11*a23+c13*c22*c32*a21*a11*a33+2*c13*c22*c33*a31*a11*a22+c13*c23*c31*a32*a12*a21+c13*c23*c31*a32*a22*a11-2*c13*c23*c31*a12*a31*a22-c13*c23*c32*a31*a11*a22+2*c13*c23*c32*a21*a32*a11+3*c13*c31*c32*a23*a11*a22-3*c12*c13*c21*a32*a31*a23+3*c12*c13*c21*a33*a22*a31+c12*c13*c22*a31*a21*a33-c12*c13*c23*a31*a21*a32+c12*c13*c32*a31*a21*a23-c12*c13*c33*a22*a21*a31-c12*c21*c22*a31*a33*a13+3*c12*c21*c23*a32*a31*a13-3*c12*c21*c23*a33*a11*a32+c12*c21*c31*a13*a32*a23+c12*c21*c31*a13*a22*a33-2*c12*c21*c31*a23*a12*a33+2*c12*c21*c32*a13*a21*a33-c12*c21*c32*a23*a11*a33-3*c12*c21*c33*a13*a22*a31+3*c12*c21*c33*a23*a11*a32+c12*c22*c23*a31*a11*a33+2*c12*c22*c31*a13*a31*a23-c12*c22*c31*a13*a21*a33-c12*c22*c31*a23*a11*a33+c12*c22*c33*a31*a21*a13+c12*c22*c33*a31*a11*a23-2*c12*c22*c33*a21*a11*a33-3*c12*c23*c31*a13*a21*a32+3*c12*c23*c31*a33*a11*a22+c12*c23*c32*a31*a21*a13-2*c12*c23*c32*a31*a11*a23+c12*c23*c32*a21*a11*a33-c12*c23*c33*a31*a11*a22+2*c12*c23*c33*a12*a31*a21-c12*c23*c33*a21*a32*a11-3*c12*c31*c33*a23*a11*a22+c12*c32*c33*a21*a11*a23+3*c13*c21*c22*a33*a11*a32-3*c13*c21*c22*a33*a12*a31+c13*c21*c23*a12*a31*a32+3*c13*c21*c32*a23*a12*a31-3*c13*c21*c32*a33*a11*a22+c13*c21*c33*a12*a31*a22+c13*c21*c33*a32*a22*a11-2*c13*c21*c33*a32*a12*a21-c13*c22*c23*a31*a11*a32-3*c13*c22*c31*a23*a11*a32-3*c11*c22*c33*a23*a12*a31-c11*c23*c31*a32*a22*a13-c11*c23*c31*a22*a12*a33+3*c11*c23*c32*a13*a22*a31-3*c11*c23*c32*a33*a12*a21+c11*c23*c33*a12*a31*a22+c11*c23*c33*a32*a12*a21-2*c11*c23*c33*a32*a22*a11-c11*c31*c33*a22*a12*a23-3*c11*c32*c33*a22*a21*a13+3*c11*c32*c33*a23*a12*a21+3*c11*c22*c33*a13*a21*a32-c11*c22*c32*a13*a21*a33+2*c11*c22*c32*a23*a11*a33-2*c11*c22*c31*a13*a22*a33+c11*c22*c31*a23*a12*a33+c11*c22*c31*a13*a32*a23-3*c11*c22*c23*a32*a31*a13+3*c11*c22*c23*a33*a12*a31+2*c11*c21*c33*a22*a12*a33+c11*c21*c32*a23*a12*a33-c11*c21*c33*a32*a22*a13+c11*c21*c32*a13*a22*a33-c11*c21*c23*a32*a12*a33-2*c11*c21*c32*a13*a32*a23+c11*c21*c22*a32*a33*a13+c11*c13*c33*a22*a21*a32-c11*c13*c31*a32*a22*a23+c11*c13*c23*a32*a22*a31-3*c11*c13*c22*a33*a21*a32+3*c11*c13*c22*a32*a31*a23+3*c11*c12*c33*a23*a22*a31-3*c11*c12*c33*a23*a21*a32-c11*c12*c32*a21*a23*a33-3*c11*c12*c23*a33*a22*a31+c11*c12*c31*a22*a23*a33+3*c11*c12*c23*a33*a21*a32+c11*c12*c21*a32*a33*a23-c11*c12*c22*a31*a33*a23+2*c13*c21*c31*a32*a22*a13-c13*c21*c31*a32*a12*a23+c21*c22*c31*a12*a13*a33-c21*c22*c32*a11*a13*a33+3*c21*c22*c33*a13*a12*a31-3*c21*c22*c33*a13*a11*a32-c21*c23*c31*a32*a12*a13-3*c21*c23*c32*a13*a12*a31+3*c21*c23*c32*a12*a11*a33+c21*c23*c33*a12*a11*a32-c21*c31*c33*a22*a12*a13+3*c21*c32*c33*a13*a11*a22-3*c21*c32*c33*a12*a11*a23+3*c22*c23*c31*a13*a11*a32-3*c22*c23*c31*a12*a11*a33+c22*c23*c32*a31*a11*a13-c22*c23*c33*a12*a11*a31+c21*c23*c31*a12^2*a33-c21*c23*c33*a12^2*a31+c21*c31*c33*a12^2*a23+c21*c32^2*a11*a13*a23-c21*c33^2*a12*a11*a22+c22^2*c31*a11*a13*a33-c22^2*c33*a31*a11*a13-c22*c23*c32*a11^2*a33+c22*c23*c33*a11^2*a32-c22*c31^2*a12*a13*a23+c22*c31*c32*a21*a13^2-c22*c32*c33*a11^2*a23+c22*c33^2*a12*a11*a21-c23^2*c31*a12*a11*a32+c23^2*c32*a12*a11*a31-c23*c31*c33*a12^2*a21+c23*c32*c33*a11^2*a22-c23*c32^2*a21*a11*a13+c23*c31^2*a22*a12*a13,
-c22^2*c31*b11*b13*b33-c12*c13*c22*b31*b21*b33+c11*c13*c21*b32*b22*b33-3*c11*c32*c33*b23*b12*b21+c12*c23*c33*b21*b32*b11-3*c11*c22*c33*b13*b21*b32-c12*c22*c23*b31*b11*b33-c13*c31*c33*b12*b21*b22-c23*c31^2*b22*b12*b13+3*c11*c23*c32*b33*b12*b21-c12*c33^2*b21*b11*b22+3*c21*c32*c33*b12*b11*b23+c13*c22^2*b31*b11*b33-c11*c23*c33*b12*b31*b22+c11*c23*c31*b22*b12*b33-c21*c23*c31*b12^2*b33+c22^2*c33*b31*b11*b13+c12*c13*c33*b22*b21*b31+c11*c13*c23*b21*b32^2-c11*c22^2*b31*b33*b13-c11*c21*c22*b32*b33*b13+c12*c13*c32*b21^2*b33+c12*c21*c22*b31*b33*b13-c11^2*c22*b22*b33^2+c11^2*c23*b32^2*b23-c11^2*c32*b32*b23^2+c11^2*c33*b22^2*b33+c11*c22^2*b11*b33^2-c11*c23^2*b32^2*b11+c11*c32^2*b11*b23^2-c11*c33^2*b22^2*b11+c12^2*c21*b21*b33^2-c12^2*c23*b31^2*b23+c12^2*c31*b31*b23^2-c12^2*c33*b21^2*b33-c12*c21^2*b12*b33^2+c12*c23^2*b12*b31^2-c12*c31^2*b12*b23^2+c12*c33^2*b12*b21^2+c21*c32^2*b21*b13^2-c21*c33^2*b12^2*b21-c21^2*c32*b32*b13^2+c21^2*c33*b12^2*b33-c22*c31^2*b22*b13^2+c22*c33^2*b11^2*b22+c22^2*c31*b31*b13^2-c22^2*c33*b11^2*b33-c23*c32^2*b11^2*b23-c23^2*c31*b12^2*b31+c23^2*c32*b11^2*b32+c23*c31^2*b12^2*b23-c13^2*c21*b21*b32^2+c13^2*c22*b31^2*b22-c13^2*c31*b22^2*b31+c13^2*c32*b21^2*b32-c13*c22^2*b31^2*b13-c13*c32^2*b21^2*b13+c13*c21^2*b32^2*b13+c13*c31^2*b22^2*b13-c11*c23*c33*b32*b12*b21+2*c11*c23*c33*b32*b22*b11-c11*c31*c32*b22*b23*b13+c11*c31*c33*b22*b12*b23+3*c11*c32*c33*b22*b21*b13+c11*c22*c32*b13*b21*b33+3*c11*c22*c33*b23*b12*b31-c21*c22*c31*b12*b13*b33+c21*c22*c32*b11*b13*b33+3*c21*c22*c33*b13*b11*b32-3*c21*c22*c33*b13*b12*b31+c21*c23*c31*b32*b12*b13+3*c21*c23*c32*b13*b12*b31-3*c21*c23*c32*b12*b11*b33-c21*c23*c33*b12*b11*b32-c21*c31*c32*b12*b13*b23+c21*c31*c33*b22*b12*b13-3*c21*c32*c33*b13*b11*b22+c11*c23*c31*b32*b22*b13-2*c11*c23*c31*b32*b12*b23-3*c11*c23*c32*b13*b22*b31+c11*c21*c22*b12*b33^2-c11*c21*c23*b32^2*b13+c11*c23^2*b12*b31*b32+c11*c31*c32*b12*b23^2-c11*c31*c33*b22^2*b13-c11*c32^2*b21*b23*b13+c11*c33^2*b12*b21*b22+c11*c12*c21*b22*b33^2-c11*c12*c22*b21*b33^2+c11*c12*c31*b32*b23^2-c11*c12*c32*b31*b23^2-c11*c13*c21*b32^2*b23-c11*c13*c31*b22^2*b33+c11*c13*c33*b22^2*b31-c11^2*c33*b32*b22*b23+c11^2*c32*b22*b23*b33+c11^2*c22*b32*b33*b23-c11^2*c23*b32*b22*b33-c12^2*c21*b31*b33*b23+c12^2*c23*b31*b21*b33-c12^2*c31*b21*b23*b33+c12^2*c33*b31*b21*b23+c12*c13*c22*b31^2*b23-c12*c13*c23*b31^2*b22-c12*c13*c33*b21^2*b32+c12*c21^2*b32*b33*b13-c12*c21*c22*b11*b33^2+c12*c22*c23*b31^2*b13-c12*c23^2*b31*b11*b32+c12*c31^2*b22*b23*b13-c12*c31*c32*b11*b23^2+c12*c32*c33*b21^2*b13+c13*c21*c23*b32^2*b11-c13*c22*c23*b12*b31^2-c13^2*c22*b31*b21*b32+c13^2*c31*b22*b21*b32-c13^2*c32*b22*b21*b31+c13^2*c21*b32*b22*b31+c13*c31*c33*b22^2*b11-c13*c32*c33*b12*b21^2+c13*c32^2*b21*b11*b23-c13*c31^2*b22*b12*b23-c13*c21^2*b32*b12*b33+c21^2*c32*b12*b13*b33-c21^2*c33*b32*b12*b13+c21*c33^2*b12*b11*b22+c21*c22*c31*b32*b13^2-c21*c22*c32*b31*b13^2+c21*c23*c33*b12^2*b31+c21*c31*c32*b22*b13^2-c21*c31*c33*b12^2*b23-c21*c32^2*b11*b13*b23+c22*c23*c32*b11^2*b33-c22*c23*c33*b11^2*b32+c22*c31^2*b12*b13*b23-c22*c31*c32*b21*b13^2+c22*c32*c33*b11^2*b23-c22*c33^2*b12*b11*b21+c23*c31*c33*b12^2*b21-c23*c32*c33*b11^2*b22+c23*c32^2*b21*b11*b13+c23^2*c31*b12*b11*b32-c23^2*c32*b12*b11*b31-2*c11*c22*c32*b23*b11*b33-c11*c22*c31*b23*b12*b33+c11*c22*c32*b13*b31*b23+2*c11*c22*c31*b13*b22*b33-3*c11*c22*c23*b33*b12*b31-c11*c22*c31*b13*b32*b23+3*c11*c22*c23*b32*b31*b13-2*c11*c21*c33*b22*b12*b33+c11*c21*c33*b32*b22*b13+c11*c21*c33*b32*b12*b23-c11*c21*c32*b23*b12*b33+2*c11*c21*c32*b13*b32*b23-c11*c21*c32*b13*b22*b33+c11*c21*c23*b32*b12*b33-3*c11*c13*c32*b22*b21*b33-c11*c13*c33*b22*b21*b32+3*c11*c13*c32*b23*b22*b31+c11*c13*c31*b32*b22*b23-c11*c13*c23*b32*b22*b31+3*c11*c13*c22*b33*b21*b32-3*c11*c13*c22*b32*b31*b23+3*c11*c12*c33*b23*b21*b32-3*c11*c12*c33*b23*b22*b31+c11*c12*c32*b21*b23*b33+3*c11*c12*c23*b33*b22*b31-c11*c12*c31*b22*b23*b33-3*c11*c12*c23*b33*b21*b32-c11*c12*c21*b32*b33*b23+c11*c12*c22*b31*b33*b23+3*c12*c13*c21*b32*b31*b23-3*c12*c13*c21*b33*b22*b31+c12*c13*c23*b31*b21*b32-3*c12*c13*c31*b23*b21*b32+3*c12*c13*c31*b22*b21*b33-c12*c13*c32*b31*b21*b23-3*c12*c21*c23*b32*b31*b13+3*c12*c21*c23*b33*b11*b32-c12*c21*c31*b13*b32*b23-c12*c21*c31*b13*b22*b33+2*c12*c21*c31*b23*b12*b33+c12*c21*c32*b13*b31*b23-2*c12*c21*c32*b13*b21*b33+c12*c21*c32*b23*b11*b33+3*c12*c21*c33*b13*b22*b31-3*c12*c21*c33*b23*b11*b32-2*c12*c22*c31*b13*b31*b23+c12*c22*c31*b13*b21*b33+c12*c22*c31*b23*b11*b33-c12*c22*c33*b31*b21*b13-c12*c22*c33*b31*b11*b23+2*c12*c22*c33*b21*b11*b33+3*c12*c23*c31*b13*b21*b32-3*c12*c23*c31*b33*b11*b22-c12*c23*c32*b31*b21*b13+2*c12*c23*c32*b31*b11*b23-c12*c23*c32*b21*b11*b33+c12*c23*c33*b31*b11*b22-2*c12*c23*c33*b12*b31*b21+c12*c31*c32*b21*b23*b13-3*c12*c31*c33*b22*b21*b13+3*c12*c31*c33*b23*b11*b22-c12*c32*c33*b21*b11*b23-3*c13*c21*c22*b33*b11*b32+3*c13*c21*c22*b33*b12*b31-c13*c21*c23*b12*b31*b32-3*c13*c21*c32*b23*b12*b31+3*c13*c21*c32*b33*b11*b22-c13*c21*c33*b32*b22*b11+2*c13*c21*c33*b32*b12*b21-c13*c21*c33*b12*b31*b22+c13*c22*c23*b31*b11*b32+3*c13*c22*c31*b23*b11*b32-3*c13*c22*c31*b33*b12*b21+2*c13*c22*c32*b31*b21*b13-c13*c22*c32*b31*b11*b23-c13*c22*c32*b21*b11*b33+c13*c22*c33*b21*b32*b11-2*c13*c22*c33*b31*b11*b22+c13*c22*c33*b12*b31*b21-c13*c23*c31*b32*b22*b11-c13*c23*c31*b32*b12*b21+2*c13*c23*c31*b12*b31*b22-2*c13*c23*c32*b21*b32*b11+c13*c23*c32*b31*b11*b22+c13*c23*c32*b12*b31*b21+3*c13*c31*c32*b23*b12*b21-3*c13*c31*c32*b23*b11*b22+c13*c32*c33*b21*b11*b22-2*c13*c21*c31*b32*b22*b13+c13*c21*c31*b32*b12*b23+c13*c21*c31*b22*b12*b33-3*c22*c23*c31*b13*b11*b32+3*c22*c23*c31*b12*b11*b33-c22*c23*c32*b31*b11*b13+c22*c23*c33*b12*b11*b31+c22*c31*c32*b11*b13*b23+3*c22*c31*c33*b13*b12*b21-3*c22*c31*c33*b12*b11*b23-c22*c32*c33*b21*b11*b13+3*c23*c31*c32*b13*b11*b22-3*c23*c31*c32*b13*b12*b21-c23*c31*c33*b12*b11*b22+c23*c32*c33*b12*b11*b21,
-c33*c11*a13*b31*b21*a23+3*c11*c33*a23*b33*b21*a11-c23*c33*a33*b11^2*a21-c23*c11*a23*b31*b11*a33-c11*c31*a23*b13*a31*b23-c21^2*a13*b13*b31*a33+c11*c23*b13*a31*a21*b33-c11^2*a23*b23*b31*a33-c21*c33*a31*a21*b13^2-3*c11*c23*b13*a33*b31*a21+c11^2*a23*b23*a31*b33+2*c13*c11*a23*b31*b21*a33-c23*c31*a13*b31*b11*a23-2*c13*c33*a23*b31*b11*a21-c23*c11*a13*b31*b21*a33-2*c13*c23*a33*b21*b11*a31+3*c13*c21*a23*b33*a31*b11-2*c11*c21*a13*b31*b33*a23+c23*c33*b33*a11^2*b21-c21*c31*a13^2*b21*b33+c13*c33*a23*b31*b21*a11+c21*c31*a13*b13*b31*a23+3*c13*c31*b23*a33*a21*b11+c11*c21*a23*a33*b11*b33+c33*c11*a13*b21^2*a33+c33^2*b13*a21*a11*b21-c23*c21*b31^2*a13^2-c23*c21*b11^2*a33^2+c23^2*a13*b31^2*a11-c23^2*b13*a31^2*b11+c23^2*a33*b11^2*a31-c23^2*b33*a11^2*b31+c31^2*b21*b23*a13^2-c31^2*a13*a11*b23^2-c31^2*a21*a23*b13^2+c31^2*b13*b11*a23^2+c31*c33*a21^2*b13^2+c31*c33*a11^2*b23^2+c33^2*a13*b21^2*a11-c33^2*b13*a21^2*b11+c33^2*a23*b11^2*a21-c33^2*b23*a11^2*b21-c33*c31*b21^2*a13^2-c33*c31*b11^2*a23^2+c21^2*b31*b33*a13^2-c21^2*a13*a11*b33^2-c21^2*a31*a33*b13^2+c21^2*b13*b11*a33^2+c21*c23*a31^2*b13^2+c21*c23*a11^2*b33^2+c11*c13*a31^2*b23^2+c11*c13*a21^2*b33^2+c11^2*b31*b33*a23^2-c11^2*a23*a21*b33^2-c11^2*a31*a33*b23^2+c11^2*b23*b21*a33^2+c13^2*a23*b31^2*a21-c13^2*b23*a31^2*b21+c13^2*a33*b21^2*a31-c13^2*b33*a21^2*b31-c13*c11*b31^2*a23^2-c13*c11*b21^2*a33^2-c11^2*a23*a33*b21*b33+c11^2*a33*b23*a21*b33-c11*c21*b23*b11*a33^2+c11*c21*a13*a21*b33^2-c11*c21*b13*b21*a33^2+c11*c21*a23*a11*b33^2-c11*c23*b13*a31^2*b23-c11*c23*a21*a11*b33^2+c11*c31*a13*a31*b23^2-c11*c31*b13*b31*a23^2-c11*c31*a23^2*b11*b33+c11*c31*a33*a11*b23^2-c11*c33*b13*a21^2*b33-c11*c33*a31*a11*b23^2+c13*c21*b21*b11*a33^2+c13*c21*a13*b31^2*a23+c13*c31*a13*b21^2*a33+c13*c31*b31*b11*a23^2-c13*c33*a13*b21^2*a31+c13*c33*b13*a21^2*b31-c13*c33*a33*b21^2*a11+c13*c33*b33*a21^2*b11-c13^2*a23*b31*b21*a31+c13^2*b23*a31*a21*b31-c13^2*a33*a21*b21*b31+c13^2*b33*a21*b21*a31-c13*c23*a13*b31^2*a21+c13*c23*b13*a31^2*b21-c13*c23*a23*b31^2*a11+c13*c23*b23*a31^2*b11-c31^2*a13*b13*b21*a23+c31^2*a13*b13*a21*b23-c31^2*a13*a23*b11*b23+c31^2*a23*b13*a11*b23-c31*c13*b13*a21^2*b33-c31*c13*a31*a11*b23^2-c31*c23*a31*a21*b13^2-c31*c23*b23*a11^2*b33-c33^2*a13*b21*b11*a21-c33^2*a23*a11*b11*b21+c33^2*b23*a11*b11*a21+c33*c21*b31*b21*a13^2+c33*c21*a23*b11^2*a33+c33*c11*b31*b11*a23^2-c21*c13*b13*a31^2*b23-c21*c13*a21*a11*b33^2-c21*c31*a13^2*b31*b23+c21*c31*b13^2*a31*a23+c21*c31*a33*a21*b13^2-c21*c33*b23*a11^2*b33+c21^2*a13*b13*a31*b33-c21^2*a13*a33*b11*b33+c21^2*a33*b13*a11*b33+c23*c11*b21*b11*a33^2+c23*c11*a13*b31^2*a23-c23^2*a13*b31*b11*a31+c23^2*b13*a31*a11*b31-c23^2*a33*a11*b11*b31+c23^2*b33*a11*b11*a31+c23*c31*b31*b21*a13^2+c23*c31*a23*b11^2*a33-c23*c33*a23*b11^2*a31+c23*c33*b23*a11^2*b31+c13*c23*a13*b31*b21*a31-c13*c23*b13*a31*a21*b31-3*c11*c23*a23*b33*a31*b11+3*c11*c23*b23*a33*b31*a11-2*c11*c13*b23*a31*a21*b33+c11*c21*a13*b23*b31*a33-c11*c21*a13*b23*a31*b33+c11*c21*a13*a33*b21*b33+c11*c21*b13*a23*b31*a33-c11*c21*b13*a23*a31*b33+2*c11*c21*b13*a31*a33*b23-c11*c21*a33*b13*a21*b33-c11*c21*a33*b23*a11*b33-3*c11*c23*a13*a31*b31*b23+c11*c23*b23*a31*a11*b33-3*c11*c23*a33*b33*b21*a11+3*c11*c23*a33*b33*a21*b11+3*c11*c23*a13*b33*a31*b21+3*c11*c23*b13*a31*b31*a23+c11*c31*a13*a23*b31*b23-2*c11*c31*a13*b21*b23*a33-c11*c31*a13*b23*a21*b33+c11*c31*a13*a23*b21*b33+c11*c31*b13*a23*b21*a33+2*c11*c31*b13*a21*a23*b33-c11*c31*b13*a21*b23*a33+c11*c31*a23*b23*b11*a33-c11*c31*a23*b23*a11*b33+3*c11*c33*a13*b23*b31*a21-3*c11*c33*a13*a21*b21*b33-3*c11*c33*b13*a23*a31*b21+c11*c33*b13*a31*a21*b23+3*c11*c33*b13*a21*b21*a33-3*c11*c33*a23*b23*b31*a11+3*c11*c33*a23*b23*a31*b11-3*c11*c33*b23*a33*a21*b11+c11*c33*b23*a21*a11*b33-3*c13*c21*a33*b33*a21*b11-3*c13*c21*a13*b33*a31*b21-3*c13*c21*b13*a31*b31*a23+c13*c23*a23*b31*b11*a31-c13*c23*b23*a31*a11*b31+c13*c23*a33*b31*b11*a21+c13*c23*a33*b31*b21*a11+2*c13*c23*b33*a21*a11*b31-c13*c23*b33*a31*a11*b21-c13*c23*b33*a31*a21*b11-c13*c31*a13*b31*b21*a23-3*c13*c31*a13*b23*b31*a21+3*c13*c31*a13*a21*b21*b33+3*c13*c31*b13*a23*a31*b21-3*c13*c31*b13*a21*b21*a33+3*c13*c31*a23*b23*b31*a11-3*c13*c31*a23*b23*a31*b11-3*c13*c31*a23*b33*b21*a11-c13*c31*a23*b21*b11*a33+c13*c33*a13*a21*b21*b31-c13*c33*b13*a21*b21*a31+c13*c33*a23*b21*b11*a31-c13*c33*b23*a21*a11*b31+2*c13*c33*b23*a31*a11*b21-c13*c33*b23*a31*a21*b11+c13*c33*a33*b21*b11*a21-c13*c33*b33*a21*a11*b21+3*c13*c21*a13*a31*b31*b23-c13*c21*a13*b31*b21*a33-c13*c21*a23*b31*b11*a33+3*c13*c21*b13*a33*b31*a21-3*c13*c21*b23*a33*b31*a11+3*c13*c21*a33*b33*b21*a11+c21*c13*b13*a31*a21*b33+c21*c13*b23*a31*a11*b33-2*c21*c23*b13*a31*a11*b33-c21*c31*a13*b13*a31*b23+c21*c31*a13*b13*b21*a33-c21*c31*a13*b13*a21*b33+c21*c31*a13*b23*b11*a33+2*c21*c31*a13*b23*a11*b33+c21*c31*a13*a23*b11*b33-2*c21*c31*b13*a23*b11*a33-c21*c31*b13*a23*a11*b33-c21*c31*b13*b23*a11*a33+c21*c33*b13*a31*a11*b23-3*c21*c33*b13*a33*b21*a11+c21*c33*b13*a21*a11*b33-3*c21*c33*a23*a11*b11*b33+3*c21*c33*b23*a11*b11*a33-3*c21*c33*a13*b13*b31*a21+3*c21*c33*a13*b13*a31*b21-3*c21*c33*a13*b23*a31*b11+3*c21*c33*a13*b33*a21*b11+3*c21*c33*b13*a23*b31*a11+2*c23*c21*a13*b31*b11*a33+3*c23*c31*b13*a33*b21*a11+3*c23*c31*a23*a11*b11*b33-3*c23*c31*b23*a11*b11*a33+3*c23*c31*a13*b13*b31*a21-3*c23*c31*a13*b13*a31*b21+3*c23*c31*a13*b23*a31*b11-3*c23*c31*a13*b33*a21*b11-3*c23*c31*b13*a23*b31*a11-c23*c31*a13*b21*b11*a33+c23*c33*a13*b21*b11*a31+c23*c33*a13*b31*b11*a21-2*c23*c33*a13*b31*b21*a11-c23*c33*b13*a21*a11*b31-c23*c33*b13*a31*a11*b21+2*c23*c33*b13*a31*a21*b11+c23*c33*a23*a11*b11*b31-c23*c33*b23*a11*b11*a31+c23*c33*a33*a11*b11*b21-c23*c33*b33*a11*b11*a21+c31*c13*b13*a31*a21*b23+c31*c13*b23*a21*a11*b33+c31*c23*b13*a31*a11*b23+c31*c23*b13*a21*a11*b33-2*c31*c33*b13*a21*a11*b23-c33*c11*a23*b21*b11*a33-c33*c21*a13*b31*b11*a23-c33*c21*a13*b21*b11*a33+2*c33*c31*a13*b21*b11*a23,
-c12*c21*b31*a22*a32*b11-c11^2*b31*a22*b22*a32-c12^2*b22*a31^2*b21-c21*c31*b32*a12^2*b21-c31*c12*b32*a21^2*b12-c11*c22*b22*a31^2*b12-c22^2*b11*b31*a11*a32-c11*c31*b32*b22*a11*a22+c32*c11*b31*a22^2*b11-3*c12*c31*b31*b22*a12*a21+c22*c32*b21*b11*a11*a32+3*c11*c22*b31*b22*a11*a32-c12*c32*b31*a21*a11*b22+c22*c11*b21*a32^2*b11-c11*c22*a21*a11*b32^2+c21*c31*a22*b12*a12*b31-c21^2*b31*a12*b12*a32-c11*c32*a31*a11*b22^2+c12*c22*b31*b21*a12*a31+3*c11*c32*b21*a22*a11*b32-2*c12*c22*b21*a31*a32*b11-c31*c22*a31*a21*b12^2-3*c12*c31*b21*a22*a11*b32+c12*c22*b21*b31*a11*a32+c11*c31*a12*a31*b22^2-c11*c32*b32*a21^2*b12+c12*c32*b11*a21^2*b32+c11*c31*b32*a22*a12*b21+3*c21*c32*a31*b12*a12*b21+c22^2*b32*a11*b11*a31-c12*c22*a11*a22*b31^2-c22*c32*a31*a22*b11^2+c11*c21*a22*a11*b32^2+c32*c11*a32*a12*b21^2+c21*c31*a32*b12*a12*b21+c11^2*b31*a22^2*b32-c11^2*a32*a31*b22^2+c11^2*b21*a32^2*b22-c11^2*a22*a21*b32^2+c11*c12*a21^2*b32^2+c11*c12*a31^2*b22^2-c12*c11*a22^2*b31^2-c12*c11*a32^2*b21^2+c12^2*a21*a22*b31^2+c12^2*a31*a32*b21^2-c12^2*b32*a21^2*b31-c21^2*a12*a11*b32^2+c21^2*b11*a32^2*b12+c21^2*b31*a12^2*b32-c21^2*a32*a31*b12^2+c21*c22*a11^2*b32^2+c21*c22*a31^2*b12^2-c22^2*b32*a11^2*b31-c22*c21*a12^2*b31^2-c22*c21*a32^2*b11^2+c22^2*a31*a32*b11^2+c22^2*a11*a12*b31^2-c22^2*b12*a31^2*b11+c31*c32*a21^2*b12^2-c31^2*a22*a21*b12^2-c31^2*a12*a11*b22^2+c31^2*b21*a12^2*b22+c31^2*b11*a22^2*b12+c31*c32*a11^2*b22^2-c32*c31*a12^2*b21^2-c32*c31*a22^2*b11^2-c32^2*b22*a11^2*b21-c32^2*b12*a21^2*b11+c32^2*a11*a12*b21^2+c32^2*a21*a22*b11^2-c11^2*b21*a32*a22*b32+c11*c21*a12*a21*b32^2-c11*c21*b22*a32^2*b11-c11*c21*b12*a32^2*b21-c11*c31*b32*a22^2*b11+c11*c31*a32*a11*b22^2-c11*c31*b12*a22^2*b31+c11^2*b22*b32*a22*a31+c11^2*b32*b22*a21*a32-c31^2*b21*a12*b12*a22+c31^2*b12*b22*a12*a21-c31^2*b11*a22*a12*b22-c31*c12*a31*a11*b22^2+c12*c31*b31*a22^2*b11+c12*c32*b31*a21^2*b12-c12^2*b31*b21*a22*a31+c12^2*b22*a31*a21*b31-c12^2*b21*b31*a21*a32+c12*c21*b21*a32^2*b11+c12*c21*a22*a12*b31^2-c12*c22*a21*a12*b31^2+c12*c22*b11*a31^2*b22+c12*c22*b21*a31^2*b12+c12*c31*a32*a12*b21^2-c12*c32*a31*a12*b21^2-c12*c32*a11*a32*b21^2+c12^2*b32*a21*b21*a31-c21*c12*a21*a11*b32^2-c21*c12*b22*a31^2*b12+c21^2*b32*b12*a11*a32+c21^2*b12*b32*a12*a31-c21^2*b11*a32*a12*b32-c21*c31*b22*a12^2*b31+c21*c31*a32*a21*b12^2+c21*c31*a22*a31*b12^2-c21*c32*a31*a21*b12^2-c21*c32*b32*a11^2*b22+c22*c32*b31*a11^2*b22-c22^2*b31*b11*a12*a31+c22^2*b12*a31*a11*b31+c22*c11*a22*a12*b31^2+c22*c31*b31*a12^2*b21+c22*c31*a32*a22*b11^2+c22*c32*b21*a11^2*b32-c22*c32*a21*a32*b11^2-c31*c22*b32*a11^2*b22+c32^2*b22*a11*b11*a21+c32*c21*b31*a12^2*b21+c32*c21*a32*a22*b11^2-c32^2*b21*b11*a12*a21+c32^2*b12*a21*a11*b21-c32^2*b11*b21*a11*a22-3*c11*c22*b31*b12*a21*a32+c11*c22*a31*b22*a11*b32+3*c11*c22*a31*a12*b21*b32+c11*c22*a31*b12*a21*b32-3*c11*c22*a31*a22*b11*b32-3*c11*c22*b21*b32*a11*a32+3*c11*c22*a21*b32*a32*b11-3*c11*c22*b22*b31*a12*a31-2*c11*c21*a22*b32*a12*b31-c11*c21*a22*b32*a31*b12+2*c11*c21*b22*a32*a31*b12+c11*c21*b22*a32*a12*b31-c11*c21*b32*b22*a11*a32+c11*c21*a22*a32*b12*b31-c11*c21*b22*b32*a12*a31+2*c22*c21*b31*a12*a32*b11+3*c22*c31*b31*b12*a12*a21-c22*c31*b31*a12*a22*b11-3*c22*c31*a31*b12*a12*b21+3*c22*c31*a31*a12*b11*b22+3*c22*c31*b21*b12*a11*a32-c22*c31*b21*a12*a32*b11-3*c22*c31*a21*a12*b11*b32+3*c22*c31*b32*b11*a11*a22-3*c22*c31*a32*b11*a11*b22+c22*c32*b31*b11*a11*a22+c22*c32*b31*b11*a12*a21-2*c22*c32*b31*a11*a12*b21-c22*c32*b31*a11*a21*b12-c22*c32*a31*b11*a11*b22+c22*c32*a31*b11*a12*b21+2*c22*c32*a31*b11*a21*b12-c22*c32*a31*a11*b12*b21-c22*c32*a21*b11*a11*b32+c31*c12*a31*b22*a21*b12+c31*c12*a21*b22*a11*b32-c11*c21*b32*b12*a21*a32+c11*c21*b32*a12*a32*b21+c11*c21*b32*a22*a32*b11-3*c22*c31*b31*b12*a11*a22+c31^2*b22*b12*a11*a22+3*c11*c22*a22*b31*a31*b12-c11*c31*b32*b22*a12*a21+2*c11*c31*b32*a22*a21*b12-2*c11*c31*a32*b22*a12*b21-c11*c31*a32*b22*a21*b12+c11*c31*a32*b22*a22*b11+c11*c31*a32*a22*b12*b21+c11*c31*b22*a12*a22*b31-c11*c31*b22*b12*a22*a31+3*c11*c32*b31*b22*a12*a21+c11*c32*a31*b22*a21*b12+3*c11*c32*a31*b22*a22*b11-3*c11*c32*a31*a22*b12*b21-3*c11*c32*b31*b22*a11*a22-3*c11*c32*b32*b21*a12*a21+3*c11*c32*a32*b21*a21*b12+c11*c32*a21*b22*a11*b32-3*c11*c32*a21*b22*a32*b11-2*c11*c12*b32*a21*a31*b22+c12*c22*b31*b11*a22*a31-c12*c22*b31*a21*a31*b12+2*c12*c11*b31*a22*a32*b21-3*c12*c21*b31*b22*a11*a32-c12*c21*b31*a12*a32*b21+3*c12*c21*b31*b12*a21*a32-3*c12*c21*a31*a12*b21*b32+3*c12*c21*a31*a22*b11*b32+3*c12*c21*b21*b32*a11*a32-3*c12*c21*a21*b32*a32*b11+3*c12*c21*b22*b31*a12*a31-3*c12*c21*a22*b31*a31*b12-c12*c22*b31*a11*a31*b22-c12*c22*b21*a31*a11*b32+2*c12*c22*a21*b31*a11*b32+c12*c22*a21*b31*a32*b11-c12*c22*a21*a31*b11*b32-c12*c31*b31*a22*a12*b21-3*c12*c31*a31*b22*a22*b11+3*c12*c31*a31*a22*b12*b21+3*c12*c31*b31*b22*a11*a22+3*c12*c31*b32*b21*a12*a21-3*c12*c31*a32*b21*a21*b12-c12*c31*b21*a22*a32*b11+3*c12*c31*a21*b22*a32*b11+c12*c32*b31*b21*a11*a22+c12*c32*b31*b21*a12*a21-2*c12*c32*b31*a21*a22*b11+2*c12*c32*a31*b21*a11*b22-c12*c32*a31*b21*a21*b12+c12*c32*a31*b21*a22*b11-c12*c32*a31*a21*b11*b22-c12*c32*b21*a11*a21*b32+c12*c32*b21*b11*a21*a32+3*c21*c32*b31*b12*a11*a22+c21*c12*a31*b22*a11*b32+c21*c12*a31*b12*a21*b32-2*c21*c22*b32*a11*a31*b12-c21*c31*b32*b12*a11*a22-c21*c31*b32*b12*a12*a21+2*c21*c31*b32*a12*a11*b22+c21*c31*b32*a12*a22*b11-c21*c31*a32*b12*a11*b22-2*c21*c31*a32*b12*a22*b11+c21*c31*a32*a12*b11*b22-c21*c31*b22*b12*a12*a31-3*c21*c32*b31*b12*a12*a21+c21*c32*a31*b12*a11*b22-3*c21*c32*a31*a12*b11*b22-3*c21*c32*b21*b12*a11*a32+c21*c32*a21*b12*a11*b32+3*c21*c32*a21*a12*b11*b32-3*c21*c32*b32*b11*a11*a22+3*c21*c32*a32*b11*a11*b22-c22*c11*b31*a12*a32*b21-c22*c11*b31*a22*a32*b11+c31*c22*a31*b12*a11*b22+c31*c22*a21*b12*a11*b32-2*c31*c32*b22*a11*a21*b12-c32*c11*b31*a22*a12*b21-c32*c11*b21*a22*a32*b11-c32*c21*b31*a12*a22*b11-c32*c21*b21*a12*a32*b11+2*c32*c31*b21*a12*a22*b11,
3*a13*b23*a31*b12*a32*b21-a23*a33*b12*a11*b21*b32+a33*b23*a21*b12*a11*b32-b23*a33*b21*a12*a32*b11-b23^2*a12*b31*a11*a32-b13*a33*b21*a22*a32*b11-b13*b23*a11*b32*a22*a31+b13*b23*a32*a11*a22*b31-b13*b23*a11*a32^2*b21-a13*a23*b32*a21*b12*b31+2*a13*a33*b12*b21*a21*b32+2*a23*a33*b22*b11*a11*b32+a23*b33*a21*b12*a11*b32+a33^2*b12*a21*b11*b22+b13*b23*a32*b11*a22*a31+3*b23*a33*a31*a12*b11*b22+b33*a23*b31*a12^2*b21-2*b13*b33*a12*b21*a21*a32+2*b23*b33*a12*a21*a31*b12-3*b23*a33*a21*a12*b11*b32+3*a13*b33*a31*b22*a12*b21+2*a13*a23*b12*b31*a31*b22+b23*b33*a22*b11*a12*a31+a33*b13*a31*b22*a21*b12-a13^2*b21*a21*b32^2+a13^2*b32*a32*b21^2-a13^2*b31*a31*b22^2+a13^2*b22*a22*b31^2+a13*b13*a31^2*b22^2+a13*b13*a21^2*b32^2-b13^2*a32*a21^2*b32+b13^2*b21*a21*a32^2+b13^2*b31*a22^2*a31-b13^2*a22*a31^2*b22-b13*a13*a22^2*b31^2-b13*a13*a32^2*b21^2-a23^2*b11*a11*b32^2+a23^2*b32*a32*b11^2-a23^2*b31*a31*b12^2+a23^2*b12*a12*b31^2+a23*b23*a11^2*b32^2+a23*b23*a31^2*b12^2-b23^2*a12*a31^2*b12+b23^2*b11*a11*a32^2-b23^2*a32*a11^2*b32+b23^2*b31*a12^2*a31-b23*a23*a12^2*b31^2-b23*a23*a32^2*b11^2-a33^2*b11*a11*b22^2+a33^2*b22*a22*b11^2+a33^2*b12*a12*b21^2-a33^2*b21*a21*b12^2+a33*b33*a11^2*b22^2+a33*b33*a21^2*b12^2+b33^2*b11*a11*a22^2-b33^2*a22*a11^2*b22+b33^2*b21*a12^2*a21-b33^2*a12*a21^2*b12-b33*a33*a12^2*b21^2-b33*a33*a22^2*b11^2+a13*a23*a11*b21*b32^2+a13*a23*b11*a21*b32^2-a13*a23*a12*b22*b31^2-a13*a23*b12*a22*b31^2+a13*a33*a11*b22^2*b31+a13*a33*b11*a31*b22^2-a13*a33*b12*a32*b21^2-a13*a33*a12*b21^2*b32+a13^2*b22*a31*b21*b32-a13^2*b31*b22*a32*b21-a13^2*b32*b21*a22*b31+a13^2*b32*a21*b22*b31-a13*b23*a21*a11*b32^2-a13*b23*b22*a31^2*b12-a13*b33*a31*a11*b22^2-a13*b33*b32*a21^2*b12-b13*b23*b11*a21*a32^2+b13*b23*b12*a22*a31^2+b13*b23*a12*a31^2*b22-b13*b33*a11*a22^2*b31-b13*b33*b11*a22^2*a31+b13*b33*b12*a21^2*a32+b13*b33*a12*a21^2*b32-b13^2*a32*b21*a22*a31+b13^2*a32*a21*a31*b22+b13^2*a31*a22*a21*b32-b13^2*a22*b31*a21*a32+b13*a23*b21*a32^2*b11+b13*a23*a22*a12*b31^2+b13*a33*b31*a22^2*b11+b13*a33*a32*a12*b21^2+a23*a33*a21*b12^2*b31+a23*a33*b21*a31*b12^2-a23*a33*a22*b11^2*b32-a23*a33*b22*a32*b11^2+a23^2*b32*a11*b12*b31-a23^2*b32*b11*a12*b31-a23^2*b31*b12*a32*b11+a23^2*b12*a31*b11*b32-a23*b13*a21*a11*b32^2-a23*b13*b22*a31^2*b12-a23*b33*a31*a21*b12^2-a23*b33*b32*a11^2*b22+b23*b33*a22*a11^2*b32-b23*b33*a21*a12^2*b31-b23*b33*b21*a12^2*a31+b23*b33*b22*a11^2*a32-b23^2*a32*b11*a12*a31+b23^2*a32*a11*a31*b12+b23^2*a31*a12*a11*b32+b23*a13*b21*a32^2*b11+b23*a13*a22*a12*b31^2+b23*a33*b31*a12^2*b21+b23*a33*a32*a22*b11^2-a33^2*b22*b11*a12*b21+a33^2*b22*a11*b12*b21-a33^2*b21*b12*a22*b11-a33*b13*a31*a11*b22^2-a33*b13*b32*a21^2*b12-a33*b23*a31*a21*b12^2-a33*b23*b32*a11^2*b22-b33^2*a22*b11*a12*a21+b33^2*a22*a11*a21*b12+b33^2*a21*a12*a11*b22-b33^2*a12*b21*a11*a22+b33*a13*b31*a22^2*b11+b33*a13*a32*a12*b21^2+b33*a23*a32*a22*b11^2+3*b13*a33*b21*b22*a11*a32-3*b13*a33*b21*a22*a11*b32-3*b13*a33*a21*b22*a32*b11+a13*a23*b31*a12*b21*b32+a13*a23*b31*b12*a32*b21+a13*a23*b11*a32*b22*b31-3*a13*b23*b31*a22*a11*b32+3*a13*b23*b31*a12*a21*b32+3*a13*b23*b31*b22*a11*a32-3*a13*b23*b31*b12*a21*a32-3*a13*b23*a31*a12*b21*b32+3*a13*b23*a31*a22*b11*b32-3*a13*b23*a31*b22*a32*b11-a13*a33*b22*a21*b12*b31-2*a13*a33*b22*b11*a22*b31-a13*a33*b22*b21*a31*b12-a13*a33*b22*a11*b21*b32+a13*a33*b22*b11*a32*b21-a13*a33*b22*b11*a21*b32+a13*a33*b21*a12*b22*b31+a13*a33*b21*b12*a22*b31+a13*a33*b11*a22*b21*b32-3*a13*b33*b31*b22*a12*a21+3*a13*b33*b31*a22*a21*b12-3*a13*b33*a31*a22*b12*b21-3*a13*b33*b21*b22*a11*a32+3*a13*b33*b21*a22*a11*b32+3*a13*b33*a21*b22*a32*b11-3*a13*b33*a21*a22*b11*b32-2*a13*a23*b32*b11*a32*b21-a13*a23*b32*b21*a31*b12-a13*a23*b32*b11*a31*b22+a13*a23*b32*b11*a22*b31-a13*a23*b32*a11*b22*b31-2*a13*b13*b32*a21*a31*b22+a13*b23*a31*b22*a11*b32+a13*b23*a31*b12*a21*b32+a13*b33*a31*b22*a21*b12+a13*b33*a21*b22*a11*b32+3*b13*a23*b31*a22*a11*b32-3*b13*a23*b31*a12*a21*b32-3*b13*a23*b31*b22*a11*a32+3*b13*a23*b31*b12*a21*a32+3*b13*a23*a31*a12*b21*b32-3*b13*a23*a31*a22*b11*b32+3*b13*a23*a31*b22*a32*b11-3*b13*a23*a31*b12*a32*b21+b13*b23*a32*a21*a12*b31-b13*b23*a32*a11*a31*b22+b13*b23*a32*b21*a12*a31+2*b13*b23*a32*a11*a21*b32-b13*b23*a31*b12*a21*a32-b13*b23*a31*a12*a21*b32-2*b13*b23*a12*b31*a22*a31+3*b13*a33*b31*b22*a12*a21-3*b13*a33*b31*a22*a21*b12-3*b13*a33*a31*b22*a12*b21+3*b13*a33*a31*a22*b12*b21+3*b13*a33*a21*a22*b11*b32+b13*b33*a22*a21*a12*b31+2*b13*b33*a22*a11*a31*b22+b13*b33*a22*b21*a12*a31+b13*b33*a22*a11*a32*b21+b13*b33*a22*b11*a21*a32-b13*b33*a22*a11*a21*b32-b13*b33*a21*b12*a22*a31-b13*b33*a21*a12*a31*b22-b13*b33*a11*b22*a21*a32+2*b13*a13*b31*a22*a32*b21-b13*a23*b31*a12*a32*b21-b13*a23*b31*a22*a32*b11-b13*a33*b31*a22*a12*b21-a23*a33*b22*a11*b12*b31+a23*a33*b22*b11*a12*b31+a23*a33*b21*b12*a32*b11+a23*a33*b21*a12*b11*b32-2*a23*a33*b12*b21*a12*b31-a23*a33*b12*b11*a31*b22-a23*a33*b12*b11*a21*b32+a23*a33*b11*b12*a22*b31-3*a23*b33*b31*b12*a11*a22+3*a23*b33*b31*a12*a11*b22+3*a23*b33*a31*b12*a22*b11-3*a23*b33*a31*a12*b11*b22+3*a23*b33*b21*b12*a11*a32-3*a23*b33*b21*a12*a11*b32-3*a23*b33*a21*b12*a32*b11+3*a23*b33*a21*a12*b11*b32+a23*b13*a31*b22*a11*b32+a23*b13*a31*b12*a21*b32-2*a23*b23*b32*a11*a31*b12+a23*b33*a31*b12*a11*b22+3*b23*a33*b31*b12*a11*a22-3*b23*a33*b31*a12*a11*b22-3*b23*a33*a31*b12*a22*b11-3*b23*a33*b21*b12*a11*a32+3*b23*a33*b21*a12*a11*b32+3*b23*a33*a21*b12*a32*b11-b23*b33*a22*a11*a31*b12-2*b23*b33*a22*b11*a11*a32-b23*b33*a21*b12*a11*a32-b23*b33*a21*a12*a11*b32+b23*b33*a12*a11*a22*b31+b23*b33*a12*a11*a32*b21+b23*b33*a12*b11*a21*a32-b23*b33*a11*a12*a31*b22-b23*a13*b31*a12*a32*b21-b23*a13*b31*a22*a32*b11+2*b23*a23*b31*a12*a32*b11-b23*a33*b31*a12*a22*b11+a33*b13*a21*b22*a11*b32+a33*b23*a31*b12*a11*b22-2*a33*b33*b22*a11*a21*b12-b33*a13*b31*a22*a12*b21-b33*a13*b21*a22*a32*b11-b33*a23*b31*a12*a22*b11-b33*a23*b21*a12*a32*b11+2*b33*a33*b21*a12*a22*b11,
c23*a13*b22*a32*a31*b12+2*c22*b33*a23*a12*a32*b11+c23*a13*b22*b32*a12*a31+4*c32*b13*a23*a12*a21*b32+2*c13*b13*a31*a22*b22*a32-c33*a23*b32*a12*a22*b11-c33*a23*a22*a31*b12^2-2*c22*a13*b33*b12*a21*a32-c12*b23*b33*a32*a12*a21-2*c21*a13*a33*b32*b12*a22-c11*a13*b33*a22*b22*a32-2*c21*b23*a33*a12^2*b32-c33*a33*b21*a12*b12*a22-2*c12*a23*b23*a32*a31*b12+c21*a13*a33*b32*b22*a12+2*c11*a23*b33*a32*a12*b22+c23*a23*b31*a12^2*b32+2*c11*b23*a33*a22*a12*b32-c13*a13*a32*a31*b22^2-c13*a23*b32*a12*a32*b21+c22*b13*a33*b12*a21*a32-2*c11*b13*a33*a22^2*b32-c21*b13*a33*a32*a22*b12-2*c22*b13*a33*b22*a11*a32+2*c33*b33*a21*a12*b12*a22-c21*a13*b33*a32*a12*b22+c12*b13*a33*a22^2*b31-c11*a23^2*b32*b12*a32+c32*a13*a23*b12*a32*b21+4*c32*a13*b23*a22*a11*b32+2*c23*b33*a22*b12*a11*a32-c32*a23^2*b12*a32*b11+2*c32*b13*b23*a12*a31*a22+c12*a13*a23*b32*a22*b31-c21*a13*a23*b32^2*a12-c31*a23*b23*a12*b12*a32+c11*a13*b23*a32^2*b22+c32*b23^2*a12*a11*a32+2*c11*b13*a33*a22*b22*a32-c33*a33*b11*a22*a12*b22-c22*b13*b33*a12*a31*a22+c22*b23*a13*a32^2*b11+c13*b23*b12*a21*a32^2-c22*a13^2*b32*a22*b31+c12*b13*a33*b22*a21*a32-c33*b23*a12*b22*a11*a32+c22*a13*b13*b32*a22*a31-c33*a23*a32*b12*a22*b11+c22*b23*a33*a12^2*b31-c13*a33*b22*a12*a22*b31-c11*a23*b33*a22*a12*b32+c22*b33^2*a12*a11*a22-2*c23*b23*a31*a12^2*b32+c32*a23*b23*b12*a12*a31+2*c21*b23*a33*a12*b12*a32-c21*b13*a33*a32*a12*b22-c13*a23*a22*a32*b12*b31+c32*a13*a23*b12*a22*b31+c32*b13*a23*b12*a22*a31+c21*a23*b33*a12^2*b32-2*c31*a13*a23*b22*b12*a32-2*c32*a23*b33*b12*a12*a21+c13*a33*a32*b22*a21*b12+c11*a23^2*b32^2*a12+c11*a33^2*b22^2*a12-c12*b23^2*a32^2*a11-c12*b33^2*a22^2*a11+c21*a13^2*b32^2*a22+c21*a33^2*b12^2*a22-c22*b13^2*a21*a32^2-c22*b33^2*a12^2*a21+c31*a23^2*b12^2*a32+c31*a13^2*b22^2*a32-c32*b13^2*a22^2*a31-c32*b23^2*a12^2*a31-2*c22*b33*a23*a12^2*b31+c22*b33*a33*a12^2*b21+2*c23*a13*a22*a11*b32^2-c23*a13*a12*a21*b32^2+c23*a13*b22*a32^2*b11-2*c23*a13*b12*a32^2*b21+c23*b13*b12*a21*a32^2+c23*b13*a11*a32^2*b22-c23*a23*a12*a11*b32^2+c23*a23*b11*a32^2*b12-c11*a13*a33*b22^2*a32+c11*a13*b33*a22^2*b32-2*c11*b13*a23*a32^2*b22+c11*a23*b23*a32^2*b12-c11*a33^2*b22*b12*a22+c11*a33*b33*a22^2*b12-c11*a13*a23*b32^2*a22-c22*a13^2*b32*a32*b21+2*c22*a13^2*a32*b22*b31+c22*b13*b23*a32^2*a11+c22*b13^2*a32*a22*a31+c22*b13*a13*a32^2*b21-2*c22*b13*a23*a32^2*b11+c22*b23*b33*a12^2*a31-c22*a33^2*b12*a12*b21-c22*a33^2*b12*a22*b11+2*c22*a33^2*a12*b11*b22+c12*b23*a33*a12*a21*b32-2*c12*b23*a33*a12*a31*b22+c12*a23*a33*a22*b11*b32+4*c12*a23*b33*b12*a21*a32-2*c12*a23*b33*b12*a22*a31-2*c12*a23*b33*a12*a21*b32+c12*a23*b33*a12*a31*b22-2*c12*a23*b33*b22*a11*a32+c12*a23*b33*a22*a11*b32-2*c12*b23*a33*b12*a21*a32+4*c12*b23*a33*b12*a22*a31+c11*a13*a23*b32*b22*a32-c11*a13*b23*a32*a22*b32+c11*a13*a33*a22*b22*b32+2*c11*b13*a23*a32*a22*b32-c11*a23*b23*a32*a12*b32+c11*a23*a33*b22*b12*a32+c11*a23*a33*b32*b12*a22-2*c11*a23*a33*b32*b22*a12-c11*a23*b33*a32*a22*b12-c11*b23*a33*a32*a12*b22-c11*b23*a33*a32*a22*b12-c11*a33*b33*a22*a12*b22+c12*a13*a23*b32*a32*b21-2*c12*a13*a23*a32*b22*b31+c12*a13*b23*b32*a21*a32-2*c12*a13*b23*b32*a22*a31+c12*a13*b23*a32*a31*b22+c12*a13*a33*b22*a22*b31+c12*a13*a33*b22*a32*b21-2*c12*a13*a33*a22*b21*b32-2*c12*a13*b33*b22*a21*a32+c12*a13*b33*b22*a22*a31+c12*a13*b33*a22*a21*b32-2*c12*b13*a23*b32*a21*a32+c12*b13*a23*b32*a22*a31-c12*b13*a23*a32*a22*b31+c12*b13*a23*a32*a31*b22-c12*b13*b23*a32*a22*a31-2*c12*b13*a33*b22*a22*a31+c12*b13*a33*a22*a21*b32-c12*b13*a33*a22*a32*b21-c12*b13*b33*a22*a21*a32+c12*a23*b23*b32*a11*a32+c12*a23*b23*b32*a12*a31-2*c12*a23*a33*b12*a22*b31-2*c12*a23*a33*b12*a32*b21+c12*a23*a33*a12*b21*b32+c12*a23*a33*a12*b22*b31+c12*a23*a33*b22*a32*b11+c12*b23*a33*b22*a11*a32-2*c12*b23*a33*a22*a11*b32-c12*b23*b33*a12*a31*a22+2*c12*b23*b33*a32*a22*a11+2*c12*b23*a13*a32*a22*b31-c12*b23*a23*a32*a12*b31-c12*b23*a33*a12*a22*b31+2*c12*b23*a33*a12*a32*b21-c12*b23*a33*a22*a32*b11+c12*a33*b33*b22*a11*a22+c12*a33*b33*b22*a12*a21-2*c12*a33*b33*a22*a21*b12+2*c12*b33*a13*a22*a32*b21+2*c12*b33*a23*a12*a22*b31-c12*b33*a23*a12*a32*b21-c12*b33*a23*a22*a32*b11-c12*b33*a33*a22*a12*b21+c13*a13*b32*b22*a21*a32-c13*a13*b31*a22*b22*a32+c13*a13*b22*b32*a22*a31-c13*a13*b21*a32*a22*b32+2*c13*b13*a32*a22*a21*b32+c13*a23*b32*b22*a11*a32-2*c13*a23*b32*b12*a21*a32+2*c13*a23*b32*a22*a32*b11-2*c13*a23*b22*b32*a12*a31+2*c13*a23*b22*a32*a12*b31+c13*a23*b22*a32*a31*b12-c13*a23*a22*b32*a12*b31+c13*a23*a22*b32*a31*b12-c13*b23*a32*b12*a22*a31-c13*b23*a32*a12*a31*b22-c13*b23*a32*a12*a21*b32+2*c13*b23*a31*a22*a12*b32-c13*b23*a11*a32*a22*b32+c13*a33*b32*b22*a11*a22-2*c13*a33*b32*b22*a12*a21+2*c13*a33*b32*a22*a12*b21+c13*a33*b32*a22*a21*b12-c13*a33*a32*b22*a12*b21+2*c13*a33*a32*b22*a22*b11-c13*a33*a32*a22*b12*b21-2*c13*a33*b22*b12*a22*a31-c13*b33*a22*a12*a31*b22-c13*b33*a22*b12*a21*a32-c13*b33*a22*a12*a21*b32+2*c13*b33*a21*a32*a12*b22-c13*b33*a11*a22*b22*a32-c21*a13*b13*a32*a22*b32+c21*a13*a23*b32*b12*a32+2*c21*a13*b23*a32*a12*b32+c21*a13*a33*b22*b12*a32-c21*a13*b33*a22*a12*b32+2*c21*a13*b33*a32*a22*b12-c21*b13*a23*a32*a12*b32+2*c21*b13*a33*a22*a12*b32+c21*a23*a33*a12*b12*b32-c21*a23*b33*a12*b12*a32-c21*a33*b33*a12*b12*a22+c22*a13*b13*b32*a21*a32-2*c22*a13*b13*a32*a31*b22+c22*a13*a23*b32*a12*b31+c22*a13*a23*b32*a32*b11-2*c22*a13*a23*a32*b12*b31-2*c22*a13*b23*b32*a11*a32+c22*a13*b23*b32*a12*a31+c22*a13*b23*a32*a31*b12+c22*a13*a33*b12*a22*b31+c22*a13*a33*b12*a32*b21+c22*a13*a33*a12*b21*b32-2*c22*a13*a33*a12*b22*b31-2*c22*a13*a33*b22*a32*b11+c22*a13*a33*a22*b11*b32+c22*a13*b33*b12*a22*a31+c22*a13*b33*a12*a21*b32-2*c22*a13*b33*a12*a31*b22+4*c22*a13*b33*b22*a11*a32-2*c22*a13*b33*a22*a11*b32+c22*b13*a23*b32*a11*a32-2*c22*b13*a23*b32*a12*a31+c22*b13*a23*a32*a31*b12-c22*b13*b23*a12*a31*a32-2*c22*b13*a33*b12*a22*a31-2*c22*b13*a33*a12*a21*b32+4*c22*b13*a33*a12*a31*b22+c22*b13*a33*a22*a11*b32-c22*b13*b33*a32*a22*a11+2*c22*b13*b33*a32*a12*a21-c22*b13*a13*a32*a22*b31+2*c22*b13*a23*a32*a12*b31-c22*b13*a33*a12*a22*b31-c22*b13*a33*a12*a32*b21+2*c22*b13*a33*a22*a32*b11+c22*a23*a33*b12*a12*b31+c22*a23*a33*b12*a32*b11-2*c22*a23*a33*a12*b11*b32-2*c22*a23*b33*b12*a11*a32+c22*a23*b33*b12*a12*a31+c22*a23*b33*a12*a11*b32-c22*b23*a13*a32*a12*b31+c22*b23*a33*b12*a11*a32-2*c22*b23*a33*b12*a12*a31+c22*b23*a33*a12*a11*b32-c22*b23*a33*a12*a32*b11-c22*b23*b33*a12*a11*a32+c22*a33*b33*b12*a11*a22+c22*a33*b33*b12*a12*a21-2*c22*a33*b33*a12*a11*b22+2*c22*b33*a13*a12*a22*b31-c22*b33*a13*a12*a32*b21-c22*b33*a13*a22*a32*b11-c22*b33*a33*a12*a22*b11-2*c23*a13*b32*b22*a11*a32+2*c23*a13*b32*a12*a32*b21+c23*a13*b32*b12*a21*a32-c23*a13*b32*a22*a32*b11-c23*a13*b22*a32*a12*b31-c23*a13*a22*b32*a12*b31-2*c23*a13*a22*b32*a31*b12+2*c23*a13*a22*a32*b12*b31-c23*b13*a32*b12*a22*a31-c23*b13*a32*a12*a31*b22-c23*b13*a32*a12*a21*b32+2*c23*b13*a31*a22*a12*b32-c23*b13*a11*a32*a22*b32+c23*a23*b32*b12*a11*a32-c23*a23*b31*a12*b12*a32+c23*a23*b12*b32*a12*a31-c23*a23*b11*a32*a12*b32+2*c23*b23*a32*a12*a11*b32+2*c23*b23*a31*a12*b12*a32-2*c23*a33*b32*b12*a11*a22+c23*a33*b32*b12*a12*a21+c23*a33*b32*a12*a11*b22+2*c23*a33*b32*a12*a22*b11+c23*a33*a32*b12*a11*b22+2*c23*a33*a32*b12*a12*b21-c23*a33*a32*b12*a22*b11-c23*a33*a32*a12*b11*b22-2*c23*a33*b22*b12*a12*a31-c23*a33*a22*b12*a12*b31-c23*b33*a22*a12*a11*b32-c23*b33*a21*a12*b12*a32-c23*b33*a12*b12*a22*a31-c23*b33*a12*b22*a11*a32-c31*a13*b13*a22*b22*a32+c31*a13*a23*b32*b12*a22+c31*a13*a23*b32*b22*a12-c31*a13*b23*a22*a12*b32-c31*a13*b23*a32*a12*b22+2*c31*a13*b23*a32*a22*b12+c31*a13*a33*b22*b12*a22+2*c31*a13*b33*a22*a12*b22-c31*b13*a23*a22*a12*b32+2*c31*b13*a23*a32*a12*b22-c31*b13*a23*a32*a22*b12-c31*b13*a33*a22*a12*b22+c31*a23*a33*a12*b12*b22+2*c31*a23*b33*a12*b12*a22-c31*b23*a33*a12*b12*a22+c32*a13*b13*b22*a21*a32+c32*a13*b13*b22*a22*a31-2*c32*a13*b13*a22*a21*b32-2*c32*a13*a23*a12*b21*b32+c32*a13*a23*a12*b22*b31+c32*a13*a23*b22*a32*b11-2*c32*a13*a23*a22*b11*b32+c32*a13*b23*b12*a21*a32-2*c32*a13*b23*b12*a22*a31-2*c32*a13*b23*a12*a21*b32+c32*a13*b23*a12*a31*b22-2*c32*a13*b23*b22*a11*a32+c32*a13*a33*b22*a12*b21+c32*a13*a33*b22*a22*b11-2*c32*a13*a33*a22*b12*b21-2*c32*a13*b33*b22*a11*a22+c32*a13*b33*b22*a12*a21+c32*a13*b33*a22*a21*b12-2*c32*b13*a23*b12*a21*a32-2*c32*b13*a23*a12*a31*b22+c32*b13*a23*b22*a11*a32-2*c32*b13*a23*a22*a11*b32-c32*b13*b23*a32*a12*a21-c32*b13*b23*a32*a22*a11+c32*b13*a33*b22*a11*a22-2*c32*b13*a33*b22*a12*a21+c32*b13*a33*a22*a21*b12-c32*b13*b33*a12*a21*a22-c32*b13*a13*a22*a32*b21-c32*b13*a23*a12*a22*b31-c32*b13*a23*a12*a32*b21+2*c32*b13*a23*a22*a32*b11+2*c32*b13*a33*a22*a12*b21+c32*a23*b23*b12*a11*a32-2*c32*a23*b23*a12*a11*b32+c32*a23*a33*b12*a12*b21+c32*a23*a33*b12*a22*b11-2*c32*a23*a33*a12*b11*b22+c32*a23*b33*b12*a11*a22+c32*a23*b33*a12*a11*b22-2*c32*b23*a33*b12*a11*a22+c32*b23*a33*b12*a12*a21+c32*b23*a33*a12*a11*b22-c32*b23*b33*a12*a11*a22-c32*b23*a13*a12*a22*b31+2*c32*b23*a13*a12*a32*b21-c32*b23*a13*a22*a32*b11-c32*b23*a23*a12*a32*b11+2*c32*b23*a33*a12*a22*b11-c32*b33*a13*a22*a12*b21-c32*b33*a23*a12*a22*b11-2*c33*a13*b32*b22*a11*a22+c33*a13*b32*b22*a12*a21-c33*a13*b32*a22*a12*b21+c33*a13*b32*a22*a21*b12-c33*a13*a32*b22*a12*b21-2*c33*a13*a32*b22*a21*b12-c33*a13*a32*b22*a22*b11+2*c33*a13*a32*a22*b12*b21+2*c33*a13*b22*a12*a22*b31+c33*a13*b22*b12*a22*a31-c33*b13*a22*a12*a31*b22-c33*b13*a22*b12*a21*a32-c33*b13*a22*a12*a21*b32+2*c33*b13*a21*a32*a12*b22-c33*b13*a11*a22*b22*a32+c33*a23*b32*b12*a11*a22-2*c33*a23*b32*b12*a12*a21+c33*a23*b32*a12*a11*b22-2*c33*a23*a32*b12*a11*b22-c33*a23*a32*b12*a12*b21+2*c33*a23*a32*a12*b11*b22+c33*a23*b22*b12*a12*a31+2*c33*a23*a22*b12*a12*b31+2*c33*b23*a22*b12*a11*a32-c33*b23*a22*a12*a11*b32-c33*b23*a21*a12*b12*a32-c33*b23*a12*b12*a22*a31+c33*a33*b22*b12*a11*a22+c33*a33*b12*b22*a12*a21+2*c33*b33*a22*a12*a11*b22-c23*a23*a32*a31*b12^2-2*c23*b23*b12*a11*a32^2-2*c23*a33*b32*a12^2*b21+c23*a33*b22*a12^2*b31-c23*a33*a32*a21*b12^2+2*c23*a33*a22*a31*b12^2+c23*b33*a12^2*a31*b22+c23*b33*a21*a12^2*b32-c31*a13^2*a22*b22*b32+c31*a13*b13*a22^2*b32-c31*a13*a33*b22^2*a12-2*c31*a13*b33*a22^2*b12+c31*b13*a33*a22^2*b12-c31*a23^2*a12*b12*b32+c31*a23*b23*a12^2*b32-c31*a23*a33*b12^2*a22-2*c31*a23*b33*a12^2*b22+c31*b23*a33*a12^2*b22+c12*b13*a23*a32^2*b21+c12*b13*b23*a21*a32^2+c12*b13*b33*a22^2*a31-c12*a23^2*b32*a12*b31-c12*a23^2*b32*a32*b11+2*c12*a23^2*a32*b12*b31+c12*b23^2*a12*a31*a32-2*c12*b23*a13*a32^2*b21+c12*b23*a23*a32^2*b11-c12*a33^2*b22*a12*b21-c12*a33^2*b22*a22*b11+2*c12*a33^2*a22*b12*b21+c12*b33^2*a12*a21*a22-2*c12*b33*a13*a22^2*b31+c12*b33*a33*a22^2*b11+c13*a13*b21*a32^2*b22-c13*a13*a22*a21*b32^2+c13*a13*b31*a22^2*b32-2*c13*b13*a31*a22^2*b32-2*c13*b13*b22*a21*a32^2-c13*a23*a22*a11*b32^2+2*c13*a23*a12*a21*b32^2-2*c13*a23*b22*a32^2*b11+c13*a23*b12*a32^2*b21+c13*b23*a11*a32^2*b22-2*c13*a33*b32*a22^2*b11-c13*a33*a32*a11*b22^2+2*c13*a33*a12*a31*b22^2+c13*a33*b12*a22^2*b31+c13*b33*b12*a22^2*a31+c13*b33*a11*a22^2*b32-c21*a13^2*b32*b22*a32+c21*a13*b13*a32^2*b22-2*c21*a13*b23*a32^2*b12+c21*b13*a23*a32^2*b12-c21*a23*a33*b12^2*a32-c21*a33^2*a12*b12*b22+c21*a33*b33*a12^2*b22-c32*a13^2*b22*a22*b31-c32*a13^2*b22*a32*b21+2*c32*a13^2*a22*b21*b32+c32*b13*b33*a22^2*a11+c32*b13^2*a22*a21*a32+c32*b13*a13*a22^2*b31-2*c32*b13*a33*a22^2*b11-c32*a23^2*b12*a12*b31+2*c32*a23^2*a12*b11*b32+c32*b23*b33*a12^2*a21+c32*b23*a23*a12^2*b31-2*c32*b23*a33*a12^2*b21+c32*b33*a13*a22^2*b11+c32*b33*a23*a12^2*b21+c33*a13*b32*a22^2*b11+2*c33*a13*a32*a11*b22^2-c33*a13*a12*a31*b22^2-2*c33*a13*b12*a22^2*b31+c33*b13*b12*a22^2*a31+c33*b13*a11*a22^2*b32+c33*a23*b32*a12^2*b21-2*c33*a23*b22*a12^2*b31+2*c33*a23*a32*a21*b12^2+c33*b23*a12^2*a31*b22+c33*b23*a21*a12^2*b32-c33*a33*a22*a21*b12^2-c33*a33*a12*a11*b22^2+c33*a33*b21*a12^2*b22+c33*a33*b11*a22^2*b12-2*c33*b33*b12*a11*a22^2-2*c33*b33*a21*a12^2*b22,
c21*b13*a33*b32*b12*a22+c13*b23*b32*b12*a21*a32+2*c12*b23*b33*a12*a31*b22-c32*b23*b33*b12*a12*a21-c22*a13^2*b32*b22*b31+2*c22*a13*b33*a12*b22*b31-c22*a23*b33*a31*b12^2+2*c22*a23*b33*b12*a12*b31+2*c22*b13*a23*b32*a32*b11+c23*a13*b32*b12*a22*b31+c13*a33*b22*b12*a32*b21+2*c32*b13*a23*a12*b22*b31-c22*a33*b33*b12*a12*b21-c22*a13*b33*b22*a32*b11+2*c11*a13*b23*b32^2*a22+c13*b13*b32*b22*a21*a32+c11*b23*a33*b22*b12*a32-c12*a33*b33*b22*a22*b11-c32*a13*b13*b22*a22*b31+2*c11*a13*b33*b22^2*a32+2*c33*b23*a32*b12*a12*b21+2*c22*a13*b33*b12*a32*b21-c23*b13*a22*b32*a12*b31-c33*b33*a22*a21*b12^2+2*c12*b23*a33*a22*b11*b32-c12*a23*b23*a11*b32^2+c12*b33^2*a22*a21*b12-2*c32*a23*b33*b12*a11*b22+2*c31*b13*a33*b22^2*a12-c13*b33*a12*a31*b22^2-c22*b13*a33*b12*a32*b21-c32*a13*b23*a12*b22*b31+2*c13*a13*b31*b22^2*a32-c32*a23^2*b12*b11*b32-c32*a13*b13*a22*b21*b32-c12*b13*b23*a32*a31*b22-c32*b13*b23*a12*a21*b32-c32*a13*b13*a31*b22^2+c12*a33*b23*b12*a21*b32+2*c32*a23*b23*b12*a32*b11-c22*b23*b33*b12*a12*a31+c13*a23*b32*b12*a32*b21-c32*b13*b23*a22*a11*b32-c11*b13*a23*b32^2*a22-c12*a13*a33*b22^2*b31-c21*b13*b33*a22*a12*b32+2*c23*a23*b31*b12^2*a32+c22*a33*b13*b12*a21*b32-2*c13*b33*b12*a22^2*b31+2*c22*a33*b33*b12*a22*b11+c33*b13*b32*a22*a21*b12-c32*b13*b23*a12*a31*b22-c12*a13*b23*a32*b22*b31-c22*b23*a33*b12*a32*b11+c31*a13*b23*b32*b22*a12+c12*b23^2*b32*a11*a32+c32*b23^2*b12*a12*a31-c32*a23*b33*b12*a22*b11-c13*b23*b32*a22*a32*b11-4*c22*b13*a33*a22*b11*b32+c23*b23*b11*a32^2*b12+2*c32*b23*a33*b12*a12*b21-c23*b33*b32*a12*a22*b11+2*c32*b13*b33*b22*a12*a21+c32*a13*a23*b32*b12*b21-c22*b23*b33*a12*a11*b32+c22*a13*a23*b12*b31*b32-c32*b23*a33*a12*b11*b22+c32*a13^2*b22^2*b31+c32*a23^2*b12^2*b31-c11*b23^2*a32^2*b12-c11*b33^2*a22^2*b12+c12*a23^2*b32^2*b11+c12*a33^2*b22^2*b11-c21*b33^2*a12^2*b22-c21*b13^2*a32^2*b22+c22*a13^2*b21*b32^2+c22*a33^2*b12^2*b21-c31*b13^2*a22^2*b32-c31*b23^2*a12^2*b32-c12*b13*a33*b22*a22*b31+2*c12*b13*b23*b32*a22*a31+2*c12*b13*a23*a32*b22*b31-c12*b13*a23*b32*a32*b21-c11*b13*b23*a32*a22*b32+c11*b13*a33*a22*b22*b32-c11*b13*b33*a22*b22*a32+c11*a23*b23*b32*b12*a32-2*c11*a23*b33*b22*b12*a32+2*c12*a23*b23*b32*a12*b31-c12*b13*b33*a22*a21*b32-c12*b13*b33*b22*a22*a31-c12*b13*a33*b22*a32*b21-c11*b13*a33*b22^2*a32+c11*b13*b33*a22^2*b32-c11*a23*b23*b32^2*a12+c11*b23^2*a32*a12*b32-c11*a33*b33*b22^2*a12+c11*b33^2*a22*a12*b22+c11*b13*b23*a32^2*b22-c12*a23^2*b12*b31*b32+2*c12*a23*b13*a21*b32^2-c12*a13*b23*a21*b32^2-c12*a13*a23*b21*b32^2-c12*a13*b33*a31*b22^2-2*c12*b23^2*b32*a12*a31+c12*b23^2*a32*a31*b12-c12*a33^2*b12*b21*b22+2*c12*a33*b13*a31*b22^2-c12*a33*b33*a11*b22^2+c12*b33^2*b22*a11*a22-2*c12*b33^2*b22*a12*a21+2*c13*a13*a22*b21*b32^2+c13*b13*b31*a22^2*b32-c13*b13*a32*a31*b22^2+c13*b13*b21*a32^2*b22-c13*b13*a22*a21*b32^2-c13*a23*a12*b21*b32^2-c13*a23*b11*b32^2*a22+2*c13*b23*a22*a11*b32^2-c13*b23*a12*a21*b32^2+c13*b23*b22*a32^2*b11-2*c13*b23*b12*a32^2*b21-c13*a33*a12*b22^2*b31-c13*a33*b11*b22^2*a32+c13*b33*b32*a22^2*b11+2*c13*b33*a32*a11*b22^2-c22*a13*a23*b32^2*b11-c22*a13*b13*a21*b32^2+2*c22*a13*b23*a11*b32^2+c22*b13^2*b32*a21*a32-2*c22*b13^2*b32*a22*a31+c22*b13^2*a32*a31*b22-c22*a23*b13*a11*b32^2-c22*a23*a33*b12^2*b31-c22*a33^2*b12*b11*b22+2*c22*a33*b23*a31*b12^2-c22*a33*b33*a21*b12^2-2*c22*b33^2*b12*a11*a22+c22*b33^2*b12*a12*a21+c22*b33^2*a12*a11*b22-c23*a13*a12*b21*b32^2-c23*a13*b11*b32^2*a22-c23*b13*a22*a11*b32^2+2*c23*b13*a12*a21*b32^2-2*c23*b13*b22*a32^2*b11+c23*b13*b12*a32^2*b21+2*c23*a23*a12*b11*b32^2-c23*b23*a12*a11*b32^2+c23*b23*b31*a12^2*b32-c23*b23*a32*a31*b12^2-c23*a33*b12^2*a22*b31-c23*a33*b21*b12^2*a32+c23*b33*b32*a12^2*b21-2*c23*b33*b22*a12^2*b31+2*c23*b33*a32*a21*b12^2-c23*b33*a22*a31*b12^2-c31*a13*b13*b22^2*a32-c31*a13*b33*b22^2*a12+c31*b13^2*a22*b22*a32+c31*b13*b33*a22^2*b12-c31*a23*b23*b12^2*a32-c31*a23*b33*b12^2*a22+c31*b23^2*a12*b12*a32+2*c31*b23*a33*b12^2*a22+c31*b23*b33*a12^2*b22-c32*a13*a33*b22^2*b11-c32*a13^2*b22*b21*b32+2*c32*a13*b33*a11*b22^2-2*c32*b13^2*b22*a21*a32+c32*b13^2*b22*a22*a31+c32*b13^2*a22*a21*b32-c32*a23*a33*b12^2*b21-c32*a23*b23*a31*b12^2+2*c32*a23*b33*a21*b12^2-2*c32*b23^2*b12*a11*a32+c32*b23^2*a12*a11*b32-c32*a33*b13*a11*b22^2-c32*a33*b23*a21*b12^2-c33*a13*a12*b22^2*b31-c33*a13*b11*b22^2*a32-2*c33*b13*b32*a22^2*b11-c33*b13*a32*a11*b22^2+2*c33*b13*a12*a31*b22^2+c33*b13*b12*a22^2*b31-c33*a23*b12^2*a22*b31-c33*a23*b21*b12^2*a32-2*c33*b23*b32*a12^2*b21+c33*b23*b22*a12^2*b31-c33*b23*a32*a21*b12^2+2*c33*b23*a22*a31*b12^2+2*c33*a33*a12*b11*b22^2+2*c33*a33*b21*b12^2*a22-c33*b33*a12*a11*b22^2-c21*a13*b13*b32^2*a22-c21*a13*b23*b32^2*a12+c21*b13^2*a32*a22*b32+2*c21*b13*a23*b32^2*a12+c21*b13*b23*a32^2*b12+2*c21*a23*b33*b12^2*a32-c21*b23*a33*b12^2*a32+c21*b23*b33*a12^2*b32-c21*a33*b33*b12^2*a22+c21*b33^2*a12*b12*a22+c33*b33*b21*a12^2*b22+c33*b33*b11*a22^2*b12+2*c32*a23*b33*a12*b11*b22-2*c32*a23*b13*b12*a21*b32+c32*a23*b13*b12*a31*b22+c32*a23*b13*b22*a11*b32+c32*a23*b23*b12*a11*b32+c33*a13*b22*b12*a22*b31+c33*a13*b22*a12*b21*b32+c33*a13*b22*b12*a32*b21-2*c13*a13*b31*a22*b22*b32-2*c13*a13*b32*b22*a32*b21+c21*a13*b13*b32*b22*a32+c21*a13*b23*b32*b12*a32-2*c21*a13*b33*b22*b12*a32+c21*a13*b33*b32*b12*a22+c21*a13*b33*b32*b22*a12-2*c21*b13*a23*b32*b12*a32-c21*b13*b23*a32*a12*b32+c21*b13*a33*b22*b12*a32-2*c21*b13*a33*b32*b22*a12+2*c21*b13*b33*a32*a12*b22-c21*b13*b33*a32*a22*b12-2*c21*a23*b33*a12*b12*b32+c21*b23*a33*a12*b12*b32-c21*b23*b33*a12*b12*a32+c21*a33*b33*a12*b12*b22+c22*a23*b33*b12*a11*b32-c22*a23*b33*b12*a32*b11-c22*a23*b33*a12*b11*b32-c22*b23*a33*b12*a12*b31+2*c22*b23*a33*a12*b11*b32-c22*b13*b33*a12*a31*b22-c22*b13*b33*b22*a11*a32+2*c22*b13*b33*a22*a11*b32+c22*a23*b13*b32*a31*b12+c22*a23*a33*b12*b11*b32+2*c22*a13*b13*b32*a22*b31-c22*a13*b13*b32*a32*b21-c22*a13*b13*a32*b22*b31-c22*a13*b23*b32*a12*b31-c22*a13*b23*b32*a32*b11+2*c22*a13*b23*a32*b12*b31+c22*a13*a33*b32*b22*b11-2*c22*a13*a33*b32*b12*b21+c22*a13*a33*b12*b31*b22-4*c22*a13*b33*b12*a22*b31-c22*a13*b33*a12*b21*b32+2*c22*a13*b33*a22*b11*b32+c22*a13*b13*b32*a31*b22-2*c22*a13*b23*b32*a31*b12+c22*a13*b33*b12*a21*b32+c22*a13*b33*b12*a31*b22-2*c22*a13*b33*b22*a11*b32-c22*b13*a23*b32*a12*b31-c22*b13*a23*a32*b12*b31-c22*b13*b23*b32*a11*a32+2*c22*b13*b23*b32*a12*a31-c22*b13*b23*a32*a31*b12+2*c22*b13*a33*b12*a22*b31+2*c22*b13*a33*a12*b21*b32-c22*b13*a33*a12*b22*b31+2*c22*b13*a33*b22*a32*b11-c22*b13*b33*b12*a21*a32+2*c22*b13*b33*b12*a22*a31-c22*b13*b33*a12*a21*b32+2*c22*b23*b33*b12*a11*a32-c22*a33*b33*a12*b11*b22-2*c22*a33*b13*b12*a31*b22+c22*a33*b13*b22*a11*b32-2*c22*a33*b23*b12*a11*b32+c22*a33*b33*b12*a11*b22+c23*a13*b32*a12*b22*b31+c23*a13*b32*b12*a32*b21-2*c23*a13*b31*b22*b12*a32+c23*a13*b11*b32*b22*a32+c23*b13*b32*b22*a11*a32-c23*b13*b32*a12*a32*b21-2*c23*b13*b32*b12*a21*a32+2*c23*b13*b32*a22*a32*b11-2*c23*b13*b22*b32*a12*a31+2*c23*b13*b22*a32*a12*b31+c23*b13*b22*a32*a31*b12+c23*b13*a22*b32*a31*b12-c23*b13*a22*a32*b12*b31-2*c23*a23*b32*b12*a32*b11-2*c23*a23*b31*a12*b12*b32+c23*b23*b32*b12*a11*a32-c23*b23*b31*a12*b12*a32+c23*b23*b12*b32*a12*a31-c23*b23*b11*a32*a12*b32+c23*a33*b22*b12*a32*b11-2*c23*a33*b22*a12*b11*b32+c23*a33*b21*a12*b12*b32+c23*a33*b12*a12*b22*b31+c23*a33*b12*a22*b11*b32+c23*b33*b32*b12*a11*a22-2*c23*b33*b32*b12*a12*a21+c23*b33*b32*a12*a11*b22-2*c23*b33*a32*b12*a11*b22-c23*b33*a32*b12*a12*b21-c23*b33*a32*b12*a22*b11+2*c23*b33*a32*a12*b11*b22+c23*b33*b22*b12*a12*a31+2*c23*b33*a22*b12*a12*b31+c31*a13*b23*b22*b12*a32-2*c31*a13*b23*b32*b12*a22+c31*a13*b33*b22*b12*a22+c31*b13*a23*b22*b12*a32+c31*b13*a23*b32*b12*a22-2*c31*b13*a23*b32*b22*a12+2*c31*b13*b23*a22*a12*b32-c31*b13*b23*a32*a12*b22-c31*b13*b23*a32*a22*b12-2*c31*b13*a33*b22*b12*a22-c31*b13*b33*a22*a12*b22+c31*a23*b23*a12*b12*b32+c31*a23*b33*a12*b12*b22-2*c31*b23*a33*a12*b12*b22-c31*b23*b33*a12*b12*a22-c32*b23*a33*b12*a22*b11+2*c32*b23*b33*b12*a11*a22-c32*b23*b33*a12*a11*b22+c32*a33*b13*b22*a21*b12+c32*a33*b23*b12*a11*b22+2*c32*a13*b13*b22*a32*b21+c32*a13*a23*b32*b22*b11-2*c32*a13*a23*b12*b31*b22+2*c32*a13*b23*b12*a22*b31-4*c32*a13*b23*b12*a32*b21+2*c32*a13*b23*a12*b21*b32+2*c32*a13*b23*b22*a32*b11-c32*a13*b23*a22*b11*b32+c32*a13*a33*b12*b21*b22-c32*a13*b33*b22*a12*b21-c32*a13*b33*b22*a22*b11+2*c32*a13*b33*a22*b12*b21+c32*a13*b13*b22*a21*b32+c32*a13*b23*b12*a21*b32+c32*a13*b23*b12*a31*b22-2*c32*a13*b23*b22*a11*b32-2*c32*a13*b33*b22*a21*b12-c32*b13*a23*b12*a22*b31+2*c32*b13*a23*b12*a32*b21-c32*b13*a23*a12*b21*b32-4*c32*b13*a23*b22*a32*b11+2*c32*b13*a23*a22*b11*b32+2*c32*b13*b23*b12*a21*a32-c32*b13*b23*b12*a22*a31+2*c32*b13*b23*b22*a11*a32-c32*b13*a33*b22*a12*b21+2*c32*b13*a33*b22*a22*b11-c32*b13*a33*a22*b12*b21-c32*b13*b33*b22*a11*a22-c32*b13*b33*a22*a21*b12-c32*a23*b23*b12*a12*b31-c32*a23*b23*a12*b11*b32+c32*a23*a33*b12*b11*b22-c32*a23*b33*b12*a12*b21+c11*a23*b33*b32*b12*a22+c11*a23*b33*b32*b22*a12-2*c11*b23*a33*b32*b12*a22+c11*b23*a33*b32*b22*a12-c11*b23*b33*a22*a12*b32-c11*b23*b33*a32*a12*b22+2*c11*b23*b33*a32*a22*b12+c11*a33*b33*b22*b12*a22+c11*b13*a23*b32*b22*a32-2*c11*a13*b33*a22*b22*b32-2*c11*a13*b23*b32*b22*a32-c12*a23*b33*b12*a32*b21+2*c12*a23*b33*b12*a22*b31+2*c12*b13*b33*b22*a21*a32+2*c12*b13*a33*a22*b21*b32-c12*b13*b23*b32*a21*a32+2*c12*a13*b33*b22*a22*b31-4*c12*a23*b33*a12*b22*b31+2*c12*a23*b33*b22*a32*b11-c12*a23*b33*a22*b11*b32-2*c12*a23*b13*b32*a31*b22+c12*a23*b23*b32*a31*b12-2*c12*a23*b33*b12*a21*b32+c12*a23*b33*b12*a31*b22+c12*a23*b33*b22*a11*b32-c12*b23*a33*b12*a22*b31+2*c12*b23*a33*b12*a32*b21-4*c12*b23*a33*a12*b21*b32+2*c12*b23*a33*a12*b22*b31-c12*b23*a33*b22*a32*b11-c12*b23*b33*b12*a21*a32-c12*b23*b33*b12*a22*a31+2*c12*b23*b33*a12*a21*b32-c12*b23*b33*b22*a11*a32-c12*b23*b33*a22*a11*b32+2*c12*a33*b33*b22*a12*b21-c12*a33*b33*a22*b12*b21-2*c12*a33*b13*b22*a21*b32-2*c12*a33*b23*b12*a31*b22+c12*a33*b23*b22*a11*b32+c12*a33*b33*b22*a21*b12+2*c12*a23*b33*a12*b21*b32+c12*a23*a33*b12*b31*b22+c12*a23*a33*b32*b12*b21-c12*a23*b23*a32*b12*b31-2*c12*a23*a33*b32*b22*b11-c12*a23*b23*b32*a32*b11+c33*b33*b22*b12*a11*a22-c33*b33*b21*a12*b12*a22+c33*b33*b12*b22*a12*a21-c33*b33*b11*a22*a12*b22-c12*b13*a23*b32*a22*b31-c12*a13*b33*b22*a32*b21+c12*a13*a33*b22*b21*b32-c12*a13*b33*a22*b21*b32+c12*a13*b33*b22*a21*b32+c12*a13*b23*b32*a31*b22+2*c12*a13*b23*b32*a32*b21-c12*a13*b23*b32*a22*b31+c12*a13*a23*b32*b22*b31+c13*b23*b22*a32*a31*b12-c13*b23*a22*b32*a12*b31-2*c13*b23*a22*b32*a31*b12+2*c13*b23*a22*a32*b12*b31+c13*a33*b22*b12*a22*b31+c13*a33*b22*a12*b21*b32-2*c13*a33*b21*b32*b12*a22+c13*a33*b11*a22*b22*b32-2*c13*b33*b32*b22*a11*a22+c13*b33*b32*b22*a12*a21-c13*b33*b32*a22*a12*b21+c13*b33*b32*a22*a21*b12-c13*b33*a32*b22*a12*b21-2*c13*b33*a32*b22*a21*b12-c13*b33*a32*b22*a22*b11+2*c13*b33*a32*a22*b12*b21+2*c13*b33*b22*a12*a22*b31+c13*b33*b22*b12*a22*a31-c13*b23*b22*a32*a12*b31+c13*b23*b22*b32*a12*a31+2*c13*b23*b32*a12*a32*b21-2*c13*b23*b32*b22*a11*a32+c13*a23*b11*b32*b22*a32-2*c13*a23*b31*b22*b12*a32+c13*a23*b32*b12*a22*b31+c13*a23*b32*a12*b22*b31-c13*b13*b21*a32*a22*b32+c13*b13*b22*b32*a22*a31-c13*b13*b31*a22*b22*a32-2*c33*a13*b21*b32*b12*a22+c33*a13*b11*a22*b22*b32+c33*b13*b32*b22*a11*a22-2*c33*b13*b32*b22*a12*a21+2*c33*b13*b32*a22*a12*b21-c33*b13*a32*b22*a12*b21+c33*b13*a32*b22*a21*b12+2*c33*b13*a32*b22*a22*b11-c33*b13*a32*a22*b12*b21-c33*b13*b22*a12*a22*b31-2*c33*b13*b22*b12*a22*a31+c33*a23*b22*b12*a32*b11-2*c33*a23*b22*a12*b11*b32+c33*a23*b21*a12*b12*b32+c33*a23*b12*a12*b22*b31+c33*a23*b12*a22*b11*b32-2*c33*b23*b32*b12*a11*a22+c33*b23*b32*b12*a12*a21+c33*b23*b32*a12*a11*b22+2*c33*b23*b32*a12*a22*b11+c33*b23*a32*b12*a11*b22-c33*b23*a32*b12*a22*b11-c33*b23*a32*a12*b11*b22-2*c33*b23*b22*b12*a12*a31-c33*b23*a22*b12*a12*b31-2*c33*a33*b22*b12*a22*b11-2*c33*a33*b21*a12*b12*b22+c31*a13*b13*a22*b22*b32,
c31*c32*b13*a22^2*a11-c11*c31*a23*a32*a22*b12-c13*c22*a32*a11*a22*b31-c12*c31*b13*a22*a21*a32-c22*c31*a33*a12*a22*b11+c22*c32*b13*a31*a11*a22-2*c21*c23*a31*a12^2*b32+c11*c32*a33*b22*a11*a22+2*c11*c31*a23*a32*a12*b22+c13*c21*a11*a32^2*b22+c11*c22*a13*b32*a22*a31+c11*c32*a13*b22*a21*a32+c21*c32*a13*a12*a31*b22-c12^2*a23*b31*a22*a31-c21*c32*a13*a22*a32*b11-c21*c31*a23*a12*b12*a32-c21*c32*a23*a12*a32*b11-c22*c23*a12*a31^2*b12+2*c11*c22*b33*a32*a12*a21+c11*c23*a11*a32^2*b22-c12*c21*b13*a32*a22*a31-c11*c12*b33*a22*a21*a32+c21*c31*a23*a12^2*b32-c21*c22*a33*a12*a32*b11-2*c12*c31*a23*b12*a22*a31-c32^2*a13*b21*a12*a21-2*c11*c12*a33*b22*a22*a31-c22^2*a13*b31*a12*a31-2*c12*c32*a13*b21*a22*a31-2*c12*c22*a33*b21*a12*a31-c12*c33*a12*b21*a21*a32+c13*c22*a11*a32^2*b21-2*c22*c32*a13*a11*a22*b31-c23*c32*a22*b11*a11*a32-c12*c13*a32*a21^2*b32-c11*c21*a33*a32*a12*b22-2*c12*c33*a21*b12*a22*a31+2*c11*c22*a23*a32*a12*b31+2*c11*c32*b23*a12*a31*a22-2*c22*c31*a13*a12*a31*b22-c13*c31*a11*a22*b22*a32+4*c11*c32*a23*a12*a21*b32-c11*c23*a11*a32*a22*b32+2*c12*c33*a22*a11*a32*b21+2*c11*c32*b13*a22*a21*a32+c11*c21*a23*a32^2*b12+c12*c33*a21*a12*a31*b22+c12*c22*a23*b31*a12*a31+c23*c32*a21*b12*a11*a32-2*c21*c32*a13*b12*a22*a31+c11^2*a23*a32*a22*b32+c12*c22*a13*a31*a32*b21-c31*c32*a23*a12*a22*b11+2*c12^2*a33*b21*a22*a31+c12*c32*a33*a21*a22*b11-2*c22*c32*a13*a11*a32*b21-c12*c33*a22*b11*a21*a32-c11*c31*a33*a22*a12*b22-2*c11*c22*a23*a32^2*b11+2*c21*c31*a13*a32*a22*b12+4*c21*c32*a13*a22*a11*b32-c13*c22*b12*a22*a31^2+c11*c12*a23*b32*a22*a31+c22*c23*b11*a11*a32^2-c31*c32*b13*a12*a21*a22+2*c21*c32*b13*a12*a31*a22-c22^2*b13*a31*a11*a32+c23*c32*a12*a21*a31*b12-c12*c31*a33*a22*a12*b21-2*c22*c33*a21*b12*a11*a32-c12^2*a23*a31*a32*b21-c11*c33*a22*a12*a21*b32+c11*c12*a23*a32^2*b21-c12*c31*b23*a32*a12*a21+c22*c32*a13*b11*a22*a31+2*c12*c33*b12*a21^2*a32+c31*c32*a23*b12*a11*a22-2*c21*c32*a13*a12*a21*b32-2*c21*c22*a33*b12*a12*a31-c11*c23*a32*a12*a21*b32-c21*c33*a22*a12*a11*b32-c23*c31*a12*b22*a11*a32-c32^2*a13*a21*a22*b11+2*c32^2*a23*b11*a12*a21+2*c31*c33*a21*a12*b12*a22-c21*c32*b33*a12*a11*a22-c12*c23*a32*a21*a12*b31+c11*c21*a13*a32^2*b22-c12^2*a33*b21*a21*a32-c22^2*a33*a11*a12*b31+c12*c31*a33*a22^2*b11-c12*c21*a33*a22*a32*b11+c22*c33*a22*a11*a31*b12+c32^2*b23*a11^2*a22-c11^2*a33*a22^2*b32-c11^2*a23*a32^2*b22+c12^2*b23*a31^2*a22+c12^2*b33*a21^2*a32-c21^2*a13*a32^2*b12-c21^2*a33*a12^2*b32+c22^2*b13*a12*a31^2+c22^2*b33*a11^2*a32-c31^2*a13*a22^2*b12-c31^2*a23*a12^2*b22+c32^2*b13*a12*a21^2+c12*c13*b21*a21*a32^2+c12*c13*b31*a22^2*a31-c12*c13*a22*a31^2*b22+c12*c21*b13*a21*a32^2-2*c12*c21*b23*a32^2*a11-c12*c22*b13*a31^2*a22-c12*c22*b23*a12*a31^2-2*c12*c23*a11*a32^2*b21+c12*c23*b11*a21*a32^2+2*c12*c23*b12*a22*a31^2-c12*c23*a12*a31^2*b22+c12*c31*b13*a22^2*a31-2*c12*c31*b33*a22^2*a11-c12*c32*b13*a21^2*a32-c12*c32*b33*a12*a21^2-2*c12*c33*a11*a22^2*b31+c12*c33*b11*a22^2*a31-c12*c33*a12*a21^2*b32+2*c12^2*a23*b31*a21*a32-c12^2*b23*a31*a21*a32-c12^2*a33*a21*a22*b31-c12^2*b33*a22*a21*a31-2*c12*c21*a13*a32^2*b21+c12*c21*a23*a32^2*b11-2*c12*c31*a13*a22^2*b31+c13*c21*b12*a21*a32^2-2*c13*c22*b11*a21*a32^2+2*c13*c22*a12*a31^2*b22+c13*c31*b12*a22^2*a31+c13*c31*a11*a22^2*b32+c13*c32*a11*a22^2*b31-2*c13*c32*b11*a22^2*a31-c13*c32*b12*a21^2*a32+2*c13*c32*a12*a21^2*b32+c21^2*a13*a32*a12*b32+c11*c12*b23*a21*a32^2+c11*c12*a33*a22^2*b31+c11*c12*b33*a22^2*a31-2*c11*c13*a31*a22^2*b32-2*c11*c13*b22*a21*a32^2-2*c11*c22*b13*a21*a32^2+c11*c22*b23*a32^2*a11+c11*c22*a13*a32^2*b21+c11*c23*b12*a21*a32^2+c11*c31*a13*a22^2*b32+c11*c31*a33*a22^2*b12-2*c11*c32*b13*a22^2*a31+c11*c32*b33*a22^2*a11+c11*c32*a13*a22^2*b31-2*c11*c32*a33*a22^2*b11+c11*c33*b12*a22^2*a31+c11*c33*a11*a22^2*b32+c11^2*a33*a22*b22*a32+c21^2*a33*a12*b12*a32+c21*c22*a13*a32^2*b11+c21*c22*b13*a32^2*a11+c21*c22*a33*a12^2*b31+c21*c22*b33*a12^2*a31-2*c21*c23*b12*a11*a32^2+c21*c31*a33*a12^2*b22-2*c21*c32*b23*a12^2*a31+c21*c32*b33*a12^2*a21+c21*c32*a23*a12^2*b31-2*c21*c32*a33*a12^2*b21+c21*c33*a12^2*a31*b22+c21*c33*a21*a12^2*b32-c22*c23*a32*a11^2*b32+c22*c23*b31*a12^2*a31+c22*c31*b23*a12^2*a31-2*c22*c31*b33*a12^2*a21-c22*c32*b23*a11^2*a32-c22*c32*b33*a11^2*a22-c22*c33*a22*a11^2*b32-2*c22*c33*a21*a12^2*b31+c22*c33*b21*a12^2*a31+2*c22*c33*b22*a11^2*a32+2*c22^2*a13*b31*a11*a32-c22^2*a13*a31*a32*b11-c22^2*a33*b11*a11*a32+2*c22^2*a33*b11*a12*a31-c22^2*b33*a12*a11*a31-2*c22*c31*a23*a12^2*b31+c22*c31*a33*a12^2*b21+c23*c31*a12^2*a31*b22+c23*c31*a21*a12^2*b32+2*c23*c32*a22*a11^2*b32+c23*c32*a21*a12^2*b31-2*c23*c32*b21*a12^2*a31+2*c11*c21*a33*a22*a12*b32-c11*c21*a33*a32*a22*b12+c11*c22*a13*b32*a21*a32-2*c11*c22*a13*a32*a31*b22+2*c11*c22*b13*a32*a22*a31+c11*c22*a23*b32*a11*a32-2*c11*c22*a23*b32*a12*a31+c11*c22*a23*a32*a31*b12-c11*c22*b23*a12*a31*a32+c11*c22*a33*b12*a21*a32-2*c11*c12*a23*b32*a21*a32-c11*c12*a23*a32*a22*b31+c11*c12*a23*a32*a31*b22-c11*c12*b23*a32*a22*a31+c11*c12*a33*b22*a21*a32+c11*c12*a33*a22*a21*b32-c11*c12*a33*a22*a32*b21+2*c11*c13*a32*a22*a21*b32+2*c11*c13*a31*a22*b22*a32-c11*c21*a13*a32*a22*b32-c11*c21*a23*a32*a12*b32-2*c11*c22*a33*b12*a22*a31-2*c11*c22*a33*a12*a21*b32+4*c11*c22*a33*a12*a31*b22-2*c11*c22*a33*b22*a11*a32+c11*c22*a33*a22*a11*b32-c11*c22*b33*a12*a31*a22-c11*c22*b33*a32*a22*a11-c11*c22*a13*a32*a22*b31-c11*c22*a33*a12*a22*b31-c11*c22*a33*a12*a32*b21+2*c11*c22*a33*a22*a32*b11-c11*c23*a32*b12*a22*a31-c11*c23*a32*a12*a31*b22+2*c11*c23*a31*a22*a12*b32-c11*c31*a13*a22*b22*a32-c11*c31*a23*a22*a12*b32+c11*c32*a13*b22*a22*a31-2*c11*c32*a13*a22*a21*b32-2*c11*c32*a23*b12*a21*a32+c11*c32*a23*b12*a22*a31-2*c11*c32*a23*a12*a31*b22+c11*c32*a23*b22*a11*a32-2*c11*c32*a23*a22*a11*b32-c11*c32*b23*a32*a12*a21-c11*c32*b23*a32*a22*a11-2*c11*c32*a33*b22*a12*a21+c11*c32*a33*a22*a21*b12-c11*c32*b33*a12*a21*a22-c11*c32*a13*a22*a32*b21-c11*c32*a23*a12*a22*b31-c11*c32*a23*a12*a32*b21+2*c11*c32*a23*a22*a32*b11+2*c11*c32*a33*a22*a12*b21-c11*c33*a22*a12*a31*b22-c11*c33*a22*b12*a21*a32+2*c11*c33*a21*a32*a12*b22-c11*c33*a11*a22*b22*a32-c12*c13*a32*b21*a22*a31+c12*c13*a32*a21*a31*b22+c12*c13*a31*a22*a21*b32-c12*c13*a22*b31*a21*a32+c12*c21*a13*b32*a21*a32-2*c12*c21*a13*b32*a22*a31+c12*c21*a13*a32*a31*b22+c12*c21*a23*b32*a11*a32+c12*c21*a23*b32*a12*a31-2*c12*c21*a23*a32*a31*b12+2*c12*c21*b23*a12*a31*a32-2*c12*c21*a33*b12*a21*a32+4*c12*c21*a33*b12*a22*a31+c12*c21*a33*a12*a21*b32-2*c12*c21*a33*a12*a31*b22+c12*c21*a33*b22*a11*a32-2*c12*c21*a33*a22*a11*b32-c12*c21*b33*a12*a31*a22+2*c12*c21*b33*a32*a22*a11-c12*c21*b33*a32*a12*a21-2*c12*c22*a13*b31*a21*a32+c12*c22*a13*b31*a22*a31+c12*c22*b13*a31*a21*a32-2*c12*c22*a23*b31*a11*a32+c12*c22*a23*a31*a32*b11+c12*c22*b23*a31*a11*a32+c12*c22*a33*b11*a21*a32-2*c12*c22*a33*b11*a22*a31+c12*c22*a33*a11*a22*b31+c12*c22*a33*a11*a32*b21+c12*c22*a33*a21*a12*b31+c12*c22*b33*a31*a11*a22+c12*c22*b33*a12*a31*a21-2*c12*c22*b33*a21*a32*a11+2*c12*c23*a32*a11*a22*b31-c12*c23*a32*b11*a22*a31+c12*c23*a32*a11*a31*b22+2*c12*c23*a32*b21*a12*a31+c12*c23*a32*a11*a21*b32-2*c12*c23*a31*b12*a21*a32+c12*c23*a31*a12*a21*b32-c12*c23*a12*b31*a22*a31-2*c12*c23*a11*b32*a22*a31-2*c12*c31*a13*b22*a21*a32+c12*c31*a13*b22*a22*a31+c12*c31*a13*a22*a21*b32+4*c12*c31*a23*b12*a21*a32-2*c12*c31*a23*a12*a21*b32+c12*c31*a23*a12*a31*b22-2*c12*c31*a23*b22*a11*a32+c12*c31*a23*a22*a11*b32+2*c12*c31*b23*a32*a22*a11-c12*c31*b23*a12*a31*a22+c12*c31*a33*b22*a11*a22+c12*c31*a33*b22*a12*a21-2*c12*c31*a33*a22*a21*b12+2*c12*c31*b33*a12*a21*a22+c12*c32*a13*b21*a21*a32+c12*c32*a13*a21*a22*b31+c12*c32*b13*a22*a21*a31-2*c12*c32*a23*b11*a21*a32+c12*c32*a23*b11*a22*a31+c12*c32*a23*a11*a22*b31+c12*c32*a23*a11*a32*b21+c12*c32*a23*b21*a12*a31-2*c12*c32*a23*a21*a12*b31-2*c12*c32*b23*a31*a11*a22+c12*c32*b23*a12*a31*a21+c12*c32*b23*a21*a32*a11-2*c12*c32*a33*b21*a11*a22+c12*c32*a33*b21*a12*a21+c12*c32*b33*a21*a11*a22+2*c12*c33*a22*a21*a12*b31+c12*c33*a22*a11*a31*b22-c12*c33*a22*b21*a12*a31+c12*c33*a22*a11*a21*b32-2*c12*c33*a11*b22*a21*a32+2*c12*c21*a13*a32*a22*b31-c12*c21*a23*a32*a12*b31-c12*c21*a33*a12*a22*b31+2*c12*c21*a33*a12*a32*b21+2*c12*c31*a13*a22*a32*b21+2*c12*c31*a23*a12*a22*b31-c12*c31*a23*a12*a32*b21-c12*c31*a23*a22*a32*b11-c13*c21*a32*b12*a22*a31-c13*c21*a32*a12*a31*b22-c13*c21*a32*a12*a21*b32+2*c13*c21*a31*a22*a12*b32-c13*c21*a11*a32*a22*b32+2*c13*c22*a32*a21*a12*b31+2*c13*c22*a32*b11*a22*a31-2*c13*c22*a32*a11*a31*b22-c13*c22*a32*b21*a12*a31+c13*c22*a32*a11*a21*b32+c13*c22*a31*b12*a21*a32-2*c13*c22*a31*a12*a21*b32-c13*c22*a12*b31*a22*a31+c13*c22*a11*b32*a22*a31-c13*c31*a22*a12*a31*b22-c13*c31*a22*b12*a21*a32-c13*c31*a22*a12*a21*b32+2*c13*c31*a21*a32*a12*b22-c13*c32*a22*a21*a12*b31+c13*c32*a22*a11*a31*b22+2*c13*c32*a22*b21*a12*a31-c13*c32*a22*a11*a32*b21+2*c13*c32*a22*b11*a21*a32-2*c13*c32*a22*a11*a21*b32+c13*c32*a21*b12*a22*a31-2*c13*c32*a21*a12*a31*b22-c13*c32*a12*b21*a21*a32+c13*c32*a11*b22*a21*a32-2*c21*c22*a13*b32*a11*a32+c21*c22*a13*b32*a12*a31-c21*c22*a13*a32*a12*b31+c21*c22*a13*a32*a31*b12-c21*c22*b13*a12*a31*a32+c21*c22*a33*b12*a11*a32+c21*c22*a33*a12*a11*b32-c21*c22*b33*a12*a11*a32+2*c21*c23*a32*a12*a11*b32+2*c21*c23*a31*a12*b12*a32-c21*c31*a13*a22*a12*b32-c21*c31*a13*a32*a12*b22-c21*c31*a33*a12*b12*a22+c21*c32*a13*b12*a21*a32-2*c21*c32*a13*b22*a11*a32-c21*c32*b13*a32*a22*a11-c21*c32*b13*a32*a12*a21+c21*c32*a23*b12*a11*a32+c21*c32*a23*b12*a12*a31-2*c21*c32*a23*a12*a11*b32+2*c21*c32*b23*a12*a11*a32-2*c21*c32*a33*b12*a11*a22+c21*c32*a33*b12*a12*a21+c21*c32*a33*a12*a11*b22-c21*c32*a13*a12*a22*b31+2*c21*c32*a13*a12*a32*b21+2*c21*c32*a33*a12*a22*b11+2*c21*c33*a22*b12*a11*a32-c21*c33*a21*a12*b12*a32-c21*c33*a12*b12*a22*a31-c21*c33*a12*b22*a11*a32-c22*c23*a32*b11*a12*a31+c22*c23*a32*a11*a31*b12+c22*c23*a31*a12*a11*b32-c22*c23*a12*b31*a11*a32-2*c22*c31*a13*b12*a21*a32+c22*c31*a13*b12*a22*a31+c22*c31*a13*a12*a21*b32+4*c22*c31*a13*b22*a11*a32-2*c22*c31*a13*a22*a11*b32-c22*c31*b13*a32*a22*a11+2*c22*c31*b13*a32*a12*a21-c22*c31*b13*a12*a31*a22-2*c22*c31*a23*b12*a11*a32+c22*c31*a23*b12*a12*a31+c22*c31*a23*a12*a11*b32-c22*c31*b23*a12*a11*a32+c22*c31*a33*b12*a11*a22+c22*c31*a33*b12*a12*a21-2*c22*c31*a33*a12*a11*b22+2*c22*c31*b33*a12*a11*a22+c22*c32*a13*b11*a21*a32+c22*c32*a13*b21*a12*a31+c22*c32*a13*a21*a12*b31+c22*c32*b13*a21*a32*a11-2*c22*c32*b13*a12*a31*a21+c22*c32*a23*b11*a11*a32-2*c22*c32*a23*b11*a12*a31+c22*c32*a23*a11*a12*b31+c22*c32*b23*a12*a11*a31+c22*c32*a33*b11*a11*a22-2*c22*c32*a33*b11*a12*a21+c22*c32*a33*a11*a12*b21+c22*c32*b33*a12*a11*a21-c22*c33*a22*b11*a12*a31-c22*c33*a22*b11*a11*a32+c22*c33*a21*a12*a11*b32+2*c22*c33*a12*a11*a22*b31+c22*c33*a12*a21*a31*b12-c22*c33*a12*a11*a32*b21+2*c22*c33*a12*b11*a21*a32-2*c22*c33*a11*a12*a31*b22+2*c22*c31*a13*a12*a22*b31-c22*c31*a13*a12*a32*b21-c22*c31*a13*a22*a32*b11+2*c22*c31*a23*a12*a32*b11+2*c23*c31*a22*b12*a11*a32-c23*c31*a22*a12*a11*b32-c23*c31*a21*a12*b12*a32-c23*c31*a12*b12*a22*a31+2*c23*c32*a22*b11*a12*a31-2*c23*c32*a22*a11*a31*b12-2*c23*c32*a21*a12*a11*b32-c23*c32*a12*a11*a22*b31+2*c23*c32*a12*a11*a32*b21-c23*c32*a12*b11*a21*a32+c23*c32*a11*a12*a31*b22-2*c31*c32*a13*b22*a11*a22+c31*c32*a13*b22*a12*a21-c31*c32*a13*a22*a12*b21+c31*c32*a13*a22*a21*b12-2*c31*c32*a23*b12*a12*a21+c31*c32*a23*a12*a11*b22-c31*c32*b23*a12*a11*a22+2*c31*c33*a22*a12*a11*b22-c32*c33*a22*b11*a12*a21+c32*c33*a22*a11*a21*b12+c32*c33*a21*a12*a11*b22-c32*c33*a12*b21*a11*a22-c23*c32*b22*a11^2*a32+c31*c32*a13*a22^2*b11+c31*c32*a23*a12^2*b21+c31*c32*b23*a12^2*a21-2*c31*c33*b12*a11*a22^2-2*c31*c33*a21*a12^2*b22+c31^2*a13*a22*a12*b22+c31^2*a23*a12*b12*a22+c32*c33*b11*a11*a22^2-c32*c33*a22*a11^2*b22+c32*c33*b21*a12^2*a21-c32*c33*a12*a21^2*b12+2*c32^2*a13*b21*a11*a22-c32^2*b13*a21*a11*a22-c32^2*a23*b11*a11*a22-c32^2*a23*a11*a12*b21-c32^2*b23*a12*a11*a21,
c31^2*a23*a12*a11*b22+2*c12*c21*a23*b31*a11*a32+c12*c21*b33*a12*a31*a21-c22*c31*a33*a11*a12*b21+2*c11*c33*a22*b11*a21*a32-4*c11*c32*a23*b11*a22*a31-c31*c32*b23*a11^2*a22-c21*c31*a23*a12*a11*b32+c13*c31*a21*a12*a31*b22-2*c21*c33*a22*a11*a31*b12+2*c21*c32*a13*a21*a12*b31+c23*c32*a11*b11*a21*a32+2*c21*c32*b33*a11^2*a22+c21^2*a13*b32*a11*a32+2*c21*c22*a13*b31*a12*a31-c11*c12*b23*a31^2*a22+2*c11*c22*a13*a31^2*b22+c11*c13*b21*a21*a32^2+c21*c31*b23*a12^2*a31+c22*c32*a13*a31*a11*b21-c22*c32*a23*a11^2*b31+c13*c32*a21*b11*a22*a31-c23*c32*a11^2*a32*b21+c21^2*b13*a12*a31*a32-2*c12*c21*a23*a31*a11*b32-c13*c32*a12*a21^2*b31+c22*c33*a11*b21*a12*a31-c21*c23*a12*b31*a11*a32+c12*c31*b23*a12*a31*a21-c11*c21*b33*a32*a12*a21+2*c22*c31*a33*a11^2*b22-c12*c31*a13*b21*a22*a31-c11*c22*a23*b31*a12*a31+2*c22*c31*a13*a11*a22*b31-c12*c33*b11*a21^2*a32+2*c21*c31*a33*b12*a11*a22+2*c21*c33*a22*b11*a12*a31-2*c11*c33*a22*a11*a21*b32-c11*c12*a33*a21*a22*b31+2*c22*c31*a23*a11*a12*b31+2*c32*c33*a22*a11^2*b21+c21*c32*b23*a12*a11*a31-c12*c22*a13*a31^2*b21+2*c13*c21*a32*a11*a22*b31-2*c22*c32*a13*a31*a21*b11-c22*c31*a13*a11*a32*b21-2*c12*c32*a23*a31*a11*b21+2*c21*c33*a12*a11*a32*b21+c11*c33*a21*b12*a22*a31-c12*c33*a12*a21^2*b31+c11*c12*a23*a31*a21*b32-c32^2*a23*a11*b11*a21+c13*c32*a22*a21*a11*b31+c21*c33*a11*a12*a31*b22+c13*c21*a32*a11*a31*b22+c23*c32*a11*b21*a12*a31-c31*c33*a12*b21*a11*a22-2*c21*c32*a13*a11*a21*b32+c13*c22*a31*a11*a22*b31+2*c11*c32*a33*a21*a22*b11+2*c11*c22*b23*a12*a31^2-2*c11*c22*a33*a11*a31*b22+2*c13*c21*a32*b21*a12*a31-c12*c21*a23*b31*a12*a31-c12*c31*a23*b21*a12*a31+c21*c23*b11*a11*a32^2-c12*c21*a13*a31^2*b22-c11*c13*a32*a21^2*b32-2*c12*c22*a33*a21*a11*b31+2*c12*c31*a23*a21*a12*b31-c31*c32*a13*a21*a22*b11+2*c21*c31*a13*a12*a21*b32+2*c13*c21*b12*a22*a31^2+2*c12*c21*a23*a31^2*b12-c12*c31*a13*a21^2*b32-2*c11^2*a33*b22*a21*a32-2*c12*c31*b23*a21*a32*a11-2*c22*c23*a31*a11*a12*b31-c12*c31*a23*b11*a21*a32-c11*c21*a33*b12*a22*a31+2*c11*c21*a13*b32*a22*a31-c11*c33*a22*a21*a12*b31+c12*c21*b23*a31*a11*a32-c13*c22*b11*a22*a31^2+c21*c31*b33*a12^2*a21-c11*c21*a33*a12*a31*b22+2*c22*c31*a33*b11*a12*a21-c21*c22*a33*b11*a12*a31+c11*c32*b23*a21*a32*a11-c13*c31*a22*b21*a12*a31-c23*c31*a22*b11*a12*a31-c11*c22*a33*a11*a22*b31+2*c12*c31*a23*b11*a22*a31+c11^2*b23*a32*a22*a31+2*c31*c32*a13*b21*a12*a21-c11*c12*a23*a31^2*b22-c11*c12*a33*a21^2*b32+c23*c31*a22*a11*a31*b12+c11*c32*b23*a31*a11*a22-c13*c21*a12*b31*a22*a31+c31^2*b23*a12*a11*a22-2*c31^2*a13*b22*a12*a21+2*c11*c23*a32*b11*a22*a31-4*c21*c32*a13*b21*a12*a31+c11*c32*b13*a22*a21*a31+2*c12*c31*a33*b21*a11*a22-c21*c22*a13*a31*a32*b11-2*c32*c33*a21*a11*a12*b21+2*c11*c32*a13*a21^2*b32-c12*c31*a33*b21*a12*a21-2*c12*c31*a33*a21*a11*b22-c12*c31*a33*a21*a22*b11+c12*c31*b33*a21*a11*a22+c12*c32*a13*a21*b21*a31+c12*c32*a23*a21*a11*b31+c12*c32*a23*a31*a21*b11+c12*c32*a33*a21*a11*b21+c12*c33*a22*a21*a11*b31-2*c12*c33*a22*a31*a11*b21+c12*c33*a21*b11*a22*a31+c12*c33*a21*a11*a32*b21+c12*c33*a12*a21*b21*a31-c13*c21*a32*a21*a12*b31-c13*c21*a32*b11*a22*a31+c13*c21*a32*a11*a21*b32-2*c13*c21*a31*b12*a21*a32+c13*c21*a31*a12*a21*b32-2*c13*c21*a11*b32*a22*a31-2*c13*c22*a32*a21*a11*b31+c13*c22*a32*a31*a11*b21+c13*c22*a31*b11*a21*a32+c13*c22*a12*a31*a21*b31+2*c13*c31*a22*a21*a12*b31-c11*c12*a23*b31*a21*a32+2*c11*c12*a23*b31*a22*a31-c11*c12*a23*a31*a32*b21+c11*c12*b23*a31*a21*a32+2*c11*c12*a33*b21*a21*a32-c11*c12*a33*b21*a22*a31+c11*c12*a33*a21*a31*b22+c11*c12*b33*a22*a21*a31-c11*c13*a32*b21*a22*a31+c11*c13*a32*a21*a31*b22+c11*c13*a31*a22*a21*b32-c11*c13*a22*b31*a21*a32-c11*c21*a13*b32*a21*a32-c11*c21*a13*a32*a31*b22-c11*c21*b13*a32*a22*a31-c11*c21*a23*b32*a11*a32+2*c11*c21*a23*b32*a12*a31-c11*c21*a23*a32*a31*b12-c11*c21*b23*a12*a31*a32+2*c11*c21*a33*b12*a21*a32-c11*c21*a33*a12*a21*b32+2*c11*c21*a33*b22*a11*a32-c11*c21*a33*a22*a11*b32+2*c11*c21*b33*a12*a31*a22-c11*c21*b33*a32*a22*a11+2*c11*c22*a13*b31*a21*a32-c11*c22*a13*b31*a22*a31-2*c11*c22*a13*a31*a21*b32-c11*c22*a13*a31*a32*b21+c11*c22*b13*a31*a21*a32-c11*c22*a23*b31*a11*a32+c11*c22*a23*a31*a11*b32+2*c11*c22*a23*a31*a32*b11-2*c11*c22*b23*a31*a11*a32-4*c11*c22*a33*b11*a21*a32+2*c11*c22*a33*b11*a22*a31+c11*c22*a33*a11*a21*b32+2*c11*c22*a33*a11*a32*b21-c11*c22*a33*b21*a12*a31+2*c11*c22*a33*a21*a12*b31+c11*c22*a33*a21*a31*b12+c11*c22*b33*a31*a11*a22-2*c11*c22*b33*a12*a31*a21+c11*c22*b33*a21*a32*a11-c11*c23*a32*a11*a22*b31+2*c11*c23*a32*a21*a12*b31-2*c11*c23*a32*a11*a31*b22-c11*c23*a32*b21*a12*a31+c11*c23*a32*a11*a21*b32+c11*c23*a31*b12*a21*a32-2*c11*c23*a31*a12*a21*b32-c11*c23*a12*b31*a22*a31+c11*c23*a11*b32*a22*a31+2*c11*c31*a13*b22*a21*a32-c11*c31*a13*b22*a22*a31-c11*c31*a13*a22*a21*b32-c11*c31*b13*a22*a21*a32-c11*c31*a23*b12*a21*a32+2*c11*c31*a23*b12*a22*a31-c11*c31*a23*a12*a21*b32-c11*c31*a23*a12*a31*b22-c11*c31*a23*b22*a11*a32+2*c11*c31*a23*a22*a11*b32+2*c11*c31*b23*a32*a12*a21-c11*c31*b23*a32*a22*a11-c11*c31*b23*a12*a31*a22-c11*c31*a33*b22*a11*a22+2*c11*c31*a33*b22*a12*a21-c11*c31*a33*a22*a21*b12-c11*c31*b33*a12*a21*a22-c11*c32*a13*b21*a21*a32+2*c11*c32*a13*b21*a22*a31-c11*c32*a13*a21*a22*b31-2*c11*c32*a13*a21*a31*b22+2*c11*c32*a23*b11*a21*a32-2*c11*c32*a23*a11*a21*b32+2*c11*c32*a23*a11*a22*b31+c11*c32*a23*a11*a31*b22-c11*c32*a23*a11*a32*b21+2*c11*c32*a23*b21*a12*a31-c11*c32*a23*a21*a12*b31+c11*c32*a23*a21*a31*b12-2*c11*c32*b23*a12*a31*a21-c11*c32*a33*b21*a11*a22-c11*c32*a33*b21*a12*a21+c11*c32*a33*a21*a11*b22-2*c11*c32*b33*a21*a11*a22+c11*c33*a22*a11*a31*b22+2*c11*c33*a22*b21*a12*a31-c11*c33*a22*a11*a32*b21-2*c11*c33*a21*a12*a31*b22-c11*c33*a12*b21*a21*a32+c11*c33*a11*b22*a21*a32-2*c12*c13*a32*a21*b21*a31-2*c12*c13*a31*a21*a22*b31-c12*c21*a13*b31*a21*a32-c12*c21*a13*b31*a22*a31+c12*c21*a13*a31*a21*b32+2*c12*c21*a13*a31*a32*b21-2*c12*c21*b13*a31*a21*a32-c12*c21*a23*a31*a32*b11+2*c12*c21*a33*b11*a21*a32-c12*c21*a33*b11*a22*a31+c12*c21*a33*a11*a21*b32+2*c12*c21*a33*a11*a22*b31+c12*c21*a33*a11*a31*b22-4*c12*c21*a33*a11*a32*b21+2*c12*c21*a33*b21*a12*a31-c12*c21*a33*a21*a12*b31-2*c12*c21*a33*a21*a31*b12-2*c12*c21*b33*a31*a11*a22+c12*c21*b33*a21*a32*a11+c12*c22*a13*a31*a21*b31+c12*c22*a23*a31*a11*b31-c21*c32*a33*b11*a11*a22-c11*c12*b33*a21^2*a32+c11*c13*b31*a22^2*a31-c11*c13*a22*a31^2*b22+c11*c21*b13*a21*a32^2+c11*c21*b23*a32^2*a11-c11*c22*b13*a31^2*a22-c11*c22*a23*a31^2*b12+c11*c23*a11*a32^2*b21-2*c11*c23*b11*a21*a32^2-c11*c23*b12*a22*a31^2+2*c11*c23*a12*a31^2*b22+c11*c31*b13*a22^2*a31+c11*c31*b33*a22^2*a11-c11*c32*b13*a21^2*a32-c11*c32*a33*a21^2*b12+2*c11*c32*b33*a12*a21^2+c11*c33*a11*a22^2*b31-2*c11*c33*b11*a22^2*a31-c11*c33*b12*a21^2*a32+2*c11*c33*a12*a21^2*b32+c11^2*a23*b32*a21*a32-2*c11^2*a23*b32*a22*a31+c11^2*a23*a32*a31*b22+c11^2*a33*b22*a22*a31+c11^2*a33*a22*a21*b32+c11^2*b33*a22*a21*a32+2*c12*c13*a32*a21^2*b31+2*c12*c13*b21*a22*a31^2+2*c12*c21*b13*a31^2*a22-c12*c21*b23*a12*a31^2-c12*c22*a23*a31^2*b11-c12*c23*b11*a22*a31^2-c12*c23*a12*a31^2*b21+2*c12*c31*b13*a21^2*a32+2*c12*c31*a33*a21^2*b12-c12*c31*b33*a12*a21^2-c12*c32*a13*a21^2*b31-c12*c32*a33*a21^2*b11-c12^2*a23*a31*a21*b31-c12^2*a33*a21*b21*a31-2*c13*c21*a11*a32^2*b21+c13*c21*b11*a21*a32^2-c13*c21*a12*a31^2*b22-c13*c22*a12*a31^2*b21-2*c13*c31*a11*a22^2*b31+c13*c31*b11*a22^2*a31+2*c13*c31*b12*a21^2*a32-c13*c31*a12*a21^2*b32-c13*c32*b11*a21^2*a32-c21*c22*a13*a31^2*b12-c21*c22*b13*a12*a31^2-c21*c22*a33*a11^2*b32-c21*c22*b33*a11^2*a32-c21*c23*a12*a31^2*b12-c21*c23*a32*a11^2*b32+c21*c23*b31*a12^2*a31+2*c21*c32*a23*a11^2*b32-c21*c32*b23*a11^2*a32-c21*c32*a33*a11^2*b22+2*c21*c33*a22*a11^2*b32+c21*c33*a21*a12^2*b31-2*c21*c33*b21*a12^2*a31-c21*c33*b22*a11^2*a32-2*c21^2*a13*b32*a12*a31+c21^2*a13*a32*a31*b12-2*c21^2*a33*b12*a11*a32+c21^2*a33*b12*a12*a31+c21^2*a33*a12*a11*b32+c21^2*b33*a12*a11*a32-c22^2*a13*a31*a11*b31-c22^2*a33*a11*b11*a31+2*c22*c23*a32*a11^2*b31+2*c22*c23*b11*a12*a31^2-c22*c31*a23*a11^2*b32+2*c22*c31*b23*a11^2*a32-c22*c31*b33*a11^2*a22-c22*c32*a33*a11^2*b21-c22*c33*a22*a11^2*b31-c22*c33*a11^2*a32*b21-c23*c31*a22*a11^2*b32-2*c23*c31*a21*a12^2*b31+c23*c31*b21*a12^2*a31+2*c23*c31*b22*a11^2*a32-c23*c32*a22*a11^2*b31-c31*c32*a13*a21^2*b12-c31*c32*b13*a12*a21^2-c31*c32*a23*a11^2*b22+c31*c33*b11*a11*a22^2-c31*c33*a22*a11^2*b22+c31*c33*b21*a12^2*a21-c31*c33*a12*a21^2*b12+c31^2*a13*b22*a11*a22+c31^2*a13*a22*a21*b12+c31^2*b13*a12*a21*a22-2*c31^2*a23*b12*a11*a22+c31^2*a23*b12*a12*a21+2*c32*c33*b11*a12*a21^2-c32^2*a13*a21*a11*b21-c21*c33*a12*a11*a22*b31+c21*c33*a12*a21*a31*b12-c21*c33*a12*b11*a21*a32-2*c22*c23*a32*a11*b11*a31+2*c22*c31*a13*b11*a21*a32-c22*c31*a13*b11*a22*a31+c22*c31*a13*a11*a21*b32-2*c22*c31*a13*a11*a31*b22+2*c22*c31*a13*b21*a12*a31-4*c22*c31*a13*a21*a12*b31+c22*c31*a13*a21*a31*b12+c22*c31*b13*a31*a11*a22-2*c22*c31*b13*a21*a32*a11+c22*c31*b13*a12*a31*a21-c22*c31*a23*b11*a11*a32-c22*c31*a23*b11*a12*a31+c22*c31*a23*a11*a31*b12-2*c22*c31*b23*a12*a11*a31-c22*c31*a33*b11*a11*a22-2*c22*c31*a33*a11*a21*b12+c22*c31*b33*a12*a11*a21+c22*c32*a13*a21*a11*b31+c22*c32*a23*a11*b11*a31+c22*c32*a33*a11*b11*a21+c22*c33*a22*a11*b11*a31+c22*c33*a21*a11*a12*b31-2*c22*c33*a21*b11*a12*a31+c22*c33*a11*b11*a21*a32-c23*c31*a22*b11*a11*a32-2*c23*c31*a21*b12*a11*a32+c23*c31*a21*a12*a11*b32+2*c23*c31*a12*a11*a22*b31+c23*c31*a12*a21*a31*b12-c23*c31*a12*a11*a32*b21+2*c23*c31*a12*b11*a21*a32-2*c23*c31*a11*a12*a31*b22+c23*c32*a22*a11*b11*a31+c23*c32*a21*a11*a12*b31-2*c23*c32*a21*b11*a12*a31-c21*c22*a13*b31*a11*a32+c21*c22*a13*a31*a11*b32+c21*c22*b13*a31*a11*a32+2*c21*c22*a33*b11*a11*a32-c21*c22*a33*a11*a12*b31+c21*c22*a33*a11*a31*b12+c21*c22*b33*a12*a11*a31-c21*c23*a32*b11*a12*a31+c21*c23*a32*a11*a31*b12+c21*c23*a31*a12*a11*b32-c21*c31*a13*b12*a21*a32-c21*c31*a13*b12*a22*a31+2*c21*c31*a13*a12*a31*b22-c21*c31*a13*b22*a11*a32-c21*c31*a13*a22*a11*b32+2*c21*c31*b13*a32*a22*a11-c21*c31*b13*a32*a12*a21-c21*c31*b13*a12*a31*a22+2*c21*c31*a23*b12*a11*a32-c21*c31*a23*b12*a12*a31-c21*c31*b23*a12*a11*a32-c21*c31*a33*b12*a12*a21-c21*c31*a33*a12*a11*b22-c21*c31*b33*a12*a11*a22-c21*c32*a13*b11*a21*a32+2*c21*c32*a13*b11*a22*a31-c21*c32*a13*a11*a22*b31+c21*c32*a13*a11*a31*b22+2*c21*c32*a13*a11*a32*b21+c21*c32*a13*a21*a31*b12-2*c21*c32*b13*a31*a11*a22+c21*c32*b13*a21*a32*a11+c21*c32*b13*a12*a31*a21-c21*c32*a23*b11*a11*a32+2*c21*c32*a23*b11*a12*a31-c21*c32*a23*a11*a12*b31-2*c21*c32*a23*a11*a31*b12-c31*c32*a13*b21*a11*a22+c31*c32*a13*a21*a11*b22+c31*c32*b13*a21*a11*a22+2*c31*c32*a23*b11*a11*a22-c31*c32*a23*b11*a12*a21-c31*c32*a23*a11*a12*b21+c31*c32*a23*a11*a21*b12+c31*c32*b23*a12*a11*a21-c31*c33*a22*b11*a12*a21+c31*c33*a22*a11*a21*b12+c31*c33*a21*a12*a11*b22-2*c32*c33*a22*a11*b11*a21-c11^2*b33*a22^2*a31-c11^2*b23*a21*a32^2+c12^2*a23*a31^2*b21+c12^2*a33*a21^2*b31-c21^2*b13*a32^2*a11-c21^2*b33*a12^2*a31+c22^2*a13*a31^2*b11+c22^2*a33*a11^2*b31-c31^2*b13*a22^2*a11-c31^2*b23*a12^2*a21+c32^2*a13*a21^2*b11+c32^2*a23*a11^2*b21-c21*c32*a33*b11*a12*a21+2*c21*c32*a33*a11*a12*b21+c21*c32*a33*a11*a21*b12-2*c21*c32*b33*a12*a11*a21-c21*c33*a22*b11*a11*a32+c21*c33*a21*b12*a11*a32-2*c21*c33*a21*a12*a11*b32+c13*c31*a22*a11*a31*b22+2*c13*c31*a22*a11*a32*b21-c13*c31*a22*b11*a21*a32+c13*c31*a22*a11*a21*b32-2*c13*c31*a21*b12*a22*a31-c13*c31*a12*b21*a21*a32-2*c13*c31*a11*b22*a21*a32-2*c13*c32*a22*a31*a11*b21+c13*c32*a21*a11*a32*b21+c13*c32*a12*a21*b21*a31+c12*c22*a33*a31*a11*b21+c12*c22*a33*a31*a21*b11-2*c12*c23*a32*a21*a11*b31+c12*c23*a32*a31*a11*b21+c12*c23*a31*a11*a22*b31+c12*c23*a31*b11*a21*a32+c12*c23*a12*a31*a21*b31-c12*c31*a13*b21*a21*a32+2*c12*c31*a13*a21*a22*b31+c12*c31*a13*a21*a31*b22-2*c12*c31*b13*a22*a21*a31+c12*c31*a23*a11*a21*b32-4*c12*c31*a23*a11*a22*b31+c12*c31*a23*a11*a31*b22+2*c12*c31*a23*a11*a32*b21-2*c12*c31*a23*a21*a31*b12+c12*c31*b23*a31*a11*a22,
-c11*a13*b33*a21*a32*b21+c12*a13*a33*b21^2*a31+2*c21*b13*a33*a21*a32*b11+2*c21*a13*a33*b21*a31*b12-c13*a23*b21*a32*a31*b11-c21*b13*a23*a12*a31*b31+c13*a33*a31*b22*b21*a11-2*c31*b13*b23*a21*a11*a32+c13*b23*b31*a11*a22*a31-c31*a13*a33*b12*b21*a21+c33*a13*a32*b21^2*a11+c13*b23*a32*a31*a11*b21-c11*a13*b23*a22*a31*b31-c23*b33*a32*b21*a11^2-2*c13*b13*a32*a21*b21*a31-c33*a33*b22*b21*a11^2-c21*a13*a33*b22*b31*a11+c11*b23*a33*a31*a21*b12-2*c31*a13*b23*a31*a11*b22+c13*a23*a21*b32*b31*a11-c11*a13*a33*b21*b32*a21-c31*b13^2*a22*a21*a31+c22*a13*b33*a31*a11*b21-c21*a13*b33*a21*a32*b11-c11*a13*a23*b32*b31*a21-c31*b23*a33*a12*a11*b21-c11*a23*a33*b21*a31*b12-c23*a13*b21*a11*a32*b31-c11*b23^2*a31*a11*a32+c32*a23*b23*a11*b11*a31-c21*a13*b13*a21*a32*b31+c32*a13^2*a21*b21*b31-c22*a13*b13*a31^2*b21+c11*a33^2*b12*b21*a21-c31*b23^2*a12*a11*a31+c12*a23*b33*a21*a11*b31-c31*a13*b13*a21^2*b32+c31*b13*b23*a21*a12*a31-c13*a13*b22*b21*a31^2-c11*a23*a33*b32*b21*a11+c33*a13*a31*b12*b21*a21+c13*a13*a22*a21*b31^2+c11*a33*b33*a21*a11*b22-c23*a33*b31*a12*a11*b21+c12*a33*b33*a21*a11*b21+c12*a13*b23*a31*a21*b31-c11*a33*b33*a12*a21*b21+c21*a13*b13*a31*a21*b32-2*c23*a13*a21*b11*b32*a31-c33*b13*a12*a21^2*b31+2*c32*a23*b33*a11^2*b21-c33*a23*b31*a11^2*b22+2*c31*a13*b33*a12*a21*b21+c33*a23*a31*b11*b22*a11-2*c22*a13*b23*a31*a11*b31-c23*a13*b31*a31*a22*b11-c21*a23*a33*b11*b32*a11-c32*a23*b23*a11^2*b31-2*c13*a23*b31*a31*a21*b12-c31*a23*b23*a11^2*b32-c21*a13*a23*b12*b31*a31+c33*b23*a11*a31*a12*b21+c32*b13*a23*a31*a21*b11-c11*a13*b23*a32*a31*b21-2*c21*b13*a33*a31*a21*b12+c12*b23*a33*a31*a11*b21+c13*b33*a21*a32*b21*a11+c33*a23*a31*b12*b11*a21-2*c13*a23*b21*a31*a11*b32-c21*b23*a33*a12*a11*b31+2*c31*b13*a33*a21^2*b12-c31*a13*a23*b32*b21*a11-c12*a13*a23*b31*b21*a31+2*c31*a13*a23*b22*b31*a11-2*c33*a23*a31*b12*b21*a11-c11*b13*a23*a21*a32*b31-2*c32*a13*b33*a21*a11*b21+c32*b13*a33*a21*a11*b21-c12*a13*b33*a21^2*b31-c11*a13*b33*a22*a21*b31-c21*b23*b33*a11^2*a32+c31*a13*b13*a31*a21*b22-c21*b13*a23*a32*a31*b11+c13*a23*a21*b11*b32*a31+c13*a13*b31*a31*a21*b22+c33*a13*b31*a21*a11*b22-c11*b13*a33*a22*a21*b31-c11*b23*a33*b31*a11*a22-c12*a23*b23*a31^2*b11+c12*a33^2*b21*b11*a21-c33*a23*b21*a11*a32*b11+2*c33*b33*a12*a21^2*b11+2*c21*a13*b23*a12*a31*b31-c31*a23*b33*a11^2*b22-4*c11*a23*b33*a31*a22*b11+c21*b13*b33*a21*a11*a32+c31*a13^2*b21*b32*a21+c33*b13*a22*a21*a11*b31-c32*a13*a23*b31*b21*a11-2*c13*a33*a31*b12*b21*a21+c31*a23*b33*a21*a11*b12+2*c31*b13*a23*b31*a12*a21+c11*b23*a33*a21*a11*b32-2*c32*b13*a23*a31*a11*b21-2*c31*a23^2*b12*b31*a11-c31*a13*a23*b21*a31*b12+c23*b13*a32*a31*a21*b11+c13*a33*a31*b21^2*a12+c11*b13*b33*a22*a21*a31+c23*a33*a21*b11*b32*a11+c31*b13*a23*a31*a11*b22+c12*b23*a33*a31*a21*b11+2*c21*a23*b33*a11^2*b32+c31*b13*b23*a11*a22*a31+2*c31*a23*b23*a12*a11*b31+c33*a33*a11*b11*b22*a21-c12*a23*a33*b31*b11*a21+2*c13*a23*b31*a31*a22*b11-c32*a13*a33*b21*b11*a21+c23*a33*a31*b11^2*a22-2*c23*a33*a21*b11^2*a32-c23*a33*b21*a11^2*b32+2*c23*b23*a32*a11^2*b31+2*c23*b23*a12*a31^2*b11+c23*a13*b31^2*a11*a22-2*c23*a13*b31^2*a12*a21+2*c23*a13*b22*a31^2*b11-c23*a13*b21*a31^2*b12-c23*b13*a31^2*a12*b21-c23*b13*a31^2*a22*b11-c23*a23*b32*a11^2*b31+c23*a23*a32*b11^2*a31+c23*a23*a12*a11*b31^2-c23*a23*b12*b11*a31^2-c23*b33*a22*a11^2*b31-c21*a33*b33*a11^2*b22-c21*b33^2*a12*a11*a21+c22*a23*a33*b11^2*a31-c22*a23*b33*a11^2*b31+2*c22*b23*a33*a11^2*b31+c22*a33^2*a11*b11*b21-c22*a33*b33*a11^2*b21+c22*a13^2*b31*b21*a31+c22*a13*a23*b31^2*a11+2*c22*a13*b23*a31^2*b11-c22*b13*a23*a31^2*b11-c33*a13*b31*a21^2*b12-2*c33*a13*a31*b21^2*a12+2*c33*a13*b32*a21^2*b11-c33*b13*a21^2*a32*b11-2*c33*a23*a31*b11^2*a22+c33*a23*a21*b11^2*a32+2*c33*a23*b21*a11^2*b32-c33*b23*a22*a11^2*b31-c33*b23*a32*b21*a11^2+c33*a33*a22*b11^2*a21-c33*a33*b12*b11*a21^2-c13*a23*b22*a31^2*b11+2*c13*a23*b21*a31^2*b12-c13*b33*a21^2*a32*b11-c13*b33*a12*a21^2*b31+2*c13*a33*b31*a21^2*b12-c13*a33*b32*a21^2*b11-2*c13*a33*a32*b21^2*a11-c13*a13*b32*a21^2*b31+c13*a13*a32*b21^2*a31-c13*b23*a31^2*a12*b21-c13*b23*a31^2*a22*b11+2*c12*b13*a33*a21^2*b31+c12*a23^2*b31*b11*a31-c12*a33*b33*a21^2*b11+c12*a13*a23*b31^2*a21-c12*a13*b23*a31^2*b21+2*c12*b13*a23*a31^2*b21-2*c13*a23*b31^2*a11*a22+c13*a23*b31^2*a12*a21+2*c33*b33*a22*a11^2*b21+2*c32*a13*b33*a21^2*b11+c33*a33*a12*b21^2*a11-c32*b13*a33*a21^2*b11+c32*a23^2*a11*b11*b31+c32*a23*a33*b11^2*a21-c32*b23*a33*a11^2*b21-c32*a13*b13*a21^2*b31+c32*a13*a33*b21^2*a11-c11*a33*b33*a21^2*b12+c11*a33^2*b22*b21*a11-2*c11*a33^2*b11*b22*a21-c11*b33^2*a21*a11*a22-c11*b13*b23*a31^2*a22-c11*b13*a33*a21^2*b32-c11*b13*b33*a21^2*a32-c11*a23*b23*a31^2*b12+c11*a23^2*b32*b31*a11+c11*a23^2*b12*b31*a31-2*c11*a23^2*b11*b32*a31+2*c11*a13*b23*a31^2*b22+2*c11*a13*b33*a21^2*b32-c11*b13*a23*a31^2*b22+2*c13*b13*a22*a31^2*b21-c21*b13*b23*a12*a31^2+2*c21*b13*a23*a31^2*b12-c21*b13^2*a31*a21*a32-c21*b23*a33*a11^2*b32-c21*a13*b23*a31^2*b12+c21*a13^2*b22*b31*a31+c21*a13^2*b32*b31*a21-2*c21*a13^2*b21*b32*a31-c21*a13*b13*a31^2*b22+c21*a33^2*b12*b11*a21+c21*a33^2*b11*b22*a11-2*c21*a33^2*b12*b21*a11-c31*b23*b33*a11^2*a22+2*c31*b23*a33*a11^2*b22+c31*a23^2*b12*b11*a31+c31*a23^2*b11*b32*a11-c31*a13*b33*a21^2*b12+c31*a13^2*b22*b21*a31-2*c31*a13^2*b22*b31*a21-c31*b13*b33*a12*a21^2+2*c13*b13*a32*a21^2*b31+2*c23*a33*b31*a11^2*b22+2*c33*a13*a31*b21*b11*a22-2*c33*a13*a31*b11*b22*a21-2*c33*a13*a21*b32*b21*a11-c33*a13*a21*b21*b11*a32-c33*a13*b31*a11*a22*b21+2*c33*a13*b31*a12*a21*b21-c33*a13*b31*a22*a21*b11-2*c11*a13*b33*a31*a21*b22+2*c11*a23*b33*b31*a11*a22-c11*a23*b33*b31*a12*a21+2*c11*a23*b33*a31*a12*b21+c11*a23*b33*a31*a21*b12-2*c11*a23*b33*a21*a11*b32+c11*a23*b33*a31*a11*b22-4*c11*b23*a33*a21*a32*b11+2*c11*b23*a33*a32*b21*a11+2*c11*b23*a33*b31*a12*a21-c11*b23*a33*a31*a12*b21+2*c11*b23*a33*a31*a22*b11-2*c11*b23*a33*a31*a11*b22+c11*b23*b33*a11*a22*a31-2*c11*b23*b33*a21*a12*a31+c11*b23*b33*a21*a11*a32+2*c11*a13*b23*a21*a32*b31-2*c11*a13*b23*a31*a21*b32+2*c11*a13*a23*b21*b32*a31+2*c11*a33*b33*a22*a21*b11-c11*a33*b33*a11*a22*b21-c11*a23*a33*b22*b31*a11+c11*b13*a23*a31*a21*b32-c11*b13*a23*a32*a31*b21+2*c11*b13*a23*a22*a31*b31+c11*a23*b23*a31*a11*b32+2*c11*a23*a33*b32*a21*b11-c11*a13*a23*b22*b31*a31+2*c11*a23*a33*b22*a31*b11-c11*a23*a33*a21*b12*b31-c11*a23*b23*a11*a32*b31+c23*a13*b21*a31*a11*b32-c23*a13*b21*a32*a31*b11-2*c23*b13*a32*a21*a11*b31+c23*b13*a32*a31*a11*b21+c23*b13*b31*a21*a12*a31+c23*b13*b31*a11*a22*a31+c23*a23*b32*a11*b11*a31+c23*b33*a11*a31*a12*b21+c23*b33*a11*a21*a32*b11-c23*a33*a31*b21*b11*a12+c23*a33*a31*b12*b11*a21-c23*a33*b31*a11*a22*b11+2*c23*a33*b31*a12*a21*b11-2*c23*a33*b31*a21*a11*b12-2*c23*a33*a31*b11*b22*a11+2*c23*a33*b21*a11*a32*b11+c23*b33*a22*a11*b11*a31+c23*b33*a21*a12*a11*b31-2*c23*b33*a21*a12*a31*b11-c31*a13*b33*a22*a21*b11+c31*a13*b33*a21*a11*b22-c31*a13*b33*a11*a22*b21-c31*a13*b13*a22*a31*b21-c31*a13*b13*a21*a32*b21+2*c31*a13*b13*a22*a21*b31-c21*a13*a33*a21*b12*b31+2*c21*a13*b33*a32*b21*a11-c21*a13*b33*b31*a11*a22+2*c21*a13*b33*b31*a12*a21-4*c21*a13*b33*a31*a12*b21+2*c21*a13*b33*a31*a22*b11+c21*a13*b33*a31*a21*b12-2*c21*a13*b33*a21*a11*b32+2*c21*a13*b13*a32*a31*b21-c21*a13*b13*a22*a31*b31+2*c21*b13*a23*a11*a32*b31+2*c21*a33*b33*a12*a11*b21-c21*a33*b33*a11*a22*b11-c21*a33*b33*a12*a21*b11+c21*a13*b33*a31*a11*b22-2*c21*b13*a23*a31*a11*b32+c21*b13*b23*a31*a11*a32-4*c21*b13*a33*a32*b21*a11+2*c21*b13*a33*b31*a11*a22-c21*b13*a33*b31*a12*a21+2*c21*b13*a33*a31*a12*b21-c21*b13*a33*a31*a22*b11+c21*b13*a33*a21*a11*b32+c21*b13*a33*a31*a11*b22-2*c21*b13*b33*a11*a22*a31+c21*b13*b33*a21*a12*a31-c21*a23*a33*b12*b11*a31+2*c21*a23*a33*b12*b31*a11-c21*a23*b33*a12*a11*b31-c21*a23*b33*a11*a32*b11+2*c21*a23*b33*a12*a31*b11-2*c21*a23*b33*a31*a11*b12+2*c21*b23*a33*a11*a32*b11-c21*b23*a33*a12*a31*b11+c21*b23*a33*a31*a11*b12+c21*b23*b33*a12*a11*a31+c21*a33*b33*a21*a11*b12-c22*a13*a23*b31*b11*a31-c22*a13*a33*b21*b11*a31+2*c22*a13*a33*b31*b11*a21-c22*a13*a33*b31*b21*a11+c22*a13*b33*a21*a11*b31-2*c22*a13*b33*a31*a21*b11+c22*b13*a23*a31*a11*b31-2*c22*b13*a33*a21*a11*b31+c22*b13*a33*a31*a11*b21+c22*b13*a33*a31*a21*b11-c22*a23*a33*a11*b11*b31+c22*a23*b33*a11*b11*a31-2*c22*b23*a33*a11*b11*a31+c22*a33*b33*a11*b11*a21+c22*a13*b13*a31*a21*b31-c23*a23*a32*a11*b11*b31-c23*a23*b31*a12*a31*b11+c23*a23*b31*a31*a11*b12-2*c23*b23*a32*a11*b11*a31-2*c23*b23*b31*a11*a12*a31+c23*a33*a31*b12*b21*a11-2*c23*a13*b31*a31*a11*b22+2*c23*a13*b31*a31*a12*b21+c23*a13*b31*a31*a21*b12+c23*a13*a21*b32*b31*a11+2*c23*a13*a21*b31*b11*a32-2*c12*b13*a23*a31*a21*b31-c33*a23*b31*a12*a11*b21+c33*a23*b31*a21*a11*b12+c33*b23*a22*a11*b11*a31+c33*b23*a21*a12*a11*b31-2*c33*b23*a21*a12*a31*b11+c33*b23*a11*a21*a32*b11+c33*a33*a21*b12*b21*a11-c33*a33*a12*b21*b11*a21-c33*a33*a22*a11*b11*b21-2*c33*b33*a22*a11*b11*a21-2*c33*b33*a21*a12*a11*b21+c33*a13*a31*b22*b21*a11-2*c33*b13*a22*a31*a11*b21+c33*b13*a21*a31*a22*b11+c33*b13*a21*a32*b21*a11+c33*b13*a12*a21*b21*a31-2*c33*a23*a21*b11*b32*a11+2*c33*a23*a31*b21*b11*a12-c13*a23*a21*b31*b11*a32+2*c13*a23*b21*a11*a32*b31-2*c13*b23*a32*a21*a11*b31+c13*b23*a32*a31*a21*b11+c13*b23*b31*a21*a12*a31-c13*a33*a31*b21*b11*a22+c13*a33*a31*b11*b22*a21+c13*a33*a21*b32*b21*a11+2*c13*a33*a21*b21*b11*a32+2*c13*a33*b31*a11*a22*b21-c21*a13*a23*b32*b31*a11+2*c21*a13*a23*b11*b32*a31-c21*a13*b23*a32*a31*b11-c21*a13*b23*a11*a32*b31+c21*a13*b23*a31*a11*b32-c21*a13*a33*b32*a21*b11+2*c21*a13*a33*b32*b21*a11-c21*a13*a33*b22*a31*b11-c31*b13*a33*a12*a21*b21-c31*b13*a33*a22*a21*b11-2*c31*b13*a33*a21*a11*b22+2*c31*b13*a33*a11*a22*b21+c31*b13*b33*a21*a11*a22-c31*a23*b23*a11*a32*b11-c31*a23*b23*a12*a31*b11+c31*a23*b23*a31*a11*b12-c31*a23*a33*b12*b11*a21-c31*a23*a33*b11*b22*a11+2*c31*a23*a33*b12*b21*a11+c32*a13*b13*a21*b21*a31-2*c32*a23*b33*a11*b11*a21+c32*b23*a33*a11*b11*a21+2*c32*a13*a23*b21*b11*a31-c32*a13*a23*b31*b11*a21+c32*a13*b23*a21*a11*b31+c32*a13*b23*a31*a11*b21-2*c32*a13*b23*a31*a21*b11+c32*b13*a23*a21*a11*b31-c32*a23*a33*a11*b11*b21+2*c33*a23*b31*a11*a22*b11-c33*a23*b31*a12*a21*b11-2*c12*b13*a33*a21*b21*a31+c12*a23*b23*a31*a11*b31+c13*a13*b32*a21*b21*a31-c13*a13*a32*a21*b21*b31-c13*a13*b31*a22*a31*b21-2*c13*b13*b31*a21*a22*a31+c13*a23*b31*a31*a11*b22-c13*a23*b31*a31*a12*b21-c13*a33*b31*a12*a21*b21-2*c13*a33*b31*a21*a11*b22-c13*a33*b31*a22*a21*b11+c13*b33*a22*a21*a11*b31-2*c13*b33*a22*a31*a11*b21+c13*b33*a21*a31*a22*b11+c13*b33*a12*a21*b21*a31-c11*a23*b23*a12*a31*b31+2*c11*a23*b23*a32*a31*b11+c11*b13*a33*a31*a21*b22+2*c11*b13*a33*a21*a32*b21+2*c11*a23*b33*a21*a32*b11-c11*b13*a33*a22*a31*b21+c11*b13*b23*a31*a21*a32+2*c11*a13*a33*b22*b31*a21+2*c11*a13*b33*a22*a31*b21-c11*a13*a33*b22*b21*a31-c11*a23*b33*a32*b21*a11-c12*a23*a33*b21*b11*a31+2*c12*a23*a33*b31*b21*a11-2*c12*a23*b33*a31*a11*b21+c12*a23*b33*a31*a21*b11-2*c12*b23*a33*a21*a11*b31-c12*a13*a33*a21*b21*b31+c12*a13*b33*a21*b21*a31-c31*a13*a23*b32*a21*b11-c31*a13*a23*b22*a31*b11+2*c31*a13*a23*a21*b12*b31+2*c31*a13*b23*a21*a32*b11-c31*a13*b23*a32*b21*a11+2*c31*a13*b23*b31*a11*a22-4*c31*a13*b23*b31*a12*a21+2*c31*a13*b23*a31*a12*b21-c31*a13*b23*a31*a22*b11+c31*a13*b23*a31*a21*b12+c31*a13*b23*a21*a11*b32-c31*a13*a33*b22*b21*a11+2*c31*a13*a33*b11*b22*a21-c31*a23*b33*a12*a11*b21+2*c31*a23*b33*a11*a22*b11-c31*a23*b33*a12*a21*b11-c31*b23*a33*a11*a22*b11+2*c31*b23*a33*a12*a21*b11-2*c31*b23*a33*a21*a11*b12+c31*b23*b33*a12*a11*a21-c31*b13*a23*a21*a32*b11+2*c31*b13*a23*a32*b21*a11-4*c31*b13*a23*b31*a11*a22-c31*b13*a23*a31*a12*b21+2*c31*b13*a23*a31*a22*b11-2*c31*b13*a23*a31*a21*b12+c31*b13*a23*a21*a11*b32-c12*a23^2*b31^2*a11-c12*a33^2*b21^2*a11+c11*b23^2*a12*a31^2+c11*b33^2*a12*a21^2-c22*a13^2*b31^2*a21-c22*a33^2*b11^2*a21-c32*a13^2*b21^2*a31-c32*a23^2*b11^2*a31+c21*b33^2*a11^2*a22+c21*b13^2*a31^2*a22+c31*b13^2*a21^2*a32+c31*b23^2*a11^2*a32,
-c22*c33*b23*a12*a11*a32-2*c12*c22*a23*b33*a11*a32+c12*c22*a13*b33*a22*a31-c22*c32*a13^2*a32*b21-c31*c32*a12*b12*a23^2-c13*c33*a22*a12*a31*b22-c21*c22*b33*a32*a12*a13+c12*c21*a23*a33*b32*a12-c22*c33*b13*a12*a31*a22+2*c12*c33*b23*a32*a22*a11-2*c13*c32*a23*a22*a11*b32-2*c13*c32*b13*a22^2*a31+c12*c23*a33*b22*a11*a32+c22*c32*b13*a23*a11*a32-2*c12*c31*a23*a33*a22*b12-c22^2*a13*b33*a12*a31-c13*c32*b33*a12*a21*a22+2*c13*c33*a21*a32*a12*b22+c32*c33*a23*a12*a11*b22-c23*c31*a23*a12*b12*a32+c22*c33*a33*a12^2*b21-c11*c22*b33*a32*a22*a13+c31*c32*a13*a23*a22*b12+c12*c21*b13*a32^2*a23+c12*c13*b23*a21*a32^2-2*c23*c32*a33*b12*a11*a22+2*c11*c13*a33*a22*b22*a32+c12*c21*a13*a33*a32*b22+c12*c31*a13*a22*b22*a33-c32*c33*b13*a12*a21*a22-c12^2*a23*a32*a31*b23-c12*c33*a23*a12*a32*b21-c12*c13*a23*a32*a22*b31+c11*c23*a13*a32^2*b22-c11*c22*b23*a32*a12*a33+c11*c12*b23*a32^2*a23+2*c12^2*b23*a33*a22*a31-c12*c13*b33*a22*a21*a32+c12*c31*a13*a23*b32*a22+c21*c32*a23*a12*b12*a33+2*c12*c23*b33*a32*a22*a11+2*c22*c33*b13*a32*a12*a21-c12^2*b23*a33*a21*a32+c12*c23*a23*b32*a11*a32-c11*c32*a23^2*a32*b12-c21*c33*a13*a32*a12*b22-2*c12*c13*a23*b32*a21*a32-2*c12*c23*a33*a22*a11*b32-c12*c21*b33*a32*a12*a23+c33^2*a21*a12*b12*a22+c11*c23*a23*a32^2*b12-2*c12*c23*b23*a32^2*a11+c12*c23*a23*b32*a12*a31-2*c12*c31*a13*a23*a32*b22+2*c12*c21*b23*a32*a12*a33-c23*c31*a13*a32*a12*b22+c12*c22*a23*b33*a12*a31-c12*c33*b13*a22*a21*a32-2*c22*c33*a23*a12^2*b31-2*c23*c32*a23*a12*a11*b32-2*c12*c32*a23*b33*a12*a21+2*c12*c21*a33^2*a22*b12+c23*c33*a12^2*a31*b22-2*c13*c32*a23*b12*a21*a32+c12*c23*b13*a21*a32^2+2*c22^2*a13*b33*a11*a32-2*c12*c22*b23*a33*a12*a31+2*c21*c32*b13*a22*a12*a33-c13*c31*a13*a22*b22*a32+c12*c23*a13*a32*a31*b22+4*c13*c22*a33*a12*a31*b22-c32^2*b13*a23*a11*a22-c22*c31*b23*a32*a12*a13-c32^2*a13*a23*a12*b21+c21*c32*a13*a23*a32*b12+c22*c23*b33*a12^2*a31+c23*c32*a23*b12*a11*a32-c13*c31*a23*a22*a12*b32+c21*c22*b33*a12^2*a33-c32^2*a23*a12*a11*b23+c13*c22*a23*b32*a11*a32+c23*c31*a33*a12^2*b22+c13*c22*b23*a32^2*a11-2*c22*c32*a13*b33*a11*a22-2*c22*c23*a13*b32*a11*a32+c13*c23*b12*a21*a32^2+4*c22*c33*a13*b22*a11*a32+c12*c13*b33*a22^2*a31-c13*c22*a33*a12*a32*b21-2*c22*c32*b13*a33*a12*a21-2*c13*c22*a23*a32^2*b11-c13*c22*b33*a12*a31*a22-2*c12*c23*a33*b12*a21*a32+c13*c33*b12*a22^2*a31+c13*c31*a13*a22^2*b32+c13*c21*a13*a32^2*b22-2*c13*c22*a33*b22*a11*a32+2*c21*c32*b23*a32*a12*a13+c13*c22*a13*a32^2*b21-2*c32*c33*a13*b22*a11*a22+c12*c22*a23*a33*a12*b31+c12*c23*a23*a32^2*b11+c31*c32*b13*a22^2*a13+2*c11*c33*a23*a32*a12*b22+c22*c23*a33*a12^2*b31+c13*c22*a13*b32*a21*a32+c12*c31*b13*a22^2*a33+2*c22*c31*b33*a22*a12*a13+c11*c22*a13*a33*b32*a22-2*c12*c33*a23*a12*a21*b32+c31*c32*b23*a12^2*a23+c23^2*a32*a12*a11*b32+2*c12*c33*a13*a22*a32*b21+2*c13*c32*b23*a12*a31*a22+c32*c33*a23*b12*a11*a22-2*c12*c22*b13*a33*a22*a31-c11*c12*a32*b32*a23^2+c12*c32*a23*a33*a12*b21+c13*c23*a11*a32^2*b22-c32^2*a13*a22*a21*b13+c33^2*a22*a12*a11*b22-c11*c33*a13*a22*b22*a32+2*c21*c32*a13^2*b32*a22-c31*c32*a22*b22*a13^2+c12*c32*a13*a23*a32*b21-c23*c33*a12*b22*a11*a32-c21*c32*a13^2*a32*b22-2*c21*c32*b23*a12^2*a33-c11*c12*a22*b22*a33^2+c11*c12*b33*a22^2*a33-2*c11*c13*a23*a32^2*b22-2*c11*c13*a33*a22^2*b32-2*c11*c22*b13*a32^2*a23+c11*c22*b23*a32^2*a13-c11*c22*a33^2*a22*b12+2*c11*c22*a33^2*b22*a12-2*c11*c32*b13*a22^2*a33+2*c11*c32*a23^2*b32*a12+c11*c32*b33*a22^2*a13+c11*c33*a13*a22^2*b32+c11*c33*a33*a22^2*b12+c12*c13*a23*a32^2*b21+c12*c13*a33*a22^2*b31-2*c12*c21*b23*a32^2*a13-c12*c21*a33^2*b22*a12-c12*c22*a33^2*a22*b11-c12*c22*a33^2*a12*b21-2*c12*c23*a13*a32^2*b21+2*c12*c31*a23^2*a32*b12-c12*c31*a23^2*b32*a12-2*c12*c31*b33*a22^2*a13-c12*c32*a23^2*a12*b31-c12*c32*a23^2*a32*b11+c12*c33*b13*a22^2*a31-2*c12*c33*b33*a22^2*a11-2*c12*c33*a13*a22^2*b31+c12*c33*a33*a22^2*b11-c12^2*a23*a33*a22*b31-c12^2*a23*a33*a32*b21-c12^2*a23*b33*a22*a31+2*c12^2*a23*b33*a21*a32-c12^2*a33*a22*a21*b33+c13*c21*a23*a32^2*b12-2*c13*c22*b13*a21*a32^2+c12*c22*b23*a33*a11*a32+c12*c22*a33*b33*a11*a22+c12*c22*a33*b33*a12*a21+c12*c23*a13*b32*a21*a32+c12*c13*a33*a22*a21*b32-c12*c13*a33*a22*a32*b21+c12*c21*a13*a32*b32*a23-2*c12*c21*a13*a33*b32*a22-c12*c21*b13*a32*a22*a33-2*c12*c21*a23*a33*a32*b12+2*c12*c21*b33*a32*a22*a13-c12*c21*b33*a22*a12*a33-2*c12*c22*a13*a23*a32*b31+c12*c22*a13*a32*a31*b23+c12*c22*a13*a33*a22*b31+c12*c22*a13*a33*a32*b21-2*c12*c22*a13*b33*a21*a32+c12*c22*b13*a32*a31*a23+c12*c22*b13*a33*a21*a32+c12*c22*a23*a33*a32*b11-2*c12*c23*a13*b32*a22*a31-c12*c23*b13*a32*a22*a31+2*c12*c23*b23*a12*a31*a32+4*c12*c23*a33*b12*a22*a31+c12*c23*a33*a12*a21*b32-2*c12*c23*a33*a12*a31*b22-c12*c23*b33*a12*a31*a22-c12*c23*b33*a32*a12*a21+2*c12*c23*a13*a32*a22*b31-c12*c23*a23*a32*a12*b31-c12*c23*a33*a12*a22*b31+2*c12*c23*a33*a12*a32*b21-c12*c23*a33*a22*a32*b11-c12*c31*b13*a32*a22*a23+c12*c31*a23*a33*b22*a12+2*c12*c31*b23*a32*a22*a13-c12*c31*b23*a32*a12*a23-c12*c31*b23*a22*a12*a33+c12*c32*a13*a23*a22*b31-2*c12*c32*a13*b23*a22*a31-2*c12*c32*a13*a33*a22*b21+c12*c32*a13*a22*a21*b33+c12*c32*b13*a23*a22*a31+c12*c32*b13*a22*a21*a33+c12*c32*a23*a33*a22*b11+c12*c32*b23*a33*a12*a21-2*c12*c33*a13*b22*a21*a32+c12*c33*a13*a22*a21*b32+4*c12*c33*a23*b12*a21*a32-2*c12*c33*a23*b12*a22*a31+c12*c33*a23*a12*a31*b22-c12*c33*b23*a32*a12*a21-c12*c33*b23*a12*a31*a22+2*c12*c33*b33*a12*a21*a22-c12*c33*a23*a22*a32*b11-c12*c33*a33*a22*a12*b21-2*c12*c13*a33*b22*a22*a31+2*c13*c21*a33*a22*a12*b32+c11*c12*a23*a33*b32*a22-c11*c12*b33*a32*a22*a23-c11*c12*b23*a32*a22*a33+2*c11*c13*a23*a32*a22*b32+c11*c22*a13*a32*b32*a23-2*c11*c22*a13*a33*a32*b22+2*c11*c22*b13*a32*a22*a33+c11*c22*a23*a33*a32*b12-2*c11*c22*a23*a33*b32*a12+2*c11*c22*b33*a32*a12*a23-c11*c22*b33*a22*a12*a33-c11*c23*a13*a32*a22*b32-c11*c23*a23*a32*a12*b32+2*c11*c23*a33*a22*a12*b32-c11*c23*a33*a32*a12*b22-c11*c23*a33*a32*a22*b12-2*c11*c32*a13*a23*b32*a22+c11*c32*a13*a23*a32*b22+c11*c32*a13*a22*b22*a33+2*c11*c32*b13*a32*a22*a23+c11*c32*a23*a33*a22*b12-2*c11*c32*a23*a33*b22*a12-c11*c32*b23*a32*a22*a13-c11*c32*b23*a32*a12*a23+c11*c12*a23*a33*a32*b22+2*c11*c32*b23*a22*a12*a33-c11*c32*b33*a22*a12*a23-c11*c33*a23*a22*a12*b32-c11*c33*a23*a32*a22*b12-c11*c33*a33*a22*a12*b22+c12*c13*a23*b32*a22*a31+c12*c13*a23*a32*a31*b22-c12*c13*b23*a32*a22*a31+c12*c13*a33*b22*a21*a32-2*c12*c23*a23*a32*a31*b12+c12*c32*a13*b23*a21*a32-2*c12*c32*b13*a23*a21*a32+c12*c32*a23*b23*a12*a31+c12*c32*a23*b23*a11*a32+c12*c32*a23*b33*a11*a22-2*c12*c32*b23*a33*a11*a22+c12*c33*a13*b22*a22*a31-2*c12*c33*a23*b22*a11*a32+c12*c33*a23*a22*a11*b32+c12*c33*a33*b22*a11*a22+c12*c33*a33*b22*a12*a21-2*c12*c33*a33*a22*a21*b12+4*c23*c32*a13*a22*a11*b32-c23*c32*b13*a32*a22*a11-c23*c32*b13*a32*a12*a21+2*c23*c32*b13*a12*a31*a22-c13*c21*a33*a32*a12*b22-c13*c21*a33*a32*a22*b12+c13*c22*a13*b32*a22*a31-2*c13*c22*a13*a32*a31*b22+2*c13*c22*b13*a32*a22*a31-2*c13*c22*a23*b32*a12*a31+c13*c22*a23*a32*a31*b12-c13*c22*b23*a12*a31*a32+c13*c22*a33*b12*a21*a32-c13*c21*a13*a32*a22*b32-c13*c21*a23*a32*a12*b32-2*c13*c22*a33*b12*a22*a31-2*c13*c22*a33*a12*a21*b32+c13*c22*a33*a22*a11*b32-c13*c22*b33*a32*a22*a11+2*c13*c22*b33*a32*a12*a21-c13*c22*a13*a32*a22*b31+2*c13*c22*a23*a32*a12*b31-c13*c22*a33*a12*a22*b31+2*c13*c22*a33*a22*a32*b11-c13*c23*a32*b12*a22*a31-c13*c23*a32*a12*a31*b22-c13*c23*a32*a12*a21*b32+2*c13*c23*a31*a22*a12*b32-c13*c23*a11*a32*a22*b32+2*c13*c31*a23*a32*a12*b22-c13*c31*a23*a32*a22*b12-c13*c31*a33*a22*a12*b22+c13*c32*a13*b22*a21*a32+c13*c32*a13*b22*a22*a31-2*c13*c32*a13*a22*a21*b32+2*c13*c32*b13*a22*a21*a32+c13*c32*a23*b12*a22*a31+4*c13*c32*a23*a12*a21*b32-2*c13*c32*a23*a12*a31*b22+c13*c32*a23*b22*a11*a32-c13*c32*b23*a32*a12*a21-c13*c32*b23*a32*a22*a11+c13*c32*a33*b22*a11*a22-2*c13*c32*a33*b22*a12*a21+c13*c32*a33*a22*a21*b12-c13*c32*a13*a22*a32*b21-c13*c32*a23*a12*a22*b31-c13*c32*a23*a12*a32*b21+2*c13*c32*a23*a22*a32*b11+2*c13*c32*a33*a22*a12*b21-c13*c33*a22*b12*a21*a32-c13*c33*a22*a12*a21*b32-c13*c33*a11*a22*b22*a32+c21*c22*a13*a33*a32*b12-c21*c22*b13*a32*a12*a33+2*c21*c23*a13*a32*a12*b32+2*c21*c23*a33*a12*b12*a32-2*c21*c32*a13*a23*b32*a12-2*c21*c32*a13*a33*a22*b12+c21*c32*a13*a33*b22*a12-c21*c32*b13*a32*a22*a13-c21*c32*b13*a32*a12*a23-c21*c32*b33*a22*a12*a13-c21*c33*a13*a22*a12*b32+2*c21*c33*a13*a32*a22*b12-c21*c33*a23*a12*b12*a32-c21*c33*a33*a12*b12*a22+c21*c22*a13*a33*b32*a12+c22*c23*a13*b32*a12*a31+c22*c23*a13*a32*a31*b12-c22*c23*b13*a12*a31*a32-c22*c23*a13*a32*a12*b31+c22*c23*a33*b12*a11*a32+c22*c23*a33*a12*a11*b32-c22*c23*a33*a12*a32*b11-2*c22*c31*a13*a23*a32*b12+c22*c31*a13*a23*b32*a12+c22*c31*a13*a33*a22*b12-2*c22*c31*a13*a33*b22*a12-c22*c31*b13*a32*a22*a13+2*c22*c31*b13*a32*a12*a23-c22*c31*b13*a22*a12*a33+c22*c31*a23*a12*b12*a33+c22*c32*a13*a23*a12*b31+c22*c32*a13*a23*a32*b11+c22*c32*a13*b23*a12*a31+c22*c32*a13*a33*a22*b11+c22*c32*a13*a33*a12*b21-2*c22*c32*b13*a23*a12*a31+c22*c32*b13*a33*a11*a22-2*c22*c32*a23*a33*a12*b11+c22*c32*a23*a12*a11*b33+c22*c32*b23*a12*a11*a33+c22*c33*a13*b12*a22*a31-2*c22*c33*a13*a12*a31*b22-2*c22*c33*a13*a22*a11*b32-c22*c33*b13*a32*a22*a11-2*c22*c33*a23*b12*a11*a32+c22*c33*a23*a12*a11*b32+2*c22*c33*b33*a12*a11*a22+2*c22*c33*a13*a12*a22*b31-c22*c33*a13*a12*a32*b21-c22*c33*a13*a22*a32*b11+2*c22*c33*a23*a12*a32*b11-c22*c33*a33*a12*a22*b11-2*c22*c23*a33*b12*a12*a31+c22*c32*a13*b13*a22*a31+c22*c32*a13*b13*a21*a32-2*c22*c32*a13*b23*a11*a32+c22*c32*a13*b33*a12*a21-2*c22*c33*a13*b12*a21*a32+c22*c33*a13*a12*a21*b32+c22*c33*a23*b12*a12*a31+c22*c33*a33*b12*a11*a22+c22*c33*a33*b12*a12*a21-2*c22*c33*a33*a12*a11*b22-c23*c31*a13*a22*a12*b32+2*c23*c31*a13*a32*a22*b12-c23*c31*a33*a12*b12*a22+c23*c32*a13*b12*a21*a32-2*c23*c32*a13*b12*a22*a31-2*c23*c32*a13*a12*a21*b32+c23*c32*a13*a12*a31*b22-2*c23*c32*a13*b22*a11*a32-2*c32*c33*a23*b12*a12*a21+c23*c32*a23*b12*a12*a31+2*c23*c32*b23*a12*a11*a32+c23*c32*a33*b12*a12*a21+c23*c32*a33*a12*a11*b22-c23*c32*b33*a12*a11*a22-c23*c32*a13*a12*a22*b31+2*c23*c32*a13*a12*a32*b21-c23*c32*a13*a22*a32*b11-c23*c32*a23*a12*a32*b11+2*c23*c32*a33*a12*a22*b11+2*c23*c33*a22*b12*a11*a32-c23*c33*a22*a12*a11*b32-c23*c33*a21*a12*b12*a32-c23*c33*a12*b12*a22*a31-c31*c32*b23*a22*a12*a13-c31*c32*b13*a22*a12*a23+2*c31*c33*a13*a22*a12*b22+2*c31*c33*a23*a12*b12*a22+c31*c32*a13*a23*b22*a12+c32*c33*a13*b22*a12*a21+c32*c33*a13*a22*a21*b12-c32*c33*b23*a12*a11*a22-c32*c33*a13*a22*a12*b21-c32*c33*a23*a12*a22*b11+c13*c31*a33*a22^2*b12+c13*c32*b33*a22^2*a11+c13*c32*a13*a22^2*b31-2*c13*c32*a33*a22^2*b11+c13*c33*a11*a22^2*b32+c13^2*a32*a22*a21*b32+c13^2*a31*a22*b22*a32-c21*c22*a32*b32*a13^2+c21*c22*b13*a32^2*a13-c21*c22*a12*b12*a33^2-2*c21*c23*a13*a32^2*b12-2*c21*c23*a33*a12^2*b32+c21*c32*b33*a12^2*a23+c21*c33*a23*a12^2*b32+c21*c33*a33*a12^2*b22+c22*c23*b13*a32^2*a11+c22*c23*a13*a32^2*b11-c22*c31*a13^2*b32*a22+c22*c31*b23*a12^2*a33-2*c22*c31*b33*a12^2*a23-c22*c32*a13^2*a22*b31+c22*c33*b23*a12^2*a31-2*c22*c33*b33*a12^2*a21-c22^2*a13*a33*a12*b31-c22^2*a13*a33*a32*b11-c22^2*b13*a33*a11*a32+2*c22^2*b13*a33*a12*a31+2*c22*c31*a13^2*a32*b22-c22^2*a13*a32*a31*b13-c22^2*a33*a12*a11*b33+c23^2*a31*a12*b12*a32+c23*c31*a23*a12^2*b32-2*c23*c32*b23*a12^2*a31+c23*c32*b33*a12^2*a21+c23*c32*a23*a12^2*b31-2*c23*c32*a33*a12^2*b21+c23*c33*a21*a12^2*b32-2*c31*c33*a13*a22^2*b12-2*c31*c33*a23*a12^2*b22-c32^2*a13*a23*a22*b11+2*c32^2*a13*b23*a11*a22-c32^2*a13*b23*a12*a21+2*c32^2*b13*a23*a12*a21+c32*c33*b13*a22^2*a11+c32*c33*b23*a12^2*a21+c32*c33*a13*a22^2*b11+2*c12*c33*a23*a12*a22*b31+c32*c33*a23*a12^2*b21-c22*c23*b33*a12*a11*a32+c12^2*a23^2*a32*b31+c12^2*a33^2*a22*b21-c13^2*a31*a22^2*b32-c13^2*b22*a21*a32^2+c22^2*a13^2*a32*b31+c22^2*a33^2*a12*b11-c23^2*a31*a12^2*b32-c23^2*b12*a11*a32^2+c32^2*a13^2*a22*b21+c32^2*a23^2*a12*b11-c33^2*b12*a11*a22^2-c33^2*a21*a12^2*b22+2*c12*c31*b33*a22*a12*a23,
2*c12*c31*a13*b23*a22*a33+c12*c23*a33*b33*a11*a22-c12*c21*a23*a33*a12*b33+2*c31*c32*a13*a22*a23*b13+2*c23*c32*a13*a33*a22*b11-c11*c13*a23*a32^2*b23-c13*c21*a23*a33*a32*b12+c12*c13*a33^2*b22*a21-c11*c13*a23*a33*a32*b22+c31*c33*a13*a22*a12*b23-c13*c21*a13*a32*b32*a23+c12*c13*b23*a33*a22*a31+c22^2*a33*a11*a13*b33+c23*c31*a13*a32*a22*b13+4*c22*c33*a23*a12*a11*b33+2*c21*c33*a23*a12^2*b33-2*c11*c33*a23*a22*a12*b33-c12*c22*b33*a23*a11*a33-c21*c32*a13*b13*a32*a23+c12*c13*a23*b33*a21*a32-c12*c23*a13*a33*a31*b22-c11*c32*b13*a22*a23*a33-c31*c33*a13*a23*a22*b12+c13*c23*a33*a12*a32*b21-c22*c32*a13*b13*a31*a23-c11*c23*b13*a32^2*a23+c12^2*a33*a21*a23*b33+c11*c32*a23^2*a12*b33-2*c23*c31*b13*a22*a12*a33-2*c13*c32*a23^2*a11*b32-c12*c32*b23*a23*a11*a33-2*c13*c32*b23*a33*a12*a21-c22*c33*a23*a33*a12*b11-c32*c33*a13*a23*a12*b21-c13*c32*a23*a33*a21*b12-c13*c22*a13*a33*a21*b32-2*c23*c32*a13*b23*a11*a32+c11*c33*b13*a32*a22*a23-c12*c13*a23*a33*a32*b21-2*c23*c32*b13*a33*a12*a21+2*c13*c31*a13*a23*b32*a22+2*c13*c21*b13*a32^2*a23-c21*c23*a13*a33*b32*a12-c11*c23*a13*a33*a32*b22+2*c13*c22*a23*a33*a12*b31-2*c23*c33*a13*b12*a21*a32+c13*c22*a33*b33*a12*a21+c23*c33*a13*a12*a22*b31-c22*c32*a13*a23*a11*b33-2*c13*c32*a23^2*a12*b31-c22*c31*a13*b13*a22*a33-c13*c21*a13*a32^2*b23+c12*c22*b23*a11*a33^2-2*c22*c23*a33*a12*a11*b33-c11*c33*a13*a22*b22*a33-2*c22*c33*a13*b33*a12*a21+c12*c33*b13*a23*a21*a32-2*c23*c31*a13*a32*a12*b23+c11*c13*a32*b32*a23^2-2*c13*c33*a13*a22*a21*b32-c21*c32*a13*a23*a12*b33+c22*c33*a13*b13*a21*a32+2*c12*c22*a13*a23*a31*b33+c21*c33*b13*a22*a12*a33+2*c13*c21*a23*a33*b32*a12-2*c23*c32*a13*b23*a12*a31+c13*c23*a13*b32*a22*a31+c13*c33*a23*b12*a22*a31+c21*c23*a12*b12*a33^2+2*c11*c33*a13*a22^2*b33+c12*c23*a23*b33*a11*a32+c32*c33*a13^2*b22*a21+c23*c32*a13*b33*a12*a21+2*c13*c22*a13*a33*a31*b22+c11*c32*b13*a32*a23^2+4*c12*c33*a13*a22*a21*b33-c21*c33*a13*a23*b32*a12+c12*c32*b13*a31*a23^2-c22*c31*a13*b13*a32*a23-2*c13*c23*a33*a22*a11*b32-2*c11*c23*a33^2*a22*b12+c21*c32*a13^2*a22*b33-c12*c22*b13*a31*a33*a23-c11*c23*a23*a33*b32*a12-c21*c23*a13*a33*a32*b12+c13*c32*a23^2*a32*b11+c13*c33*a33*a22*a12*b21-2*c13*c33*a33*a22*a21*b12-c21*c32*a13*b23*a12*a33-c12*c13*a23*a33*a31*b22+c21*c32*a13^2*a32*b23+c13*c21*a33*a22*a12*b33-c31*c33*a13*a23*b22*a12+2*c22*c33*a13*a23*a32*b11-c11*c13*a23*a33*b32*a22+2*c12*c23*a23*a33*a31*b12-2*c12*c33*b13*a22*a21*a33+2*c11*c22*a13*b33*a32*a23-2*c13*c22*a33^2*a12*b21+2*c23^2*a13*a32*a31*b12+c23*c32*a13*b33*a11*a22+c22*c33*b13*a33*a11*a22+c23*c31*a13^2*a32*b22+c21*c33*a13*a32*a22*b13-c21*c33*a13*a33*a22*b12-c13^2*a33*b22*a22*a31+2*c22*c31*b13*a23*a12*a33+2*c11*c23*a23*a33*a32*b12-2*c13*c22*a33^2*a11*b22-2*c23*c33*a13*a22*a32*b11+c11*c23*a33*a22*a12*b33+2*c23*c31*b23*a12^2*a33-2*c13*c21*a33^2*b22*a12+c13*c22*a13*b33*a22*a31+2*c12*c23*a13*a33*a22*b31-c22*c33*a13*a33*a22*b11-c22*c33*a23*a33*b12*a11-c12*c21*b13*a32*a33*a23+c12*c23*a33*b33*a12*a21+c12^2*a23*a31*a33*b23+c11*c22*b13*a22*a33^2-c23^2*a33*b12*a11*a32-2*c11*c33*a13*a32*a22*b23-c21*c33*b23*a12^2*a33-c33^2*a23*b12*a11*a22+c13*c23*a33*b12*a21*a32+c23*c31*a13*a22*a12*b33+c13*c32*a13*b23*a22*a31-2*c12*c23*a13*b33*a22*a31-2*c12*c23*a13*b33*a21*a32-2*c12*c23*b13*a32*a31*a23+c12*c23*b13*a33*a21*a32+c12*c23*b13*a33*a22*a31-c12*c23*a23*a33*a11*b32+c12*c23*a23*b33*a12*a31+2*c23*c31*a13*a23*b32*a12-c23*c31*a13*a23*a32*b12+2*c23*c31*a13*a33*a22*b12-c23*c31*a13*a33*b22*a12+c23*c31*b13*a32*a12*a23-c23*c31*a23*a12*b12*a33+2*c23*c32*a13*a23*a12*b31-c23*c32*a13*a23*a32*b11-c23*c32*a13*a33*a12*b21-c23*c32*a23*a33*a12*b11-c11*c23*a13*a32*b32*a23+2*c11*c33*a13*a23*a32*b22+2*c11*c12*a23*a32*a33*b23+2*c11*c12*a23*b33*a22*a33+c11*c13*a23*a32*a22*b33+c11*c13*b23*a32*a22*a33-c11*c22*a13*a32*a33*b23-c11*c22*a13*b33*a22*a33-c11*c22*b13*a32*a33*a23-c11*c22*a23*a33*a12*b33+2*c11*c23*a13*a33*b32*a22-2*c11*c23*a13*a32*a22*b33+c11*c23*b13*a32*a22*a33+c11*c23*a23*a32*a12*b33-2*c11*c23*b23*a32*a12*a33-c11*c32*a13*a23*a32*b23+2*c11*c32*a13*b23*a22*a33-c11*c32*a13*a22*a23*b33-c11*c32*a23*b23*a12*a33-c11*c33*a13*a23*b32*a22+c11*c33*a23*a32*a12*b23+2*c11*c33*a23*a33*a22*b12-c11*c33*a23*a33*b22*a12+c11*c33*b23*a22*a12*a33+c12*c13*a23*b33*a22*a31+c12*c13*b23*a33*a21*a32-2*c12*c13*a33*a22*a21*b33-c12*c13*a23*a33*a21*b32-c12*c21*a13*b33*a22*a33+2*c12*c21*a13*b33*a32*a23-c12*c23*a13*a23*a32*b31-c12*c13*a23*a33*a22*b31-c12*c33*a13*a23*a21*b32-c12*c22*a13*a31*a33*b23-c12*c22*a33*a13*a21*b33-c12*c23*a13*a33*a32*b21+2*c12*c23*a23*a33*a32*b11-c12*c23*a13*a23*b32*a31+4*c12*c23*a13*a32*a31*b23+2*c12*c23*a13*a33*a21*b32-c23^2*a13*a32*a12*b31-c23^2*a13*b32*a12*a31-2*c23*c32*a13^2*a22*b31+c23*c32*a13^2*a32*b21-2*c23*c32*a13^2*a21*b32+c23*c32*a13^2*a31*b22-c23*c33*a23*a12^2*b31-c23*c33*a33*a12^2*b21-c23^2*a13*b32*a11*a32+c22^2*a13*a31*a33*b13+c22*c23*a13^2*a32*b31+c22*c23*a33^2*a12*b11+c22*c23*a13^2*b32*a31+c22*c23*a33^2*b12*a11+c22*c31*a13^2*a32*b23+c22*c31*a13^2*a22*b33+c22*c32*a13^2*a31*b23+c22*c32*b33*a21*a13^2+c22*c33*a13^2*a22*b31-2*c22*c33*a13^2*a32*b21+c22*c33*a13^2*a21*b32-2*c22*c33*a13^2*a31*b22-2*c23*c31*a13^2*b32*a22-c23*c31*a23*a12^2*b33-c23^2*a33*b12*a12*a31+2*c23^2*a33*a12*a11*b32-c23^2*a33*a12*a32*b11-2*c31*c32*b23*a22*a13^2-2*c31*c32*b13*a12*a23^2+c31*c33*a22*b22*a13^2-c31*c33*a13*a22^2*b13+c31*c33*a12*b12*a23^2-c31*c33*a23*a12^2*b23+c32^2*a13*a21*a23*b13+c32^2*a23*a11*a13*b23+c32*c33*a13^2*a22*b21+c32*c33*a23^2*a12*b11+c32*c33*a23^2*b12*a11-c33^2*a13*b22*a11*a22-c33^2*a13*b22*a12*a21+2*c33^2*a13*a22*a21*b12-c33^2*a23*b12*a12*a21+2*c33^2*a23*a12*a11*b22-c33^2*a13*a22*a12*b21-c33^2*a23*a12*a22*b11-c13*c23*a13*a32^2*b21-c13*c31*a13*a22^2*b33+2*c13*c31*b13*a22^2*a33+c13*c31*a23^2*a32*b12-2*c13*c31*a23^2*b32*a12-2*c11*c12*b33*a32*a23^2-2*c11*c12*b23*a22*a33^2+c11*c13*a22*b22*a33^2-c11*c13*a33*a22^2*b33+c11*c22*b23*a12*a33^2+2*c11*c23*a13*a32^2*b23+c11*c23*a33^2*b22*a12-c11*c33*b13*a22^2*a33-2*c11*c33*a23^2*a32*b12+c11*c33*a23^2*b32*a12+c12*c13*a23^2*b32*a31+c12*c13*a23^2*a32*b31+c12*c13*a33^2*a22*b21+c12*c21*b13*a22*a33^2+c12*c21*b23*a12*a33^2+c12*c22*b13*a21*a33^2+c12*c23*a33^2*a11*b22-2*c12*c23*a33^2*a22*b11+c12*c23*a33^2*a12*b21-2*c12*c23*a33^2*a21*b12+c12*c31*b13*a32*a23^2+c12*c31*a23^2*a12*b33+c12*c32*b33*a11*a23^2+c12*c33*a23^2*a12*b31-2*c12*c33*a23^2*a32*b11+c12*c33*a23^2*a11*b32-2*c12*c33*a23^2*a31*b12+c13*c32*a23^2*a31*b12-c13*c33*a13*a22^2*b31-c13*c33*a33*a22^2*b11-c13^2*a23*b32*a21*a32-c13^2*a23*b32*a22*a31-c13^2*a23*a32*a22*b31+2*c13^2*a23*a32*a31*b22-c13^2*a33*b22*a21*a32+2*c13^2*a33*a22*a21*b32-c13^2*a33*a22*a32*b21+c13*c21*a33^2*a22*b12+c13*c22*a33^2*a22*b11+c13*c22*a33^2*a21*b12-2*c21*c22*b33*a32*a13^2-2*c21*c22*b13*a12*a33^2+c21*c23*a32*b32*a13^2-c21*c23*a13*a32^2*b13-c21*c23*a33*a12^2*b33-2*c21*c33*a13^2*a32*b22+c21*c33*a13^2*b32*a22-2*c12*c23*b23*a33*a11*a32-2*c12*c23*b23*a33*a12*a31-c12*c31*a13*a23*a32*b23-c12*c31*a13*a22*a23*b33-c12*c31*b13*a22*a23*a33-c12*c31*a23*b23*a12*a33-c12*c32*a13*a21*a23*b33+2*c12*c32*a13*a21*b23*a33-c12*c32*b13*a21*a23*a33-c12*c32*a23*a13*a31*b23+c23*c32*a13*b13*a21*a32+c23*c32*a13*b13*a22*a31+2*c23*c32*a13*a23*a11*b32-c23*c32*a13*a23*a31*b12+2*c23*c32*a13*a33*a21*b12-c23*c32*a13*a33*a11*b22+c23*c32*b13*a23*a11*a32+c23*c32*b13*a23*a12*a31-c23*c32*a23*a33*b12*a11-2*c23*c32*a23*a12*a11*b33+4*c23*c32*b23*a12*a11*a33-2*c23*c33*a13*b12*a22*a31+c23*c33*a13*a12*a21*b32+c23*c33*a13*a12*a31*b22+c23*c33*a13*a12*a32*b21+c23*c33*a13*b22*a11*a32+c23*c33*a13*a22*a11*b32+c23*c33*a23*b12*a11*a32+c23*c33*a23*b12*a12*a31-2*c23*c33*a23*a12*a11*b32+c23*c33*a23*a12*a32*b11+c23*c33*a33*b12*a11*a22+c23*c33*a33*b12*a12*a21-2*c23*c33*a33*a12*a11*b22+c23*c33*a33*a12*a22*b11+2*c31*c32*a13*a23*a12*b23+c31*c33*b13*a22*a12*a23-c32*c33*a13*a23*a11*b22-c32*c33*a13*a23*a21*b12+c32*c33*a13*b23*a12*a21+c32*c33*a13*b23*a11*a22+c32*c33*b13*a23*a11*a22+c32*c33*b13*a23*a12*a21-2*c32*c33*a23*a12*a11*b23-c32*c33*a13*a23*a22*b11-2*c32*c33*a13*a22*a21*b13+2*c12*c33*a13*a23*a31*b22-2*c12*c33*a13*b23*a21*a32-2*c12*c33*a13*b23*a22*a31-c12*c33*a13*a33*b22*a21+c12*c33*b13*a23*a22*a31+c12*c33*a23*b23*a11*a32+c12*c33*a23*b23*a12*a31+2*c12*c33*a23*a33*a21*b12-c12*c33*a23*a33*a11*b22-2*c12*c33*a23*b33*a11*a22-2*c12*c33*a23*b33*a12*a21+c12*c33*b23*a33*a11*a22+c12*c33*b23*a33*a12*a21-c12*c33*a13*a23*a22*b31+2*c12*c33*a13*a23*a32*b21-c12*c33*a13*a33*a22*b21+2*c12*c33*a23*a33*a22*b11-c12*c33*a23*a33*a12*b21-c12*c21*a13*a32*a33*b23-2*c12*c13*a23*a32*a31*b23-c13*c21*a13*a33*b32*a22+2*c13*c21*a13*a33*a32*b22+c13*c21*a13*a32*a22*b33-2*c13*c21*b13*a32*a22*a33-2*c13*c21*a23*a32*a12*b33+c13*c21*b23*a32*a12*a33-c13*c22*a13*a33*a22*b31+2*c13*c22*a13*a33*a32*b21-c13*c22*a23*a33*a32*b11-c13*c22*a13*a23*b32*a31-2*c13*c22*a13*a32*a31*b23+c13*c22*a13*b33*a21*a32+4*c13*c22*b13*a32*a31*a23-2*c13*c22*b13*a33*a21*a32-2*c13*c22*b13*a33*a22*a31+2*c13*c22*a23*a33*a11*b32-c13*c22*a23*a33*a31*b12-2*c13*c22*a23*b33*a12*a31-2*c13*c22*a23*b33*a11*a32+c13*c22*b23*a33*a11*a32+c13*c22*b23*a33*a12*a31+c13*c22*a33*b33*a11*a22+c13*c23*a13*a32*a22*b31-2*c13*c23*a13*a32*a31*b22+c13*c23*a23*b32*a11*a32+c13*c23*a23*b32*a12*a31+c13*c23*a23*a32*a12*b31-2*c13*c23*a23*a32*a31*b12+c13*c23*a33*b12*a22*a31-2*c13*c23*a33*a12*a21*b32-2*c13*c23*a33*a12*a22*b31+c13*c23*a33*a12*a31*b22+c13*c23*a33*b22*a11*a32+c13*c23*a33*a22*a32*b11-c13*c31*a13*a23*a32*b22+c13*c31*a13*a32*a22*b23-c13*c31*a13*a22*b22*a33-2*c13*c31*b13*a32*a22*a23+c13*c31*a23*a32*a12*b23-c13*c31*a23*a33*a22*b12+2*c13*c31*a23*a33*b22*a12+c13*c31*a23*a22*a12*b33-2*c13*c31*b23*a22*a12*a33+2*c13*c32*a13*a23*a21*b32-c13*c32*a13*a23*a31*b22+c13*c32*a13*b23*a21*a32-c13*c32*a13*a33*b22*a21-2*c13*c32*a13*a22*a21*b33-2*c13*c32*b13*a23*a22*a31-2*c13*c32*b13*a23*a21*a32+4*c13*c32*b13*a22*a21*a33+c13*c32*a23*b23*a11*a32+c13*c32*a23*b23*a12*a31+2*c13*c32*a23*a33*a11*b22+c13*c32*a23*b33*a11*a22+c13*c32*a23*b33*a12*a21-2*c13*c32*b23*a33*a11*a22+2*c13*c32*a13*a23*a22*b31-c13*c32*a13*a23*a32*b21-c13*c32*a13*a33*a22*b21-c13*c32*a23*a33*a22*b11+2*c13*c32*a23*a33*a12*b21+c13*c33*a13*b22*a21*a32+c13*c33*a13*b22*a22*a31+c13*c33*a13*a22*a32*b21+c13*c33*a23*b12*a21*a32+c13*c33*a23*a12*a21*b32+c13*c33*a23*a12*a22*b31-2*c13*c33*a23*a12*a31*b22-2*c13*c33*a23*a12*a32*b21-2*c13*c33*a23*b22*a11*a32+c13*c33*a23*a22*a11*b32+c13*c33*a23*a22*a32*b11+c13*c33*a33*b22*a11*a22+c13*c33*a33*b22*a12*a21-c13*c22*a13*a23*a32*b31+c13*c23*a13*b32*a21*a32+2*c21*c22*a13*a32*a33*b13+2*c21*c22*a13*a33*a12*b33+c21*c23*b13*a32*a12*a33+c21*c23*a13*a32*a12*b33+2*c21*c32*b13*a23*a12*a33+2*c21*c33*a13*a23*a32*b12+c21*c33*a13*a32*a12*b23+2*c21*c33*a13*a33*b22*a12-2*c21*c33*a13*a22*a12*b33-2*c21*c33*b13*a32*a12*a23-c21*c33*a23*a12*b12*a33-2*c22*c23*a13*a32*a31*b13-c22*c23*a13*a33*a11*b32-c22*c23*a13*a33*a31*b12+c22*c23*a13*b33*a12*a31+c22*c23*a13*b33*a11*a32+c22*c23*b13*a33*a11*a32+c22*c23*b13*a33*a12*a31-c22*c23*a13*a33*a12*b31-c22*c23*a13*a33*a32*b11-c22*c31*a13*b23*a12*a33-c22*c31*a13*a23*a12*b33-c22*c32*a13*b23*a11*a33-c22*c32*b13*a13*a21*a33+2*c22*c32*b13*a23*a11*a33+c22*c33*a13*b13*a22*a31-c22*c33*a13*a23*a11*b32+2*c22*c33*a13*a23*a31*b12+c22*c33*a13*b23*a12*a31+c22*c33*a13*b23*a11*a32-c22*c33*a13*a33*a21*b12+2*c22*c33*a13*a33*a11*b22-2*c22*c33*a13*b33*a11*a22-2*c22*c33*b13*a23*a11*a32-2*c22*c33*b13*a23*a12*a31+c22*c33*b13*a33*a12*a21-2*c22*c33*b23*a12*a11*a33-c22*c33*a13*a23*a12*b31-c13*c23*a23*a32^2*b11-2*c23*c32*b13*a33*a11*a22-c21*c32*a13*b13*a22*a33+c13^2*a23*a32^2*b21+c13^2*a33*a22^2*b31-c22^2*a31*b33*a13^2-c22^2*b13*a11*a33^2+c23^2*a13*a32^2*b11+c23^2*a33*a12^2*b31-c32^2*a21*b23*a13^2-c32^2*b13*a11*a23^2+c33^2*a13*a22^2*b11+c33^2*a23*a12^2*b21-c12^2*a23^2*a31*b33-c12^2*b23*a21*a33^2-c12*c23*a23*a33*a12*b31+2*c22*c33*a13*a33*a12*b21,
-c11*c23^2*b31*b11*a32-c11*c12*c21*b23*a31*b33-c12*c11*c23*b31^2*a23+c13*c21^2*b33*a31*b12+4*c11*c32*c33*a21*b21*b13-c12*c21*c31*b13*b31*a23+c23*c31*c33*b12*b21*a11+2*c11*c13*c31*a23*b22*b31-c13*c21*c23*b31^2*a12+c22*c31*c33*b21*b11*a13-2*c11*c12*c23*a31*b31*b23-2*c11*c23*c33*a21*b12*b31+c13*c31^2*a23*b12*b21+c23*c31^2*b13*a22*b11+c11*c12*c31*a31*b23^2+c11*c23*c33*b32*b21*a11+2*c11*c31*c32*a23*b11*b23+4*c21*c32*c33*a11*b11*b23-c11*c22*c31*a13*b31*b23+c23*c11*c32*b21*b11*a33+2*c11*c13*c31*b23*a31*b22+c13*c31^2*b13*a22*b21+c22*c11*c33*b21*b11*a33+c22*c31^2*b11*b13*a23+c11^2*c32*a23*b21*b33+2*c11*c21*c23*b33*a11*b32-2*c23*c31^2*b13*a21*b12+c21^2*c33*a13*b11*b32+2*c11*c12*c31*a23*b31*b23-c11*c31*c32*b13*b21*a23+c11^2*c32*b23*a21*b33-c11*c31*c33*b23*a12*b21-c11*c23*c31*b13*a22*b31+c13*c21*c32*b33*b21*a11-c11*c21*c33*b33*a11*b22+2*c21*c33^2*b11*b22*a11-c11*c23^2*b32*b31*a11-c11*c22*c31*b23*b11*a33-2*c12*c13*c21*b31*b21*a33+2*c23^2*c31*b11*b32*a11+c13*c21*c32*b21*b11*a33+2*c11*c23^2*b12*b31*a31-2*c11*c23*c32*b13*a31*b21-c11*c23*c31*b23*a11*b32-c21*c31*c32*b13*a11*b23+2*c11*c12*c21*a33*b21*b33-2*c21^2*c33*b13*a31*b12-2*c11^2*c33*b23*a22*b31-c11*c22*c31*b13*b31*a23+c11^2*c22*b23*b31*a33-2*c12*c23*c31*b21*b11*a33-2*c11^2*c23*a33*b21*b32+c12*c21^2*b13*b31*a33+c13*c21*c33*b32*b21*a11-c11*c13*c21*b32*a31*b23-2*c13*c21^2*a33*b11*b32+c11*c13*c32*b23*b31*a21+c13*c31*c33*b22*b21*a11+c12*c21*c23*b31*b11*a33+c12*c21^2*b13*a31*b33+c11*c22*c33*b23*a31*b11-c12*c11*c33*b21^2*a33-c11*c21*c23*b32*a31*b13-2*c12*c21*c33*b31*b11*a23-c13^2*c31*b22*b21*a31-c21*c31*c33*b13*a22*b11+c12*c23*c31*b23*b31*a11+c23*c11*c33*b31*b11*a22+c13*c21^2*b32*a31*b13+2*c11*c21*c22*a33*b11*b33+c23*c21*c33*b31*b11*a12+c21*c22*c31*a31*b13^2+c21^2*c32*b11*b13*a33-2*c22*c23*c31*b31*b11*a13-2*c11*c22*c33*b13*a31*b21+2*c21*c12*c31*b23*a11*b33+2*c11*c13*c31*b23*a22*b31+c12*c21^2*b31*b33*a13+c13*c21*c32*b33*a21*b11+c11*c13*c22*b33*b31*a21-c22*c21*c33*b11^2*a33+c13*c31*c32*b23*b21*a11+c23*c21*c32*b31*b11*a13+c13*c23*c31*b31*b21*a12+2*c12*c13*c31*b21^2*a33+c11^2*c22*b31*b33*a23-c13*c21*c31*a33*b12*b21-c11*c21*c23*b33*a12*b31+2*c11*c21*c33*b23*a12*b31-c21*c23*c31*b12*a11*b33-c13*c31*c33*b21^2*a12-c11*c23*c31*b23*a12*b31+2*c21*c31*c33*a13*b12*b21+c11*c12*c21*a21*b33^2-c11*c23^2*b11*b32*a31-c23^2*c31*b31*b11*a12-c11*c21*c33*b23*a11*b32-c11*c21*c23*b13*a32*b31-2*c13*c31^2*b23*a22*b11-c11*c21*c23*b32*b31*a13+c12*c23*c31*b31*b11*a23-c11*c21*c33*a13*b21*b32+2*c32*c11*c33*b21^2*a13+2*c11*c21*c32*b13*a31*b23-c13*c21*c31*a23*b12*b31-2*c23*c11*c32*b31*b21*a13+2*c21*c31*c33*b13*a21*b12-c13^2*c21*b31*b21*a32+2*c13^2*c31*b21*b32*a21+c11*c12*c23*b33*a31*b21+2*c11*c21*c33*b23*a31*b12+c22*c11*c33*b31*b11*a23+2*c11*c22*c31*b13*b21*a33+c11*c23*c33*b32*a21*b11-2*c21*c32*c33*b13*a21*b11-c11*c21*c32*a23*b11*b33+c12*c21*c33*b13*a31*b21-2*c13*c21^2*b33*a11*b32-2*c22*c11*c23*b31*b11*a33-c13*c11*c33*b21^2*a32-2*c12*c13*c31*b31*b21*a23-c11*c31*c33*a23*b12*b21-2*c11^2*c33*b23*a31*b22+2*c21*c22*c31*a13*b31*b13+2*c21*c31*c33*b13*a12*b21-c21*c31*c33*b23*a12*b11-2*c23*c31*c33*b11*b22*a11-c11*c21*c23*b33*a31*b12+c13*c21*c33*b31*b21*a12+c13*c31*c32*b21*b11*a23+2*c32*c21*c33*b11^2*a23+c13*c31^2*b22*a21*b13+c13*c31^2*b23*a21*b12-2*c13*c31^2*b23*a11*b22+c22*c31^2*b13*a11*b23+c23*c31^2*b13*a11*b22+c23*c31^2*b12*a11*b23+c12*c31^2*b13*a21*b23+c11^2*c22*b23*a31*b33-2*c11^2*c22*a33*b21*b33+c11^2*c23*b32*b31*a23+c11^2*c23*b23*a32*b31-c11*c33^2*b21*b11*a22-c21*c33^2*b21*b11*a12-2*c22*c31^2*a13*b21*b13+2*c22*c11*c23*b31^2*a13+2*c22*c23*c31*b11^2*a33-c22*c31*c33*b11^2*a23+c22*c31^2*a13*b11*b23-c23^2*c31*b12*b11*a31-c23^2*c31*b12*b31*a11-c23*c21*c32*b11^2*a33-c23*c21*c33*b11^2*a32+c12*c31^2*b21*b23*a13+c12*c31^2*b13*b21*a23-2*c12*c31^2*a23*b11*b23-c12*c31*c33*b21^2*a13+2*c12*c13*c21*b31^2*a23-c12*c21*c23*b31^2*a13-2*c12*c21^2*a33*b11*b33+c11^2*c23*b32*a31*b23+c11^2*c23*a33*b22*b31-2*c11^2*c23*b33*a21*b32+c11^2*c23*b33*a22*b31+c11^2*c23*b33*a31*b22-2*c11^2*c23*b33*a32*b21+c11^2*c33*b22*a21*b33-2*c11^2*c32*a23*b31*b23+c11^2*c32*b21*b23*a33+c11^2*c33*a23*b21*b32-2*c11^2*c33*a23*b22*b31+c11^2*c33*b23*a21*b32+c11^2*c33*b22*b21*a33+c11^2*c33*b33*a22*b21+c11*c31*c32*a11*b23^2+c11*c21*c22*a11*b33^2-c11*c33^2*b22*b21*a11+2*c11*c33^2*b12*b21*a21-c11*c33^2*b11*b22*a21+c13*c21^2*b13*a32*b31+c13*c21^2*a33*b12*b31+c13*c21^2*b33*a12*b31-2*c13*c21^2*b33*a32*b11-c13*c21*c22*b31^2*a13+c13*c31^2*b22*b21*a13-2*c13*c31^2*a23*b11*b22+c13*c31^2*b23*a12*b21-c13*c31*c32*b21^2*a13-c13*c11*c22*b31^2*a23-c13*c11*c23*b31^2*a22-c13*c11*c32*b21^2*a33+2*c13^2*c21*b22*b31*a31-c13^2*c21*b32*b31*a21-c13^2*c21*b21*b32*a31-c13^2*c31*b22*b31*a21-c13^2*c31*b31*b21*a22-c23*c31*c32*b11^2*a23-c23*c31*c33*b11^2*a22-2*c23*c31^2*a13*b12*b21+c23*c31^2*a13*b11*b22-2*c23*c31^2*b13*a12*b21+c23*c31^2*b12*b11*a23+c23*c31^2*b23*a12*b11-c21*c33^2*b12*b11*a21-c21*c33^2*b12*b21*a11+c21*c31*c32*a21*b13^2+c21^2*c33*b33*a12*b11+c21^2*c33*b12*a11*b33-2*c21^2*c32*a13*b31*b13+c21^2*c32*a13*b11*b33+c21^2*c32*b13*a11*b33+c21^2*c33*b13*a11*b32-2*c21^2*c33*b13*a12*b31+c21^2*c33*b12*b11*a33-c13*c21*c31*b33*a12*b21+c13*c21*c32*b13*a31*b21+c13*c21*c32*b13*b31*a21-2*c13*c21*c32*b23*b31*a11-2*c13*c21*c32*b23*a31*b11+c13*c21*c33*b32*a21*b11-c21*c13*c31*b13*a21*b32-c21*c13*c31*b13*a31*b22+2*c21*c13*c31*b23*a11*b32-c21*c13*c31*b33*a21*b12+2*c21*c13*c31*b33*a11*b22+c12*c21*c33*b13*b31*a21-2*c12*c21*c33*b23*b31*a11-2*c12*c21*c33*b23*a31*b11+c12*c21*c33*b33*b21*a11+c12*c21*c33*b33*a21*b11+c12*c21*c33*b31*b21*a13+c12*c21*c33*b21*b11*a33+c12*c23*c31*b31*b21*a13+c12*c23*c31*b13*a31*b21+c12*c23*c31*b13*b31*a21+c12*c23*c31*b23*a31*b11-2*c12*c23*c31*b33*a21*b11-2*c12*c23*c31*b33*b21*a11-c13*c21*c31*b13*a22*b31-c13*c21*c31*b13*a32*b21+2*c13*c21*c31*a23*b11*b32+2*c13*c21*c31*b23*a32*b11-c13*c21*c31*b23*a12*b31+2*c13*c21*c31*a33*b11*b22+2*c13*c21*c31*b33*a22*b11-c11*c23*c31*b33*a22*b11+2*c11*c23*c31*b33*a12*b21-c11*c23*c31*b33*a11*b22-2*c11*c23*c32*b13*b31*a21+c11*c23*c32*b23*b31*a11+c11*c23*c32*b23*a31*b11+c11*c23*c32*b33*a21*b11-c21*c23*c31*b13*a11*b32+2*c21*c23*c31*b13*a12*b31+2*c21*c23*c31*b13*a31*b12-c21*c23*c31*b13*a32*b11-c21*c23*c31*b12*b11*a33-c21*c23*c31*b33*a12*b11+c21*c23*c32*b13*b31*a11+c21*c23*c32*b13*a31*b11-2*c21*c23*c32*a11*b11*b33+c21*c23*c33*b12*b11*a31-2*c21*c23*c33*b11*b32*a11+c21*c23*c33*b12*b31*a11+2*c21*c31*c32*a13*b21*b13-c21*c31*c32*a13*b11*b23-c21*c31*c32*b11*b13*a23-c21*c31*c33*a13*b11*b22-c21*c31*c33*b13*a11*b22-c21*c31*c33*b12*b11*a23-c21*c31*c33*b12*a11*b23-c21*c12*c31*b13*a31*b23-c21*c12*c31*b13*a21*b33-c11*c13*c31*b23*a32*b21-c11*c13*c21*b32*b31*a23-c11*c13*c31*b22*b21*a33-c11*c13*c31*b33*a22*b21-c11*c13*c31*b22*a21*b33+c11*c13*c32*b23*a31*b21-2*c11*c13*c32*a21*b21*b33+c11*c13*c33*b22*b21*a31-2*c11*c13*c33*b21*b32*a21+c11*c13*c33*b22*b31*a21-c11*c21*c33*b13*a21*b32+2*c11*c21*c33*b13*a22*b31+2*c11*c21*c33*b13*a31*b22-c11*c21*c33*b13*a32*b21-c11*c21*c33*a23*b11*b32+2*c11*c21*c33*a23*b12*b31-c11*c21*c33*b23*a32*b11-c11*c21*c33*a33*b11*b22-c11*c21*c33*a33*b12*b21-c11*c21*c33*b33*a22*b11-c11*c21*c33*b33*a12*b21-c11*c21*c33*b33*a21*b12+2*c11*c21*c32*a13*b31*b23-c11*c21*c32*a13*b21*b33+2*c11*c21*c32*b13*b31*a23-c11*c21*c32*b13*b21*a33-c11*c21*c32*b13*a21*b33-c11*c21*c32*b23*b11*a33-c11*c21*c32*b23*a11*b33+2*c11*c21*c33*a13*b22*b31+2*c11*c21*c23*a33*b11*b32-c11*c21*c23*a33*b12*b31+2*c11*c21*c23*b33*a32*b11-c11*c21*c22*b31*b33*a13-c11*c21*c22*b13*b31*a33-c11*c21*c22*b13*a31*b33+4*c11*c22*c23*a31*b31*b13-2*c11*c22*c23*b33*b31*a11-2*c11*c22*c23*b33*a31*b11+2*c11*c22*c31*a13*b21*b33-c11*c22*c31*b13*a31*b23+2*c11*c22*c31*b13*a21*b33-c11*c22*c31*a23*b11*b33-c11*c22*c31*b23*a11*b33-2*c11*c22*c33*b13*b31*a21+c11*c22*c33*b23*b31*a11+c11*c22*c33*b33*b21*a11+c11*c22*c33*b33*a21*b11+c11*c23*c33*b22*a31*b11+c11*c23*c33*b22*b31*a11-2*c11*c23*c33*b21*a31*b12+2*c11*c23*c31*a13*b21*b32-c11*c23*c31*a13*b22*b31+2*c11*c23*c31*b13*a21*b32-c11*c23*c31*b13*a31*b22+2*c11*c23*c31*b13*a32*b21-c11*c23*c31*a23*b11*b32-c11*c23*c31*a23*b12*b31-c11*c23*c31*b23*a32*b11-c11*c23*c31*b23*a31*b12+2*c11*c23*c31*a33*b12*b21-c11*c23*c31*a33*b11*b22+2*c11*c23*c31*b33*a21*b12+c13*c21*c22*b31*b11*a33+c13*c21*c23*b31*b11*a32+c13*c21*c32*b31*b21*a13-2*c13*c21*c32*b31*b11*a23+c13*c21*c33*b21*b11*a32-2*c13*c21*c33*b31*b11*a22+c13*c22*c31*b13*a31*b21+c13*c22*c31*b13*b31*a21+c13*c22*c31*b31*b11*a23+c13*c22*c31*b23*b31*a11+c13*c22*c31*b23*a31*b11-2*c13*c22*c31*b21*b11*a33-2*c13*c22*c31*b33*a21*b11-2*c13*c22*c31*b33*b21*a11-2*c13*c23*c31*b21*b11*a32+c13*c23*c31*b31*b11*a22-2*c13*c23*c31*b32*b21*a11+c13*c23*c31*b22*a31*b11+c13*c23*c31*b22*b31*a11+c13*c23*c31*a21*b12*b31+c13*c23*c31*b21*a31*b12+c13*c11*c22*b31*b21*a33+c13*c11*c23*b31*b21*a32+c13*c11*c33*b31*b21*a22-c11*c12*c21*b31*b33*a23-c11*c12*c21*b23*b31*a33+c11*c12*c23*b33*b31*a21-c11*c12*c31*a23*b21*b33-c11*c12*c31*b21*b23*a33-c11*c12*c31*b23*a21*b33+c11*c12*c33*b23*a31*b21+c11*c12*c33*b23*b31*a21-2*c11*c12*c33*a21*b21*b33-c11*c13*c21*b23*a32*b31+2*c11*c13*c21*a33*b21*b32-c11*c13*c21*a33*b22*b31+2*c11*c13*c21*b33*a21*b32-c11*c13*c21*b33*a22*b31-c11*c13*c21*b33*a31*b22+2*c11*c13*c21*b33*a32*b21-2*c11*c13*c22*a31*b31*b23+c11*c13*c22*b33*a31*b21-2*c11*c13*c23*b22*b31*a31+c11*c13*c23*b32*b31*a21+c11*c13*c23*b21*b32*a31-c11*c13*c31*a23*b21*b32-c11*c13*c31*b23*a21*b32+c23*c31*c32*b13*b21*a11+c23*c31*c32*b13*a21*b11-2*c23*c31*c32*a11*b11*b23+c23*c31*c33*b12*b11*a21+c23*c31*c32*b21*b11*a13+c23*c31*c33*b21*b11*a12-2*c21*c32*c33*b13*b21*a11-c11*c31*c32*b21*b23*a13-c11*c31*c32*b13*a21*b23-c11*c31*c33*b22*b21*a13-c11*c31*c33*b13*a22*b21+2*c11*c31*c33*a23*b11*b22-c11*c31*c33*b23*a21*b12+2*c11*c31*c33*b23*a22*b11+2*c11*c31*c33*b23*a11*b22-2*c11*c32*c33*b23*b21*a11-2*c11*c32*c33*b23*a21*b11+4*c12*c13*c21*a31*b31*b23-2*c12*c31*c33*a21*b21*b13+c12*c31*c33*b23*b21*a11+c12*c31*c33*b23*a21*b11+c12*c31*c33*b21*b11*a23+c12*c11*c23*b31*b21*a33+c12*c11*c33*b31*b21*a23-2*c12*c13*c21*b33*b31*a21-2*c12*c13*c21*b33*a31*b21-2*c12*c13*c31*b23*b31*a21-2*c12*c13*c31*b23*a31*b21+4*c12*c13*c31*a21*b21*b33-2*c12*c21*c23*a31*b31*b13+c12*c21*c23*b33*b31*a11+c12*c21*c23*b33*a31*b11-c12*c21*c31*a13*b31*b23-c12*c21*c31*a13*b21*b33-c12*c21*c31*b13*b21*a33+2*c12*c21*c31*a23*b11*b33+2*c12*c21*c31*b23*b11*a33-2*c22*c11*c33*b31*b21*a13+c22*c21*c33*b31*b11*a13-2*c22*c23*c31*b13*b31*a11-2*c22*c23*c31*b13*a31*b11+4*c22*c23*c31*a11*b11*b33+c22*c31*c33*b13*b21*a11+c22*c31*c33*b13*a21*b11-2*c22*c31*c33*a11*b11*b23-2*c23*c11*c33*b31*b21*a12+c23*c11*c32*b31*b11*a23+c23*c11*c33*b21*b11*a32-2*c13*c21*c33*b22*a31*b11-2*c13*c21*c33*b22*b31*a11+c13*c21*c33*a21*b12*b31+c13*c21*c33*b21*a31*b12-2*c13*c21*c22*a31*b31*b13+c13*c21*c22*b33*b31*a11+c13*c21*c22*b33*a31*b11+c13*c21*c23*b32*b31*a11-2*c13*c21*c23*b12*b31*a31+c13*c21*c23*b11*b32*a31-c13*c21*c31*a13*b21*b32-c13*c21*c31*a13*b22*b31-2*c13*c31*c32*a21*b21*b13+c13*c31*c32*b23*a21*b11-2*c13*c31*c33*b12*b21*a21+c13*c31*c33*b11*b22*a21+c13*c31*c33*b21*b11*a22-c21*c22*c31*a13*b11*b33-c21*c22*c31*b11*b13*a33-c21*c22*c31*b13*a11*b33+c21*c22*c33*b13*b31*a11+c21*c22*c33*b13*a31*b11-2*c21*c22*c33*a11*b11*b33+2*c21*c23*c31*a13*b12*b31-c21*c23*c31*a13*b11*b32-2*c32*c11*c33*b21*b11*a23-2*c32*c21*c33*b21*b11*a13+c11*c23*c32*b33*b21*a11+c11^2*c33*b23*a32*b21-2*c21^2*c33*a13*b12*b31+c21^2*c33*b13*a32*b11+c13*c11*c32*b31*b21*a23+c21*c33^2*b11^2*a22-c21^2*c32*a31*b13^2-c12*c21^2*a11*b33^2-c11^2*c22*a21*b33^2-c11^2*c32*a31*b23^2+c23^2*c31*b11^2*a32+c13^2*c21*b31^2*a22+c13^2*c31*b21^2*a32-c22*c31^2*a21*b13^2-c12*c31^2*a11*b23^2+c11*c33^2*b21^2*a12+c11*c23^2*b31^2*a12-2*c13*c23*c31*b32*a21*b11+c13*c22*c31*b31*b21*a13+c13*c21^2*b32*b31*a13-c11*c31*c33*b22*a21*b13-c21*c13*c31*b23*a31*b12,
-c12*a23*a13*b32*a31*b23-2*c13*b13*a33*b22*a22*a31+c22*b13*a33^2*a21*b12-2*c23*b23*a33*a12*a32*b11-c11*b13*a23*a33*a32*b22+2*c11*a13*b23*a33*b32*a22+c33*a13^2*b22*a22*b31-2*c33*a13*b13*a22*a21*b32+c13*a23*b33*b12*a21*a32+c33*b13*a23*a22*a32*b11-c22*a13*b33^2*a12*a21-2*c31*b13*a23^2*b32*a12-2*c13*a23^2*b32*a12*b31-c12*b23^2*a33*a12*a31-c23*a13^2*a21*b32^2+c13*b23*a33*b12*a21*a32+c31*a13^2*a22*b22*b33-2*c33*a23^2*b12*a32*b11+c23*b13*a33*b12*a21*a32-2*c13*b23*a33*a12*a22*b31-c23*a13*a33*a12*b21*b32-2*c13*b23*a33*a12*a21*b32+c13*a13*b33*b22*a22*a31-2*c33*a13^2*b22*a32*b21+c32*a23*b13*b23*a12*a31-2*c33*a13*b23*b12*a21*a32+2*c32*b13^2*a22*a21*a33-2*c33*a13*b23*a22*a32*b11-2*c33*b13*a33*a22*a21*b12-2*c11*b23*a33^2*a22*b12+c12*b13*a23^2*b32*a31+c32*a13*b23*b33*a12*a21-2*c13*a13*b33*a22*a21*b32+c22*a33*b13*b33*a11*a22+c33*a13*b13*a22*a32*b21+c11*b23*a23*a32*a12*b33+2*c11*a23*a33*b33*a22*b12-2*c32*a23*b23*a12*a11*b33-2*c33*b13*a23*a12*a31*b22-c22*b13^2*a33*a22*a31+c23*a13^2*b32*a31*b22+c12*b13*a23^2*a32*b31-2*c22*a23*b13*b33*a12*a31-2*c23*a13*b23*a32*a12*b31+c23*a13*b13*b32*a21*a32+c23*a13*a23*a11*b32^2+4*c23*a13*b23*a32*a31*b12+c22*b13*a33^2*a22*b11+c13*b23*a33*a22*a32*b11+c13*a13*b33*b22*a21*a32-c33*a13^2*a31*b22^2-c13*a23*b23*a32^2*b11+c31*a13^2*b23*a32*b22+2*c22*a13*b13*a33*a31*b22-c22*a13*a33*b33*a22*b11+2*c13*a23*a33*a12*b21*b32-2*c12*a33*b13*a22*a21*b33-c32*a13*b13*a33*a22*b21+c13*a13*a33*a31*b22^2+c11*b13*a23*a32*a22*b33+c13*a33*b33*b22*a12*a21-2*c23*a33^2*b12*a22*b11+c33*a23*b23*a12*a32*b11+c12*a23^2*b33*a12*b31-c31*a23*b23*a12*b12*a33+c32*a13^2*b33*a22*b21+2*c22*a13*a33*b33*a12*b21+c23*a13*b33*a12*a22*b31+c22*b23*a33^2*b12*a11+2*c31*a13*a23*b23*b32*a12-c13*a23*a33*b12*a21*b32+c22*a13^2*b33*a22*b31+2*c33*a13*b33*a22^2*b11+2*c12*a13*a23*b33*a32*b21+2*c32*b13*a23*a33*a12*b21+c23*b13*a33*b22*a11*a32-c31*a13*a23*b23*a32*b12-2*c22*a13^2*b33*a32*b21-c12*b13*a23*a33*a32*b21-2*c33*a13*b33*b22*a12*a21-c23*a33^2*a21*b12^2+c33*b23*a33*a12*a22*b11+c13*a23*b33*a22*a11*b32+4*c33*a13*b33*a22*a21*b12+c23*b13*a23*a32*a12*b31+c13*a13*a23*a21*b32^2+c33*b13*a23*a22*a11*b32-c33*a13*a33*b22*a22*b11+2*c23*b23*a33*a12^2*b31-c12*a23*a33*b33*a12*b21-2*c33*a23*b23*a12*a11*b32+c33*b13*a33*b22*a11*a22-c22*a13*b13*a23*b32*a31+2*c12*a33*a23*b33*a21*b12-c12*a33*a13*b22*a21*b33-c22*a13*b13*a23*a32*b31-c33*a13*a33*b22*a21*b12-c13*a13*b33*a22^2*b31+c11*a13*a22^2*b33^2+c11*a13*a32^2*b23^2-c33*a23^2*a31*b12^2+2*c22*b13*a23*a33*a12*b31+c21*a23*a12^2*b33^2-c23*a13*a33*b22*a11*b32-2*c33*b23*a33*a12*a11*b22-2*c13*a23*b33*a12*a31*b22+c11*b13*a32*b32*a23^2+c21*b13^2*a32^2*a23-c13*a13*b23*a32^2*b21-c33*a13*a23*a12*b21*b32+c23*a33^2*b12*a11*b22-2*c11*a23^2*b33*a32*b12-c33*a13*a23*b22*a11*b32-c33*a23*a33*b12*a11*b22-c32*b13*a23*a33*a22*b11-c32*a23*a13*b33*a21*b12+c32*a23*b13*b33*a12*a21-c32*a23*b23*a33*a12*b11-c32*a23*b23*a33*b12*a11+2*c32*a13*b23*a33*a22*b11+c33*a13*b13*b22*a21*a32+c33*a13*b13*b22*a22*a31-c33*a13*a23*b12*a22*b31+2*c33*a13*a23*b12*a32*b21-c33*a13*a23*a12*b22*b31+2*c33*a13*a23*b22*a32*b11-c33*a13*a23*a22*b11*b32-2*c33*a13*b23*b12*a22*a31+c33*a13*b23*a12*a21*b32+c33*a13*b23*a12*a31*b22+c33*a13*b23*b22*a11*a32+c33*a13*b23*a22*a11*b32+2*c33*a13*a33*b22*a12*b21-c33*a13*a33*a22*b12*b21-2*c33*a13*b33*b22*a11*a22+c33*a13*b23*a12*a22*b31+c33*a13*b23*a12*a32*b21-2*c33*a13*b33*a22*a12*b21+c33*b13*a23*b12*a21*a32+c33*b13*a23*b12*a22*a31+c33*b13*a23*a12*a21*b32+c33*b13*a23*a12*a22*b31-2*c33*b13*a23*a12*a32*b21-2*c33*b13*a23*b22*a11*a32+c33*b13*a33*b22*a12*a21+c33*b13*a33*a22*a12*b21+c33*a23*b23*b12*a11*a32+c33*a23*b23*b12*a12*a31-c33*a23*a33*b12*a12*b21+2*c33*a23*a33*b12*a22*b11-c33*a23*a33*a12*b11*b22-2*c33*a23*b33*b12*a11*a22-2*c33*a23*b33*b12*a12*a21+4*c33*a23*b33*a12*a11*b22-2*c33*a23*b33*a12*a22*b11+c33*b23*a33*b12*a11*a22+c33*b23*a33*b12*a12*a21-c33*a13*a23*b12*a21*b32+2*c33*a13*a23*b12*a31*b22-c32*b13*a13*a23*a31*b22-c32*b13*a23*a33*a21*b12+2*c32*b13*a23*a33*a11*b22+c32*b13*a23*b33*a11*a22-2*c32*b13*b23*a33*a11*a22-c32*a13*a23*b23*a32*b11+2*c32*a13*a23*b23*a12*b31-c32*a13*a23*b33*a22*b11-c32*a13*a23*b33*a12*b21-c32*a13*a23*b33*a11*b22+c23*a13*b33*a22*a11*b32+c23*a13*b13*a32*a22*b31+c23*a13*b33*a12*a32*b21-2*c23*a13*b33*a22*a32*b11+c23*b13*a23*b32*a11*a32+c23*b13*a23*b32*a12*a31-2*c23*b13*a23*a32*a31*b12+c23*b13*a33*b12*a22*a31-2*c23*b13*a33*a12*a21*b32-2*c23*b13*a33*a12*a22*b31+c23*b13*a33*a12*a31*b22+c23*b13*a33*a12*a32*b21-2*c23*b13*a33*a22*a11*b32+c23*b13*a33*a22*a32*b11-c23*a23*a33*b12*a12*b31+2*c23*a23*a33*b12*a32*b11-c23*a23*a33*a12*b11*b32+c23*a23*b33*b12*a11*a32+c23*a23*b33*b12*a12*a31-2*c23*a23*b33*a12*a11*b32+c23*a23*b33*a12*a32*b11-2*c23*b23*a33*b12*a11*a32-2*c23*b23*a33*b12*a12*a31+4*c23*b23*a33*a12*a11*b32+c23*a33*b33*b12*a11*a22+c23*a33*b33*b12*a12*a21-2*c23*a33*b33*a12*a11*b22+c23*a33*b33*a12*a22*b11-c31*a13*b13*a23*a32*b22+2*c31*a13*b13*a23*b32*a22-c31*a13*b13*a22*b22*a33-c31*a13*a23*b33*b22*a12+2*c31*a13*b23*a33*a22*b12-c31*a13*b23*a33*b22*a12+c31*b13*a23*a32*a12*b23-c31*b13*a23*a33*a22*b12+2*c31*b13*a23*a33*b22*a12+c31*b13*a23*a22*a12*b33-2*c31*b13*b23*a22*a12*a33+c31*b23*a13*a22*a12*b33+2*c32*a23*a13*b23*a11*b32-c32*b23*a13*a23*a31*b12+2*c32*b23*a13*a33*a21*b12-2*c32*b23*b13*a33*a12*a21-c32*a13*b23*a33*a12*b21-c32*a13*b23*a33*a11*b22+c32*a13*b23*b33*a11*a22+2*c32*a13*b13*a23*a21*b32+2*c32*a13*b13*a23*a22*b31-c32*a13*b13*a23*a32*b21+c32*a13*b13*b23*a21*a32+c32*a13*b13*b23*a22*a31-c32*a13*b13*a33*b22*a21-2*c32*a13*b13*a22*a21*b33-c12*a13*b23*a33*a31*b22-c12*a13*b23*a33*a32*b21-2*c12*a13*b23*b33*a22*a31-2*c12*a13*b23*b33*a21*a32-c12*a13*a23*b23*a32*b31-2*c12*a23*b13*a32*a31*b23-c12*a23*b23*a33*a12*b31+2*c12*a23*b23*a33*a31*b12+2*c12*a23*b23*a33*a32*b11+c12*a23*b23*b33*a11*a32+c12*a23*b23*b33*a12*a31+2*c12*a23*a33*b33*a22*b11-c12*b23*a23*a33*a11*b32+c12*a33*b23*b33*a11*a22+c12*a33*b23*b33*a12*a21-c12*b13*a23*a33*a22*b31+2*c12*a13*b23*a33*a22*b31+2*c12*a13*a23*b33*a31*b22-c12*b13*a23*a33*a31*b22-c12*b13*a23*a33*a21*b32+2*c12*a13*b23*a33*a21*b32-c12*a13*a33*b33*a22*b21-c12*a13*a23*b33*a21*b32+c12*b13*a23*b33*a21*a32+c12*b13*b23*a33*a21*a32+c12*b13*a23*b33*a22*a31-c12*b33*a23*a33*a11*b22-2*c13*b23*a33*a22*a11*b32-c13*a13*a23*b32*a31*b22-c13*a13*a33*b22*a21*b32-c13*a23*a33*b12*a31*b22+2*c13*a23*a33*b22*a11*b32+2*c13*a13*a23*b32*a22*b31-c13*a13*a23*b32*a32*b21-c13*a13*a23*a32*b22*b31+c13*a13*b23*b32*a21*a32+c13*a13*b23*b32*a22*a31+c13*a13*b23*a32*a22*b31-2*c13*a13*b23*a32*a31*b22-c13*a13*a33*b22*a22*b31+2*c13*a13*a33*b22*a32*b21-c13*a13*a33*a22*b21*b32+c13*a13*b33*a22*a32*b21-2*c13*b13*a23*b32*a21*a32-2*c13*b13*a23*b32*a22*a31-2*c13*b13*a23*a32*a22*b31+4*c13*b13*a23*a32*a31*b22-2*c13*b13*a33*b22*a21*a32+4*c13*b13*a33*a22*a21*b32-2*c13*b13*a33*a22*a32*b21+c13*a23*b23*b32*a11*a32+c13*a23*b23*b32*a12*a31-2*c13*a23*b23*a32*a31*b12-c13*a23*a33*b12*a22*b31-c13*a23*a33*b12*a32*b21+2*c13*a23*a33*a12*b22*b31-c13*a23*a33*b22*a32*b11-c13*a23*a33*a22*b11*b32+c13*a23*b33*b12*a22*a31+c13*a23*b33*a12*a21*b32-2*c13*a23*b33*b22*a11*a32+c13*a23*b23*a32*a12*b31+c13*a23*b33*a12*a22*b31-2*c13*a23*b33*a12*a32*b21+c13*a23*b33*a22*a32*b11+c13*b23*a33*b12*a22*a31+c13*b23*a33*a12*a31*b22+c13*b23*a33*a12*a32*b21+c13*b23*a33*b22*a11*a32+c13*a33*b33*b22*a11*a22-2*c13*a33*b33*a22*a21*b12+c13*a33*b33*a22*a12*b21-c21*a13*b13*a32*b32*a23+2*c21*a13*b13*a33*a32*b22+2*c21*a13*a23*b33*a32*b12-c21*a13*a23*b33*b32*a12-c21*a13*b23*a33*a32*b12-c21*a13*b23*a33*b32*a12-c21*a13*a33*b33*a22*b12+2*c21*a13*a33*b33*b22*a12+c21*b13*a13*a32*a22*b33+2*c21*b13*a23*a33*b32*a12-c21*b13*a23*a33*a32*b12-2*c21*b13*a23*a32*a12*b33+c21*b13*b23*a32*a12*a33+c21*b13*a33*a22*a12*b33-c21*a23*a33*a12*b12*b33+c21*b23*a13*a32*a12*b33-2*c22*a13*b13*a32*a31*b23-c22*a13*b13*a33*a22*b31+2*c22*a13*b13*a33*a32*b21+c22*a13*b13*b33*a22*a31+c22*a13*b13*b33*a21*a32-c22*a13*a23*b33*a11*b32-c22*a13*a23*b33*a12*b31+2*c22*a13*a23*b33*a32*b11-c22*a13*b23*a33*a11*b32-c22*a13*b23*a33*a12*b31-c22*a13*b23*a33*a32*b11+c22*a13*b23*b33*a11*a32-c22*b13*a23*a33*a32*b11-c22*b13*a13*a33*a21*b32+2*c22*b13*a23*a33*a11*b32-c22*b13*a23*a33*a31*b12-2*c22*b13*a23*b33*a11*a32+c22*b13*b23*a33*a11*a32+2*c22*a23*a13*b33*a31*b12-c22*a23*a33*b33*a12*b11-c22*b23*a13*a33*a31*b12+c22*b23*b13*a33*a12*a31+2*c22*a33*a13*b33*a11*b22+c22*a33*b13*b33*a12*a21-c22*a33*a23*b12*a11*b33-c11*b13*a23*a32^2*b23+c11*b13*a22*b22*a33^2-c11*b13*a33*a22^2*b33+c11*b23*a33^2*b22*a12+2*c12*a13*a32*a31*b23^2+2*c12*a13*a22*a21*b33^2+c12*b13*a33^2*a22*b21+c12*b13*a33^2*b22*a21-c12*a23*b33^2*a11*a22-c12*a23*b33^2*a12*a21-2*c12*a23^2*b33*a31*b12-2*c12*a23^2*b33*a32*b11+c12*b23*a33^2*a11*b22-2*c12*b23*a33^2*a22*b11+c12*b23*a33^2*a12*b21-2*c12*b23*a33^2*a21*b12-c12*a33*b23^2*a11*a32+c12*b33*a23^2*a11*b32+2*c13*b13*a23*a32^2*b21+2*c13*b13*a33*a22^2*b31+c13*a23^2*b32*a32*b11+c13*a23^2*a32*b12*b31+c13*a23^2*b32*a31*b12+c13*a33^2*b22*a21*b12-2*c13*a33^2*b22*a12*b21+c13*a33^2*b22*a22*b11+c13*a33^2*a22*b12*b21-c13*a33*b33*a22^2*b11+c23*a33^2*a12*b11*b22+c21*a13^2*a32*b32*b23+c21*a13^2*b33*b32*a22-2*c21*a13^2*b33*a32*b22-c21*b13*a13*a32^2*b23-2*c21*b13*a33^2*b22*a12+c21*b13*a33^2*a22*b12-c21*b13^2*a32*a22*a33+c21*b23*a12*b12*a33^2-c21*b23*a33*a12^2*b33-c21*a13*a22*a12*b33^2-c22*a33*b13^2*a21*a32+c22*b33*a13^2*a21*b32-c22*a13*b33^2*a11*a22+c22*a13^2*b23*a32*b31+c22*a13^2*b32*a31*b23-2*c22*a13^2*b33*a31*b22-2*c22*b13*a33^2*a11*b22+2*c22*b13^2*a32*a31*a23-2*c22*b13*a33^2*a12*b21+2*c22*a23*a12*a11*b33^2+c22*b23*a33^2*a12*b11+c23*a23*a33*a31*b12^2-c23*a13*b13*a32^2*b21+2*c23*a13*b23*a32^2*b11-2*c23*a13^2*b32*a22*b31+c23*a13^2*b32*a32*b21+c23*a13^2*a32*b22*b31-c23*b13*a23*a32^2*b11-c23*a23*b33*a12^2*b31-c23*a33*b33*a12^2*b21+c23*a33^2*b12*a12*b21-c31*b13*a13*a22^2*b33+c31*b13*a23^2*a32*b12-c31*b13^2*a32*a22*a23+c31*a23^2*a12*b12*b33-c31*a13*a32*a12*b23^2-c31*b23*a23*a12^2*b33-2*c31*a13^2*b23*b32*a22+c32*b23*a13^2*a31*b22+2*c32*b23^2*a12*a11*a33-c32*a13*b23^2*a11*a32-c32*a13*b23^2*a12*a31-2*c32*a13^2*b23*a21*b32-2*c32*a13^2*b23*a22*b31+c32*a13^2*b23*a32*b21+c32*a13^2*b22*a21*b33-2*c32*b13*a23^2*a12*b31+c32*b13*a23^2*a32*b11-2*c32*b13*a23^2*a11*b32+c32*b13*a23^2*a31*b12-c32*a23*b13^2*a22*a31+c32*a23^2*b33*a12*b11+c32*a23^2*b12*a11*b33+c33*a13^2*a22*b21*b32-c33*a13*b13*a22^2*b31+c33*a13*a33*a11*b22^2+c33*a23*a33*a21*b12^2+c33*a23^2*b12*a11*b32-c33*b13*a33*a22^2*b11-c33*a23*b23*a12^2*b31+2*c33*a23*b33*a12^2*b21+c33*a23^2*a12*b11*b32-c33*b23*a33*a12^2*b21-2*c22*a33*b23*a12*a11*b33-c22*b33*a13*a33*a21*b12-c23*a13*a23*b32*a31*b12+2*c23*a13*a33*b12*a21*b32-c23*a13*a33*b12*a31*b22-c23*a23*a33*b12*a11*b32+c23*a13*b13*b32*a22*a31-2*c23*a13*b13*a32*a31*b22+2*c23*a13*a23*b32*a12*b31-c23*a13*a23*b32*a32*b11-c23*a13*a23*a32*b12*b31-2*c23*a13*b23*b32*a11*a32-2*c23*a13*b23*b32*a12*a31+2*c23*a13*a33*b12*a22*b31-c23*a13*a33*b12*a32*b21-c23*a13*a33*a12*b22*b31-c23*a13*a33*b22*a32*b11+2*c23*a13*a33*a22*b11*b32-2*c23*a13*b33*b12*a21*a32-2*c23*a13*b33*b12*a22*a31+c23*a13*b33*a12*a21*b32+c23*a13*b33*a12*a31*b22+c23*a13*b33*b22*a11*a32+c12*b13*b23*a33*a22*a31-c12*a13*a23*b33*a22*b31-c11*a13*a23*a32*b32*b23-c11*a13*a23*b33*b32*a22+2*c11*a13*a23*b33*a32*b22-c11*a13*b23*a33*a32*b22-c11*a13*a33*a22*b22*b33-c11*b13*a23*a33*b32*a22+c11*b13*b23*a32*a22*a33+2*c11*a23*b23*a33*a32*b12-c11*a23*b23*a33*b32*a12-c11*a23*a33*b33*b22*a12-2*c11*b23*a13*a32*a22*b33+c11*b23*a33*a22*a12*b33-c32*b13^2*a23*a21*a32-c11*b23^2*a32*a12*a33-c11*a23*a22*a12*b33^2+c31*b13*a13*a32*a22*b23-c21*a13*b13*a33*b32*a22+c11*a23^2*b33*b32*a12+c33*a23^2*b12*a12*b31+c31*b13^2*a22^2*a33+c31*b23^2*a12^2*a33-c13*a23^2*a11*b32^2-c13*a33^2*a11*b22^2+c33*a13^2*b22*a21*b32+c32*a23*b13*b23*a11*a32+c22*a13*b23*b33*a12*a31-c31*a13*a23*b33*a22*b12,
c13*c33*b23*b21*b11*a32+4*c23*c31*a23*b12*b11*b33-2*c12*c23*b13*b31*b21*a33-c13*c23*b13*b31^2*a22+c13*c33*b13*b22*b31*a21+c23*c31*a13*b13*b21*b32-c23*c32*b23*b11^2*a33-c13^2*b33*b21*b32*a21-2*c11*c13*a33*b22*b21*b33-c21*c23*b13*b33*a32*b11-2*c13*c23*b23*b32*b31*a11+2*c12*c21*b13*b23*b31*a33-c32*c33*b13*b23*b21*a11+2*c31*c32*a13*b21*b23*b13+c13*c33*b33*b21*b11*a22+c12*c13*a21*b21*b33^2-c13*c21*b13*b33*a31*b22-c11*c32*a23*b23*b11*b33-c31*c33*b13*b23*a12*b21+c21*c23*b12*a11*b33^2+2*c11*c33*b23*b33*a11*b22+c21^2*a13*b32*b33*b13-c11*c13*b23*b33*a31*b22-c23*c33*b23*b11^2*a32-c23^2*b13*b31*b11*a32+c23*c31*b13*a33*b11*b22-2*c13*c23*b13*b32*b31*a21+c22*c31*a33*b21*b13^2+2*c21*c33*b13*b33*a21*b12-2*c11*c33*b23*a33*b11*b22+c23*c31*a13*b13*b22*b31-2*c11*c23*b13*a33*b22*b31-c23*c33*b33*b11^2*a22-c11*c31*a23*b23*b12*b33+c31*c33*b13^2*a22*b21-2*c13*c22*b33^2*a21*b11+c23*c33*b23*b31*b11*a12+c23*c31*a13*b23*b11*b32+4*c11*c33*b13*b22*b21*a33+c13*c33*b33*b12*b21*a21+c23*c33*b23*b12*b31*a11+2*c11*c21*b13*b32*a33*b23-c23^2*b33*b31*b11*a12+2*c21*c22*a33*b11*b13*b33+c31*c33*a13*b23*b11*b22-2*c23*c33*b33*b12*b11*a21+c21*c33*b13*a23*b12*b31+c13*c31*b23*a33*b11*b22-c13*c31*b23*b33*a11*b22+c23*c33*b13*b21*b11*a32+c31*c33*b12*a11*b23^2+c11*c32*a13*b31*b23^2-c11*c33*b13*b23*a32*b21+c23*c33*b13*a21*b12*b31+c13*c33*b33*b11*b22*a21-c33^2*b23*b21*b11*a12+c32*c33*a13*b21*b11*b23-2*c23*c31*b13^2*a31*b22-c11*c13*b23*b33*a21*b32-c13*c31*b23*b33*a12*b21-2*c13*c22*a13*b31*b21*b33-c13*c33*b13*b21^2*a32+c12*c13*b23*b31*b21*a33-c11*c13*b23*b33*a32*b21+c13*c33*b23*b22*a31*b11+c13*c23*b33*a21*b12*b31+c12*c13*a23*b31*b21*b33-c23^2*b13*b11*b32*a31+c13*c33*b23*b22*b31*a11-c11*c33*b13*b22*a21*b33-c22*c33*a23*b11^2*b33-2*c12*c23*b33^2*b21*a11+2*c13*c31*b13*b23*a31*b22+c23*c33*b33*b12*b21*a11+2*c23*c31*b13*b33*a11*b22-2*c23*c31*b13*a23*b12*b31+2*c23*c31*b13*b23*a32*b11-2*c13*c33*b23*b32*a21*b11-2*c13*c31*b13*b22*b21*a33-c11*c23*b13*b23*a32*b31+2*c13*c32*b23*b33*a21*b11-c22*c31*a13*b13*b31*b23-2*c23*c32*b13^2*a31*b21+c11^2*b23*a33*b22*b33+2*c12*c33*b13*b23*b31*a21+c21*c23*b32*a31*b13^2-c23*c31*b13*b23*a11*b32-2*c13*c21*b23*a33*b12*b31+c13*c21*a23*b33*b12*b31-c11*c21*a13*b32*b33*b23+2*c31*c32*a23*b11*b13*b23-c11*c31*b13*b22*b23*a33-c33^2*b13*b21*b11*a22-c11*c22*b13*b31*b33*a23+c21*c33*b13*a23*b11*b32+4*c21*c33*b23*b12*b11*a33+c13*c31*b13*a23*b22*b31-2*c13*c33*b23*b31*b11*a22-2*c13*c33*b13*b22*b21*a31+2*c21*c33*b13*b33*a22*b11-c13*c31*b13*b22*a21*b33+c21*c33*a13*b33*b11*b22+c31^2*b13*a23*b12*b23+2*c13*c21*b13*b33*a21*b32-2*c13*c23*b33*b21*b11*a32+4*c13*c31*a13*b22*b21*b33-c13^2*b23*b31*b21*a32+2*c23^2*b33*b12*b11*a31+2*c11*c23*b23*b33*a11*b32-c13*c33*b33*b21^2*a12+c12*c21*a13*b21*b33^2+2*c23*c31*b13*b33*a12*b21+2*c11*c22*b13*b23*b31*a33+c11*c13*b32*a31*b23^2+c12*c31*a33*b11*b23^2-c13*c22*b13*b31^2*a23+c21*c32*a33*b21*b13^2-c11*c21*b23*a33*b12*b33-2*c13*c23*b33*b21*a31*b12+c23*c33*b33*b21*b11*a12-c13*c22*b13*a31*b31*b23+2*c13*c32*b13*b23*a31*b21+c11^2*a23*b32*b33*b23+2*c23*c32*b13*b23*a31*b11-2*c22*c33*b13^2*b31*a21-c12*c21*a13*b31*b33*b23-c21*c31*a13*b13*b32*b23+c12*c23*a33*b21*b11*b33+c11*c13*b22*a21*b33^2+c11*c21*a13*b22*b33^2+c13*c32*b23^2*b31*a11+2*c13*c31*b13*b23*a32*b21+c11*c31*b23^2*b12*a33-c31^2*a13*b12*b23^2-c31^2*b22*a23*b13^2+c33^2*b13*b21^2*a12+c33^2*b23*b11^2*a22+c13^2*b23*b31^2*a22+c13^2*b33*b21^2*a32-c21^2*a13*b12*b33^2-c21^2*b32*a33*b13^2+c23^2*b13*b31^2*a12+c23^2*b33*b11^2*a32-c11^2*a23*b22*b33^2-c11^2*b32*a33*b23^2+c13*c22*b33^2*b21*a11-c13*c23*b23*b31^2*a12+c13*c31*b23^2*a11*b32-2*c13*c31*b23^2*a31*b12-2*c13*c21*b33^2*a21*b12+c13*c21*b33^2*a11*b22-c13^2*b23*b22*b31*a31+2*c13^2*b23*b32*b31*a21-c13^2*b23*b21*b32*a31+2*c13^2*b33*b22*b21*a31-c13^2*b33*b22*b31*a21-c13^2*b33*b31*b21*a22+c13*c21*b33^2*a12*b21-2*c13*c21*b33^2*a22*b11+c13*c31*b23^2*a12*b31-2*c13*c31*b23^2*a32*b11+2*c13*c32*a13*b21^2*b33-c13*c32*b13*b21^2*a33-2*c13*c32*b23^2*a31*b11+c21^2*b13*a33*b12*b33+c12*c33*b23^2*a31*b11-c12*c13*a23*b31^2*b23+c12*c13*a31*b31*b23^2-c12*c13*a33*b21^2*b33-2*c11*c12*a23*b21*b33^2-2*c11*c12*b23^2*b31*a33+c11*c13*b23^2*a32*b31+c11*c13*b33^2*a22*b21+c11*c21*a23*b12*b33^2+c11*c22*a13*b21*b33^2+c11*c22*a23*b11*b33^2-2*c11*c23*b33^2*a12*b21+c11*c23*b33^2*a22*b11+c11*c23*b33^2*a21*b12-2*c11*c23*b33^2*a11*b22+c11*c31*a13*b32*b23^2+c11*c32*a33*b11*b23^2-2*c11*c33*b23^2*a12*b31+c11*c33*b23^2*a32*b11-2*c11*c33*b23^2*a11*b32+c11*c33*b23^2*a31*b12+c12*c21*a23*b11*b33^2-c12*c23*a13*b31^2*b23+2*c12*c23*b13*b31^2*a23+c12*c23*b33^2*a21*b11+c12*c31*a13*b31*b23^2-c12*c33*a13*b21^2*b33+2*c12*c33*b13*b21^2*a33-2*c12*c33*b23^2*b31*a11+c23*c31*b13^2*a22*b31-2*c23*c31*b13^2*a32*b21+c23*c32*b13^2*b31*a21+2*c23*c32*a23*b11^2*b33+2*c23^2*b13*b32*b31*a11-c23^2*b13*b12*b31*a31-c23^2*b33*b11*b32*a11-c23^2*b33*b12*b31*a11+c23*c31*b13^2*a21*b32-2*c31*c32*a13*b11*b23^2-2*c31*c32*b13^2*b21*a23+c31*c33*b22*a21*b13^2+c31*c33*b23^2*a12*b11+c31^2*a13*b22*b23*b13+c32*c33*a21*b21*b13^2-c32*c33*a23*b11^2*b23+c32*c33*a11*b11*b23^2-c32*c33*a13*b21^2*b13+2*c33^2*b13*b22*b21*a11-c33^2*b13*b12*b21*a21-c33^2*b13*b11*b22*a21+2*c33^2*b23*b12*b11*a21+2*c13*c22*a13*b31^2*b23-2*c21*c22*a13*b11*b33^2-2*c21*c22*b13^2*b31*a33+c21*c23*b13^2*a32*b31+c21*c23*b33^2*a12*b11+c21*c31*b13^2*b32*a23+c21*c31*b13^2*b22*a33+c21*c32*b13^2*b31*a23-2*c21*c33*b13^2*a22*b31+c21*c33*b13^2*a32*b21-2*c21*c33*b13^2*a21*b32+c21*c33*b13^2*a31*b22+c22*c23*a31*b31*b13^2-c22*c23*a33*b11^2*b33+c22*c23*a11*b11*b33^2+c22*c31*b13^2*b31*a23+c22*c33*b13^2*a31*b21+2*c22*c33*b23*b11^2*a33-c22*c23*a13*b31^2*b13+c12*c33*a23*b21*b11*b33-2*c12*c33*b23*b21*b11*a33-c12*c33*b23*b33*a21*b11+2*c12*c33*b23*b33*b21*a11-c13*c21*b23*b33*a11*b32+2*c13*c21*b23*b33*a31*b12-c13*c31*b13*b23*a21*b32-c11*c13*b23*b33*a22*b31-c11*c21*b13*b32*b33*a23+c22*c23*b13*b31*b11*a33-c22*c23*b13*b33*b31*a11-c22*c23*b13*b33*a31*b11+c22*c23*a13*b31*b11*b33-c22*c31*a13*b13*b21*b33+2*c22*c31*a13*b23*b11*b33-c22*c31*b13*a23*b11*b33-c22*c31*b13*b23*b11*a33+c22*c33*a13*b31*b21*b13-2*c22*c33*a13*b31*b11*b23+c22*c33*a13*b21*b11*b33+c22*c33*b13*b31*b11*a23+2*c22*c33*b13*b23*b31*a11-c22*c33*b13*b23*a31*b11-2*c22*c33*b13*b21*b11*a33+2*c22*c33*b13*b33*a21*b11-c22*c33*b13*b33*b21*a11-c22*c33*b23*a11*b11*b33-2*c23*c33*b23*b12*b11*a31+c23*c33*b23*b11*b32*a11+c23*c33*b33*b11*b22*a11+c23*c33*b13*b31*b11*a22+c23*c33*b13*b32*a21*b11-2*c23*c33*b13*b32*b21*a11+c23*c33*b13*b22*a31*b11-2*c23*c33*b13*b22*b31*a11+c31*c33*a13*b23*b12*b21+c31*c33*b13*a23*b12*b21-c31*c33*b13*b23*a22*b11-2*c31*c33*a23*b12*b11*b23-c31*c33*b13*b23*a21*b12-c31*c33*b13*b23*a11*b22+c32*c33*b13*b21*b11*a23-c32*c33*b13*b23*a21*b11+2*c13*c31*b23*b33*a21*b12-c13*c21*b13*b32*a31*b23+4*c13*c21*a13*b32*b31*b23-2*c13*c21*a13*b33*b21*b32-2*c13*c21*a13*b33*b22*b31-2*c13*c21*b13*b32*b31*a23-c13*c21*b13*b23*a32*b31+c13*c21*b13*a33*b21*b32+c13*c21*b13*a33*b22*b31+2*c13*c21*b13*b33*a22*b31-c13*c21*b13*b33*a32*b21+c13*c21*a23*b33*b11*b32-2*c13*c21*b23*a33*b11*b32+2*c13*c21*b23*b33*a32*b11-c13*c21*b23*b33*a12*b31+c13*c21*a33*b33*b11*b22+c13*c21*a33*b33*b12*b21+c13*c22*b13*b31*b21*a33+2*c13*c22*b13*b33*b31*a21-c13*c22*b13*b33*a31*b21+c13*c22*a23*b31*b11*b33-2*c13*c22*b23*b31*b11*a33-c13*c22*b23*b33*b31*a11+2*c13*c22*b23*b33*a31*b11+c13*c22*a33*b21*b11*b33+c13*c23*b13*b22*b31*a31+c13*c23*b13*b31*b21*a32+c13*c23*b23*b11*b32*a31+c13*c23*b23*b31*b11*a32+c13*c23*b33*b31*b11*a22+c13*c23*b33*b32*a21*b11+c13*c23*b33*b32*b21*a11-2*c13*c23*b33*b22*a31*b11+c13*c23*b33*b22*b31*a11+c23*c31*a13*b23*b12*b31-2*c23*c31*a13*b33*b12*b21-2*c23*c31*a13*b33*b11*b22-2*c23*c31*b13*a23*b11*b32-c23*c31*b13*b23*a12*b31+c23*c31*b13*a33*b12*b21-c23*c31*b13*b33*a22*b11-2*c23*c31*b23*b12*b11*a33-c23*c31*b23*b33*a12*b11+c23*c32*a13*b31*b21*b13+c23*c32*a13*b31*b11*b23-2*c23*c32*b13*b31*b11*a23-c23*c32*b13*b23*b31*a11+c23*c32*b13*b21*b11*a33-c23*c32*b13*b33*a21*b11+2*c23*c32*b13*b33*b21*a11-c23*c32*b23*a11*b11*b33+c23*c33*b13*b21*a31*b12-2*c23*c33*b13*b31*b21*a12+2*c23*c31*b13*b23*a31*b12-c23*c31*b13*b33*a21*b12-c23*c31*b23*b12*a11*b33-2*c31*c33*a13*b22*b21*b13-c11*c21*b13*a33*b22*b33-c11*c22*a13*b31*b33*b23-c11*c22*a33*b13*b21*b33-c11*c22*a33*b23*b11*b33-c11*c23*b13*b33*a21*b32+2*c11*c23*b13*b33*a31*b22-c11*c23*b23*b33*a31*b12-2*c11*c23*a13*b32*b31*b23+c11*c23*a13*b33*b21*b32+4*c11*c23*b13*b32*b31*a23-2*c11*c23*b13*a33*b21*b32-c11*c23*b13*b33*a22*b31+2*c11*c23*b13*b33*a32*b21-2*c11*c23*a23*b33*b11*b32-2*c11*c23*a23*b33*b12*b31+c11*c23*b23*a33*b11*b32+c11*c23*b23*a33*b12*b31-c11*c23*b23*b33*a32*b11+2*c11*c23*b23*b33*a12*b31+c11*c23*a33*b33*b11*b22+c11*c23*a33*b33*b12*b21-c11*c31*a13*b22*b23*b33-c11*c31*b13*a23*b32*b23+2*c11*c31*b13*b22*a23*b33-c11*c32*a13*b21*b23*b33+2*c11*c32*b13*a23*b21*b33-c11*c32*b13*b21*b23*a33-c11*c32*a23*b13*b31*b23-2*c11*c33*a13*b22*b21*b33-2*c11*c33*b13*a23*b21*b32-2*c11*c33*b13*a23*b22*b31+2*c11*c33*b13*b23*a22*b31-c11*c33*b13*b33*a22*b21+c11*c33*a23*b23*b11*b32+c11*c33*a23*b23*b12*b31+c11*c33*a23*b33*b11*b22+2*c11*c33*b13*b23*a21*b32-c11*c33*b13*b23*a31*b22-c11*c33*b23*b33*a21*b12+c11*c33*a23*b33*b12*b21-2*c11*c33*b23*a33*b12*b21+2*c11*c33*b23*b33*a12*b21-c11*c33*b23*b33*a22*b11+2*c11*c12*a23*b31*b33*b23-c11*c23*b13*b32*a31*b23+c11*c33*a13*b23*b22*b31+c11*c33*a13*b23*b21*b32+c11*c13*b23*a33*b22*b31-2*c11*c13*a23*b32*b31*b23+c11*c13*a23*b33*b22*b31+c11*c13*a23*b33*b21*b32+c11*c13*b23*a33*b21*b32+2*c11*c12*a33*b21*b23*b33-c12*c13*b23*b33*b31*a21-c12*c13*b23*b33*a31*b21-c12*c21*b13*b31*b33*a23-c12*c21*a33*b13*b21*b33-c12*c21*a33*b23*b11*b33+c12*c23*a13*b31*b21*b33-c12*c23*b13*a31*b31*b23-c12*c23*b13*b33*b31*a21+2*c12*c23*b13*b33*a31*b21-2*c12*c23*a23*b31*b11*b33+c12*c23*b23*b31*b11*a33+2*c12*c23*b23*b33*b31*a11-c12*c23*b23*b33*a31*b11-c12*c31*a13*b21*b23*b33+2*c12*c31*b13*a23*b21*b33-c12*c31*b13*b21*b23*a33-c12*c31*a23*b13*b31*b23-c12*c31*a23*b23*b11*b33+c12*c33*a13*b31*b21*b23-2*c12*c33*b13*b31*b21*a23-c12*c33*b13*b23*a31*b21-c12*c33*b13*a21*b21*b33+c12*c33*a23*b31*b11*b23+c13*c23*b33*b31*b21*a12-2*c13*c31*a13*b23*b21*b32-2*c13*c31*a13*b23*b22*b31+c13*c31*b13*a23*b21*b32-c13*c31*b13*b23*a22*b31-c13*c31*b13*b33*a22*b21+c13*c31*a23*b23*b11*b32+c13*c31*a23*b23*b12*b31-2*c13*c31*a23*b33*b11*b22-2*c13*c31*a23*b33*b12*b21+c13*c31*b23*a33*b12*b21+2*c13*c31*b23*b33*a22*b11-2*c13*c32*a13*b31*b21*b23+c13*c32*b13*b31*b21*a23-c13*c32*b13*b23*b31*a21-c13*c32*b13*a21*b21*b33+c13*c32*a23*b31*b11*b23-2*c13*c32*a23*b21*b11*b33+c13*c32*b23*b21*b11*a33-c13*c32*b23*b33*b21*a11+c13*c33*b13*b21*b32*a21+c13*c33*b13*b31*b21*a22+c13*c33*b23*b32*b21*a11-2*c13*c33*b23*a21*b12*b31+c13*c33*b23*b31*b21*a12-2*c13*c33*b33*b22*b21*a11+2*c21*c22*a13*b31*b33*b13+c21*c23*a13*b33*b11*b32+c21*c23*a13*b33*b12*b31+c21*c23*b13*a33*b11*b32+c21*c23*b13*a33*b12*b31-2*c21*c23*a33*b12*b11*b33-c21*c23*b13*b33*a11*b32-c21*c23*b13*b33*a31*b12-c21*c31*a13*b13*b22*b33+2*c21*c31*a13*b23*b12*b33-c21*c31*b13*a23*b12*b33-c21*c31*b13*b23*b12*a33-c21*c32*a13*b13*b31*b23-c21*c32*a13*b13*b21*b33+2*c21*c32*a13*b23*b11*b33-c21*c32*b13*a23*b11*b33-c21*c32*b13*b23*b11*a33-2*c21*c33*a13*b23*b11*b32-2*c21*c33*a13*b23*b12*b31+c21*c33*a13*b33*b12*b21-c21*c33*b13*b23*a32*b11+2*c21*c33*b13*b23*a12*b31-2*c21*c33*b13*a33*b11*b22-2*c21*c33*b13*a33*b12*b21-c21*c33*b13*b33*a12*b21-2*c21*c33*a23*b12*b11*b33-c21*c33*b23*b33*a12*b11+2*c21*c33*b13*b23*a11*b32-c21*c33*b13*b23*a31*b12-c21*c33*b13*b33*a11*b22-c21*c33*b23*b12*a11*b33-2*c21*c23*a13*b32*b31*b13+c21*c33*a13*b13*b22*b31+c21*c33*a13*b13*b21*b32-c33^2*b23*b12*b21*a11-c33^2*b23*b11*b22*a11-2*c23*c32*a13*b21*b11*b33+c13*c23*b13*b21*b32*a31+c13*c23*b23*b12*b31*a31-c21*c23*b13*b33*a12*b31+c31*c33*b13*a23*b11*b22+c13*c33*b23*b21*a31*b12+c11*c23*a13*b33*b22*b31,
-c11*c22*c33*b23*a11*a33+c13*c31^2*b23*a22*a13-c31*c23^2*a13*a12*b31-c13*c11*c31*a22*a23*b33-c23^2*c31*b13*a11*a32+c12*c13*c21*b21*a33^2-c11*c23^2*b33*a12*a31+2*c22*c11*c23*a33*a11*b33+c22*c13*c23*a33*a31*b11-2*c11*c13*c23*a32*a31*b23-c12*c23*c21*a13*b31*a33+c13*c23*c32*a23*b31*a11-2*c11*c23*c33*a13*a22*b31-c21*c33^2*b13*a12*a21+c13*c21*c33*a13*a21*b32+c33*c11^2*a23*b22*a33-c21*c33^2*a13*a12*b21-c11*c22*c33*a23*a11*b33+c13*c23*c31*a23*a12*b31+c23*c31^2*a12*a13*b23+c11*c23*c33*a23*a12*b31-c11*c23^2*b33*a11*a32-2*c11*c23*c33*a13*a21*b32+c21*c13*c23*a33*a32*b11+c13*c23*c31*b13*a22*a31-2*c23*c13*c31*a33*a22*b11-c32*c13^2*a23*b31*a21-c13^2*c22*a33*b31*a21+2*c23^2*c32*a11*b11*a33+2*c23*c11*c32*b13*a21*a33-c11*c23*c31*a23*b12*a33+2*c13*c22*c31*a23*a11*b33-c13*c21*c32*a13*a31*b23+c32*c13*c33*a23*b21*a11+2*c11*c12*c33*a21*b23*a33+c31*c23*c33*a13*a12*b21-c33*c11*c32*a21*a23*b13-c13*c22*c31*a13*b21*a33+2*c11*c13*c31*b23*a32*a23-c21*c33^2*b13*a11*a22+c21*c13*c23*a33*a11*b32-c21*c13^2*a33*a31*b22+c13*c31^2*a22*a23*b13-c13*c21*c31*a13*a22*b33-c11*c13*c32*a23*b21*a33-2*c12*c23*c33*a13*a31*b21-c23*c21*c31*a12*a13*b33-2*c21*c13*c33*a23*a31*b12-2*c21^2*c33*a13*a32*b13-c23^2*c31*a13*a32*b11-c13*c22*c31*a13*a31*b23+2*c11*c23^2*a13*a32*b31+c11*c13*c33*b23*a22*a31-c13*c22*c31*a13*a21*b33+c21*c13*c33*a33*a21*b12+c11*c33*c31*b12*a23^2+c13*c23*c31*a13*a31*b22+c13*c23*c32*a13*a31*b21-c31*c22*c33*a11*b13*a23+2*c12*c33*c21*a13*b31*a23+c11*c13*c33*a23*a22*b31-4*c13*c21*c22*a33*a11*b33-c13*c21*c32*a13*a21*b33-c22*c11*c23*a31*b33*a13+2*c21*c11*c23*a33*a12*b33+2*c21*c33*c22*a13*b11*a33-2*c13*c21*c33*a23*a11*b32+c13*c22*c33*a33*b21*a11+c12*c33*c31*b11*a23^2-c12*c23^2*a33*a31*b11+c11*c13*c33*a23*a21*b32-c22*c33^2*a13*b21*a11+c23*c13*c31*a23*a31*b12-c21*c33^2*a13*a21*b12-2*c11*c23*c33*a13*a31*b22+c13*c22*c23*a31*a11*b33-c11*c23*c31*a13*b32*a23-c11*c33*c22*a13*b21*a33+c22*c23*c31*b31*a13^2-c11*c13*c31*a23*b22*a33+2*c11*c21*c33*a13*a32*b23-2*c23*c13*c32*a33*a21*b11+c13*c21*c33*b13*a22*a31-c11*c33*c32*a13*b21*a23+c11^2*c33*b23*a22*a33+c13*c23*c31*b13*a21*a32-c23^2*c32*a31*a11*b13+c13*c23*c31*a13*a21*b32-c22*c23*c33*a11^2*b33+c13*c21*c33*b13*a21*a32+c11*c13*c22*b21*a33^2-c11*c23^2*a33*a31*b12+c13*c21^2*b33*a32*a13-2*c12*c23*c33*a13*b31*a21+2*c13*c21*c22*a31*b33*a13+c11*c13*c31*b32*a23^2-c11*c23*c21*a13*b32*a33+2*c23*c31*c32*a11*a13*b23+c11*c23*c33*a23*a32*b11-c11*c23*c22*a13*b31*a33+2*c11*c13*c22*a33*a21*b33-4*c23*c31*c32*a13*a21*b13-2*c21*c13*c23*a13*b32*a31+2*c11*c23*c31*a13*a22*b33+c12*c23*c33*a33*a21*b11-2*c21*c13*c33*a23*a32*b11-c13^2*c21*b33*a21*a32-c12*c23*c31*a23*b11*a33-2*c13*c22*c21*b11*a33^2-c13*c21*c32*b13*a31*a23-c11*c23^2*a33*a12*b31-c11*c23^2*a33*a11*b32+c31*c13*c33*a23*a11*b22-c21*c33^2*a13*a11*b22+2*c11*c33^2*a22*a21*b13-c33*c22*c31*a11*a13*b23+2*c21*c23*c32*a13*a31*b13-2*c11*c13*c23*a23*b32*a31-c21*c33^2*a13*a22*b11+c21*c33*c31*b22*a13^2+2*c11*c33*c21*a13*b32*a23-c23*c11*c32*b13*a31*a23-c22*c33^2*a21*a11*b13-c12*c21*c33*b23*a11*a33+c11*c33*c32*b11*a23^2-c12*c21*c33*a23*a11*b33+c23*c31*c33*b13*a12*a21-2*c11*c33*c12*b31*a23^2-c33*c21^2*b32*a13^2+c13^2*c22*a31^2*b23-c23*c11^2*b22*a33^2-c33*c11^2*b32*a23^2-c23*c31^2*b22*a13^2+c23^2*c32*a11^2*b33-c13*c21^2*b12*a33^2-c13*c31^2*b12*a23^2+c13^2*c32*a21^2*b33+c22*c33^2*a11^2*b23+c12*c23^2*a31^2*b13+c12*c33^2*a21^2*b13-c11*c33^2*a23*a21*b12-c11*c33^2*a23*a11*b22-c11*c33^2*b23*a11*a22-c11*c33^2*b23*a12*a21-c11*c33^2*a23*a12*b21+c33*c11^2*a22*a23*b33+c33*c21^2*a12*a13*b33-c22*c13^2*a33*a31*b21-c22*c33^2*a13*a21*b11+2*c22*c33^2*a11*b11*a23+c22*c33*c31*b21*a13^2+c13*c21^2*a13*b32*a33+c13*c21^2*a32*a33*b13-2*c13*c21^2*a33*a12*b33-c32*c23^2*a13*b31*a11+c23*c31^2*a13*b12*a23+c23*c31^2*b13*a12*a23-c23*c32*c33*a11^2*b23-2*c23*c32*c31*b21*a13^2-c23^2*c31*a13*a31*b12-c23^2*c31*b13*a12*a31+2*c23^2*c31*a33*a12*b11+2*c23^2*c31*a33*b12*a11+2*c23^2*c31*a12*a11*b33-c23^2*c32*a13*a31*b11+c23*c11^2*a32*a33*b23-2*c23*c31^2*a13*a22*b13+2*c21*c33^2*a23*b12*a11+2*c21*c33^2*a12*a11*b23+2*c21*c33^2*a23*a12*b11+c21*c33*c32*b21*a13^2-2*c21*c33*c22*b31*a13^2+c33*c21^2*a13*b12*a33-c21*c13^2*a33*a32*b21+c21*c23*c31*b32*a13^2+c21*c23*c32*b31*a13^2+c11^2*c23*b33*a32*a23-2*c11^2*c23*b33*a22*a33+c23*c11^2*b32*a33*a23+c11*c13*c21*b22*a33^2+c11*c13*c32*b31*a23^2+c11*c23*c21*b12*a33^2-c11*c23^2*a33*a32*b11-2*c11*c23*c12*b21*a33^2+c11*c23*c22*b11*a33^2+2*c11*c23^2*a13*b32*a31+c11*c13*c23*a33*a21*b32+c11*c13*c23*a33*a31*b22+c11*c13*c33*a23*a31*b22-2*c11*c13*c33*a33*b22*a21-c11*c13*c21*b33*a32*a23-2*c32*c13*c33*a21*b21*a13+c32*c13*c33*a23*a21*b11-c33*c12*c31*a21*a23*b13+2*c33*c21*c22*a11*a13*b33-c33*c21*c31*a12*a13*b23-c33*c21*c32*a11*a13*b23-c33*c11*c31*a22*a23*b13+2*c33*c11*c12*a21*a23*b33-c11*c33*c31*a13*b22*a23+2*c11*c13*c32*a23*a31*b23-2*c11*c13*c33*a22*a21*b33-c11*c21*c33*a13*a22*b33-c11*c21*c33*a23*a12*b33-c11*c21*c33*b23*a12*a33+2*c11*c22*c33*a13*a31*b23-c11*c22*c33*a13*a21*b33+2*c11*c23*c12*a23*b31*a33-c11*c23*c32*a13*b31*a23+2*c11*c23*c32*a13*b21*a33-c11*c23*c32*a23*b11*a33-2*c11*c23*c33*a13*a32*b21+c11*c23*c33*a33*a22*b11-c11*c23*c31*a13*a32*b23+2*c11*c23*c31*a13*b22*a33-c11*c23*c31*a23*a12*b33-c11*c23*c31*b23*a12*a33-c11*c23*c32*a13*a31*b23+2*c11*c23*c32*a13*a21*b33-c11*c23*c32*a23*a11*b33-c11*c23*c32*b23*a11*a33-2*c11*c23*c33*b13*a21*a32-2*c11*c23*c33*b13*a22*a31+c11*c23*c33*a23*a11*b32+c11*c23*c33*a23*a31*b12+c11*c23*c33*b23*a11*a32+c11*c23*c33*b23*a12*a31+c11*c23*c33*a33*a11*b22+c11*c23*c33*a33*a21*b12+c11*c23*c33*b33*a11*a22+c11*c23*c33*b33*a12*a21+2*c11*c33*c12*a23*b21*a33+2*c11*c33*c22*a13*b31*a23-c11*c33*c22*a23*b11*a33-c11*c33*c21*a23*b12*a33-c11*c33*c21*a13*b22*a33-c12*c13*c21*a23*b31*a33-c12*c13*c21*a23*a31*b33+2*c12*c13*c21*a33*a21*b33-2*c12*c13*c23*a31*b31*a23+c12*c13*c23*a33*a31*b21+c12*c13*c23*a33*b31*a21+c12*c13*c23*a31*a21*b33+2*c12*c13*c31*a23*a31*b23-c12*c13*c31*a23*b21*a33-c12*c13*c31*a21*b23*a33+c12*c13*c33*a23*a31*b21+c12*c13*c33*a23*b31*a21-2*c12*c13*c33*a21*b21*a33+c12*c13*c33*a31*a21*b23+2*c12*c21*c33*a13*a31*b23-c12*c21*c33*a13*a21*b33+2*c12*c23*c31*a13*a21*b33-c12*c23*c31*a23*a11*b33-c12*c23*c31*b23*a11*a33-2*c12*c23*c33*a31*a21*b13+c12*c23*c33*a23*b31*a11+c12*c23*c33*a23*a31*b11+c12*c23*c33*a31*a11*b23+c12*c23*c33*a33*b21*a11+c12*c23*c33*a21*a11*b33-c12*c23*c31*a13*b31*a23-c12*c23*c31*a13*a31*b23+2*c12*c23*c31*a13*b21*a33-c12*c33*c21*a13*b21*a33-c12*c33*c21*a23*b11*a33-c12*c33*c31*a13*b21*a23-c13*c11*c21*a32*a33*b23-c13*c11*c22*a31*a33*b23-c13*c11*c32*a21*a23*b33-c13*c12*c21*a31*a33*b23+2*c13*c32*c21*a23*b11*a33+c13*c32*c33*a21*a11*b23+c13*c33*c21*a13*a22*b31+c13*c33*c21*a13*a32*b21-2*c13*c33*c21*a23*a12*b31+c13*c33*c21*a33*a12*b21-c13*c12*c31*a21*a23*b33+2*c13*c21*c22*a31*a33*b13-2*c13*c21*c23*a32*a31*b13+c13*c21*c23*b33*a12*a31+c13*c21*c23*b33*a11*a32-c13*c21*c31*a13*b32*a23-c13*c21*c31*a13*a32*b23-c13*c21*c31*a13*b22*a33-c13*c21*c31*b13*a32*a23-c13*c21*c31*b13*a22*a33+2*c13*c21*c31*a23*b12*a33+2*c13*c21*c31*a23*a12*b33+2*c13*c21*c31*b23*a12*a33-c13*c21*c32*b13*a21*a33+2*c13*c21*c32*a23*a11*b33+2*c13*c21*c32*b23*a11*a33+c13*c23*c31*a13*a22*b31+c13*c23*c31*a13*a32*b21+c13*c23*c31*a23*a11*b32+c13*c23*c31*b23*a11*a32+c13*c23*c31*b23*a12*a31-2*c13*c23*c31*a33*a12*b21-2*c13*c23*c31*a33*a11*b22-2*c13*c23*c31*b33*a11*a22-2*c13*c23*c31*b33*a12*a21+c13*c23*c32*a13*b31*a21+c13*c23*c32*a31*a21*b13+c13*c23*c32*a31*a11*b23-2*c13*c23*c32*a33*b21*a11-2*c13*c23*c32*a21*a11*b33-c31*c11*c33*b23*a22*a13+2*c31*c11*c33*a23*a12*b23-c31*c12*c33*a21*b23*a13+2*c31*c12*c33*a23*a11*b23-2*c31*c13*c33*a13*b22*a21+c31*c13*c33*a23*a21*b12+c31*c13*c33*a23*a12*b21+c31*c13*c33*a23*a22*b11-2*c31*c13*c33*a13*a22*b21+2*c31*c21*c33*a13*a22*b13-c31*c21*c33*b13*a12*a23+2*c31*c22*c33*a13*a21*b13+c31*c23*c33*a13*a21*b12+c31*c23*c33*a13*a11*b22-2*c31*c23*c33*a23*b12*a11-2*c31*c23*c33*a23*a12*b11+c31*c23*c33*a13*a22*b11+2*c32*c21*c33*a13*a21*b13-c32*c21*c33*a11*b13*a23+c32*c23*c33*a13*b21*a11+c32*c23*c33*a13*a21*b11-2*c32*c23*c33*a11*b11*a23-c32*c11*c33*a21*b23*a13+2*c32*c11*c33*a23*a11*b23+2*c11*c12*c23*a23*a31*b33-4*c11*c12*c23*a33*a21*b33-4*c11*c12*c33*a23*a31*b23-c11*c13*c22*a23*b31*a33-2*c11*c13*c23*a23*a32*b31+c11*c13*c23*a33*a22*b31+c11*c13*c23*b33*a22*a31+c11*c13*c23*b33*a21*a32-c11*c13*c31*b23*a22*a33-c11*c13*c32*b23*a21*a33+c11*c13*c33*a23*a32*b21+c11*c13*c33*b23*a21*a32-2*c11*c13*c33*a33*a22*b21-c11*c13*c21*b32*a33*a23+2*c11*c13*c21*b33*a22*a33+2*c21*c11*c33*b13*a32*a23-c21*c11*c33*b13*a22*a33-c21*c12*c23*a31*b33*a13+2*c21*c12*c23*a33*a11*b33+2*c21*c12*c33*b13*a31*a23-c21*c12*c33*b13*a21*a33+c21*c13*c23*a33*a12*b31-2*c21*c13*c23*a13*a32*b31+c21*c13*c33*a33*a22*b11-4*c21*c22*c33*a13*a31*b13+2*c21*c22*c33*a11*b13*a33-c21*c23*c32*a13*b11*a33-2*c21*c23*c33*a33*a12*b11+c21*c23*c33*a13*a12*b31+c21*c23*c33*a13*a32*b11+2*c21*c23*c31*a13*a32*b13-c21*c23*c31*b13*a12*a33-c21*c23*c32*a11*b13*a33+c21*c23*c33*a13*a11*b32+c21*c23*c33*a13*a31*b12+c21*c23*c33*b13*a11*a32+c21*c23*c33*b13*a12*a31-2*c21*c23*c33*a33*b12*a11-2*c21*c23*c33*a12*a11*b33-c21*c33*c31*a13*b12*a23-c21*c33*c32*a13*b11*a23-2*c22*c13*c23*a31*b31*a13+c22*c13*c23*a33*b31*a11+2*c22*c23*c31*a13*a31*b13-c22*c23*c31*a13*b11*a33-c22*c23*c31*a11*b13*a33+c22*c23*c33*a13*b31*a11+c22*c23*c33*a13*a31*b11-2*c22*c23*c33*a11*b11*a33+c22*c23*c33*a31*a11*b13-c22*c33*c31*a13*b11*a23-2*c22*c13*c33*a23*a31*b11+c22*c13*c33*a33*a21*b11+2*c22*c11*c33*b13*a31*a23-c22*c11*c33*b13*a21*a33-c23*c12*c21*a31*a33*b13+c23*c13*c31*a23*a32*b11-2*c23*c13*c31*a33*a21*b12+c23*c13*c32*a23*a31*b11+2*c23*c32*c31*a13*b11*a23+c23*c32*c33*a21*a11*b13+2*c23*c12*c31*b13*a21*a33-c23*c22*c31*a11*a13*b33+2*c23*c31*c32*a11*b13*a23+c23*c31*c33*b13*a11*a22-2*c23*c31*c33*a12*a11*b23+2*c23*c11*c12*a31*a33*b23-c23*c11*c21*a32*a33*b13-c23*c11*c22*a31*a33*b13-c23*c11*c31*b13*a32*a23+2*c23*c11*c31*b13*a22*a33-c13*c22*c31*a13*b31*a23-c21*c11*c23*b33*a32*a13+2*c13*c31*c32*a21*b23*a13+2*c13*c31*c32*a21*a23*b13-4*c13*c31*c32*a23*a11*b23-2*c13*c31*c33*a22*a21*b13+c13*c31*c33*b23*a11*a22+c13*c31*c33*b23*a12*a21-c13*c32*c21*a13*b31*a23-c13*c32*c21*a13*b21*a33-2*c13*c21*c33*b23*a11*a32-2*c13*c21*c33*b23*a12*a31+c13*c21*c33*a33*a11*b22+c13*c21*c33*b33*a11*a22+c13*c21*c33*b33*a12*a21-c13*c22*c31*b13*a31*a23-c13*c22*c31*b13*a21*a33+2*c13*c22*c31*a23*b11*a33+2*c13*c22*c31*b23*a11*a33+c13*c22*c33*a13*a31*b21+c13*c22*c33*a13*b31*a21-2*c13*c22*c33*a23*b31*a11-2*c13*c22*c33*a31*a11*b23+c13*c22*c33*a21*a11*b33+2*c13*c22*c21*a13*b31*a33+2*c11*c33^2*a13*b22*a21-c12*c13*c23*a31^2*b23+c12*c13*c31*b31*a23^2-c12*c13*c33*a21^2*b33+c12*c23*c21*b11*a33^2+2*c12*c23^2*a31*b31*a13-c12*c23^2*a33*b31*a11-c12*c23^2*a31*a11*b33+2*c12*c33^2*a21*b21*a13-c12*c33^2*a23*b21*a11+c13*c31^2*a13*b22*a23-2*c13*c31^2*a23*a12*b23-c13*c32*c33*a21^2*b13-2*c13*c32*c31*b11*a23^2+2*c13^2*c21*a23*a32*b31+2*c13^2*c21*a32*a31*b23-c13^2*c21*a33*a21*b32-c13^2*c21*a33*a22*b31-c13^2*c21*b33*a22*a31+2*c13^2*c22*a31*b31*a23-c13^2*c22*a31*a21*b33-c13^2*c31*a23*a31*b22-c13^2*c31*a23*a32*b21-c13^2*c31*b23*a21*a32-c13^2*c31*b23*a22*a31+2*c13^2*c31*a33*a22*b21+2*c13^2*c31*a33*b22*a21+2*c13^2*c31*a22*a21*b33-c13^2*c32*a23*a31*b21-c13^2*c32*a31*a21*b23+2*c13^2*c32*a21*b21*a33-c13*c22*c23*a31^2*b13-c31*c13^2*a23*a22*b31-c31*c13^2*a23*a21*b32-c31*c23^2*a13*a11*b32-c12*c33^2*a23*a21*b11-c12*c33^2*a21*a11*b23+c11*c13*c23*a33*a32*b21+2*c13^2*c21*a23*b32*a31+c11*c23*c33*a33*a12*b21-c23*c21*c32*a11*a13*b33+2*c13*c32*c31*a13*b21*a23+c13*c22*c33*a31*a21*b13-c11*c33^2*a23*a22*b11-c21*c23*c31*a13*b12*a33-c11*c13*c22*a23*a31*b33-2*c11^2*c33*a23*a32*b23+2*c11*c23^2*a32*a31*b13-c23*c12*c31*b13*a31*a23+2*c11*c33^2*a13*a22*b21+c21^2*c33*b13*a12*a33+c21*c13*c23*a33*a31*b12+c13*c21*c33*a13*a31*b22,
2*c12*c23*b11*a32*b22*b31+c11*c33*b22*a12*b21*b32+2*c11*c22*b33*b12*a32*b21-2*c11*c22*b33*b22*a11*b32-c13*c22*b31*a12*b21*b32+2*c12*c32*b23*b21*a31*b12+2*c11*c32*b13*b22*a32*b21-4*c12*c31*b23*a12*b21*b32-c12*c21*b13*b32*a32*b21+2*c21*c32*a23*b12^2*b31-c13*c31*a12*b22^2*b31-c22*c31*b23*b12*a12*b31+c23*c31*b21*a12*b12*b32-c12*c22*b33*a11*b21*b32-c11*c12*a33*b22^2*b31-c11*c22*b23*b32*a12*b31-2*c12*c23*b32*b11*a31*b22+c21*c33*b22*b12*a32*b11+c22*c32*a23*b11^2*b32-c21*c22*b13*b32*a12*b31+2*c22*c32*b13*b11*a21*b32+2*c22*c31*b23*a12*b11*b32+c11*c32*b23*b12*a31*b22-c21*c22*b33*a12*b11*b32-c11*c32*b23*a22*b11*b32+c12*c13*b22*a22*b31^2+c13*c22*a12*b22*b31^2+2*c12*c21*b13*a21*b32^2+2*c12*c21*b23*b32*a12*b31+c21*c33*b12*a22*b11*b32-c21*c33*b21*b12^2*a32+c11*c33*b11*a22*b22*b32-c22*c33*b12*b21*a12*b31+c13*c32*b22*b21*a31*b12-c22*c31*b33*b12*a12*b21-2*c13*c32*b22*a11*b21*b32-2*c22^2*b13*a31*b11*b32+c21*c32*b13*b22*a11*b32+c32*c33*b12*a12*b21^2-c11*c32*b23*a12*b22*b31-c11*c32*b33*b22*a22*b11+c12*c21*a33*b12*b31*b22+2*c22*c31*b13*a12*b21*b32+2*c12*c31*b23*a22*b11*b32+c23*c31*b12*a12*b22*b31+c12*c31*a13*b22*b21*b32-c21*c33*b12^2*a22*b31+c12*c21*b33*b22*a11*b32-c23*c31*b21*b12^2*a32+c13*c32*b22*b11*a21*b32+2*c11*c13*a22*b21*b32^2-2*c13*c31*b21*b32*b12*a22-c22*c33*a21*b12^2*b31-2*c13*c32*b12*a32*b21^2+c13*c32*b12*b21*a21*b32+c11*c23*b32*b12*a22*b31+2*c13*c22*b31*b12*a32*b21-c12*c13*b32*b21*a22*b31-c21*c22*b33*a31*b12^2+c23*c31*b12*a22*b11*b32-2*c13*c22*b32*a11*b22*b31-2*c23*c32*b22*a11*b12*b31+2*c22*c32*a13*b12*b31*b21-c13*c32*b22*b11*a22*b31-c13*c31*b11*b22^2*a32-c11*c12*b33*a31*b22^2+c12*c23*b32*b21*a31*b12+2*c31*c32*b23*b12*a12*b21-c12*c31*a13*b22^2*b31+2*c12*c32*b13*a21*b22*b31-c22*c32*b23*b11*a31*b12-4*c12*c21*b33*a12*b22*b31-c13*c32*b11*a22*b21*b32-2*c22*c31*a33*b12*b11*b22+2*c12*c21*b13*a32*b22*b31-c12*c22*b33*b21*a31*b12-c12*c32*b23*b11*a31*b22+c13*c31*b11*a22*b22*b32-c12*c23*b32*b11*a22*b31-c12*c32*a23*b21*b32*b11+2*c11*c22*b23*a11*b32^2-2*c12*c23*b32*a21*b12*b31+2*c11*c32*b33*a22*b12*b21+c23*c32*b22*b11*a11*b32-2*c31*c33*b21*a12*b12*b22+c12*c23*b12*a22*b31^2-c22*c31*b33*a21*b12^2+2*c12*c22*b13*a31*b21*b32-2*c21*c23*b32*b12*a32*b11+2*c11*c22*b33*a12*b22*b31-c12*c21*a13*b21*b32^2-c22*c32*a23*b12*b11*b31+c12*c23*b12*b31*a31*b22+c22*c33*b22*a11*b12*b31-c21*c31*b23*b12^2*a32-2*c12*c21*a33*b32*b22*b11-c12*c13*b31*a31*b22^2+c13*c32*a12*b21^2*b32-c11*c22*b13*a21*b32^2+2*c11*c22*a13*b21*b32^2+c11*c22*a23*b12*b31*b32+2*c12*c21*a23*b32^2*b11+c21*c31*b23*a12*b12*b32-c12*c32*a33*b21*b11*b22-c12*c21*b33*a22*b11*b32+c31*c32*a13*b12*b21*b22-2*c21*c23*b31*a12*b12*b32-c11*c12*a23*b21*b32^2+2*c13*c32*b22*b11*a32*b21+c12*c22*a23*b12*b31^2-c12*c23*a11*b21*b32^2+2*c12*c21*b33*a12*b21*b32+c22*c31*a23*b12*b11*b32-2*c23*c31*b22*a12*b11*b32+c12*c33*b22*a11*b21*b32-c22*c32*a13*b31*b11*b22+c11*c22*b33*b12*a31*b22-4*c11*c32*b23*b12*a32*b21+2*c23*c32*b21*b12*a32*b11+c11*c31*b23*b32*b22*a12+c11*c21*b13*b32*b22*a32-c12*c22*b33*b11*a21*b32+c22^2*b33*b11*a11*b32+2*c11*c32*b33*a11*b22^2+2*c22*c32*b23*a11*b12*b31+2*c21*c32*b33*a12*b11*b22+c22*c33*b22*a32*b11^2+c11*c23*b11*b32*b22*a32-c12*c32*b23*a11*b22*b31+c11*c12*a23*b32*b22*b31-c22*c31*b33*a12*b11*b22-4*c22*c31*b13*a22*b11*b32-c11*c12*b23*a21*b32^2-c11*c31*b33*b22^2*a12+2*c11*c32*a13*b22^2*b31-2*c22*c31*a13*b32*b12*b21+c21^2*b33*b12^2*a32+c11^2*b33*b22^2*a32+c11^2*b23*b32^2*a22-c12^2*a23*b31^2*b22-c12^2*a33*b21^2*b32+c21^2*b13*b32^2*a12-c22^2*a13*b12*b31^2-c22^2*a33*b11^2*b32+c31^2*b13*b22^2*a12+c31^2*b23*b12^2*a22-c32^2*a13*b12*b21^2-c32^2*a23*b11^2*b22-c22*c31*b13*a12*b22*b31+2*c12*c23*b31*a12*b21*b32-c12*c23*b31*b12*a32*b21+c11*c23*b32*a12*b22*b31+c11*c23*b32*b12*a32*b21-2*c11*c23*b31*b22*b12*a32+c11*c31*b13*a22*b22*b32+c11*c31*b23*b22*b12*a32-2*c11*c31*b23*b32*b12*a22+c11*c31*b33*b22*b12*a22-2*c11*c32*a13*b22*b21*b32-c11*c32*b13*b22*a22*b31-c11*c32*b13*a22*b21*b32+c11*c32*a23*b32*b22*b11+c11*c32*a23*b32*b12*b21-2*c11*c32*a23*b12*b31*b22+2*c11*c32*b23*b12*a22*b31+2*c11*c32*b23*a12*b21*b32+2*c11*c32*b23*b22*a32*b11+c11*c32*a33*b12*b21*b22-c11*c32*b33*b22*a12*b21+c11*c32*b13*b22*a21*b32+c11*c32*b23*b12*a21*b32-2*c11*c32*b23*b22*a11*b32-2*c11*c32*b33*b22*a21*b12+c11*c33*b22*b12*a22*b31+c11*c33*b22*b12*a32*b21-2*c11*c33*b21*b32*b12*a22-2*c11*c22*b23*b32*a31*b12+c11*c22*b13*b32*a31*b22+2*c11*c22*b33*a22*b11*b32-c11*c22*b33*b22*a32*b11-c11*c22*b33*a12*b21*b32-4*c11*c22*b33*b12*a22*b31-2*c11*c22*a33*b32*b12*b21+c11*c22*a33*b12*b31*b22+c11*c22*a33*b32*b22*b11-c11*c22*b23*b32*a32*b11+2*c11*c22*b23*a32*b12*b31-c11*c22*b13*a32*b22*b31-c11*c22*b13*b32*a32*b21+2*c11*c22*b13*b32*a22*b31-2*c11*c22*a13*b32*b22*b31+c11*c21*b33*b32*b12*a22+c11*c21*b33*b32*b22*a12-2*c11*c21*b33*b22*b12*a32+c11*c21*b23*b32*b12*a32-2*c11*c13*b31*a22*b22*b32-2*c11*c13*b32*b22*a32*b21-c11*c12*b33*a22*b21*b32-c11*c12*b33*b22*a32*b21+2*c11*c12*b33*b22*a22*b31+c11*c12*b33*b22*a21*b32+c11*c12*a33*b22*b21*b32-c11*c12*b23*a32*b22*b31+2*c11*c12*b23*b32*a32*b21-c11*c12*b23*b32*a22*b31-c12*c22*b13*b31*a21*b32-c12*c22*b13*b31*a31*b22-c12*c22*a23*b31*b11*b32-c12*c22*b23*b31*a11*b32-c12*c22*b23*b31*a31*b12+2*c12*c22*b23*a31*b11*b32+2*c12*c22*a33*b21*b32*b11-c12*c22*a33*b31*b11*b22-c12*c22*a33*b12*b31*b21-c12*c22*b33*b11*a31*b22+2*c12*c22*b33*a11*b22*b31+2*c12*c22*b33*a21*b12*b31-c12*c32*a13*b22*b21*b31-2*c12*c21*b13*b32*a31*b22+c12*c21*b23*b32*a31*b12-2*c12*c21*b33*b12*a21*b32+c12*c21*b33*b12*a31*b22-2*c12*c31*b13*b22*a21*b32+c12*c31*b23*b12*a21*b32-2*c12*c31*b23*b12*a31*b22+c12*c31*b23*b22*a11*b32+c12*c31*b33*b22*a21*b12+c13*c21*b32*a12*b22*b31+c13*c21*b32*b12*a22*b31+c13*c21*b32*b12*a32*b21-2*c13*c21*b31*b22*b12*a32+c13*c21*b11*b32*b22*a32+c13*c22*b32*a21*b12*b31+2*c13*c22*b32*b11*a22*b31+c13*c22*b32*b11*a31*b22-2*c13*c22*b32*b21*a31*b12-c13*c22*b32*b11*a32*b21+c13*c22*b12*b31*a31*b22-c13*c22*b11*a32*b22*b31+c13*c31*b22*b12*a22*b31+c13*c31*b22*a12*b21*b32+c13*c31*b22*b12*a32*b21-2*c13*c32*b22*a21*b12*b31-c13*c32*b21*a12*b22*b31+2*c13*c32*b21*b12*a22*b31+c21*c22*a13*b12*b31*b32+c21*c22*b13*b32*a31*b12+2*c21*c22*b13*b32*a32*b11-c21*c22*b13*a32*b12*b31+c21*c22*a33*b12*b11*b32+c21*c22*b33*b12*a11*b32+2*c21*c22*b33*b12*a12*b31-c21*c22*b33*b12*a32*b11+c21*c31*b13*b22*b12*a32+c21*c31*b13*b32*b12*a22-2*c21*c31*b13*b32*b22*a12+c21*c31*b33*a12*b12*b22+c11*c22*b33*b12*a21*b32+2*c11*c13*b31*b22^2*a32-c11*c21*b13*b32^2*a22-c11*c22*a23*b32^2*b11-c11*c23*a12*b21*b32^2-c11*c23*b11*b32^2*a22-c11*c31*b13*b22^2*a32-c11*c32*a33*b22^2*b11-c11*c32*b13*a31*b22^2-c11*c33*a12*b22^2*b31-c11*c33*b11*b22^2*a32-c11^2*b33*a22*b22*b32-c11^2*b23*b32*b22*a32+c22^2*a13*b31*b11*b32+c22^2*b13*b31*a11*b32-2*c12^2*b33*a21*b22*b31+c12^2*b33*b21*a31*b22+c12^2*b33*b21*a21*b32+c12^2*a33*b22*b21*b31-2*c12^2*b23*a31*b21*b32+c12^2*b23*b31*a31*b22+c12^2*b23*b31*a21*b32+c12^2*a23*b31*b21*b32+c12*c13*b32*a32*b21^2+c12*c22*a13*b31^2*b22+2*c12*c23*b11*a21*b32^2+c12*c32*a13*b21^2*b32+c12*c32*a33*b12*b21^2-c12*c33*a11*b22^2*b31+2*c12*c33*b11*a31*b22^2+c12*c33*b12*a32*b21^2+2*c12*c31*b13*a31*b22^2-c12*c31*b33*a11*b22^2-c13*c21*b11*b32^2*a22+2*c13*c22*a11*b21*b32^2-c13*c22*b11*a21*b32^2-2*c13*c22*b12*a22*b31^2+2*c13*c32*a11*b22^2*b31-c13*c32*b11*a31*b22^2-c21*c22*a13*b32^2*b11-c21*c22*b13*a11*b32^2-c21*c22*a33*b12^2*b31+2*c21*c23*b31*b12^2*a32-c21*c31*b33*b12^2*a22-c21*c32*a33*b12^2*b21-c21*c32*b23*a31*b12^2+2*c21*c32*b33*a21*b12^2-c21^2*b13*b32*b12*a32-c21^2*b33*a12*b12*b32-c22*c23*b11*a11*b32^2+c22*c23*b32*a32*b11^2-c22*c23*b31*a31*b12^2-c22*c31*a23*b12^2*b31+2*c22*c31*a33*b12^2*b21+c22*c32*a33*b11^2*b22+2*c22*c33*b21*a31*b12^2-2*c22*c33*a22*b11^2*b32+c22^2*b13*b31*a31*b12+c22^2*a33*b12*b11*b31+c22^2*b33*b11*a31*b12-2*c22^2*b33*a11*b12*b31+2*c22*c31*b23*a31*b12^2-c23*c31*b12^2*a22*b31+2*c23*c32*a21*b12^2*b31-c23*c32*b21*a31*b12^2+c23*c32*a22*b11^2*b32-2*c23*c32*b22*a32*b11^2-c31*c32*a13*b22^2*b11-c31*c32*b13*a11*b22^2-c31*c32*a23*b12^2*b21-c31*c32*b23*a21*b12^2+2*c31*c33*a12*b11*b22^2+2*c31*c33*b21*b12^2*a22-c31^2*b13*b22*b12*a22-c31^2*b23*a12*b12*b22+c32^2*a13*b21*b11*b22+c32^2*b13*b21*a11*b22+c32^2*b13*b21*a21*b12-2*c32^2*b13*a21*b11*b22+c32^2*a23*b12*b11*b21+c32^2*b23*b11*a11*b22+c32^2*b23*b11*a21*b12-2*c32^2*b23*a11*b12*b21-c32*c33*b11*a11*b22^2+c32*c33*b22*a22*b11^2-c32*c33*b21*a21*b12^2-c12*c31*b13*b22*a22*b31-c12*c31*b13*b22*a32*b21+2*c12*c31*b13*a22*b21*b32-2*c12*c31*a23*b32*b22*b11+c12*c31*a23*b12*b31*b22-c12*c31*b23*b12*a22*b31+2*c12*c31*b23*a12*b22*b31-c12*c31*b23*b22*a32*b11-2*c12*c31*a33*b12*b21*b22+2*c12*c31*b33*b22*a12*b21-c12*c31*b33*b22*a22*b11-c12*c31*b33*a22*b12*b21-c12*c32*b13*b21*a21*b32-c12*c32*b13*b21*a31*b22+2*c12*c32*a23*b31*b11*b22-c12*c32*a23*b12*b31*b21-c12*c32*b23*b11*a21*b32+2*c12*c32*b23*a11*b21*b32-c12*c32*b23*a21*b12*b31-c12*c32*b33*b21*a11*b22-c12*c32*b33*b21*a21*b12+2*c12*c32*b33*a21*b11*b22+c12*c33*b22*a21*b12*b31-c12*c33*b22*b11*a22*b31-2*c12*c33*b22*b21*a31*b12-c12*c33*b22*b11*a32*b21-2*c12*c33*b22*b11*a21*b32+2*c12*c33*b21*a12*b22*b31-c12*c33*b21*b12*a22*b31+c12*c33*b12*b21*a21*b32+2*c12*c33*b11*a22*b21*b32-c12*c22*a13*b31*b21*b32-c12*c21*b33*b12*a32*b21+2*c12*c21*b33*b12*a22*b31+c12*c21*a33*b32*b12*b21-c12*c21*b23*a32*b12*b31-c12*c21*b23*b32*a32*b11-2*c12*c21*a23*b12*b31*b32-c12*c21*b13*b32*a22*b31+c12*c21*a13*b32*b22*b31-c12*c13*b31*b22*a32*b21+c12*c13*b22*a31*b21*b32+c12*c13*b32*a21*b22*b31+c21*c32*a13*b32*b12*b21+c21*c32*a13*b32*b22*b11-2*c21*c32*a13*b12*b31*b22-c21*c32*b13*b12*a22*b31+2*c21*c32*b13*b12*a32*b21-c21*c32*b13*a12*b21*b32+2*c21*c32*b13*a12*b22*b31-4*c21*c32*b13*b22*a32*b11+2*c21*c32*b13*a22*b11*b32-2*c21*c32*a23*b12*b11*b32-c21*c32*b23*b12*a12*b31+2*c21*c32*b23*b12*a32*b11-c21*c32*b23*a12*b11*b32+c21*c32*a33*b12*b11*b22-c21*c32*b33*b12*a12*b21-c21*c32*b33*b12*a22*b11-2*c21*c32*b13*b12*a21*b32+c21*c32*b23*b12*a11*b32-2*c21*c32*b33*b12*a11*b22-2*c21*c33*b22*a12*b11*b32+c21*c33*b21*a12*b12*b32+c21*c33*b12*a12*b22*b31+c22*c23*b32*a11*b12*b31-c22*c23*b32*b11*a12*b31-c22*c23*b31*b12*a32*b11+c22*c23*b12*a31*b11*b32+c22*c31*a13*b32*b22*b11+c22*c31*a13*b12*b31*b22+2*c22*c31*b13*b12*a22*b31-c22*c31*b13*b12*a32*b21+2*c22*c31*b13*b22*a32*b11-c22*c31*b23*b12*a32*b11+2*c22*c31*b33*b12*a22*b11-c22*c32*a13*b21*b32*b11+2*c22*c32*b13*b11*a31*b22-c22*c32*b13*a11*b21*b32-c22*c32*b13*a11*b22*b31-c22*c32*b13*b21*a31*b12-c22*c32*b13*a21*b12*b31-c22*c32*a33*b12*b11*b21-c22*c32*b33*b11*a11*b22-c22*c32*b33*b11*a21*b12+2*c22*c32*b33*a11*b12*b21+c22*c33*b22*b11*a11*b32-c22*c33*b21*b12*a32*b11+2*c22*c33*b21*a12*b11*b32-2*c22*c33*b12*b11*a31*b22-2*c22*c33*b12*a11*b21*b32+c22*c33*b12*b11*a21*b32+2*c22*c33*b11*b12*a22*b31+c22*c31*b13*b12*a21*b32-2*c22*c31*b13*b12*a31*b22+c22*c31*b13*b22*a11*b32-2*c22*c31*b23*b12*a11*b32+c22*c31*b33*b12*a11*b22+c23*c31*b22*b12*a32*b11+2*c23*c32*b22*b11*a12*b31-c23*c32*b21*a12*b11*b32-c23*c32*b12*b21*a12*b31+c23*c32*b12*b11*a31*b22+c23*c32*b12*a11*b21*b32-2*c23*c32*b12*b11*a21*b32-c31*c32*b13*b22*a12*b21+c31*c32*b13*b22*a21*b12+2*c31*c32*b13*b22*a22*b11-c31*c32*b13*a22*b12*b21+c31*c32*a23*b12*b11*b22+c31*c32*b23*b12*a11*b22-c31*c32*b23*b12*a22*b11-c31*c32*b23*a12*b11*b22-2*c31*c33*b22*b12*a22*b11-c32*c33*b22*b11*a12*b21+c32*c33*b22*a11*b12*b21-c32*c33*b21*b12*a22*b11+c32*c33*b12*a21*b11*b22+2*c12*c21*b33*b22*a32*b11+2*c21*c23*a12*b11*b32^2-c12*c13*b21*a21*b32^2-c23*c32*b11*b12*a22*b31-c22*c33*b22*b11*a12*b31+2*c12*c31*b23*b12*a32*b21+c12*c23*b32*a11*b22*b31-c12*c23*b32*b11*a32*b21+c12*c31*a23*b32*b12*b21-2*c12*c23*a12*b22*b31^2+2*c12*c31*a33*b22^2*b11+c21*c32*b13*b12*a31*b22-2*c12*c33*a12*b21^2*b32-c12*c21*b23*a11*b32^2+c11*c12*b23*b32*a31*b22+c22*c23*b12*a12*b31^2-c13*c21*a12*b21*b32^2-c11*c21*b23*b32^2*a12-c22*c32*b23*b11*a11*b32,
c33*b21^2*a12*a11*b32-c12*a23*b31*a11*b21*b32+c11*a23*b32*b11*a31*b22+c31*b33*b21*a12*a11*b22-2*c21*b13*a31*b12*a32*b21-2*c31*a13*b22*b11*a21*b32+c11*b13*b31*a22*a21*b32-2*c22*a23*b32*b11^2*a31-c22*a33*b21*b11*a31*b12-c33*a31*b21*a21*b12^2+2*c22*a23*b31*b11*a31*b12-c31*b23*b21*a12*a32*b11+c11*b13*b22*b31*a22*a31+c13*b22*b21*a31*a11*b32+2*c23*b31*b21*b12*a11*a32-c31*b13*b31*a22*a12*b21+c12*b23*a21*b31*a11*b32-c22*a13*b32*b31*b11*a21-c12*a33*b12*a21*b21*b31-2*c21*b23*b31*b12*a11*a32+2*c12*b23*a21*b31*a32*b11-c13*b22*b31*b11*a22*a31+c11*b33*a32*b21*a21*b12+c22*b13*a21*a31*b11*b32+c31*b23*a21*b12*a32*b11+c31*a13*b22*a11*b21*b32-c32*b33*b21*b11*a12*a21-2*c31*b33*b22*b11*a12*a21+2*c32*b23*b31*a11^2*b22+c31*b13*b31*a22^2*b11+c23*a31*b22*a32*b11^2-c32*a13*b22*b21*b11*a31-c21*b33*b31*a12*a22*b11+c31*b13*b31*b22*a11*a22+2*c31*a13*b21*a12*b22*b31-c11*a33*b11*a31*b22^2+c11*a23*b32*a21*b12*b31+c32*a13*b12*b21^2*a31+2*c32*b13*b31*a21^2*b12-c11*a13*b31*a31*b22^2-2*c21*b13*a22*b31*a31*b12+2*c12*a23*b32*b21*b11*a31+c21*b13*b22*b31*a12*a31-c12*a33*b21*b11*a21*b32-c31*a13*a11*b22^2*b31-c31*a33*b21*b12*a22*b11-c32*b33*b11*b21*a11*a22-c31*b33*a22^2*b11^2+c33*b31*a11^2*b22^2+c11*b23*a31*b12*a32*b21+c31*b13*a21*b22*a32*b11+c31*a23*b22*b11*a11*b32-2*c31*b13*b21*a22*a11*b32-c21*a13*b32*b11*a22*b31-2*c21*b13*a21*b32*a32*b11+c31*a33*b12*a21*b11*b22+c12*b23*b31*a21*a31*b12+c33*a21*a22*b11^2*b32+c31*b13*a21*a22*b11*b32+c22*b33*a21*a32*b11^2-2*c22*b33*a31*a22*b11^2+c11*b33*b31*b22*a12*a21-c32*b33*b12*a21^2*b11-c12*b13*b31*b21*a22*a31-c32*a13*b21*a11*b22*b31-2*c31*b23*b31*a12*a11*b22-2*c21*b33*b32*b11*a11*a22+c21*a13*b32*a11*b22*b31+2*c22*a23*b32*a11*b11*b31-c22*b33*b31*b11*a12*a21-2*c12*b33*a31*a21*b11*b22-2*c31*b13*a31*b22*a22*b11+c31*b23*b32*b11*a11*a22+c21*b13*b21*a32^2*b11-c13*b21*b31*b12*a21*a32+c11*a13*b32*a32*b21^2+c32*b23*a31*b11*a21*b12-c12*b23*b21*a31*a32*b11+c22*b23*a31*a32*b11^2-c31*a33*b11*a11*b22^2+c21*b13*a22*a12*b31^2-2*c11*a33*b22*a21*b12*b31-c11*a13*b21*a21*b32^2+c31*a33*b22*a11*b12*b21+2*c22*a13*b32*b21*b11*a31+c13*b32*a31*b21*a21*b12-c12*b23*b31*b11*a22*a31+2*c22*b33*a31*b11*a12*b21+c31*b23*b21*a12*a11*b32+c33*b31*a21^2*b12^2-2*c23*b32*a31*a11*b12*b21+c22*b23*a11*a12*b31^2+c12*b33*a31*b21*a21*b12-2*c21*a33*b12*b11*a21*b32-2*c31*b23*a21*a12*b11*b32-c21*a23*b31*a31*b12^2-c13*b22*b21*a31^2*b12+c22*b23*b32*a11*b11*a31-2*c21*a33*b22*a11*b12*b31+c32*b23*a31*a22*b11^2-c22*a13*b31*b11*a31*b22-c31*a33*b22*b11*a12*b21+c21*a13*b32*b21*a31*b12+c22*b33*a31*b11*a11*b22-2*c31*b33*b21*b12*a11*a22-2*c31*b13*a31*b22*a12*b21+c11*a23*a12*b22*b31^2+2*c32*a33*b21*b11*a21*b12-2*c11*b23*b21*b32*a11*a32+2*c21*a33*b21*b12*a32*b11+c13*b22*b31*a21*a31*b12-c23*b31*a21*a31*b12^2-c22*b13*a21*b31*a32*b11-2*c22*a23*a11*b12*b31^2-2*c11*b13*b31*b22*a21*a32-c22*b13*b21*a31*a32*b11+c21*b33*a31*b12*a22*b11+c11*b23*a22*b31*a31*b12-2*c21*b13*b31*a12*a21*b32-c33*b11*b31*a22*a21*b12+c21*b33*a32*b11*a11*b22-c33*b22*b31*b11*a11*a22-c22*b33*b31*a11^2*b22+c31*b13*b21*b22*a11*a32+2*c12*b33*b31*b21*a12*a21+c32*b13*b21*a11*a21*b32+c12*a23*a11*b22*b31^2+c32*b23*a31*a11*b12*b21+c32*b13*a31*a21*b11*b22-c12*b33*b31*b21*a11*a22-c21*a13*b31*b12*a32*b21-c11*b13*a32^2*b21^2-c11*b13*a22^2*b31^2+c13*b11*a21^2*b32^2+c13*b11*a31^2*b22^2-c21*b23*a12^2*b31^2-c21*b23*a32^2*b11^2+c23*b21*a11^2*b32^2+c23*b21*a31^2*b12^2-c31*b33*a12^2*b21^2+c11*a13*b22*a22*b31^2+2*c11*a23*a11*b21*b32^2-c11*a23*b11*a21*b32^2-2*c11*a23*b12*a22*b31^2+c11*b23*b21*a32^2*b11+c11*b23*a22*a12*b31^2+2*c11*a33*a11*b22^2*b31+c12*a23*b12*b31^2*a21+c12*b23*a11*a22*b31^2-2*c12*b23*a21*a12*b31^2-c12*b23*b21*a31^2*b12+c12*a33*a11*b21^2*b32+c12*a33*b12*b21^2*a31-c12*b33*b31*a21^2*b12-2*c12*b33*a31*a12*b21^2+c12*b33*a11*a32*b21^2+2*c12*b33*b11*a21^2*b32-c13*b32*b31*a21^2*b12-c13*b21*a11*a21*b32^2-2*c13*b32*a31*a12*b21^2+c13*b32*a11*a32*b21^2-2*c13*b31^2*b22*a12*a21+c13*b31^2*a22*a21*b12+c13*b22*a11*a22*b31^2-c13*b31*a11*a31*b22^2+c13*a31*b12*a32*b21^2-c21*a13*a11*b21*b32^2+2*c21*a13*b11*a21*b32^2-2*c21*a13*a12*b22*b31^2+c21*a13*b12*a22*b31^2-c21*a23*b11*a11*b32^2+c21*a23*b12*a12*b31^2+2*c21*a33*a21*b12^2*b31-c21*a33*b21*a31*b12^2+c21*a33*a22*b11^2*b32-2*c21*a33*b22*a32*b11^2+c21*b33*b31*a12^2*b21+c21*b33*a32*a22*b11^2+c22*a13*b12*b31^2*a21-2*c22*b13*a11*a22*b31^2+c22*b13*a21*a12*b31^2-c22*b13*b11*a31^2*b22+2*c22*b13*b21*a31^2*b12-c22*b23*b32*a11^2*b31-c22*b23*b12*a31^2*b11+c22*a33*b22*b11^2*a31+c22*a33*b11^2*a21*b32+2*c22*b33*b21*a11^2*b32-c23*b32*b31*a11^2*b22-2*c23*b32*a31*a22*b11^2+c23*b32*a21*a32*b11^2-c23*a21*b11*a11*b32^2-2*c23*b31^2*b12*a11*a22+c23*b31^2*a12*a11*b22+c23*b12*a21*a12*b31^2+c31*a13*b12*a32*b21^2-2*c31*a13*a12*b21^2*b32+c31*b13*a32*a12*b21^2-c31*a23*a21*b12^2*b31+2*c31*a23*b21*a31*b12^2-2*c31*a23*a22*b11^2*b32+c31*a23*b22*a32*b11^2+c31*b23*b31*a12^2*b21+c31*b23*a32*a22*b11^2+c31*a33*b22*a22*b11^2+c31*a33*b12*a12*b21^2-c31*a33*b21*a21*b12^2+c32*a13*a11*b21^2*b32+c32*b13*a31*a12*b21^2-2*c32*b13*a11*a32*b21^2-c32*b13*b11*a21^2*b32+c32*a23*b22*b11^2*a31+c32*a23*b11^2*a21*b32-c32*b23*b21*a11^2*b32-2*c32*b23*a21*a32*b11^2-2*c32*a33*b22*b11^2*a21-2*c32*a33*a11*b12*b21^2-c32*b33*b22*a11^2*b21+c33*b22*a31*a22*b11^2-c33*b22*b21*a11^2*b32-2*c33*b22*a21*a32*b11^2-c33*a31*b11*a11*b22^2-2*c11*a33*b12*a32*b21^2+c11*a33*a12*b21^2*b32+c11*b33*b31*a22^2*b11+c11*b33*a32*a12*b21^2-2*c12*a13*b32*b21^2*a31-2*c12*a13*a21*b22*b31^2+c12*b13*a21*a22*b31^2-c12*b13*b22*a31^2*b21+c12*b13*a31*a32*b21^2-c12*b13*b32*a21^2*b31-2*c33*b21^2*b12*a11*a32-c33*b12*b11*a21^2*b32+2*c13*b31*a21*b22*a32*b11-c13*b21*a31*b22*a32*b11-2*c21*a13*b32*a21*b12*b31-c11*a23*b31*a12*b21*b32+2*c11*a23*b31*b12*a32*b21+c11*a23*b12*b31*a31*b22-c11*a23*b11*a32*b22*b31-2*c11*b23*b31*a22*a11*b32+c11*b23*b31*a12*a21*b32+4*c11*b23*b31*b22*a11*a32-c11*b23*b31*a12*a32*b21-2*c11*b23*b31*b12*a21*a32-c11*b23*b31*a22*a32*b11+c11*b23*a31*a12*b21*b32+c11*b23*a31*a22*b11*b32-2*c11*b23*a31*b22*a32*b11+c11*b23*a21*b32*a32*b11-2*c11*b23*b22*b31*a12*a31-c11*a33*b22*b11*a22*b31+c11*a33*b22*b21*a31*b12-2*c11*a33*b22*a11*b21*b32+2*c11*a33*b22*b11*a32*b21+c11*a33*b22*b11*a21*b32-c11*a33*b21*a12*b22*b31+2*c11*a33*b21*b12*a22*b31+c11*a33*b12*b21*a21*b32-c11*a33*b11*a22*b21*b32-c11*b33*b31*a22*a12*b21+c11*b33*a31*b22*a12*b21+c11*b33*a31*b22*a22*b11-2*c11*b33*a31*a22*b12*b21-2*c11*b33*b21*b22*a11*a32+4*c11*b33*b21*a22*a11*b32-2*c11*b33*b31*b22*a11*a22-2*c11*b33*b32*b21*a12*a21-c11*b33*b21*a22*a32*b11+c11*b33*a21*b22*a32*b11-2*c11*b33*a21*a22*b11*b32-c11*a23*b32*b11*a32*b21+2*c11*a23*b32*b11*a22*b31-2*c11*a23*b32*a11*b22*b31+2*c11*b13*b31*a22*a32*b21+c11*b13*b21*a32*a31*b22+c11*b13*b32*b21*a21*a32+c11*a13*b22*a31*b21*b32-c11*a13*b31*b22*a32*b21-c11*a13*b32*b21*a22*b31+c11*a13*b32*a21*b22*b31+2*c12*a13*b32*a21*b21*b31+2*c12*a13*b31*b21*a31*b22+c12*b13*b32*a21*b21*a31-c12*b13*b21*b31*a21*a32-c12*a23*b32*b31*b11*a21-c12*a23*b31*b11*a31*b22-c12*a23*b12*b31*b21*a31-2*c12*b23*b31*a11*a31*b22+2*c12*b23*b31*b21*a12*a31-c12*b23*b21*b31*a11*a32+c12*b23*b21*a31*a11*b32-2*c12*b23*a21*a31*b11*b32+2*c12*a33*b22*b31*b11*a21-c12*a33*b22*b21*b11*a31-c12*a33*b21*a11*b22*b31+c12*b33*b31*a21*a11*b22-c12*b33*b31*a21*a22*b11+c12*b33*a31*b21*a11*b22+2*c12*b33*a31*b21*a22*b11-2*c12*b33*b21*a11*a21*b32-c12*b33*b21*b11*a21*a32-c13*b32*b31*b21*a11*a22+2*c13*b32*b31*b21*a12*a21+c13*b32*b31*a21*a11*b22+2*c13*b32*a31*b21*a22*b11-2*c13*b32*a31*a21*b11*b22-c13*b32*b21*b11*a21*a32+2*c13*b31*a31*b22*a12*b21-c13*b31*a31*a22*b12*b21-c13*b31*b21*b22*a11*a32+2*c21*a13*b31*a12*b21*b32+c21*a13*b12*b31*a31*b22+2*c21*a13*b11*a32*b22*b31+c21*b13*b31*a22*a11*b32-2*c21*b13*b31*b22*a11*a32-c21*b13*b31*a12*a32*b21+4*c21*b13*b31*b12*a21*a32-c21*b13*b31*a22*a32*b11+c21*b13*a31*a12*b21*b32+c21*b13*a31*a22*b11*b32+c21*b13*a31*b22*a32*b11+c21*b13*b21*b32*a11*a32+c21*a23*b32*a11*b12*b31-c21*a23*b32*b11*a12*b31-c21*a23*b31*b12*a32*b11+c21*a23*b12*a31*b11*b32-2*c21*b23*b32*b11*a12*a31+c21*b23*b32*b11*a11*a32+c21*b23*b31*a12*a11*b32+c21*b23*b11*a32*a31*b12+2*c21*b23*b31*a12*a32*b11+2*c21*a33*b22*b11*a12*b31+c21*a33*b22*b11*a11*b32-c21*a33*b21*a12*b11*b32-c21*a33*b12*b21*a12*b31+c21*a33*b12*a11*b21*b32-c21*a33*b11*b12*a22*b31+c21*b33*b31*b12*a11*a22-2*c21*b33*b31*b12*a12*a21+c21*b33*b31*a12*a11*b22+c21*b33*a31*b12*a12*b21-2*c21*b33*a31*a12*b11*b22+c21*b33*b21*b12*a11*a32-2*c21*b33*b21*a12*a11*b32-c21*b33*b21*a12*a32*b11-2*c21*b33*a21*b12*a32*b11+4*c21*b33*a21*a12*b11*b32-c22*a13*b12*b31*b21*a31+c22*b13*b31*a11*a31*b22-c22*b13*b31*b21*a12*a31-2*c22*b13*b31*a21*a31*b12+2*c22*b13*b31*b11*a22*a31+2*c22*b13*b21*b31*a11*a32-2*c22*b13*b21*a31*a11*b32-c22*b23*b31*b11*a12*a31+c22*b23*b12*a31*a11*b31-c22*b23*b11*b31*a11*a32-c22*a33*b22*a11*b11*b31+2*c22*a33*b21*a11*b12*b31-c22*a33*b11*a11*b21*b32+2*c22*b33*b31*b11*a11*a22-c22*b33*b31*a11*a12*b21+c22*b33*b31*a11*a21*b12+c22*b33*a31*b11*a21*b12-2*c22*b33*a31*a11*b12*b21-c22*b33*b21*b11*a11*a32-2*c22*b33*a21*b11*a11*b32+2*c23*b32*b31*b11*a11*a22-c23*b32*b31*b11*a12*a21+c23*b32*b31*a11*a21*b12+c23*b32*a31*b11*a11*b22+2*c23*b32*a31*b11*a12*b21-c23*b32*b21*b11*a11*a32+2*c23*b31*a31*b12*a22*b11-c23*b31*a31*a12*b11*b22-c23*b31*a21*b12*a32*b11+c23*b12*b31*a11*a31*b22-c23*b12*b31*b21*a12*a31-c23*b11*b31*b22*a11*a32-c23*b11*a31*b12*a32*b21+c31*a13*b22*a21*b12*b31-c31*a13*b22*b11*a22*b31-c31*a13*b22*b11*a32*b21-c31*a13*b21*b12*a22*b31+c31*a13*b12*b21*a21*b32+2*c31*a13*b11*a22*b21*b32+c31*b13*b31*b22*a12*a21+4*c31*b13*a31*a22*b12*b21+c31*b13*b32*b21*a12*a21-2*c31*b13*a32*b21*a21*b12-c31*b13*b21*a22*a32*b11+c31*a23*b22*a11*b12*b31-c31*a23*b22*b11*a12*b31-c31*a23*b21*b12*a32*b11+2*c31*a23*b21*a12*b11*b32-c31*a23*b12*b21*a12*b31-2*c31*a23*b12*b11*a31*b22-2*c31*a23*b12*a11*b21*b32+c31*a23*b12*b11*a21*b32+2*c31*a23*b11*b12*a22*b31+c31*b23*b31*b12*a11*a22+c31*b23*b31*b12*a12*a21-c31*b23*b31*a12*a22*b11-2*c31*b23*a31*b12*a12*b21-2*c31*b23*a31*b12*a22*b11+4*c31*b23*a31*a12*b11*b22+c31*b33*b22*b11*a11*a22+c31*b33*b12*b21*a12*a21+c31*b33*b11*a22*a21*b12+2*c32*a13*b22*b31*b11*a21-c32*a13*b21*b11*a21*b32-c32*a13*b12*a21*b21*b31+2*c32*b13*b31*b21*a11*a22-c32*b13*b31*b21*a12*a21-2*c32*b13*b31*a21*a11*b22-c32*b13*b31*a21*a22*b11+c32*b13*a31*b21*a11*b22-2*c32*b13*a31*b21*a21*b12-c32*b13*a31*b21*a22*b11+2*c32*b13*b21*b11*a21*a32-c32*a23*b22*a11*b11*b31+2*c32*a23*b21*a11*b12*b31-c32*a23*b11*a21*b12*b31-c32*a23*b11*a11*b21*b32-c32*b23*b31*b11*a11*a22+2*c32*b23*b31*b11*a12*a21-c32*b23*b31*a11*a12*b21-2*c32*b23*a31*b11*a11*b22-c32*b23*a31*b11*a12*b21+2*c32*b23*b21*b11*a11*a32+c32*b23*a21*b11*a11*b32+2*c32*a33*b22*a11*b11*b21+c32*b33*b22*a11*b11*a21+c32*b33*b12*a21*a11*b21+2*c33*b22*b31*b11*a12*a21-2*c33*b22*b31*a11*a21*b12-c33*b22*a31*b11*a12*b21+c33*b22*a31*a11*b12*b21+2*c33*b22*b21*b11*a11*a32+c33*b22*a21*b11*a11*b32+2*c33*b21*b31*b12*a11*a22-c33*b21*b31*a12*a11*b22-c33*b21*a31*b12*a22*b11+2*c33*b21*a21*b12*a32*b11-c33*b21*a21*a12*b11*b32-c33*b12*b31*b21*a12*a21+c33*b12*a31*a21*b11*b22+c33*b12*b21*a11*a21*b32-2*c31*b13*b31*a22*a21*b12+2*c12*b23*b11*a31^2*b22+c21*a23*b32*a32*b11^2-2*c11*b13*b32*b21*a22*a31-2*c31*a13*b22*b21*a31*b12-c23*b31*b21*a12*a11*b32-c13*b31*a21*a22*b11*b32+c22*b13*a21*b31*a11*b32-2*c31*b23*a32*b11*a11*b22-2*c21*a13*b32*b11*a31*b22-c22*a13*b31*a11*b21*b32-2*c11*a23*b32*b21*a31*b12+2*c31*b33*b21*a12*a22*b11+c22*a13*a11*b22*b31^2+2*c31*a13*b11*a31*b22^2+c21*a33*b12*b11*a31*b22+c12*b13*b22*a31*a21*b31-c22*a33*b11*a21*b12*b31+c33*b12*a31*a12*b21^2+c23*b12*a21*a31*b11*b32+c11*b33*b31*a22*a21*b12+c32*b33*a11*a12*b21^2+c32*b33*a21*a22*b11^2-c32*a23*b21*b11*a31*b12+c21*b23*b12*b31*a12*a31-2*c32*b23*b31*a11*a21*b12+c31*b23*b21*b12*a11*a32-c23*b12*b11*a31^2*b22-c21*a13*b32*b11*a32*b21-c33*b11*b21*a22*a11*b32,
2*c32*a23*a21*b12^2*b31+c22*b13*a31*b22*a11*b32+2*c11*a13*b31*b22^2*a32-2*c12*a33*b22*b21*a31*b12+2*c11*b23*a22*a11*b32^2-c31*b23*a32*a12*b11*b22+c13*b22*a12*a22*b31^2+c23*b31*b22*b12*a12*a31+c31*a13*b22*a12*b21*b32+c22*a13*b12*b31*a31*b22-2*c23*b32*a31*a12*b11*b22-c12*a33*b22*b11*a32*b21+2*c23*b31*a32*a21*b12^2-c32*a13*b11*a22*b21*b32+c33*b11*b32*b22*a11*a22-2*c31*a13*b21*b32*b12*a22+2*c22*b33*a31*b12*a22*b11+c21*b13*b22*a32*a31*b12-c32*b23*b32*a11^2*b22+2*c31*b23*b32*a12*a22*b11-c12*b33*b21*a22*a11*b32+2*c32*a13*b21*b12*a22*b31+c12*b33*a21*b22*a11*b32+c13*b31*b32*a22^2*b11+2*c11*a13*a22*b21*b32^2+2*c12*a33*b21*a12*b22*b31-2*c33*b21*b32*b12*a11*a22+c11*b33*b22*b12*a22*a31+c31*a23*b12*a22*b11*b32+2*c31*b23*a32*b12*a12*b21-c11*b33*a32*b22*a22*b11-c23*b21*a12*a11*b32^2-c13*a31*b22^2*a32*b11-c12*b23*a21*a11*b32^2-c22*b33*a31*b12*a12*b21-c12*a13*b21*a21*b32^2-c12*b33*a32*b21*a21*b12+2*c22*a33*b21*a31*b12^2+c11*b23*b22*a32^2*b11+2*c21*a23*b31*b12^2*a32+2*c12*b13*b31*b22*a21*a32+c32*b23*a21*b12*a11*b32+2*c31*a33*a12*b11*b22^2-c22*a23*b11*a11*b32^2-2*c12*a33*a12*b21^2*b32-c32*a23*b12*b21*a12*b31+c11*a23*b32*a12*b22*b31+c22*a23*b32*a32*b11^2+2*c22*b13*a21*b32*a32*b11-2*c13*b31*b32*b22*a11*a22-c22*a13*b32*b11*a32*b21+2*c32*b23*a31*b12*a12*b21+2*c22*b13*b31*a22*a11*b32-c11*b13*a32*a31*b22^2-c33*b21*a32*a21*b12^2+2*c21*b33*a32*a12*b11*b22+2*c12*a33*b11*a22*b21*b32-2*c33*b22*a31*b12*a22*b11+2*c12*b33*a31*b22*a12*b21+c23*b32*a22*a32*b11^2+c22*a33*b22*a11*b12*b31+c33*a32*b12*a12*b21^2+c11*b13*b31*a22^2*b32-c12*b23*b22*a31^2*b12+c12*a13*b32*a21*b22*b31+c11*b13*b22*b32*a22*a31+2*c32*b13*b21*b22*a11*a32+c23*b32*b31*a12*a11*b22-c11*b13*a22*a21*b32^2+c22*b23*a11^2*b32^2-c12*a33*a11*b22^2*b31+2*c33*a31*a12*b11*b22^2+c33*b12*a21*a22*b11*b32-4*c22*b33*b31*b12*a11*a22-4*c32*b13*a21*b22*a32*b11-c21*b33*a22*a31*b12^2-c22*a23*b31*b12*a32*b11-2*c32*a23*b12*b11*a21*b32-c22*a23*b31*a31*b12^2+c31*b13*a32*b22*a21*b12-c32*b13*b32*b21*a12*a21-2*c11*b23*b32*b22*a11*a32-c13*b31*a12*a31*b22^2-c22*b13*b31*b12*a21*a32-c32*b13*b31*b22*a11*a22-c23*b11*a22*a32*b12*b31+2*c22*b33*b32*b11*a11*a22-2*c32*a13*b22*a11*b21*b32-c22*b23*b12*b31*a12*a31-c21*b23*a12*a11*b32^2+2*c21*b13*b22*a32*a12*b31-4*c12*b23*a31*a12*b21*b32+c21*b13*b32*b22*a11*a32+c31*a23*b12*a12*b22*b31-c23*b11*b32*a12*a32*b21-2*c11*b23*b12*a32^2*b21+2*c11*b33*b22*a12*a22*b31+c33*b21*b22*a12^2*b31-c22*b33*a31*a12*b11*b22+c11*b13*b32*b22*a21*a32-c13*b31*b32*a22*a12*b21-2*c31*b23*b32*b12*a11*a22-2*c21*a33*b22*a12*b11*b32-c22*b23*b32*b11*a11*a32+c11*a23*b32*b12*a32*b21+c23*b11*b32*b22*a11*a32-c32*a33*b11*a11*b22^2+c32*a33*b22*a22*b11^2+c33*b22*b21*b12*a11*a32-2*c21*b13*b22*b32*a12*a31-2*c13*b32*b21*b22*a11*a32+2*c13*b21*a22*a11*b32^2+c21*a33*b12*a12*b22*b31-c13*b12*a32^2*b21^2-c12*a33*b22*b11*a22*b31-c22*a13*b31*a12*b21*b32+c32*a23*b12*a11*b21*b32+c12*b13*a21^2*b32^2+c11*b13*b21*a32^2*b22-c11*a23*a12*b21*b32^2-c32*b33*b11*a22*a21*b12+2*c12*a23*b11*a21*b32^2-2*c23*b31*b32*b12*a12*a21-c12*b13*b21*a32*a31*b22-c21*a33*b12^2*a22*b31-c23*b22*a12^2*b31^2-c23*b22*a32^2*b11^2+c32*b33*a11^2*b22^2+c32*b33*a21^2*b12^2-c33*b32*a12^2*b21^2-c33*b32*a22^2*b11^2-c11*a23*b11*b32^2*a22-c11*b23*a12*a21*b32^2-c11*a33*a12*b22^2*b31-c11*a33*b11*b22^2*a32+c11*b33*b32*a22^2*b11+2*c11*b33*a32*a11*b22^2-c11*b33*a12*a31*b22^2+c12*a13*b32*a32*b21^2-c12*a13*b31*a31*b22^2-4*c12*b33*b31*b22*a12*a21+2*c12*b33*b31*a22*a21*b12-c12*b33*a31*b22*a22*b11-c12*b33*a31*a22*b12*b21-c12*b33*b21*b22*a11*a32+2*c12*b33*b31*b22*a11*a22-c12*b23*a31*b22*a32*b11+2*c12*b23*a31*b12*a32*b21+2*c12*b23*b21*b32*a11*a32-c12*b23*a21*b32*a32*b11+2*c12*b23*b22*b31*a12*a31-c12*b23*a22*b31*a31*b12+c12*a33*b22*a21*b12*b31+c12*a33*b22*a11*b21*b32-2*c12*a33*b22*b11*a21*b32-c12*a33*b21*b12*a22*b31+c12*a33*b12*b21*a21*b32+c11*b23*b22*a32*a31*b12-c11*b23*a22*b32*a12*b31-2*c11*b23*a22*b32*a31*b12+2*c11*b23*a22*a32*b12*b31+c11*a33*b22*b12*a22*b31+c11*a33*b22*a12*b21*b32-2*c11*a33*b21*b32*b12*a22+c11*a33*b11*a22*b22*b32-2*c11*b33*b32*b22*a11*a22+c11*b33*b32*b22*a12*a21-c11*b33*b32*a22*a12*b21+c11*b33*b32*a22*a21*b12-c11*b33*a32*b22*a12*b21-2*c11*b33*a32*b22*a21*b12+2*c11*b33*a32*a22*b12*b21-c11*b23*b22*a32*a12*b31+c11*b23*b22*b32*a12*a31-c11*b23*b32*a22*a32*b11+c11*b23*b32*b12*a21*a32+2*c11*b23*b32*a12*a32*b21+c11*a23*b11*b32*b22*a32+c11*a23*b32*b12*a22*b31-c11*b13*b21*a32*a22*b32-2*c11*a13*b31*a22*b22*b32-2*c11*a13*b32*b22*a32*b21+2*c12*a23*b31*a12*b21*b32-c12*a23*b31*b12*a32*b21+c12*a23*b12*b31*a31*b22+2*c12*a23*b11*a32*b22*b31-c12*b23*b31*a22*a11*b32+2*c12*b23*b31*a12*a21*b32-c12*b23*b31*b22*a11*a32-c12*b23*b31*b12*a21*a32+2*c12*b23*a31*a22*b11*b32+2*c12*b33*b32*b21*a12*a21+2*c12*b33*a21*b22*a32*b11-c12*b33*a21*a22*b11*b32-c12*a23*b32*b11*a32*b21+c12*a23*b32*b21*a31*b12-2*c12*a23*b32*b11*a31*b22-c12*a23*b32*b11*a22*b31-2*c12*a23*b32*a21*b12*b31+c12*a23*b32*a11*b22*b31-c12*b13*b22*b31*a22*a31-c12*b13*b31*a22*a21*b32-c12*b13*b32*b21*a21*a32+2*c12*b13*b32*b21*a22*a31+c12*a13*b22*a31*b21*b32-c12*a13*b31*b22*a32*b21-c12*a13*b32*b21*a22*b31-2*c12*b13*b32*a21*a31*b22+c12*b23*a31*b22*a11*b32+c12*b23*a31*b12*a21*b32+c12*b33*a31*b22*a21*b12+c13*b21*b32*b12*a21*a32+c13*b22*a31*a22*b11*b32+c13*b22*a31*b12*a32*b21+c13*b32*b31*b22*a12*a21+c13*b32*b31*a22*a21*b12+c13*b32*a31*b22*a12*b21-2*c13*b32*a31*a22*b12*b21+c13*b32*a21*b22*a32*b11-2*c13*b31*a32*b22*a21*b12-c13*b31*a32*b22*a22*b11+2*c13*b31*a32*a22*b12*b21+c13*b31*b22*b12*a22*a31-c13*b21*b22*a32*a12*b31+c21*a13*b32*a12*b22*b31+c21*a13*b32*b12*a22*b31+c21*a13*b32*b12*a32*b21-2*c21*a13*b31*b22*b12*a32+c21*a13*b11*b32*b22*a32-c21*b13*b32*a12*a32*b21+2*c21*b13*b32*a22*a32*b11-c21*b13*a22*b32*a12*b31+c21*b13*a22*b32*a31*b12-c21*b13*a22*a32*b12*b31-2*c21*a23*b31*a12*b12*b32+c21*b23*b32*b12*a11*a32-c21*b23*b31*a12*b12*a32+c21*b23*b12*b32*a12*a31-c21*b23*b11*a32*a12*b32+c21*a33*b22*b12*a32*b11+c21*a33*b21*a12*b12*b32+c21*a33*b12*a22*b11*b32+c21*b33*b32*b12*a11*a22-2*c21*b33*b32*b12*a12*a21+c21*b33*b32*a12*a11*b22-2*c21*b33*a32*b12*a11*b22-c21*b33*a32*b12*a12*b21-c21*b33*a32*b12*a22*b11+c21*b33*b22*b12*a12*a31+2*c21*b33*a22*b12*a12*b31-2*c22*a13*b32*a11*b22*b31+c22*a13*b32*a21*b12*b31+c22*a13*b32*b11*a31*b22-2*c22*a13*b32*b21*a31*b12+2*c22*a13*b31*b12*a32*b21-c22*a13*b11*a32*b22*b31-c22*b13*b31*a12*a21*b32-c22*b13*b31*b22*a11*a32+2*c22*b13*a31*a12*b21*b32-4*c22*b13*a31*a22*b11*b32+2*c22*b13*a31*b22*a32*b11-c22*b13*a31*b12*a32*b21-c22*b13*b21*b32*a11*a32-c22*b13*b22*b31*a12*a31+2*c22*b13*a22*b31*a31*b12+c22*a23*b32*a11*b12*b31-c22*a23*b32*b11*a12*b31+c22*a23*b12*a31*b11*b32+2*c22*b23*b32*b11*a12*a31+2*c22*b23*b31*b12*a11*a32-c22*b23*b31*a12*a11*b32-c22*b23*b11*a32*a31*b12-c22*a33*b22*b11*a12*b31+c22*a33*b22*b11*a11*b32-c22*a33*b21*b12*a32*b11+2*c22*a33*b21*a12*b11*b32-c22*a33*b12*b21*a12*b31-2*c22*a33*b12*b11*a31*b22-2*c22*a33*b12*a11*b21*b32+c22*a33*b12*b11*a21*b32+2*c22*a33*b11*b12*a22*b31+2*c22*b33*b31*b12*a12*a21+2*c22*b33*b31*a12*a11*b22+2*c22*b33*b21*b12*a11*a32-c22*b33*b21*a12*a11*b32-c22*b33*a21*b12*a32*b11-c22*b33*a21*a12*b11*b32-c22*b33*a32*b11*a11*b22+c22*b13*a31*b12*a21*b32-2*c22*b23*b32*a11*a31*b12+c22*b33*a31*b12*a11*b22+c22*b33*a21*b12*a11*b32+c23*b32*b31*b12*a11*a22+c23*b32*a31*b12*a22*b11+c23*b32*b21*b12*a11*a32-2*c23*b32*a21*b12*a32*b11-c23*b31*b32*a12*a22*b11-2*c23*b31*a32*b12*a11*b22-c23*b31*a32*b12*a12*b21+2*c23*b31*a32*a12*b11*b22+c23*b12*a31*a12*b21*b32+c23*b12*a31*b22*a32*b11+c31*a13*b22*b12*a22*b31+c31*a13*b22*b12*a32*b21+c31*a13*b11*a22*b22*b32+c31*b13*b32*b22*a11*a22-2*c31*b13*b32*b22*a12*a21+2*c31*b13*b32*a22*a12*b21+c31*b13*b32*a22*a21*b12-c31*b13*a32*b22*a12*b21-c31*b13*a32*a22*b12*b21-c31*b13*b22*a12*a22*b31-2*c31*b13*b22*b12*a22*a31+c31*a23*b22*b12*a32*b11-2*c31*a23*b22*a12*b11*b32+c31*a23*b21*a12*b12*b32+c31*b23*b32*b12*a12*a21+c31*b23*b32*a12*a11*b22-c31*b23*a32*b12*a22*b11-2*c31*b23*b22*b12*a12*a31-c31*b23*a22*b12*a12*b31-2*c31*a33*b22*b12*a22*b11-2*c31*a33*b21*a12*b12*b22+c31*b33*b22*b12*a11*a22-c31*b33*b21*a12*b12*a22+c31*b33*b12*b22*a12*a21-c31*b33*b11*a22*a12*b22-2*c32*a13*b22*a21*b12*b31-c32*a13*b22*b11*a22*b31+c32*a13*b22*b21*a31*b12+c32*a13*b22*b11*a21*b32-c32*a13*b21*a12*b22*b31+c32*a13*b12*b21*a21*b32-c32*b13*b31*a22*a21*b12-c32*b13*a31*b22*a12*b21+2*c32*b13*a31*b22*a22*b11-c32*b13*a31*a22*b12*b21-c32*b13*b21*a22*a11*b32+2*c32*b13*a32*b21*a21*b12+2*c32*b13*a21*a22*b11*b32+2*c32*a23*b22*b11*a12*b31+c32*a23*b22*b11*a11*b32+2*c32*a23*b21*b12*a32*b11-c32*a23*b21*a12*b11*b32-c32*a23*b11*b12*a22*b31+2*c32*b23*b31*b12*a11*a22-c32*b23*b31*b12*a12*a21-c32*b23*b31*a12*a11*b22-c32*b23*a31*b12*a22*b11-c32*b23*a31*a12*b11*b22-4*c32*b23*b21*b12*a11*a32+2*c32*b23*b21*a12*a11*b32+2*c32*b23*a21*b12*a32*b11-c32*b23*a21*a12*b11*b32-c32*b23*b32*b11*a11*a22+2*c32*b23*a32*b11*a11*b22-c32*a33*b22*b11*a12*b21+c32*a33*b22*a11*b12*b21-c32*a33*b21*b12*a22*b11+c32*a33*b12*a21*b11*b22-c32*b33*b22*b11*a11*a22+2*c32*b33*b22*b11*a12*a21+2*c32*b33*b21*b12*a11*a22-c32*b33*b21*a12*a11*b22-c32*b33*b12*b21*a12*a21+c32*b13*a31*b22*a21*b12+c32*b13*a21*b22*a11*b32-2*c32*b33*b22*a11*a21*b12+c33*b21*b32*b12*a12*a21+c33*b22*b31*b12*a11*a22+c33*b22*b21*a12*a11*b32+c33*b22*a21*b12*a32*b11-2*c33*b22*a21*a12*b11*b32+2*c33*b21*b32*a12*a22*b11-c33*b21*a32*a12*b11*b22-2*c33*b21*b22*b12*a12*a31-c33*b21*a22*b12*a12*b31+c33*b12*b31*b22*a12*a21-c33*b11*a32*a22*b12*b21-c33*b11*b22*a12*a22*b31+c12*a23*b12*a22*b31^2+2*c12*a33*b11*a31*b22^2+c12*a33*b12*a32*b21^2-c12*b33*a31*a11*b22^2-c12*b33*b32*a21^2*b12-c13*a21*a22*b11*b32^2+2*c13*b31*a32*a11*b22^2-c13*b21*a12*a21*b32^2+c13*b21*b22*a32^2*b11+c13*b32*a12*a32*b21^2-c21*a13*a12*b21*b32^2-c21*a13*b11*b32^2*a22-c21*b13*a22*a11*b32^2+2*c21*b13*a12*a21*b32^2+c21*b13*b12*a32^2*b21+2*c21*a23*a12*b11*b32^2+c21*b23*b11*a32^2*b12+c21*b23*b31*a12^2*b32-c21*a33*b21*b12^2*a32+c21*b33*b32*a12^2*b21-2*c21*b33*b22*a12^2*b31+2*c21*b33*a32*a21*b12^2+2*c22*a13*a11*b21*b32^2-c22*a13*b11*a21*b32^2+c22*a13*a12*b22*b31^2-2*c22*a13*b12*a22*b31^2+c22*a23*b12*a12*b31^2-c22*a33*a21*b12^2*b31-2*c22*a33*a22*b11^2*b32+c22*a33*b22*a32*b11^2-c22*b13*a21*a11*b32^2-c22*b13*b22*a31^2*b12-c22*b33*a31*a21*b12^2-c22*b33*b32*a11^2*b22+c23*a22*b12*a12*b31^2-c23*b31*a22*a31*b12^2-c23*a31*b12^2*a32*b21-c23*b11*a22*a11*b32^2+c23*b11*b12*a32^2*b21-c31*a13*a12*b22^2*b31-c31*a13*b11*b22^2*a32-2*c31*b13*b32*a22^2*b11-c31*b13*a32*a11*b22^2+2*c31*b13*a12*a31*b22^2+c31*b13*b12*a22^2*b31-c31*a23*b12^2*a22*b31-c31*a23*b21*b12^2*a32-2*c31*b23*b32*a12^2*b21+c31*b23*b22*a12^2*b31-c31*b23*a32*a21*b12^2+2*c31*b23*a22*a31*b12^2+2*c31*a33*b21*b12^2*a22-c31*b33*a22*a21*b12^2-c31*b33*a12*a11*b22^2+c31*b33*b21*a12^2*b22+2*c32*a13*a11*b22^2*b31-c32*a13*b11*a31*b22^2-2*c32*a13*b12*a32*b21^2+c32*a13*a12*b21^2*b32-c32*a23*b21*a31*b12^2+c32*a23*a22*b11^2*b32-2*c32*a23*b22*a32*b11^2+c32*a33*b12*a12*b21^2-c32*a33*b21*a21*b12^2-c32*b13*a31*a11*b22^2-c32*b13*b32*a21^2*b12-c32*b23*a31*a21*b12^2-c33*b31*a12*a11*b22^2-c33*b31*a22*a21*b12^2-c33*b11*a32*a11*b22^2+c33*b11*b12*a22^2*b31+c33*a32*b22*a22*b11^2-2*c21*b13*b22*a32^2*b11+c32*b23*a31*b12*a11*b22+2*c31*b13*a32*b22*a22*b11-c13*b21*b32*a22*a32*b11-2*c32*a23*b22*a11*b12*b31+c31*b23*a32*b12*a11*b22-c21*b23*a32*a31*b12^2+2*c22*a13*b32*b11*a22*b31+c32*a23*b12*b11*a31*b22+c12*a13*b22*a22*b31^2-c12*a23*a11*b21*b32^2-c21*b33*b32*a12*a22*b11-2*c11*a23*b31*b22*b12*a32+2*c23*a21*a12*b11*b32^2+c23*b31*b32*a12^2*b21-2*c21*a23*b32*b12*a32*b11-2*c11*b33*b12*a22^2*b31+2*c32*a13*b22*b11*a32*b21-c11*b13*b31*a22*b22*a32+c11*a33*b22*b12*a32*b21-c13*b12*a22^2*b31^2+c22*b23*a31^2*b12^2+2*c33*b21*a22*a31*b12^2-2*c21*b13*b32*b12*a21*a32+2*c32*b13*b31*b22*a12*a21-2*c12*a23*a12*b22*b31^2+c31*b33*b11*a22^2*b12+c12*b13*a31^2*b22^2,
-c12*c31*a13*a21*b21*a33-2*c13*c21*b33*a11*a22*a31-c11*c32*a13*a23*b31*a21+2*c11*c32*a13*a23*a31*b21-c11*c22*a13*a33*a31*b21-c11*c31*a23*a33*a11*b22-2*c11*c22*b23*a31*a11*a33+c21*c23*b13*a31*a11*a32-c23*c31*a13*a31*a22*b11-c21*c31*a23*a12*a11*b33-2*c23*c31*b13*a21*a11*a32+c13*c21*a33*a21*a11*b32-2*c21*c32*a13*a21*a11*b33-c23^2*a32*a11*b11*a31+c21^2*b13*a33*a12*a31+c12*c21*b23*a31*a11*a33+c11*c22*a33*a21*a11*b33-2*c11*c33*a23*a21*a11*b32+c11*c12*a23*a31*a21*b33-c12*c21*a13*a31^2*b23+c23*c33*a22*a11*b11*a31+2*c23*c31*a13*b31*a11*a22+c13*c32*a13*a21*b21*a31-2*c21*c33*b13*a11*a22*a31+c21*c23*a13*a31*a11*b32+c13*c32*a33*a21*a11*b21+2*c11*c33*a13*a21^2*b32-2*c13*c21*a33*a31*a21*b12+c11*c23*b33*a21*a11*a32-c13*c21*a13*a21*a32*b31-c21*c33*a13*a21*a32*b11+2*c23*c31*a33*a12*a21*b11-2*c11*c33*a13*a31*a21*b22-c11*c31*a23*b23*a12*a31-c13*c32*a33*a21^2*b11-c21*c22*a13*a33*a31*b11-c11*c33*a13*a22*a21*b31-c13*c31*a23*a31*a12*b21+c13*c31*a23*a31*a11*b22+2*c13*c21*a23*a11*a32*b31-2*c13*c31*a33*a21*a11*b22-c13*c33*a12*a21^2*b31+c11*c22*a23*a31*a11*b33-2*c23*c32*a13*a31*a21*b11+2*c23*c31*a23*a12*a11*b31-c11*c31*a23*b33*a12*a21+2*c21*c31*b13*a33*a11*a22+2*c11*c13*a33*a21*a32*b21-c21*c22*a13*a33*b31*a11+c23*c33*a21*a12*a11*b31+c13*c31*a23*a21*a11*b32-2*c23*c31*b23*a12*a11*a31+2*c22*c23*a33*a11^2*b31+c12*c23*a13*a31*a21*b31-2*c11*c32*a23*a21*a11*b33+2*c13*c31*a23*a32*b21*a11+2*c13*c31*b13*a21^2*a32+2*c13*c31*a33*a21^2*b12+c21*c22*a31*b31*a13^2+2*c11*c31*b13*a23*a22*a31+c11*c31*a23^2*a31*b12-c23*c31*a23*a12*a31*b11-c13^2*a32*a21*b21*a31+c11*c32*a23*a31*a11*b23-c23*c31*a33*a12*a11*b21-c21*c23*a33*a12*a31*b11+2*c21*c32*a13*a23*a31*b11-2*c12*c23*a33*a21*a11*b31-c21*c31*b23*a12*a11*a33+2*c13*c21*a23*a31^2*b12-c13*c21*a33*a31*a22*b11+c23*c33*a11*a21*a32*b11-c11*c21*a13*a33*a31*b22+2*c11*c32*a13*a21^2*b33+c11*c32*a23^2*b31*a11-c21*c31*a13*a23*a11*b32+c13*c21*a33*a31*a11*b22-c11*c31*a13*a23*a31*b22-c13*c31*a33*a22*a21*b11-c21*c23*b13*a12*a31^2+2*c23*c31*a13*a21*a32*b11+2*c13*c31*a33*a11*a22*b21-c11*c22*a23*a33*b31*a11-c21*c23*a13*a32*a31*b11-c11*c21*b13*a33*a22*a31+c11*c12*a21*b21*a33^2-c23*c31*a33*a11*a22*b11-2*c21*c33*b33*a12*a11*a21+c13*c23*b31*a21*a12*a31+2*c21*c33*a23*a12*a31*b11-c11*c21*a13*a33*a21*b32+c11*c32*b13*a31*a21*a23-2*c21*c32*b13*a31*a11*a23+c13*c31*b33*a21*a11*a22-2*c13*c31*b13*a22*a21*a31-c31*c33*a13*a21^2*b12-c21*c23*a33*a12*a11*b31+c13*c23*a32*a31*a21*b11+2*c11*c33*a13*a22*a31*b21+c13*c21*b33*a21*a12*a31-c11*c12*a33*a21^2*b33+2*c21*c31*a23*a33*b12*a11-c22*c31*a13*a23*a31*b11+2*c11*c33*a23*a21*a32*b11+c13*c22*a33*a31*a21*b11+c31^2*b13*a23*a12*a21+2*c23*c31*b23*a11^2*a32+2*c23*c31*a33*a11^2*b22-c21*c31*b13*a33*a12*a21+c31^2*a13*a23*a21*b12-2*c31^2*a13*b23*a12*a21+c12*c23*a33*a31*a21*b11-c11*c31*b23*a33*a11*a22+c12*c31*a23*a21*a11*b33-c12*c21*a13*a31*b31*a23+c12*c33*a13*a21*b21*a31-c11*c12*a23*a31^2*b23-c11^2*a23^2*b32*a31-c31^2*a13^2*b22*a21-c31^2*a23^2*b12*a11+c33^2*a22*a11^2*b21+c33^2*a12*a21^2*b11-c11^2*a33^2*b22*a21-c21^2*a13^2*b32*a31-c21^2*a33^2*b12*a11+c23^2*a32*a11^2*b31+c23^2*a12*a31^2*b11+c13^2*a32*a21^2*b31+c13^2*a22*a31^2*b21+c11*c32*b23*a21*a11*a33-c11*c33*a13*a21*a32*b21-2*c22*c23*a13*a31*a11*b31-2*c22*c23*a33*a11*b11*a31+c22*c31*b13*a31*a11*a23-2*c22*c31*b13*a21*a11*a33-c22*c31*a23*a11*b11*a33+c22*c31*a13*a31*a21*b13+2*c22*c31*a13*a23*b31*a11-2*c22*c31*a13*a31*a11*b23-c22*c31*a13*a33*b21*a11+2*c22*c31*a13*a33*a21*b11+c22*c33*a13*a21*a11*b31-2*c22*c33*a13*a31*a21*b11+c22*c33*a23*a11*b11*a31+c22*c33*a33*a11*b11*a21-c22*c33*a33*a11^2*b21-c23^2*b31*a11*a12*a31+c11^2*b23*a33*a22*a31-2*c11^2*b23*a33*a21*a32+c11^2*a23*b33*a21*a32-2*c11^2*a23*b33*a22*a31+c11^2*a23*a33*a31*b22+c11^2*a33*a22*a21*b33-2*c11*c32*a23^2*a31*b11+2*c11*c33*b33*a12*a21^2-c11*c33*b13*a21^2*a32-c11*c33*a33*a21^2*b12+c11^2*a23*a32*a31*b23+c11*c21*a33^2*a11*b22+c11*c21*a33^2*a21*b12+2*c11*c22*a13*a31^2*b23-c11*c22*b13*a31^2*a23+c11*c22*a33^2*b21*a11-2*c11*c22*a33^2*a21*b11+2*c11*c23*b23*a12*a31^2+2*c11*c23*a13*a31^2*b22-c11*c23*b13*a31^2*a22-c11*c23*a23*a31^2*b12+c11*c31*a23^2*a11*b32+c11*c12*a31*b31*a23^2-c11*c13*a23*a31^2*b22-c11*c13*b23*a31^2*a22-c11*c13*a33*a21^2*b32-c11*c13*b33*a21^2*a32+c11^2*a23*a33*a21*b32+c21*c32*a13^2*b31*a21-c21*c32*b23*a11^2*a33-2*c21*c32*a13^2*a31*b21+2*c21*c32*a23*a11^2*b33+2*c21*c33*b33*a11^2*a22+2*c21*c33*a23*a11^2*b32-c21*c33*b23*a11^2*a32-c21*c33*a33*a11^2*b22+c21^2*a13*a32*a31*b13+c21^2*a13*a33*a11*b32+c21^2*a13*a33*a31*b12-2*c21^2*a13*b33*a12*a31+c21^2*a13*b33*a11*a32-2*c21^2*b13*a33*a11*a32+c21^2*a33*a12*a11*b33-c21*c22*a13*a31^2*b13+c21*c22*a11*b11*a33^2-c21*c22*a33*a11^2*b33-c21*c23*a13*a31^2*b12-c21*c23*a33*a11^2*b32-c21*c23*b33*a11^2*a32+c21*c31*a13^2*a21*b32+c21*c31*a13^2*a31*b22+2*c22*c23*a13*a31^2*b11-2*c22*c31*a13^2*b31*a21+2*c22*c31*b23*a11^2*a33-c13*c22*a13*a31^2*b21-c13*c22*a23*a31^2*b11-c13*c21*b23*a12*a31^2-c13*c21*a13*a31^2*b22+2*c13*c21*b13*a31^2*a22-c13^2*b31*a21*a22*a31-c13*c23*a31^2*a12*b21-c13*c23*a31^2*a22*b11-c13*c31*b33*a12*a21^2-c13*c31*a13*a21^2*b32-c13*c32*a13*a21^2*b31-c13*c33*a21^2*a32*b11-c33^2*a22*a11*b11*a21-c33^2*a21*a12*a11*b21+2*c32*c33*a13*a21^2*b11+c31^2*a13*a22*a21*b13+c31^2*a13*b23*a11*a22-2*c31^2*b13*a23*a11*a22+c31^2*a23*a12*a11*b23+c31*c32*a21*b21*a13^2-c31*c32*a13*a21^2*b13+c31*c32*a11*b11*a23^2-c31*c32*a23*a11^2*b23-c31*c33*b13*a12*a21^2-c31*c33*a23*a11^2*b22-c31*c33*b23*a11^2*a22-c23*c31*b33*a11^2*a22-c23*c31*a23*a11^2*b32-c23*c32*a23*a11^2*b31-c23*c32*a33*a11^2*b21-c23*c33*a22*a11^2*b31-c23*c33*a32*b21*a11^2+2*c12*c13*a23*a31^2*b21+2*c12*c13*a33*a21^2*b31+2*c12*c21*b13*a31^2*a23-2*c12*c21*a33^2*b21*a11+c12*c21*a33^2*a21*b11-c12*c23*a13*a31^2*b21-c12*c23*a23*a31^2*b11-c12*c31*a13*a21^2*b33-2*c12*c31*a23^2*b31*a11+c12*c31*a23^2*a31*b11-c12*c33*a13*a21^2*b31-c12*c33*a33*a21^2*b11+c22*c31*a13^2*a31*b21-c22*c31*a23*a11^2*b33-c22*c33*a23*a11^2*b31-c13*c31*a23*a21*a32*b11-4*c13*c31*a23*b31*a11*a22+2*c13*c31*a23*b31*a12*a21+2*c13*c31*a23*a31*a22*b11-2*c13*c31*a23*a31*a21*b12+c11*c33*b13*a22*a21*a31-c11*c33*a23*a32*b21*a11+2*c11*c33*a23*b31*a11*a22-c11*c33*a23*b31*a12*a21-4*c11*c33*a23*a31*a22*b11+c11*c33*a23*a31*a21*b12+c11*c33*a23*a31*a11*b22+c11*c33*b23*a11*a22*a31-2*c11*c33*b23*a21*a12*a31+c11*c33*b23*a21*a11*a32-c11*c33*a33*a12*a21*b21+2*c11*c33*a33*a22*a21*b11+c11*c33*a33*a21*a11*b22-c11*c33*a33*a11*a22*b21-2*c11*c33*b33*a21*a11*a22-c11*c12*a23*a33*a31*b21+2*c11*c23*a23*a32*a31*b11-c11*c23*a23*a12*a31*b31-c11*c23*a23*a11*a32*b31-c11*c31*a13*a23*a21*b32+2*c11*c31*a13*b23*a21*a32-c11*c31*a13*b23*a22*a31+2*c11*c31*a13*a33*b22*a21-c11*c31*a13*a22*a21*b33+c11*c13*b23*a31*a21*a32-c11*c13*a33*a22*a31*b21-2*c11*c22*a13*a31*a21*b33+c11*c22*b13*a31*a21*a33+2*c11*c22*a23*a33*a31*b11-c21*c32*a23*a11*b11*a33+c21*c32*a13*a31*a21*b13-c21*c32*a13*a23*b31*a11+c21*c32*a13*a31*a11*b23+2*c21*c32*a13*a33*b21*a11-c21*c32*a13*a33*a21*b11+2*c21*c33*a13*a32*b21*a11-c21*c33*a13*b31*a11*a22+2*c21*c33*a13*b31*a12*a21-4*c21*c33*a13*a31*a12*b21+2*c21*c33*a13*a31*a22*b11+c21*c33*a13*a31*a21*b12-2*c21*c33*a13*a21*a11*b32+c21*c33*a13*a31*a11*b22+c21*c33*b13*a21*a11*a32+c21*c33*b13*a21*a12*a31-c21*c33*a23*a12*a11*b31-c21*c33*a23*a11*a32*b11-2*c21*c33*a23*a31*a11*b12+c21*c33*b23*a12*a11*a31+c21*c22*a13*a31*a11*b33+c21*c22*b13*a31*a11*a33+2*c21*c23*a13*a12*a31*b31-c21*c23*a13*a11*a32*b31+2*c21*c23*a33*a11*a32*b11+c21*c23*a33*a31*a11*b12+c21*c23*b33*a12*a11*a31-c21*c31*a13*b13*a21*a32-c21*c31*a13*b13*a22*a31-c21*c31*a13*a23*a31*b12+2*c21*c31*a13*b23*a12*a31-c21*c31*a13*b23*a11*a32-c21*c31*a13*a33*a21*b12-c21*c31*a13*a33*a11*b22-c21*c31*a13*b33*a11*a22+2*c21*c31*a13*b33*a12*a21+2*c21*c31*b13*a23*a11*a32-c21*c31*b13*a23*a12*a31+c31*c32*a13*a21*a11*b23+c31*c32*b13*a21*a11*a23+2*c31*c33*a13*a12*a21*b21-c31*c33*a13*a22*a21*b11+c31*c33*a13*a21*a11*b22-c31*c32*a13*a23*a21*b11+2*c31*c33*a23*a11*a22*b11-c31*c33*a23*a12*a21*b11+c31*c33*a23*a21*a11*b12+c31*c33*b23*a12*a11*a21-2*c32*c33*a13*a21*a11*b21-2*c32*c33*a23*a11*b11*a21-2*c13*c21*a23*a31*a11*b32+c13*c21*b23*a31*a11*a32+2*c13*c21*a33*a21*a32*b11-4*c13*c21*a33*a32*b21*a11+2*c13*c21*a33*b31*a11*a22-c13*c21*a33*b31*a12*a21+2*c13*c21*a33*a31*a12*b21-c13*c21*a13*a22*a31*b31+2*c13*c21*a13*a32*a31*b21+c13*c21*a13*a31*a21*b32-2*c13*c21*b13*a31*a21*a32-c13*c21*a23*a32*a31*b11-c13*c21*a23*a12*a31*b31+c13*c22*a13*a31*a21*b31+c13*c22*a23*a31*a11*b31-2*c13*c22*a33*a21*a11*b31+c13*c22*a33*a31*a11*b21-2*c13*c23*a32*a21*a11*b31+c13*c23*a32*a31*a11*b21+c13*c23*b31*a11*a22*a31+2*c21*c33*a33*a12*a11*b21-c21*c33*a33*a11*a22*b11-c21*c33*a33*a12*a21*b11+c21*c33*a33*a21*a11*b12-2*c11*c23*b23*a31*a11*a32-4*c11*c23*a33*a21*a32*b11+2*c11*c23*a33*a32*b21*a11-c11*c23*a33*b31*a11*a22+2*c11*c23*a33*b31*a12*a21-c11*c23*a33*a31*a12*b21+2*c11*c23*a33*a31*a22*b11+c11*c23*a33*a31*a21*b12+c11*c23*b33*a11*a22*a31-2*c11*c23*b33*a21*a12*a31-c11*c23*a13*a22*a31*b31-c11*c23*a13*a32*a31*b21-2*c11*c23*a13*a31*a21*b32+2*c11*c23*a13*a21*a32*b31+c11*c23*b13*a31*a21*a32-c11*c13*a33*a22*a21*b31+c11*c13*a33*a31*a21*b22+c11*c13*b33*a22*a21*a31+2*c11*c21*a13*a23*b32*a31-c11*c21*a13*a32*a31*b23+2*c11*c21*a13*b33*a22*a31-c11*c21*a13*b33*a21*a32-c11*c21*b13*a32*a31*a23+2*c11*c21*b13*a33*a21*a32-c11*c21*a23*a33*a11*b32-c11*c21*a23*a33*a31*b12+2*c11*c21*a23*b33*a12*a31-c11*c21*a23*b33*a11*a32+2*c11*c21*b23*a33*a11*a32-c11*c21*b23*a33*a12*a31-c11*c21*a33*b33*a12*a21-c11*c22*a13*a31*b31*a23+2*c11*c22*a13*a33*b31*a21-c11*c13*a23*a21*a32*b31+c11*c13*a23*a31*a21*b32-c11*c13*a23*a32*a31*b21-c11*c12*a23*a33*b31*a21+2*c11*c13*a23*a22*a31*b31+c11*c12*b23*a31*a21*a33-c23*c31*a13*a32*b21*a11-4*c23*c31*a13*b31*a12*a21+2*c23*c31*a13*a31*a12*b21+c23*c31*a13*a31*a21*b12+c23*c31*a13*a21*a11*b32-2*c23*c31*a13*a31*a11*b22+c23*c31*b13*a11*a22*a31+c23*c31*b13*a21*a12*a31-c23*c31*a23*a11*a32*b11+c23*c31*a23*a31*a11*b12-2*c23*c31*a33*a21*a11*b12+c23*c31*b33*a12*a11*a21+c23*c32*a13*a21*a11*b31+c23*c32*a13*a31*a11*b21+c23*c32*a23*a11*b11*a31+c23*c32*a33*a11*b11*a21-2*c23*c33*a21*a12*a31*b11+c23*c33*a11*a31*a12*b21-c31*c33*a13*a11*a22*b21+c31*c33*b13*a21*a11*a22-c11*c31*b13*a23*a21*a32-c11*c31*b13*a22*a21*a33-c11*c31*a23*b23*a11*a32-c11*c31*a23*a33*a21*b12+2*c11*c31*a23*b33*a11*a22+2*c11*c31*b23*a33*a12*a21-2*c11*c32*a13*a31*a21*b23-c11*c32*a13*a21*b21*a33-c11*c32*a23*a33*b21*a11+2*c11*c32*a23*a33*a21*b11-2*c12*c13*a23*a31*a21*b31-2*c12*c13*a33*a21*b21*a31+2*c12*c21*a13*a33*a31*b21-c12*c21*a13*a33*b31*a21+c12*c21*a13*a31*a21*b33-2*c12*c21*b13*a31*a21*a33+2*c12*c21*a23*a33*b31*a11-2*c12*c21*a23*a31*a11*b33+c12*c21*a33*a21*a11*b33+c12*c23*a23*a31*a11*b31+c12*c23*a33*a31*a11*b21+2*c12*c31*a13*a23*b31*a21-c12*c31*a13*a23*a31*b21-2*c12*c31*b13*a31*a21*a23+c12*c31*a23*a31*a11*b23+2*c12*c31*a23*a33*b21*a11-2*c12*c31*b23*a21*a11*a33+c12*c33*a23*a21*a11*b31-2*c12*c33*a23*a31*a11*b21+c12*c33*a23*a31*a21*b11+c12*c33*a33*a21*a11*b21-c13*c31*a13*a22*a31*b21-c13*c31*a13*a21*a32*b21+c13*c31*a13*a31*a21*b22+c13*c31*b23*a11*a22*a31+c13*c31*b23*a21*a12*a31-2*c13*c31*b23*a21*a11*a32-c13*c31*a33*a12*a21*b21+c13*c32*a23*a21*a11*b31-2*c13*c32*a23*a31*a11*b21+c13*c32*a23*a31*a21*b11+c13*c33*a22*a21*a11*b31-2*c13*c33*a22*a31*a11*b21+c13*c33*a21*a31*a22*b11+c13*c33*a21*a32*b21*a11+c21*c32*b13*a21*a11*a33-c12*c21*a23*a33*a31*b11-2*c11*c23*a33*a31*a11*b22+c12*c31*a13*a31*a21*b23-c31*c33*a23*a12*a11*b21+2*c11*c33*a23*a31*a12*b21+c13*c21*b33*a21*a11*a32+2*c32*c33*a23*a11^2*b21+2*c12*c31*b13*a21^2*a33+2*c13*c31*a13*a22*a21*b31-c11*c32*b13*a21^2*a33+c11*c23*a33*a21*a11*b32+c22*c31*a13*a21*a11*b33+c13*c33*a12*a21*b21*a31+c11*c23*a23*a31*a11*b32+c22*c33*a13*a31*a11*b21-c11*c21*a33*b33*a11*a22+c31^2*a13*a23*a11*b22-c12*c31*a23*a33*a21*b11-c31*c32*a13*a23*b21*a11,
c32^2*b23*a11*b11*b21+c22*c31*b23*a11*b12*b31+c31*c32*b13*b21*a11*b22+c21*c32*b23*b11*a31*b12+4*c12*c21*b33*b11*a21*b32+c12*c21*b13*a31*b21*b32-2*c11*c31*a23*b32*b12*b21+c21*c31*b33*b12*a12*b21-c22*c31*a13*b31*b11*b22+2*c21*c32*b23*b11*a12*b31-c21*c32*b33*b11*a12*b21+2*c31^2*b13*a22*b12*b21+c11*c22*b13*b31*a31*b22+c11*c32*b13*b21*a21*b32+c12*c32*b13*b21^2*a31+2*c11*c32*b13*b21*a22*b31-2*c11*c22*b13*a31*b21*b32+2*c21*c32*a33*b12*b11*b21+c21*c32*b33*b11*a11*b22+c21*c31*b13*b22*a32*b11+c21*c32*b33*a22*b11^2+4*c22*c31*b13*b21*a31*b12-c23*c31*b21*b12*a32*b11-c11^2*a33*b22*b21*b32+2*c12*c32*b23*b31*b11*a21+2*c13*c21*b31*a12*b21*b32+2*c13*c31*b11*a31*b22^2-2*c12*c21*b33*a11*b21*b32-c22*c31*b13*b21*a12*b31-c13*c22*b12*b31*b21*a31-c21*c33*b21*a31*b12^2+2*c12*c21*a13*b31*b21*b32+c13*c21*b32*a11*b22*b31-2*c11*c32*b13*a21*b22*b31-c22*c31*b23*b11*a12*b31-c11*c22*a33*b21*b32*b11+c31*c33*b12*a12*b21^2+c21*c22*b13*a31*b11*b32-c13*c31*a11*b22^2*b31-c13*c32*b12*a21*b21*b31-2*c31*c32*b13*b21*a21*b12-c11^2*a23*b32*b22*b31+c21*c22*a33*b11^2*b32-c12*c21*b33*b11*a22*b31+c22*c31*b23*a32*b11^2-2*c11*c31*b23*b22*a32*b11+c13*c22*a11*b22*b31^2+c13*c22*b12*b31^2*a21-c13*c31*b22*b11*a22*b31+2*c22*c31*b33*b11*a12*b21+c23*c32*b11^2*a21*b32-c12*c23*b12*b31*b21*a31-c23*c32*b21*b11*a31*b12+c22*c33*b22*b11^2*a31+c21*c31*b23*b12*a12*b31-c21*c32*a13*b12*b31*b21-2*c21*c32*b13*a11*b22*b31-c31^2*a13*b12*b21*b22-c12*c32*b23*b31*b21*a11-c22*c33*b21*b11*a31*b12+c13*c21*b12*b31*a31*b22+c11*c31*b13*b22*a32*b21-2*c11*c31*b33*a22*b12*b21-2*c13*c21*b32*a21*b12*b31+c11*c31*b23*b12*a22*b31-2*c11*c22*b13*a22*b31^2+c11*c31*b23*a22*b11*b32-c12*c31*a23*b31*b11*b22-2*c11*c22*b33*b11*a21*b32-c11*c33*b22*b11*a22*b31-2*c11*c21*b33*a22*b11*b32-c21*c23*b32*b11*a12*b31+2*c31^2*b23*a12*b11*b22-c11*c12*b23*b31*a32*b21+c11*c21*b13*b32*a32*b21-c11*c22*a33*b31*b11*b22+2*c32*c33*b22*a11*b11*b21+c11*c31*b13*b22*a22*b31+c11*c21*b33*b22*a32*b11-c13*c31*b21*b12*a22*b31-2*c11*c23*b12*a22*b31^2+c21*c31*a13*b32*b12*b21-c21*c23*b11*a11*b32^2+c12*c31*b23*a11*b21*b32+c12*c22*b13*b31^2*a21-c11*c31*a13*b22^2*b31-c11*c32*b23*b11*a22*b31+c11*c22*a13*b31^2*b22-2*c31*c32*b23*b11*a11*b22-c21^2*b13*b32*a32*b11+2*c12*c31*a13*b22*b21*b31+c23*c31*b22*b11*a11*b32-c12*c32*b33*b21*b11*a21+c21*c32*b33*a11*b12*b21-c11^2*b33*b22*a22*b31-2*c11*c33*b22*a11*b21*b32+c11*c12*b23*b31*a21*b32+c13*c31*b22*a21*b12*b31+c11*c21*b13*b32*a22*b31+2*c11^2*b23*a32*b22*b31-c11*c32*a23*b21*b32*b11+c22*c31*b13*a11*b22*b31-2*c32*c33*b22*b11^2*a21-2*c32*c33*a11*b12*b21^2+c11*c31*a13*b22*b21*b32-c12*c21*b13*b31*a32*b21+c11*c33*a12*b21^2*b32-2*c12*c13*b32*b21^2*a31+c12*c31*a33*b12*b21^2-c31*c33*b22*b11*a12*b21+c22*c32*b23*b11^2*a31+c11*c33*b22*b11*a21*b32+c21*c31*b13*a12*b22*b31-2*c11*c22*b23*b31*a11*b32-c13*c31*b22*b11*a32*b21+2*c22*c32*b13*b31*b21*a11-c12*c22*b23*b31*b11*a31-2*c13*c31*b22*b11*a21*b32-c12*c21*a33*b21*b32*b11-c21*c22*b13*b31*a32*b11+c21*c22*b13*b31*a11*b32-2*c21*c32*b23*a11*b12*b31+2*c11*c22*b13*b31*a32*b21-c12*c23*b31*a11*b21*b32-2*c23*c31*a22*b11^2*b32+2*c13*c22*b32*b21*b11*a31+c11^2*a33*b22^2*b31+c11^2*a23*b21*b32^2-c12^2*b23*b31^2*a21-c12^2*b33*b21^2*a31+c21^2*a13*b32^2*b11+c21^2*a33*b12^2*b31-c22^2*b13*b31^2*a11-c22^2*b33*b11^2*a31+c31^2*a13*b22^2*b11+c31^2*a23*b12^2*b21-c32^2*b13*b21^2*a11-c32^2*b23*b11^2*a21+2*c11^2*b33*a22*b21*b32-c11^2*b33*b22*a32*b21-c11^2*b23*b32*a32*b21-c11^2*b23*b32*a22*b31+c11*c12*a23*b31^2*b22+c11*c12*b23*a22*b31^2+c11*c12*a33*b21^2*b32+c11*c12*b33*a32*b21^2-c11*c13*b21*a21*b32^2+c11*c13*b32*a32*b21^2+c11*c13*b22*a22*b31^2-c11*c21*a13*b21*b32^2-c11*c21*a23*b32^2*b11-2*c11*c22*a23*b12*b31^2+c11*c22*b23*a12*b31^2+2*c11*c23*a11*b21*b32^2-c11*c23*b11*a21*b32^2+c11*c23*a12*b22*b31^2-c11*c31*a33*b22^2*b11+c11*c32*a13*b21^2*b32-2*c11*c32*b13*a32*b21^2-2*c11*c32*a33*b12*b21^2+c11*c32*b33*a12*b21^2+2*c11*c33*a11*b22^2*b31-c11*c33*b11*a31*b22^2-2*c11*c33*b12*a32*b21^2-2*c12*c21*a13*b31^2*b22+c12*c21*b13*a22*b31^2+c12*c21*a23*b12*b31^2-2*c12*c21*b23*a12*b31^2+c12*c22*b23*b31^2*a11+c12*c23*a11*b22*b31^2+c12*c23*b12*b31^2*a21-2*c12*c31*a13*b21^2*b32+c12*c31*b13*a32*b21^2-2*c12*c31*b33*a12*b21^2+c12*c32*b33*b21^2*a11+c12*c33*a11*b21^2*b32+c12^2*b33*a21*b21*b31-c13*c21*a11*b21*b32^2+c13*c21*b12*a22*b31^2+c13*c31*b12*a32*b21^2-2*c13*c31*a12*b21^2*b32+c13*c32*a11*b21^2*b32+c13*c32*b12*b21^2*a31+c21*c22*a13*b12*b31^2+c21*c22*b13*a12*b31^2+c21*c22*b33*a32*b11^2+c21*c23*b32*a32*b11^2-c21*c23*b31*a31*b12^2+c21*c23*b12*a12*b31^2-c21*c31*a23*b12^2*b31+c21*c32*a23*b11^2*b32-2*c21*c32*b23*a32*b11^2-2*c21*c32*a33*b11^2*b22+2*c21*c33*a21*b12^2*b31+c21*c33*a22*b11^2*b32-2*c21*c33*b22*a32*b11^2-c21^2*a13*b12*b31*b32-c21^2*b13*b32*a12*b31+2*c21^2*b13*a32*b12*b31-c21^2*a33*b12*b11*b32-c21^2*b33*b12*a12*b31-c21^2*b33*b12*a32*b11+2*c21^2*b33*a12*b11*b32-2*c22*c23*b32*b11^2*a31-2*c22*c23*a11*b12*b31^2-2*c22*c31*a23*b11^2*b32+c22*c31*a33*b11^2*b22-2*c22*c31*b33*a22*b11^2+c11*c22*b13*b31*a21*b32+2*c11*c22*a23*b31*b11*b32+c11*c22*b23*b31*a31*b12-c11*c22*b23*b31*a32*b11+c11*c22*b23*a31*b11*b32+2*c11*c22*b33*b11*a22*b31+c11*c22*b33*b11*a31*b22-c11*c22*b33*b11*a32*b21+4*c11*c22*b33*a11*b21*b32-2*c11*c22*b33*a11*b22*b31-2*c11*c22*b33*b21*a31*b12+c11*c22*b33*a21*b12*b31-2*c11*c23*b32*a11*b22*b31+c11*c23*b32*a21*b12*b31+2*c11*c23*b32*b11*a22*b31+c11*c23*b32*b11*a31*b22-2*c11*c23*b32*b21*a31*b12-c11*c23*b31*a12*b21*b32+2*c11*c23*b31*b12*a32*b21+c11*c23*b12*b31*a31*b22-c11*c23*b11*a32*b22*b31-2*c11*c31*b13*a22*b21*b32+c11*c31*a23*b32*b22*b11+c11*c31*a23*b12*b31*b22+c11*c31*b23*b12*a32*b21+c11*c31*b23*a12*b21*b32-2*c11*c31*b23*a12*b22*b31+c11*c31*a33*b12*b21*b22+c11*c31*b33*b22*a12*b21+c11*c31*b33*b22*a22*b11+c11*c32*b13*b21*a31*b22-c11*c32*a23*b31*b11*b22+2*c11*c32*a23*b12*b31*b21+c11*c32*b23*b11*a21*b32+2*c11*c32*b23*b11*a32*b21-2*c11*c32*b23*a11*b21*b32+4*c11*c32*b23*a11*b22*b31-2*c11*c32*b23*a21*b12*b31+2*c11*c32*a33*b21*b11*b22-2*c11*c32*b33*b21*a11*b22+c11*c32*b33*b21*a21*b12-c11*c32*b33*b21*a22*b11+c11*c32*b33*a21*b11*b22-2*c11*c33*b22*a21*b12*b31+c11*c33*b22*b21*a31*b12+2*c11*c33*b22*b11*a32*b21-c11*c33*b21*a12*b22*b31+2*c11*c33*b21*b12*a22*b31+c11*c33*b12*b21*a21*b32-c11*c33*b11*a22*b21*b32-c11*c22*a13*b31*b21*b32+c11*c21*b33*a12*b22*b31-2*c11*c21*b33*a12*b21*b32+c11*c21*b33*b12*a32*b21+c11*c21*b33*b12*a22*b31-2*c11*c21*a33*b12*b31*b22+c11*c21*a33*b32*b12*b21+c11*c21*a33*b32*b22*b11-2*c11*c21*b23*a32*b12*b31+c11*c21*b23*b32*a32*b11+c11*c21*b23*b32*a12*b31+c11*c21*a23*b12*b31*b32-2*c11*c21*b13*a32*b22*b31+c11*c21*a13*b32*b22*b31-c11*c13*b31*b22*a32*b21+c11*c13*b22*a31*b21*b32-c11*c13*b32*b21*a22*b31+c11*c12*b33*a21*b22*b31+c11*c13*b32*a21*b22*b31+c11*c12*b33*b21*a31*b22-c11*c12*b33*b21*a22*b31-2*c11*c12*b33*b21*a21*b32-c11*c12*a33*b22*b21*b31+c11*c12*b23*a31*b21*b32-2*c11*c12*b23*b31*a31*b22-c11*c12*a23*b31*b21*b32-c11*c32*a13*b22*b21*b31+2*c12*c13*b32*a21*b21*b31+2*c12*c13*b31*b21*a31*b22-2*c12*c21*b13*b31*a21*b32+c12*c21*b13*b31*a31*b22+c12*c21*b23*b31*a11*b32+c12*c21*b23*b31*a31*b12+2*c12*c21*b23*b31*a32*b11-2*c12*c21*b23*a31*b11*b32+2*c12*c21*a33*b31*b11*b22-c12*c21*a33*b12*b31*b21-2*c12*c21*b33*b11*a31*b22-c12*c21*b33*b11*a32*b21+c12*c21*b33*a11*b22*b31+c12*c21*b33*b21*a31*b12-2*c12*c21*b33*a21*b12*b31-c12*c22*b13*b31*b21*a31+2*c12*c22*b33*b21*b11*a31-c12*c22*b33*b31*b21*a11-c12*c23*b32*b31*b11*a21-c12*c23*b31*b11*a31*b22+c12*c31*b13*b21*a21*b32-c12*c31*b13*b21*a22*b31-2*c12*c31*b13*b21*a31*b22+c12*c31*b13*a21*b22*b31+2*c12*c31*a23*b21*b32*b11-c12*c31*a23*b12*b31*b21-2*c12*c31*b23*b11*a21*b32-c12*c31*b23*b11*a22*b31+4*c12*c31*b23*b11*a31*b22-c12*c31*b23*b11*a32*b21-2*c12*c31*b23*a11*b22*b31+2*c12*c31*b23*b21*a12*b31-2*c12*c31*b23*b21*a31*b12+c12*c31*b23*a21*b12*b31-c12*c31*a33*b21*b11*b22+c12*c31*b33*b21*a21*b12+2*c12*c31*b33*b21*a22*b11-2*c12*c31*b33*a21*b11*b22-c12*c32*b13*a21*b21*b31-c12*c32*b23*b21*b11*a31+2*c12*c33*b22*b31*b11*a21-c12*c33*b22*b21*b11*a31-c12*c33*b21*a11*b22*b31-c12*c33*b21*b11*a21*b32-c12*c33*b12*a21*b21*b31-c13*c21*b32*b11*a22*b31-2*c13*c21*b32*b11*a31*b22+c13*c21*b32*b21*a31*b12-c13*c21*b32*b11*a32*b21-c13*c21*b31*b12*a32*b21+2*c13*c21*b11*a32*b22*b31-c13*c22*b32*b31*b11*a21-c13*c22*b31*b11*a31*b22-c13*c22*b31*a11*b21*b32-2*c13*c31*b22*b21*a31*b12+c13*c31*b22*a11*b21*b32+2*c13*c31*b21*a12*b22*b31+2*c13*c31*b11*a22*b21*b32+2*c13*c32*b22*b31*b11*a21-c13*c32*b22*b21*b11*a31-c13*c32*b21*a11*b22*b31-c13*c32*b21*b11*a21*b32-c21*c22*a13*b31*b11*b32-2*c21*c22*b13*b31*a31*b12-c21*c22*a33*b12*b11*b31-2*c21*c22*b33*b11*a11*b32-c21*c22*b33*b11*a12*b31+c21*c22*b33*b11*a31*b12+c21*c22*b33*a11*b12*b31+c21*c23*b12*a31*b11*b32-2*c21*c31*a13*b32*b22*b11+c21*c31*a13*b12*b31*b22-2*c21*c31*b13*b12*a22*b31-2*c21*c31*b13*b12*a32*b21+c21*c31*b13*a12*b21*b32+c21*c31*b13*a22*b11*b32+c21*c31*a23*b12*b11*b32+c21*c31*b23*b12*a32*b11-2*c21*c31*b23*a12*b11*b32+c21*c31*a33*b12*b11*b22-2*c21*c31*b33*a12*b11*b22-c21*c32*a13*b21*b32*b11+2*c21*c32*a13*b31*b11*b22-c21*c32*b13*b11*a22*b31+c21*c32*b13*b11*a31*b22+2*c21*c32*b13*b11*a32*b21+c21*c32*b13*a11*b21*b32-c21*c32*b13*b21*a12*b31-2*c21*c32*b13*b21*a31*b12+4*c21*c32*b13*a21*b12*b31-c21*c32*a23*b12*b11*b31+c21*c32*b23*b11*a11*b32-2*c21*c32*b33*b11*a21*b12-2*c21*c33*b22*a11*b12*b31+2*c21*c33*b22*b11*a12*b31+c21*c33*b22*b11*a11*b32-c21*c33*b21*a12*b11*b32-c21*c33*b12*b21*a12*b31+c21*c33*b12*b11*a31*b22+c21*c33*b12*a11*b21*b32-2*c21*c33*b12*b11*a21*b32-c21*c33*b11*b12*a22*b31+2*c22*c23*b32*a11*b11*b31+2*c22*c23*b31*b11*a31*b12+2*c22*c31*a13*b21*b32*b11-c22*c31*a13*b12*b31*b21+2*c22*c31*b13*b11*a22*b31-2*c22*c31*b13*b11*a31*b22-c22*c31*b13*b11*a32*b21-2*c22*c31*b13*a11*b21*b32-2*c22*c31*b13*a21*b12*b31+2*c22*c31*a23*b12*b11*b31+c22*c31*b23*b11*a11*b32-2*c22*c31*b23*b11*a31*b12-c22*c31*a33*b12*b11*b21+c22*c31*b33*b11*a11*b22+c22*c31*b33*b11*a21*b12-2*c22*c31*b33*a11*b12*b21+c22*c31*b13*b11*a21*b32-c22*c32*b13*b21*b11*a31-c22*c32*b13*b31*b11*a21-c22*c32*b23*a11*b11*b31-c22*c32*b33*a11*b11*b21-c22*c33*b22*a11*b11*b31+2*c22*c33*b21*a11*b12*b31-c22*c33*b11*a21*b12*b31-c22*c33*b11*a11*b21*b32+c23*c31*b22*a11*b12*b31-c23*c31*b22*b11*a12*b31+2*c23*c31*b21*a12*b11*b32-c23*c31*b12*b21*a12*b31-2*c23*c31*b12*b11*a31*b22-2*c23*c31*b12*a11*b21*b32+c23*c31*b12*b11*a21*b32+2*c23*c31*b11*b12*a22*b31-c23*c32*b22*a11*b11*b31+2*c23*c32*b21*a11*b12*b31-c23*c32*b11*a21*b12*b31-c23*c32*b11*a11*b21*b32-c31*c32*b13*b21*a22*b11+c31*c32*b13*a21*b11*b22-c31*c32*b23*b11*a12*b21+c31*c32*b23*b11*a21*b12+c31*c32*b23*a11*b12*b21+c31*c33*b22*a11*b12*b21-c31*c33*b21*b12*a22*b11+c31*c33*b12*a21*b11*b22+2*c32*c33*b21*b11*a21*b12+c22*c33*b11^2*a21*b32+c22^2*b13*b31*b11*a31+c22^2*b33*a11*b11*b31-c23*c31*a21*b12^2*b31+2*c23*c31*b21*a31*b12^2+c23*c31*b22*a32*b11^2+c23*c32*b22*b11^2*a31-c31^2*b13*b22*a12*b21-c31^2*b13*b22*a22*b11-c31^2*a23*b12*b11*b22-c31^2*b23*b12*a12*b21-c31^2*b23*b12*a22*b11+c31*c32*b13*a12*b21^2-c31*c33*b11*a11*b22^2+c31*c33*b22*a22*b11^2-c31*c33*b21*a21*b12^2+c32^2*b13*b21*b11*a21-2*c12*c13*a21*b22*b31^2+2*c12*c21*b33*b21*a12*b31+2*c12*c23*b32*b21*b11*a31+c21*c31*b33*b12*a22*b11-c21*c23*b31*b12*a32*b11-c21*c31*a33*b12^2*b21+c11*c32*b23*b21*a31*b12-c12*c21*a23*b31*b11*b32-c31*c32*a23*b12*b11*b21+c22*c32*b33*b11^2*a21+c21*c23*b32*a11*b12*b31-c11*c13*b31*a31*b22^2+c31*c32*a13*b12*b21^2+c31*c32*a23*b11^2*b22+c31*c32*b23*a22*b11^2-c31*c32*a13*b21*b11*b22-c11*c22*b33*b21*a12*b31+2*c11*c22*a33*b12*b31*b21-2*c11*c32*b23*b11*a31*b22-c11*c32*b23*b21*a12*b31+c13*c31*b12*b21*a21*b32+c12*c31*b33*b21*a11*b22-c12*c22*b33*b31*b11*a21+2*c21*c33*b21*b12*a32*b11+c12*c33*b12*b21^2*a31+c12^2*b23*b31*b21*a31+2*c13*c21*b11*a21*b32^2-2*c13*c21*a12*b22*b31^2-2*c21*c32*b13*b11*a21*b32-c11*c23*b32*b11*a32*b21,
-c13*c23*c31*a13*b22*b31-2*c11*c21*c33*b13*a32*b23-2*c13^2*c21*b32*a31*b23-c13*c21*c33*b13*a22*b31-2*c11*c23*c32*b13*b21*a33+2*c12*c13*c23*a31*b31*b23-c13*c21*c33*b33*a22*b11+c21*c23*c32*b11*b13*a33-2*c11*c12*c33*b23*a21*b33-2*c12*c23*c31*b13*b21*a33-c13*c21^2*b13*a32*b33-2*c12*c21*c33*a13*b31*b23+c13^2*c32*b23*b31*a21-c13*c21*c23*b33*a32*b11-c23*c31*c33*b13*a22*b11+c12*c23*c31*b13*a31*b23+2*c21*c13*c22*a11*b33^2+c12*c23^2*b31*b11*a33+c21*c23*c31*b13*a12*b33+c13*c32*c33*b21^2*a13+2*c13*c21*c23*b13*a32*b31+c11*c21*c33*b23*b12*a33+2*c11*c23*c33*b13*a32*b21+c11*c21*c23*b32*a33*b13-2*c13*c31*c32*b21*b23*a13-2*c11*c23^2*b13*a32*b31-2*c11*c33^2*b22*b21*a13-c13*c23*c32*b23*b31*a11-c13*c31*c33*b23*a12*b21-c13*c21*c23*b33*a11*b32-c23*c31*c33*b13*a11*b22+c23^2*c32*b13*a31*b11-2*c23*c31*c32*b11*b13*a23+c13*c21*c32*a13*b21*b33-c13*c21*c23*b33*a12*b31-c21^2*c33*b13*a12*b33+c11*c22*c33*b23*b11*a33+2*c13*c21*c33*b23*a11*b32+c23^2*c31*b13*a12*b31-c13*c31*c33*b23*a11*b22+c13^2*c21*b33*a32*b21+2*c13*c22*c33*b31*b11*a23-c13*c21*c23*a33*b12*b31+2*c13*c23*c32*b21*b11*a33-c22*c23*c33*b13*b31*a11-c22*c31*c33*a21*b13^2-c13*c23*c31*b23*a11*b32+c13*c22*c23*b31^2*a13+c12*c33^2*b23*a21*b11-c13*c21*c33*b33*a21*b12-c11*c21*c23*a12*b33^2-c11^2*c33*b23*a22*b33-2*c21*c22*c33*b13*a11*b33+c13*c12*c23*b31^2*a23-2*c23^2*c31*b12*a11*b33+c21*c13*c32*b13*a21*b33-2*c21*c33^2*b23*a12*b11+c13*c21*c31*b13*b22*a33+2*c31*c23*c32*a21*b13^2-c11*c13*c33*b23*a21*b32+c13*c12*c33*b21^2*a33+2*c13*c23*c31*a33*b11*b22-2*c11*c23^2*b32*a31*b13-c13*c23*c32*b23*a31*b11-c13*c22*c33*b21*b11*a33-c13*c23*c32*b31*b11*a23+2*c13*c21*c23*b32*a31*b13-c13*c21*c23*a33*b11*b32-c13*c31*c33*b23*a22*b11+c21*c23*c32*a13*b11*b33-2*c11*c21*c33*b13*b32*a23+2*c13*c23*c31*b33*a21*b12+c12*c21*c33*b13*b21*a33+c13*c22*c31*a13*b21*b33+c12*c31*c33*b13*b21*a23-c11*c23*c33*b23*a31*b12-c23*c32*c33*b13*a21*b11+c11*c13*c22*b23*a31*b33+c13*c21*c32*b13*b21*a33+c12*c21*c33*b23*a11*b33-c13*c21*c33*a33*b12*b21+c11*c13*c22*b31*b33*a23-c12*c23*c33*b33*a21*b11-c13*c12*c33*b31*b21*a23+c23*c32*c33*b11^2*a23-2*c11*c22*c33*b13*b31*a23+2*c13*c31^2*a23*b12*b23-c13*c31*c33*b23*a21*b12-c11*c13*c22*a21*b33^2+c11*c21*c33*b13*a22*b33-c13*c21*c33*a13*b22*b31-c21^2*c33*b12*b13*a33+c11*c22*c33*a13*b21*b33+2*c13*c23*c31*b33*a22*b11-c11*c13*c21*a22*b33^2+c21*c13*c32*b13*a31*b23+c21*c32*c33*b11*b13*a23+c11*c31*c33*b13*a22*b23-2*c23*c31*c32*a13*b11*b23-c13*c23*c32*b13*b31*a21+c11*c21*c23*b13*a32*b33+c11*c23*c32*b23*b11*a33-c11*c22*c23*a11*b33^2+c11*c23^2*b33*a11*b32+c13^2*c31*a23*b21*b32+c23^2*c32*b31*b11*a13+c13^2*c32*b23*a31*b21-2*c13^2*c32*a21*b21*b33-c13*c22*c23*b33*a31*b11-c12*c13*c31*a31*b23^2+c12*c13*c31*b21*b23*a33+2*c11*c12*c33*a31*b23^2-c11*c13*c33*b23*a32*b21-c13*c22*c33*b13*a31*b21-c11*c23*c33*b23*a11*b32-2*c13*c21*c31*b23*b12*a33+2*c23*c12*c33*b31*b21*a13-c13*c23*c31*b23*a32*b11-2*c11*c12*c23*b23*a31*b33-c13*c21*c33*b13*a32*b21-c13*c32*c33*b23*a21*b11+2*c23*c31*c33*b12*b11*a23+2*c23*c31*c33*b12*a11*b23-c11*c23*c33*b33*a21*b12+c11*c21*c33*a13*b22*b33-c12*c21*c23*a11*b33^2+c21*c32*c33*b13*a11*b23-c12*c13*c21*a21*b33^2-2*c11*c23*c31*a13*b22*b33+2*c23*c32*c33*a11*b11*b23+2*c23*c11*c33*a13*b21*b32-c13*c23*c31*b13*a22*b31-2*c22*c13*c31*b23*a11*b33+2*c11*c13*c23*b32*a31*b23-c11^2*c33*b22*b23*a33-2*c11*c33^2*b22*a21*b13+c11*c33^2*b23*a21*b12+2*c13*c23*c31*a33*b12*b21+c13*c31^2*a12*b23^2+c23*c31^2*a22*b13^2+c13*c21^2*a12*b33^2+c21^2*c33*a32*b13^2-c22*c33^2*b11^2*a23+c11^2*c23*a22*b33^2+c11^2*c33*a32*b23^2-c13^2*c22*b31^2*a23-c13^2*c32*b21^2*a33-c12*c33^2*b21^2*a13-c12*c23^2*b31^2*a13-c23^2*c32*b11^2*a33-2*c11*c12*c23*b23*b31*a33+c11*c13*c31*b23*a22*b33-2*c11*c13*c32*a23*b31*b23+c11*c13*c32*a23*b21*b33+c11*c13*c32*b21*b23*a33+c11*c13*c32*b23*a21*b33-c11*c13*c33*b23*a22*b31-c11*c13*c33*b23*a31*b22+2*c11*c13*c33*b33*a22*b21+c11*c21*c23*b32*b33*a13-2*c31*c23*c32*b13*a11*b23+c22*c13*c31*b13*a31*b23-c13*c11*c33*a23*b22*b31-c13*c11*c33*a23*b21*b32+c12*c13*c21*b23*a31*b33+c12*c13*c21*b31*b33*a23-2*c12*c13*c21*a33*b21*b33-c12*c13*c23*b33*b31*a21-c12*c13*c23*b33*a31*b21-2*c12*c13*c31*a23*b31*b23+c12*c13*c31*b23*a21*b33+c12*c13*c31*a23*b21*b33-c12*c13*c33*b23*b31*a21-c12*c13*c33*b23*a31*b21+2*c12*c13*c33*a21*b21*b33+c12*c21*c23*b13*b31*a33+c12*c21*c23*b13*a31*b33+c12*c21*c23*b31*b33*a13-2*c12*c21*c23*a33*b11*b33-2*c12*c21*c33*b13*b31*a23-2*c12*c21*c33*b13*a31*b23+c12*c21*c33*a23*b11*b33+c12*c21*c33*b23*b11*a33+c12*c21*c33*a13*b21*b33+c12*c23*c31*a13*b31*b23-2*c12*c23*c31*a13*b21*b33+c12*c23*c31*b13*b31*a23-2*c12*c23*c31*b13*a21*b33+c12*c23*c31*a23*b11*b33+c12*c23*c31*b23*b11*a33+2*c12*c23*c33*b13*a31*b21+2*c12*c23*c33*b13*b31*a21-c12*c23*c33*b23*a31*b11-c12*c23*c33*b33*b21*a11+c12*c31*c33*b21*b23*a13-2*c12*c31*c33*a23*b11*b23+c12*c13*c21*b23*b31*a33-c13*c22*c23*b31*b11*a33-c13*c22*c33*b31*b21*a13-c13*c12*c23*b31*b21*a33+2*c13*c11*c23*b32*b31*a23-c13*c11*c23*a33*b21*b32-c13*c11*c23*a33*b22*b31+2*c13*c11*c33*b22*b21*a33-c13*c21*c33*b13*a21*b32-c13*c21*c33*b13*a31*b22+2*c13*c21*c33*a23*b11*b32+2*c13*c21*c33*a23*b12*b31+2*c13*c21*c33*b23*a12*b31+2*c13*c21*c33*b23*a31*b12+2*c13*c21*c33*b23*a32*b11-c13*c21*c33*a33*b11*b22-c13*c21*c33*b33*a11*b22-c13*c21*c33*b33*a12*b21+c13*c21*c32*a13*b31*b23+c13*c21*c32*b13*b31*a23-2*c13*c21*c32*a23*b11*b33-2*c13*c21*c32*b23*b11*a33-c13*c21*c33*a13*b21*b32+c13*c21*c31*a13*b32*b23+c13*c21*c31*a13*b22*b33+c13*c21*c31*b13*b32*a23-2*c13*c21*c31*a23*b12*b33-2*c13*c21*c22*b31*b33*a13-2*c13*c21*c22*b13*b31*a33+2*c13*c22*c23*a31*b31*b13-c13*c22*c23*b33*b31*a11+c13*c22*c31*a13*b31*b23+c13*c22*c31*b13*b31*a23+c13*c22*c31*b13*b21*a33-2*c13*c22*c31*a23*b11*b33-2*c13*c22*c31*b23*b11*a33-c13*c22*c33*b13*b31*a21+2*c13*c22*c33*b23*b31*a11+2*c13*c22*c33*b23*a31*b11-c13*c22*c33*b33*b21*a11-c13*c22*c33*b33*a21*b11-c13*c23*c31*a13*b21*b32-c13*c23*c31*b13*a21*b32-c13*c23*c31*b13*a32*b21-c13*c23*c31*a23*b11*b32-c13*c23*c31*a23*b12*b31-c13*c23*c31*b23*a12*b31-c13*c23*c31*b23*a31*b12-c13*c32*c33*b21*b11*a23+2*c13*c23*c31*b33*a12*b21+2*c13*c23*c31*b33*a11*b22-c13*c23*c32*b13*a31*b21+2*c13*c23*c32*b33*b21*a11+2*c13*c23*c32*b33*a21*b11-2*c13*c31*c32*b13*b21*a23+2*c13*c31*c33*b22*b21*a13+2*c13*c31*c33*b13*a22*b21+2*c13*c31*c33*b22*a21*b13-c13*c31*c33*a23*b11*b22-c13*c31*c33*a23*b12*b21+2*c13*c32*c33*a21*b21*b13-c13*c32*c33*b23*b21*a11-2*c21*c13*c31*b23*a12*b33-2*c21*c13*c32*b23*a11*b33+c21*c13*c31*b13*a32*b23+c21*c13*c31*b13*a22*b33-2*c21*c13*c22*b13*a31*b33+4*c21*c22*c33*a13*b31*b13-2*c21*c22*c33*a13*b11*b33-2*c21*c22*c33*b11*b13*a33+2*c21*c23*c33*b33*a12*b11-2*c21*c23*c31*a13*b32*b13+c21*c23*c31*b12*a13*b33+c21*c23*c31*b12*b13*a33-2*c21*c23*c32*a13*b31*b13+c21*c23*c32*b13*a11*b33-c21*c23*c33*b13*a32*b11-c21*c23*c33*b13*a11*b32-c21*c23*c33*b13*a12*b31-c21*c23*c33*b13*a31*b12-2*c21*c31*c33*a13*b22*b13+c21*c31*c33*b12*a13*b23+c21*c31*c33*b12*b13*a23+c21*c31*c33*b13*a12*b23-2*c21*c32*c33*a13*b21*b13+c21*c32*c33*a13*b11*b23-2*c22*c31*c33*a13*b21*b13+c22*c31*c33*b11*b13*a23+c22*c31*c33*a13*b11*b23+c11*c13*c22*b23*b31*a33-2*c11*c12*c33*b21*b23*a33-2*c11*c12*c33*a23*b21*b33-2*c11*c12*c23*b31*b33*a23+c11*c13*c21*b23*a32*b33+c11*c13*c21*b32*a33*b23+c11*c13*c21*b32*b33*a23+c11*c13*c31*b22*a23*b33-2*c11*c13*c31*a23*b32*b23-c11*c13*c23*b33*a32*b21-c11*c13*c23*b33*a22*b31-c11*c13*c23*b33*a31*b22+2*c11*c13*c23*b23*a32*b31-c11*c13*c23*b33*a21*b32+4*c11*c12*c33*a23*b31*b23-2*c12*c23^2*a31*b31*b13+c12*c23^2*b33*b31*a11+c12*c23^2*b33*a31*b11-c12*c31*c33*a11*b23^2-2*c12*c33^2*a21*b21*b13+c12*c33^2*b23*b21*a11+2*c11^2*c23*a33*b22*b33+2*c11*c12*c23*a21*b33^2-c11*c13*c31*a32*b23^2-c11*c13*c32*a31*b23^2+c11*c23^2*b33*a12*b31+c11*c23^2*b33*a31*b12+c11*c23^2*b33*a32*b11+c11*c33^2*b23*a22*b11+c11*c33^2*b23*a11*b22-c11^2*c23*b23*a32*b33-c11^2*c23*b32*a33*b23-c11^2*c23*b32*b33*a23+2*c31*c13*c32*a11*b23^2-c13*c31^2*b13*a22*b23-c23*c31^2*b13*a12*b23+2*c21*c22*c33*a31*b13^2-c21*c23*c32*a31*b13^2-c21*c23*c31*a32*b13^2-c21*c31*c33*a22*b13^2-c21*c32*c33*a21*b13^2+c21*c33^2*b13*a21*b12+c21*c33^2*b13*a22*b11+c21*c33^2*b13*a11*b22-2*c21*c33^2*b12*a11*b23+2*c21^2*c33*a13*b32*b13-c21^2*c33*b12*a13*b33+c23^2*c31*a13*b12*b31+c23^2*c31*a13*b11*b32+c23^2*c31*b13*a11*b32+c23^2*c31*b13*a31*b12+c23^2*c31*b13*a32*b11-2*c23^2*c31*b12*b11*a33-2*c23^2*c31*b33*a12*b11+c23^2*c32*b13*b31*a11-2*c23^2*c32*a11*b11*b33+2*c23*c31^2*a13*b22*b13-c23*c31^2*b12*a13*b23+c23*c22*c33*b11^2*a33+c11*c23^2*a33*b11*b32+c11*c23^2*a33*b12*b31-c11*c31*c33*a12*b23^2-c11*c32*c33*a11*b23^2-2*c11*c33^2*b13*a22*b21-c11^2*c33*b22*a23*b33+2*c11^2*c33*a23*b32*b23+c13^2*c32*b31*b21*a23-c13*c31^2*b22*b23*a13-c13*c31^2*b22*a23*b13-c13*c21^2*b32*b33*a13-c13*c21^2*b32*a33*b13+2*c13*c21^2*a33*b12*b33-2*c13^2*c21*b23*a32*b31+c13^2*c21*a33*b21*b32+c13^2*c21*a33*b22*b31+c13^2*c21*b33*a21*b32+c13^2*c21*b33*a22*b31+c13^2*c21*b33*a31*b22-2*c13^2*c22*a31*b31*b23+c13^2*c22*b33*b31*a21+c13^2*c31*a23*b22*b31+c13^2*c31*b23*a21*b32+c13^2*c31*b23*a22*b31+c13^2*c31*b23*a31*b22+c13^2*c31*b23*a32*b21-2*c13^2*c21*b32*b31*a23-2*c13^2*c31*b22*b21*a33-2*c13^2*c31*b33*a22*b21-2*c13^2*c31*b22*a21*b33+c22*c33^2*b13*b21*a11+c22*c33^2*b13*a21*b11-c22*c23*c31*a31*b13^2-2*c22*c33^2*a11*b11*b23+c11*c33^2*a23*b11*b22+c11*c33^2*a23*b12*b21+c21*c33^2*a13*b12*b21+c21*c33^2*a13*b11*b22-2*c21*c33^2*b12*b11*a23+c12*c33^2*b21*b11*a23+c22*c33^2*b21*b11*a13-2*c11*c21*c23*a33*b12*b33-2*c11*c21*c33*a13*b32*b23+c11*c21*c33*b13*b22*a33+c11*c21*c33*a23*b12*b33+c11*c21*c33*b23*a12*b33+c11*c22*c23*b13*b31*a33+c11*c22*c23*b13*a31*b33+c11*c22*c23*b31*b33*a13-2*c11*c22*c23*a33*b11*b33+c11*c22*c33*b13*b21*a33+c11*c22*c33*b13*a21*b33+c11*c22*c33*a23*b11*b33+c11*c22*c33*b23*a11*b33-2*c11*c22*c33*a13*b31*b23+2*c11*c23*c33*b13*a21*b32+2*c11*c23*c33*b13*a22*b31+2*c11*c23*c33*b13*a31*b22-c11*c23*c33*b23*a12*b31-c11*c23*c33*b23*a32*b11-c11*c23*c33*b33*a22*b11-c11*c23*c33*b33*a11*b22-c11*c23*c33*b33*a12*b21+c11*c23*c31*b23*a12*b33+c11*c23*c32*a13*b31*b23-2*c11*c23*c32*a13*b21*b33+c11*c23*c32*b13*a31*b23-2*c11*c23*c32*b13*a21*b33+c11*c23*c32*a23*b11*b33+c11*c23*c31*a13*b32*b23+c11*c23*c31*b13*b32*a23+c11*c23*c31*b13*a32*b23-2*c11*c23*c31*b13*b22*a33-2*c11*c23*c31*b13*a22*b33+c11*c23*c31*a23*b12*b33+c11*c23*c31*b23*b12*a33+c11*c31*c33*b22*b23*a13+c11*c31*c33*b22*a23*b13+c11*c32*c33*b13*b21*a23+c11*c32*c33*b13*a21*b23+c11*c32*c33*b21*b23*a13-2*c11*c32*c33*a23*b11*b23+c11*c13*c31*b22*b23*a33+2*c11*c13*c33*b22*a21*b33-2*c11*c13*c22*a33*b21*b33-2*c31*c13*c32*b13*a21*b23+c22*c13*c31*b13*a21*b33-2*c22*c23*c31*a13*b31*b13+c22*c23*c31*a13*b11*b33+c22*c23*c31*b11*b13*a33+c22*c23*c31*b13*a11*b33-c22*c23*c33*b13*a31*b11+2*c22*c23*c33*a11*b11*b33+4*c23*c31*c32*a13*b21*b13-c23*c31*c33*a13*b12*b21-c23*c31*c33*a13*b11*b22-c23*c31*c33*b13*a21*b12-c23*c31*c33*b13*a12*b21+2*c23*c31*c33*b23*a12*b11-c23*c21*c33*a13*b11*b32-c23*c21*c33*a13*b12*b31+2*c23*c21*c33*b12*b11*a33-c23*c32*c33*b21*b11*a13-c23*c11*c33*a23*b11*b32-c23*c11*c33*a23*b12*b31-c23*c11*c33*a33*b12*b21+2*c23*c11*c33*a13*b22*b31-c23*c12*c33*b21*b11*a33-c23*c22*c33*b31*b11*a13-c23*c32*c33*b13*b21*a11-c13*c23*c31*b13*a31*b22+c12*c23*c31*b23*a11*b33+c22*c31*c33*b13*a11*b23-2*c11*c31*c33*a23*b12*b23+2*c21*c23*c33*b12*a11*b33+c13^2*c22*b33*a31*b21-c23*c31^2*b12*b13*a23-2*c11*c23^2*b32*b31*a13+c13^2*c22*b31*b21*a33-c23*c11*c33*a33*b11*b22-2*c11*c13*c21*a33*b22*b33+4*c13*c21*c22*a33*b11*b33+2*c13*c21*c23*b32*b31*a13+c12*c21*c33*b13*a21*b33+c11*c33^2*b23*a12*b21-c13*c23*c32*b31*b21*a13+4*c11*c12*c23*a33*b21*b33-c12*c23*c33*b23*b31*a11+c21*c33^2*b13*a12*b21-2*c11*c22*c33*b13*a31*b23-c23*c12*c33*b31*b11*a23-c13*c21*c23*b33*a31*b12+c12*c31*c33*b13*a21*b23+c11*c23*c32*b13*b31*a23+4*c13*c31*c32*a23*b11*b23+c11*c23*c32*b23*a11*b33,
c13*a31*a32*b22*a21*b12-c33*a11*a32*b22*a22*b11-c23*a12*b31*b12*a21*a32+2*c32*b23*a22*a11^2*b32+c12*b13*a31*a22*a21*b32+c22*a33*b21*b12*a11*a32+c31*a23*b32*a12^2*b21-c32*b13*a22*a21*a12*b31+c21*a23*b11*a32^2*b12+c12*a33*b32*b21*a12*a21-c32*b33*a22*b11*a12*a21-c11*a23*b32*a12*a32*b21+c22*a33*a32*a22*b11^2-2*c32*a13*a31*a22*b12*b21-2*c13*a31*b32*a22^2*b11+c32*a33*b11*a22*a21*b12-2*c33*b31*b12*a11*a22^2+2*c31*b33*a22*a12*a11*b22-2*c11*a33*b32*b22*a12*a21+c33*a31*b12*a22^2*b11-c13*a31*a32*a11*b22^2+c12*b33*a22*a11*a31*b22+c21*a33*b22*a12^2*b31-c31*b23*a12*b12*a22*a31-2*c31*a13*a32*b22*a21*b12+c12*b13*b31*a22^2*a31+c32*b23*a21*b12*a11*a32+c32*a23*a32*b11*a11*b22-c32*b23*a12*a11*a22*b31-c33*a21*a22*a31*b12^2+c21*b33*a21*a12^2*b32+c12*a33*a21*a22*b11*b32+2*c22*b33*b22*a11^2*a32+2*c21*a13*a22*a11*b32^2+2*c33*a22*b21*b12*a11*a32+c32*a33*b21*a12*a11*b22+2*c32*b23*a12*a11*a32*b21+c22*a13*a31*a12*b21*b32+c11*a23*b12*a32^2*b21-c11*a33*a32*a22*b12*b21-c23*b22*b12*a12*a31^2+2*c11*a33*a32*b22*a22*b11-2*c32*a13*a21*a22*b11*b32-c32*a13*b21*a22*a32*b11-c11*b23*a11*a32*a22*b32+c12*a13*b31*a22*a21*b32-2*c32*a33*b21*b12*a11*a22-2*c13*a21*b22*a32^2*b11+c22*b23*a32*a11*a31*b12+c32*a13*a31*b22*a22*b11-c31*b13*a22*a12*a21*b32-c21*b33*a22*a12*a11*b32-2*c22*a33*a21*a12*b11*b32+2*c31*a23*a32*a12*b11*b22-c31*b23*a12*b22*a11*a32+c22*a13*a22*b31*a31*b12+c22*a13*a31*b12*a32*b21-c31*b23*a21*a12*b12*a32-c22*b23*a12*b31*a11*a32+c21*a23*b31*a12^2*b32+c32*b13*a11*a22^2*b31+c12*a33*b31*b22*a11*a22+2*c32*b23*a22*b11*a12*a31-2*c22*a13*b31*b12*a21*a32+c32*b23*a12*a21*a31*b12-c21*a33*a32*a21*b12^2+c23*a31*b22*a12^2*b31-2*c32*a13*b21*b22*a11*a32-2*c32*b13*a21*a12*a31*b22+c11*a13*b21*a32^2*b22+c11*a23*b22*a32*a31*b12-c33*a22*a21*b12*a32*b11+2*c21*a13*b32*a12*a32*b21+c22*a33*b32*b11*a11*a22-2*c11*a23*b22*b32*a12*a31+c12*b33*a21*a12*a31*b22+2*c33*a22*b31*a12*a11*b22+c11*b23*a11*a32^2*b22+2*c11*a33*a12*a31*b22^2+c11*a33*b12*a22^2*b31-c11*a23*a22*b32*a12*b31-c12*b13*a22*a31^2*b22-c21*a13*b32*a22*a32*b11-2*c21*a33*b32*a12^2*b21+c11*a23*a22*b32*a31*b12-c12*b33*a12*a21^2*b32+2*c22*b13*a32*b11*a22*a31-c31*a13*a32*b22*a22*b11-c33*b32*b22*a11^2*a22-2*c22*b13*a32*a11*a31*b22+2*c12*a13*b31*a22*a32*b21+c21*a33*a32*b12*a11*b22-2*c32*b13*a22*a11*a21*b32+c13*a21*a22*b32*a31*b12-c22*b23*a32*b11*a12*a31+c13*a21*b12*a32^2*b21-c13*b32*b12*a21^2*a32-c13*b22*b12*a22*a31^2+c32*b23*a11*a12*a31*b22-2*c22*a23*b32*b11*a12*a31-2*c31*b33*a21*a12^2*b22-c33*a22*a21*a12*b11*b32+c22*a23*b31*a12*a11*b32+2*c23*a31*a32*b12*a12*b21+c31*b13*b12*a22^2*a31+c12*a13*b32*b21*a21*a32-c22*b23*a32*a11^2*b32+c22*b23*b31*a12^2*a31-c32*b13*a12*b21*a21*a32+c33*a31*b22*a12^2*b21-c21*b13*a11*a32*a22*b32+2*c11*a33*b32*a22*a12*b21-2*c12*a33*a32*b21*a21*b12-2*c32*b13*b11*a22^2*a31+2*c32*b13*a12*a21^2*b32-2*c31*a23*b22*a12^2*b31-c31*a23*a22*a31*b12^2+c21*a23*b32*b12*a11*a32+2*c12*b33*b12*a21^2*a32-c31*a33*b21*a12*b12*a22-c11*b33*a11*a22*b22*a32-2*c11*a23*b32*b12*a21*a32+c22*a33*b31*b12*a11*a22+2*c31*b33*a21*a12*b12*a22+c32*a23*b21*b12*a11*a32-c11*a33*a32*b22*a12*b21-2*c22*a33*a31*b12*a22*b11-c32*a23*b31*a12*a22*b11+2*c31*a23*a32*a21*b12^2+c11*a33*a32*b22*a21*b12-c32*a23*b21*a12*a32*b11-c33*b32*b12*a12*a21^2-2*c33*a21*b22*a12^2*b31-c21*b33*a12*b22*a11*a32-2*c21*a33*b22*b12*a12*a31-c12*a13*a22^2*b31^2-c12*a13*a32^2*b21^2+c13*a12*a31^2*b22^2+c13*a12*a21^2*b32^2-c22*a23*a12^2*b31^2-c22*a23*a32^2*b11^2+c23*a22*a31^2*b12^2+c23*a22*a11^2*b32^2-c32*a33*a12^2*b21^2-c32*a33*a22^2*b11^2+c33*a32*a21^2*b12^2+c33*a32*a11^2*b22^2-c11*a13*a22*a21*b32^2-c11*a13*a32*a31*b22^2+c11*a13*b31*a22^2*b32-2*c11*b13*a31*a22^2*b32-2*c11*b13*b22*a21*a32^2-c11*a23*a22*a11*b32^2+2*c11*a23*a12*a21*b32^2-2*c11*a23*b22*a32^2*b11+c11*b23*b12*a21*a32^2-2*c11*a33*b32*a22^2*b11-c11*a33*a32*a11*b22^2+c11*b33*b12*a22^2*a31+c11*b33*a11*a22^2*b32-c12*b13*a32*a21^2*b32+c12*b13*b21*a21*a32^2-2*c12*b23*a11*a32^2*b21+c12*b23*b11*a21*a32^2+2*c12*b23*b12*a22*a31^2-c12*b23*a12*a31^2*b22-2*c12*b33*a11*a22^2*b31+c13*a31*b12*a22^2*b31-c21*a13*a12*a21*b32^2+c21*a13*b22*a32^2*b11+c21*b13*b12*a21*a32^2+c21*b13*a11*a32^2*b22-c21*a23*a12*a11*b32^2-c21*a23*a32*a31*b12^2-2*c21*b23*a31*a12^2*b32-2*c21*b23*b12*a11*a32^2+2*c21*a33*a22*a31*b12^2+c21*b33*a12^2*a31*b22+c22*b13*a11*a32^2*b21-2*c22*b13*b11*a21*a32^2-c22*b13*b12*a22*a31^2+2*c22*b13*a12*a31^2*b22-c22*b23*a12*a31^2*b12+c22*b23*b11*a11*a32^2-c22*b33*a22*a11^2*b32-2*c22*b33*a21*a12^2*b31+c22*b33*b21*a12^2*a31+c22*a13*b21*a32^2*b11+c22*a13*a22*a12*b31^2+c22*a33*b31*a12^2*b21-2*c23*b21*b12*a11*a32^2+c23*a21*b12*a32^2*b11-2*c23*a31*b32*a12^2*b21-c23*a31*a32*a21*b12^2+c23*b31*a12^2*a21*b32-c23*a11*a12*a21*b32^2+c23*a11*b22*a32^2*b11-c23*b32*b22*a11^2*a32+2*c31*a13*a32*a11*b22^2-c31*a13*a12*a31*b22^2-2*c31*a13*b12*a22^2*b31+c31*b13*a11*a22^2*b32+c31*b23*a12^2*a31*b22+c31*b23*a21*a12^2*b32-c31*a33*a22*a21*b12^2-c31*a33*a12*a11*b22^2+c31*a33*b21*a12^2*b22+c31*a33*b11*a22^2*b12-2*c31*b33*b12*a11*a22^2-c32*b13*b12*a21^2*a32+c32*b23*a21*a12^2*b31-2*c32*b23*b21*a12^2*a31-c32*b23*b22*a11^2*a32+c32*b33*b11*a11*a22^2-c32*b33*a22*a11^2*b22+c32*b33*b21*a12^2*a21-c32*b33*a12*a21^2*b12+c32*a13*b31*a22^2*b11+c32*a13*a32*a12*b21^2+c32*a23*b31*a12^2*b21+c33*a21*b32*a12^2*b21+c33*a11*b32*a22^2*b11+2*c31*a13*a32*a22*b12*b21+2*c31*a13*b22*a12*a22*b31+c31*a13*b22*b12*a22*a31-c31*b13*a22*a12*a31*b22-c31*b13*a22*b12*a21*a32-c12*a33*b21*a22*a32*b11+2*c13*a32*b31*b22*a12*a21-c13*a32*b31*a22*a21*b12-c13*a32*a31*b22*a12*b21-c13*a32*a31*a22*b12*b21-c13*a32*b21*a22*a11*b32+2*c13*a32*a21*a22*b11*b32+c13*a31*b32*b22*a11*a22-2*c13*a31*b32*b22*a12*a21+2*c13*a31*b32*a22*a12*b21+2*c13*a31*a32*b22*a22*b11-c13*a31*b22*a12*a22*b31-c13*a22*b31*a12*a21*b32+c13*a21*b32*b22*a11*a32-c13*a21*b32*a12*a32*b21-2*c21*a13*b32*b22*a11*a32+c21*a13*b32*b12*a21*a32-c21*a13*b22*a32*a12*b31+c21*a13*b22*a32*a31*b12-c21*a13*a22*b32*a12*b31-2*c21*a13*a22*b32*a31*b12-c21*b13*a32*b12*a22*a31-c21*b13*a32*a12*a31*b22-c21*b13*a32*a12*a21*b32-c21*a23*b31*a12*b12*a32+c21*a23*b12*b32*a12*a31-c21*a23*b11*a32*a12*b32+2*c21*b23*a32*a12*a11*b32+2*c21*b23*a31*a12*b12*a32+c21*a33*b32*b12*a12*a21+c21*a33*b32*a12*a11*b22+2*c21*a33*b32*a12*a22*b11+2*c21*a33*a32*b12*a12*b21-c21*a33*a32*b12*a22*b11-c21*a33*a32*a12*b11*b22-c21*a33*a22*b12*a12*b31+2*c21*b33*a22*b12*a11*a32-c21*b33*a21*a12*b12*a32-c21*b33*a12*b12*a22*a31-2*c22*a13*b31*a22*a11*b32+c22*a13*b31*a12*a21*b32+4*c22*a13*b31*b22*a11*a32+c22*a13*a31*a22*b11*b32-2*c22*a13*a31*b22*a32*b11-2*c22*a13*b21*b32*a11*a32+c22*a13*a21*b32*a32*b11-2*c22*a13*b22*b31*a12*a31-c22*b13*a32*a11*a22*b31+2*c22*b13*a32*a21*a12*b31+c22*b23*a31*a12*a11*b32-c22*b13*a32*b21*a12*a31+c22*b13*a32*a11*a21*b32+c22*b13*a31*b12*a21*a32-2*c22*b13*a31*a12*a21*b32-c22*b13*a12*b31*a22*a31+c22*b13*a11*b32*a22*a31+c22*a23*b32*b11*a11*a32-2*c22*a23*b31*b12*a11*a32+c22*a23*b12*b31*a12*a31+c22*a23*b11*a32*a31*b12-c11*a13*b31*a22*b22*a32+c11*a13*b22*b32*a22*a31-c11*a13*b21*a32*a22*b32+2*c11*b13*a31*a22*b22*a32+c11*a23*b32*b22*a11*a32+2*c11*a23*b32*a22*a32*b11+2*c11*a23*b22*a32*a12*b31-c11*a23*a22*a32*b12*b31-c11*b23*a32*b12*a22*a31-c11*b23*a32*a12*a31*b22-c11*b23*a32*a12*a21*b32+c11*a33*b32*a22*a21*b12-c11*a33*b22*a12*a22*b31-2*c11*a33*b22*b12*a22*a31-c11*b33*a22*b12*a21*a32-c11*b33*a22*a12*a21*b32+2*c11*b33*a21*a32*a12*b22-2*c12*a13*b32*b21*a22*a31-2*c12*a13*b31*b22*a21*a32+c12*a13*b22*b31*a22*a31+c12*a13*b21*a32*a31*b22-c12*b13*a32*b21*a22*a31+c12*b13*a32*a21*a31*b22+c12*a23*b31*a22*a11*b32-2*c12*a23*b31*a12*a21*b32-2*c12*a23*b31*b22*a11*a32+4*c12*a23*b31*b12*a21*a32+c12*a23*a31*a12*b21*b32+c12*a23*a31*a22*b11*b32+c12*a23*b21*b32*a11*a32-2*c12*a23*a21*b32*a32*b11+c12*a23*b22*b31*a12*a31-2*c12*a23*a22*b31*a31*b12+2*c12*b23*a32*a11*a22*b31-c12*b23*a32*a21*a12*b31-c12*b23*a32*b11*a22*a31+c12*b23*a32*a11*a31*b22+2*c12*b23*a32*b21*a12*a31+c12*b23*a32*a11*a21*b32-2*c12*b23*a31*b12*a21*a32+c12*b23*a31*a12*a21*b32-c12*b23*a12*b31*a22*a31-2*c12*b23*a11*b32*a22*a31+c12*a33*b31*b22*a12*a21-2*c12*a33*b31*a22*a21*b12-2*c12*a33*a31*b22*a22*b11+4*c12*a33*a31*a22*b12*b21+c12*a33*b21*b22*a11*a32-2*c12*a33*b21*a22*a11*b32+c12*a33*a21*b22*a32*b11+2*c12*b33*a22*a21*a12*b31-c12*b33*a22*b21*a12*a31-c12*b33*a22*b11*a21*a32+c12*b33*a22*a11*a21*b32-2*c12*b33*a21*b12*a22*a31-c12*b33*a12*b21*a21*a32-2*c12*b33*a11*b22*a21*a32-c12*a23*b31*a12*a32*b21-c12*a23*b31*a22*a32*b11-c12*a33*b31*a22*a12*b21+2*c31*b13*a21*a32*a12*b22-c31*b13*a11*a22*b22*a32+c31*a23*b32*b12*a11*a22+c31*a23*b32*a12*a11*b22-c31*a23*b32*a12*a22*b11-2*c31*a23*a32*b12*a11*b22-c31*a23*a32*b12*a12*b21-c31*a23*a32*b12*a22*b11+c31*a23*b22*b12*a12*a31+2*c31*a23*a22*b12*a12*b31+2*c31*b23*a22*b12*a11*a32+c31*a33*b22*b12*a11*a22+c31*a33*b12*b22*a12*a21-c31*a33*b11*a22*a12*b22+c32*a13*b31*b22*a12*a21+c32*a13*a31*b22*a12*b21+4*c32*a13*b21*a22*a11*b32-2*c32*a13*b31*b22*a11*a22-2*c32*a13*b32*b21*a12*a21+c32*a13*a32*b21*a21*b12+c32*a13*a21*b22*a32*b11+c32*b13*a22*a11*a31*b22+2*c32*b13*a22*b21*a12*a31-c32*b13*a22*a11*a32*b21+2*c32*b13*a22*b11*a21*a32+c32*b13*a21*b12*a22*a31+c32*b13*a11*b22*a21*a32+c32*a23*b31*b12*a11*a22-2*c32*a23*b31*b12*a12*a21+c32*a23*b31*a12*a11*b22+c32*a23*a31*b12*a12*b21+c32*a23*a31*b12*a22*b11-2*c32*a23*b21*a12*a11*b32-2*c32*a23*a21*b12*a32*b11+4*c32*a23*a21*a12*b11*b32-2*c32*a23*b32*b11*a11*a22-2*c32*b23*a22*a11*a31*b12-c32*b23*a22*b11*a11*a32-2*c32*b23*a21*a12*a11*b32-c32*b23*a12*b11*a21*a32+c32*a33*b22*b11*a11*a22-2*c32*a33*b22*b11*a12*a21+c32*a33*b12*b21*a12*a21+c32*b33*a22*a11*a21*b12+c32*b33*a21*a12*a11*b22-c32*b33*a12*b21*a11*a22-c32*a13*b31*a22*a12*b21+2*c32*a33*b21*a12*a22*b11-c33*a22*a31*a12*b11*b22-c33*a22*b21*a12*a11*b32+c33*a21*b32*b12*a11*a22-2*c33*a21*a32*b12*a11*b22-c33*a21*a32*b12*a12*b21+2*c33*a21*a32*a12*b11*b22+c33*a21*b22*b12*a12*a31+2*c33*a21*a22*b12*a12*b31-c33*a12*a31*a22*b12*b21-c33*a12*b21*b22*a11*a32+c33*a11*b32*b22*a12*a21+c33*a11*b22*b12*a22*a31+c22*a33*b31*b12*a12*a21-2*c22*a33*a31*b12*a12*b21+4*c22*a33*a31*a12*b11*b22+c22*a33*b21*a12*a11*b32+c22*a33*a21*b12*a32*b11-2*c22*a33*a32*b11*a11*b22-c22*b33*a22*b11*a12*a31+c22*b33*a22*a11*a31*b12-2*c22*b33*a21*b12*a11*a32+c22*b33*a21*a12*a11*b32+2*c22*b33*a12*a11*a22*b31+c22*b33*a12*a21*a31*b12-c22*b33*a12*a11*a32*b21+2*c22*b33*a12*b11*a21*a32-2*c22*b33*a11*a12*a31*b22-c22*a13*b31*a12*a32*b21+2*c22*a23*b31*a12*a32*b11-c22*a33*b31*a12*a22*b11-c22*a33*b21*a12*a32*b11+2*c23*a32*b31*b12*a11*a22-c23*a32*b31*a12*a11*b22-c23*a32*a31*b12*a22*b11-c23*a32*a31*a12*b11*b22+2*c23*a32*b21*a12*a11*b32-c23*a32*a21*a12*b11*b32-2*c23*a31*b32*b12*a11*a22+c23*a31*b32*b12*a12*a21+c23*a31*a32*b12*a11*b22-c23*a31*a22*b12*a12*b31-c23*a12*b31*a22*a11*b32+c23*a11*b32*b12*a21*a32-c23*a11*b32*a22*a32*b11+c23*a11*b22*b32*a12*a31-2*c31*a13*b32*b22*a11*a22+c31*a13*b32*b22*a12*a21-c31*a13*b32*a22*a12*b21+c31*a13*b32*a22*a21*b12-c31*a13*a32*b22*a12*b21-c12*b13*a22*b31*a21*a32+2*c23*a31*b32*a12*a22*b11-c33*a11*a12*a31*b22^2+2*c11*b23*a31*a22*a12*b32+c32*a23*a32*a22*b11^2-2*c21*a33*b32*b12*a11*a22+2*c21*a13*a22*a32*b12*b31+c11*a33*b32*b22*a11*a22+c21*a13*b22*b32*a12*a31-2*c31*a23*b32*b12*a12*a21-2*c32*a23*a31*a12*b11*b22-c22*b33*a22*b11*a11*a32-c22*a13*b31*a22*a32*b11-2*c22*a33*b31*a12*a11*b22-c31*b23*a22*a12*a11*b32-2*c12*a23*a31*b12*a32*b21+c31*a13*b32*a22^2*b11+2*c12*b33*a22*a11*a32*b21+c12*a33*b31*a22^2*b11+c12*a33*a32*a12*b21^2+2*c11*b13*a32*a22*a21*b32+c12*a23*a31*b22*a32*b11+c12*a23*b21*a32^2*b11-c11*b33*a22*a12*a31*b22-2*c12*a33*a31*b22*a12*b21+c32*a13*b31*a22*a21*b12+c13*b31*a22^2*a11*b32-c13*a21*a22*a11*b32^2+c12*a23*a22*a12*b31^2+c11*a13*b32*b22*a21*a32-2*c21*a13*b12*a32^2*b21-c13*a22*b31*b22*a11*a32+2*c21*b13*a31*a22*a12*b32+c13*b21*b22*a11*a32^2+c12*b33*b11*a22^2*a31,
c23*a13*b33*b32*b21*a11-c11*b13*a23*b33*a21*b32-2*c13*b23*a33*b32*a21*b11+c11*b33*a23*a33*b11*b22+c31*b23*a13*a23*b12*b31+c13*b23*a33*b22*a31*b11-c23*b23*b33*a31*a11*b12+c31*b13*a23*a33*b12*b21+c13*b33^2*a11*a22*b21-2*c13*a33*b33*b22*b21*a11-2*c31*a13*b23^2*a31*b12+2*c13*b23*b33*a31*a22*b11+c33*b13*a23*a21*b12*b31-c31*b23*a13^2*b22*b31-c13*b23*b33*b31*a12*a21+c33*a23*b23*b31*b11*a12-c13*a33*b33*b21^2*a12-2*c33*b13*a23*b31*b21*a12+c13*a33*b33*b11*b22*a21-c32*b13*a23*b33*a21*b11-c13*b13*b23*a21*a32*b31-2*c23*a13*b33*b22*a31*b11-c22*b13*a23*b33*b31*a11-c23*b23*b33*a11*a32*b11+c33*a13*b23*b32*b21*a11-c31*b13*a23*b23*a11*b32-c23*b13*b33*a31*a21*b12-c11*a13*b23*b33*a21*b32+c33*b13*a23*b21*b11*a32+2*c33*b13*b23*b31*a11*a22+2*c11*b13*b32*b31*a23^2+2*c21*a13^2*b32*b31*b23-c32*b13*b31*b11*a23^2-c11*b13*a23*b32*a31*b23-2*c13*a23*b33*b21*a31*b12+2*c33*b13*b23*b31*a12*a21+c13*b13*a23*b22*b31*a31+2*c32*b13*a23*b33*b21*a11+c13*a23*b33*b31*b21*a12-2*c21*b13^2*a33*a21*b32+c12*a13*a31*b31*b23^2+c33*a13*b33*b11*b22*a21+c23*b13^2*a21*a32*b31-c33*b13*b23*a31*a11*b22+c13*a33*b33*b12*b21*a21-2*c33*b13*a33*b21*b11*a22-c13*b23*b33*a31*a11*b22-2*c33*b13^2*a22*a21*b31-2*c23*a13*b13*b32*b31*a21+c23*a13*b33*b32*a21*b11-c23*b13*b33*b31*a11*a22-c23*a13*b23*b31^2*a12+c11*b23^2*a33*a31*b12+c11*a33*b23^2*a32*b11-2*c11*b13*a23*a33*b21*b32-2*c12*b23^2*a33*b31*a11+c33*a13*b23*b22*a31*b11-c23*b13*b33*a31*a22*b11-c13*b23*b33*a32*b21*a11+c13*b23^2*a12*a31*b31-c13*b13*b33*a22*a31*b21+4*c33*b13*a33*b22*b21*a11+c31*b23^2*a33*a12*b11-c11*b23*a33*b33*a21*b12-c22*a13*b13*b31^2*a23-2*c11*b13*a23*a33*b22*b31-c11*b13*b23*a33*a32*b21+c33*b13^2*a31*a21*b22+c33*a13*b33*b21*b11*a22-c33*b13*b23*a31*a21*b12+c13*b33^2*a21*a11*b22+2*c21*a13*b13*b33*a22*b31+c33*a23*b23*b11*b32*a11-c21*b33*a13^2*b21*b32+c23*a13*b13*b22*b31*a31+2*c31*a13*b13*b23*a31*b22-c13*b13*b33*a21*a32*b21-c33*a13*b33*b21^2*a12+c13*a23*b33*a21*b12*b31+c12*a23*b33^2*a21*b11-2*c11*b23^2*a33*a12*b31-c13*b13*b23*a22*a31*b31+2*c11*b13*b23*a33*a21*b32-2*c23*b13*a23*b11*b32*a31-c31*a23*b23*b12*a11*b33+2*c11*b23*a33*b33*a11*b22+c12*b23^2*a33*a31*b11-c31*a13*b13*b23*a21*b32-c22*b13*a23*b33*a31*b11-c31*a23*b13*b23*a12*b31+c33*b23^2*a31*a11*b12-2*c23*b13*a33*b32*b21*a11+c11*a33*a23*b33*b12*b21-c21*a13*b13*b32*a31*b23-2*c13*a13*b23*b22*b31*a31-c21*b13*a23*b33*a32*b11-2*c13*b23*a33*a21*b12*b31-c11*b33*a23^2*b11*b32-c12*a13*a23*b31^2*b23-c11*b13*a23*b33*a22*b31-c11*a13*b23*b33*a32*b21+c23*b13^2*a31*a21*b32+c23*b23*b33*a11^2*b32+4*c33*b23*a33*b12*b11*a21+c21*b13*a13*a33*b21*b32+2*c21*b13*a33*b33*a21*b12-c13*b23*b33*a21*a11*b32-c31*b13*a23^2*b12*b31+c31*b13^2*a23*a21*b32+c11*a13*b33^2*a22*b21+c11*a13*b22*a21*b33^2-2*c23*a23*b33*b12*b31*a11-c11*a13*b23*b33*a31*b22+c33*a13*b13*b31*b21*a22+2*c33*b23*a33*b11^2*a22-c23*b23*b33*a12*a31*b11+c13*b13*b23*a31^2*b22-c21*a33*b23*b33*a12*b11-c21*a13*b23*b33*a11*b32-c33*b13*b23*a31*a12*b21+2*c31*b13*a23*b23*a31*b12-2*c21*a13*b33^2*a22*b11-c21*a13^2*b33*b22*b31-c32*a13*b13*b21^2*a33-c32*a13^2*b31*b21*b23-c31*a13*b13*b33*a22*b21-2*c11*b23^2*a33*a11*b32+c11*a13*b23*a33*b22*b31+c13*a23*b23*b12*b31*a31+c32*b13^2*a23*b31*a21-c32*a23*b23*b11^2*a33-c22*a33*b23*a11*b11*b33-2*c13*b33^2*a22*a21*b11-c23*b13*b23*a31*a11*b32+c23*b23*a33*b12*b31*a11-2*c13*b23^2*a32*a31*b11+c32*a13*b23^2*b31*a11-2*c32*a13*b23^2*a31*b11+c13*b23^2*a11*a32*b31-c22*b13*b23*a33*a31*b11+c31*a13*b23^2*a11*b32-c31*b13*a23^2*b11*b32-c13*b13*a33*b21^2*a32+2*c23*b13*b33*a32*b21*a11-2*c31*b13^2*a23*a31*b22-2*c33*b13*a33*b12*b21*a21-2*c33*b23^2*a12*a11*b31-c11*a23*b23*b33*a31*b12-c32*b13*b23*a33*b21*a11+c32*a13^2*b21^2*b33+c32*a23^2*b11^2*b33-c33*b13^2*a21^2*b32-c33*b23^2*a11^2*b32+c22*b23*b11^2*a33^2+c22*a13^2*b31^2*b23-c23*b33^2*a11^2*b22-c23*b13^2*a31^2*b22+c12*b13*b31^2*a23^2+c12*b13*b21^2*a33^2-c13*b23^2*a31^2*b12-c13*b33^2*a21^2*b12+c13*b23^2*a31*a11*b32+2*c13*a13*b23*b31^2*a22+2*c13*a13*b33*b21^2*a32-c13*b13*a23*b31^2*a22-c23*a33*b33*b11^2*a22+c31*a13*b23^2*a12*b31-2*c31*a13*b23^2*a32*b11-c31*a13^2*b23*b21*b32+2*c31*a13^2*b22*b21*b33-2*c31*b13^2*a23*a32*b21+c31*b13^2*a33*a22*b21+c31*b13^2*a33*b22*a21+2*c31*a23^2*b12*b11*b33+c31*a23*b13^2*a22*b31+c31*b23^2*a33*b12*a11-2*c32*b13^2*a23*a31*b21+c32*a33*a21*b21*b13^2+c32*a33*a11*b11*b23^2+c31*b13*a23*a33*b11*b22-c31*b13*a23*b33*a21*b12-c31*b13*a23*b33*a22*b11+2*c31*b13*a23*b33*a11*b22-2*c31*a23*a13*b33*b12*b21+2*c31*a23*b13*b23*a32*b11+2*c31*a23*b13*b33*a12*b21+2*c21*a13*b13*b33*a21*b32-2*c21*a13*b13*b32*b31*a23-c21*a13*b13*b23*a32*b31+c21*a13*b13*a33*b22*b31-c21*a13*b13*b33*a32*b21+c21*a13*a23*b33*b11*b32-2*c21*a13*b23*a33*b11*b32+2*c21*a13*b23*b33*a32*b11-c21*a13*b23*b33*a12*b31+c21*b13*a23*a33*b12*b31+c21*b13*a23*a33*b11*b32-c21*b13*a23*b33*a11*b32-c21*b13*a23*b33*a31*b12+2*c21*b13*b23*a33*a11*b32-c21*b13*b23*a33*a31*b12-c21*b13*b23*a33*a32*b11-c21*b13*a33*b33*a11*b22-c21*a23*b13*b33*a12*b31-2*c21*b23*a13*a33*b12*b31+2*c21*b23*b13*a33*a12*b31-c21*b23*a33*b12*a11*b33+c21*a33*a13*b33*b11*b22-c21*a33*b13*b33*a12*b21+2*c21*a33*b13*b33*a22*b11-2*c21*a33*a23*b12*b11*b33+c21*b33*a13*a33*b12*b21-c22*a13*b13*a31*b31*b23+c22*a13*b13*b31*b21*a33-c22*a13*b13*b33*a31*b21+2*c22*a13*b13*b33*b31*a21-2*c22*a13*b23*b31*b11*a33+2*c22*a13*b23*b33*a31*b11+c22*a13*a23*b31*b11*b33+c22*a13*a33*b21*b11*b33+c22*b13*a23*b31*b11*a33-c22*a33*b13*b33*b21*a11+2*c23*b13*b33*a31*a11*b22+c23*a13*b13*b21*b32*a31+c23*a13*b13*b31*b21*a32-2*c23*a13*b23*b32*b31*a11+c23*a13*b23*b12*b31*a31+c23*a13*b23*b11*b32*a31+c23*a13*b23*b31*b11*a32-2*c23*a13*b33*b21*b11*a32+c23*a13*b33*b31*b11*a22+c23*a13*b33*b22*b31*a11-2*c23*b23*a33*b12*b11*a31+c23*b23*a33*b11*b32*a11+c23*b23*a33*b31*b11*a12+2*c23*b23*b33*a12*a11*b31+c23*a33*b33*b21*b11*a12-2*c23*a33*b33*b12*b11*a21+c23*a33*b33*b11*b22*a11+c23*a33*b33*b12*b21*a11+c23*a13*b33*a21*b12*b31-2*c23*a13*b33*b21*a31*b12+c23*a13*b33*b31*b21*a12-2*c23*b13*a23*b31*b11*a32+c23*b13*a33*b21*b11*a32+c23*b13*a33*b31*b11*a22-2*c23*b13*a33*b31*b21*a12+4*c23*b13*a23*b32*b31*a11-2*c23*b13*a23*b12*b31*a31+2*c23*b13*b23*a32*a31*b11-c23*b13*b23*a12*a31*b31-c23*b13*b23*a11*a32*b31+c23*b13*a33*b32*a21*b11+c23*b13*a33*b22*a31*b11-2*c23*b13*a33*b22*b31*a11+c23*b13*a33*a21*b12*b31+c23*b13*a33*b21*a31*b12+2*c23*b13*b33*a31*a12*b21+4*c23*a23*b33*b12*b11*a31-2*c23*a23*b33*b11*b32*a11-2*c23*a23*b33*b31*b11*a12-c31*b23*b13*a33*a12*b21+c31*b23*a13*a33*b12*b21+c31*a13*b13*a23*b21*b32-c31*a13*b13*b23*a22*b31+2*c31*a13*b13*b23*a32*b21-2*c31*a13*b13*b22*b21*a33-2*c31*a13*a23*b33*b11*b22-c31*a13*b13*b22*a21*b33+2*c31*a13*b23*b33*a21*b12-c31*a13*b23*b33*a11*b22+c31*a13*b23*a33*b11*b22+2*c31*a13*b23*b33*a22*b11-c31*b13*b23*a33*a21*b12-c31*b13*b23*a33*a22*b11-c31*b13*b23*a33*a11*b22+c31*b13*a13*a23*b22*b31-2*c31*a23*b23*b12*b11*a33+c32*a13*b13*b31*b21*a23-c32*a13*b13*b23*b31*a21+2*c32*a13*b13*b23*a31*b21+c32*a13*a23*b31*b11*b23+c32*a13*b23*b21*b11*a33-2*c32*a13*a23*b21*b11*b33-c32*b13*b23*a33*a21*b11+c32*b13*a23*b21*b11*a33-c32*a23*b13*b23*b31*a11+2*c32*a23*b13*b23*a31*b11-c32*a23*b23*a11*b11*b33-2*c33*b23*a33*b11*b22*a11-2*c33*b23*a33*b12*b21*a11+2*c33*b23*b33*a12*a11*b21-c33*b23*b33*a11*a22*b11-c33*b23*b33*a12*a21*b11-2*c33*b23*a33*b21*b11*a12+c33*b13*a23*b32*a21*b11-2*c33*b13*a23*b32*b21*a11+c33*b13*a23*b22*a31*b11-2*c33*b13*a23*b22*b31*a11+c33*b13*a23*b21*a31*b12-c33*b13*b23*a21*a32*b11-c33*b13*b23*a32*b21*a11-c33*b13*b23*a31*a22*b11-2*c33*b13*a33*b11*b22*a21-c33*b13*b33*a12*a21*b21+c33*b13*a23*b31*b11*a22-2*c33*a23*b23*b12*b11*a31+c33*a23*b23*b12*b31*a11+c33*a23*b33*b21*b11*a12-2*c33*a23*b33*b12*b11*a21+c33*a23*b33*b11*b22*a11-c33*b13*b33*a21*a11*b22+2*c33*b13*b23*a21*a11*b32-c33*b23*b33*a21*a11*b12+c33*a13*b13*b21*b32*a21+c33*a13*b13*b22*b31*a21+c33*a13*b23*b21*b11*a32-2*c33*a13*b23*b31*b11*a22-2*c33*a13*b23*b32*a21*b11+c33*a13*b23*b22*b31*a11+c33*a13*b23*b21*a31*b12+c33*a13*b23*b31*b21*a12-2*c33*a13*b33*b22*b21*a11+2*c33*b13*b33*a22*a21*b11-c33*b13*b33*a11*a22*b21-c21*a13*b13*b33*a31*b22+2*c21*a13*b23*b33*a31*b12-c11*b13*a33*b22*a21*b33-c11*a13*b23*b33*a22*b31+c11*a13*a23*b33*b21*b32+2*c11*a23*b23*b33*a11*b32+2*c11*b13*a23*b33*a32*b21+2*c11*b13*b23*a33*a22*b31+2*c11*b13*a23*b33*a31*b22+c11*a13*a23*b33*b22*b31+c11*b23*a23*a33*b11*b32-2*c11*a33*a13*b22*b21*b33-c11*a33*b13*b33*a22*b21+2*c11*a33*b23*b33*a12*b21-c11*a33*b23*b33*a22*b11-c11*a23*b13*b23*a32*b31+c11*a23*b23*a33*b12*b31-c11*a23*b23*b33*a32*b11+2*c11*a23*b23*b33*a12*b31+c12*a13*b23*b31*b21*a33-c12*a13*b23*b33*b31*a21-c12*a13*b23*b33*a31*b21+c12*a13*a23*b31*b21*b33-2*c12*b13*a23*b31*b21*a33-c12*a23*b13*a31*b31*b23+2*c12*a23*b13*b33*a31*b21-c12*a23*b13*b33*b31*a21+c12*a23*b23*b31*b11*a33+2*c12*a23*b23*b33*b31*a11-c12*a23*b23*b33*a31*b11+c12*a23*a33*b21*b11*b33-c12*b23*b13*a33*a31*b21+2*c12*b23*b13*a33*b31*a21-c12*a33*b13*a21*b21*b33+2*c12*a33*b23*b33*b21*a11-c12*a33*b23*b33*a21*b11+2*c13*b13*b23*a32*a31*b21-2*c13*a13*b33*b22*b31*a21-2*c13*a13*b33*b21*b32*a21+c13*b13*a33*b21*b32*a21+c13*b13*a33*b22*b31*a21-2*c13*b13*a33*b22*b21*a31+2*c13*b23*b33*a31*a21*b12-c13*b13*b33*a31*a21*b22-2*c13*a13*b33*b31*b21*a22+4*c13*a13*b33*b22*b21*a31-2*c13*a23*b33*b22*a31*b11+c13*a23*b33*b22*b31*a11+c13*b23*a33*b21*b11*a32-2*c13*b23*a33*b31*b11*a22+c13*b23*a33*b31*b21*a12+c13*b23*a33*b32*b21*a11+c13*b23*a33*b22*b31*a11+c13*b23*a33*b21*a31*b12+2*c13*b23*b33*a21*a32*b11-c13*b23*b33*b31*a11*a22-c13*b23*b33*a31*a12*b21+c13*a23*b23*b11*b32*a31-2*c13*a23*b23*b32*b31*a11-2*c13*a13*b23*b31*b21*a32+c13*a23*b33*b32*b21*a11+c13*a23*b33*b31*b11*a22+c13*b13*a23*b31*b21*a32+c13*b13*a23*b21*b32*a31-2*c13*b13*a23*b32*b31*a21+c13*a23*b23*b31*b11*a32-2*c13*a13*b23*b21*b32*a31+4*c13*a13*b23*b32*b31*a21-c13*b13*b23*a31*a21*b32+c33*b23^2*a11*a32*b11+c33*b23^2*a12*a31*b11+c33*b13^2*a22*a31*b21+c33*b13^2*a21*a32*b21+2*c33*b13*a33*b21^2*a12-c33*a23*b33*b11^2*a22-c33*a13*b13*b21^2*a32+c33*b23*b33*a11^2*b22+c33*b13*b33*a21^2*b12+c11*a13*b23^2*a32*b31+c11*a13*b32*a31*b23^2+2*c11*b13*b22*b21*a33^2-2*c11*a23*b33^2*a12*b21+c11*a23*b33^2*a22*b11-c11*a23^2*b33*b12*b31+c11*a23*b33^2*a21*b12-2*c11*a23*b33^2*a11*b22-c11*b23*a33^2*b11*b22-c11*b23*a33^2*b12*b21-c12*a13*a33*b21^2*b33+c12*a13*a21*b21*b33^2-c12*a23^2*b31*b11*b33-2*c12*a23*b33^2*b21*a11-c12*b23*b21*b11*a33^2-c21*b13*a33^2*b11*b22-c21*b13*a33^2*b12*b21+c21*b13^2*a23*a32*b31+c21*b13^2*a23*b32*a31-2*c21*b13^2*a33*a22*b31+c21*a23*b33^2*a12*b11+c21*a23*b12*a11*b33^2+2*c21*b23*b12*b11*a33^2+c21*a13*b33^2*a11*b22-c22*a13^2*b31*b21*b33-2*c22*a13*b33^2*a21*b11+c22*a13*b33^2*b21*a11-c22*b13*b21*b11*a33^2+c22*b13^2*a33*a31*b21-2*c22*b13^2*a33*b31*a21+c22*a23*a31*b31*b13^2-c22*a23*a33*b11^2*b33+c22*a23*a11*b11*b33^2-2*c23*b13^2*a32*a31*b21+2*c23*b13*a23*b31^2*a12+2*c23*a23*b33*b11^2*a32-c23*b23*a33*b11^2*a32-2*c23*b33^2*a12*a11*b21+c23*b33^2*a11*a22*b11+c23*b33^2*a12*a21*b11+c23*b13*b23*a31^2*b12+c23*b33^2*a21*a11*b12+c23*b13^2*a22*a31*b31-c23*a13*b13*b31^2*a22-2*c33*a13*b13*b22*b21*a31-c13*a23*b23*b31^2*a12+c13*b13*b33*a21^2*b32-2*c21*a13*b33^2*a21*b12+2*c32*a13*b23*b33*a21*b11-2*c33*a13*b23*a21*b12*b31+c13*a33*b33*b21*b11*a22-c31*a13*b23*b33*a12*b21-c32*a13*b23*b33*b21*a11-2*c13*a23*b33*b21*b11*a32+c21*a33*b13^2*a32*b21+c21*a13*b33^2*a12*b21+c13*a23*b33*b32*a21*b11-c11*b13*b23*a33*a31*b22-c23*b13*b33*a21*a11*b32-c33*a23*b23*b11^2*a32+c13*b13*a33*b31*b21*a22+c13*b33^2*a12*a21*b21-c32*a13*b13*a21*b21*b33+2*c13*b13*b33*a22*a21*b31-c22*a13*b23*b33*b31*a11+c31*a23*a13*b23*b11*b32-2*c11*a23*a13*b32*b31*b23-c23*b13*b33*b31*a12*a21+c21*b13^2*a33*a31*b22+c33*a23*b33*b12*b21*a11+2*c22*b13*b23*a33*b31*a11+2*c22*a33*b13*b33*a21*b11+c21*a23*a13*b33*b12*b31-c31*a23*b23*b33*a12*b11+c33*a13*b33*b12*b21*a21-c23*b13*b33*a21*a32*b11+c11*a13*b23*a33*b21*b32,
c31*a13*b23^2*a12*a31-2*c32*a13*b13*a23*b31*a21+2*c23*b13*a23*a32*a31*b11-c13*a23*b23*a12*a31*b31+c23*a13*a23*b12*b31*a31-c23*a13*a23*b31^2*a12-c33*a13^2*b22*b31*a21-c21*b23*b13*a33*a12*a31-c23*b13*a33*a31*a11*b22+2*c33*a23*b33*a21*a11*b12+c33*a13*a23*a21*b12*b31-c21*a13^2*b23*a32*b31-2*c33*a13*a23*b21*b11*a32+2*c21*a13*b13*a32*a31*b23-c31*a23*b13*b23*a12*a31-c21*a13^2*b32*a31*b23+c21*a13*a23*b33*a11*b32+2*c33*b13*a23*a31*a11*b22+c21*a13*b13*a33*a22*b31+c32*a13*a23*b33*b21*a11-c23*a33*b33*a12*a21*b11-2*c13*b13*a23*a31^2*b22-c33*a13^2*b21*b32*a21+c13*a23*a33*a21*b12*b31-2*c21*a13*a33*b33*a12*b21+2*c11*a23^2*b33*a31*b12+c21*b13*a23*a33*a32*b11-2*c21*b13*a23*a33*a12*b31-c23*b13*a23*a11*a32*b31-2*c22*a33*a13*b33*b21*a11-2*c23*a13*a33*b31*b11*a22-c23*a33^2*b11*b22*a11+c21*b33*a13*a33*a21*b12+c22*a13*b13*a31^2*b23-c33*b23*a33*a11*a22*b11+2*c23*a13^2*b32*b31*a21+c22*a13*a21*a11*b33^2+c32*b23*a23*a11*b11*a33-2*c11*a33*a23*b33*a21*b12-2*c22*a13*b13*a33*a31*b21-c23*a13^2*b31*b21*a32-c23*a23*a33*b11^2*a32-2*c33*a13*a23*b21*a31*b12-c12*b23*a33*a21*a11*b33-c33*b23*a33*a21*a11*b12-2*c33*a13*a23*b22*a31*b11+2*c13*a33^2*b22*b21*a11+c13*a23*a33*b21*b11*a32-2*c31*a23*a13*b23*a11*b32-c33*a13*b23*a31*a12*b21-c13*a13*b33*a21*a32*b21+2*c31*a13*b13*a22*a21*b33+2*c13*a13*b23*a32*a31*b21-c12*b13*a21*b21*a33^2+c12*b13*a33*a21^2*b33-2*c33*a23*a33*b12*b11*a21-c31*b13*a23^2*a32*b11+2*c33*a13*b33*a11*a22*b21+c22*b13*a13*a31*b31*a23-c12*a23^2*b33*b31*a11+c13*a23*a33*b22*a31*b11+2*c13*b13*a23*a31*a21*b32+c21*a13*b33^2*a12*a21-c23*a13*b13*a22*a31*b31-c33*a13*b23*a31*a11*b22+2*c13*a23^2*b32*b31*a11+2*c23*b23*a33*a31*a11*b12+c11*a23*b33^2*a11*a22+c11*a13*b23*a33*a32*b21+2*c33*b13*a23*a32*b21*a11-c31*a13*b13*b23*a22*a31-2*c32*a23*a13*b23*b31*a11-c21*b13*a33^2*a21*b12-c33*a23^2*b11*b32*a11-2*c33*a13*a33*b22*b21*a11-c21*b13*a33^2*a22*b11-2*c21*a23*a13*b33*a31*b12-2*c11*a13*a23*b33*a32*b21+2*c11*a33*b13*a22*a21*b33+c12*b23*a13*a31*b31*a23-c12*b13*b23*a31*a21*a33-c23*a33*b33*a21*a11*b12+c33*a13*a33*b11*b22*a21+c21*b13^2*a33*a22*a31-c23*a13*b33*b31*a11*a22+c12*b13*a23*a33*a31*b21-c12*b13*a31*b31*a23^2-c23*a13*b33*a32*b21*a11+c31*a13*b13*a23*a32*b21-c13*b23*a33*a31*a21*b12-c21*b23*a33^2*b12*a11-c22*a13^2*b33*b31*a21+c22*b33*a23*a11*b11*a33+2*c23*a13*b13*a32*a31*b21+c13*a13*a33*b31*b21*a22-c31*a13^2*b22*a21*b33+c31*b13^2*a23*a21*a32+2*c11*a23*b13*a32*a31*b23+c13*a13*a23*b31*b21*a32+c23*a23*b33*a11^2*b32+2*c23*b13*a33*b31*a12*a21-c23*b13*a23*a31*a11*b32-2*c11*a23*b23*a33*a31*b12+c31*b13*a23*a33*a22*b11-c33*a13^2*b31*b21*a22-c33*a23^2*b31*b11*a12+c11*a13*a23*b33*a22*b31+c31*a13*b13*a33*b22*a21-2*c12*a23*a13*b33*a31*b21-c23*b13*a33*a32*b21*a11+c31*a13*b23*a33*a12*b21-2*c21*b13^2*a32*a31*a23+c11*b23*a23*a33*a11*b32-2*c31*a13*b13*a23*a21*b32+c11*a23*a33*b33*a12*b21-2*c21*a33*a13*b33*a11*b22-c12*b23*a33^2*b21*a11+2*c21*a13^2*b33*a31*b22+2*c21*a13^2*b33*a32*b21+c33*a13*a23*b22*b31*a11+2*c21*b13*a33^2*a12*b21-c23*a13*b33*a21*a11*b32-c23*a13*b33*a31*a12*b21-c33*a13*b13*a31*a21*b22-2*c13*a13*a33*b22*b21*a31+2*c12*b23*a33^2*a21*b11-c33*b13*a33*a12*a21*b21+2*c33*b13*a33*a22*a21*b11+c22*b23*a33*a11^2*b33+c13*a33*b33*a21^2*b12-c13*b23*a33*a21*a32*b11-c32*b23^2*a11^2*a33-c32*b13^2*a21^2*a33+c33*a23^2*b11^2*a32+c33*a13^2*b21^2*a32-c22*b13^2*a31^2*a23-c22*a23*a11^2*b33^2+c23*a13^2*b31^2*a22+c23*a33^2*b11^2*a22-c12*a13*a31^2*b23^2-c12*a13*a21^2*b33^2+c13*a23^2*b31^2*a12+c13*a33^2*b21^2*a12+c21*a13*b33^2*a11*a22-c21*a13^2*b33*a22*b31-c33*b13*a23*b31*a11*a22-c33*b13*a23*b31*a12*a21-c33*b13*a23*a31*a22*b11-c33*b13*a23*a31*a21*b12-c33*b13*a23*a21*a11*b32+c31*a23*a13*b33*a21*b12-c31*a23*b13*b23*a11*a32-c31*a23*b13*b33*a12*a21+c31*a23*b23*a33*a12*b11+c31*a23*b23*a33*b12*a11-2*c31*a13*b23*a33*a22*b11-c32*a13*b13*a31*a21*b23+c32*a13*a23*b33*a21*b11+c32*a13*b23*a33*b21*a11-2*c32*a13*b23*a33*a21*b11-c32*a13*b23*a21*a11*b33+c32*b13*a13*a21*b21*a33-c32*b13*a23*a31*a11*b23+c32*b13*a23*a33*a21*b11-2*c32*b13*a23*a33*b21*a11+2*c32*b13*b23*a21*a11*a33+c32*a23*a13*b23*a31*b11+2*c33*a13*b33*a21*a11*b22-c33*a13*b13*a21*a32*b21+2*c33*a13*b13*a22*a21*b31+c33*a13*a23*b32*a21*b11+c33*a13*a23*b32*b21*a11+2*c33*a13*b23*a21*a32*b11-c33*a13*b23*a32*b21*a11-c33*a13*b23*b31*a11*a22-c33*a13*b23*b31*a12*a21+2*c33*a13*b23*a31*a22*b11+2*c33*a13*b23*a31*a21*b12-c33*a13*b23*a21*a11*b32+c33*a13*a33*b12*b21*a21+2*c33*a13*b33*a12*a21*b21+c33*a13*a23*b31*b11*a22+c33*a13*a23*b31*b21*a12+c33*a13*a33*b21*b11*a22+c33*a23*a33*b21*b11*a12-4*c33*a23*b33*a12*a11*b21+2*c33*a23*b33*a11*a22*b11+2*c33*a23*b33*a12*a21*b11+2*c33*b23*a33*a12*a11*b21-c33*b23*a33*a12*a21*b11+2*c31*a23*b23*a12*a11*b33+c31*b23*a13*a23*a31*b12-2*c31*b23*a13*a33*a21*b12+2*c31*b23*b13*a33*a12*a21+c31*a13*b23*a33*a11*b22-c31*a13*b23*b33*a11*a22-c31*a13*b23*b33*a12*a21-2*c31*a13*b13*a23*a22*b31-c31*a13*b13*b23*a21*a32+c31*a13*b13*a33*a22*b21+c31*a13*a23*b23*a32*b11-2*c31*a13*a23*b23*a12*b31+c31*a13*a23*b33*a22*b11+c31*a13*a23*b33*a12*b21+c31*a13*a23*b33*a11*b22+c31*b13*a13*a23*a31*b22+c31*b13*a23*a33*a21*b12-2*c31*b13*a23*a33*a11*b22+2*c31*b13*b23*a33*a11*a22-2*c31*b13*a23*a33*a12*b21+2*c22*a13^2*b33*a31*b21+c22*b13^2*a31*a21*a33-c22*b13*a33^2*a21*b11+2*c22*b13*a33^2*b21*a11-c22*b23*a31*b31*a13^2-c22*b23*a11*b11*a33^2-c13*a33^2*b12*b21*a21-c13*a33^2*b11*b22*a21-2*c13*b13*a33*a21^2*b32+c13*a23*b23*a31^2*b12-c13*a23^2*b12*b31*a31-c13*a23^2*b11*b32*a31-c13*a33^2*b21*b11*a22-c13*a13*a23*b31^2*a22-c13*a23^2*b31*b11*a32+c13*a13*b23*a31^2*b22+c13*a13*b33*a21^2*b32+c21*a33*b13^2*a21*a32-c21*b33*a13^2*a21*b32-2*c31*b23^2*a12*a11*a33+c31*a13*b23^2*a11*a32+2*c31*a13^2*b23*a21*b32+2*c31*a13^2*b23*a22*b31-c31*a13^2*b23*a32*b21-c31*a13^2*b33*a22*b21-2*c31*b13^2*a22*a21*a33+2*c31*b13*a23^2*a12*b31+2*c31*b13*a23^2*a11*b32-c31*b13*a23^2*a31*b12+c31*a23*b13^2*a22*a31-c31*a23^2*b33*a12*b11-c31*a23^2*b12*a11*b33-c32*b33*a21*b21*a13^2-c32*b33*a11*b11*a23^2-c32*a13^2*b23*a31*b21+2*c32*a13^2*b23*b31*a21+c32*a13*b13*a21^2*b33+c32*a13*a31*a11*b23^2+c32*b13^2*a31*a21*a23-c32*b13*a23^2*a31*b11+2*c32*b13*a23^2*b31*a11-c33*a13*a33*b21^2*a12+c33*b23*a33*a11^2*b22+2*c33*a23^2*b12*b11*a31-c33*a23^2*b12*b31*a11+c33*a23*b23*a11^2*b32-2*c33*a23*b33*a11^2*b22+c33*a13*b13*a21^2*b32-2*c33*a13*b33*a21^2*b12+2*c33*a13^2*b22*b21*a31+c33*b13*a33*a21^2*b12+c23*b13*a23*a31^2*b12-2*c23*b23*a33*a11^2*b32-c23*a13^2*b22*b31*a31-c23*a13^2*b21*b32*a31+c23*a13*b13*a31^2*b22+2*c23*a33^2*b12*b11*a21-c23*a33^2*b12*b21*a11+c23*a33*b33*a11^2*b22-c23*a33^2*b21*b11*a12-2*c11*a13*a32*a31*b23^2-2*c11*a13*a22*a21*b33^2-c11*b13*a23^2*a32*b31-c11*b13*a23^2*b32*a31-c11*b13*a33^2*a22*b21-c11*b13*a33^2*b22*a21+c11*a23*b33^2*a12*a21-c11*a23^2*b33*a12*b31+2*c11*a23^2*b33*a32*b11-c11*b23*a33^2*a11*b22+c11*b23^2*a33*a12*a31+2*c11*b23*a33^2*a22*b11-c11*b23*a33^2*a12*b21+2*c11*b23*a33^2*a21*b12+c11*a33*b23^2*a11*a32-c11*b33*a23^2*a11*b32+c12*b13*a23*a31^2*b23+c12*a23*a21*a11*b33^2+2*c12*a23^2*b33*a31*b11+c12*b23^2*a31*a11*a33-c33*b13*a33*a21*a11*b22+2*c33*a23*b23*a12*a11*b31-c33*a23*b23*a11*a32*b11-c33*a23*b23*a12*a31*b11-c33*a23*b23*a31*a11*b12+c33*a23*a33*b11*b22*a11+c33*a23*a33*b12*b21*a11+c21*a13*b13*a23*b32*a31-c13*a13*b33*a22*a31*b21+c11*a13*b23*a33*a31*b22+2*c11*a13*b23*b33*a22*a31+2*c11*a13*b23*b33*a21*a32+c11*a13*a23*b23*a32*b31+c11*a23*b23*a33*a12*b31-4*c33*a13*b33*a22*a21*b11-c21*a13*b23*b33*a12*a31-2*c21*a13*a23*b33*a32*b11+c21*a13*a33*b33*a22*b11+c21*a13*b23*a33*a11*b32+c21*b13*a13*a33*a21*b32-2*c13*a23*a33*b31*b21*a12-2*c13*a23*a33*b32*b21*a11-c13*a23*b23*a31*a11*b32+c13*a23*a33*b32*a21*b11-2*c13*a13*a23*b32*b31*a21+c13*a13*a23*b22*b31*a31-c13*a23*b23*a11*a32*b31+2*c13*a23*b23*a32*a31*b11+2*c13*b13*a33*a31*a21*b22+2*c13*b13*a33*a21*a32*b21-c13*a23*b33*a21*a32*b11+c13*a23*a33*b21*a31*b12+2*c13*b13*a33*a22*a31*b21+2*c13*b13*a23*a21*a32*b31+c13*a13*a33*b21*b32*a21+c13*a13*a33*b22*b31*a21-c21*a13*b13*b33*a22*a31+c21*a13*b23*a33*a32*b11-2*c21*b13*a23*a33*a11*b32+c21*a13*a23*b33*a12*b31-c21*a13*b23*b33*a11*a32+2*c13*a23*b33*a32*b21*a11-2*c21*a13*b13*a33*a31*b22-2*c21*a13*b13*a33*a32*b21+c21*b13*a23*a33*a31*b12-c11*a23*b23*b33*a11*a32-c11*a23*b23*b33*a12*a31-2*c11*a23*a33*b33*a22*b11-c11*a33*b23*b33*a12*a21+c11*a33*a13*b22*a21*b33+c11*b13*a23*a33*a22*b31-2*c11*a13*b23*a33*a22*b31-2*c11*a13*a23*b33*a31*b22+c11*b13*a23*a33*a32*b21+c11*b13*a23*a33*a21*b32-2*c11*a13*b23*a33*a21*b32+c11*a13*a33*b33*a22*b21+c11*a13*a23*b33*a21*b32-c11*b13*a23*b33*a21*a32-c11*b13*b23*a33*a21*a32-c11*b13*a23*b33*a22*a31+c11*b33*a23*a33*a11*b22+2*c12*a13*b23*a31*a21*b33+c12*b13*a23*a33*b31*a21-c12*b13*a23*a31*a21*b33+c12*a23*a13*b33*b31*a21+c12*a23*b23*a33*b31*a11-c12*a23*b23*a31*a11*b33-2*c12*b23*a13*a33*b31*a21+c12*a33*a23*b33*b21*a11-2*c12*a33*a23*b33*a21*b11+c12*b33*a13*a21*b21*a33-c13*a13*b33*a31*a21*b22-c13*a23*b33*b31*a11*a22-c13*a23*b33*b31*a12*a21-c13*a23*b33*a31*a22*b11-c13*a23*b33*a31*a21*b12-c13*a23*b33*a21*a11*b32+2*c13*a23*b33*a31*a11*b22-c13*b23*a33*a32*b21*a11+2*c13*b23*a33*b31*a11*a22+2*c13*b23*a33*b31*a12*a21-c13*b23*a33*a31*a12*b21-c13*b23*a33*a31*a22*b11+2*c13*b23*a33*a21*a11*b32-c13*b23*a33*a31*a11*b22+2*c13*a13*b33*a22*a21*b31-c13*a13*b23*a31*a21*b32-c13*a13*b23*a22*a31*b31+c13*a13*a23*b21*b32*a31+2*c13*a33*b33*a22*a21*b11-c13*a33*b33*a21*a11*b22-c13*a33*b33*a11*a22*b21-c13*a33*b33*a12*a21*b21-2*c13*a23*a33*b22*b31*a11-4*c13*b13*a23*a32*a31*b21+2*c13*b13*a23*a22*a31*b31+c13*a23*a33*b31*b11*a22+2*c21*a23*b13*b33*a12*a31+c21*a23*a33*b33*a12*b11+c21*b23*a13*a33*a31*b12-c21*a33*b13*b33*a11*a22-c21*a33*b13*b33*a12*a21+c21*a33*a23*b12*a11*b33+2*c21*a33*b23*a12*a11*b33+c22*a13*b13*a33*b31*a21-c22*a13*b13*a31*a21*b33+c22*a13*a23*b33*b31*a11-2*c22*a13*a23*b33*a31*b11+c22*a13*b23*a33*b31*a11+c22*a13*b23*a33*a31*b11-c22*a13*b23*a31*a11*b33-2*c22*b13*a23*a33*b31*a11+c22*b13*a23*a33*a31*b11+2*c22*b13*a23*a31*a11*b33-c22*b13*b23*a31*a11*a33-c22*b13*a33*a21*a11*b33+c23*a13*a23*b31*b11*a32+c23*a13*a33*b21*b11*a32+c23*a13*a33*b31*b21*a12-c23*a13*b13*a31*a21*b32-c23*a13*b13*a21*a32*b31-2*c23*a13*a23*b32*b31*a11+c23*a13*a23*b11*b32*a31-4*c23*a13*b23*a32*a31*b11+2*c23*a13*b23*a12*a31*b31+2*c23*a13*b23*a11*a32*b31+2*c23*a13*b23*a31*a11*b32+c23*a13*a33*b32*b21*a11+c23*a13*a33*b22*a31*b11+c23*a13*a33*b22*b31*a11-2*c23*a13*a33*a21*b12*b31+c23*a13*a33*b21*a31*b12+2*c23*a13*b33*a21*a32*b11-c23*a13*b33*b31*a12*a21+2*c23*a13*b33*a31*a22*b11+2*c23*a13*b33*a31*a21*b12+2*c23*a33*b33*a12*a11*b21-c23*a33*b33*a11*a22*b11-c23*a13*b33*a31*a11*b22-c23*b13*a33*a21*a32*b11+2*c23*b13*a33*b31*a11*a22-c23*b13*a33*a31*a12*b21-c23*b13*a33*a31*a22*b11-c23*b13*a33*a31*a21*b12+2*c23*b13*a33*a21*a11*b32+c23*a23*a33*b31*b11*a12-2*c23*a23*a33*b12*b11*a31+c23*a23*a33*b11*b32*a11+c23*a23*a33*b12*b31*a11+2*c23*a23*b33*a12*a11*b31-c23*a23*b33*a12*a31*b11-c23*a23*b33*a31*a11*b12-4*c23*b23*a33*a12*a11*b31+2*c23*b23*a33*a11*a32*b11+2*c23*b23*a33*a12*a31*b11-c11*b13*b23*a33*a22*a31+c21*a13*b13*a23*a32*b31-c21*a13*b13*b33*a21*a32+c22*a33*a13*b33*a21*b11+c11*b13*a23*a33*a31*b22-c33*a23*a33*b11^2*a22-c11*a33*b23*b33*a11*a22+2*c33*b13*a23*a31*a12*b21-c21*b23*a33^2*a12*b11+2*c13*a23*b33*a31*a12*b21+c32*a23*b23*a11^2*b33-c33*b13*a33*a11*a22*b21+c32*a13*b13*a23*a31*b21-2*c21*a23*a12*a11*b33^2-c33*b13*a23*a21*a32*b11+c21*a13*b23*a33*a12*b31-c13*a13*a33*b21^2*a32+2*c21*b13*a33^2*a11*b22-c31*b23*a13^2*a31*b22-c23*b13*a23*a12*a31*b31-c23*a23*b33*a11*a32*b11+c12*b23*a13*a33*a31*b21-2*c12*a23*b23*a33*a31*b11-4*c13*b13*a33*a22*a21*b31-c31*b13*a23*b33*a11*a22-c33*a13*b13*a22*a31*b21+c11*a23*a13*b32*a31*b23-c13*a13*b23*a21*a32*b31+2*c21*b13*a23*b33*a11*a32-c32*b13*a23*a21*a11*b33-c21*b13*b23*a33*a11*a32-2*c23*a13*b23*a31^2*b12-2*c11*a23*b23*a33*a32*b11-2*c23*a13*a33*b32*a21*b11,
-2*c32*b13*a23*b33*a11*b22+c31*b13*b32*b12*a23^2+2*c13*a13*b23*b32*a32*b21-c21*a23*a12*b12*b33^2-c33*a13*b33*a22*b12*b21+c11*a23^2*b32*b12*b33-c33*a13*b13*b22*a22*b31-c11*a23*b23*b32*b12*a33-2*c31*a13*b13*b23*a32*b22+c11*a13*b23*b33*b32*a22-2*c22*b13*b23*a33*a11*b32-c23*b13^2*b32*a21*a32+2*c23*b13*a33*a12*b21*b32+2*c23*b33^2*a12*a11*b22+c21*a13*b23*b33*b32*a12+c21*b23*a33*a12*b12*b33-c33*b13^2*b22*a22*a31-c23*b13*a33*b22*a32*b11+c33*b23^2*a12^2*b31+c33*a13*b33*a11*b22^2-2*c13*a13*b33*a31*b22^2-c22*b13*a13*a33*b21*b32+c22*b13*a33^2*b11*b22-c23*b13*a33*a22*b11*b32-c13*a23*b33*a22*b11*b32-c23*b33^2*b12*a12*a21+c11*a13*a33*b22^2*b33+c13*b13*b33*b22*a22*a31+2*c33*a13*b23*a22*b11*b32+2*c31*b13^2*a23*a32*b22+c13*b33^2*a22^2*b11+c23*b13*b33*a22*a11*b32+c33*b13^2*a22^2*b31+c12*b13*b23*a33*a31*b22-c22*a23*b33^2*a12*b11-2*c21*a13*b23*b33*a32*b12-c12*b23*a23*a33*b11*b32-2*c22*a33*b13*b33*a22*b11+c22*a13*b13*b33*a31*b22-2*c22*a13*b23*b33*a32*b11-c32*b23*a13*a33*b12*b21+2*c33*b13*a23*a12*b21*b32-c21*a23*b13*b32*b12*a33+2*c23*b13*a23*b32*a32*b11-c22*a13*b33^2*a12*b21+c31*a13*b13*b23*b32*a22-c33*a13*b13*a22*b21*b32-2*c32*a13*b23*b33*a22*b11-c33*a23*b33*b12*a12*b21-2*c13*b13*b23*a32*a31*b22-c22*a13*b33^2*a11*b22+c32*a13*b13*b22*a21*b33-c12*b33*a23*a33*b11*b22-2*c32*a23*b13*b33*a12*b21-2*c33*b13*b23*a12*a22*b31+2*c22*a13*b23*a33*b11*b32-c13*b33^2*b22*a11*a22-c31*a13*a23*b32*b12*b23-2*c32*a13^2*b22*b21*b33-c13*b23*a33*b12*a31*b22-c13*b13*a23*b32*a31*b22+c33*b13*b23*b22*a11*a32-c23*a13*b33*a12*b21*b32-2*c22*b23*b12*b11*a33^2+c12*b13*a23*b33*a22*b31+2*c13*b23*a33*b12*a22*b31-c32*a13*b13*a23*b21*b32-c21*a13*a23*b32*b12*b33+2*c11*a23*b13*b32*b22*a33+c22*a13*b23*b33*a12*b31-c33*b23*b33*a12^2*b21-c33*b13^2*a22*a32*b21+2*c23*a13*b33*b22*a32*b11+c23*b23*b33*b12*a12*a31-c22*a23*b12*a11*b33^2+c23*b23*b33*a12*a32*b11-2*c33*b13*b23*a22*a11*b32-c33*a23*b33*a12*b11*b22+c33*a23*b23*a31*b12^2-c23*a33*b33*b12*a11*b22+2*c13*a13*b33*a22*b21*b32+c12*a33*b13*b33*a22*b21-c12*a13*b33^2*a22*b21+c21*a23*a33*b12^2*b33+c21*a13^2*b32*b22*b33+c21*a13*b13*b32^2*a23+2*c11*b23^2*a33*b32*a12-c31*a13^2*b22^2*b33+2*c13*a23*b33*b22*a32*b11+c32*a23*b13*b23*a12*b31-c33*a23*b33*b12*a11*b22+c12*a23*b23*b33*a32*b11-c31*a23^2*b12^2*b33+c12*a13*b23*b33*a31*b22-2*c21*b13*a33*b33*a22*b12-c13*b33^2*b22*a12*a21-2*c22*a13^2*b32*b31*b23-c13*a23*b33*a12*b21*b32+c32*a13*b13*b23*a21*b32-c11*a13*a32*b32*b23^2+c11*a13*a23*b32^2*b23-2*c33*b13*a33*a11*b22^2-c33*b13^2*b22*a21*a32+c31*a13*b13*b22^2*a33-c31*a13*b23^2*b32*a12+c21*a13*b13*b33*a32*b22-c13*b13*b23*a32^2*b21+c11*a23*b23*b33*a32*b12+c32*b13*b23*a33*a11*b22+2*c23*a23*b33*a12*b11*b32-c11*a13*a22*b22*b33^2+2*c11*a23*b33^2*b22*a12+c22*a13*b13*b23*a32*b31+2*c12*a23*a13*b32*b31*b23+2*c12*b23^2*a33*a11*b32+2*c12*b23^2*a33*a12*b31-c21*b23*b12^2*a33^2-c22*b33*a13*a33*b12*b21+c13*a33*b33*a11*b22^2+c23*b13^2*a32^2*b21-c13*b23*a33*a12*b21*b32+2*c12*a33*a13*b22*b21*b33+c12*a23^2*b33*b12*b31+2*c13*b13*a23*b32*a22*b31-c13*b13*a33*b22*a21*b32-c33*b13*a23*b12*a32*b21+2*c21*b13^2*a33*b32*a22+2*c13*a23*b33*b12*a31*b22+c23*b13*b33*a12*a22*b31-c32*b13^2*a23*a21*b32+2*c32*b13^2*a23*a31*b22-c23*a13*b23*a32*b12*b31+2*c23*b13*a33*a12*b22*b31+c11*b23*a33*b33*a22*b12+c23*b33^2*a12^2*b21-2*c13*b23*b33*a22*a32*b11-c13*b13*b33*a22^2*b31+c12*b13*a33*b22*a21*b33+c33*b23*b33*b12*a11*a22+2*c33*b13*a33*b22*a21*b12-c21*a13*b33^2*b22*a12+2*c21*a13*b33^2*a22*b12+c23*b13*b23*a32*a12*b31+2*c13*b23^2*a32*a31*b12+2*c22*b13^2*a33*a21*b32+2*c22*b13^2*a33*a22*b31-c11*b13*b32^2*a23^2-c11*b13*b22^2*a33^2-c21*a13^2*b32^2*b23+c32*a13*b23*b33*a11*b22+c23*b13*b33*a12*a21*b32+2*c31*a13*b23^2*a32*b12-c31*b13^2*a23*b32*a22-c31*b13^2*a22*b22*a33+c31*a23*b23*b12^2*a33-c32*a13*b23^2*a12*b31+2*c32*a13*b23^2*a32*b11+c32*a13^2*b23*b21*b32-c32*a13*b23^2*a11*b32+2*c32*a13*b23^2*a31*b12+c32*b13*a23^2*b11*b32+c32*b13*a23^2*b12*b31-c32*b13^2*a33*b22*a21-2*c32*a23^2*b12*b11*b33-c32*a23*b13^2*a22*b31+c32*b23*a13^2*b22*b31-c32*b23^2*a33*a12*b11-c32*b23^2*a33*b12*a11+c33*a13*b13*a31*b22^2+2*c33*b13^2*a22*a21*b32+c33*a23*b33*a21*b12^2-2*c33*b23*a33*a21*b12^2-c33*b23^2*b12*a11*a32-c33*b23^2*b12*a12*a31+2*c33*b23^2*a12*a11*b32-c33*b13*b33*a22^2*b11+c22*b13*a33^2*b12*b21-c22*b13^2*a23*a32*b31-c22*b13^2*a23*b32*a31-c22*b13^2*a33*a31*b22-c22*a33*b13^2*a32*b21+c22*b33*a13^2*b21*b32+2*c22*a13*b33^2*a22*b11+2*c22*a13*b33^2*a21*b12-c23*b13*b23*a32^2*b11-c23*b13^2*a32*a22*b31-c23*b23*b33*a12^2*b31-c23*b33^2*a12*a22*b11+c23*a13*b13*a21*b32^2+c23*a13*b23*a11*b32^2-2*c23*b13*a23*a11*b32^2-c23*b13^2*b32*a22*a31+2*c23*b13^2*a32*a31*b22-2*c23*a23*b33*a31*b12^2+c23*b23*a33*a31*b12^2+c23*a33*b33*a21*b12^2-c23*b33^2*b12*a11*a22-c11*a23*b33^2*a22*b12-c11*b23^2*a33*a32*b12+c11*b23*b22*b12*a33^2-c12*a13*b23^2*a32*b31-c12*a13*b32*a31*b23^2-c12*a13*b22*a21*b33^2-2*c12*b13*b32*b31*a23^2-2*c12*b13*b22*b21*a33^2+2*c12*a23*b33^2*a12*b21+2*c12*a23*b33^2*a11*b22+c12*b23*a33^2*b11*b22+c12*b23*a33^2*b12*b21-c12*b23^2*a33*a31*b12-c12*a33*b23^2*a32*b11+c12*b33*a23^2*b11*b32-2*c13*a13*b23*a21*b32^2+c13*b13*a23*a21*b32^2+c13*b13*a33*a31*b22^2+c13*a23*b23*a11*b32^2-c13*b23^2*b32*a11*a32+c12*b23*a33*b33*a21*b12-c12*a33*a23*b33*b12*b21-2*c12*a33*b23*b33*a12*b21+c12*a33*b23*b33*a22*b11+2*c12*b13*a23*a33*b21*b32+c12*b13*a23*b32*a31*b23-c31*a13*b13*b32*b22*a23+c32*a23*b23*b12*a11*b33-c13*b13*a23*a32*b22*b31+c13*b13*b23*b32*a21*a32+c11*b13*a23*a32*b32*b23-c11*a13*b23*b32*b22*a33+c11*a13*b23*b33*a32*b22-c11*a13*a23*b32*b22*b33-c11*a23*a33*b22*b12*b33-2*c11*b23*a33*b33*b22*a12+c11*b13*a23*b33*b32*a22-2*c11*b13*a23*b33*a32*b22+c11*b13*b23*a33*a32*b22-2*c11*b13*b23*a33*b32*a22+c11*b13*a33*a22*b22*b33+c12*a13*b23*b33*a21*b32-c12*a13*b23*a33*b22*b31-c12*a13*b23*a33*b21*b32-c12*a13*a23*b33*b21*b32-2*c12*b13*b23*a33*a21*b32-2*c12*a23*b23*b33*a11*b32-2*c12*b13*a23*b33*a32*b21-2*c12*b13*b23*a33*a22*b31-2*c12*b13*a23*b33*a31*b22+c12*b13*b23*a33*a32*b21+c12*a13*b23*b33*a32*b21-c12*a13*a23*b33*b22*b31+c12*b13*a23*b33*a21*b32-2*c12*b23*a33*b33*a11*b22-c32*a13*b23*a33*b11*b22+c32*a13*b23*b33*a12*b21+c32*b13*b23*a33*a21*b12+c32*b13*b23*a33*a22*b11-c32*b13*a13*a23*b22*b31+c32*b13*a23*b23*a11*b32-2*c32*b13*a23*b23*a31*b12-c32*b13*a23*a33*b12*b21-c32*b13*a23*a33*b11*b22+c32*b13*a23*b33*a21*b12+c32*b13*a23*b33*a22*b11-c32*a23*a13*b23*b11*b32+2*c32*a23*a13*b33*b12*b21+2*c32*a23*b23*b12*b11*a33+c32*a23*b23*b33*a12*b11+c33*b13*b23*a12*a32*b21+c33*b13*b23*a22*a32*b11+c33*b13*b33*a22*a12*b21+c33*b23*b33*a12*a22*b11-c33*a13*b13*b22*a21*b32+2*c33*a13*b13*b22*a32*b21+2*c33*a13*b23*b12*a21*b32+2*c33*a13*b23*b12*a22*b31-c33*a13*b23*b12*a31*b22-c33*a13*b23*b12*a32*b21-c33*a13*b23*a12*b21*b32-c33*a13*b23*a12*b22*b31-c33*a13*b23*b22*a11*b32-c33*a13*b23*b22*a32*b11+2*c33*a13*b33*b22*a12*b21-c33*a13*b33*b22*a21*b12-c33*a13*b33*b22*a22*b11-c33*b13*a23*b12*a21*b32-c33*b13*a23*b12*a22*b31-c33*b13*a23*b12*a31*b22+2*c33*b13*a23*a12*b22*b31-c33*b13*a23*b22*a32*b11-c33*b13*a23*a22*b11*b32+c33*b13*b23*b12*a21*a32+c33*b13*b23*b12*a22*a31-2*c33*b13*b23*a12*a21*b32+c33*b13*b23*a12*a31*b22+c12*a23*b23*b33*a31*b12+c12*a23*b13*b23*a32*b31-c12*a23*b23*a33*b12*b31-2*c12*a23*b23*b33*a12*b31-4*c13*a13*b23*b32*a22*b31+2*c13*a13*b23*b32*a31*b22+2*c13*a13*b33*b22*a21*b32-4*c13*a13*b33*b22*a32*b21-c13*b13*a23*b32*a32*b21-4*c33*b23*a33*b12*a22*b11+2*c33*b23*a33*a12*b11*b22+c33*b23*b33*b12*a12*a21-2*c33*b23*b33*a12*a11*b22-4*c33*b13*a33*b22*a12*b21+2*c33*b13*a33*b22*a22*b11+2*c33*b13*a33*a22*b12*b21+c33*b13*b33*b22*a11*a22+c33*b13*b33*b22*a12*a21-2*c33*b13*b33*a22*a21*b12-c33*a23*b23*b12*a11*b32-c33*a23*b23*b12*a12*b31+2*c33*a23*b23*b12*a32*b11-c33*a23*b23*a12*b11*b32+2*c33*a23*b33*b12*a22*b11+2*c33*b23*a33*b12*a11*b22+2*c33*b23*a33*b12*a12*b21+2*c13*b13*a33*b22*a32*b21-c13*b13*a33*a22*b21*b32+c13*b13*b33*b22*a21*a32-2*c13*b13*b33*a22*a21*b32+2*c13*a23*b23*b32*a12*b31-c13*a23*b23*b32*a31*b12-c13*a23*b23*b32*a32*b11-c13*a23*b23*a32*b12*b31-c13*a23*b33*b12*a21*b32-c13*a23*b33*b12*a22*b31+2*c13*a23*b33*b12*a32*b21-c13*a23*b33*a12*b22*b31-c13*a23*b33*b22*a11*b32+2*c13*b23*a33*b12*a21*b32-c13*b23*a33*b12*a32*b21-c13*b23*a33*a12*b22*b31-c13*b23*a33*b22*a11*b32-c13*b23*a33*b22*a32*b11+2*c13*b23*a33*a22*b11*b32-2*c13*b23*b33*b12*a21*a32-2*c13*b23*b33*b12*a22*a31+c13*b23*b33*a12*a21*b32+c13*b23*b33*a12*a31*b22+c13*b23*b33*b22*a11*a32+2*c13*a33*b33*b22*a12*b21-c13*a33*b33*b22*a22*b11-c13*a33*b33*a22*b12*b21+c13*b13*b23*a32*a22*b31+c13*b23*b33*a12*a22*b31+c13*b23*b33*a12*a32*b21-c21*a13*b13*b32*b22*a33-2*c21*a13*b13*b33*b32*a22+2*c21*a13*b23*b32*b12*a33-c21*a13*a33*b22*b12*b33+c21*b13*a23*b33*b32*a12+c21*b13*b23*a33*a32*b12-2*c21*b13*b23*a33*b32*a12+c21*b13*a33*b33*b22*a12+c22*a13*b13*b32*a31*b23-2*c22*a13*b13*b33*a21*b32+c22*a13*b23*b33*a11*b32-2*c22*a13*b23*b33*a31*b12+2*c22*a13*b13*b32*b31*a23-2*c22*a13*b13*b33*a22*b31+c22*a13*b13*b33*a32*b21-c22*a13*a23*b33*b11*b32-c22*b13*a23*a33*b12*b31-c22*b13*a23*a33*b11*b32+c22*b13*a23*b33*a11*b32+c22*b13*a23*b33*a31*b12+c22*b13*b23*a33*a31*b12+c22*b13*b23*a33*a32*b11+c22*b13*a33*b33*a11*b22-2*c22*b13*a33*b33*a21*b12-c22*a23*a13*b33*b12*b31+c22*a23*b13*b33*a12*b31+2*c22*b23*a13*a33*b12*b31-2*c22*b23*b13*a33*a12*b31+c22*b23*a33*b12*a11*b33-c22*a33*a13*b33*b11*b22+c22*a33*b13*b33*a12*b21+2*c22*a33*a23*b12*b11*b33+c22*a33*b23*b33*a12*b11+2*c23*a13*b13*b32*a22*b31-2*c23*b13*b33*a12*a32*b21+c23*b13*b33*a22*a32*b11-c23*a13*b13*b32*a31*b22-c23*a13*b13*b32*a32*b21-c23*a13*b13*a32*b22*b31+2*c23*a13*b23*b32*a12*b31-c23*a13*b23*b32*a31*b12-c23*a13*b23*b32*a32*b11-c23*a13*b33*b12*a21*b32-c23*a13*b33*b12*a22*b31-c23*a13*b33*a12*b22*b31-c23*a13*b33*a22*b11*b32-4*c23*b13*a23*b32*a12*b31+2*c23*b13*a23*b32*a31*b12+2*c23*b13*a23*a32*b12*b31+c23*b13*b23*b32*a11*a32+c23*b13*b23*b32*a12*a31-c23*b13*a33*b12*a21*b32-c23*b13*a33*b12*a22*b31-c23*b13*a33*b12*a31*b22-c23*b13*a33*b12*a32*b21+2*c23*b13*a33*b22*a11*b32+c23*b13*b33*b12*a21*a32-2*c23*b13*b33*b22*a11*a32+2*c23*a23*b33*b12*a11*b32+2*c23*a23*b33*b12*a12*b31-c23*b23*a33*b12*a11*b32-c23*b23*a33*b12*a12*b31+2*c23*b23*a33*b12*a32*b11-c23*b23*a33*a12*b11*b32+c23*b23*b33*b12*a11*a32-c23*a33*b33*b12*a12*b21+2*c31*a13*a23*b22*b12*b33-c31*a13*b23*b22*b12*a33-2*c31*a13*b23*b33*a22*b12+c31*a13*b23*b33*b22*a12-2*c31*b13*a23*b23*a32*b12+c31*b13*a23*b23*b32*a12+c31*b13*a23*b33*a22*b12-2*c31*b13*a23*b33*b22*a12+c31*b13*b23*a33*a22*b12+c31*b13*b23*a33*b22*a12-c31*a23*b13*b22*b12*a33+c31*a23*b23*a12*b12*b33+c32*b23*b13*a33*a12*b21-c32*b23*a13*a23*b12*b31+c32*a13*b13*b23*a22*b31-2*c32*a13*b13*b23*a32*b21+2*c32*a13*b13*b22*b21*a33+2*c32*a13*a23*b33*b11*b22-2*c32*a13*b13*b23*a31*b22-2*c32*a13*b23*b33*a21*b12-c13*a33*b33*b22*a21*b12-c13*b23^2*a32*a12*b31+c21*a13*b13*a32*b32*b23+c13*b13*b23*b32*a22*a31+c12*a13*b23*b33*a22*b31+2*c13*a13*b33*b22*a22*b31+2*c33*b13*a23*b22*a11*b32+c21*b13*b22*b12*a33^2-2*c11*a23*b23*b33*b32*a12+c23*b13*b33*b12*a22*a31+2*c23*a13*b33*b12*a32*b21-c31*b23^2*a12*b12*a33+2*c23*a33*b33*b12*a22*b11-c22*a13*b13*a33*b22*b31+c22*b13*a23*b33*a32*b11-c13*b13*a33*b22*a22*b31+c13*b13*b33*a22*a32*b21+2*c13*a13*b23*a32*b22*b31-c12*a23*b33^2*a22*b11-c12*a23*b33^2*a21*b12+c21*b13*a23*b33*a32*b12+2*c13*b33^2*a22*a21*b12-c21*b13^2*a33*a32*b22+2*c12*b13*a23*a33*b22*b31+c32*a13*b13*b33*a22*b21-c13*b23^2*b32*a12*a31+c31*a13^2*b32*b22*b23-2*c23*b13*b23*a32*a31*b12-c23*a33*b33*a12*b11*b22-4*c23*a23*b33*b12*a32*b11-c33*b23^2*a12*a32*b11+c31*a13*b13*a22*b22*b33-c23*a13*b33*b22*a11*b32+2*c23*a13*b33*b12*a31*b22+2*c32*b13^2*a23*a32*b21-c32*b13^2*a33*a22*b21+c13*b23*b33*a22*a11*b32-c13*b33^2*a22*a12*b21-2*c32*a23*b13*b23*a32*b11+c22*a13^2*b33*b22*b31-2*c23*b13*b33*a12*a31*b22-c21*b13^2*a32*b32*a23+c13*b23^2*a32^2*b11-2*c23*b23*b33*a12*a11*b32,
-2*c21*c33*c31*a13*a12*b21+2*c11*c22*c33*a13*b31*a21+2*c12*c21^2*a33*a11*b33+c12*c21*c23*a31^2*b13+2*c13*c21^2*a33*a11*b32-c13*c22*c31*a13*b31*a21-2*c11*c21*c32*a13*a31*b23+c11*c23*c31*a23*a11*b32-c21*c12*c23*a33*a31*b11-c32*c11^2*a23*b21*a33+c11*c23*c31*a13*a31*b22-c13*c31*c22*a31*a21*b13+c11*c13*c21*a23*b32*a31-c11*c12*c23*a33*a31*b21+c11*c12*c23*a31^2*b23-2*c23*c11*c31*a33*a21*b12+c21*c11*c23*a13*b32*a31+2*c12*c13*c31*a23*a31*b21-c21*c13*c22*a33*a31*b11-c13*c21*c32*a13*a31*b21+2*c13*c21*c33*b31*a11*a22-c31*c22*c33*a13*b21*a11-2*c11*c32*c33*a21^2*b13+c11*c23*c31*a33*a11*b22+2*c11*c32*c33*a23*b21*a11+c11*c33*c21*a33*a12*b21-c11*c22*c33*a33*a21*b11-c23*c31*c32*a21*a11*b13-c31*c23*c33*a12*a11*b21-c12*c31^2*a13*b21*a23-2*c12*c21*c31*a23*a11*b33+c22*c11*c21*a31*a33*b13-c11*c13*c22*a33*b31*a21-c11*c13*c33*a22*a31*b21-c11*c23*c32*a21*a11*b33+c21*c33^2*a21*a11*b12+c11*c13*c23*a31^2*b22+c21*c22*c33*a11^2*b33+c11*c23*c31*a23*a12*b31+c13*c21*c23*a31^2*b12+c12*c21*c31*b13*a31*a23-c21*c23*c32*a13*b31*a11+c33*c11*c31*a23*a21*b12-c13*c31^2*a13*b22*a21+c31*c13^2*a31*a21*b22+c11*c21*c32*a23*a11*b33-2*c13^2*c21*a22*a31*b31-c11*c23*c32*a31*a11*b23-c21*c13*c23*a32*a31*b11-2*c12*c21*c31*a23*b11*a33+c11*c23*c31*b23*a12*a31+c21*c23*c31*a33*b12*a11+c11*c21*c33*b23*a11*a32+c11*c23*c31*a13*a22*b31+c12*c11*c21*a31*a33*b23-2*c21*c11*c22*a33*a11*b33-c11^2*c33*b23*a21*a32+c12*c21*c31*a13*b21*a33-c21^2*c33*b13*a11*a32-2*c13*c21*c31*b33*a11*a22+2*c11^2*c23*b33*a21*a32-c21*c13*c23*a11*a32*b31+2*c21*c32*c33*a13*a21*b11+2*c13*c31*c22*a21*a11*b33-c33*c21^2*a13*a11*b32-c33*c21^2*a12*a11*b33-2*c11*c21*c33*b23*a12*a31-c11*c12*c21*b21*a33^2-c21*c22*c33*a13*b31*a11+2*c31*c22*c23*a13*b31*a11+c11*c13*c21*a23*a32*b31-c11*c23*c33*a32*b21*a11+c21*c13^2*a31*a21*b32+c21*c11*c32*b13*a21*a33-c11^2*c33*a33*b22*a21+c33*c21*c31*a12*a11*b23+2*c11*c23*c33*a31*a12*b21+2*c21*c13*c22*a31*b31*a13+2*c11*c22*c33*a31*a21*b13-c12*c31*c33*a21*a11*b23+c12*c31^2*b11*a23^2+2*c11*c32*c33*a23*a21*b11-c11*c23*c33*a31*a22*b11-2*c13*c21*c31*a23*a11*b32-2*c21*c22*c31*a13*a31*b13-c33*c11^2*a23*a32*b21+c11*c23*c31*a33*a22*b11+2*c13*c31*c23*a21*a11*b32+c13*c21*c31*a13*a21*b32+c21*c22*c31*a13*b11*a33-c21*c13*c32*a33*a21*b11-2*c11*c32*c21*a13*b31*a23+c31*c21*c33*b13*a11*a22-2*c11*c13*c21*b33*a21*a32+c11*c33*c21*a23*a32*b11+2*c11^2*c22*a33*a21*b33+c12*c21^2*b11*a33^2+2*c21*c23*c33*a11*a32*b11-c33*c11^2*a23*a21*b32+c21*c11*c33*a33*a21*b12-2*c11*c13*c31*a23*a31*b22-c11^2*c23*b33*a22*a31-c11^2*c32*b23*a21*a33+2*c11^2*c33*b23*a22*a31-c23*c31^2*a23*a12*b11-c23*c31^2*a23*b12*a11+c31*c23^2*a31*a11*b12+2*c23*c31^2*b13*a12*a21+c13*c21*c31*a33*a12*b21-c22*c31^2*a11*a13*b23+c21*c11*c33*b13*a21*a32-2*c11*c23^2*a12*a31*b31+c11*c23^2*a11*a32*b31+c13*c21*c31*a13*a22*b31-c13*c21*c33*b31*a12*a21+2*c22*c13*c31*a33*a21*b11+c31*c21*c33*a23*b12*a11-2*c22*c11*c31*b13*a21*a33-2*c31*c21*c33*b13*a12*a21-c13*c23*c31*b31*a11*a22+2*c21*c22*c33*a11*b11*a33-c21*c12*c23*a33*b31*a11-c13*c21*c32*a33*b21*a11-c23*c31^2*a12*a11*b23-2*c31*c11*c32*a23*a11*b23-c31*c13^2*a21^2*b32+c32*c11^2*b31*a23^2-c11*c23^2*a31^2*b12-c11*c33^2*a21^2*b12+c22*c11^2*b21*a33^2+c22*c31^2*b21*a13^2-c23*c12*c31*a23*a31*b11+2*c23*c12*c31*a33*a21*b11+2*c23*c13*c31*a21*a32*b11-c23*c13*c31*a31*a22*b11+c23*c21*c31*a13*a11*b32+2*c31*c12*c33*a21*b21*a13-c31*c12*c33*a23*b21*a11+c33*c21*c31*a13*a11*b22-c32*c11^2*a21*a23*b33-c32*c21^2*a11*a13*b33+2*c11^2*c33*a23*a31*b22-c11^2*c22*a23*a31*b33+2*c11^2*c32*a23*a31*b23+2*c33*c11^2*a23*a22*b31-c33*c11^2*a33*a22*b21-2*c11*c22*c23*a31^2*b13-c11*c22*c21*b11*a33^2+c11*c23^2*a32*a31*b11+c11*c23^2*a31*a11*b32-2*c11*c33^2*a12*a21*b21+c11*c33^2*a22*a21*b11+c11*c33^2*a21*a11*b22+c11*c33^2*a11*a22*b21-c22*c11^2*a23*b31*a33-c23*c11^2*a23*a32*b31-c23*c11^2*a33*a22*b31+2*c23*c11^2*a33*a32*b21+c11*c13*c22*a31^2*b23+c11*c13*c32*a21^2*b33+c11*c13*c33*a21^2*b32+c13*c21*c22*a31^2*b13-c13*c21^2*a13*a32*b31-c13*c21^2*a13*b32*a31-c13*c21^2*a32*a31*b13-c13*c21^2*a33*a12*b31-c13*c21^2*a33*a31*b12+2*c13*c21^2*a33*a32*b11+2*c13*c21^2*b33*a11*a32+c13^2*c21*a21*a32*b31+c13^2*c31*a22*a31*b21-2*c13^2*c31*a21*a32*b21-c13*c31^2*a22*a21*b13-c13*c31^2*a23*a21*b12+c13*c31*c32*a21^2*b13+c13*c31*c33*a21^2*b12-c13*c31^2*a13*a22*b21+2*c13*c31^2*a23*a22*b11-c13*c31^2*a23*a12*b21+2*c13*c31^2*a23*a11*b22+2*c13*c31^2*b23*a11*a22-c13*c31^2*b23*a12*a21+2*c33*c21^2*a13*a12*b31-c33*c21^2*a13*a32*b11-c33*c21^2*a33*a12*b11+c21*c13^2*a32*a31*b21-c21*c22*c31*b31*a13^2+c21*c23*c32*a11^2*b33+c21*c23*c33*a11^2*b32-c11*c12*c31*b31*a23^2+c11*c12*c33*a21^2*b33-c11^2*c23*a23*b32*a31+2*c11^2*c23*a33*a21*b32-2*c21*c32*c33*a11^2*b23-c21*c32*c31*b21*a13^2+2*c21^2*c32*a13*a31*b13-c21^2*c32*a11*b13*a33+2*c21^2*c33*a13*a31*b12+2*c21^2*c33*b13*a12*a31-c21^2*c33*a33*b12*a11-c32*c21^2*a13*b11*a33+c21*c33^2*a12*a11*b21-2*c21*c33^2*a11*a22*b11+c21*c33^2*a12*a21*b11-2*c23^2*c31*a11*a32*b11+c23^2*c31*a12*a31*b11-c23*c11^2*a32*a31*b23-c23*c11^2*a33*a31*b22+c23*c31*c32*a11^2*b23+c23*c31*c33*a11^2*b22+2*c23*c31^2*a13*a21*b12-c23*c31^2*a13*a22*b11+2*c23*c31^2*a13*a12*b21-c23*c31^2*a13*a11*b22-c23*c31^2*b13*a11*a22-c12*c31^2*a21*b23*a13-c12*c31^2*a21*a23*b13+2*c12*c31^2*a23*a11*b23-2*c12*c31*c13*a21^2*b33+c12*c31*c33*a21^2*b13-2*c12*c21*c13*a31^2*b23-c12*c21^2*a13*b31*a33-c12*c21^2*a31*b33*a13-c12*c21^2*a31*a33*b13-c22*c11^2*a31*a33*b23+2*c22*c31^2*a13*a21*b13-c22*c31^2*a13*b11*a23-c22*c31^2*a11*b13*a23-2*c22*c31*c23*a11^2*b33+c22*c31*c33*a11^2*b23-c11*c23*c32*a33*a21*b11-c11*c23*c33*a21*a32*b11-c11*c23*c33*b31*a11*a22+2*c11*c23*c33*b31*a12*a21+c12*c21*c31*a13*b31*a23+c12*c21*c31*a13*a31*b23-c12*c23*c31*a13*b31*a21-c12*c23*c31*a13*a31*b21-c12*c23*c31*a23*b31*a11+2*c12*c23*c31*a33*b21*a11+2*c12*c31*c13*a31*a21*b23-c12*c31*c23*a31*a11*b23+2*c12*c31*c23*a21*a11*b33+c13*c11*c31*a23*a21*b32+c13*c11*c31*a22*a21*b33+c11*c13*c31*a23*a32*b21+c11*c13*c31*b23*a21*a32-2*c11*c13*c31*b23*a22*a31+c11*c13*c31*a33*a22*b21+c11*c13*c31*a33*b22*a21-c11*c13*c32*a23*a31*b21-c11*c13*c32*a23*b31*a21-c11*c13*c32*a31*a21*b23+2*c11*c13*c32*a21*b21*a33+2*c11*c13*c33*a21*a32*b21-c11*c13*c33*a22*a21*b31-c11*c13*c33*a31*a21*b22+c11*c21*c32*a13*a21*b33+c11*c21*c32*b23*a11*a33+c11*c21*c33*a13*a21*b32-2*c11*c21*c33*a13*a31*b22-2*c11*c23*c31*a13*a21*b32-2*c11*c23*c31*a13*a32*b21+c11*c23*c31*a23*a32*b11+c11*c23*c31*b23*a11*a32-2*c11*c23*c31*a33*a12*b21+c11*c23*c31*b33*a11*a22-2*c11*c23*c31*b33*a12*a21+2*c11*c23*c32*a13*a31*b21+2*c11*c23*c32*a13*b31*a21+2*c11*c23*c32*a31*a21*b13-c11*c23*c32*a23*b31*a11-c31*c12*c33*a23*a21*b11+c11*c12*c21*a23*b31*a33-c13*c21*c23*a31*a11*b32+c13*c21*c31*a13*a31*b22+c13*c21*c31*a13*a32*b21+c13*c21*c31*b13*a21*a32+c13*c21*c31*b13*a22*a31-2*c13*c21*c31*a23*a32*b11+c13*c21*c31*a23*a12*b31+c13*c21*c31*a23*a31*b12-2*c13*c21*c31*b23*a11*a32+c13*c21*c31*b23*a12*a31+c13*c21*c31*a33*a21*b12-2*c13*c21*c31*a33*a22*b11-2*c13*c21*c31*a33*a11*b22+c13*c21*c31*b33*a12*a21-c13*c21*c32*a13*b31*a21-c13*c21*c32*a31*a21*b13+2*c13*c21*c32*a23*b31*a11+2*c13*c21*c32*a31*a11*b23-c13*c21*c32*a21*a11*b33-c13*c21*c33*a32*b21*a11-c13*c21*c33*a31*a12*b21-c13*c21*c33*a31*a21*b12-c13*c21*c33*a21*a11*b32+2*c13*c21*c33*a31*a11*b22-c13*c22*c31*a13*a31*b21-c13*c22*c31*a23*b31*a11+2*c13*c22*c31*a33*b21*a11+2*c13*c23*c31*a32*b21*a11-c13*c23*c31*b31*a12*a21-c13*c23*c31*a31*a12*b21-c13*c31*c22*a31*a11*b23+c13*c11*c21*a32*a31*b23+c13*c11*c21*a33*a31*b22-c13*c31*c23*a31*a21*b12-c13*c31*c23*a31*a11*b22-c13*c31*c32*a21*a11*b23-c13*c31*c33*a21*a11*b22+c32*c21*c31*a11*a13*b23+c32*c11*c31*a21*a23*b13+c33*c11*c31*a22*a21*b13-c22*c13*c31*a23*a31*b11+c22*c21*c31*a11*a13*b33+2*c22*c23*c31*a13*a31*b11-4*c22*c23*c31*a11*b11*a33+2*c22*c31*c23*a31*a11*b13-c22*c31*c33*a21*a11*b13+c23*c21*c31*a12*a11*b33-c23*c31*c33*a21*a11*b12+c23*c11*c21*a32*a31*b13+c23*c11*c21*a33*a31*b12-2*c23*c11*c31*b13*a21*a32+c23*c11*c31*b13*a22*a31+c23*c11*c31*a23*a31*b12-c11*c12*c33*a31*a21*b23+2*c11*c12*c33*a21*b21*a33-2*c11*c13*c21*a33*a21*b32+c11*c13*c21*a33*a22*b31-2*c11*c13*c21*a33*a32*b21+c11*c13*c21*b33*a22*a31+2*c11*c13*c22*a31*b31*a23-c11*c13*c22*a33*a31*b21-c11*c13*c22*a31*a21*b33+2*c11*c13*c23*a22*a31*b31-c11*c13*c23*a32*a31*b21-c11*c13*c23*a31*a21*b32-c11*c13*c23*a21*a32*b31-2*c11*c13*c31*a23*a22*b31-2*c21*c11*c32*b13*a31*a23-2*c21*c11*c33*b13*a22*a31-2*c21*c11*c33*a23*a31*b12+2*c21*c12*c33*a23*a31*b11-c21*c12*c33*a33*a21*b11+2*c21*c12*c13*a33*a31*b21+c21*c22*c31*a11*b13*a33-c21*c22*c33*a13*a31*b11-2*c21*c23*c31*a13*a12*b31-2*c21*c23*c31*a13*a31*b12+c21*c23*c31*a13*a32*b11+c21*c23*c31*b13*a11*a32-2*c21*c23*c31*b13*a12*a31+c21*c23*c31*a33*a12*b11-c21*c23*c32*a13*a31*b11-c21*c23*c32*a31*a11*b13+2*c21*c23*c32*a11*b11*a33-c21*c23*c33*a12*a11*b31-c21*c23*c33*a12*a31*b11-c21*c23*c33*a31*a11*b12+c21*c32*c31*a13*b11*a23+2*c21*c32*c33*a13*b21*a11+2*c21*c32*c33*a21*a11*b13-4*c21*c32*c33*a11*b11*a23+c21*c33*c31*a13*a22*b11+c21*c33*c31*a23*a12*b11+c22*c11*c31*b13*a31*a23+2*c31*c12*c13*a23*b31*a21-c31*c23*c32*a13*b21*a11-c31*c23*c32*a13*a21*b11+2*c31*c23*c32*a11*b11*a23+2*c31*c23*c33*a11*a22*b11-c31*c23*c33*a12*a21*b11+2*c31*c13*c32*a21*b21*a13-c31*c13*c32*a23*b21*a11-c31*c13*c32*a23*a21*b11+2*c31*c13*c33*a12*a21*b21-c31*c13*c33*a22*a21*b11-c31*c13*c33*a11*a22*b21-2*c31*c21*c32*a13*a21*b13+c31*c21*c32*a11*b13*a23-c31*c22*c33*a13*a21*b11+2*c31*c22*c33*a11*b11*a23+c31*c11*c32*a21*b23*a13+c31*c11*c33*a13*b22*a21-2*c31*c11*c33*a23*a11*b22+c31*c11*c33*b23*a12*a21+c11*c12*c31*a23*b21*a33+c11*c12*c31*a21*b23*a33-c11*c12*c33*a23*a31*b21-c11*c12*c33*a23*b31*a21+c11*c12*c21*a23*a31*b33-2*c11*c12*c21*a33*a21*b33+c11*c32*c21*a23*b11*a33+c11*c32*c31*a13*b21*a23+2*c11*c32*c33*a21*a11*b23-2*c11*c33*c21*a13*a22*b31+c11*c33*c21*a13*a32*b21-2*c11*c33*c21*a23*a12*b31+c11*c33*c31*a13*a22*b21-2*c11*c33*c31*a23*a22*b11+c11*c33*c31*a23*a12*b21+2*c11*c12*c23*a31*b31*a23-c11*c12*c23*a33*b31*a21-c11*c12*c23*a31*a21*b33-2*c11*c12*c31*a23*a31*b23+2*c21*c12*c23*a31*b31*a13+2*c21*c13*c23*a12*a31*b31+2*c21*c13*c32*a23*a31*b11-c21*c13*c33*a21*a32*b11+2*c21*c13*c33*a31*a22*b11+c21*c11*c22*a31*b33*a13-2*c21*c11*c23*a33*a11*b32+c21*c11*c23*b33*a12*a31-2*c21*c11*c23*b33*a11*a32-2*c11*c23*c21*a33*a32*b11+c12*c11*c31*a21*a23*b33+2*c12*c13*c21*a33*b31*a21-4*c12*c13*c31*a21*b21*a33+c12*c21*c31*a13*a21*b33+c12*c21*c31*b13*a21*a33-c12*c21*c33*a13*b31*a21-c12*c21*c33*a31*a21*b13+2*c12*c21*c33*a23*b31*a11+2*c12*c21*c33*a31*a11*b23-c12*c21*c33*a33*b21*a11-c12*c21*c33*a21*a11*b33+2*c12*c21*c13*a31*a21*b33-4*c12*c13*c21*a31*b31*a23+2*c11*c23*c33*a31*a21*b12-c11*c23*c33*a21*a11*b32-c11*c23*c33*a31*a11*b22+c11*c32*c21*a13*b21*a33+c11*c21*c33*a23*a11*b32+c11*c21*c33*a33*a11*b22+c11*c21*c33*b33*a11*a22+c11*c21*c33*b33*a12*a21-2*c11*c22*c31*a13*a21*b33+c11*c22*c31*a23*b11*a33+c11*c22*c31*a23*a11*b33+c11*c22*c31*b23*a11*a33+2*c11*c22*c33*a13*a31*b21-c11*c22*c33*a23*b31*a11-c11*c22*c33*a31*a11*b23-c11*c22*c33*a33*b21*a11+c11*c22*c21*a13*b31*a33-4*c11*c22*c23*a31*b31*a13+2*c11*c22*c23*a33*b31*a11+2*c11*c22*c23*a33*a31*b11+2*c11*c22*c23*a31*a11*b33+c11*c22*c31*a13*b31*a23+c11*c22*c31*a13*a31*b23-2*c11*c22*c31*a13*b21*a33+c11*c23*c21*a13*a32*b31+c11*c33*c21*a33*a22*b11-2*c31*c11*c33*b23*a11*a22+c11*c23*c21*a33*a12*b31-c21*c22*c33*a31*a11*b13-c12*c31*c23*a31*a21*b13-c11*c22*c33*a23*a31*b11-c13*c21^2*b33*a12*a31-c21*c13*c22*a33*b31*a11-c12*c21*c23*a31*a11*b33-c13*c21*c22*a31*a11*b33-c12*c21*c33*a13*a31*b21-2*c31*c21*c33*a13*a21*b12-2*c12*c21*c31*b23*a11*a33-c11*c22*c33*a21*a11*b33-c11*c23*c32*a23*a31*b11+c31*c13^2*a22*a21*b31-4*c11*c32*c33*a21*b21*a13+c31*c23^2*a12*a11*b31-c11*c32*c31*b11*a23^2-c11*c23*c32*a33*b21*a11-c31*c23^2*a11^2*b32+c32*c21^2*b31*a13^2-c21*c33^2*a11^2*b22-c21*c13^2*a31^2*b22-c33*c11^2*a22*a21*b33,
-c12*c22*c33*a23*a12*b31+2*c12*c13*c32*b23*a21*a32-c12*c22*c31*a23*b12*a33+c32*c21*c33*a13*b22*a12+c12*c23*c31*a33*a22*b12+c11*c32*c23*a32*a22*b13-2*c12^2*c33*a23*a32*b21-c11*c12*c33*a22^2*b33-c12*c32*c33*a23*a11*b22+c21*c22*c32*b32*a13^2-c11*c22*c32*b13*a22*a33-2*c12*c21*c23*a32*a12*b33+2*c13^2*c22*b32*a21*a32-c11*c12*c32*a22*a23*b33+c33*c22^2*a13*a12*b31+2*c13*c22*c32*b33*a12*a21+c11*c22*c23*a32*a12*b33+c12*c31*c32*b12*a23^2+2*c22*c32*c23*a13*a11*b32+2*c13*c22*c32*a23*a31*b12-2*c22*c11*c13*a33*a32*b22+c12*c21*c22*b12*a33^2+c13*c32^2*a13*a22*b21-c22*c32*c33*b12*a11*a23+c11*c12*c32*b32*a23^2-c12*c31*c32*b22*a23*a13+c12*c13*c33*a22*a32*b21+2*c32*c12*c33*a23*a12*b21-2*c12*c31*c13*a22*b22*a33+c13*c22^2*b32*a31*a13+2*c12*c13*c32*a23*a32*b21-2*c12*c21*c13*a32*b32*a23+c12*c13*c21*a32*a22*b33+c11*c12*c33*a32*a22*b23-c13^2*c32*b22*a21*a32+c22^2*c31*b12*a13*a33+c23*c32^2*b12*a11*a23+c21*c22*c33*a13*a32*b12+c23*c32*c33*a12*a22*b11-2*c12*c21*c33*a13*b32*a22-2*c12^2*c33*b23*a21*a32+c22*c11*c33*a33*a22*b12-2*c21*c13*c22*a32*b32*a13+c22*c13*c31*a33*a22*b12+2*c12*c32*c23*a33*a11*b22+2*c11*c22*c13*a32^2*b23+2*c12*c32*c33*a23*a21*b12-c21*c22*c32*b13*a12*a33-2*c11*c22^2*b33*a12*a33+2*c11*c32*c13*a22^2*b33-2*c12^2*c23*a33*a22*b31+2*c21*c22*c32*b13*a32*a13+c11*c22*c33*a13*a32*b22+2*c12*c21*c23*a32^2*b13+c32*c13*c33*b22*a12*a21-2*c21*c23*c32*a13*a32*b12+c33*c12^2*a23*a22*b31+c31*c22^2*a12*a13*b33-c22*c32*c33*a13*a21*b12-2*c13*c32^2*a23*a12*b21-c21*c22*c33*a12^2*b33-c22*c23*c31*a12^2*b33+2*c22*c23*c32*b13*a11*a32+2*c13*c22*c32*a33*a12*b21+c12^2*c23*b32*a31*a23+c12^2*c23*a23*a32*b31+2*c11*c12*c32*b23*a32*a23-2*c13*c22*c33*a12*a32*b21+c12*c31*c23*a23*a32*b12+4*c11*c13*c32*a22*b22*a33+c21*c32*c33*a22*a12*b13+2*c12*c22*c31*a13*b32*a23+c11*c32^2*b23*a22*a13+c12*c13*c23*b32*a22*a31+c23*c32^2*b13*a12*a21+c23*c32^2*a12*a11*b23+c33*c22^2*a12*a11*b33-c13*c22*c32*a33*a11*b22-c22*c23*c33*a12^2*b31+c22*c31*c32*b22*a13^2+c11*c12*c22*b22*a33^2-2*c31*c23*c32*a12*b12*a23-c12*c22*c33*a33*a21*b12+c13*c22^2*a33*a11*b32+2*c11*c22*c32*b33*a12*a23+c22*c23*c31*a32*a12*b13-2*c22*c31*c33*a13*b22*a12-c22*c12*c33*b13*a22*a31+c13*c22*c33*b22*a11*a32+2*c12*c22*c33*a23*a11*b32-c13*c12*c32*a23*a22*b31-c13*c22*c32*a13*a31*b22+c11*c22*c33*a33*b22*a12-c12*c32*c33*b22*a21*a13-c11*c22*c23*a32^2*b13+c11*c22^2*b32*a33*a13+c11*c22^2*a32*a33*b13+2*c12*c22*c33*a13*a32*b21+2*c12*c23*c32*a13*a22*b31-2*c12*c31*c33*a23*a22*b12+2*c11*c22*c32*a23*b12*a33-c23*c32*c33*a12^2*b21+c23*c32^2*a13*a12*b21+c23*c12^2*a32*a31*b23-c32*c12*c33*a13*a22*b21+c13*c22*c31*a33*b22*a12+c13*c21*c32*a13*b32*a22-2*c12*c13*c33*b22*a22*a31-c32*c13^2*a22*a32*b21-2*c21*c22*c33*a12*b12*a33+2*c22*c32*c33*a13*a11*b22-2*c12^2*c23*a33*a31*b22+c12^2*c23*a33*a21*b32-c21*c12*c22*a32*a33*b13+c13*c32^2*b22*a21*a13+c13*c32^2*a22*a21*b13-c12*c32*c23*a13*a21*b32-c32*c22*c33*b13*a12*a21-c22*c23*c32*b13*a12*a31+c13*c22*c31*a32*a22*b13+c11*c22^2*b33*a32*a13+c12*c23*c33*b12*a22*a31+c12*c23*c33*a12*a21*b32-c13*c32*c31*a22^2*b13-c12*c22*c33*a23*a31*b12-c12*c33^2*a22*a21*b12-c13^2*c22*b32*a22*a31-c12*c33*c22*b33*a12*a21+c12*c13*c21*a33*b32*a22+2*c12*c23*c32*b33*a11*a22-c32*c13^2*a22*a21*b32-c32*c23^2*a12*a11*b32-2*c12*c31*c33*a23*b22*a12+c13*c32^2*a23*a11*b22+c13*c32^2*b23*a11*a22+2*c22*c31*c33*a12^2*b23+c33*c12^2*a22*a21*b33-2*c21*c32*c23*a32*a12*b13+c11*c12*c23*a33*b32*a22-c11*c22^2*b12*a33^2-c11*c32^2*b12*a23^2-c12^2*c21*b22*a33^2-c12^2*c31*b32*a23^2+c12*c23^2*a32^2*b11+c12*c33^2*a22^2*b11-c21*c32^2*b22*a13^2+c22*c13^2*a32^2*b21+c32*c13^2*a22^2*b31+c22*c33^2*a12^2*b21-c22^2*c31*b32*a13^2+c32*c23^2*a12^2*b31-c11*c32*c33*a22^2*b13+c12^2*c33*a23*a31*b22+c12^2*c33*b23*a22*a31+c12^2*c33*a33*a22*b21+c12^2*c33*b22*a21*a33-2*c21*c12^2*b33*a22*a33+c12^2*c31*b23*a22*a33+c12^2*c31*b22*a23*a33+c12^2*c23*b33*a21*a32-2*c12^2*c23*b33*a22*a31+c12^2*c21*b33*a32*a23-c12*c13*c21*a32^2*b23-c12*c13*c31*a22^2*b33-c12*c13*c23*a32^2*b21-c12*c13*c33*a22^2*b31+c12^2*c21*b32*a33*a23-c12*c23^2*a32*a12*b31+2*c12*c31*c33*a22^2*b13-c12*c33^2*a22*a12*b21-2*c31*c12^2*b23*a32*a23+2*c12*c23^2*b32*a11*a32-c12*c23^2*b32*a12*a31-c12*c23^2*a32*a31*b12+2*c12*c33^2*b22*a11*a22-c12*c33^2*b22*a12*a21+2*c13^2*c32*b22*a22*a31-c22*c13^2*a32*a22*b31+c13*c22^2*a32*a31*b13-2*c13*c22^2*a33*a31*b12-2*c13*c22^2*b33*a12*a31+c13*c22^2*b33*a11*a32-c13*c22*c21*a32^2*b13-c13*c22*c23*a32^2*b11+c13*c22^2*a13*a32*b31+c13*c22^2*a33*a32*b11-2*c13*c22^2*a33*a12*b31-2*c13*c32^2*b23*a12*a21-c13*c32*c33*a22^2*b11+c13*c32^2*a23*a22*b11+2*c21*c32*c23*a12^2*b33-c21*c32*c33*a12^2*b23+c21*c32^2*b12*a13*a23-2*c21*c32^2*b13*a22*a13+c21*c32^2*b13*a12*a23+c21*c32^2*a12*a13*b23+c21*c12^2*a32*a33*b23+c22^2*c31*b13*a12*a33-2*c22^2*c33*a13*a11*b32+c22^2*c33*a13*a31*b12-2*c22^2*c33*a13*a32*b11-2*c22^2*c33*b13*a11*a32+c22^2*c33*b13*a12*a31+c22^2*c33*a33*a12*b11+c22^2*c33*b12*a11*a33-2*c31*c22^2*b13*a32*a13-c22*c33^2*a12*a22*b11-c22*c13^2*a32*a31*b22-c22*c33^2*b12*a11*a22+2*c22*c33^2*b12*a12*a21+c23*c12^2*a33*a32*b21-c23^2*c32*b12*a11*a32+2*c23^2*c32*b12*a12*a31-c32*c23^2*a12*a32*b11-c23*c32*c31*a12^2*b23+c23*c32^2*a13*a21*b12-2*c23*c32^2*b13*a11*a22-2*c23*c32^2*a13*a22*b11+c23*c32^2*a23*a12*b11+c31*c12^2*a22*a23*b33-c33*c12*c32*a22*a21*b13-c33*c12*c32*a23*a22*b11-c33*c22*c32*a12*a11*b23-c33*c22*c32*a13*a12*b21-2*c11*c22*c33*a32*a12*b23+c11*c22*c33*a22*a12*b33-c11*c12*c22*b32*a33*a23-c11*c12*c22*b33*a32*a23+2*c11*c12*c22*b33*a22*a33-2*c11*c12*c23*a32*b32*a23+c11*c12*c23*a32*a22*b33-c11*c12*c32*b22*a23*a33+c11*c12*c33*a23*a32*b22-2*c11*c12*c33*a22*b22*a33-2*c11*c13*c22*a33*b32*a22-2*c11*c13*c32*a23*a32*b22-2*c11*c22*c13*a32*a22*b33-c11*c22*c32*a13*b32*a23-c11*c22*c32*a13*b22*a33-c11*c22*c32*b13*a32*a23-c11*c22*c32*b23*a32*a13+2*c11*c22*c32*b23*a12*a33-c11*c22*c32*b33*a22*a13+c11*c22*c33*a13*b32*a22+c11*c22*c33*a32*a22*b13-2*c11*c22*c33*a23*b32*a12+c13*c32*c21*a32*a12*b23-2*c13*c32*c21*a22*a12*b33+c13*c32*c31*a22*a12*b23-2*c13*c32*c23*a12*a22*b31+c13*c32*c23*a12*a32*b21+c13*c32*c23*a22*a32*b11+c11*c23*c32*a13*b32*a22+c11*c23*c32*a13*a32*b22+c11*c23*c32*a23*b32*a12-2*c11*c23*c32*a33*b22*a12+4*c11*c13*c22*a32*b32*a23-2*c11*c32*c13*a32*a22*b23+c11*c32*c23*a32*a12*b23-2*c11*c32*c23*a22*a12*b33+c11*c32*c33*a22*a12*b23+c12*c13*c31*a23*b32*a22+c12*c13*c23*a32*a31*b22-c12*c13*c22*b33*a21*a32-c12*c13*c22*a33*a21*b32-c12*c13*c22*b32*a31*a23+c12*c13*c21*a33*a32*b22-c12*c13*c32*a23*a31*b22-c12*c13*c32*b22*a21*a33+c12*c13*c33*b22*a21*a32+c12*c13*c33*a22*a21*b32-c12*c13*c22*a23*a32*b31+2*c12*c13*c22*a33*a22*b31+c12*c13*c23*a32*a22*b31-c12*c13*c32*a33*a22*b21-c12*c21*c22*b32*a33*a13+4*c12*c21*c23*a32*b32*a13-2*c12*c21*c23*a33*b32*a12-2*c12*c21*c23*a33*a32*b12-c12*c21*c32*a13*b32*a23+2*c12*c21*c32*a13*b22*a33-c12*c21*c32*a23*b12*a33-c12*c21*c32*b23*a32*a13-c12*c21*c32*b23*a12*a33+2*c12*c21*c32*b33*a22*a13-c12*c21*c32*b33*a12*a23-2*c12*c21*c33*a13*a32*b22-2*c12*c21*c33*a32*a22*b13+c12*c21*c33*a23*a32*b12+c12*c21*c33*a23*b32*a12+c12*c21*c33*a32*a12*b23+c12*c21*c33*a33*a22*b12+c12*c21*c33*a33*b22*a12+c12*c21*c33*a22*a12*b33+2*c12*c22*c13*a33*a31*b22-c12*c22*c23*b32*a31*a13-c12*c22*c23*a33*a11*b32+2*c12*c22*c23*a33*a31*b12+2*c12*c22*c31*b23*a32*a13-c12*c22*c31*a13*b22*a33-c12*c22*c31*b33*a12*a23-c12*c22*c31*b23*a12*a33+2*c12*c22*c33*a13*a21*b32-c12*c22*c33*b23*a12*a31-c12*c22*c33*a33*a11*b22-c12*c22*c33*a13*a22*b31-c12*c22*c33*a33*a12*b21+c12*c11*c33*a23*b32*a22+c12*c11*c23*a33*a32*b22+c12*c13*c31*a23*a32*b22+c12*c13*c31*a32*a22*b23-2*c12*c23*c31*a13*b32*a22-2*c12*c23*c31*a13*a32*b22-2*c12*c23*c31*a32*a22*b13+c12*c23*c31*a32*a12*b23+c12*c23*c31*a33*b22*a12+c12*c23*c31*a22*a12*b33+2*c12*c23*c32*a13*a31*b22-c12*c23*c32*b23*a11*a32-c12*c23*c32*b23*a12*a31-c12*c23*c32*a33*a21*b12-c12*c23*c32*b33*a12*a21+c12*c23*c33*b12*a21*a32+c12*c23*c33*a12*a31*b22-c12*c23*c32*a13*a32*b21-c12*c23*c32*a23*a12*b31-c12*c23*c32*a33*a12*b21+c12*c23*c33*a12*a22*b31+c12*c23*c33*a12*a32*b21-2*c12*c23*c33*a22*a32*b11-c12*c31*c22*b33*a22*a13+c12*c31*c23*a23*b32*a12+4*c12*c31*c33*a22*b22*a13-2*c12*c31*c33*a22*a12*b23-c12*c32*c23*a23*a11*b32+2*c12*c33*c22*b23*a11*a32-c12*c33*c22*b33*a11*a22-2*c12*c13*c23*b32*a21*a32-2*c12*c23*c33*b22*a11*a32-2*c12*c23*c33*a22*a11*b32-c13*c12*c22*a32*a31*b23-c13*c12*c32*a22*a21*b33-c13*c12*c22*a33*a32*b21+c13*c21*c32*a13*a32*b22+c13*c21*c32*a23*b32*a12-2*c13*c21*c32*a33*b22*a12+c13*c22*c21*a32*a12*b33+c13*c22*c31*a13*b32*a22+c13*c22*c31*a13*a32*b22-2*c13*c22*c31*a23*b32*a12-2*c13*c22*c31*a32*a12*b23+c13*c22*c31*a22*a12*b33-c13*c22*c32*a13*a21*b32-c13*c22*c32*b13*a21*a32-c13*c22*c32*b13*a22*a31-c13*c22*c32*a23*a11*b32-c13*c22*c32*b23*a11*a32+2*c13*c22*c32*b23*a12*a31+2*c13*c22*c32*a33*a21*b12-c13*c22*c32*b33*a11*a22-2*c13*c22*c33*a12*a21*b32+c13*c22*c33*a12*a31*b22+c13*c22*c33*a22*a11*b32+c13*c22*c23*a32*a12*b31-c13*c22*c32*a13*a22*b31-c13*c22*c32*a13*a32*b21+2*c13*c22*c32*a23*a12*b31-c13*c22*c32*a23*a32*b11-c13*c22*c32*a33*a22*b11+c13*c22*c33*a12*a22*b31+c13*c22*c33*a22*a32*b11-2*c13*c23*c32*a12*a31*b22+c13*c23*c32*b22*a11*a32+c13*c23*c32*a22*a11*b32+c13*c32*c21*a32*a22*b13-c21*c12*c22*b33*a32*a13+2*c21*c12*c22*b33*a12*a33-c21*c12*c32*b13*a32*a23+2*c21*c12*c32*b13*a22*a33+c21*c13*c22*a33*b32*a12-2*c21*c13*c32*a33*a22*b12-c21*c22*c32*b12*a13*a33-c21*c22*c32*a12*a13*b33+4*c21*c23*c32*a12*b12*a33-2*c22*c11*c23*a32*b32*a13+c22*c11*c23*a33*a32*b12-2*c22*c11*c33*a23*a32*b12-c22*c12*c23*a13*a32*b31+2*c22*c12*c23*a33*a12*b31+2*c22*c12*c31*b13*a32*a23+2*c22*c12*c33*a23*a32*b11-c22*c12*c33*a33*a22*b11-c22*c12*c23*b33*a11*a32-c22*c12*c31*b13*a22*a33+c22*c13*c23*b32*a12*a31+c22*c13*c23*a32*a31*b12+c22*c13*c33*b12*a22*a31+c22*c21*c13*a33*a32*b12+c22*c21*c33*a13*b32*a12+2*c22*c23*c12*b33*a12*a31+c22*c23*c31*a13*b32*a12+c22*c23*c31*a13*a32*b12-c22*c23*c32*a13*a31*b12-c22*c23*c32*b12*a11*a33+c22*c23*c33*b12*a11*a32+c22*c23*c33*a12*a11*b32+2*c22*c23*c32*a13*a32*b11-c22*c23*c32*a33*a12*b11+c22*c23*c33*a12*a32*b11-2*c22*c31*c23*a12*b12*a33-c22*c31*c32*b12*a13*a23-2*c22*c31*c33*a13*a22*b12-2*c22*c31*c33*a22*a12*b13+4*c22*c31*c33*a12*b12*a23+2*c22*c33*c12*b13*a21*a32-2*c22*c13*c33*b12*a21*a32-2*c22*c23*c33*b12*a12*a31+c23*c11*c32*a23*a32*b12-2*c23*c11*c32*a33*a22*b12-c23*c12*c22*a32*a31*b13-c23*c12*c32*b13*a21*a32+2*c23*c12*c32*b13*a22*a31-c23*c12*c32*a23*a32*b11+2*c23*c12*c32*a33*a22*b11+c23*c13*c32*b12*a21*a32-2*c23*c13*c32*b12*a22*a31-c23*c22*c32*a12*a11*b33-c23*c22*c32*a13*a12*b31+c23*c32*c31*a22*a12*b13-c31*c12*c32*a22*a23*b13-c31*c12*c32*b23*a22*a13+2*c31*c12*c32*b23*a12*a23-2*c31*c13*c32*a22*b22*a13+c31*c13*c32*a23*b22*a12+2*c31*c22*c32*b13*a22*a13-c31*c22*c32*b13*a12*a23-c31*c22*c32*a12*a13*b23+c31*c23*c32*a13*a22*b12+2*c32*c33*c12*b23*a12*a21-c32*c12*c33*b23*a11*a22+c32*c13*c33*a22*a21*b12-2*c32*c21*c23*a13*b32*a12+c32*c21*c33*a13*a22*b12-2*c32*c21*c33*a12*b12*a23-c32*c22*c33*a23*a12*b11+2*c32*c22*c33*a13*a22*b11+c32*c23*c33*b12*a11*a22+c32*c31*c13*a23*a22*b12+c32*c31*c23*a13*b22*a12-2*c32*c11*c13*a23*b32*a22-2*c32*c11*c33*a22*b22*a13+c32*c11*c33*a23*b22*a12+c32*c11*c33*a23*a22*b12+2*c32*c33*c22*b13*a11*a22-2*c32*c13*c33*b22*a11*a22-2*c32*c23*c33*b12*a12*a21+c22*c11*c23*a33*b32*a12+c21*c22*c33*a32*a12*b13+c21*c13*c32*a23*a32*b12+c13*c23*c32*a12*a21*b32-2*c13*c32^2*a23*a21*b12-2*c22*c13*c31*a23*a32*b12-c11*c12*c32*b23*a22*a33-c22*c33^2*a12*a11*b22-c12*c32*c23*a23*a31*b12-c11*c12*c23*a32^2*b23-c12*c13*c32*b23*a22*a31+c32*c23*c33*a12*a11*b22+2*c12*c32*c13*a23*a21*b32-2*c22*c13*c23*b32*a11*a32+2*c12*c13*c22*b33*a22*a31+c13*c32*c33*a22*a12*b21-2*c23*c32^2*a13*a11*b22-c12*c22*c33*a13*a31*b22-c23*c12*c22*a33*a32*b11-c11*c12*c22*a32*a33*b23+c11*c32^2*b22*a23*a13+c11*c32^2*a22*a23*b13-2*c11*c32^2*b23*a12*a23-2*c12^2*c33*a23*a21*b32,
c12*c21*c31*a23*a12*b31-c12*c21*c32*a13*a31*b21-c13*c22*c31*b21*a12*a31+c21*c11*c22*b33*a12*a31-c21*c12*c23*b31*a11*a32-2*c21*c11*c32*a23*a31*b12-c11*c22*c32*a33*b21*a11+2*c12*c21*c13*a31*a21*b32-c11^2*c32*b22*a21*a33+c11*c21*c32*a13*a21*b32+c11*c12*c21*a23*a32*b31+c22*c11*c31*b13*a22*a31+c11*c23*c31*a22*a11*b32+c33*c21*c31*a12*a11*b22-2*c13*c21*c31*a22*a32*b11-4*c21*c32*c33*b11*a11*a22+c21*c22*c31*b12*a11*a33-c22*c31^2*a12*a11*b23+c11*c13*c31*a22*a32*b21-c22*c31^2*b13*a11*a22-c11*c23*c32*b11*a21*a32+2*c12*c21*c33*a11*a22*b31+c11*c13*c21*b32*a22*a31+2*c31*c12*c13*a21*a22*b31-2*c12*c21*c31*a33*a22*b11-2*c11*c13*c31*b22*a22*a31+c11*c13*c32*a21^2*b32+c12*c21*c31*a13*a31*b22+c22^2*c31*a13*a31*b11-2*c31*c11*c33*b22*a11*a22-2*c11*c22*c31*a13*a21*b32+2*c21*c12*c32*a23*a31*b11-c12*c23*c31*b21*a12*a31-c31*c13*c32*a21*a22*b11+c31*c11*c32*b23*a12*a21-c12*c21^2*b32*a31*a13-c32*c11^2*a23*a21*b32-c11*c13*c31*a22^2*b31+c22*c21*c31*a12*a11*b33-c32*c21^2*a13*a11*b32+2*c12*c31^2*a23*a11*b22-c23*c12*c31*b11*a22*a31+c21*c22*c33*a11^2*b32-c12*c21*c32*a31*a21*b13-c13*c22*c31*a21*a12*b31+2*c31*c12*c33*b21*a12*a21+2*c11*c22*c32*a13*a31*b21+2*c11^2*c32*b23*a22*a31-c11*c12*c32*a31*a21*b23-2*c22*c11*c31*a33*a21*b12+c11*c12*c33*a21^2*b32-c32*c11^2*a23*a32*b21+c12*c21*c31*a13*a32*b21+c11*c32^2*a23*a21*b11+c11*c12*c23*a31^2*b22+c22*c21*c31*a13*a11*b32-c12*c31^2*a22*a21*b13+2*c11*c12*c23*b31*a22*a31-c12*c23*c31*a21*a12*b31+2*c11*c13*c32*b21*a21*a32-c11*c22*c32*a23*b31*a11-4*c12*c13*c31*b21*a21*a32-c22*c31^2*a13*a11*b22+2*c22*c31^2*b13*a12*a21+2*c11*c23*c32*b21*a12*a31+c12*c21*c31*a13*a22*b31-c11*c23*c32*a11*a22*b31-2*c11*c21*c33*a12*a31*b22-c21*c23*c32*a11*a31*b12-c21^2*c32*b13*a11*a32+2*c21^2*c32*b13*a12*a31-c11^2*c32*b23*a21*a32-2*c21*c32^2*a11*b11*a23+c11*c22*c31*a13*a22*b31+2*c11*c12*c32*a21*b21*a33+c21*c22*c31*a33*a12*b11-c11*c13*c22*a31*a21*b32-c21*c33*c31*a12^2*b21-c21*c13*c22*b31*a11*a32+c12*c21*c31*b13*a22*a31+c21*c12^2*a31*a21*b33+c12*c11*c31*a22*a21*b33+c31*c12^2*a31*a21*b23-c21*c22*c33*b11*a12*a31-2*c12*c21*c31*a23*a11*b32-2*c12^2*c31*a21*b21*a33+c21*c32^2*a13*b21*a11+c21*c32^2*a13*a21*b11+2*c11^2*c22*b33*a21*a32+c11*c13*c22*a31^2*b22-c22*c11^2*a32*a31*b23-c22*c11^2*a33*a31*b22+c31*c21*c32*b13*a11*a22+c11*c22^2*a31*a11*b33-c11^2*c22*b32*a31*a23-c12*c31*c22*a31*a11*b23-c21*c12*c22*a33*b31*a11-2*c11*c22*c31*a33*a12*b21-c23*c31^2*b12*a11*a22+2*c23*c31^2*b12*a12*a21-c31*c13*c32*b21*a11*a22-2*c11*c32*c31*a23*a22*b11-c12*c31^2*a23*a12*b21+2*c11^2*c23*b32*a21*a32+c13*c21*c22*a31^2*b12+2*c13*c31^2*b22*a11*a22-c31*c23*c32*a11*a12*b21-c21^2*c32*b12*a11*a33-c21^2*c33*b12*a11*a32+2*c12*c21^2*a33*a32*b11+2*c12*c21^2*b33*a11*a32+2*c21*c13*c22*b31*a12*a31-c21*c13*c22*a31*a32*b11-c11*c13*c32*a21*a31*b22+2*c21^2*c33*b12*a12*a31-2*c21*c32*c33*a11^2*b22+c11*c13*c21*a32*a22*b31+c21*c11*c22*b32*a31*a13+c11*c21*c32*b33*a12*a21+c22*c31*c33*a11^2*b22+2*c22*c31^2*a13*a21*b12+2*c11*c12*c22*a31*b31*a23-2*c21*c11*c22*a33*a11*b32+2*c11*c32*c33*a21*a22*b11-c11*c12*c23*a31*a21*b32-2*c12*c31*c13*a21^2*b32+c12*c31*c32*a21^2*b13+c11*c22^2*a33*b31*a11+2*c13*c21^2*b32*a11*a32-c13*c21^2*b32*a12*a31+2*c21*c32*c33*a11*a12*b21+c11*c22*c21*a33*a12*b31+c11*c23*c31*a12*a31*b22+c23*c31*c32*a11^2*b22+2*c13*c31*c22*a11*a21*b32-c31*c12*c33*a21*a22*b11-2*c13*c21*c31*b22*a11*a32-c21*c22*c32*a13*a31*b11-c12*c22*c31*a23*b31*a11+2*c31*c23*c32*b11*a11*a22+2*c11^2*c22*a33*a21*b32-c11*c12*c22*a33*a31*b21-c23*c11^2*a32*a22*b31+2*c32*c11^2*a23*a22*b31-c32*c11^2*a33*a22*b21-c12*c21*c33*b21*a12*a31+c12*c21*c31*a23*a31*b12-c11*c12*c23*a31*a32*b21-c21*c12*c33*b11*a21*a32+c11*c21*c33*a12*a21*b32-2*c11*c22*c31*b33*a12*a21+2*c12*c13*c31*b21*a22*a31+2*c11*c32*c33*a21*a11*b22+c11*c33*c21*a22*a32*b11+c11*c32*c21*a33*a22*b11-c12*c31*c23*a21*a31*b12-4*c11*c32*c33*b21*a12*a21-c11*c22*c32*a31*a11*b23+c33*c11^2*a22^2*b31+c23*c11^2*a32^2*b21-c11*c32^2*a21^2*b13-c21*c12^2*a31^2*b23-c31*c12^2*a21^2*b33+c13*c21^2*a32^2*b11+c13*c31^2*a22^2*b11-c21*c32^2*a11^2*b23+c33*c21^2*a12^2*b31-c31*c22^2*a11^2*b33+c23*c31^2*a12^2*b21-c11*c22^2*a31^2*b13-c11^2*c33*b22*a21*a32+2*c11^2*c33*b22*a22*a31-c11^2*c22*b33*a22*a31-c11^2*c23*b32*a22*a31-c11*c33*c31*a22^2*b11+c11*c32^2*a21*a11*b23-2*c11*c32*c33*a21^2*b12+c11*c22^2*a33*a31*b11-2*c11*c22*c23*a31^2*b12-2*c11*c32^2*a21*b21*a13+c11*c32^2*a23*b21*a11+c11*c12*c32*a21^2*b33-c11*c13*c21*a32^2*b21-c33*c11^2*a22*a32*b21-2*c11*c22^2*a31*b31*a13-c22*c11^2*a33*a22*b31+2*c22*c11^2*a33*a32*b21-c22*c11^2*a23*a32*b31-c12*c21^2*a13*a32*b31-c12*c21^2*a32*a31*b13-c12*c21^2*a33*a31*b12+c12*c21*c22*a31^2*b13+c12*c21*c23*a31^2*b12-c12*c31^2*a13*a22*b21-c12*c31^2*b22*a21*a13-c12*c31^2*a23*a21*b12-c12*c31^2*b23*a12*a21+c12*c31*c33*a21^2*b12-2*c12^2*c21*a31*b31*a23+c12^2*c21*a33*b31*a21+c12^2*c31*a23*a31*b21+2*c13*c22*c31*a11*a32*b21-c13*c31*c22*a11*a31*b22+c11*c12*c21*a33*a22*b31+c11*c12*c21*b33*a22*a31-2*c11*c12*c21*b33*a21*a32+c11*c12*c21*b32*a31*a23-2*c11*c12*c21*a33*a21*b32-c13*c31*c22*a21*a31*b12-c13*c31*c32*a21*a11*b22-c11*c12*c22*a33*b31*a21-c11*c12*c22*a31*a21*b33-c11*c12*c23*b31*a21*a32-2*c11*c12*c31*a23*a22*b31-2*c11*c12*c31*a23*a31*b22+c11*c12*c31*a23*a32*b21+c11*c12*c31*b23*a21*a32-2*c11*c12*c31*b23*a22*a31+c11*c12*c31*a33*a22*b21+c11*c12*c31*b22*a21*a33-c11*c12*c32*a23*a31*b21-c11*c12*c32*a23*b31*a21+2*c11*c12*c33*b21*a21*a32-c11*c12*c33*b21*a22*a31-c11*c12*c33*a21*a31*b22-2*c11*c13*c21*b32*a21*a32-c11*c13*c22*b31*a21*a32+2*c11*c13*c22*b31*a22*a31-c11*c13*c22*a31*a32*b21+c11*c13*c31*b22*a21*a32-c11*c13*c32*b21*a22*a31-c11*c13*c32*a21*a22*b31-2*c11*c21*c32*a13*a31*b22+c11*c21*c32*a23*a11*b32+c11*c21*c32*b23*a11*a32-2*c11*c21*c32*b23*a12*a31+c11*c21*c32*a33*a11*b22+c11*c21*c32*b33*a11*a22+c11*c21*c33*b22*a11*a32+c11*c21*c33*a22*a11*b32-2*c11*c32*c21*a13*a22*b31+c11*c32*c21*a13*a32*b21-2*c11*c32*c21*a23*a12*b31+c11*c32*c21*a23*a32*b11+c11*c32*c21*a33*a12*b21+c11*c32*c31*a13*a22*b21+c11*c32*c31*a23*a12*b21+2*c11*c32*c33*b21*a11*a22-2*c11*c33*c21*a12*a22*b31+c11*c33*c21*a12*a32*b21+c11*c33*c31*a22*a12*b21+c11*c22*c21*a13*a32*b31-2*c11*c22*c21*a33*a32*b11+2*c11*c22*c23*b31*a11*a32-4*c11*c22*c23*b31*a12*a31+2*c11*c22*c23*a31*a11*b32+2*c11*c22*c23*a31*a32*b11+c11*c22*c31*a13*a31*b22+c11*c22*c31*a23*a32*b11+c11*c22*c31*a23*a11*b32+c11*c22*c31*a23*a12*b31+c11*c22*c31*b23*a11*a32+c11*c22*c31*b23*a12*a31+c11*c22*c31*a33*a22*b11+c11*c22*c31*b33*a11*a22+2*c11*c22*c32*a13*b31*a21+2*c11*c22*c32*a31*a21*b13-c11*c22*c32*a23*a31*b11-c11*c22*c32*a33*a21*b11-c11*c22*c33*b11*a21*a32-c11*c22*c33*b11*a22*a31-c11*c22*c33*a11*a21*b32-c11*c22*c33*a11*a31*b22-c11*c22*c33*a11*a32*b21+2*c11*c22*c33*b21*a12*a31+2*c11*c22*c33*a21*a12*b31+2*c11*c22*c33*a21*a31*b12+c11*c23*c21*a32*a12*b31-2*c11*c23*c31*a12*a21*b32+c11*c23*c31*a12*a22*b31-2*c11*c23*c31*a12*a32*b21+c11*c23*c31*a22*a32*b11-c11*c23*c32*b11*a22*a31-c11*c23*c32*a11*a21*b32-c11*c23*c32*a11*a31*b22-c11*c23*c32*a11*a32*b21+2*c11*c23*c32*a21*a12*b31+2*c11*c23*c32*a21*a31*b12+c12*c11*c21*a32*a31*b23+c12*c11*c21*a33*a31*b22+c12*c11*c31*a23*a21*b32+2*c12*c13*c21*b31*a21*a32-4*c12*c13*c21*b31*a22*a31-c12*c21*c22*a31*a11*b33-c12*c21*c23*a31*a11*b32+c12*c21*c31*a13*a21*b32+c12*c21*c31*b13*a21*a32-2*c12*c21*c31*a23*a32*b11-2*c12*c21*c31*b23*a11*a32+c12*c21*c31*b23*a12*a31+c12*c21*c31*a33*a21*b12+c12*c21*c31*a33*a12*b21-2*c12*c21*c31*a33*a11*b22-2*c12*c21*c31*b33*a11*a22+c12*c21*c31*b33*a12*a21-c12*c21*c32*a13*b31*a21+2*c12*c21*c32*a23*b31*a11+2*c12*c21*c32*a31*a11*b23-c12*c21*c32*a33*b21*a11-c12*c21*c32*a21*a11*b33-c12*c21*c33*a11*a21*b32-c12*c21*c33*a11*a32*b21-c12*c21*c33*a21*a12*b31-c12*c21*c33*a21*a31*b12-c12*c22*c31*a13*b31*a21-c12*c22*c31*a13*a31*b21+2*c12*c22*c31*a33*b21*a11-c12*c23*c31*a11*a22*b31+2*c12*c23*c31*a11*a32*b21+2*c12*c31*c13*a21*a31*b22+2*c12*c31*c22*a21*a11*b33+2*c12*c31*c23*a11*a21*b32-c12*c31*c23*a11*a31*b22-c12*c31*c32*a21*a11*b23-c12*c31*c33*a21*a11*b22-c13*c21*c32*a21*a31*b12+c13*c11*c21*a32*a31*b22+c13*c11*c31*a22*a21*b32-c13*c21*c22*a31*a11*b32+c13*c21*c31*b12*a22*a31+c13*c21*c31*a12*a21*b32+c13*c21*c31*a12*a22*b31+c13*c21*c31*a12*a31*b22+c13*c21*c31*a12*a32*b21-2*c13*c21*c31*a22*a11*b32-c13*c21*c32*a11*a21*b32+2*c13*c21*c32*a11*a22*b31+2*c13*c21*c32*a11*a31*b22-c13*c21*c32*a11*a32*b21-c13*c21*c32*b21*a12*a31-c13*c21*c32*a21*a12*b31-c13*c22*c31*a11*a22*b31+2*c21*c32*c33*b11*a12*a21+2*c21*c32*c33*a11*a21*b12+c21*c32*c31*a13*a22*b11-2*c21*c32*c31*a13*a12*b21+c21*c32*c31*a23*a12*b11-2*c21*c11*c22*b33*a11*a32-2*c21*c11*c23*b32*a11*a32+c21*c11*c23*b32*a12*a31+c21*c11*c32*b13*a21*a32-2*c21*c11*c32*b13*a22*a31+c21*c11*c32*a33*a21*b12+c21*c11*c33*b12*a21*a32+2*c21*c12*c13*a31*a32*b21+2*c21*c12*c22*a31*b31*a13-c21*c12*c22*a33*a31*b11+2*c21*c12*c23*b31*a12*a31-c21*c12*c23*a31*a32*b11-c21*c12*c32*a33*a21*b11+2*c21*c12*c33*b11*a22*a31+2*c21*c13*c32*b11*a22*a31-c21*c13*c32*b11*a21*a32-2*c21*c22*c31*a13*a12*b31-2*c21*c22*c31*a13*a31*b12+c21*c22*c31*a13*a32*b11+c21*c22*c31*b13*a11*a32-2*c21*c22*c31*b13*a12*a31-c21*c22*c32*a31*a11*b13+2*c21*c22*c33*b11*a11*a32-c21*c22*c33*a11*a12*b31-c21*c22*c33*a11*a31*b12+c21*c23*c31*b12*a11*a32-2*c21*c23*c31*b12*a12*a31+c21*c23*c31*a12*a32*b11+2*c21*c23*c32*b11*a11*a32-c21*c23*c32*b11*a12*a31-c21*c23*c32*a11*a12*b31+c21*c33*c31*a12*a22*b11+c22*c11*c21*a32*a31*b13+c22*c11*c21*a33*a31*b12-2*c22*c11*c31*b13*a21*a32+c22*c11*c31*a23*a31*b12-c22*c12*c31*a23*a31*b11+2*c22*c12*c31*a33*a21*b11+2*c22*c13*c31*b11*a21*a32-c22*c13*c31*b11*a22*a31-4*c22*c23*c31*b11*a11*a32+2*c22*c23*c31*b11*a12*a31+2*c22*c31*c23*a11*a31*b12-c22*c31*c32*a21*a11*b13-c22*c31*c33*a11*a21*b12+c23*c11*c21*a32*a31*b12-2*c23*c11*c31*b12*a21*a32+c23*c11*c31*b12*a22*a31+2*c23*c12*c31*b11*a21*a32+c33*c11*c31*a22*a21*b12+c23*c21*c31*a12*a11*b32+c31*c11*c32*b22*a21*a13-2*c31*c11*c32*a23*a11*b22-2*c31*c11*c32*b23*a11*a22+c31*c11*c33*b22*a12*a21+2*c31*c12*c32*a21*b21*a13-c31*c12*c32*a23*b21*a11-c31*c12*c32*a23*a21*b11-c31*c12*c33*b21*a11*a22+2*c31*c13*c32*b21*a12*a21-2*c31*c21*c32*a13*a21*b12-2*c31*c21*c32*b13*a12*a21+c31*c21*c32*b12*a11*a23+c31*c21*c33*b12*a11*a22-2*c31*c21*c33*b12*a12*a21+2*c31*c22*c23*a11*a12*b31-c31*c22*c32*a13*b21*a11-c31*c22*c32*a13*a21*b11+2*c31*c22*c32*a11*b11*a23+2*c31*c22*c33*b11*a11*a22-c31*c22*c33*b11*a12*a21-c31*c22*c33*a11*a12*b21-c31*c23*c32*b11*a12*a21+c32*c11*c31*a22*a21*b13+c32*c21*c31*a13*a11*b22+c32*c21*c31*a12*a11*b23-c13*c31^2*b22*a12*a21-c13*c31^2*a22*a12*b21-c13*c31^2*a22*a21*b12+c13*c31*c32*a21^2*b12+c21*c12^2*a33*a31*b21-c21*c23*c31*a12^2*b31+c21*c23*c32*a11^2*b32+2*c32*c21^2*a13*a12*b31-c32*c21^2*a13*a32*b11-c32*c21^2*a33*a12*b11+2*c21^2*c32*a13*a31*b12+c21*c32^2*a21*a11*b13-c33*c21^2*a12*a32*b11-2*c22*c31*c23*a11^2*b32+c22*c31*c32*a11^2*b23-c22*c31^2*a13*a22*b11+2*c22*c31^2*a13*a12*b21-c22*c31^2*a23*a12*b11-c22*c31^2*b12*a11*a23-2*c22^2*c31*a11*b11*a33+c31*c22^2*a31*a11*b13-c23*c11^2*a32*a31*b22-c23*c31^2*a12*a11*b22-c23*c31^2*a12*a22*b11+c31*c22^2*a13*b31*a11+c31*c12^2*a23*b31*a21-c32*c11^2*a22*a21*b33-c32*c21^2*a12*a11*b33-c33*c11^2*a22*a21*b32-c33*c21^2*a12*a11*b32+2*c21*c22*c32*a11*b11*a33+c21*c22*c32*a11^2*b33-2*c21*c11*c33*b12*a22*a31+c32*c11*c31*a23*a21*b12-c11*c12*c33*a21*a22*b31-c12*c31*c22*a31*a21*b13+2*c12*c21*c33*a11*a31*b22+2*c12*c31^2*a23*a22*b11+c11*c22*c31*a33*a11*b22-2*c11*c22*c31*a13*a32*b21-c11*c22*c32*a21*a11*b33+c11*c23*c31*b22*a11*a32+c11*c12*c22*a31^2*b23+2*c12*c31^2*b23*a11*a22-c12*c21^2*b33*a12*a31-2*c12*c21*c13*a31^2*b22-c11*c23*c21*a32^2*b11-c12*c21^2*a33*a12*b31+c13*c21*c31*b12*a21*a32+2*c12*c21^2*a33*a11*b32-c23*c31*c32*a11*a21*b12+2*c11^2*c32*a23*a31*b22-c11*c22*c33*a11*a22*b31-c13*c21^2*a32*a12*b31-c13*c21^2*a32*a31*b12-2*c11*c12*c21*a33*a32*b21-c21*c22*c32*a13*b31*a11,
c12*c21*c22*b31*b11*a33-2*c11*c12*c32*a21*b21*b33+c11^2*c22*a33*b22*b31+c11^2*c33*a22*b21*b32-c11*c21*c22*b32*b31*a13-2*c13*c22*c31*b11*a21*b32+c11*c23*c32*b11*a21*b32-c21*c31*c33*b12*a22*b11-c11*c21*c22*b13*b32*a31-2*c11*c22*c32*b13*b31*a21-2*c11*c32*c33*a21*b11*b22+c13*c31^2*b22*a21*b12+c22*c31*c33*b11*a12*b21+2*c22*c11*c23*a12*b31^2+c23*c31^2*a12*b11*b22+c11*c12*c32*b23*b31*a21-c11*c12*c21*b33*a22*b31+c12*c21*c33*a11*b21*b32+c22*c31*c32*b13*b21*a11+c12*c21^2*b13*b32*a31-c11*c12*c31*b33*b22*a21-c12*c31*c32*b21^2*a13-2*c11*c22*c32*b13*a31*b21-c12^2*c31*b23*b31*a21+2*c11*c13*c31*b22*a22*b31+2*c11*c31*c32*b23*a22*b11+c12*c31*c32*b23*a21*b11+2*c12*c13*c31*a32*b21^2-c12^2*c21*b33*a31*b21+c21^2*c32*b13*a32*b11-c11*c21*c32*b13*a32*b21-2*c21^2*c32*b13*a12*b31-c11*c13*c31*b22*a32*b21+c11*c12*c23*a31*b21*b32-c21*c12*c31*b23*a31*b12+c12*c11*c22*b31*b21*a33+c11*c12*c22*b33*b31*a21-c11*c31*c32*b23*a12*b21-2*c13*c31*c32*b21*a21*b12+c13*c21^2*a32*b12*b31-2*c12*c31^2*a23*b11*b22+c11*c22*c32*b23*a31*b11-2*c11^2*c32*b23*a22*b31-c11*c22^2*b33*b31*a11-2*c22*c31^2*b13*a21*b12+c12*c21^2*b33*a31*b12-2*c22*c31^2*a13*b12*b21-c11*c12*c31*a22*b21*b33+c21*c22*c33*a11*b12*b31-2*c11*c22*c23*a31*b11*b32+2*c11*c21*c33*a12*b22*b31+2*c11*c21*c22*a33*b11*b32-c22^2*c31*b13*b31*a11-c13*c21*c31*b12*a32*b21-c22^2*c31*b13*a31*b11-c11*c23*c31*a22*b11*b32+c23*c31^2*b12*a11*b22-c11*c21*c22*a32*b31*b13+2*c12^2*c31*a21*b21*b33-c13*c11*c22*a22*b31^2-c11*c31*c32*b13*b22*a21-c11*c22*c31*a13*b22*b31+2*c11*c12*c31*b23*a22*b31+c11^2*c33*b22*a32*b21+2*c21*c12*c31*b23*a11*b32-c21*c12*c31*b33*a21*b12-c11*c22*c31*a33*b11*b22+c11*c12*c33*a21*b22*b31-2*c11^2*c33*b22*a22*b31+c11*c13*c21*a21*b32^2-2*c32*c11*c33*b21*a22*b11+c23*c11*c32*b11*a32*b21-2*c23*c11*c32*b21*a12*b31+c21*c23*c31*a31*b12^2+c11^2*c22*b33*a31*b22+c11^2*c23*a32*b22*b31+c21^2*c32*a12*b11*b33+c21^2*c32*b33*b12*a11+2*c11*c21*c33*b12*a22*b31-c21*c31*c32*b23*b12*a11-2*c12*c31^2*b23*a22*b11+c12*c31^2*b23*a12*b21+2*c12^2*c21*a31*b31*b23+c12*c22*c31*b31*b21*a13+c11^2*c32*a23*b21*b32-2*c11*c13*c32*b21*a21*b32-2*c22*c11*c33*b21*a12*b31+c22*c31^2*b12*b11*a23-c11*c22*c31*b23*a32*b11-2*c12*c21*c33*b11*a22*b31+c12*c22*c31*b23*b31*a11+c22*c31^2*a12*b11*b23-c11*c13*c21*a32*b22*b31+c11^2*c33*b22*a21*b32+c12*c31*c32*b23*b21*a11+c11^2*c32*b23*a32*b21+2*c11*c23*c31*a12*b21*b32+c12*c21*c33*a21*b12*b31+2*c11*c21*c32*a13*b22*b31+2*c11*c21*c32*b13*a22*b31+c12*c23*c31*b21*a31*b12+c11^2*c32*b22*b21*a33-c11*c21*c33*b12*a21*b32+c22*c31*c33*b11*a21*b12-c11*c22^2*b33*a31*b11+c11*c31*c33*a11*b22^2-c11*c23*c31*b12*a31*b22+c11^2*c32*b23*a21*b32-c11*c21*c33*a22*b11*b32-c21*c23*c31*b12*a32*b11+c21*c22*c32*b13*a31*b11+c13*c21*c22*b31*a32*b11+c12*c21*c33*b21*a12*b31+c12*c31*c33*b21*a11*b22-2*c12*c31*c33*b21*a21*b12-2*c11^2*c32*b23*a31*b22+c13*c11*c32*b21*a22*b31+2*c21*c23*c31*b12*a12*b31+c12*c11*c23*b31*a32*b21-c12*c21*c31*a23*b12*b31-2*c12*c13*c31*a21*b22*b31+c22*c11*c33*b11*a32*b21-c21*c31*c32*a13*b11*b22+c22*c31*c33*a11*b12*b21-c22^2*c31*b31*b11*a13+2*c22^2*c31*a11*b11*b33+c11*c13*c22*a31*b21*b32+c11^2*c32*b33*b22*a21-2*c12*c21*c32*b31*b11*a23-2*c11^2*c32*a23*b22*b31-c11*c21*c32*b23*a32*b11+c12*c23*c31*a11*b22*b31+c11^2*c32*a22*b21*b33+c21^2*c32*b13*a11*b32-2*c11^2*c23*b32*a32*b21+c11^2*c23*b32*a31*b22+c11^2*c23*b32*a22*b31-c11*c22*c31*a23*b12*b31-c11*c21*c33*b12*a32*b21-2*c12*c21*c22*a31*b31*b13-c11^2*c23*a21*b32^2-c11^2*c33*a31*b22^2+c12^2*c21*b31^2*a23+c12^2*c31*b21^2*a33-c13*c21^2*a11*b32^2-c21^2*c33*a31*b12^2+c11*c22^2*b31^2*a13+c22^2*c31*b11^2*a33-c13*c31^2*a11*b22^2-c23*c31^2*a21*b12^2+c11*c32^2*b21^2*a13+c21*c32^2*b11^2*a23+c11*c13*c32*b21*a31*b22+c11*c13*c32*a21*b22*b31-2*c11*c32*c33*b21*a11*b22+4*c11*c32*c33*b21*a21*b12+c12*c22*c31*b13*a31*b21+c12*c22*c31*b31*b11*a23+c12*c22*c31*b23*a31*b11-2*c12*c22*c31*b21*b11*a33-2*c12*c22*c31*b33*b21*a11-2*c12*c23*c31*b11*a21*b32+c12*c23*c31*b11*a31*b22-c11*c12*c21*b23*b32*a31+2*c11*c12*c21*a33*b21*b32-c11*c12*c21*a33*b22*b31+2*c11*c12*c21*b33*a21*b32-c11*c12*c21*b33*a31*b22+2*c11*c12*c21*b33*a32*b21-2*c11*c12*c22*a31*b31*b23+c11*c12*c22*b33*a31*b21+c11*c12*c23*b31*a21*b32-2*c11*c12*c23*b31*a31*b22-c11*c12*c31*a23*b21*b32+2*c11*c12*c31*a23*b22*b31-c11*c12*c31*b23*a21*b32+2*c11*c12*c31*b23*a31*b22-c11*c12*c31*b23*a32*b21-c11*c12*c31*b22*b21*a33+c11*c12*c32*b23*a31*b21-2*c11*c12*c33*b21*a21*b32+c11*c12*c33*b21*a31*b22-c11*c13*c21*b32*a22*b31-c11*c13*c21*b32*a31*b22+c11*c13*c22*b31*a21*b32-2*c11*c13*c22*b31*a31*b22-c11*c13*c31*b22*a21*b32-2*c12*c23*c31*b11*a32*b21-2*c12*c23*c31*a11*b21*b32+c12*c23*c31*a21*b12*b31-2*c12*c31*c32*a21*b21*b13+c12*c31*c33*a21*b11*b22+c12*c31*c32*b21*b11*a23+c12*c31*c33*b21*a22*b11+c13*c31*c32*b21*a11*b22+c13*c31*c32*a21*b11*b22-c11*c22*c31*b33*a22*b11+2*c11*c22*c31*b33*a12*b21-c11*c22*c31*b33*a11*b22+c11*c22*c32*b23*b31*a11+c11*c22*c32*b33*b21*a11+c11*c22*c32*b33*a21*b11+c11*c22*c33*b11*a21*b32+c11*c22*c33*b11*a31*b22+c11*c22*c33*a11*b21*b32-2*c11*c22*c33*b21*a31*b12-2*c11*c22*c33*a21*b12*b31+2*c11*c23*c31*b12*a21*b32-c11*c23*c31*b12*a22*b31-c11*c23*c31*a12*b22*b31-c11*c23*c31*b22*a11*b32-c11*c23*c31*b22*a32*b11+c11*c23*c32*b11*a31*b22+c11*c23*c32*a11*b21*b32+c11*c23*c32*a11*b22*b31-2*c11*c23*c32*b21*a31*b12-2*c11*c23*c32*a21*b12*b31-c11*c31*c32*b22*b21*a13-c11*c31*c32*a22*b21*b13+2*c11*c31*c32*a23*b11*b22-c11*c31*c32*a23*b12*b21-c11*c31*c32*b23*a21*b12+2*c11*c31*c32*b23*a11*b22-c11*c31*c33*b22*a12*b21+2*c11*c31*c33*b22*a22*b11-c11*c31*c33*a22*b12*b21+c12*c11*c32*b31*b21*a23+c12*c11*c33*b21*a22*b31-2*c12*c13*c21*b31*a21*b32+4*c12*c13*c21*b31*a31*b22-2*c12*c13*c21*b31*a32*b21-2*c12*c13*c21*a31*b21*b32+4*c12*c13*c31*b21*a21*b32-2*c12*c13*c31*b21*a22*b31-2*c12*c13*c31*b21*a31*b22+c12*c21*c22*b33*b31*a11+c12*c21*c22*b33*a31*b11+c12*c21*c23*b31*a11*b32-2*c12*c21*c23*b31*a31*b12+c12*c21*c23*a31*b11*b32-c12*c21*c31*a13*b21*b32-c12*c21*c31*a13*b22*b31-c12*c21*c31*b13*a22*b31-c12*c21*c31*b13*a32*b21+2*c12*c21*c31*a23*b11*b32+2*c12*c21*c31*b23*a32*b11-c12*c21*c31*b23*a12*b31+2*c12*c21*c31*a33*b11*b22+2*c12*c21*c31*b33*a22*b11-c12*c21*c31*b33*a12*b21+c12*c21*c32*b13*a31*b21+c12*c21*c32*b13*b31*a21-2*c12*c21*c32*b23*b31*a11-2*c12*c21*c32*b23*a31*b11+c12*c21*c32*b33*b21*a11+c12*c21*c32*b33*a21*b11+c12*c21*c33*b11*a21*b32-2*c12*c21*c33*b11*a31*b22-2*c12*c21*c33*a11*b22*b31+c12*c21*c33*b21*a31*b12+c12*c21*c23*b31*a32*b11+c12*c21*c32*b31*b21*a13+c12*c21*c32*b21*b11*a33+c12*c21*c33*b11*a32*b21+c12*c22*c31*b13*b31*a21-2*c11^2*c22*b33*a32*b21+c11^2*c22*a32*b31*b23+c11^2*c22*b32*b31*a23+c11^2*c22*b23*b32*a31+c11*c13*c31*a31*b22^2+c11*c21*c23*a11*b32^2+2*c11*c22^2*a31*b31*b13-2*c11^2*c22*b33*a21*b32+c11^2*c22*b33*a22*b31+2*c11*c32^2*a21*b21*b13-c12*c11*c22*b31^2*a23-c12*c11*c23*a22*b31^2-c12*c11*c32*b21^2*a33-c12*c11*c33*a32*b21^2+2*c12*c13*c21*a22*b31^2+c12*c21^2*b32*b31*a13+c12*c21^2*a32*b31*b13-2*c12*c21^2*a33*b11*b32-2*c12*c21^2*b33*a32*b11-c12*c21*c22*b31^2*a13-c12*c21*c23*a12*b31^2-c12*c31*c33*a12*b21^2+c12*c31^2*b22*b21*a13+c12*c31^2*a22*b21*b13+c12*c31^2*a23*b12*b21-c12^2*c21*b31*b21*a33-c12^2*c21*b33*b31*a21-c12^2*c31*b31*b21*a23-c12^2*c31*b23*a31*b21+c13*c21^2*b32*a12*b31-2*c13*c21^2*b32*a32*b11-2*c13*c31^2*b22*a22*b11+c13*c31^2*a22*b12*b21-c13*c31*c32*a12*b21^2+c13*c31^2*b22*a12*b21-2*c12*c21^2*b33*a11*b32+c13*c21^2*b32*a31*b12+c21^2*c32*a13*b11*b32-2*c21^2*c32*a13*b12*b31-2*c21^2*c32*b13*a31*b12+c21^2*c32*b12*b11*a33+c21^2*c33*b12*a11*b32-2*c21^2*c33*b12*a12*b31+c21^2*c33*a12*b11*b32+c21*c31*c33*a21*b12^2-c21*c32^2*b13*b21*a11-c11*c22^2*b31*b11*a33-c22*c21*c32*b11^2*a33-c22*c21*c33*a32*b11^2+2*c22*c23*c31*a32*b11^2-c22*c31*c32*b11^2*a23-c22*c31*c33*a22*b11^2+c22*c31^2*a13*b11*b22+c22*c31^2*b13*a22*b11-2*c22*c31^2*b13*a12*b21-c23*c21*c32*a32*b11^2-c23*c31*c32*a22*b11^2-2*c23*c31^2*b12*a12*b21+2*c32*c11*c33*a12*b21^2+2*c32*c21*c33*a22*b11^2-c11*c32^2*b21*b11*a23-c21*c32^2*b21*b11*a13+c12*c31^2*b13*b22*a21+c12*c31^2*b23*a21*b12-2*c12*c31^2*b23*a11*b22+c22*c31^2*b13*a11*b22+c22*c31^2*b23*b12*a11-c11*c21*c22*a33*b12*b31+2*c11*c21*c22*b33*a11*b32-c11*c21*c22*b33*a12*b31-c11*c21*c22*b33*a31*b12+2*c11*c21*c22*b33*a32*b11-c11*c21*c23*b32*a12*b31-c11*c21*c23*b32*a31*b12+2*c11*c21*c23*b32*a32*b11-c11*c21*c23*a32*b12*b31-c11*c21*c32*a13*b21*b32+2*c11*c21*c32*b13*a31*b22-c11*c21*c32*a23*b11*b32+2*c11*c21*c32*a23*b12*b31-c11*c21*c32*b23*a11*b32+2*c11*c21*c32*b23*a12*b31+2*c11*c21*c32*b23*a31*b12-c11*c21*c32*a33*b11*b22-c11*c21*c32*a33*b12*b21-c11*c21*c32*b33*a22*b11-c11*c21*c32*b33*a11*b22-c11*c21*c32*b33*a12*b21-c11*c21*c32*b33*a21*b12+2*c11*c21*c33*b12*a31*b22-c11*c21*c33*a12*b21*b32-c11*c21*c33*b22*a11*b32-c11*c21*c33*b22*a32*b11+4*c11*c22*c23*b31*a31*b12+2*c11*c22*c31*a13*b21*b32+2*c11*c22*c31*b13*a21*b32-c11*c22*c31*b13*a22*b31-c11*c22*c31*b13*a31*b22+2*c11*c22*c31*b13*a32*b21-c11*c22*c31*a23*b11*b32-c11*c22*c31*b23*a11*b32-c11*c22*c31*b23*a12*b31-c11*c22*c31*b23*a31*b12+2*c11*c22*c31*a33*b12*b21+2*c11*c22*c31*b33*a21*b12+c22*c11*c32*b21*b11*a33+c22*c11*c33*b11*a22*b31+c13*c21*c32*b11*a32*b21+c13*c21*c32*b21*a12*b31+c13*c22*c31*b11*a22*b31+c13*c22*c31*b11*a31*b22-2*c13*c22*c31*b11*a32*b21-2*c13*c22*c31*a11*b21*b32+c13*c22*c31*a11*b22*b31+c13*c22*c31*b21*a12*b31+c13*c21*c22*b31*a11*b32-2*c13*c21*c22*b31*a31*b12+c13*c21*c22*a31*b11*b32-c13*c21*c31*b12*a22*b31-c13*c21*c31*a12*b21*b32+2*c13*c21*c31*b22*a32*b11+2*c13*c21*c31*a22*b11*b32+c13*c21*c32*b11*a21*b32-2*c13*c21*c32*b11*a31*b22+c13*c21*c32*a11*b21*b32-2*c13*c21*c32*a11*b22*b31+c13*c21*c32*b21*a31*b12+c13*c21*c32*a21*b12*b31-2*c13*c21*c32*b11*a22*b31+c13*c11*c22*b31*a32*b21+c13*c31*c32*b21*a22*b11-c21*c23*c31*a12*b11*b32-2*c21*c23*c32*b11*a11*b32+c21*c23*c32*b11*a31*b12+c21*c23*c32*a11*b12*b31-c21*c12*c31*b13*a31*b22-c21*c13*c31*b12*a21*b32-c21*c13*c31*b12*a31*b22+2*c21*c13*c31*b22*a11*b32-c21*c22*c31*a13*b11*b32+2*c21*c22*c31*a13*b12*b31-c21*c22*c31*b13*a11*b32+2*c21*c22*c31*b13*a12*b31+2*c21*c22*c31*b13*a31*b12-c21*c22*c31*b13*a32*b11-c21*c22*c31*b12*b11*a33-c21*c22*c31*b33*b12*a11+c21*c22*c32*b13*b31*a11-2*c21*c22*c32*a11*b11*b33-2*c21*c22*c33*b11*a11*b32-c21*c23*c31*b12*a11*b32+2*c21*c31*c32*a13*b12*b21+2*c21*c31*c32*b13*a21*b12-c21*c31*c32*b13*a22*b11+2*c21*c31*c32*b13*a12*b21-c21*c31*c32*b13*a11*b22-c21*c31*c32*b12*b11*a23-c21*c31*c32*a12*b11*b23-c21*c31*c33*b12*a11*b22+2*c21*c31*c33*b12*a12*b21-c21*c31*c33*a12*b11*b22+4*c21*c32*c33*b11*a11*b22-2*c21*c32*c33*b11*a21*b12-2*c21*c32*c33*a11*b12*b21-2*c22*c11*c23*b31*a32*b11-2*c22*c11*c32*b31*b21*a13+c22*c11*c32*b31*b11*a23+c22*c21*c32*b31*b11*a13+c22*c21*c33*b11*a12*b31+4*c22*c23*c31*b11*a11*b32-2*c22*c23*c31*b11*a31*b12-2*c22*c23*c31*a11*b12*b31+c22*c31*c32*b13*a21*b11+c22*c31*c32*b21*b11*a13+c23*c11*c32*b11*a22*b31+c23*c21*c32*b11*a12*b31+c23*c31*c32*b11*a12*b21-2*c23*c31*c32*b11*a11*b22+c23*c31*c32*b11*a21*b12+c23*c31*c32*a11*b12*b21-2*c32*c21*c33*b11*a12*b21-c21*c12*c31*b13*a21*b32-c12*c21*c31*a33*b12*b21-2*c22*c23*c31*b11*a12*b31-c13*c11*c32*a32*b21^2-c13*c21*c22*a12*b31^2+c21*c22*c33*b11*a31*b12-c11*c12*c21*b32*b31*a23+c12*c23*c31*b11*a22*b31-c11*c31*c33*b22*a21*b12+c23*c31^2*b12*a22*b11+c13*c22*c31*a21*b12*b31+c12*c21^2*a33*b12*b31+c12*c21^2*b33*a12*b31+c21^2*c33*b12*a32*b11-c21*c22*c31*a12*b11*b33+c13*c22*c31*b21*a31*b12-c21*c32^2*b13*a21*b11-c11*c21*c32*b13*a21*b32+2*c11*c13*c21*b32*a32*b21-2*c11*c22*c23*b31*a11*b32-c13*c21*c31*a12*b22*b31-2*c22*c31*c32*a11*b11*b23-2*c11^2*c22*a33*b21*b32+2*c21*c12*c31*b33*a11*b22-2*c22*c31*c33*b11*a11*b22-c11*c12*c21*a32*b31*b23-c11*c13*c31*a22*b21*b32+2*c21*c32^2*a11*b11*b23+2*c11*c23*c31*b12*a32*b21-2*c12*c22*c31*b33*a21*b11-c11*c32^2*b23*b21*a11-c11*c32^2*b23*a21*b11+c11*c22*c33*a11*b22*b31+c12*c23*c31*b21*a12*b31,
-c21*c13*c23*a33*b32*a12-c12*c23*c33*a33*a21*b12-2*c11*c33*c22*a13*b32*a23+2*c12*c13*c23*a32*a31*b23+2*c13*c21*c33*a23*b32*a12-c22*c23*c33*b13*a12*a31+c13*c22*c31*a13*b22*a33+c31*c13^2*a23*b32*a22+c22*c23*c31*a13*b12*a33-c12*c13*c33*b23*a21*a32-c22*c13*c33*a33*a22*b11-c11*c23*c22*b12*a33^2+2*c12*c23*c33*a13*a21*b32+c13^2*c21*a32*a22*b33+c21*c33^2*a13*a22*b12-2*c13*c21*c32*a23*b12*a33+c13*c22*c32*a13*b31*a23-c12*c13*c21*b22*a33^2-2*c33*c11*c12*a22*a23*b33+c12*c33^2*a23*a12*b21+c11*c23*c32*a23*a12*b33-c32*c13*c33*a23*a12*b21+c13*c21*c23*a32^2*b13+c22*c33^2*a13*a12*b21-c32*c13*c33*a23*a11*b22-c32*c13*c33*a23*a21*b12-2*c13*c22*c32*a23*a11*b33-2*c21*c13^2*a32*b32*a23+c12*c22*c33*a13*a21*b33-c12*c23*c22*b11*a33^2+c23*c12*c31*b13*a32*a23+c12*c23^2*a33*a32*b11-2*c13*c21*c22*a32*a33*b13+c12*c33*c21*a13*b22*a33+c13^2*c31*a23*a32*b22+2*c13*c22*c33*b23*a12*a31-2*c23*c11*c12*a32*a33*b23+2*c12*c23*c33*b13*a22*a31-c22^2*c33*a11*b13*a33-2*c11*c12*c33*b23*a22*a33-c13*c33*c22*b33*a11*a22-2*c13^2*c22*a32*a31*b23-2*c21*c12*c23*a33*a12*b33+2*c11*c33*c12*b32*a23^2+2*c12*c23*c33*b13*a21*a32-c13*c31*c23*a23*b32*a12+c22*c33^2*a13*a21*b12+c22*c33^2*a13*a11*b22+c13*c22*c32*b13*a31*a23+c33*c22*c31*a12*a13*b23+c22*c33*c31*a13*b12*a23-c13*c22*c33*a13*a31*b22+c12*c23*c22*a13*b31*a33+c13^2*c32*a23*a32*b21-2*c13^2*c22*a23*a32*b31-c11*c13*c23*a33*b32*a22-c13*c33*c22*b33*a12*a21+c13^2*c22*a33*a21*b32-c12*c13*c23*b33*a22*a31-c12*c13*c23*b33*a21*a32-2*c13*c31*c32*b22*a23*a13-c11*c13*c23*a33*a32*b22+c11*c13*c22*b32*a33*a23-c13*c21*c33*a33*b22*a12+c12*c33*c31*a13*b22*a23+c13*c22*c31*b13*a32*a23+2*c11*c23*c12*b22*a33^2-2*c11*c33^2*a22*b22*a13-c22*c13*c23*a33*a11*b32+2*c13*c23*c31*a33*b22*a12+c12*c13*c31*a23*b22*a33-c23*c32^2*a11*a13*b23-c23*c32^2*b13*a11*a23+c22*c23*c32*a13*b11*a33+c22*c12*c33*b13*a21*a33-c12*c13*c33*a23*a22*b31-c12*c23*c33*b33*a12*a21+c13*c22*c32*b13*a21*a33-2*c11*c23*c32*a13*a22*b33+2*c23*c32^2*a13*a21*b13+c31*c23^2*a13*b32*a12-c22*c23*c33*a13*a11*b32+c23*c31*c33*a12^2*b23+c23^2*c31*a13*a32*b12-c12*c13*c23*a33*a22*b31+c12*c22*c33*a23*a11*b33-2*c22*c33^2*a23*a12*b11+c22*c33^2*a13*a22*b11-c12*c33*c31*b12*a23^2-2*c12*c33^2*a13*b22*a21-c11*c23*c33*a32*a12*b23+2*c12*c23*c33*a13*a31*b22-c31*c23*c33*a13*b22*a12+c33*c22*c32*a11*a13*b23-c12*c13*c33*a23*a32*b21+c21*c23*c32*b13*a12*a33-c12*c13*c33*a23*a21*b32-2*c13*c22*c31*a23*b12*a33-2*c11*c33*c12*a23*b22*a33+c12*c33^2*a23*a21*b12-2*c12*c33*c22*a13*b31*a23+c12*c23*c32*b23*a11*a33-2*c12*c23*c32*a13*a21*b33+2*c22*c13*c33*a23*a32*b11+4*c13*c21*c22*b33*a12*a33+c11*c22*c33*a13*a22*b33-c21*c33*c32*b22*a13^2-2*c11*c13*c32*b23*a32*a23-2*c13*c22*c32*b23*a11*a33-c12*c23*c33*a33*a11*b22-2*c12*c22*c33*a13*a31*b23-2*c12*c23*c31*a13*a22*b33-2*c13*c21*c32*b23*a12*a33-2*c12*c13*c22*a33*a21*b33+c12*c21*c33*a23*a12*b33+c13*c11*c32*a22*a23*b33-c21*c23*c32*b32*a13^2+c21*c23*c33*a12^2*b33+2*c13*c23*c32*a33*a12*b21+c12*c23*c31*a13*a32*b23-2*c31*c23^2*a12*b12*a33-c23*c12^2*a31*a33*b23+c31*c12*c33*b23*a22*a13+c23*c12*c22*a31*a33*b13-2*c12*c33^2*a22*a21*b13-c33*c12^2*a23*b21*a33-c22*c13*c33*a33*a21*b12-c23*c32*c33*b13*a11*a22-c31*c13*c33*a23*a22*b12+c23^2*c32*a13*a31*b12+c23^2*c32*b13*a11*a32-2*c22*c12*c23*a33*a11*b33+c13^2*c22*b33*a21*a32-2*c13^2*c22*b32*a31*a23+c13^2*c21*a33*b32*a22+c23*c12*c21*a32*a33*b13-c11*c33^2*a22^2*b13-c11*c23^2*a32^2*b13+c33*c22^2*b31*a13^2+c23*c32^2*b21*a13^2-c23^2*c31*a12^2*b33-c13^2*c21*a32^2*b23-c13^2*c31*a22^2*b33+c13*c22^2*b11*a33^2+c13*c32^2*b11*a23^2-c21*c33^2*a12^2*b23+c23*c12^2*b21*a33^2+c33*c12^2*b31*a23^2+c22*c33^2*b13*a11*a22+c22*c33^2*b13*a12*a21-2*c22*c33^2*a23*b12*a11-2*c22*c33^2*a12*a11*b23-c22*c33*c32*b21*a13^2+c22*c13^2*a33*a32*b21+c22*c13^2*a33*a31*b22-c22*c23*c31*b32*a13^2-c22*c23*c32*b31*a13^2+c32*c13^2*a23*a22*b31+c32*c13^2*a23*a21*b32+c32*c23^2*a13*a11*b32+c32*c23^2*a13*a12*b31-2*c32*c23^2*a12*a11*b33-c23*c32^2*a13*b11*a23+2*c23*c31*c32*b22*a13^2+c23^2*c31*a32*a12*b13+c23^2*c32*b13*a12*a31-2*c23^2*c32*b12*a11*a33+c23^2*c32*a13*a32*b11-c11*c13*c22*b22*a33^2+c11*c13*c23*a32^2*b23-c11*c13*c32*b32*a23^2+c11*c13*c33*a22^2*b33-2*c11*c23^2*a32*b32*a13+c11*c23^2*a33*a32*b12+c11*c23^2*a33*b32*a12+c11*c23^2*a32*a12*b33+c11*c33^2*a23*a22*b12+c11*c33^2*a23*b22*a12+c11*c33^2*a22*a12*b23-c11*c33*c32*b12*a23^2+c13^2*c32*a23*a31*b22+c13^2*c32*b23*a21*a32+c13^2*c32*b23*a22*a31-2*c13^2*c32*b22*a21*a33-2*c13^2*c32*a22*a21*b33+c13^2*c22*b33*a22*a31+c13^2*c22*a33*a22*b31-2*c13^2*c32*a33*a22*b21+2*c13*c21*c22*b12*a33^2-c13*c22^2*a13*b31*a33+c13^2*c31*a32*a22*b23+2*c13*c31*c32*b12*a23^2+c13*c31*c33*a22^2*b13-c13*c32^2*a13*b21*a23-2*c31*c13^2*a22*b22*a33-c13*c22^2*a13*a31*b33-c13*c22^2*a31*a33*b13+2*c13*c22^2*a33*a11*b33-c13*c32^2*a13*a21*b23-c13*c32^2*a21*a23*b13+c21*c33^2*a13*b22*a12+c21*c33^2*a22*a12*b13-2*c21*c33^2*a12*b12*a23+2*c21*c33*c22*b32*a13^2-c12^2*c23*a23*a31*b33+2*c12^2*c23*a33*a21*b33+2*c12^2*c33*a23*a31*b23-c12^2*c33*a21*b23*a33-c23*c12^2*a23*b31*a33-c12*c13*c31*b32*a23^2-c12*c13*c22*b21*a33^2-c12*c13*c32*b31*a23^2-c12*c23*c21*b12*a33^2+c12*c23^2*a33*a12*b31-2*c12*c23^2*a13*a32*b31-2*c12*c23^2*a32*a31*b13+c12*c23^2*a33*a11*b32+c12*c23^2*a33*a31*b12+c12*c23^2*b33*a12*a31+c12*c23^2*b33*a11*a32+c12*c33^2*b23*a12*a21+c12*c33^2*a23*a22*b11-c12*c23*c33*a33*a12*b21-c12*c23*c33*a33*a22*b11-c12*c23*c33*a23*a32*b11+c12*c23*c31*a13*b32*a23-2*c12*c23*c31*a13*b22*a33+c12*c21*c33*a13*a22*b33+c12*c21*c33*b23*a12*a33+c12*c22*c33*b23*a11*a33-2*c32*c11*c33*a23*a12*b23+c32*c12*c33*a21*b23*a13-2*c32*c12*c33*a23*a11*b23+2*c32*c13*c33*a13*b22*a21-c32*c13*c33*a23*a22*b11+2*c32*c13*c33*a13*a22*b21-2*c32*c21*c33*a13*a22*b13+c32*c21*c33*b13*a12*a23-2*c32*c22*c33*a13*a21*b13+c32*c22*c33*a11*b13*a23-c32*c23*c33*a13*a21*b12+2*c32*c23*c33*a23*b12*a11+2*c32*c23*c33*a23*a12*b11-c32*c23*c33*a13*a22*b11-c32*c23*c33*a13*a12*b21+c33*c11*c32*a22*a23*b13+c33*c12*c31*a22*a23*b13-2*c33*c21*c22*a12*a13*b33+c33*c21*c32*a12*a13*b23+c33*c12*c32*a21*a23*b13+c12*c23*c32*a13*b31*a23-2*c12*c23*c32*a13*b21*a33+c12*c23*c32*a23*b11*a33+2*c12*c23*c33*a13*a32*b21+2*c12*c23*c33*a13*a22*b31+4*c11*c12*c23*b33*a22*a33-2*c11*c12*c23*b33*a32*a23+4*c11*c12*c33*a23*a32*b23+c11*c13*c22*b33*a32*a23-2*c11*c13*c22*b33*a22*a33+2*c11*c13*c23*a32*b32*a23-c11*c13*c23*a32*a22*b33+c11*c13*c32*b22*a23*a33+c11*c13*c32*b23*a22*a33-c11*c13*c33*a23*a32*b22-c11*c13*c33*a23*b32*a22-c11*c13*c33*a32*a22*b23+2*c11*c13*c33*a22*b22*a33-2*c11*c22*c33*a13*a32*b23+c11*c22*c33*a23*a12*b33+c11*c22*c33*b23*a12*a33-2*c11*c23*c12*b32*a33*a23+c11*c23*c22*a13*b32*a33+c11*c23*c32*a13*b32*a23+c11*c23*c32*a13*a32*b23-2*c11*c23*c32*a13*b22*a33+c11*c23*c32*a23*b12*a33+c11*c23*c32*b23*a12*a33+2*c11*c23*c33*a13*a32*b22+2*c11*c23*c33*a13*b32*a22+2*c11*c23*c33*a32*a22*b13-c11*c23*c33*a23*a32*b12-c11*c23*c33*a23*b32*a12-c11*c23*c33*a33*a22*b12-c11*c23*c33*a22*a12*b33+c11*c33*c22*a13*b22*a33+c11*c33*c22*a23*b12*a33+c11*c33*c32*a13*b22*a23+2*c12*c13*c23*a23*b32*a31-c12*c13*c23*a33*a21*b32-c12*c13*c33*a23*a31*b22+2*c12*c13*c33*a33*b22*a21+c12*c13*c22*a23*b31*a33+2*c12*c13*c23*a23*a32*b31+c12*c13*c31*b23*a22*a33+c12*c13*c32*a23*b21*a33-c12*c13*c33*b23*a22*a31+2*c12*c13*c33*a33*a22*b21+c12*c13*c21*b32*a33*a23-2*c12*c13*c31*b23*a32*a23-2*c12*c13*c32*a23*a31*b23-2*c12*c21*c33*a13*a32*b23+c12*c23*c31*a23*b12*a33+c12*c23*c31*a23*a12*b33+c12*c23*c31*b23*a12*a33+c12*c23*c32*a13*a31*b23+c12*c23*c32*a23*a11*b33-c12*c23*c33*a23*a11*b32-c12*c23*c33*a23*a31*b12-c12*c23*c33*b23*a11*a32-c12*c23*c33*b23*a12*a31-c12*c23*c33*b33*a11*a22+c12*c33*c22*a13*b21*a33+c12*c33*c22*a23*b11*a33+c12*c33*c32*a13*b21*a23+c12*c33*c21*a23*b12*a33-2*c12*c33*c21*a13*b32*a23-2*c13*c21*c22*b32*a33*a13-2*c13*c21*c22*b33*a32*a13-c13*c21*c23*a32*a12*b33+c13*c21*c32*a13*b32*a23+c13*c21*c32*a13*b22*a33+c13*c21*c32*b13*a22*a33+c13*c21*c32*b23*a32*a13+c13*c21*c32*b33*a22*a13-2*c13*c21*c32*b33*a12*a23-c13*c21*c33*a13*b32*a22-c13*c21*c33*a13*a32*b22-c13*c21*c33*a32*a22*b13+2*c13*c21*c33*a32*a12*b23-c13*c21*c33*a22*a12*b33+2*c13*c22*c23*a32*a31*b13-c13*c22*c23*b33*a12*a31+c13*c22*c31*a13*b32*a23-2*c13*c22*c31*b33*a12*a23-2*c13*c22*c31*b23*a12*a33+c13*c22*c32*a13*a31*b23+c13*c22*c32*a13*a21*b33-2*c13*c22*c32*a23*b11*a33-c13*c22*c33*a13*a21*b32-c13*c22*c33*b13*a21*a32+2*c13*c22*c33*a23*a11*b32-c13*c22*c33*a33*a11*b22-c13*c22*c33*a13*a22*b31-c13*c22*c33*a13*a32*b21+2*c13*c22*c33*a23*a12*b31-c13*c22*c33*a33*a12*b21+c13*c12*c22*a31*a33*b23+c13*c11*c22*a32*a33*b23-c13*c23*c22*b33*a11*a32-c13*c23*c31*a13*b32*a22-c13*c23*c31*a13*a32*b22-c13*c23*c31*a32*a22*b13-c13*c23*c31*a32*a12*b23+2*c13*c23*c31*a22*a12*b33-c13*c23*c32*a13*a31*b22-c13*c23*c32*b13*a21*a32-c13*c23*c32*b13*a22*a31-c13*c23*c32*b23*a11*a32-c13*c23*c32*b23*a12*a31+2*c13*c23*c32*b33*a11*a22+2*c13*c23*c32*b33*a12*a21-c13*c23*c32*a13*a22*b31-c13*c23*c32*a13*a32*b21+c13*c31*c22*b13*a22*a33+c13*c31*c22*b33*a22*a13-2*c13*c31*c32*a22*a23*b13-2*c13*c31*c32*b23*a22*a13+4*c13*c31*c32*b23*a12*a23-c13*c31*c33*a22*a12*b23-c13*c32*c23*a13*a21*b32-c13*c32*c23*a23*a11*b32+2*c13*c32*c23*a33*a11*b22+2*c13*c32*c33*a22*a21*b13-c13*c32*c33*b23*a12*a21-c13*c33*c22*b13*a22*a31+2*c13*c33*c22*b23*a11*a32-c13*c33*c32*b23*a11*a22-2*c21*c12*c33*b13*a32*a23+c21*c12*c33*b13*a22*a33+2*c21*c13*c23*a32*b32*a13-c21*c13*c23*a33*a32*b12+2*c21*c13*c33*a23*a32*b12-c21*c13*c33*a33*a22*b12+4*c21*c22*c33*a13*a32*b13-2*c21*c22*c33*b13*a12*a33+c21*c23*c32*a13*b12*a33-2*c21*c23*c32*a13*a32*b13-c21*c23*c33*a13*b32*a12-c21*c23*c33*a13*a32*b12-c21*c23*c33*a32*a12*b13+2*c21*c23*c33*a12*b12*a33-2*c21*c33*c22*a13*b12*a33+c21*c33*c32*a13*b12*a23+c22*c11*c23*b33*a32*a13-2*c22*c11*c23*a33*a12*b33+c22*c11*c33*b13*a22*a33+c22*c12*c23*a31*b33*a13-2*c22*c12*c33*b13*a31*a23+c32*c11*c33*b23*a22*a13-c31*c23*c33*a13*a22*b12+2*c31*c23*c33*a12*b12*a23-c22*c13*c23*a33*a12*b31-c22*c13*c23*a33*a32*b11+2*c22*c13*c23*a13*a32*b31+2*c22*c13*c23*a13*b32*a31-c22*c13*c23*a33*a31*b12+2*c22*c13*c33*a23*a31*b12+2*c22*c23*c33*a33*a12*b11-c22*c23*c33*a13*a12*b31-c22*c23*c33*a13*a32*b11-2*c22*c23*c31*a13*a32*b13+c22*c23*c31*b13*a12*a33-2*c22*c23*c32*a13*a31*b13+c22*c23*c32*a11*b13*a33-c22*c23*c33*a13*a31*b12-c22*c23*c33*b13*a11*a32+2*c22*c23*c33*a33*b12*a11+2*c22*c23*c33*a12*a11*b33+c22*c33*c32*a13*b11*a23+c23*c11*c22*a32*a33*b13+4*c23*c31*c32*a13*a22*b13-2*c23*c31*c32*b13*a12*a23-2*c23*c31*c32*a12*a13*b23-c23*c32*c33*b13*a12*a21+2*c23*c32*c33*a12*a11*b23+c23*c21*c32*a12*a13*b33+c23*c22*c31*a12*a13*b33+c23*c11*c32*b13*a32*a23-2*c23*c11*c32*b13*a22*a33-2*c23*c12*c31*b13*a22*a33+2*c23*c13*c31*a33*a22*b12-c23*c13*c32*a23*a31*b12-c23*c13*c32*a23*a32*b11+2*c23*c13*c32*a33*a22*b11+c23*c22*c32*a11*a13*b33-2*c23*c31*c32*b12*a13*a23-c23*c31*c33*a22*a12*b13+2*c23*c32*c13*a33*a21*b12-2*c23*c12*c32*b13*a21*a33-2*c31*c12*c33*a23*a12*b23+2*c31*c13*c33*a22*b22*a13-c31*c13*c33*a23*b22*a12-2*c31*c22*c33*a13*a22*b13+c31*c22*c33*b13*a12*a23+c12*c13*c22*a23*a31*b33+c13*c12*c32*a21*a23*b33+c13*c21*c32*b13*a32*a23+2*c12*c13*c33*a22*a21*b33-2*c12*c13*c21*b33*a22*a33+c13*c22*c31*b23*a32*a13+2*c22^2*c33*a13*a31*b13-c33*c22^2*a13*b11*a33+c12*c33^2*a23*a11*b22+c12*c33^2*b23*a11*a22-2*c12*c23^2*a13*b32*a31-c13*c23*c32*a23*a12*b31-c11*c23*c33*a33*b22*a12-c23*c13*c31*a23*a32*b12+c13*c12*c21*a32*a33*b23-c12*c13*c23*a33*a32*b21-c32*c23*c33*a13*a11*b22-c22*c33*c31*b22*a13^2-2*c23^2*c32*a33*a12*b11+c21*c12*c23*b33*a32*a13+c13*c12*c31*a22*a23*b33-c12*c23*c33*a23*a12*b31+c12*c23*c21*a13*b32*a33-c33*c12^2*a21*a23*b33-2*c12*c33^2*a13*a22*b21-c12*c33*c32*b11*a23^2+c12*c13*c21*b33*a32*a23-2*c22*c11*c33*b13*a32*a23+c12*c13*c32*b23*a21*a33+2*c13*c32^2*a23*a11*b23+c21*c13^2*a33*a32*b22-c33*c22^2*a11*a13*b33+c23*c12*c32*b13*a31*a23-c12*c13*c23*a33*a31*b22+c13*c22*c32*a13*b21*a33,
-2*c31*b23*a21*b12*a11*a32+2*c22*a33*b31*b11*a12*a21-c33*a21^2*b12*a32*b11+c11*b33*a11*b22*a21*a32-c11*a23*b31*b12*a21*a32+c33*a21*b21*b12*a11*a32-c13*a32*b31*b21*a12*a21+2*c12*a33*b31*a21^2*b12+2*c12*a23*b31*b11*a22*a31+c22*a13*b21*a31*a11*b32-4*c21*a13*a31*a12*b21*b32+2*c32*a23*b21*a11^2*b32+2*c32*a13*a31*b21*a22*b11-c31*a33*b12*b21*a12*a21-c31*a23*a31*a21*b12^2-c31*b23*a22*a11^2*b32-c21*b23*a32*b11*a12*a31-c32*a33*b22*a11^2*b21+c31*b13*a22*a11*a21*b32+c11*b13*a32*a21*a31*b22-c31*b23*a12*a11*a32*b21+c32*b23*a11*b21*a12*a31-c31*a23*b32*a11^2*b22+2*c31*a13*a31*b22*a12*b21-2*c22*a13*a21*a31*b11*b32-c31*a23*a31*a12*b11*b22-2*c32*a13*a31*a12*b21^2+c12*a23*a21*b31*a11*b32+c12*a33*a31*a21*b11*b22+c11*b23*a11*a32^2*b21-c12*a13*b21*b31*a21*a32+2*c32*a13*b31*b21*a12*a21+2*c31*a13*a21*b22*a32*b11+2*c31*a23*b31*b12*a12*a21+c13*a32*a31*a21*b11*b22-c12*b23*b11*a22*a31^2+c13*a31*b21*b22*a11*a32-c12*a23*a21*b31*a32*b11+2*c21*b33*a22*a11^2*b32-c23*a12*b21*b31*a11*a32+c12*a13*b22*a31*a21*b31-2*c33*a22*a31*a11*b12*b21+c12*b33*a22*a21*a11*b31+2*c11*a23*a22*b31*a31*b12-c12*a23*b31*b21*a12*a31+c31*a13*a31*b22*a21*b12-2*c31*a33*b22*a11*a21*b12-2*c11*b23*b11*a21*a32^2+2*c31*b23*a12*b11*a21*a32-c11*b13*a22*a31^2*b22+c23*a32*a21*b11*a11*b32+2*c31*a23*b21*b12*a11*a32+c21*b33*a21*b12*a11*a32+c21*b13*a32*a11*a21*b32-c21*b13*a32*b11*a22*a31+c11*b23*a32*a11*a21*b32+c12*a13*a31*a32*b21^2+c13*b21*b11*a21*a32^2+c12*b23*a12*a31*a21*b31-c12*a23*b11*a31^2*b22-c21*a13*a21*a11*b32^2-c21*a13*b22*a31^2*b12-2*c13*a31*b21*a22*a11*b32-c21*b33*a12*a11*a22*b31-c11*b33*a22*a11*a32*b21-c31*b23*a22*b11*a11*a32+2*c31*b23*a12*a11*a22*b31+c31*b33*b11*a11*a22^2+2*c33*a22*b21*a11^2*b32-c11*a23*b22*a31^2*b12+c21*b23*b31*a12^2*a31-c21*a33*a31*a21*b12^2-c21*a33*b32*a11^2*b22+2*c21*a23*b32*b11*a12*a31-c31*b33*a22*b11*a12*a21-c11*b13*a22*b31*a21*a32-2*c12*a23*a11*a22*b31^2-c11*b13*a32*a21^2*b32-c23*a31^2*b12*a22*b11+2*c23*a31^2*a12*b11*b22-c11*a33*b31*b22*a11*a22-2*c11*b33*b11*a22^2*a31-4*c31*a23*b31*b12*a11*a22-c12*a33*a31*b21*a22*b11-c12*a13*b22*a31^2*b21-c31*a13*b21*a22*a11*b32+c31*b33*b21*a12^2*a21-c31*b33*a12*a21^2*b12+c12*b33*a21*b11*a22*a31-c21*a13*a22*b31*a31*b12-c11*a23*a21*a11*b32^2-c32*a33*b21*b11*a12*a21-c31*a33*b21*a12*a11*b22+c11*a23*a31*b12*a21*b32+2*c12*b13*b21*a22*a31^2-2*c13*a31*b31*a22*a21*b12+c13*a31*b31*b22*a12*a21+2*c21*b33*a12*a11*a32*b21+c11*b23*a11*b32*a22*a31+c12*a13*a21*a22*b31^2+2*c21*a13*a31*b12*a32*b21-c31*a13*a31*a22*b12*b21-c12*b23*a12*a31^2*b21+c31*b23*a21*a12*a11*b32-2*c33*a21*b21*a12*a11*b32-c11*a33*b31*a22*a21*b12+2*c11*b33*a12*a21^2*b32+2*c21*b13*a32*b21*a12*a31+2*c31*b13*b12*a21^2*a32-c31*b13*a12*a21^2*b32+c32*b13*a12*a21*b21*a31+2*c11*a33*b21*b22*a11*a32-c11*b33*b12*a21^2*a32-c12*a33*b31*a21*a22*b11-c12*a33*b11*a21^2*b32-c12*b33*b11*a21^2*a32+2*c31*a33*b22*b11*a12*a21-c33*b21*b22*a11^2*a32-2*c12*a33*b31*a21*a11*b22+c13*b31*b11*a22^2*a31-c13*b31*a12*a21^2*b32+c32*a13*a31*b21*a21*b12-c21*b13*a32*a21*a12*b31-c21*a33*a31*b12*a22*b11-c12*a33*b31*b21*a12*a21+c12*a23*a21*a12*b31^2+2*c12*a33*b31*b21*a11*a22+2*c31*a13*b31*b22*a11*a22+c11*b13*b21*a21*a32^2+c13*a32*a31*a12*b21^2+2*c22*b23*a32*a11^2*b31+2*c22*b23*b11*a12*a31^2+c21*b13*a32*a11*a31*b22-2*c11*b23*a32*a11*a31*b22-c12*a13*b32*a21^2*b31+2*c11*b33*a22*b11*a21*a32+2*c11*b23*a12*a31^2*b22-c32*a23*b21*b11*a11*a32+c21*a33*a21*b12*a11*b32+c12*b33*a21*a11*a32*b21+c22*b13*a12*a31*a21*b31+c21*a33*a31*b12*a11*b22-2*c22*a33*b31*a11*a21*b12+2*c23*a32*b31*b11*a12*a21-2*c23*a32*b31*a11*a21*b12+2*c31*b13*a22*a11*a32*b21+c11*a13*a21^2*b32^2+c11*a13*a31^2*b22^2-c13*a11*a32^2*b21^2-c13*a11*a22^2*b31^2+c21*a23*a11^2*b32^2+c21*a23*a31^2*b12^2-c23*a21*a32^2*b11^2-c23*a21*a12^2*b31^2+c31*a33*a11^2*b22^2+c31*a33*a21^2*b12^2-c33*a31*a22^2*b11^2-c33*a31*a12^2*b21^2+c12*a23*a21*a31*b11*b32+c12*b23*a32*a31*a11*b21+c12*b23*a31*a11*a22*b31+c12*b23*a31*b11*a21*a32-2*c11*a13*b32*a21*a31*b22-c11*a13*b32*b21*a21*a32+2*c11*a13*b31*b22*a21*a32-c11*a13*b31*a22*a21*b32-c11*a13*b22*b31*a22*a31-c11*a13*b21*a32*a31*b22-c11*b13*a32*b21*a22*a31+c11*b13*a31*a22*a21*b32+2*c11*a13*b32*b21*a22*a31+2*c11*a23*b31*a22*a11*b32-c11*a23*b31*a12*a21*b32-c11*a23*b31*b22*a11*a32+c11*a23*a31*b22*a11*b32+2*c11*a23*a31*a12*b21*b32-4*c11*a23*a31*a22*b11*b32+2*c11*a23*a31*b22*a32*b11-c11*a23*a31*b12*a32*b21+2*c11*a23*a21*b32*a32*b11-c11*b23*a32*a11*a22*b31+2*c11*b23*a32*a21*a12*b31+2*c11*b23*a32*b11*a22*a31-c11*b23*a32*b21*a12*a31+c11*b23*a31*b12*a21*a32-2*c11*b23*a31*a12*a21*b32-c11*b23*a12*b31*a22*a31+2*c11*a33*b31*b22*a12*a21-c11*a33*a31*b22*a12*b21+c11*a33*a31*b22*a21*b12+2*c11*a33*a31*b22*a22*b11-c11*a33*a31*a22*b12*b21-c11*a33*b21*a22*a11*b32+c11*a33*a21*b22*a11*b32-4*c11*a33*a21*b22*a32*b11+2*c11*a33*a21*a22*b11*b32-c11*b33*a22*a21*a12*b31+2*c11*b33*a22*b21*a12*a31-2*c11*b33*a22*a11*a21*b32+c11*b33*a21*b12*a22*a31-2*c11*b33*a21*a12*a31*b22-c11*b33*a12*b21*a21*a32+c12*a13*b32*a21*b21*a31-c12*a13*b31*b21*a22*a31-2*c12*b13*a32*a21*b21*a31-2*c12*b13*a31*a21*a22*b31+c12*a23*b31*a11*a31*b22-2*c12*a23*b31*a21*a31*b12-2*c12*a23*b21*a31*a11*b32-c12*a23*b21*a31*a32*b11-c12*b33*a12*a21^2*b31-c13*a31^2*b22*a12*b21+2*c13*a31^2*a22*b12*b21+c13*a22*a21*a12*b31^2-c13*a22*b11*a31^2*b22+2*c21*b13*b12*a22*a31^2-c21*b13*a12*a31^2*b22-c21*b23*a12*a31^2*b12+c21*b23*b11*a11*a32^2-c21*b23*a32*a11^2*b32+c21*b33*a21*a12^2*b31-2*c21*b33*b21*a12^2*a31-c21*b33*b22*a11^2*a32+c22*a13*a11*a22*b31^2-2*c22*a13*a21*a12*b31^2+2*c22*a13*b11*a31^2*b22-c22*a13*b21*a31^2*b12-c22*b13*b11*a22*a31^2-c22*b13*a12*a31^2*b21-c22*a23*b32*a11^2*b31+c22*a23*a31*a32*b11^2+c22*a23*a11*a12*b31^2-c22*a23*b12*a31^2*b11+2*c22*a33*b31*a11^2*b22+c22*a33*a31*a22*b11^2-c22*a33*b21*a11^2*b32-2*c22*a33*a21*a32*b11^2-c22*b33*a22*a11^2*b31-c22*b33*a11^2*a32*b21+2*c23*a32*b31*a11^2*b22+c23*a32*a31*a22*b11^2-c23*a32*b21*a11^2*b32+c23*b21*b11*a11*a32^2+c23*a12*a11*a22*b31^2-c23*a12*b21*a31^2*b12+c23*b31*b21*a12^2*a31-c23*b31*a22*a11^2*b32-2*c31*b13*a11*a22^2*b31+c31*b13*b11*a22^2*a31-2*c31*b23*a21*a12^2*b31+c31*b23*b21*a12^2*a31+2*c31*b23*b22*a11^2*a32-c31*b33*a22*a11^2*b22-c32*a13*b31*a21^2*b12-c32*b13*a12*a21^2*b31-c32*a23*b31*a11^2*b22-2*c32*a23*a31*a22*b11^2+c32*a23*a21*a32*b11^2-c32*b23*a22*a11^2*b31-c32*a33*b12*a21^2*b11+c32*a33*a11*a12*b21^2+c32*a33*a21*a22*b11^2+2*c32*b33*a22*a11^2*b21+2*c32*b33*b11*a12*a21^2+c33*a22*a21*a32*b11^2+c33*b31*b11*a11*a22^2+2*c33*a21^2*a12*b11*b32-c33*a12*b31*a21^2*b12+c33*b31*b21*a12^2*a21+c12*a33*a31*b21*a11*b22-2*c12*a33*a31*b21*a21*b12+c12*a33*b21*a11*a21*b32+2*c12*a33*b21*b11*a21*a32-2*c12*b33*a22*a31*a11*b21+c12*b33*a12*a21*b21*a31-2*c13*a32*b31*a21*a11*b22-2*c13*a32*a31*b21*a21*b12-c13*a32*a31*b21*a22*b11+c13*a32*b21*a11*a21*b32+c13*a31*a21*a22*b11*b32+c13*a22*b31*a11*a31*b22-c13*a22*b31*b21*a12*a31-c13*a22*a21*b31*a32*b11+c13*a21*b31*a22*a11*b32+c13*a21*a31*a12*b21*b32-c21*a13*b31*a22*a11*b32+2*c21*a13*b31*a12*a21*b32-c21*a13*b31*b22*a11*a32-c21*a13*b31*b12*a21*a32+c21*a13*a31*b22*a11*b32+c21*a13*a31*b12*a21*b32+2*c21*a13*a31*a22*b11*b32-c21*a13*a31*b22*a32*b11+2*c21*a13*b21*b32*a11*a32-c21*a13*a21*b32*a32*b11+2*c21*a13*b22*b31*a12*a31+2*c21*b13*a32*a11*a22*b31-2*c21*b13*a31*b12*a21*a32+c21*b13*a31*a12*a21*b32-c21*b13*a12*b31*a22*a31-2*c21*a23*b32*a11*a31*b12-c21*a23*b32*b11*a11*a32+2*c21*a23*b31*b12*a11*a32-c21*a23*b31*a12*a11*b32-c21*a23*b12*b31*a12*a31-c21*a23*b11*a32*a31*b12+c21*b23*a32*a11*a31*b12+c21*b23*a31*a12*a11*b32+2*c21*a33*b31*b12*a11*a22-c21*a33*b31*a12*a11*b22-c21*a33*a31*a12*b11*b22-4*c21*a33*b21*b12*a11*a32+2*c21*a33*b21*a12*a11*b32+2*c21*a33*a21*b12*a32*b11-c21*a33*a21*a12*b11*b32-c21*a33*b32*b11*a11*a22+2*c21*a33*a32*b11*a11*b22+2*c21*b33*a22*b11*a12*a31-2*c21*b33*a22*a11*a31*b12-c21*b33*a22*b11*a11*a32-2*c21*b33*a21*a12*a11*b32+c21*b33*a12*a21*a31*b12-c21*b33*a12*b11*a21*a32+c21*b33*a11*a12*a31*b22-2*c22*a13*b31*a11*a31*b22+2*c22*a13*b31*b21*a12*a31+c22*a13*b31*a21*a31*b12-c22*a13*b31*b11*a22*a31-c22*a13*b21*b31*a11*a32-c22*a13*b21*a31*a32*b11+c22*a13*a21*b31*a11*b32+2*c22*a13*a21*b31*a32*b11-2*c22*b13*a32*a21*a11*b31+c22*b13*a32*a31*a11*b21+c22*b13*a31*a11*a22*b31+c22*b13*a31*b11*a21*a32+c22*a23*b32*a11*b11*a31-c22*a23*b31*b11*a12*a31+c22*a23*b12*a31*a11*b31-2*c22*b23*a32*a11*b11*a31-2*c22*b23*a31*a11*a12*b31-c22*a33*b31*b11*a11*a22-c22*a33*b31*a11*a12*b21-2*c22*a33*a31*b11*a11*b22-c22*a33*a31*b11*a12*b21+c22*a33*a31*b11*a21*b12+c22*a33*a31*a11*b12*b21+2*c22*a33*b21*b11*a11*a32+c22*a33*a21*b11*a11*b32+c22*b33*a21*a11*a12*b31+c22*b33*a11*b21*a12*a31+c22*b33*a11*b11*a21*a32-c23*a32*b31*b11*a11*a22-2*c23*a32*a31*b11*a11*b22-c23*a32*a31*b11*a12*b21+c23*a32*a31*a11*b12*b21+c23*a31*b31*b12*a11*a22+c23*a31*b21*a12*a11*b32+c23*a31*a21*b12*a32*b11-2*c23*a31*a21*a12*b11*b32+c23*a12*b31*a21*a31*b12-c23*a12*b31*b11*a22*a31+c23*a11*b31*a12*a21*b32+c23*a11*a31*a22*b11*b32-4*c31*a13*b31*b22*a12*a21+2*c31*a13*b31*a22*a21*b12-c31*a13*b21*b22*a11*a32+2*c31*a13*b32*b21*a12*a21-c31*a13*a32*b21*a21*b12+c31*a13*a21*b22*a11*b32-c31*a13*a21*a22*b11*b32+2*c31*b13*a22*a21*a12*b31+c31*b13*a22*a11*a31*b22-c31*b13*a22*b21*a12*a31-c31*b13*a22*b11*a21*a32-2*c31*b13*a21*b12*a22*a31+c31*b13*a21*a12*a31*b22-c31*b13*a12*b21*a21*a32-2*c31*b13*a11*b22*a21*a32+2*c31*a23*b31*a12*a11*b22+2*c31*a23*a31*b12*a22*b11-c31*a23*b21*a12*a11*b32+c31*a23*a21*b12*a11*b32-c31*a23*a21*b12*a32*b11-c31*a23*a21*a12*b11*b32+2*c31*a23*b32*b11*a11*a22-c31*a23*a32*b11*a11*b22-c31*b23*a22*b11*a12*a31+c31*b23*a12*a21*a31*b12-2*c31*b23*a11*a12*a31*b22-c31*a33*b22*b11*a11*a22+2*c31*a33*b21*b12*a11*a22-c31*a33*b11*a22*a21*b12+c31*b33*a22*a11*a21*b12+c31*b33*a21*a12*a11*b22-c31*b33*a12*b21*a11*a22-c32*a13*b31*b21*a11*a22-c32*a13*b31*a21*a22*b11+c32*a13*a31*b21*a11*b22-2*c32*a13*a31*a21*b11*b22-2*c32*a13*b21*a11*a21*b32-c32*a13*b21*b11*a21*a32+c32*b13*a22*a21*a11*b31-2*c32*b13*a22*a31*a11*b21+c32*b13*a21*a11*a32*b21+2*c32*a23*b31*b11*a11*a22-c32*a23*b31*b11*a12*a21-c32*a23*b31*a11*a12*b21+c32*a23*b31*a11*a21*b12+c32*a23*a31*b11*a11*b22+c32*a23*a31*b11*a21*b12-2*c32*a23*a21*b11*a11*b32+c32*b23*a22*a11*b11*a31+c32*b23*a21*a11*a12*b31-2*c32*b23*a21*b11*a12*a31+c32*b23*a11*b11*a21*a32+c32*a33*b22*a11*b11*a21+c32*a33*b12*a21*a11*b21-c32*a33*b11*b21*a11*a22-2*c32*b33*a22*a11*b11*a21-2*c32*b33*a21*a11*a12*b21-c33*a22*b31*b11*a12*a21+c33*a22*b31*a11*a21*b12+c33*a22*a31*b11*a11*b22+2*c33*a22*a31*b11*a12*b21-c33*a22*b21*b11*a11*a32-2*c33*a22*a21*b11*a11*b32+c33*a21*b31*a12*a11*b22+c33*a21*a31*b12*a22*b11-2*c33*a21*a31*a12*b11*b22-c33*a12*b31*b21*a11*a22+c33*a12*a31*b21*a21*b12-c33*a12*b21*b11*a21*a32+c33*a11*a31*b22*a12*b21+c33*a11*a21*b22*a32*b11+c11*b33*a22*a11*a31*b22-c11*a33*a31*a11*b22^2+c31*b23*a22*a11*a31*b12+c12*a33*a31*a12*b21^2-2*c12*a33*a11*a32*b21^2+c33*a12*a11*a32*b21^2-c33*a22*b31*a11^2*b22-c31*a13*a31*a11*b22^2-c31*a13*b32*a21^2*b12+c32*b13*a21*b11*a22*a31+2*c21*a33*a31*b12*a12*b21+c22*b33*a22*a11*b11*a31+c32*a13*b31*a21*a11*b22-c13*a32*b11*a21^2*b32-c32*b13*b11*a21^2*a32-2*c32*a23*a31*a11*b12*b21-c31*a13*a31*b22*a22*b11+c31*a23*a31*b12*a11*b22-2*c22*b33*a21*b11*a12*a31+2*c13*a32*b31*a21^2*b12+2*c12*a23*b21*b31*a11*a32-c11*b23*b12*a22*a31^2+2*c13*a32*b31*b21*a11*a22+c11*b13*b31*a22^2*a31-2*c21*b13*a11*a32^2*b21+c21*b13*b11*a21*a32^2+2*c11*a33*a32*b21*a21*b12-c11*a33*b32*a21^2*b12-c31*a23*a31*b12*a12*b21+c32*a13*a11*a32*b21^2+2*c32*a13*b11*a21^2*b32-c11*a33*b32*b21*a12*a21+c11*b33*a11*a22^2*b31-c32*b23*a11^2*a32*b21-c21*a33*b31*b12*a12*a21-c21*b23*a12*b31*a11*a32-c11*a23*b22*b31*a12*a31+2*c12*b13*a32*a21^2*b31-2*c23*a31*b31*a12*a11*b22-2*c12*b23*a32*a21*a11*b31+2*c12*a23*b21*a31^2*b12+2*c32*a23*a31*b11*a12*b21-c11*a23*b21*b32*a11*a32-2*c21*b13*a11*b32*a22*a31-c22*a23*b11*b31*a11*a32,
c21*c22*c32*a13*b12*b31+2*c21*c32^2*b13*a22*b11+c12*c13*c32*b21*a22*b31+2*c12*c21*c23*a32*b12*b31+2*c13*c31*c32*b22*a22*b11+c12*c31^2*b22*b12*a23+c21*c22*c32*b33*b12*a11+c21^2*c32*b13*a32*b12-c13*c22*c31*a22*b11*b32-c13*c22*c31*a12*b22*b31+2*c11*c13*c32*b22*a21*b32+c11*c12*c22*b23*b32*a31-c12*c13*c22*a22*b31^2+c12*c21*c32*a33*b12*b21+2*c21*c22*c31*a12*b12*b33-2*c11^2*c22*a32*b32*b23-c21*c31*c32*b22*b12*a13+c12*c22*c33*b21*a31*b12+2*c21*c12*c31*b32*b22*a13-2*c12*c21*c32*a13*b22*b31-c12^2*c23*a31*b21*b32+2*c21*c12*c33*b22*a11*b32+c21^2*c32*b13*b32*a12-c11*c22*c31*b22*b12*a33+2*c11*c13*c32*b22*a32*b21+2*c12*c21*c23*b32*a12*b31+c12*c23*c32*b11*a21*b32-c11*c12*c21*b33*b32*a22+c11^2*c22*b33*b32*a22+c11*c12*c31*b22^2*a33+c12*c31*c32*b22*b21*a13-c11*c22*c33*b22*a11*b32+2*c22^2*c31*b13*a11*b32+2*c11*c22^2*a33*b12*b31-c11*c22^2*a32*b31*b13+2*c13*c22*c31*a12*b21*b32+c11*c22*c23*a11*b32^2+c11*c31*c32*b22^2*a13-c11*c22*c33*b12*a22*b31-c12*c21*c33*a12*b21*b32+c22*c11*c32*b23*a32*b11+c12*c22*c33*b11*a22*b31+c11^2*c32*b32*b22*a23+c22*c31^2*b22*b12*a13+c11^2*c22*b33*a32*b22-2*c12*c22*c33*b11*a21*b32-c11*c21*c32*b23*b32*a12+c22*c13*c32*b11*a22*b31-c12^2*c23*b31*a32*b21-c12^2*c33*b21*a22*b31+2*c12*c23*c31*a22*b11*b32+2*c21*c32^2*a13*b11*b22-c22^2*c33*b11*a31*b12-c13*c31*c32*b22*a12*b21-c22^2*c31*b13*a12*b31+c22*c21*c32*b13*a12*b31-2*c12*c22*c33*a11*b21*b32+c13*c12*c21*a21*b32^2+c13*c12*c31*a31*b22^2-2*c12*c11*c22*b33*a22*b31-c11*c21*c32*b32*b22*a13-c21*c32*c33*b12*a22*b11+2*c12*c31*c33*a22*b12*b21-2*c11*c12*c22*a33*b22*b31-c13*c21*c32*b22*a11*b32-c22^2*c31*b33*b12*a11+2*c22^2*c33*b11*a11*b32-2*c11*c13*c32*a31*b22^2+c12*c13*c32*b21*a31*b22-2*c22*c11*c32*b23*a12*b31-2*c11*c13*c22*a21*b32^2-c22^2*c33*b11*a12*b31-c22*c32*c33*a22*b11^2-c11*c32*c33*b22*a12*b21+c12*c22*c31*b13*a31*b22+2*c22^2*c31*a13*b11*b32-c22^2*c31*a13*b12*b31+c12*c31^2*b23*a22*b12-c12*c13*c32*a32*b21^2-c12*c22*c23*a12*b31^2+c11*c12*c21*b32^2*a23-2*c12*c21*c32*a33*b11*b22+c11*c12*c23*a21*b32^2-c11*c22*c23*b32*a12*b31-2*c12*c22*c31*a13*b21*b32+c12*c21*c32*a13*b21*b32+2*c11*c22*c31*b23*b32*a12-c13*c22^2*a31*b11*b32+c13*c31*c32*a11*b22^2-2*c22*c31^2*a12*b12*b23-c23*c22*c31*b12*a11*b32+c12*c21*c32*b33*a21*b12-c22*c23*c31*b12*a32*b11+c12*c21*c22*b13*b32*a31+2*c11*c22^2*b33*a12*b31-c21*c22*c33*b12*a32*b11+c22*c31*c32*b23*b12*a11-2*c12*c13*c32*b21*a21*b32+c11*c21*c22*b32^2*a13-c21*c12*c31*b32*b12*a23-c23*c32^2*b11*a12*b21-2*c11*c22*c32*b23*a31*b12-c11*c32^2*b13*b22*a21-c11*c32^2*a23*b11*b22-2*c12*c31^2*a22*b22*b13+c12*c31^2*b23*b22*a12+c11*c12*c32*a23*b22*b31+c12*c22*c31*b33*a22*b11+c11^2*c32*b23*a32*b22-c23*c31*c32*a12*b11*b22-2*c21*c23*c32*a31*b12^2+c21*c31*c32*b12^2*a23+c11^2*c22*b32*b22*a33+c22*c31^2*b13*b22*a12-c22*c23*c32*a32*b11^2+c12*c23*c32*a21*b12*b31+c12*c22*c33*a11*b22*b31+2*c12^2*c21*a33*b22*b31-c12^2*c21*b33*a21*b32+2*c21*c22*c33*b12*a12*b31-c11*c23*c32*a12*b21*b32+c12*c21*c22*a33*b11*b32+2*c11*c21*c32*b22*b12*a33-c23*c31*c32*b12*a11*b22-c12*c21*c31*b33*b22*a12-2*c11*c22*c32*a23*b12*b31-c21*c32^2*b23*b12*a11-c11*c22^2*b33*a11*b32+2*c11*c22^2*b33*a31*b12+c21*c22*c32*b12*b11*a33+c11*c32*c33*a11*b22^2-c12^2*c21*b32*b31*a23+c12*c31*c32*b13*b22*a21+2*c21*c12*c23*b32*a31*b12-2*c12*c22*c31*b23*a32*b11+c11^2*c32*b23*b32*a22-c13*c21*c32*a22*b11*b32+2*c11*c32^2*b23*a21*b12-2*c11*c22*c32*a33*b12*b21-c13*c32^2*b21*a11*b22+2*c13*c32^2*b21*a21*b12+c12*c22*c23*b31*a32*b11+c11*c12*c33*a31*b22^2-c21*c32^2*b13*a12*b21-c21*c32^2*a12*b11*b23-2*c11*c12*c32*b23*a21*b32+2*c23*c12*c31*b22*a11*b32+c22*c31*c32*b13*a12*b21-2*c12*c31*c32*b23*a21*b12-c11^2*c22*b32^2*a23+c12^2*c23*a22*b31^2+c12^2*c33*a32*b21^2-c12*c21^2*b32^2*a13-c21^2*c32*b12^2*a33+c13*c22^2*a12*b31^2+c22^2*c33*a32*b11^2-c12*c31^2*b22^2*a13-c22*c31^2*b12^2*a23+c13*c32^2*a12*b21^2+c23*c32^2*a22*b11^2-c11^2*c32*b22^2*a33-c11*c22^2*b32*b31*a13-c11*c22^2*b13*b32*a31-c11*c22^2*a33*b11*b32-c11*c32^2*b22*b21*a13+2*c11*c32^2*a23*b12*b21-c11*c32^2*b23*a11*b22-c12^2*c21*a32*b31*b23-c12^2*c21*b23*b32*a31-c12^2*c21*a33*b21*b32+2*c12^2*c21*b33*a22*b31-c12^2*c21*b33*a32*b21-c12^2*c23*b31*a21*b32+2*c12^2*c23*b31*a31*b22+2*c12^2*c31*a23*b21*b32-c12^2*c31*a23*b22*b31+2*c12^2*c31*b23*a21*b32-c12^2*c31*b23*a22*b31-c12^2*c31*b22*b21*a33-c12^2*c31*a22*b21*b33-c12^2*c31*b33*b22*a21+2*c12^2*c33*b21*a21*b32-c12^2*c33*b21*a31*b22-c12^2*c33*a21*b22*b31-2*c12*c21^2*a32*b32*b13+c12*c21^2*b33*a32*b12+c12*c21^2*b33*b32*a12-c12*c32*c33*a12*b21^2+c13*c21*c22*a11*b32^2-c13*c22^2*b31*a11*b32+2*c13*c22^2*b31*a31*b12-c13*c32^2*a21*b11*b22-2*c21*c12*c23*a11*b32^2+c21*c22*c31*b12^2*a33+c12*c21^2*b32*b12*a33+c21^2*c32*b32*b12*a13-2*c21^2*c32*a12*b12*b33+c21*c32*c33*a21*b12^2-c21*c32^2*a13*b12*b21-c21*c32^2*b13*a21*b12+2*c21*c32^2*b13*a11*b22-c21*c32^2*b12*b11*a23-c11*c22^2*b33*a32*b11-c22^2*c31*b13*a31*b12+2*c22^2*c31*b13*a32*b11-c22^2*c31*b12*b11*a33-c22^2*c31*a12*b11*b33-c22^2*c33*a11*b12*b31+c22*c31^2*b13*a22*b12-c13*c22^2*b31*a32*b11+c23*c22*c31*a31*b12^2+c23*c31*c32*a21*b12^2+2*c23*c32^2*b11*a11*b22-c23*c32^2*b11*a21*b12-c23*c32^2*a11*b12*b21-2*c31*c12*c33*a11*b22^2-2*c31*c22*c33*a21*b12^2-c11*c32^2*a22*b21*b13-c11*c32^2*b23*a22*b11+2*c11*c32^2*b23*a12*b21-c13*c32^2*b21*a22*b11-2*c11*c22*c32*b33*a21*b12+2*c11*c22*c33*b12*a21*b32+c11*c12*c22*b33*a21*b32+c11*c12*c22*b32*b31*a23-c11*c12*c21*b32*b22*a33+2*c11*c12*c21*a32*b32*b23-c11*c12*c23*b32*a22*b31-c11*c12*c23*b32*a31*b22+2*c11*c12*c23*b32*a32*b21-c11*c12*c23*a32*b22*b31-c11*c12*c31*b32*b22*a23-c11*c12*c31*b23*b32*a22-c11*c12*c31*b23*a32*b22+2*c11*c12*c31*a22*b22*b33-2*c11*c12*c32*a23*b21*b32+c11*c12*c32*b22*b21*a33+c11*c12*c32*b33*b22*a21-c11*c12*c33*b22*a21*b32+2*c11*c12*c33*b22*a22*b31-c11*c12*c33*b22*a32*b21-c11*c12*c33*a22*b21*b32+c11*c12*c22*a33*b21*b32-2*c11*c12*c22*b33*a31*b22-c11*c12*c21*b33*a32*b22+2*c11*c13*c22*b32*a22*b31+2*c11*c13*c22*b32*a31*b22-4*c11*c13*c22*b32*a32*b21+2*c11*c13*c22*a32*b22*b31+c22*c13*c32*b11*a32*b21-2*c22*c13*c32*b21*a12*b31+c22*c23*c32*b11*a12*b31+c22*c32*c33*b11*a12*b21-c23*c12*c31*b12*a21*b32-c23*c12*c31*b12*a31*b22-4*c11*c13*c32*b22*a22*b31+2*c11*c13*c32*a22*b21*b32-c11*c21*c22*b32*b12*a33-c11*c21*c22*b33*a32*b12-c11*c21*c22*b33*b32*a12-c11*c21*c32*b13*a32*b22-c11*c21*c32*b13*b32*a22-c11*c21*c32*b32*b12*a23-c11*c21*c32*b23*a32*b12+2*c11*c21*c32*b33*a22*b12+2*c11*c21*c32*b33*b22*a12-c11*c22*c23*b32*a31*b12+2*c11*c22*c23*b32*a32*b11-c11*c22*c23*a32*b12*b31-c11*c22*c31*b32*b22*a13-c11*c22*c31*b13*a32*b22-c11*c22*c31*b13*b32*a22+2*c11*c22*c31*b32*b12*a23+2*c11*c22*c31*b23*a32*b12-c11*c22*c31*b33*a22*b12-c11*c22*c31*b33*b22*a12+c11*c22*c32*a13*b21*b32+c11*c22*c32*a13*b22*b31+c11*c22*c32*b13*a21*b32+c11*c22*c32*b13*a31*b22+c11*c22*c32*a23*b11*b32+c11*c22*c32*b23*a11*b32-c12*c21*c33*b12*a22*b31+2*c12*c21*c33*b22*a32*b11+2*c12*c21*c33*a22*b11*b32+c12*c22*c23*b31*a11*b32-2*c12*c22*c23*b31*a31*b12+c12*c22*c23*a31*b11*b32+c12*c22*c31*a13*b22*b31-2*c12*c22*c31*b13*a21*b32+c12*c22*c31*b13*a22*b31-2*c12*c22*c31*b13*a32*b21-2*c12*c22*c31*a23*b11*b32+c12*c22*c31*a23*b12*b31-2*c12*c22*c31*b23*a11*b32+c12*c22*c31*b23*a31*b12+c12*c22*c31*a33*b12*b21+c12*c22*c31*b33*a21*b12+c12*c22*c31*b33*a12*b21+c12*c22*c31*b33*a11*b22+c12*c22*c33*b11*a31*b22-c12*c23*c31*b12*a22*b31-c12*c23*c31*b12*a32*b21-c12*c23*c31*a12*b21*b32-2*c12*c23*c32*b11*a31*b22+c12*c23*c32*a11*b21*b32-2*c12*c23*c32*a11*b22*b31+c12*c23*c32*b21*a31*b12+c12*c31*c32*a22*b21*b13+c12*c31*c32*a23*b11*b22-2*c12*c31*c32*a23*b12*b21-2*c12*c31*c32*b23*a12*b21+c12*c31*c32*b23*a11*b22+2*c12*c31*c33*b22*a12*b21+c12*c13*c22*b31*a32*b21-2*c12*c22*c33*b11*a32*b21+c12*c22*c33*b21*a12*b31-2*c12*c23*c32*b11*a22*b31+c12*c23*c32*b11*a32*b21+c12*c23*c32*b21*a12*b31+c12*c32*c33*b21*a22*b11+2*c13*c21*c32*b12*a22*b31+2*c13*c21*c32*b12*a31*b22-c13*c21*c32*b12*a32*b21-c13*c21*c32*a12*b21*b32+2*c13*c21*c32*a12*b22*b31-c13*c21*c32*b22*a32*b11-c13*c31*c32*b22*a21*b12-c13*c31*c32*a22*b12*b21+2*c13*c22*c31*b12*a21*b32-c13*c22*c31*b12*a31*b22+2*c13*c22*c31*b12*a32*b21-c13*c22*c31*b22*a11*b32-c13*c21*c22*b32*a12*b31-c13*c21*c22*b32*a31*b12+2*c13*c21*c22*b32*a32*b11-c13*c21*c22*a32*b12*b31-c13*c21*c32*b12*a21*b32+c13*c22*c32*b11*a21*b32+c13*c22*c32*b11*a31*b22+c13*c22*c32*a11*b21*b32+c13*c22*c32*a11*b22*b31-2*c13*c22*c32*b21*a31*b12-2*c13*c22*c32*a21*b12*b31-c13*c12*c31*b22*a21*b32-c13*c12*c21*b32*a31*b22-c11*c22*c33*b12*a31*b22+2*c11*c22*c33*b12*a32*b21+2*c11*c22*c33*a12*b21*b32-c11*c22*c33*a12*b22*b31-c11*c22*c33*a22*b11*b32-c11*c23*c32*b12*a21*b32+2*c11*c23*c32*b12*a22*b31+2*c11*c23*c32*b12*a31*b22-c11*c23*c32*b12*a32*b21+2*c11*c23*c32*a12*b22*b31-c11*c23*c32*b22*a11*b32-c11*c23*c32*b22*a32*b11-c11*c23*c32*a22*b11*b32+2*c11*c31*c32*a22*b22*b13-c11*c31*c32*b22*b12*a23-c11*c31*c32*b23*a22*b12-c11*c31*c32*b23*b22*a12+2*c11*c32*c33*b22*a22*b11+c12*c11*c32*b23*a22*b31-2*c12*c11*c32*b23*a32*b21+c12*c11*c32*a22*b21*b33-c12*c13*c21*b32*a22*b31+2*c12*c13*c21*b32*a32*b21-c12*c13*c21*a32*b22*b31+c12*c13*c22*b31*a21*b32-2*c12*c13*c22*b31*a31*b22+c12*c13*c22*a31*b21*b32+2*c12*c13*c31*b22*a22*b31-c12*c13*c31*b22*a32*b21-c12*c13*c31*a22*b21*b32+c12*c13*c32*a21*b22*b31+c12*c11*c22*b33*a32*b21+c12*c11*c22*a32*b31*b23+c12*c32*c33*b21*a11*b22-2*c12*c32*c33*b21*a21*b12+c12*c32*c33*a21*b11*b22+c12*c21*c22*b32*b31*a13-2*c12*c21*c22*a33*b12*b31+c12*c21*c22*b33*a11*b32-2*c12*c21*c22*b33*a12*b31-2*c12*c21*c22*b33*a31*b12+c12*c21*c22*b33*a32*b11-4*c12*c21*c23*b32*a32*b11+2*c12*c21*c31*b13*a32*b22+2*c12*c21*c31*b13*b32*a22-c12*c21*c31*b23*b32*a12-c12*c21*c31*b23*a32*b12-c12*c21*c31*b33*a22*b12-2*c12*c21*c32*b13*a22*b31-2*c12*c21*c32*b13*a31*b22+c12*c21*c32*b13*a32*b21+c12*c21*c32*a23*b11*b32+c12*c21*c32*a23*b12*b31+c12*c21*c32*b23*a11*b32+c12*c21*c32*b23*a31*b12+c12*c21*c32*b23*a32*b11-2*c12*c21*c32*b33*a22*b11-2*c12*c21*c32*b33*a11*b22+c12*c21*c32*b33*a12*b21-c21*c12*c31*b22*b12*a33-c21*c12*c33*b12*a21*b32-c21*c12*c33*b12*a31*b22-c21*c22*c31*b32*b12*a13-c21*c22*c31*b13*b32*a12-c21*c22*c31*b13*a32*b12-2*c21*c22*c32*a13*b11*b32-2*c21*c22*c32*b13*a11*b32+c21*c22*c32*b13*a31*b12-c21*c22*c33*a12*b11*b32+2*c21*c23*c32*b12*a11*b32+2*c21*c23*c32*b12*a32*b11+2*c21*c23*c32*a12*b11*b32-c21*c31*c32*b13*a22*b12-c21*c31*c32*b13*b22*a12+2*c21*c31*c32*a12*b12*b23-c21*c32*c33*b12*a11*b22+2*c21*c32*c33*b12*a12*b21-c21*c32*c33*a12*b11*b22-2*c22*c23*c32*b11*a11*b32+c22*c23*c32*b11*a31*b12+c22*c23*c32*a11*b12*b31+c22*c11*c32*b13*a22*b31+c22*c11*c32*b13*a32*b21+c22*c11*c32*b33*a22*b11-2*c22*c11*c32*b33*a12*b21-2*c22*c21*c32*b13*a32*b11+c22*c21*c32*a12*b11*b33+2*c22*c23*c31*b12*a12*b31-2*c22*c31*c32*a13*b11*b22+c22*c31*c32*a13*b12*b21+c22*c31*c32*b13*a21*b12+c22*c31*c32*b12*b11*a23+c22*c31*c32*a12*b11*b23-4*c22*c31*c33*b12*a12*b21+2*c22*c31*c33*b12*a22*b11+2*c22*c31*c33*a12*b11*b22-2*c22*c32*c33*b11*a11*b22+c22*c32*c33*b11*a21*b12+c22*c32*c33*a11*b12*b21+2*c23*c31*c32*b12*a12*b21-c23*c31*c32*b12*a22*b11+2*c31*c12*c33*b22*a21*b12+2*c31*c22*c33*b12*a11*b22+2*c12*c23*c31*b22*a32*b11-c22*c23*c31*a12*b11*b32+c21*c22*c33*a31*b12^2+c12*c22*c33*a21*b12*b31-2*c22*c31*c32*b13*a22*b11+c12*c21*c22*a32*b31*b13+c11*c22*c32*b33*a11*b22-c11*c32*c33*a22*b12*b21-2*c22*c31*c32*b13*a11*b22+c12*c22*c31*a33*b11*b22-2*c11^2*c32*a22*b22*b33+2*c12^2*c21*b33*a31*b22-c11*c32*c33*b22*a21*b12+c11*c22*c32*a33*b11*b22+c12*c22*c31*b23*a12*b31+c12*c21*c32*b23*a12*b31-4*c12*c31*c33*b22*a22*b11-c13*c22*c31*b22*a32*b11-c11*c22*c33*b22*a32*b11-c12*c21*c33*b12*a32*b21-c12^2*c31*b23*a31*b22+2*c12^2*c31*b23*a32*b21+c12*c31*c32*b23*a22*b11-c12*c21*c33*a12*b22*b31-c13*c22*c31*b12*a22*b31-c12*c23*c31*a12*b22*b31+c11*c12*c32*b23*a31*b22-4*c21*c23*c32*b12*a12*b31-c21*c22*c33*b12*a11*b32+c12*c21*c32*b13*a21*b32+2*c11*c21*c22*a32*b32*b13,
c31*c33*a23*b12^2*b23-c11*c23*a33*b22*b12*b33-c12*c33*a13*b23*b21*b32+2*c11*c12*b32*a33*b23^2+c33^2*b13*b22*a21*b12+c23*c31*b13*b23*b32*a12+c12*c23*b13*b23*a32*b31+c13*c22*b23*b33*a12*b31-c13*c23*b33*b12*a21*b32-2*c21*c33*b13*b33*a22*b12+c31*c33*b13*b23*a22*b12+c13*c32*b13*b23*a22*b31+c13^2*b33*b22*a21*b32-c13*c31*b23*b22*b12*a33+c21*c33*a23*b12^2*b33-c23*c31*b13^2*b32*a22-2*c23*c31*a23*b12^2*b33+2*c23*c33*b13*a12*b22*b31-c13*c23*b13*b32*a31*b22-c22*c23*a13*b33*b11*b32+c13^2*b23*b32*a32*b21-c13*c21*b33^2*b22*a12-c13*c33*b23*b22*a11*b32-c13*c22*a23*b33*b11*b32+2*c12*c33*a13*b22*b21*b33-c12*c33*b23^2*a31*b12-2*c22*c33*b13*b23*a11*b32+c23*c32*b13*b23*a11*b32-c23*c33*b13*b12*a21*b32+c22*c23*b13*b33*a12*b31+c12*c23*b23*b33*a32*b11+c12*c21*b13*b32*b33*a23-c11*c33*a23*b22*b12*b33-c11*c13*a32*b32*b23^2+c22*c31*a13*b13*b32*b23-2*c21*c33*b23*b12^2*a33-c13*c31*a23*b32*b12*b23+c23^2*b33*b12*a11*b32+c11*c13*a23*b32^2*b23-c21*c23*b13*b32*b12*a33+c22*c33*b13*b23*a31*b12-2*c13*c21*b13*b33*b32*a22+c13*c23*b13*a21*b32^2+c22*c33*b23*b33*a12*b11+2*c13*c21*b33^2*a22*b12+2*c21*c22*a13*b12*b33^2-c23*c32*b13^2*a22*b31+2*c23*c32*b13^2*a32*b21+2*c13*c22*b33^2*a22*b11+c11*c22*b13*a33*b22*b33+c33^2*b23*a12*b11*b22-2*c13^2*b23*b32*a22*b31-2*c13*c31*b13*b23*a32*b22+2*c23*c32*a13*b33*b11*b22-c13^2*b23*a21*b32^2+c33^2*b13*a22*b12*b21+c33^2*b23*b12*a12*b21-2*c23^2*b33*b12*a32*b11+c23^2*b33*a12*b11*b32-c32^2*a13*b21*b23*b13-2*c13*c21*a13*b32^2*b23+c23*c31*b23*b12^2*a33-c13*c22*b13*a33*b22*b31-c12*c23*b23*a33*b11*b32+c22*c33*b13*b33*a12*b21-2*c13*c22*b13*b33*a21*b32-2*c12*c31*b13*b22*a23*b33+2*c13*c23*b33*b12*a32*b21+c13*c31*b13*b22^2*a33-c13^2*b33*a31*b22^2-c22*c23*a13*b33*b12*b31-c22*c23*b13*a33*b11*b32+c13*c22*b13*b33*a32*b21+2*c13*c33*b13*b22*a32*b21+2*c21*c33*a13*b32*b12*b23-2*c13^2*b33*b22*a32*b21+c13*c21*b13*b32^2*a23+c21*c32*a13*b13*b32*b23-c13*c22*b33^2*a12*b21-2*c22*c31*a13*b23*b12*b33-c13*c21*a23*b32*b12*b33+2*c13*c22*b23*a33*b11*b32-2*c23*c31*b13*b33*b22*a12+c23*c33*b23*a31*b12^2+c23*c33*b33*a21*b12^2-4*c13*c22*a13*b32*b31*b23-c23*c32*b13^2*a21*b32-c21*c23*a32*b32*b13^2-c23^2*b33*a31*b12^2+2*c31*c32*a13*b12*b23^2-c13*c33*b33*b22*a21*b12-c13*c22*b33^2*a11*b22-2*c13*c32*b23*b33*a21*b12+c11*c33*b13*b23*a32*b22+c22^2*b13^2*b31*a33-2*c33^2*b23*b12*a22*b11+c11*c22*b23*a33*b12*b33+2*c12*c13*a33*b22*b21*b33-c13*c32*b23^2*a12*b31+c13^2*b23*a32*b22*b31-2*c21*c22*a13*b32*b33*b13-c23*c32*b13*a33*b11*b22+c23^2*b13*b32*a31*b12+2*c22*c33*a13*b23*b11*b32-c22*c33*b13*a23*b11*b32+c11*c32*b13*a23*b32*b23-2*c11*c32*b13*b22*a23*b33+c21*c33*b23*a12*b12*b33-c13*c33*b23*a12*b22*b31+c13*c21*b13*b33*a32*b22-c33^2*b23*a21*b12^2+2*c13*c21*b23*b32*b12*a33-2*c13*c32*b23*b33*a22*b11+c13*c32*b23*b33*a12*b21+c21*c23*b13*b33*b32*a12-c13*c23*b33*b22*a11*b32-2*c13*c31*a13*b22^2*b33+2*c12*c13*a23*b32*b31*b23+2*c13*c31*b23^2*a32*b12+c21*c23*a13*b32^2*b13+c21*c23*a33*b12^2*b33+2*c12*c23*b33^2*a12*b21-c12*c23*b33^2*a22*b11-c21*c23*a13*b32*b12*b33+c22^2*a13*b11*b33^2+2*c13*c23*b23*b32*a12*b31-2*c12*c33*b13*b23*a22*b31+c12*c33*b13*b23*a32*b21-c13*c32*b23^2*a11*b32+2*c23*c31*b13^2*a32*b22+2*c11*c23*b33^2*b22*a12-c11*c23*b33^2*a22*b12-c11*c32*a13*b32*b23^2+c13^2*b23*b32*a31*b22+c13^2*b33*b22*a22*b31-c23*c33*b23*b12*a11*b32+2*c13*c23*b33*b22*a32*b11-c13*c23*b33*a22*b11*b32+c13*c23*b23*a11*b32^2+2*c13*c31*a23*b22*b12*b33+c13*c31*b23*b33*b22*a12-2*c13*c31*b23*b33*a22*b12+c11*c13*b23*b33*a32*b22+2*c13*c33*b23*b12*a22*b31-2*c23*c31*b13*b23*a32*b12-2*c31*c32*a13*b22*b23*b13-c32^2*a23*b11*b13*b23+c33^2*b13*b22*a22*b11-c12*c13*a23*b33*b21*b32-c13*c31*b23^2*b32*a12-2*c11*c23*b23*b33*b32*a12+2*c12*c33*b13*a23*b22*b31+2*c13*c32*b23^2*a31*b12+2*c21*c33*b13*b22*b12*a33-c11*c33*a23*b32*b12*b23-c23*c33*b23*b12*a12*b31+c23^2*b13*b32*a32*b11+c23^2*b13*a32*b12*b31+c22*c23*b13*b33*a32*b11-c22*c33*a13*b33*b11*b22-c23^2*b13*a11*b32^2-2*c12*c32*b13*a23*b21*b33+c13*c33*b13*a31*b22^2-2*c12*c33*b23*b33*a12*b21+c12*c33*b23*b33*a22*b11+2*c13*c32*b23^2*a32*b11-2*c22*c33*b13*b23*a12*b31+c32^2*a13*b11*b23^2+c32^2*b13^2*b21*a23-c33^2*b13*a11*b22^2+2*c23*c32*b13^2*a31*b22+2*c31*c32*b22*a23*b13^2+c31*c33*a13*b22^2*b13-c31*c33*a22*b22*b13^2-c31*c33*a12*b12*b23^2-c32*c33*b22*a21*b13^2-c32*c33*b12*a11*b23^2-c32*c33*b13^2*a22*b21-c32*c33*b23^2*a12*b11+c33^2*b23*b12*a11*b22-2*c33^2*b13*b22*a12*b21+2*c11*c12*a23*b22*b33^2+c11*c13*a33*b22^2*b33-c11*c13*a22*b22*b33^2-c11*c22*a13*b22*b33^2-c11*c22*a23*b12*b33^2+c11*c23*a13*b32^2*b23-2*c11*c23*b13*b32^2*a23-c11*c32*b23^2*b12*a33+c11*c33*a13*b22^2*b33-2*c11*c33*b13*b22^2*a33+2*c11*c33*b23^2*b32*a12-c11*c33*b23^2*a32*b12-c12^2*a33*b21*b23*b33-c12*c13*b23^2*a32*b31-c12*c13*b33^2*a22*b21-c12*c13*b32*a31*b23^2-c12*c13*b22*a21*b33^2-c12*c21*a13*b22*b33^2-c12*c21*a23*b12*b33^2-c12*c22*a13*b21*b33^2-c12*c22*a23*b11*b33^2-c12*c23*b33^2*a21*b12+2*c12*c23*b33^2*a11*b22-c12*c31*a13*b32*b23^2-c12*c31*b23^2*b12*a33-c12*c32*a13*b31*b23^2-c12*c32*a33*b11*b23^2+2*c12*c33*b23^2*a12*b31-c12*c33*b23^2*a32*b11-2*c13*c21*b23*b33*a32*b12+c13*c21*b23*b33*b32*a12-c13*c21*a33*b22*b12*b33+c13*c22*b13*b32*a31*b23+c13*c22*b13*b33*a31*b22+c13*c22*b23*b33*a11*b32+2*c13*c22*a13*b33*b21*b32+2*c13*c22*a13*b33*b22*b31+2*c13*c22*b13*b32*b31*a23+c13*c22*b13*b23*a32*b31-c13*c22*b13*a33*b21*b32-2*c13*c22*b13*b33*a22*b31-c13*c22*a23*b33*b12*b31+2*c13*c22*b23*a33*b12*b31-2*c13*c22*b23*b33*a32*b11-c13*c22*a33*b33*b11*b22-c13*c22*a33*b33*b12*b21+2*c13*c23*b13*b32*a22*b31-c13*c23*b13*b32*a32*b21-c13*c23*b13*a32*b22*b31-c13*c23*b23*b32*a31*b12-c13*c23*b23*b32*a32*b11-c13*c23*b23*a32*b12*b31-c13*c23*b33*b12*a22*b31+c13*c31*b13*a22*b22*b33-c11*c23*a13*b32*b22*b33-c11*c33*a13*b32*b22*b23-2*c11*c12*a23*b32*b33*b23-c11*c13*a23*b32*b22*b33-c11*c13*b23*b32*b22*a33+c11*c13*b23*b33*b32*a22+c11*c22*a13*b32*b33*b23+c11*c22*b13*b32*b33*a23-2*c11*c22*b13*b32*a33*b23+c11*c23*b13*a32*b32*b23+2*c11*c23*b13*b32*b22*a33+c11*c23*b13*b33*b32*a22-2*c11*c23*b13*b33*a32*b22+2*c11*c23*a23*b32*b12*b33-c11*c23*b23*b32*b12*a33+c11*c23*b23*b33*a32*b12+c11*c32*a13*b22*b23*b33+c11*c32*b13*b22*b23*a33+c11*c32*a23*b23*b12*b33+2*c11*c33*b13*b32*b22*a23-2*c21*c22*b13*a33*b12*b33+c21*c32*a13*b13*b22*b33-2*c21*c32*a13*b23*b12*b33+c21*c32*b13*a23*b12*b33+c21*c32*b13*b23*b12*a33-c21*c33*a13*b22*b12*b33-c21*c33*b13*b32*b12*a23+c21*c33*b13*b23*a32*b12-2*c21*c33*b13*b23*b32*a12+c21*c33*b13*b33*b22*a12-c21*c33*a13*b32*b22*b13-c22*c23*b13*a33*b12*b31+2*c22*c23*a33*b12*b11*b33+c22*c23*b13*b33*a11*b32+c22*c23*b13*b33*a31*b12+c22*c31*a13*b13*b22*b33+c22*c31*b13*a23*b12*b33+c22*c31*b13*b23*b12*a33+c22*c32*a13*b13*b31*b23+c22*c32*a13*b13*b21*b33-2*c22*c32*a13*b23*b11*b33+c22*c32*b13*a23*b11*b33+c22*c32*b13*b23*b11*a33+2*c22*c33*a13*b23*b12*b31-c22*c33*a13*b33*b12*b21-c22*c33*b13*a23*b12*b31+c22*c33*b13*b23*a32*b11+2*c22*c33*b13*a33*b11*b22+2*c22*c33*b13*a33*b12*b21-2*c22*c33*b13*b33*a22*b11+2*c22*c33*a23*b12*b11*b33-4*c22*c33*b23*b12*b11*a33-2*c22*c33*b13*b33*a21*b12+c22*c33*b23*b12*a11*b33+2*c22*c23*a13*b32*b31*b13-c22*c33*a13*b13*b22*b31-c22*c33*a13*b13*b21*b32+2*c23*c32*b23*b12*b11*a33+c23*c32*b23*b33*a12*b11-2*c23*c32*b13*b23*a31*b12+c23*c32*b13*b33*a21*b12-2*c23*c32*b13*b33*a11*b22+c23*c32*b23*b12*a11*b33-c23*c33*b13*b12*a22*b31-c23*c33*b13*b12*a31*b22-c23*c33*b13*b12*a32*b21+2*c23*c33*b13*a12*b21*b32+2*c23*c33*b13*b22*a11*b32-c23*c33*b13*b22*a32*b11-c23*c33*b13*a22*b11*b32-c23*c33*b23*a12*b11*b32-c23*c33*b33*b12*a11*b22-c23*c33*b33*b12*a12*b21+2*c23*c33*b33*b12*a22*b11-c23*c33*b33*a12*b11*b22+c23*c32*b13*b33*a22*b11-4*c23*c32*a23*b12*b11*b33-2*c23*c32*b13*b23*a32*b11+c23*c32*b13*b23*a12*b31-c23*c32*b13*a33*b12*b21-2*c23*c32*b13*b33*a12*b21-c23*c31*a13*b32*b22*b13-c23*c31*a13*b32*b12*b23+2*c23*c31*a13*b22*b12*b33+2*c23*c31*b13*b32*b12*a23-c23*c31*b13*b22*b12*a33+c23*c31*b13*b33*a22*b12+c23*c31*b23*a12*b12*b33-c23*c32*a13*b13*b21*b32-c23*c32*a13*b13*b22*b31-c23*c32*a13*b23*b11*b32-c23*c32*a13*b23*b12*b31+2*c23*c32*a13*b33*b12*b21+2*c23*c32*b13*a23*b11*b32+2*c23*c32*b13*a23*b12*b31-c32*c33*a13*b23*b11*b22-c32*c33*a13*b23*b12*b21-c32*c33*b13*a23*b11*b22-c32*c33*b13*a23*b12*b21+c32*c33*b13*b23*a12*b21+c32*c33*b13*b23*a22*b11+2*c32*c33*a23*b12*b11*b23+c32*c33*b13*b23*a21*b12+c32*c33*b13*b23*a11*b22-2*c11*c33*b13*b23*b32*a22+c11*c33*b13*a22*b22*b33+2*c11*c33*b23*b22*b12*a33+c11*c33*b23*b33*a22*b12-2*c11*c33*b23*b33*b22*a12+c12*c13*b23*b33*a21*b32+c12*c13*b23*b33*a22*b31+c12*c21*a13*b32*b33*b23-2*c12*c21*b13*b32*a33*b23+c12*c21*b13*a33*b22*b33+c12*c21*b23*a33*b12*b33+c12*c22*a13*b31*b33*b23+c12*c22*b13*b31*b33*a23-2*c12*c22*b13*b23*b31*a33+c12*c22*a33*b13*b21*b33+c12*c22*a33*b23*b11*b33+c12*c23*b13*b33*a21*b32-2*c12*c23*b13*b33*a31*b22-2*c12*c23*b23*b33*a11*b32+c12*c23*b23*b33*a31*b12-c12*c23*a13*b33*b21*b32-c12*c23*a13*b33*b22*b31-4*c12*c23*b13*b32*b31*a23+2*c12*c23*b13*a33*b21*b32+2*c12*c23*b13*a33*b22*b31+c12*c23*b13*b33*a22*b31-2*c12*c23*b13*b33*a32*b21+2*c12*c23*a23*b33*b11*b32+2*c12*c23*a23*b33*b12*b31-c12*c23*b23*a33*b12*b31-2*c12*c23*b23*b33*a12*b31-c12*c23*a33*b33*b11*b22-c12*c23*a33*b33*b12*b21+c12*c31*a13*b22*b23*b33+c12*c31*b13*a23*b32*b23+c12*c31*b13*b22*b23*a33+c12*c31*a23*b23*b12*b33+c12*c32*a13*b21*b23*b33+c12*c32*b13*b21*b23*a33+c12*c32*a23*b13*b31*b23+2*c12*c33*b13*a23*b21*b32-4*c12*c33*b13*b22*b21*a33+c12*c33*b13*b33*a22*b21-c12*c33*a23*b23*b11*b32-c12*c33*a23*b23*b12*b31-c12*c33*a23*b33*b11*b22-2*c12*c33*b13*b23*a21*b32+c12*c33*b13*b23*a31*b22+c12*c33*b13*b22*a21*b33+c12*c33*b23*b33*a21*b12-2*c12*c33*b23*b33*a11*b22-c12*c33*a23*b33*b12*b21+2*c12*c33*b23*a33*b12*b21+2*c12*c33*b23*a33*b11*b22+c12*c23*b13*b32*a31*b23-c12*c33*a13*b23*b22*b31+c12*c13*b23*b33*a31*b22-c12*c13*b23*a33*b22*b31-c12*c13*a23*b33*b22*b31-c12*c13*b23*a33*b21*b32+c12*c13*b23*b33*a32*b21+2*c13*c23*b33*b12*a31*b22-c13*c23*b33*a12*b21*b32-c13*c23*b33*a12*b22*b31+2*c13*c31*a13*b32*b22*b23-c13*c31*b13*b32*b22*a23+c13*c31*b13*b23*b32*a22+2*c13*c21*a13*b32*b22*b33+c13*c21*b13*a32*b32*b23-c13*c21*b13*b32*b22*a33+2*c13*c32*a13*b23*b21*b32+2*c13*c32*a13*b23*b22*b31-4*c13*c32*a13*b22*b21*b33-c13*c32*b13*a23*b21*b32-c13*c32*b13*a23*b22*b31-2*c13*c32*b13*b23*a32*b21+2*c13*c32*b13*b22*b21*a33+c13*c32*b13*b33*a22*b21-c13*c32*a23*b23*b11*b32-c13*c32*a23*b23*b12*b31+2*c13*c32*a23*b33*b11*b22+c13*c32*b13*b23*a21*b32-2*c13*c32*b13*b23*a31*b22+c13*c32*b13*b22*a21*b33+c13*c32*b23*b33*a11*b22+2*c13*c32*a23*b33*b12*b21-c13*c32*b23*a33*b12*b21-c13*c32*b23*a33*b11*b22-c13*c33*b13*b22*a21*b32-c13*c33*b13*b22*a22*b31-c13*c33*b13*a22*b21*b32+2*c13*c33*b23*b12*a21*b32-c13*c33*b23*b12*a31*b22-c13*c33*b23*b12*a32*b21-c13*c33*b23*b22*a32*b11+2*c13*c33*b23*a22*b11*b32+2*c13*c33*b33*b22*a12*b21-c13*c33*b33*b22*a22*b11-2*c31*c32*b13*a23*b12*b23-c31*c33*a13*b22*b12*b23+c31*c33*b13*b23*b22*a12-c31*c33*b13*b22*b12*a23+2*c32*c33*a13*b22*b21*b13+2*c21*c22*b32*a33*b13^2-c21*c23*a12*b12*b33^2-c21*c32*b13^2*b32*a23-c21*c32*b13^2*b22*a33-c21*c33*b13^2*a32*b22+2*c21*c33*b13^2*b32*a22-c22^2*a13*b31*b33*b13-c22^2*a33*b11*b13*b33-c22*c23*b13^2*a32*b31-c22*c23*b33^2*a12*b11-c22*c23*b12*a11*b33^2-c22*c23*b32*a31*b13^2-c22*c31*b13^2*b32*a23-c22*c31*b13^2*b22*a33-c22*c32*b13^2*b31*a23-c22*c32*a33*b21*b13^2+2*c22*c33*b13^2*a22*b31-c22*c33*b13^2*a32*b21+2*c22*c33*b13^2*a21*b32+c12^2*a23*b21*b33^2+2*c13*c22*b33^2*a21*b12-c13*c33*b23*a12*b21*b32-2*c11*c12*b23*a33*b22*b33-c22*c33*b13^2*a31*b22-2*c13*c22*b23*b33*a31*b12+c23^2*b33*b12*a12*b31+2*c23*c33*b23*b12*a32*b11-2*c23^2*b13*b32*a12*b31+2*c12*c23*a13*b32*b31*b23+c13^2*b33*a22*b21*b32-c13*c33*b33*a22*b12*b21+c12*c32*a23*b23*b11*b33+2*c12*c33*b23^2*a11*b32+c12^2*b23^2*b31*a33+c21*c23*b13*b33*a32*b12+c13*c33*b33*a11*b22^2+c22*c33*b13*b33*a11*b22-c12^2*a23*b31*b33*b23,
c32*c11*c33*a22*a21*b12+c22^2*c31*b13*a12*a31-2*c12^2*c33*b21*a21*a32+c11*c22*c33*a22*a32*b11+2*c13*c22*c32*b21*a12*a31-2*c12*c23*c31*a22*a11*b32+c22^2*c33*a11*a31*b12-2*c32*c21*c23*a12*a11*b32-2*c12*c21*c31*a13*a32*b22-c21*c12*c22*a33*a32*b11+2*c22*c12*c23*b31*a12*a31-c22*c31^2*a22*a12*b13+c23*c11*c32*b12*a21*a32-2*c11*c32*c21*a22*a12*b33+c32*c23*c31*a12*a11*b22-c31*c12*c32*a13*a22*b21+c11*c32*c23*a22*a32*b11+c12*c23*c31*a12*a31*b22+c13*c22^2*a31*a32*b11+c12*c33*c21*a12*a32*b21-c11*c22*c32*a33*a22*b11-c31*c12*c32*b23*a11*a22+2*c21*c12*c32*a33*a22*b11+c12*c21*c31*a22*a12*b33+c11*c32*c33*a22*a12*b21+c22*c11^2*a32^2*b23+c21*c32^2*a23*a12*b11+c12*c21*c33*b12*a22*a31+2*c12*c22*c31*b23*a11*a32+c12*c21*c31*a33*a22*b12+c11*c32^2*a13*a22*b21-c12*c23*c32*a11*a21*b32+2*c22*c23*c32*b11*a11*a32+c12*c23*c31*a12*a21*b32+2*c21*c12*c22*b33*a12*a31-2*c12*c13*c21*b32*a21*a32+4*c11*c13*c32*b22*a22*a31+c11*c22*c21*a32*a12*b33+c11*c32^2*a23*a11*b22+c11*c22^2*a32*a31*b13+c11*c32^2*a23*a22*b11+c12*c23*c31*a12*a22*b31+2*c11*c32*c13*a22^2*b31-c12*c21*c22*a33*a11*b32-2*c12*c23*c21*a32*a12*b31+c21*c22*c31*a32*a12*b13+c21*c22*c31*a13*a32*b12+c11*c22^2*a33*a11*b32+c13*c21*c32*a22*a11*b32-c21*c32*c33*a12^2*b21+c22*c23*c31*a12*a32*b11+c12*c21*c33*a12*a21*b32-c12*c22*c31*a33*a21*b12+c21*c12^2*a32*a31*b23+2*c11*c12*c32*a23*a32*b21+2*c11^2*c32*a22*b22*a33-c21*c12*c22*b33*a11*a32+c11*c22*c31*a22*a12*b33+c12^2*c31*a33*a22*b21+c12^2*c31*b22*a21*a33-2*c12*c21*c23*b32*a12*a31-c11*c22*c32*b13*a21*a32+2*c11*c12*c22*b33*a22*a31-c22*c11^2*a32*a22*b33+4*c11*c13*c22*b32*a21*a32+c31*c12^2*a22*a21*b33-c12*c22*c33*b21*a12*a31-2*c12^2*c31*b23*a21*a32+c12^2*c31*b23*a22*a31+c12^2*c31*a23*a31*b22+c13*c21*c32*a12*a21*b32+c21*c11*c32*a23*a32*b12+c11*c22^2*a33*a32*b11-2*c11*c22^2*a33*a12*b31+c21*c32^2*a12*a11*b23+2*c31*c22*c32*a13*a22*b11-c12*c32*c21*a33*a12*b21-c11^2*c22*a33*b32*a22-c12*c21*c32*a23*a11*b32+c21*c22*c33*b12*a11*a32+c11*c12*c33*b22*a21*a32-c13*c22*c32*b11*a21*a32+2*c21*c22*c32*b13*a11*a32-c21*c22*c32*b13*a12*a31-c11*c12*c33*a22^2*b31+c22*c23*c31*b12*a11*a32+c11*c21*c32*a13*b32*a22-c31*c22*c32*a12*a11*b23+c11*c22*c33*a12*a31*b22+c13*c32*c21*a22*a32*b11-c12*c13*c31*a22^2*b31-c31*c22*c32*a23*a12*b11-2*c22*c11*c13*a32*a31*b22+c22^2*c31*a13*a31*b12+c11*c32^2*b22*a21*a13-c22*c12*c31*a33*a22*b11-c11*c22*c21*a32^2*b13+2*c21*c22*c32*a13*a32*b11+2*c11*c22*c32*b33*a12*a21-2*c32*c11*c33*b22*a11*a22+2*c11*c12*c32*b23*a21*a32-c32*c11^2*a32*a22*b23-2*c12^2*c31*a23*a32*b21-c12*c22*c31*b23*a12*a31+2*c12*c22*c31*a13*a21*b32-2*c11*c12*c21*a32*b32*a23-c11*c12*c31*a22^2*b33+c31*c12^2*a23*a22*b31+c31*c22^2*a12*a11*b33-2*c13*c21*c32*a12*a31*b22-2*c22*c33*c31*a12*a22*b11+c11*c32^2*b23*a11*a22-2*c11*c32^2*b23*a12*a21-c22*c23*c32*a11*a31*b12+4*c12*c31*c33*b22*a11*a22+c11*c22*c23*a32*a12*b31-c11*c22*c32*a13*a22*b31+c12*c13*c31*a22*a32*b21-c11^2*c32*a23*a32*b22-c12*c23*c32*a21*a31*b12-c12*c31*c32*b22*a21*a13-c12*c22*c31*a33*a11*b22-c22*c12*c23*b31*a11*a32+2*c12*c32*c21*a13*a22*b31-c21*c12*c32*a23*a32*b11+c22*c21*c31*a13*b32*a12+c22*c21*c33*a12*a11*b32-2*c31*c11*c32*a22*b22*a13+4*c21*c23*c32*b12*a12*a31-c12*c22*c31*a13*a31*b22+c23*c32*c31*a12*a22*b11+2*c11*c12*c22*a33*a31*b22-c11*c12*c22*a33*a21*b32-c11*c12*c23*a32^2*b21-c12*c13*c32*b21*a22*a31-c12*c21^2*a33*a32*b12-c12*c21^2*a33*b32*a12-c13*c12*c32*a21*a22*b31-2*c12*c21*c23*a32*a31*b12+c12*c33*c21*a12*a22*b31+2*c22*c33*c31*a12^2*b21-c12*c22*c31*a33*a12*b21-c13*c22*c32*a11*a22*b31+c12^2*c21*a33*a21*b32-2*c21*c22*c33*b12*a12*a31+c13*c22*c31*a12*a22*b31-c11*c12*c32*a23*a31*b22-c11*c12*c21*a32^2*b23-c12*c13*c22*a31*a21*b32+2*c12*c23*c32*a11*a31*b22+c22*c11*c23*a32*a31*b12+2*c22*c31^2*a12*b12*a23+c23*c32^2*a11*a12*b21-2*c11*c22^2*b33*a12*a31+c11*c22^2*b33*a11*a32-c12*c31*c32*a23*a11*b22+2*c32*c12*c33*b21*a12*a21-c12^2*c23*a31^2*b22-c12^2*c33*a21^2*b32+c12*c21^2*a32^2*b13+c12*c31^2*a22^2*b13-c13*c22^2*a31^2*b12-c13*c32^2*a21^2*b12+c32*c21^2*a12^2*b33+c22*c31^2*a12^2*b23-c22^2*c33*a11^2*b32-c23*c32^2*a11^2*b22-2*c21*c22*c31*a12*b12*a33+2*c21*c22*c32*a13*a11*b32-c21*c22*c32*a13*a31*b12-c21*c22*c32*b12*a11*a33+c12*c11*c31*a23*b32*a22+2*c11*c12*c32*a23*a21*b32-2*c11*c12*c31*a22*b22*a33+c11*c12*c31*a32*a22*b23+c11*c12*c31*a23*a32*b22-2*c11*c12*c23*b32*a21*a32-c11*c12*c22*b33*a21*a32-c11*c12*c22*a32*a31*b23-c11*c12*c22*b32*a31*a23+c11*c12*c21*a33*b32*a22-c11*c12*c32*b23*a22*a31-c11*c12*c32*a22*a21*b33-2*c11*c12*c33*b22*a22*a31+c11*c12*c21*a32*a22*b33+c11*c12*c23*b32*a22*a31-c11*c12*c22*a23*a32*b31+2*c11*c12*c22*a33*a22*b31-c11*c12*c22*a33*a32*b21+c11*c12*c23*a32*a22*b31-c11*c12*c32*a23*a22*b31-c11*c12*c32*a33*a22*b21+c11*c12*c33*a22*a32*b21-2*c11*c13*c22*b32*a22*a31-2*c11*c13*c32*b22*a21*a32+c11*c21*c32*a23*b32*a12-2*c11*c21*c32*a33*b22*a12+c11*c22*c31*a13*b32*a22+c11*c22*c31*a13*a32*b22-2*c11*c22*c31*a23*b32*a12-2*c11*c22*c31*a32*a12*b23+c11*c22*c31*a33*b22*a12-c11*c22*c32*a13*a21*b32-c11*c22*c32*a13*a31*b22-c11*c22*c32*b13*a22*a31-c11*c22*c32*b23*a11*a32+2*c11*c22*c32*b23*a12*a31-c11*c22*c32*a33*a11*b22+2*c11*c22*c32*a33*a21*b12-c11*c22*c32*b33*a11*a22-2*c11*c22*c33*a12*a21*b32+c11*c22*c33*b22*a11*a32-c11*c22*c32*a13*a32*b21+2*c11*c22*c32*a23*a12*b31-c11*c22*c32*a23*a32*b11+2*c11*c22*c32*a33*a12*b21+c11*c22*c33*a12*a22*b31-2*c11*c22*c33*a12*a32*b21+c11*c23*c32*a12*a21*b32-2*c11*c23*c32*a12*a31*b22+c11*c23*c32*b22*a11*a32+c11*c23*c32*a22*a11*b32+c11*c32*c21*a32*a22*b13+c11*c32*c31*a22*a12*b23-2*c11*c32*c13*a22*a32*b21-2*c11*c32*c23*a12*a22*b31+c11*c32*c23*a12*a32*b21+c12*c11*c23*a32*a31*b22+c12*c11*c21*a33*a32*b22+c12*c11*c33*a22*a21*b32+c12*c13*c21*b32*a22*a31+c12*c13*c21*a32*a22*b31+c12*c13*c21*a32*a31*b22-c12*c13*c22*b31*a21*a32+2*c12*c13*c22*b31*a22*a31+c12*c13*c31*b22*a21*a32-2*c12*c13*c31*b22*a22*a31+c12*c13*c31*a22*a21*b32+2*c12*c13*c32*b21*a21*a32-c12*c13*c32*a21*a31*b22-c12*c21*c22*b32*a31*a13+2*c12*c21*c22*a33*a31*b12+4*c12*c21*c23*b32*a11*a32-2*c12*c21*c31*a13*b32*a22-2*c12*c21*c31*a32*a22*b13+c12*c21*c31*a23*a32*b12+c12*c21*c31*a23*b32*a12+c12*c21*c31*a32*a12*b23-c12*c21*c32*a13*a21*b32+2*c12*c21*c32*a13*a31*b22+2*c12*c21*c32*a33*a11*b22-c12*c21*c32*a33*a21*b12+2*c12*c21*c32*b33*a11*a22-c12*c21*c32*b33*a12*a21+c12*c21*c33*b12*a21*a32+c12*c21*c33*a12*a31*b22-2*c12*c21*c33*b22*a11*a32-2*c12*c21*c33*a22*a11*b32-c12*c32*c21*a13*a32*b21-c12*c32*c21*a23*a12*b31-2*c12*c33*c21*a22*a32*b11-2*c12*c33*c31*a22*a12*b21-c12*c22*c23*a31*a11*b32-c12*c22*c31*a13*a22*b31+2*c12*c22*c31*a13*a32*b21+2*c12*c22*c31*a23*a11*b32-c12*c22*c31*a23*a12*b31-c12*c22*c31*a23*a31*b12-c12*c22*c31*b33*a11*a22-c12*c22*c31*b33*a12*a21+2*c12*c22*c33*a11*a21*b32-c12*c22*c33*a11*a22*b31-c12*c22*c33*a11*a31*b22-c12*c22*c33*a21*a12*b31-c12*c22*c33*a21*a31*b12+c12*c23*c31*b12*a21*a32+c12*c23*c31*b12*a22*a31+c12*c23*c31*a12*a32*b21-2*c12*c23*c31*b22*a11*a32-2*c12*c23*c31*a22*a32*b11-c12*c23*c32*a11*a32*b21-c12*c23*c32*b21*a12*a31-c12*c23*c32*a21*a12*b31+2*c12*c31*c32*a23*a21*b12-2*c12*c31*c33*b22*a12*a21-2*c12*c31*c33*a22*a21*b12+c13*c32*c21*a12*a32*b21+2*c13*c22*c32*a21*a31*b12+2*c13*c22*c32*a21*a12*b31-c13*c22*c32*a11*a32*b21-c13*c22*c32*a11*a31*b22-c13*c22*c32*a11*a21*b32-c13*c22*c32*b11*a22*a31+c13*c22*c31*a22*a32*b11+c13*c22*c31*a22*a11*b32+c13*c22*c31*b22*a11*a32+c13*c22*c31*a12*a31*b22-2*c13*c22*c31*a12*a32*b21-2*c13*c22*c31*a12*a21*b32+c13*c22*c21*a32*a12*b31+c13*c21*c32*b22*a11*a32-c13*c12*c22*a31*a32*b21-2*c21*c11*c22*a32*b32*a13+c21*c11*c22*a33*b32*a12-2*c21*c11*c32*a33*a22*b12-c21*c12*c22*a32*a31*b13-c21*c12*c32*b13*a21*a32+2*c21*c12*c32*b13*a22*a31-c21*c12*c22*a13*a32*b31+2*c21*c12*c22*a33*a12*b31-2*c21*c13*c22*b32*a11*a32+c21*c13*c22*b32*a12*a31+c21*c13*c32*b12*a21*a32+2*c11*c22*c13*a32^2*b21-c11*c22*c23*a32^2*b11+c11*c22^2*a13*a32*b31+c11*c32^2*a22*a21*b13-2*c11*c32^2*a23*a21*b12-c11*c32*c31*a22^2*b13-c11*c32*c33*a22^2*b11-2*c11*c32^2*a23*a12*b21+2*c11^2*c22*a32*b32*a23+c12^2*c21*a23*a32*b31+c12^2*c21*b32*a31*a23-2*c12^2*c21*a33*a22*b31-2*c12^2*c21*a33*a31*b22-2*c12^2*c21*b33*a22*a31+c12^2*c21*b33*a21*a32+c12^2*c23*b31*a21*a32+c12^2*c23*a31*a21*b32-2*c12^2*c31*a23*a21*b32+c12^2*c33*b21*a22*a31+c12^2*c33*a21*a31*b22+2*c12*c33*c31*a22^2*b11+c12*c32*c33*a21^2*b12+c12*c22*c23*a31^2*b12+2*c12*c23*c21*a32^2*b11+2*c12*c31^2*a22*b22*a13-c12*c31^2*a23*a22*b12-c12*c31^2*a23*b22*a12-c12*c31^2*a22*a12*b23-c12*c13*c21*a32^2*b21+c12*c13*c22*a31^2*b22+c12*c13*c32*a21^2*b32+2*c12*c21^2*a32*b32*a13-c12*c21^2*a32*a12*b33-2*c13*c22^2*b31*a12*a31+c13*c22^2*a31*a11*b32-c13*c22*c21*a32^2*b11+c13*c32^2*b21*a11*a22-2*c13*c32^2*b21*a12*a21+c13*c32^2*a21*a11*b22-c21^2*c32*a13*a32*b12+2*c21^2*c32*a12*b12*a33-c32*c21^2*a32*a12*b13-c21*c32*c31*a12^2*b23-2*c21*c32^2*a13*a11*b22+c21*c32^2*a13*a21*b12-2*c21*c32^2*b13*a11*a22+c21*c32^2*b13*a12*a21+c21*c32^2*b12*a11*a23+2*c21*c32*c23*a12^2*b31+c21*c32^2*a13*a12*b21-2*c21*c32^2*a13*a22*b11+c21*c12^2*a33*a32*b21-c21*c22*c31*a12^2*b33-c21*c22*c33*a12^2*b31-c22*c23*c31*a12^2*b31+c22*c23*c32*a11^2*b32-2*c22^2*c31*a13*a11*b32-2*c22^2*c31*a13*a32*b11+c22^2*c31*b12*a11*a33-2*c22^2*c33*b11*a11*a32+c22^2*c33*b11*a12*a31+c22*c32*c33*a11^2*b22-c22*c31^2*a13*a22*b12-c22*c31^2*a13*b22*a12+c23*c32^2*a11*a21*b12-2*c23*c32^2*b11*a11*a22+c23*c32^2*b11*a12*a21-c23*c32*c31*a12^2*b21+c23*c12^2*a31*a32*b21+c31*c22^2*a13*a12*b31-c32*c11^2*a23*b32*a22+c33*c22^2*a11*a12*b31-c21*c22*c32*a12*a11*b33-c21*c22*c32*a13*a12*b31-c21*c22*c32*a33*a12*b11+c21*c22*c33*a12*a32*b11-2*c21*c23*c32*b12*a11*a32+c21*c32*c31*a22*a12*b13-2*c21*c32*c23*a12*a32*b11+c21*c32*c33*a12*a22*b11-c22*c31*c32*a13*a21*b12-c22*c31*c32*b12*a11*a23-2*c22*c31*c33*b12*a11*a22+4*c22*c31*c33*b12*a12*a21-2*c22*c31*c33*a12*a11*b22+c22*c11*c21*a33*a32*b12-2*c22*c11*c23*b32*a11*a32+c22*c11*c23*b32*a12*a31-2*c22*c11*c31*a23*a32*b12+c22*c11*c31*a33*a22*b12-2*c22*c11*c33*b12*a21*a32+c22*c11*c33*b12*a22*a31+2*c22*c12*c31*b13*a21*a32-c22*c12*c31*b13*a22*a31+2*c22*c12*c31*a23*a32*b11+2*c22*c12*c33*b11*a21*a32-c22*c12*c33*b11*a22*a31+c22*c13*c21*a32*a31*b12-2*c22*c13*c31*b12*a21*a32+c22*c13*c31*b12*a22*a31-2*c22*c23*c31*b12*a12*a31+c22*c23*c31*a12*a11*b32-c22*c23*c32*b11*a12*a31-2*c23*c11*c32*b12*a22*a31-c23*c12*c22*a31*a32*b11+2*c23*c12*c32*b11*a22*a31-c23*c12*c32*b11*a21*a32-c23*c22*c32*a11*a12*b31-c31*c12*c32*a22*a21*b13-c31*c12*c32*a23*a22*b11+2*c31*c12*c32*a23*a12*b21-2*c31*c13*c32*b22*a11*a22+c31*c13*c32*b22*a12*a21+c31*c21*c32*a13*a22*b12-2*c31*c21*c32*a12*b12*a23+2*c31*c22*c32*b13*a11*a22-c31*c22*c32*b13*a12*a21-c31*c22*c32*a13*a12*b21-c32*c12*c33*b21*a11*a22+c32*c21*c33*b12*a11*a22-2*c32*c21*c33*b12*a12*a21+c32*c21*c33*a12*a11*b22+2*c32*c22*c33*b11*a11*a22-c33*c12*c32*a21*a22*b11-c33*c22*c32*a11*a12*b21+c31*c23*c32*b12*a11*a22-2*c31*c23*c32*b12*a12*a21-2*c32*c11*c13*a22*a21*b32+c32*c11*c31*a23*a22*b12-2*c11*c22*c13*a32*a22*b31+c13*c32^2*a21*a22*b11-c13*c32*c31*a22^2*b11-c32*c21^2*a13*b32*a12+c33*c12^2*a21*a22*b31+2*c31*c12*c32*b23*a12*a21-c12*c21*c32*b23*a11*a32+c11*c22*c33*a22*a11*b32+c11*c22^2*b32*a31*a13+c13*c22^2*b31*a11*a32+c32*c21*c31*a13*b22*a12+2*c12*c22*c33*a11*a32*b21+c32*c11^2*a22^2*b33-2*c13*c32*c21*a12*a22*b31-c12*c32*c33*a21*a11*b22-2*c22^2*c31*b13*a11*a32+c22^2*c31*a33*a12*b11-c22*c11^2*a33*a32*b22-2*c11*c22^2*a33*a31*b12-c32*c22*c33*b11*a12*a21-2*c21*c13*c32*b12*a22*a31+c12*c21*c31*a33*b22*a12+2*c12*c23*c32*a11*a22*b31+c13*c32*c31*a22*a12*b21-c11*c22*c32*a23*a11*b32-c12*c21*c32*a23*a31*b12-c22*c32*c33*a11*a21*b12-c11*c12*c32*b22*a21*a33+c11*c21*c32*a13*a32*b22+c11*c32*c21*a32*a12*b23-c12*c21*c32*b23*a12*a31+c11*c22*c31*a32*a22*b13+c31*c11*c32*a23*b22*a12-2*c12^2*c23*b31*a22*a31+2*c11*c22*c32*a23*a31*b12+c32*c11*c33*b22*a12*a21+2*c22*c31*c32*a13*a11*b22+c32*c13*c31*a22*a21*b12,
c13*a33*b12*b21^2*a31-2*c21*b13*a33*b21*a31*b12-2*c21*b23*a33*b11^2*a32+c23*b33*a31*b12*b11*a21+c22*b23*b33*a11*b11*a31-2*c11*a33*b33*b22*b21*a11+c13*b23*b31^2*a11*a22+2*c21*a13*a33*b11*b22*b31+c23*a13*a21*b12*b31^2-c33*a23*b22*a11*b11*b31-c12*a23*b23*b31*b11*a31+2*c12*a23*b33*b21*b11*a31+2*c21*b23*a33*b31*b11*a12+c21*a23*a33*b11^2*b32+c11*b23*b33*a31*a12*b21-c31*a13*b23*b31*b11*a22+c13*b33*a31*b12*b21*a21+c31*a13^2*b22*b21*b31+c21*b13*a33*b32*b21*a11+2*c11*b13*a33*b31*b21*a22+c11*b13*b33*a22*a21*b31+c11*a23*b23*b12*b31*a31-c21*b33^2*a12*a11*b21+c23*b23*a12*a11*b31^2-c23*b23*b12*b11*a31^2+c21*b23*a33*b12*b11*a31-c31*a23*a33*b12*b11*b21+2*c11*b23^2*a11*a32*b31+4*c31*a13*b23*b22*a31*b11-2*c13*a13*b32*b21^2*a31-2*c13*a13*b22*b31^2*a21+c33*b13*a31*b22*b21*a11-2*c21*b23*b33*a12*a31*b11-2*c11*b23*b33*a32*b21*a11+4*c11*b23*a33*b22*b31*a11-c22*a33*b33*a11*b11*b21-c12*b13*a33*a21*b21*b31+2*c23*b33*a31*b21*b11*a12-c31*b23^2*a11*a32*b11+2*c31*b13^2*a22*a31*b21-c31*a13*a23*b21*b12*b31+c21*b23*b33*a12*a11*b31+c33*b33*a22*b11^2*a21-2*c31*a13*b33*b21^2*a12+c31*a13*a33*b12*b21^2-c13*b23*b21*a31^2*b12+c13*a23*b22*b31^2*a11+c31*a13*b33*b22*b21*a11+c31*b13*a33*b22*b21*a11+2*c23*b13*b31*a31*a22*b11+c11*a33*b33*b21^2*a12+c21*a13*b23*b12*b31*a31-c12*a23*b33*b31*b11*a21+c31*a23^2*b12*b11*b31+c31*a23*a33*b11^2*b22+c11*b13*b23*a32*a31*b21+2*c23*a33*b21*b12*b31*a11+2*c11*b13*a23*b31*b21*a32+c21*a33^2*b12*b11*b21-c21*b13^2*a32*a31*b21+c21*a33*b33*b11^2*a22+c12*a33*b33*b21^2*a11-c12*b33^2*a21*a11*b21+2*c31*a13*b33*b21*b11*a22+c13*b13*b31*a31*a21*b22-2*c11*b13*b23*a21*a32*b31+c21*a13*b23*b32*b31*a11+c11*a23*b23*b11*b32*a31-2*c21*a13*b23*b11*b32*a31+c11*b23*b33*b31*a12*a21+c11*b13*a33*b22*b21*a31-c32*a13*b13*a21*b21*b31+2*c32*b13*a23*b31*b21*a11-c23*b33*b31*a11^2*b22-2*c23*b33*a31*b11^2*a22-c21*a13*b33*b21*b11*a32+2*c33*b23*b31*a11^2*b22+2*c31*b23^2*a12*a31*b11-2*c21*b13*a23*b12*b31*a31-2*c32*b13*b23*a21*a11*b31-2*c33*b13*a32*b21^2*a11-c32*b13*a23*b31*b11*a21+c21*a33*b33*b11*b22*a11+2*c33*a33*b22*a11*b11*b21-2*c33*b23*a21*b11^2*a32-c21*a23*b33*b31*b11*a12+c22*b13*b23*a31*a11*b31+2*c21*b33^2*a12*a21*b11-c21*b13^2*a22*a31*b31+c23*a33*b32*b11^2*a21+c23*a33*b22*b11^2*a31-2*c21*b13*a33*b22*b31*a11-c12*a23*b33*b31*b21*a11-c13*a23*b32*b31*b11*a21+c11*a23^2*b31*b11*b32+c22*a13*b13*b31^2*a21-c31*b13^2*a21*a32*b21-c31*b13^2*a22*a21*b31+c21*a13*b13*b22*b31*a31-2*c11*b13*a23*b21*b32*a31-2*c23*a23*b32*b11^2*a31-2*c23*a23*b12*b31^2*a11-2*c11*b13*b33*a22*a31*b21+2*c12*a13*b33*a21*b21*b31-2*c33*a33*b12*b21^2*a11-c31*b13*a23*b21*b11*a32+2*c33*b13*a21*b21*b11*a32+2*c22*a13*b33*b21*b11*a31+2*c12*b23*a33*b31*b11*a21+2*c33*b23*b21*a11*a32*b11+c33*a23*b32*b11^2*a21-c11*a13*b33*b31*b21*a22+c21*a13*b13*b31^2*a22-2*c21*a13*b23*b31^2*a12+c21*b13*b23*a32*a31*b11+c33*b23*a31*b11^2*a22-2*c21*a33*b33*b12*b11*a21-2*c13*b33*a21*b32*b21*a11+c11*b23*b33*a31*a22*b11+c23*b23*b32*a11*b11*a31-c23*a33*b22*a11*b11*b31-c23*a33*b32*a11*b11*b21-c32*a13*b33*b21*b11*a21-2*c31*a13*b23*b21*a31*b12-c22*b13*a33*b21*b11*a31-c11*b33^2*a22*a21*b11+2*c11*b33^2*a11*a22*b21+2*c21*b13^2*a21*a32*b31+c21*b13*a23*b31^2*a12-2*c13*b23*b31^2*a12*a21+2*c13*b23*b22*a31^2*b11+c31*b23*a33*b12*b21*a11+c21*b13*a23*b32*b31*a11-c33*a13*b12*a21*b21*b31-c23*b23*b32*a11^2*b31+c23*b23*a32*b11^2*a31-c33*b23*b21*a11^2*b32+c23*b13*b31^2*a12*a21-c23*b13*b22*a31^2*b11+2*c23*b13*b21*a31^2*b12-c21*b13*a23*b31*b11*a32+c21*a23*b33*b11^2*a32-c21*b33^2*a11*a22*b11+c31*b13*b23*a32*b21*a11+c33*a23*b22*b11^2*a31+c11*b23*b33*a21*a32*b11+c31*a13*b13*b21^2*a32-c13*b13*b31*a22*a31*b21-c21*a13*a23*b31*b11*b32+c12*b13*a33*b21^2*a31-c12*b13*b33*a21^2*b31+c33*a13*b32*b21^2*a11-c33*b33*b12*b11*a21^2-2*c13*b33*a31*b11*b22*a21+c32*b13^2*a21^2*b31+c32*b23^2*a11^2*b31-c31*a23^2*b11^2*b32-c31*a13^2*b21^2*b32-c21*a33^2*b11^2*b22-c21*a13^2*b31^2*b22+c12*b23^2*a31^2*b11+c12*b33^2*a21^2*b11+c22*b13^2*a31^2*b21+c22*b33^2*a11^2*b21-c11*a23^2*b12*b31^2-c11*a33^2*b12*b21^2-c32*b13*b33*a21^2*b11+c32*a23*b23*b11^2*a31+c32*a23*b33*b11^2*a21-c32*b23^2*a11*b11*a31-2*c32*b23*a33*b11^2*a21-c32*b23*b33*a11^2*b21+c32*a13*b13*b21^2*a31+c32*a13*b33*b21^2*a11-c32*b13^2*a21*b21*a31-2*c32*b13*a33*b21^2*a11+c33*b33*a12*b21^2*a11-c33*b33*b22*b21*a11^2+c33*a13*b12*b21^2*a31+2*c33*b13*b31*a21^2*b12+c33*b13*a31*b21^2*a12-c33*b13*b32*a21^2*b11+c31*b13*a33*b21^2*a12+c31*a23*b23*b11^2*a32-2*c31*a23*b33*b11^2*a22-2*c12*a13*b23*b31^2*a21-2*c12*a13*b33*b21^2*a31+c12*a23*b23*b31^2*a11-c12*b23^2*a31*a11*b31+2*c13*b33*b32*a21^2*b11+c13*b33*a32*b21^2*a11+c13*a33*b32*b21^2*a11+c13*a23*a21*b12*b31^2-c13*b13*b32*a21^2*b31+c13*b13*a32*b21^2*a31+c13*b13*a22*a21*b31^2-c13*b13*b22*b21*a31^2-c11*b23^2*a12*a31*b31+c11*a33^2*b21*b11*b22-c11*b33^2*a12*a21*b21+c11*a13*b23*b31^2*a22+c11*a13*a33*b21^2*b32+c11*a13*b33*b21^2*a32-2*c11*b13*a23*b31^2*a22-2*c11*b13*a33*b21^2*a32+c11*a23*b23*b31^2*a12-c11*b23^2*a32*a31*b11+c22*a13*b23*b31^2*a11-c22*b13^2*a31*a21*b31-2*c22*b13*a23*b31^2*a11-c22*b13*b23*a31^2*b11-2*c22*a23*b33*b11^2*a31+c22*b23*a33*b11^2*a31-c22*b23*b33*a11^2*b31+c23*a13*b22*b31^2*a11+c23*b33*a21*b11^2*a32+2*c23*b33*b21*a11^2*b32-2*c23*b13*b31^2*a11*a22-2*c21*a13*b33*a21*b12*b31+c21*a13*b33*b21*a31*b12+2*c21*a13*b33*b31*b21*a12+2*c21*b13*a33*b21*b11*a32-c21*b13*a33*b31*b11*a22+c21*a23*b33*b12*b31*a11-c22*b13*a33*b31*b11*a21+2*c22*b13*a33*b31*b21*a11-2*c22*b13*b33*a31*a11*b21-c22*a13*b13*b31*b21*a31-c22*a13*b23*b31*b11*a31-c21*a13*a33*b21*b12*b31-c21*a13*b33*b31*b11*a22+4*c21*a13*b33*b32*a21*b11-2*c21*a13*b33*b32*b21*a11-2*c21*a13*b33*b22*a31*b11+c21*a13*b33*b22*b31*a11+c21*b23*a33*b11*b32*a11-2*c21*b23*a33*b12*b31*a11+c21*b23*b33*a11*a32*b11-c21*a33*b33*b21*b11*a12+2*c12*a13*b23*b31*b21*a31-c22*a13*b33*b31*b11*a21-c22*a13*b33*b31*b21*a11+2*c22*b13*a23*b31*b11*a31+2*c22*a23*b33*a11*b11*b31-c22*b23*a33*a11*b11*b31-c23*a33*b21*b12*b11*a31-c23*a33*b11*a21*b12*b31-2*c23*b33*a31*b12*b21*a11-2*c23*b33*a21*b11*b32*a11+2*c23*b33*b31*a11*a22*b11-c23*b33*b31*a12*a21*b11-c23*b33*b31*a12*a11*b21+c23*b33*a31*b11*b22*a11-c23*b33*b21*a11*a32*b11-c23*a13*b31*b22*a31*b11-c23*a13*b31*b21*a31*b12-c23*a13*b32*b31*b11*a21-c23*a13*b32*b31*b21*a11+c23*b13*b31*a31*a11*b22-c23*b13*b31*a31*a12*b21-2*c23*b13*b31*a31*a21*b12+c23*b13*a21*b32*b31*a11-c23*b13*a21*b31*b11*a32+c23*b13*a21*b11*b32*a31+2*c23*b13*b21*a11*a32*b31-2*c23*b13*b21*a31*a11*b32-c23*b13*b21*a32*a31*b11+2*c23*a23*b32*a11*b11*b31+2*c23*a23*b31*b12*b11*a31-c23*b23*a32*a11*b11*b31-c23*b23*b31*a12*a31*b11+2*c23*a13*b32*b21*b11*a31-2*c31*b23*a33*b11*b22*a11+c31*b23*b33*a12*a11*b21+c31*b23*b33*a11*a22*b11-2*c31*b23*b33*a12*a21*b11-c31*b23*a33*b21*b11*a12+c31*b13*a23*b32*a21*b11-2*c31*b13*a23*b32*b21*a11-2*c31*b13*a23*b22*a31*b11+c31*b13*a23*b22*b31*a11-2*c31*b13*a23*a21*b12*b31+4*c31*b13*a23*b21*a31*b12+c31*b13*b23*a21*a32*b11+c31*b13*b23*b31*a11*a22+c31*b13*b23*b31*a12*a21-2*c31*b13*b23*a31*a12*b21-2*c31*b13*b23*a31*a22*b11+c31*b23*a33*b12*b11*a21+c32*b13*b23*a31*a11*b21+c32*b13*b23*a31*a21*b11+2*c32*b13*a33*b21*b11*a21+c32*b13*b33*a21*a11*b21-c32*a23*b23*a11*b11*b31-c32*a23*b33*a11*b11*b21+2*c32*b23*a33*a11*b11*b21+c32*b23*b33*a11*b11*a21-c33*a13*b21*b22*b31*a11-2*c33*b13*a31*b12*b21*a21-c33*b13*a31*b21*b11*a22+c33*b13*a31*b11*b22*a21+c33*b13*a21*b32*b21*a11+2*c33*b13*b31*a11*a22*b21-c33*b13*b31*a12*a21*b21-2*c33*b13*b31*a21*a11*b22-c33*b13*b31*a22*a21*b11-c33*a23*b32*a11*b11*b21+2*c33*a23*b21*b12*b31*a11-c33*a23*b21*b12*b11*a31-c33*a23*b11*a21*b12*b31+c33*b23*a31*b12*b21*a11+c33*b23*a21*b11*b32*a11-c33*b23*a31*b21*b11*a12-c33*b23*b31*a11*a22*b11-c33*b23*b31*a12*a11*b21-2*c33*b23*b31*a21*a11*b12+2*c33*a33*b21*b12*b11*a21+c33*b33*a21*b12*b21*a11-c33*b33*a12*b21*b11*a21+c33*b33*a11*b11*b22*a21-c33*b33*a22*a11*b11*b21-c33*a13*b32*b21*b11*a21+2*c33*a13*b22*b31*b11*a21-c33*a13*b22*b21*b11*a31-2*c31*b13*a33*b12*b21*a21+c31*b13*a33*b11*b22*a21+c31*b13*b33*a12*a21*b21+2*c31*b13*a23*b31*b11*a22-c31*b13*a23*b31*b21*a12-c31*b13*a33*b21*b11*a22-2*c31*a23*b23*b12*b11*a31+c31*a23*b23*b11*b32*a11-c31*a23*b23*b31*b11*a12+c31*a23*b23*b12*b31*a11+2*c31*a23*b33*b21*b11*a12+c31*a23*b33*b12*b11*a21+c31*a23*b33*b11*b22*a11-2*c31*a13*b13*b22*b21*a31+c31*a13*b13*b21*b32*a21+c31*a13*b13*b22*b31*a21-c31*a13*b13*b31*b21*a22+2*c31*a13*a23*b21*b11*b32-c31*a13*a23*b11*b22*b31-c31*a13*b23*b21*b11*a32-2*c31*a13*b23*b32*a21*b11+c31*a13*b23*b32*b21*a11-2*c31*a13*b23*b22*b31*a11+c31*a13*b23*a21*b12*b31+2*c31*a13*b23*b31*b21*a12+c31*a13*b33*b12*b21*a21-2*c31*a13*b33*b11*b22*a21+c31*b13*b33*a22*a21*b11-2*c31*b13*b33*a11*a22*b21-c32*a13*b23*b21*b11*a31+2*c32*a13*b23*b31*b11*a21-c32*a13*b23*b31*b21*a11-c32*b13*a23*b21*b11*a31+c22*b13*b33*a21*a11*b31+c21*b13*b33*a31*a12*b21+c21*b13*b33*a31*a22*b11-c21*a23*a33*b12*b11*b31+c21*a23*b33*b12*b11*a31-2*c21*a23*b33*b11*b32*a11-c21*b13*a33*b31*b21*a12+c21*b13*b23*a12*a31*b31-2*c21*b13*a33*b32*a21*b11+c21*b13*a33*b22*a31*b11+4*c21*b13*a33*a21*b12*b31+c21*b13*b33*a32*b21*a11+c21*b13*b33*b31*a11*a22-2*c21*b13*b33*b31*a12*a21+c13*b23*b21*a31*a11*b32-c13*b23*b21*a32*a31*b11-c13*a33*b32*b21*b11*a21+2*c13*a33*b22*b31*b11*a21-c13*a33*b22*b21*b11*a31-c13*a23*b32*b31*b21*a11+c13*b23*b31*a31*a21*b12-c13*a23*b31*b22*a31*b11-2*c13*b23*a21*b11*b32*a31+2*c13*b23*a21*b31*b11*a32+c13*b23*a21*b32*b31*a11-c13*b23*b31*a31*a22*b11+2*c13*a13*b31*b22*b21*a31-2*c13*b23*b31*a31*a11*b22+2*c13*b23*b31*a31*a12*b21+2*c13*a23*b32*b21*b11*a31-c13*b13*a32*a21*b21*b31+c13*b13*b32*a21*b21*a31+2*c13*a13*b32*a21*b21*b31-2*c21*a13*b13*b32*b31*a21+c21*a13*b13*b21*b32*a31-c21*a13*b13*b31*b21*a32+2*c21*a13*b23*b31*b11*a32-c21*a13*a33*b21*b11*b32+4*c11*a23*b33*b32*b21*a11+2*c11*a23*b33*b31*b11*a22+c11*b13*a23*b32*b31*a21-c11*a23*b23*b31*b11*a32+c11*a13*b23*b21*b32*a31+c11*a13*b23*b32*b31*a21-2*c11*a13*b23*b22*b31*a31+c12*b13*b23*a31*a21*b31+c12*b13*b33*a21*b21*a31-c12*b23*a33*b21*b11*a31-c12*b23*a33*b31*b21*a11+c12*b23*b33*a21*a11*b31+c12*b23*b33*a31*a11*b21-2*c12*b23*b33*a31*a21*b11-c12*a33*b33*b21*b11*a21-c13*a33*b12*a21*b21*b31+c13*b33*a31*b22*b21*a11+2*c13*b33*a31*b21*b11*a22-c13*b33*a21*b21*b11*a32-c13*b33*b31*a11*a22*b21+2*c13*b33*b31*a12*a21*b21+c13*b33*b31*a21*a11*b22-c13*b33*b31*a22*a21*b11-c13*a23*b31*b21*a31*b12-c13*b23*b21*a11*a32*b31-2*c11*b13*a33*b22*b31*a21-c11*a13*a23*b31*b21*b32+c11*b13*b33*a21*a32*b21-c11*a13*a33*b22*b21*b31+c11*a13*b33*b22*b21*a31-c11*a33*b33*b21*b11*a22+c11*a33*b33*b12*b21*a21+c11*a33*b33*b11*b22*a21+c11*a23*b33*b22*a31*b11-2*c11*a23*b33*b22*b31*a11+c11*a23*b33*a21*b12*b31-2*c11*a23*b33*b21*a31*b12-c11*a23*b33*b31*b21*a12+2*c11*b23*a33*b21*b11*a32-c11*b23*a33*b31*b11*a22-c11*b23*a33*b31*b21*a12+c11*b23*a33*b32*a21*b11-2*c11*b23*a33*b32*b21*a11-2*c11*b23*a33*b22*a31*b11-2*c11*b23*a33*a21*b12*b31+c11*b23*a33*b21*a31*b12-2*c11*b23*b33*b31*a11*a22-c11*a23*b33*b21*b11*a32-c11*a23*a33*b11*b22*b31-c11*a23*a33*b21*b11*b32-2*c11*a23*b23*b32*b31*a11+2*c11*a23*a33*b21*b12*b31-c11*a13*b23*b31*b21*a32-2*c11*a23*b33*b32*a21*b11+c11*b13*a23*b22*b31*a31+c11*b13*b23*a22*a31*b31+c11*a13*b33*b22*b31*a21-2*c11*a13*b33*b21*b32*a21+c11*b13*a33*b21*b32*a21-2*c33*b23*a31*b11*b22*a11+c22*a33*b33*b11^2*a21-c22*b33^2*a11*b11*a21-c31*a13*a33*b21*b11*b22+c21*a33*b33*b12*b21*a11+c22*b13*b33*a31*a21*b11-c13*a33*b21*b22*b31*a11+c31*b23*a33*b11^2*a22-c31*b23^2*a12*a11*b31+c23*b23*b31*a31*a11*b12+c12*b13*a23*b31^2*a21-c12*b13*b23*a31^2*b21-2*c31*a23*b33*b12*b21*a11+c21*b13*a23*b11*b32*a31+c23*b33*b31*a21*a11*b12+c33*b23*a31*b12*b11*a21-2*c33*a33*b22*b11^2*a21-2*c21*b13*b23*a11*a32*b31+c21*a13^2*b31*b21*b32+c21*a13*a23*b12*b31^2+2*c33*b23*b31*a12*a21*b11+c11*a13*a23*b31^2*b22-c12*b13*a23*b31*b21*a31-c13*b33*b31*a21^2*b12-2*c13*b33*a31*b21^2*a12-2*c21*b13*b33*a21*a32*b11,
c31*c32*a22*b22*b13^2-c23*c32*a33*b12^2*b21+c22*c33*a13*b32*b22*b11+c12*c33*b23*b22*a11*b32-2*c22*c31*b13^2*b32*a22-c12*c22*b23*b33*a11*b32+2*c12*c21*b13*b33*a32*b22-c22*c23*b13*a32*b12*b31+c13*c22*b33*b12*a21*b32-c12*c22*b13*b33*a21*b32+2*c11*c32*a13*b22^2*b33-c12*c32*b13*a23*b21*b32+c11*c33*b23*b22*b12*a32-2*c13*c32*b33*b22*a21*b12+c12*c31*b23^2*a32*b12-2*c12*c31*a23*b32*b22*b13-c13^2*b31*a22*b22*b32-c12*c31*b13*a22*b22*b33-2*c11*c32*a13*b32*b22*b23+2*c12*c31*b13*b23*b32*a22+c12*c31*a23*b32*b12*b23-2*c11*c22*a33*b32*b12*b23+2*c12*c13*b23*b32*a32*b21-2*c31*c33*b23*a12*b12*b22+2*c22*c23*b33*b12*a12*b31-4*c12*c33*b23*a12*b21*b32-c13*c22*b13*a21*b32^2+2*c11*c22*b23*b33*a32*b12-c12*c31*a13*b22^2*b33+c22*c23*a13*b12*b31*b32+c11*c32*b23^2*b32*a12-2*c11*c32*b23^2*a32*b12-c11*c32*a33*b22^2*b13-2*c31*c33*b13*b22*b12*a22-c23*c33*b21*b12^2*a32-c12*c23*b23*a32*b12*b31-c13*c32*b33*b22*a12*b21-2*c21*c23*b13*b32*b12*a32+2*c22*c31*b13*b23*b32*a12-2*c22*c33*b23*b12*a11*b32-2*c11*c23*b33*b22*b12*a32-2*c12*c33*a33*b12*b21*b22+c13*c32*a23*b32*b22*b11-c12*c13*b23*a21*b32^2-c12*c13*a33*b22^2*b31+2*c21*c32*a23*b12^2*b33-c11*c33*b13*b22^2*a32-c11*c33*b33*b22^2*a12-c23^2*b32*b12*a32*b11-c23^2*b31*a12*b12*b32+2*c12*c32*b13*b33*b22*a21+c21*c22*a33*b32*b12*b13+c11*c33*b23*b32*b22*a12-2*c12^2*b23*a33*b21*b32-2*c11*c22*b33^2*a22*b12+2*c11*c22*a13*b32^2*b23+c21*c33*b13*b32*b12*a22+c21*c33*b23*a12*b12*b32+c13*c23*b11*b32*b22*a32+c22*c23*a33*b12*b11*b32-c11*c12*a23*b32^2*b23-c13*c22*b33*a12*b21*b32+2*c11*c13*b33*b22^2*a32+2*c13*c22*b13*b32*a22*b31-c11*c22*a23*b32^2*b13+2*c23*c32*a23*b12^2*b31+2*c22*c33*b23*a12*b11*b32-c12*c33*a13*b22^2*b31-c12*c32*a23*b23*b11*b32+c21*c33*b33*a12*b12*b22+c11*c22*a23*b32*b12*b33+c21*c32*b13^2*b32*a22+2*c13*c32*b23*a12*b21*b32-c22*c23*b33*a31*b12^2-c22*c31*a23*b12^2*b33+2*c13*c22*b33*b12*a32*b21+2*c12*c23*b33*b12*a22*b31-2*c22*c31*a13*b32*b12*b23+2*c23*c32*b13*b12*a32*b21+c12*c21*a33*b22*b12*b33-c13*c23*a12*b21*b32^2-c12*c13*b33*a31*b22^2+c11*c12*a22*b22*b33^2-c12*c22*b23*b33*a31*b12+c12*c32*b23^2*a31*b12-2*c21*c23*b33*a12*b12*b32-c11*c12*b23*b33*a32*b22-c13*c21*b13*b32^2*a22+c12*c31*a23*b22*b12*b33-c12*c13*a23*b21*b32^2-2*c21*c32*a23*b32*b12*b13+2*c12*c23*b23*b32*a12*b31+c11*c23*b13*b32*b22*a32-c12*c21*a13*b32^2*b23-c12*c33*b23*b22*a32*b11+2*c12*c31*b23*b33*b22*a12+2*c12*c21*a23*b32^2*b13-2*c12*c21*b33^2*b22*a12-c12*c13*b33*b22*a32*b21+2*c12*c33*b13*a31*b22^2+c12*c33*b33*b22*a21*b12+c23*c32*a13*b32*b22*b11-c22*c33*b33*a12*b11*b22-c23*c32*b23*a31*b12^2+2*c23*c32*b33*a21*b12^2-c11*c12*a33*b22^2*b33+c13*c32*a23*b32*b12*b21-2*c11*c33*b23*b32*b12*a22+c12^2*b23*a33*b22*b31+2*c22*c33*b13*b22*a32*b11-c13*c32*a33*b22^2*b11-c23*c31*b23*b12^2*a32+c11*c23*b23*b32*b12*a32+c12^2*b23*b33*a31*b22+c21*c33*b13*b22*b12*a32+c31*c32*a12*b12*b23^2+2*c31*c33*b13*b22^2*a12-c12*c21*b13*b33*b32*a22+2*c12*c33*a33*b22^2*b11+c13*c33*b22*b12*a22*b31+c13*c33*b22*a12*b21*b32+2*c22*c32*a13*b33*b12*b21-c22*c32*a13*b13*b21*b32-c22*c32*a13*b13*b22*b31-c22*c31*b23*a12*b12*b33-2*c13*c23*b31*b22*b12*a32-c13*c21*b23*b32^2*a12-c22*c23*b13*b32*a12*b31+c11*c22*b33^2*b22*a12-c13*c31*b13*b22^2*a32-c11*c23*b23*b32^2*a12+c13*c31*b13*a22*b22*b32-c12*c31*b13*b23*a32*b22-c22*c23*b13*a11*b32^2-c22*c23*a33*b12^2*b31+c13*c22*a33*b32*b22*b11-c11*c22*b13*a32*b32*b23+c12^2*a33*b22*b21*b33+c11*c32*a23*b32*b22*b13+c12^2*b23*b33*a21*b32+2*c11*c13*b23*b32^2*a22+2*c22*c31*a33*b12^2*b23+c22*c32*b13^2*a21*b32-c21*c32*b13*b33*a22*b12+c12*c13*a23*b32*b22*b31+c12^2*a23*b33*b21*b32+c11*c33*b33*b22*b12*a22-2*c12^2*a23*b33*b22*b31-2*c12*c23*b33*b12*a21*b32-2*c21*c33*b13*b32*b22*a12+2*c12*c32*b23*a33*b12*b21+2*c12*c33*b23*a12*b22*b31+c12*c23*a33*b32*b12*b21+c22*c31*a13*b22*b12*b33+2*c22*c33*a33*b12^2*b21+2*c22*c33*b23*a31*b12^2+c21*c22*a13*b32*b12*b33-2*c23*c32*a13*b12*b31*b22+2*c13*c32*b33*a22*b12*b21+c13*c32*b13*b22*a21*b32+c22^2*a33*b12*b11*b33+c32^2*a13*b23*b11*b22-2*c32^2*a13*b23*b12*b21+c13*c23*b32*a12*b22*b31+2*c13*c22*a13*b21*b32^2-2*c13*c21*b33*b22*b12*a32+2*c22*c33*b33*b12*a22*b11+2*c23*c32*b13*a12*b22*b31+c22*c31*b13^2*a32*b22-2*c13*c22*b33*b22*a11*b32-c13*c22*a23*b32^2*b11-c13*c22*b23*b32*a12*b31+c31*c32*a13*b22*b12*b23-c12*c23*b13*b32*a22*b31+c12*c32*b23^2*a11*b32+c23*c32*a13*b32*b12*b21+2*c32*c33*b13*b22*a22*b11+c12*c21*b33^2*a22*b12-c22*c33*b33*a21*b12^2+c22^2*a13*b33*b11*b32-c13*c32*b13*b22*a22*b31+c21*c22*a12*b12*b33^2+2*c21*c23*b13*b32^2*a12+2*c21*c23*b33*b12^2*a32-2*c12*c23*a23*b12*b31*b32+c13^2*a22*b21*b32^2+c13^2*b31*b22^2*a32-c22^2*b13^2*b32*a31-c22^2*b33^2*b12*a11+c23^2*a12*b11*b32^2+c23^2*b31*b12^2*a32-c32^2*b13^2*b22*a21-c32^2*b23^2*b12*a11+c33^2*a12*b11*b22^2+c33^2*b21*b12^2*a22-c12^2*b33^2*b22*a21-c12^2*b23^2*b32*a31+c12*c22*b33^2*a21*b12+c12*c22*b33^2*a11*b22-c12*c23*a13*b21*b32^2+2*c12*c23*a23*b32^2*b11+2*c12*c23*b13*a21*b32^2-c12*c23*b23*a11*b32^2-2*c12*c31*b23^2*b32*a12+2*c12*c31*a33*b22^2*b13-c12*c33*b33*b22*a22*b11-c12*c33*b33*a22*b12*b21+c13*c22*b33*b12*a31*b22+c13*c23*b32*b12*a22*b31+c13*c23*b32*b12*a32*b21-c12*c22*b13*b33*a31*b22+c11*c12*a33*b32*b22*b23-c11*c12*b23*b33*b32*a22-2*c11*c13*b23*b32*b22*a32-2*c11*c13*b33*a22*b22*b32-2*c11*c22*a13*b32*b22*b33-c11*c22*b13*b33*a32*b22-c11*c22*b23*b33*b32*a12+c11*c22*a33*b32*b22*b13+c11*c22*a33*b22*b12*b33+c11*c23*b33*b32*b22*a12+2*c11*c32*b13*b23*a32*b22-c11*c32*b13*b23*b32*a22-c11*c32*b13*a22*b22*b33+c11*c32*a23*b32*b12*b23-2*c11*c32*a23*b22*b12*b33+2*c11*c32*b23*b33*a22*b12-c11*c32*b23*b33*b22*a12+c11*c32*a33*b22*b12*b23+c11*c33*b13*a22*b22*b32+c11*c12*a23*b32*b22*b33-c12*c13*b23*b32*a22*b31+c12*c13*b23*b32*a31*b22+c12*c13*a33*b22*b21*b32+c12*c13*b33*b22*a21*b32-c12*c13*b33*a22*b21*b32+c12*c21*a13*b32*b22*b33-c12*c21*b13*a32*b32*b23-2*c12*c21*a23*b32*b12*b33+2*c12*c21*b23*b33*b32*a12-c12*c21*b23*b33*a32*b12-2*c12*c21*a33*b32*b22*b13+c12*c21*a33*b32*b12*b23-c12*c22*a13*b32*b31*b23-c12*c22*a13*b33*b21*b32-c12*c22*b13*b32*b31*a23+2*c12*c22*b13*b23*b32*a31+2*c12*c22*b13*a33*b21*b32+c22*c33*b13*b12*a21*b32-2*c22*c33*a33*b12*b11*b22+2*c12*c22*a23*b33*b12*b31+c12*c23*a13*b32*b22*b31+2*c12*c23*b13*a32*b22*b31-2*c12*c23*a33*b32*b22*b11+c12*c23*a33*b12*b31*b22-c12*c23*b33*b12*a32*b21+2*c12*c23*b33*a12*b21*b32-4*c12*c23*b33*a12*b22*b31-2*c12*c23*b13*b32*a31*b22+c12*c23*b23*b32*a31*b12+c12*c23*b33*b12*a31*b22+c12*c23*b33*b22*a11*b32+c12*c31*a13*b32*b22*b23-c12*c31*b23*b33*a22*b12-2*c12*c31*a33*b22*b12*b23-c12*c32*a13*b23*b22*b31-c12*c32*a13*b22*b21*b33+2*c12*c32*b13*a23*b22*b31-c12*c32*b13*b23*a21*b32-c12*c32*b13*b23*a31*b22-c12*c32*b13*b22*b21*a33-c12*c32*a23*b33*b12*b21-c12*c32*b23*b33*a21*b12-c12*c32*b23*b33*a11*b22+c12*c33*a13*b22*b21*b32-c12*c33*b13*b22*a32*b21+2*c12*c33*b13*a22*b21*b32-2*c12*c33*a23*b32*b22*b11+c12*c33*a23*b32*b12*b21+c12*c33*a23*b12*b31*b22-c12*c33*b23*b12*a22*b31+2*c12*c33*b23*b12*a32*b21-2*c12*c33*b13*b22*a21*b32+c12*c33*b23*b12*a21*b32-2*c12*c33*b23*b12*a31*b22+2*c12*c13*b33*b22*a22*b31+2*c12*c22*a13*b33*b22*b31-c12*c22*b13*a33*b22*b31-c12*c22*a23*b33*b11*b32+2*c12*c22*b23*a33*b11*b32-c12*c22*a33*b33*b11*b22-c12*c22*a33*b33*b12*b21-c12*c23*b13*b32*a32*b21-c12*c23*b23*b32*a32*b11+2*c12*c23*b33*b22*a32*b11-c12*c23*b33*a22*b11*b32+2*c12*c32*a13*b23*b21*b32-c12*c32*a23*b23*b12*b31+2*c12*c32*a23*b33*b11*b22-c12*c32*b23*a33*b11*b22-c12*c33*b13*b22*a22*b31+2*c12*c33*b23*a22*b11*b32+2*c12*c33*b33*b22*a12*b21-c13*c31*b33*b22^2*a12+2*c13*c32*a13*b22^2*b31-c23*c31*b33*b12^2*a22-c23*c33*b12^2*a22*b31-c13*c32*b13*a31*b22^2+2*c13*c32*b33*a11*b22^2-c13*c33*a12*b22^2*b31-c13*c33*b11*b22^2*a32-c13^2*b32*b22*a32*b21-c21*c22*a13*b32^2*b13+c21*c22*a32*b32*b13^2-c21*c22*a33*b12^2*b33-2*c21*c32*b13^2*a32*b22-c21*c32*a33*b12^2*b23-c21*c33*b23*b12^2*a32-c21*c33*b33*b12^2*a22-c22*c23*a13*b32^2*b11+c22*c32*b13^2*a31*b22-c22*c33*a23*b12^2*b31-2*c22^2*a13*b33*b12*b31-2*c22^2*b13*a33*b11*b32+c22^2*b13*a33*b12*b31+c22^2*b13*b33*a11*b32+c22^2*b13*b33*a31*b12+c22^2*a13*b32*b31*b13-2*c32^2*b13*a23*b11*b22+c32^2*b13*a23*b12*b21+c32^2*b13*b23*a21*b12+c32^2*b13*b23*a11*b22-c32*c33*a13*b22^2*b11-c32*c33*a23*b12^2*b21-c32*c33*b13*a11*b22^2-c32*c33*b23*a21*b12^2+c32^2*a13*b22*b21*b13+c32^2*a23*b12*b11*b23-c33^2*b22*b12*a22*b11-c33^2*b21*a12*b12*b22-c31*c32*a13*b22^2*b13-c31*c32*a23*b12^2*b23+2*c31*c33*b23*b12^2*a22+c13*c31*b23*b22*b12*a32-2*c13*c31*b23*b32*b12*a22+c13*c31*b23*b32*b22*a12+c13*c31*b33*b22*b12*a22-2*c13*c32*a13*b22*b21*b32+2*c13*c32*b13*b22*a32*b21-c13*c32*b13*a22*b21*b32-2*c13*c32*a23*b12*b31*b22+2*c13*c32*b23*b12*a22*b31-4*c13*c32*b23*b12*a32*b21-c13*c32*b23*a12*b22*b31+2*c13*c32*b23*b22*a32*b11+c13*c32*a33*b12*b21*b22+c13*c32*b23*b12*a21*b32+c13*c32*b23*b12*a31*b22-2*c13*c32*b23*b22*a11*b32+c13*c33*b22*b12*a32*b21-2*c13*c33*b21*b32*b12*a22+c13*c33*b11*a22*b22*b32-2*c13*c22*b23*b32*a31*b12+c13*c22*b13*b32*a31*b22+2*c13*c22*b33*a22*b11*b32-c13*c22*b33*b22*a32*b11+2*c13*c22*b33*a12*b22*b31-4*c13*c22*b33*b12*a22*b31-2*c13*c22*a33*b32*b12*b21+c13*c22*a33*b12*b31*b22-c13*c22*b23*b32*a32*b11+2*c13*c22*b23*a32*b12*b31+c13*c22*a23*b12*b31*b32-c13*c22*b13*a32*b22*b31-c13*c22*b13*b32*a32*b21-2*c13*c22*a13*b32*b22*b31+c13*c21*b33*b32*b12*a22+c13*c21*b33*b32*b22*a12+c13*c21*b23*b32*b12*a32+c13*c21*b13*b32*b22*a32-c21*c22*b13*b33*a32*b12-c21*c22*b13*b33*b32*a12+c21*c32*a13*b32*b22*b13+c21*c32*a13*b32*b12*b23-2*c21*c32*a13*b22*b12*b33-c21*c32*b13*b23*b32*a12+2*c21*c32*b13*b23*a32*b12+2*c21*c32*b13*b33*b22*a12-c21*c32*b23*a12*b12*b33+c21*c32*a33*b22*b12*b13+c22*c23*b13*b32*a31*b12+c22*c23*b33*b12*a11*b32-c22*c23*b33*b12*a32*b11-c22*c23*b33*a12*b11*b32+c22*c31*a13*b32*b22*b13-c22*c31*b13*b23*a32*b12+2*c22*c31*b13*b33*a22*b12-c22*c31*b13*b33*b22*a12+c22*c31*a23*b32*b12*b13-2*c22*c31*a33*b22*b12*b13+2*c22*c32*a13*b23*b12*b31-c22*c32*a13*b33*b11*b22-c22*c32*b13*a23*b12*b31-c22*c32*b13*b23*a11*b32-c22*c32*b13*b23*a31*b12+2*c22*c32*b13*a33*b11*b22-c22*c32*b13*b33*a21*b12-c22*c32*a23*b12*b11*b33-c22*c32*b23*b12*b11*a33+2*c22*c32*b23*b33*b12*a11-2*c22*c33*a13*b32*b12*b21+c22*c33*a13*b12*b31*b22+2*c22*c33*b13*b12*a22*b31-c22*c33*b13*a12*b22*b31-4*c22*c33*b13*a22*b11*b32+c22*c33*a23*b12*b11*b32-c22*c33*b23*b12*a32*b11-2*c22*c33*b13*b12*a31*b22+c22*c33*b33*b12*a11*b22+2*c22*c23*b13*b32*a32*b11+2*c22*c32*b13*a23*b11*b32-c22*c32*b13*a33*b12*b21+2*c22*c33*b13*a12*b21*b32-c22*c33*b23*b12*a12*b31-c22*c33*b33*b12*a12*b21+c23*c31*b13*b22*b12*a32+c23*c31*b13*b32*b12*a22-2*c23*c31*b13*b32*b22*a12+c23*c31*b23*a12*b12*b32+c23*c31*b33*a12*b12*b22-c23*c32*b13*b12*a22*b31-c23*c32*b13*a12*b21*b32-4*c23*c32*b13*b22*a32*b11+2*c23*c32*b13*a22*b11*b32-2*c23*c32*a23*b12*b11*b32-c23*c32*b23*b12*a12*b31+2*c23*c32*b23*b12*a32*b11-c23*c32*b23*a12*b11*b32+c23*c32*a33*b12*b11*b22-c23*c32*b33*b12*a12*b21-c23*c32*b33*b12*a22*b11+2*c23*c32*b33*a12*b11*b22+c23*c32*b13*b12*a31*b22+c23*c32*b13*b22*a11*b32+c23*c32*b23*b12*a11*b32-2*c23*c32*b33*b12*a11*b22+c23*c33*b22*b12*a32*b11-2*c23*c33*b22*a12*b11*b32+c23*c33*b21*a12*b12*b32+c23*c33*b12*a12*b22*b31+c23*c33*b12*a22*b11*b32+c31*c32*a23*b22*b12*b13-c31*c32*b13*b23*a22*b12-c31*c32*b13*b23*b22*a12+c32*c33*a13*b12*b21*b22-c32*c33*b13*b22*a12*b21-c32*c33*b13*a22*b12*b21+c32*c33*a23*b12*b11*b22-c32*c33*b23*b12*a22*b11-c32*c33*b23*a12*b11*b22+c32*c33*b23*b12*a11*b22+2*c32*c33*b23*b12*a12*b21-c11*c23*b13*b32^2*a22-c12*c13*b23*a32*b22*b31-c12*c33*b33*a11*b22^2+c11*c23*b33*b32*b12*a22-c13*c32*b33*b22*a22*b11+2*c11*c22*b13*b33*b32*a22+c12^2*a23*b32*b31*b23+2*c13*c22*b23*a11*b32^2-c22*c32*b13*b33*a11*b22-c22*c32*a13*b23*b11*b32+c32*c33*b13*b22*a21*b12+c11*c12*a32*b32*b23^2-c13*c32*b23*a22*b11*b32-c13*c23*b11*b32^2*a22-2*c23*c32*b13*b12*a21*b32-c22*c33*b13*b12*a32*b21-c12*c22*b23*a33*b12*b31+c22*c33*b13*b22*a11*b32,
2*c12*c23^2*b32*b31*a13+c13*c21*c33*b13*a32*b22-c12*c33^2*b23*a22*b11-c12*c33^2*b23*a21*b12-c12*c21*c33*b13*b22*a33+2*c13*c21*c32*b23*b12*a33-c12*c21*c33*b13*a22*b33+2*c11*c22*c33*b13*a32*b23+c13*c12*c33*a23*b22*b31+c13*c21*c33*b33*b22*a12-2*c12*c13*c33*b33*a22*b21-c22*c31*c33*b12*a13*b23+c21*c23*c32*a32*b13^2+c23*c32*c33*b13*a22*b11+2*c12*c23^2*b32*a31*b13+2*c22*c23*c32*a13*b31*b13-c13*c11*c33*b22^2*a33+2*c21*c22*c33*b12*b13*a33+2*c11*c33^2*a22*b22*b13-c12*c32*c33*b13*b21*a23+c13*c23*c32*b13*a31*b22-c12*c23^2*b33*a11*b32-2*c12*c13*c23*b23*a32*b31+2*c12*c21*c33*b13*a32*b23+c12*c13*c21*a22*b33^2-c12*c22*c33*b13*a21*b33+c13*c23*c31*b13*a32*b22+2*c12*c13*c31*a23*b32*b23-c11*c22*c33*a23*b12*b33+c13*c31*c33*b23*a22*b12-c23^2*c31*b32*b12*a13-c23*c21*c33*b12^2*a33+2*c11*c12*c33*b23*a22*b33+2*c21*c23*c32*a13*b32*b13+2*c11*c13*c22*a33*b22*b33+2*c22*c31*c33*a13*b22*b13+2*c13^2*c22*b32*b31*a23-c13^2*c21*b33*a32*b22+c23*c12*c33*a23*b11*b32+c23*c32^2*a13*b11*b23+c23*c32^2*b11*b13*a23-2*c22*c23*c33*b12*a11*b33-c12*c13*c22*b31*b33*a23+c12*c31*c33*a12*b23^2+2*c13^2*c31*a22*b22*b33-c13^2*c31*b23*b32*a22-c12*c22*c33*b13*b21*a33-c12*c23*c31*a13*b32*b23+c12*c23*c33*b23*a11*b32+c12*c23*c33*b33*a22*b11-2*c13*c12*c23*b32*b31*a23-4*c11*c12*c33*a23*b32*b23+2*c13*c21*c22*b32*a33*b13-c11*c33^2*b23*a22*b12-2*c11*c12*c33*a32*b23^2+c11*c13*c22*a22*b33^2+2*c12*c33^2*b22*a21*b13-c12*c22*c23*b13*a31*b33-2*c13*c22*c33*b23*a11*b32-c13*c21*c32*b13*b32*a23-c11*c32*c33*b22*b23*a13-c22*c23*c31*b12*a13*b33+2*c13^2*c32*b33*a22*b21+2*c13^2*c32*b22*b21*a33-c12*c21*c33*b23*a12*b33-c12*c22*c23*b13*b31*a33-c12*c22*c23*b31*b33*a13-4*c23*c31*c32*a13*b22*b13+c22*c23*c33*b13*a32*b11-c23^2*c32*b13*a11*b32-c23^2*c32*b13*a12*b31-2*c13*c23*c32*a33*b12*b21+c13*c23*c32*b23*a11*b32+2*c11*c23*c32*a13*b22*b33+c12*c13*c31*a32*b23^2+c12*c13*c32*a31*b23^2-c21*c23*c32*b12*b13*a33+c12^2*c23*b23*b31*a33-c11*c23*c32*b23*a12*b33-c12*c23*c31*a23*b12*b33+2*c11*c22*c23*a33*b12*b33-c11*c22*c33*a13*b22*b33+2*c12*c22*c33*a13*b31*b23+c13*c22*c33*b33*a21*b12-c22*c32*c33*b11*b13*a23-c11*c23*c32*a23*b12*b33+c12^2*c33*b21*b23*a33+c12^2*c33*a23*b21*b33-4*c21*c22*c33*a13*b32*b13+2*c22*c33^2*b23*a12*b11+2*c22*c33^2*b12*a11*b23+c13*c32*c33*a23*b11*b22+2*c11*c23*c32*b13*a22*b33+2*c13*c31*c32*b22*b23*a13+c11*c23*c33*b23*b32*a12-c12*c13*c31*b22*b23*a33+c23*c22*c33*a13*b12*b31-2*c13*c23*c32*b33*a12*b21+2*c12*c33^2*b13*a22*b21+c13*c21*c33*b13*b32*a22-c12*c22*c33*b23*b11*a33-c12*c33^2*a23*b11*b22+c23*c31*c33*b22*b12*a13+2*c23*c31*c32*b12*a13*b23+2*c23*c31*c32*b12*b13*a23+2*c12*c22*c23*a33*b11*b33+2*c12*c22*c33*b13*b31*a23+c11*c13*c23*b33*b32*a22+c13*c31*c33*b23*b22*a12+c21*c23*c33*b13*a32*b12+2*c12*c31*c33*a23*b12*b23+c13*c22^2*b13*a31*b33-2*c22^2*c33*a13*b31*b13+c11*c13*c33*b23*b32*a22-c23*c31*c33*b12^2*a23-c12*c23^2*a33*b11*b32+c13*c32^2*b21*b23*a13+c13*c32^2*b13*b21*a23-c12*c23^2*a33*b12*b31-c23^2*c31*b13*b32*a12+c22*c23*c33*b13*a31*b12-c11*c23*c32*b13*b32*a23+c23*c32*c33*b13*a12*b21+2*c22*c13*c32*b23*a11*b33+2*c13^2*c32*b22*a21*b33-c13^2*c22*b33*a31*b22+c22*c23*c33*b13*a12*b31+c13*c23*c32*b23*a32*b11+c13*c32*c33*b23*a12*b21-2*c13*c22^2*a33*b11*b33-c13^2*c22*b33*a32*b21-c12*c21*c33*a23*b12*b33-c13^2*c21*b33*b32*a22+2*c13^2*c21*a32*b32*b23+c23*c12*c33*a33*b11*b22-c12*c13*c21*b32*a33*b23+2*c12*c21*c33*b13*b32*a23-c22*c23*c31*b13*a12*b33+2*c11*c12*c23*b23*a32*b33+c12*c13*c33*b23*a21*b32-2*c13*c12*c33*b22*b21*a33+c12*c13*c33*b23*a32*b21+c23*c32*c33*b13*a11*b22-c12*c13*c22*b23*a31*b33+2*c13*c21*c32*a23*b12*b33+c12*c23*c33*b23*a32*b11+c12*c32*c33*a11*b23^2+2*c13*c22*c31*b23*b12*a33-2*c13*c22*c33*b23*a12*b31-2*c13*c22*c33*a23*b12*b31+2*c11*c12*c23*b32*a33*b23-c22*c33^2*b13*a12*b21-c22*c33^2*b13*a11*b22+c22^2*c33*a13*b11*b33+c22^2*c33*b11*b13*a33+2*c31*c23*c32*b13*a12*b23+2*c13*c22*c32*a23*b11*b33+c13^2*c31*b22^2*a33+c13^2*c21*b32^2*a23-c13*c22^2*a11*b33^2-c22^2*c33*a31*b13^2+c11*c23^2*b32^2*a13+c23^2*c31*b12^2*a33-c13*c32^2*a11*b23^2-c23*c32^2*a21*b13^2+c11*c33^2*b22^2*a13+c21*c33^2*b12^2*a23-c12^2*c23*a21*b33^2-c12^2*c33*a31*b23^2+c12^2*c33*b23*a21*b33+c12^2*c23*b31*b33*a23-2*c12^2*c33*a23*b31*b23-2*c12^2*c23*a33*b21*b33+c12^2*c23*b23*a31*b33+c12*c13*c22*a21*b33^2+c12*c21*c23*a12*b33^2+c12*c22*c23*a11*b33^2-c12*c23^2*b33*a12*b31-c12*c23^2*b33*a31*b12-c12*c23^2*b33*a32*b11+2*c12*c23^2*b13*a32*b31-c12*c33^2*b23*a12*b21-c12*c33^2*b23*a11*b22-2*c21*c13*c22*a12*b33^2-2*c21*c22*c33*a32*b13^2+c21*c32*c33*a22*b13^2-c21*c33^2*b13*a22*b12-c21*c33^2*b13*b22*a12+2*c21*c33^2*a12*b12*b23-c13^2*c21*b32*b22*a33-c13^2*c31*b32*b22*a23-c13*c31*c33*b22^2*a13-2*c13*c32^2*a23*b11*b23+c13*c22^2*b31*b33*a13+c13*c22^2*b13*b31*a33-c13^2*c22*b33*a22*b31-c13^2*c22*b33*a21*b32-c13^2*c22*a33*b22*b31-c13^2*c22*a33*b21*b32+2*c13^2*c22*b32*a31*b23+2*c13^2*c22*b23*a32*b31-c13^2*c32*b23*a32*b21-c13^2*c32*b23*a31*b22-c13^2*c32*b23*a22*b31-c13^2*c32*b23*a21*b32-c13^2*c32*a23*b22*b31-c13^2*c32*a23*b21*b32-c13^2*c31*b23*a32*b22+c22*c23*c32*a31*b13^2+c22*c23*c31*a32*b13^2+c22*c31*c33*a22*b13^2-c22*c33^2*b13*a22*b11+c22^2*c33*b13*a11*b33-c11*c23^2*b32*b12*a33-c23^2*c31*b13*a32*b12+2*c23^2*c31*a12*b12*b33-c23^2*c32*a13*b11*b32-c23^2*c32*a13*b12*b31-c23^2*c32*b13*a31*b12-c23^2*c32*b13*a32*b11+2*c23^2*c32*b12*b11*a33+2*c23^2*c32*b33*a12*b11+2*c23^2*c32*b12*a11*b33-2*c23*c32^2*a13*b21*b13-2*c31*c13*c32*a12*b23^2-2*c31*c23*c32*a22*b13^2+c13*c32^2*b13*a21*b23+c23*c32^2*b13*a11*b23-c21*c33^2*b22*b12*a13-c11*c33^2*b22*b12*a23-c22*c33^2*a13*b12*b21-c22*c33^2*a13*b11*b22+2*c22*c33^2*b12*b11*a23+2*c12*c33^2*b22*b21*a13-c12*c33^2*a23*b12*b21-2*c11*c12*c23*a22*b33^2+c11*c13*c32*a32*b23^2+c11*c22*c23*a12*b33^2+2*c11*c23^2*a32*b32*b13-c11*c23^2*b33*a32*b12-c11*c23^2*b33*b32*a12+c11*c32*c33*a12*b23^2-c11*c33^2*b23*b22*a12-c12*c23*c32*b23*b11*a33+c12*c23*c33*b33*a12*b21+c12*c23*c33*b33*a21*b12-c12*c23*c31*b23*a12*b33-c12*c23*c32*a13*b31*b23+2*c12*c23*c32*a13*b21*b33-c12*c23*c32*b13*b31*a23-c12*c23*c32*b13*a31*b23+2*c12*c23*c32*b13*b21*a33+2*c12*c23*c32*b13*a21*b33-c12*c23*c32*a23*b11*b33+c11*c13*c33*b23*a32*b22-c11*c13*c32*b23*a22*b33-c11*c13*c32*b22*b23*a33-c11*c13*c32*b22*a23*b33+2*c11*c13*c32*a23*b32*b23-2*c11*c13*c23*a32*b32*b23-c11*c13*c22*b32*a33*b23+2*c11*c12*c33*b22*a23*b33+2*c11*c12*c33*b22*b23*a33-4*c11*c12*c23*a33*b22*b33+2*c11*c12*c23*b32*b33*a23-c11*c22*c23*b32*b33*a13-c11*c22*c23*b32*a33*b13-c11*c22*c23*b13*a32*b33+2*c11*c22*c33*b13*b32*a23-c11*c22*c33*b13*b22*a33-c11*c22*c33*b13*a22*b33-c11*c22*c33*b23*b12*a33-c11*c22*c33*b23*a12*b33-c11*c23*c32*a13*b32*b23+2*c11*c23*c32*b13*b22*a33-c11*c23*c32*b23*b12*a33-2*c11*c23*c33*b13*b32*a22-2*c11*c23*c33*b13*a32*b22+c11*c23*c33*b23*a32*b12+c11*c23*c33*b33*a22*b12+c11*c23*c33*b33*b22*a12-c11*c23*c32*b13*a32*b23-c11*c32*c33*b22*a23*b13-c11*c32*c33*b13*a22*b23+2*c11*c32*c33*a23*b12*b23-c12*c13*c22*b23*b31*a33-c12*c13*c21*b23*a32*b33-c12*c13*c21*b32*b33*a23-c12*c13*c31*b22*a23*b33+c12*c13*c23*b33*a32*b21+c12*c13*c23*b33*a22*b31+c12*c13*c23*b33*a31*b22+c12*c13*c23*b33*a21*b32-2*c12*c13*c23*b32*a31*b23+2*c12*c13*c21*a33*b22*b33-c12*c13*c31*b23*a22*b33+2*c12*c13*c32*a23*b31*b23-c12*c13*c32*a23*b21*b33-c12*c13*c32*b21*b23*a33-c12*c13*c32*b23*a21*b33+c12*c13*c33*b23*a31*b22-c12*c21*c23*b32*b33*a13-c12*c21*c23*b32*a33*b13-c12*c21*c23*b13*a32*b33+2*c12*c21*c23*a33*b12*b33+2*c12*c21*c33*a13*b32*b23-c12*c21*c33*a13*b22*b33+2*c12*c22*c33*b13*a31*b23-c12*c22*c33*a23*b11*b33-c12*c22*c33*b23*a11*b33-c12*c22*c33*a13*b21*b33-2*c12*c23*c33*b13*a21*b32-2*c12*c23*c33*b13*a22*b31-2*c12*c23*c33*b13*a31*b22-2*c12*c23*c33*b13*a32*b21+c12*c23*c33*b23*a12*b31+c12*c23*c33*b23*a31*b12+c12*c23*c33*b33*a11*b22-c12*c23*c32*b23*a11*b33+2*c12*c23*c31*a13*b22*b33-c12*c23*c31*b13*b32*a23-c12*c23*c31*b13*a32*b23+2*c12*c23*c31*b13*b22*a33+2*c12*c23*c31*b13*a22*b33-c12*c23*c31*b23*b12*a33-c12*c31*c33*b22*b23*a13-c12*c31*c33*b22*a23*b13-c12*c31*c33*b13*a22*b23-c12*c32*c33*b13*a21*b23-c12*c32*c33*b21*b23*a13+2*c12*c32*c33*a23*b11*b23-2*c12*c13*c33*b22*a21*b33+2*c12*c13*c22*a33*b21*b33+c13*c11*c23*b32*b22*a33+c13*c11*c33*b32*b22*a23+c13*c21*c23*b32*b12*a33+c13*c21*c33*b32*b22*a13+c13*c21*c33*b22*b12*a33+c13*c23*c31*b32*b12*a23-2*c13*c23*c31*b22*b12*a33+c13*c31*c33*b22*b12*a23-2*c13*c32*c33*b22*a21*b13+c13*c32*c33*a23*b12*b21+c13*c32*c33*b23*a21*b12+c13*c32*c33*b23*a22*b11+c13*c32*c33*b23*a11*b22-2*c13*c32*c33*b22*b21*a13-2*c13*c32*c33*b13*a22*b21+2*c13*c31*c32*b22*a23*b13-4*c13*c31*c32*a23*b12*b23-2*c13*c31*c33*a22*b22*b13-2*c13*c23*c31*b33*b22*a12+c13*c23*c32*a13*b21*b32+c13*c23*c32*a13*b22*b31+c13*c23*c32*b13*a21*b32+c13*c23*c32*b13*a22*b31+c13*c23*c32*b13*a32*b21+c13*c23*c32*a23*b11*b32+c13*c23*c32*a23*b12*b31+c13*c23*c32*b23*a12*b31+c13*c23*c32*b23*a31*b12-2*c13*c23*c32*a33*b11*b22-2*c13*c23*c32*b33*a21*b12-2*c13*c23*c32*b33*a22*b11-2*c13*c23*c32*b33*a11*b22+c13*c23*c31*b13*b32*a22+c13*c23*c31*b23*b32*a12+c13*c23*c31*b23*a32*b12-2*c13*c23*c31*b33*a22*b12-c13*c22*c31*b13*b22*a33+2*c13*c22*c31*a23*b12*b33-2*c13*c22*c23*b32*b31*a13-2*c13*c22*c23*b13*a32*b31-c13*c22*c31*b13*b32*a23+c13*c12*c23*a33*b22*b31+c13*c12*c23*a33*b21*b32+c13*c21*c33*b33*a22*b12-2*c13*c21*c33*b23*b32*a12-2*c13*c21*c33*b23*a32*b12-c13*c21*c32*b13*b22*a33-c13*c21*c32*a13*b22*b33-c13*c21*c32*a13*b32*b23+c13*c21*c23*b33*b32*a12+c13*c21*c23*b33*a32*b12-2*c13*c21*c23*a32*b32*b13-4*c13*c21*c22*a33*b12*b33+2*c13*c21*c22*b32*b33*a13+c13*c22*c33*b33*a11*b22+c13*c22*c33*b33*a22*b11+c13*c22*c33*a33*b12*b21+c13*c22*c33*a33*b11*b22-2*c13*c22*c33*b23*a32*b11-2*c13*c22*c33*b23*a31*b12-2*c13*c22*c33*a23*b11*b32+c13*c22*c33*b13*a32*b21+c13*c22*c33*b13*a31*b22+c13*c22*c33*b13*a22*b31+c13*c22*c33*b13*a21*b32-c13*c22*c32*a13*b31*b23+c13*c22*c33*b33*a12*b21-c13*c22*c32*a13*b21*b33+c13*c22*c33*a13*b21*b32+2*c13*c22*c32*b23*b11*a33-c13*c22*c32*b13*b21*a33-c13*c22*c32*b13*b31*a23+c13*c22*c33*a13*b22*b31+c13*c22*c23*a33*b12*b31+c13*c22*c23*a33*b11*b32-2*c13*c22*c23*b32*a31*b13-c13*c22*c31*a13*b22*b33-c13*c22*c31*a13*b32*b23+c13*c22*c23*b33*a32*b11+c13*c22*c23*b33*a31*b12+c13*c22*c23*b33*a12*b31+c13*c22*c23*b33*a11*b32+2*c21*c13*c22*b13*a32*b33-c21*c13*c32*b13*a32*b23-c21*c13*c32*b13*a22*b33+2*c21*c22*c33*b12*a13*b33+2*c21*c22*c33*b13*a12*b33-c21*c23*c32*b12*a13*b33-c21*c23*c32*b13*a12*b33+c21*c23*c33*b13*b32*a12-2*c21*c23*c33*a12*b12*b33+2*c21*c32*c33*a13*b22*b13-c21*c32*c33*b12*a13*b23-c21*c32*c33*b12*b13*a23-c22*c13*c32*b13*a31*b23-c22*c13*c32*b13*a21*b33-c22*c13*c31*b13*a32*b23-c22*c13*c31*b13*a22*b33-2*c22*c23*c33*b33*a12*b11+2*c22*c23*c31*a13*b32*b13-c22*c23*c31*b12*b13*a33-c22*c23*c32*a13*b11*b33-c22*c23*c32*b11*b13*a33-c22*c23*c32*b13*a11*b33+c22*c23*c33*b13*a11*b32-c22*c31*c33*b12*b13*a23-c22*c31*c33*b13*a12*b23+2*c22*c32*c33*a13*b21*b13-c22*c32*c33*b13*a11*b23-c22*c32*c33*a13*b11*b23-2*c23*c11*c33*b32*b22*a13+c23*c11*c33*b32*b12*a23+c23*c11*c33*b22*b12*a33+c23*c21*c33*b32*b12*a13-2*c23*c32*c33*b12*b11*a23+c23*c32*c33*a13*b12*b21+c23*c32*c33*a13*b11*b22+c23*c32*c33*b13*a21*b12+c23*c31*c33*b13*a22*b12+c23*c31*c33*b13*b22*a12-2*c23*c31*c33*a12*b12*b23-2*c23*c12*c33*a13*b21*b32-2*c23*c12*c33*a13*b22*b31+c23*c12*c33*a23*b12*b31+c23*c12*c33*a33*b12*b21+c23*c22*c33*a13*b11*b32-2*c23*c22*c33*b12*b11*a33-2*c23*c32*c33*b23*a12*b11-2*c23*c32*c33*b12*a11*b23+2*c31*c13*c32*b13*a22*b23-c21*c32*c33*b13*a12*b23+2*c11*c22*c33*a13*b32*b23-c11*c13*c22*b32*b33*a23+2*c21*c13*c32*b23*a12*b33-2*c13*c21*c33*b32*b12*a23+c22*c32*c33*a21*b13^2-c22*c33^2*b13*a21*b12+c11*c13*c23*b33*a32*b22+c12*c13*c33*b23*a22*b31+c13*c23*c31*b32*b22*a13-c12*c21*c33*b23*b12*a33-2*c11*c13*c33*a22*b22*b33-c13*c11*c23*b32^2*a23-c13*c21*c23*b32^2*a13-c11*c13*c22*b23*a32*b33+2*c22*c13*c31*b23*a12*b33+c13*c12*c33*a23*b21*b32,
2*c13*c21*a23*b33*a11*a32+2*c13*c23*a33*b31*a11*a22-c23*c33*a13*a32*b21*a11+c12*c21*b13*a31*a33*a23+2*c11*c13*a33*a22*a21*b33-2*c13*c31*a13*a23*a21*b32-2*c23^2*a13*a32*a31*b11-2*c11*c21*a13*b33*a32*a23-c13*c21*a33*b33*a12*a21-2*c11*c23*a13*a33*a21*b32-c23*c31*b13*a23*a12*a31+2*c13*c31*a23^2*a12*b31+2*c23*c31*a13^2*a21*b32-c23*c33*a13*b31*a12*a21-c13*c23*a33*a32*b21*a11-c22*c31*b33*a21*a13^2-c12*c33*b23*a21*a11*a33-c11^2*a23*a32*a33*b23-c11*c33*a23^2*a12*b31-c22*c33*b13*a21*a11*a33-c31^2*a13*a22*a23*b13-c31^2*a13*a23*a12*b23-2*c13^2*a33*a22*a21*b31+c13^2*a33*a31*a21*b22-c11*c23*a33^2*a11*b22+2*c11*c23*a33^2*a22*b11-c21*c23*b13*a33*a12*a31-c13*c33*a13*a31*a21*b22+2*c13*c33*a13*a22*a21*b31-c21*c33*a13^2*a22*b31+c13^2*a33*a22*a31*b21-c13*c31*a23^2*a31*b12+2*c13*c21*a33^2*a11*b22-c13*c21*a33^2*a21*b12-c13*c33*a23*a21*a11*b32-c21*c32*a13^2*a31*b23-c13*c31*a23*b23*a12*a31-c21*c23*a33^2*a12*b11+c12*c33*b13*a21^2*a33-c12*c33*a23^2*b31*a11-c21*c23*b13*a33*a11*a32-c13*c22*b23*a31*a11*a33+c23^2*a13*a31*a11*b32-2*c23^2*a33*a12*a11*b31-2*c11*c32*a13*a21*b23*a33-c13*c32*a13*a31*a21*b23+2*c21*c33*a13^2*a31*b22+2*c22*c33*a13^2*a31*b21-c11*c32*b13*a31*a23^2-c11*c32*b33*a11*a23^2-4*c11*c23*a13*a32*a31*b23+c11*c13*a23*a33*a21*b32+c22*c33*a13*a23*b31*a11-c12*c23*a33^2*b21*a11+c23*c32*a13*a33*b21*a11-c11*c23*a23*b33*a12*a31+2*c23*c31*b13*a33*a11*a22-c31*c33*a13^2*b22*a21+2*c31*c32*a21*b23*a13^2-c31*c33*a13*b23*a11*a22-c22*c33*a13*a31*a11*b23+c21*c31*a13*a23*a12*b33+c12*c21*a13*a31*a33*b23+c13^2*a33*a21*a32*b21-2*c12*c33*a13*a21^2*b33-c23*c31*a13*b33*a12*a21-c12*c21*b13*a21*a33^2-c12*c21*b23*a11*a33^2-c32*c33*a11*b11*a23^2+c32*c33*a23*a11^2*b23+2*c23*c32*b13*a21*a11*a33+2*c13*c32*b23*a21*a11*a33+2*c21*c33*a13^2*a32*b21+c13*c33*a13*a21^2*b32-c13*c32*a23*a31*a11*b23-c12*c13*a31*b31*a23^2-c11*c33*a23*b23*a11*a32+c23^2*a33*a12*a31*b11+c23^2*a33*a31*a11*b12+c13*c21*a13*a33*a22*b31-c21*c31*a13^2*a32*b23-c13*c22*a33*a21*a11*b33+c22*c23*a33*a11^2*b33+c11*c31*b13*a22*a23*a33-c11*c23*a33^2*a12*b21+2*c11*c23*a33^2*a21*b12+2*c23*c31*a13*b23*a11*a32-c13*c23*a23*a31*a11*b32+c22*c33*b23*a11^2*a33-c13*c33*a23*b31*a11*a22-c21*c32*b33*a21*a13^2-c13*c33*a33*a21*a11*b22-c21*c31*a13^2*a22*b33+2*c13*c21*b13*a33*a22*a31-c11*c21*b13*a22*a33^2-c11*c21*b23*a12*a33^2-c11*c33*b23*a33*a11*a22+2*c21*c23*a33*a12*a11*b33+c21*c33*a23*a33*b12*a11+c13*c32*a13*a21*b21*a33-c21*c33*a13^2*a21*b32-2*c11*c23*a13*a33*a22*b31-c21*c33*a13*b13*a21*a32+c13*c32*a13*a23*a31*b21+c22*c23*a13*a31^2*b13-c11*c33*a23^2*a11*b32+2*c11*c33*a23^2*a31*b12-c13*c23*a33*a21*a32*b11-c22*c33*a13^2*b31*a21-2*c22*c33*a23*a11^2*b33-c22*c23*a31*b31*a13^2-4*c11*c33*a13*a22*a21*b33-c12*c31*b33*a11*a23^2-2*c23*c32*a13*a33*a21*b11-4*c21*c33*a23*a12*a11*b33+2*c12*c23*a33^2*a21*b11-c12*c31*b13*a31*a23^2+c12*c33*a13*a21*b21*a33+2*c21*c22*b13*a11*a33^2-c21*c23*a13*b33*a12*a31-c12*c13*a23*a31*a21*b33+c13^2*a23*a31*a21*b32+2*c23*c32*a13^2*b31*a21-c23*c32*a13^2*a31*b21+c23*c32*a23*a11^2*b33+c11*c32*a13*a21*a23*b33+c13*c31*a13*a33*b22*a21+2*c13*c31*a13*a22*a21*b33+2*c11*c13*a23*a32*a31*b23+c13*c31*a13*a23*a31*b22-2*c23*c31*a13*a33*a21*b12-c13*c23*a23*a12*a31*b31-c21*c23*a33^2*b12*a11+c11*c22*a13*a31*a33*b23-c21^2*a13*a33*a12*b33-2*c12*c33*a23*a33*a21*b11+2*c12*c33*a23*a21*a11*b33-c21*c23*a13^2*b32*a31+c22*c23*a13*a33*a31*b11-c21*c33*a13*b23*a12*a31+c21*c31*a13*b13*a32*a23-c21*c33*a13*b23*a11*a32+2*c21*c22*a31*b33*a13^2-2*c23*c31*a13*a33*a22*b11+2*c23*c33*a23*a12*a11*b31+2*c13*c21*b13*a33*a21*a32-c23*c31*a13*b13*a22*a31+c12*c13*a23*a33*a31*b21+2*c11*c33*b13*a22*a21*a33-c11*c13*a23^2*a32*b31-c11*c13*a33^2*a22*b21-c11*c31*a23^2*a12*b33-c23*c31*a13*b13*a21*a32+c11*c33*a13*a33*b22*a21+2*c21*c33*b13*a23*a12*a31+2*c12*c23*a13*a31*a21*b33-c12*c23*b13*a31*a21*a33-2*c12*c23*a13*a31^2*b23+c12*c23*b13*a31^2*a23-c21*c23*a13^2*a32*b31-c11*c31*b13*a32*a23^2-c11*c13*b23*a33*a21*a32-c31*c33*a13^2*a22*b21-c31*c33*a23^2*a12*b11-c31*c33*a23^2*b12*a11+c23*c31*a13*a33*a12*b21-2*c11*c12*a33*a21*a23*b33-c13*c23*a33*a31*a12*b21-2*c31*c32*a23*a11*a13*b23-c13*c23*a13*a22*a31*b31+2*c13*c23*a13*a32*a31*b21-c22*c23*a13*a31*a11*b33-c13*c21*b23*a33*a11*a32+c23*c33*a33*a11^2*b22+2*c23*c31*a13^2*a22*b31-2*c13*c31*a23*a33*a12*b21-c22*c31*a13^2*a31*b23+c33^2*a13*a11*a22*b21+c33^2*a13*a12*a21*b21+c13*c33*a33*a21^2*b12+c13*c22*a13*a31^2*b23-2*c13*c22*b13*a31^2*a23-c21*c23*a13*b33*a11*a32+2*c11*c12*b23*a21*a33^2-c11*c13*a23^2*b32*a31-c11*c13*a33^2*b22*a21+2*c13*c31*b23*a33*a12*a21-c22*c23*a11*b11*a33^2-c33^2*a13*a21^2*b12+c31^2*b23*a22*a13^2+c31^2*b13*a12*a23^2-c33^2*a23*a11^2*b22+c11^2*b33*a32*a23^2+c11^2*b23*a22*a33^2-c23^2*a13*a31^2*b12-c23^2*a33*a11^2*b32-c13^2*a23*a31^2*b22-c13^2*a33*a21^2*b32+c21^2*b33*a32*a13^2+c21^2*b13*a12*a33^2+c12*c13*a23*a31^2*b23-c12*c13*a21*b21*a33^2+c12*c13*a33*a21^2*b33-2*c33^2*a13*a22*a21*b11+c33^2*a13*a21*a11*b22+2*c31*c32*b13*a11*a23^2-c32*c33*a21*b21*a13^2+c32*c33*a13*a21^2*b13+c23*c33*a23*a11^2*b32-c23*c31*a13^2*a32*b21+c23^2*a13*a12*a31*b31+c23^2*a13*a11*a32*b31+c23^2*a33*a11*a32*b11-c23*c31*a13^2*a31*b22-2*c23*c32*b23*a11^2*a33-2*c33^2*a23*a12*a11*b21+c33^2*a23*a11*a22*b11+c33^2*a23*a12*a21*b11+c33^2*a23*a21*a11*b12+2*c13*c32*a23^2*b31*a11-c13*c32*a23^2*a31*b11+2*c13*c22*a33^2*b21*a11-c13*c22*a33^2*a21*b11+c13*c23*a13*a31^2*b22+c13*c23*a23*a31^2*b12+2*c13*c31*a23^2*a11*b32+c13^2*a23*a21*a32*b31-2*c13^2*a23*a32*a31*b21-c13*c21*a33^2*a22*b11+2*c13*c21*a33^2*a12*b21+c13^2*a23*a22*a31*b31-c13*c31*a23^2*a32*b11+2*c11*c12*a23^2*a31*b33-c11*c22*b13*a21*a33^2-c11*c22*b23*a11*a33^2+2*c13*c23*a33*b31*a12*a21-c13*c23*a33*a31*a22*b11-c13*c23*a33*a31*a21*b12+2*c13*c23*a33*a21*a11*b32+c13*c31*a23*a33*a22*b11+c13*c21*a13*a23*a32*b31-c13*c22*a13*a31*a21*b33-2*c13*c22*a23*a33*b31*a11+c13*c22*a23*a33*a31*b11+2*c13*c22*a23*a31*a11*b33-c13*c31*a23*b33*a11*a22-c13*c31*a23*b33*a12*a21+2*c13*c31*b23*a33*a11*a22-2*c13*c32*a13*a23*b31*a21+2*c13*c32*b13*a31*a21*a23-2*c13*c32*a23*a33*b21*a11+c13*c32*a23*a33*a21*b11-c13*c32*a23*a21*a11*b33-c13*c33*a13*a22*a31*b21-c13*c33*a13*a21*a32*b21-c13*c33*a23*a21*a32*b11+2*c13*c33*a23*a32*b21*a11-c13*c33*a23*b31*a12*a21+2*c13*c33*a23*a31*a12*b21-c13*c33*a23*a31*a22*b11-c13*c33*a23*a31*a21*b12+2*c13*c33*a23*a31*a11*b22-c13*c33*a33*a12*a21*b21+2*c13*c33*a33*a22*a21*b11-c13*c33*a33*a11*a22*b21-2*c13*c21*a13*a33*a32*b21+c13*c21*a23*a33*a32*b11-2*c13*c21*a23*a33*a12*b31+2*c13*c23*a23*a32*a31*b11-c13*c23*a23*a11*a32*b31-c13*c31*a13*b23*a21*a32-c13*c31*a13*b23*a22*a31-2*c13*c31*a13*a23*a22*b31+c13*c31*a13*a23*a32*b21+c13*c31*a13*a33*a22*b21-c13*c23*a33*a31*a11*b22-c13*c23*a13*a31*a21*b32-c13*c23*a13*a21*a32*b31+c13*c21*a13*a23*b32*a31+2*c13*c21*a13*a32*a31*b23+c13*c21*a13*a33*a21*b32-2*c13*c21*a13*a33*a31*b22-c13*c21*a13*b33*a22*a31-c13*c21*a13*b33*a21*a32-4*c13*c21*b13*a32*a31*a23-2*c13*c21*a23*a33*a11*b32+c13*c21*a23*a33*a31*b12+2*c13*c21*a23*b33*a12*a31-c13*c21*b23*a33*a12*a31-c13*c21*a33*b33*a11*a22+c13*c22*a13*a31*b31*a23-2*c13*c22*a13*a33*a31*b21+c13*c22*a13*a33*b31*a21-2*c21*c22*a13*a31*a33*b13-2*c21*c22*a33*a11*a13*b33+2*c21*c23*a13*a32*a31*b13+c21*c23*a13*a33*a11*b32+c21*c23*a13*a33*a31*b12+c21*c23*a13*a33*a12*b31+c21*c23*a13*a33*a32*b11+c21*c31*a13*b13*a22*a33+c21*c31*a13*b23*a12*a33-2*c21*c31*b13*a23*a12*a33+c21*c32*a13*b13*a31*a23+c21*c32*a13*a23*a11*b33+c21*c32*a13*b23*a11*a33+c21*c32*b13*a13*a21*a33-2*c21*c32*b13*a23*a11*a33-2*c21*c33*a13*a23*a32*b11+c21*c33*a13*a33*a22*b11-c23*c32*a13*a21*a11*b33-2*c23*c32*a13*a23*b31*a11+c23*c32*a13*a23*a31*b11+2*c23*c32*a13*a31*a11*b23+c23*c31*a23*a33*a12*b11+c23*c32*a23*a11*b11*a33-c23*c32*a13*a31*a21*b13+c21*c33*a23*a33*a12*b11-c21*c33*a13*b13*a22*a31+c21*c33*a13*a23*a11*b32-2*c21*c33*a13*a23*a31*b12+c21*c33*a13*a33*a21*b12-2*c21*c33*a13*a33*a11*b22+2*c21*c33*a13*b33*a11*a22+2*c21*c33*a13*b33*a12*a21+2*c21*c33*b13*a23*a11*a32-c21*c33*b13*a33*a11*a22-c21*c33*b13*a33*a12*a21+2*c21*c33*b23*a12*a11*a33+c21*c33*a13*a23*a12*b31+c22*c23*a13*a33*b31*a11-c22*c23*b13*a31*a11*a33+c22*c31*a13*b13*a31*a23+c22*c31*a13*a23*a11*b33+c22*c31*b13*a13*a21*a33-2*c22*c31*b13*a23*a11*a33+c22*c33*a23*a11*b11*a33-c22*c33*a13*a31*a21*b13-2*c22*c33*a13*a23*a31*b11-2*c22*c33*a13*a33*b21*a11+c22*c33*a13*a33*a21*b11+2*c22*c33*a13*a21*a11*b33+2*c23*c33*a33*a12*a11*b21-c23*c33*a33*a11*a22*b11-c23*c33*a33*a12*a21*b11-c23*c33*a33*a21*a11*b12+2*c23*c33*a13*a21*a32*b11-c23*c33*a13*b31*a11*a22-c23*c33*a13*a31*a12*b21+2*c23*c33*a13*a31*a22*b11+2*c23*c33*a13*a31*a21*b12-c23*c33*a13*a21*a11*b32-c23*c33*a13*a31*a11*b22-c23*c33*a23*a11*a32*b11-c23*c33*a23*a12*a31*b11-c23*c33*a23*a31*a11*b12-2*c23*c31*a13*a23*a11*b32+c23*c31*a13*a23*a31*b12+2*c23*c31*a13*b23*a12*a31+c23*c31*a13*a33*a11*b22-c23*c31*a13*b33*a11*a22-c23*c31*b13*a23*a11*a32+2*c23*c31*b13*a33*a12*a21+c23*c31*a23*a33*b12*a11+2*c23*c31*a23*a12*a11*b33-4*c23*c31*b23*a12*a11*a33-c23*c32*b13*a31*a11*a23-2*c31*c32*a13*a21*a23*b13+c31*c33*a13*a23*a11*b22+c31*c33*a13*a23*a21*b12-c31*c33*a13*b23*a12*a21-c31*c33*b13*a23*a11*a22-c31*c33*b13*a23*a12*a21+c31*c33*a13*a23*a22*b11+c31*c33*a13*a23*a12*b21+2*c31*c33*a13*a22*a21*b13+c32*c33*a13*a23*b21*a11+c32*c33*a13*a23*a21*b11-c32*c33*a13*a21*a11*b23-c32*c33*b13*a21*a11*a23-c11*c13*a23*b33*a22*a31+c11*c21*a13*b33*a22*a33+c11*c23*a13*a23*a32*b31-2*c11*c12*a23*a31*a33*b23+c11*c13*a23*a33*a22*b31+c11*c13*a23*a33*a32*b21-c11*c13*a23*b33*a21*a32+c11*c33*a13*a23*a21*b32+c11*c21*b13*a32*a33*a23+c11*c21*a23*a33*a12*b33-2*c11*c22*a13*a23*a31*b33+c11*c22*b13*a31*a33*a23+c11*c22*a33*a13*a21*b33+c11*c22*b33*a23*a11*a33+c11*c23*a13*a33*a32*b21-2*c11*c23*a23*a33*a32*b11+c11*c23*a23*a33*a12*b31+c11*c23*a13*a23*b32*a31+c11*c23*a13*a33*a31*b22+2*c11*c23*a13*b33*a22*a31+2*c11*c23*a13*b33*a21*a32+2*c11*c23*b13*a32*a31*a23-c11*c23*b13*a33*a21*a32-c11*c23*b13*a33*a22*a31+c11*c23*a23*a33*a11*b32-2*c11*c23*a23*a33*a31*b12-c11*c23*a23*b33*a11*a32+2*c11*c23*b23*a33*a11*a32+2*c11*c23*b23*a33*a12*a31-c11*c23*a33*b33*a11*a22-c11*c23*a33*b33*a12*a21+c11*c31*a13*a23*a32*b23-2*c11*c31*a13*b23*a22*a33+c11*c31*a13*a22*a23*b33+c11*c31*a23*b23*a12*a33+c11*c32*b13*a21*a23*a33+c11*c32*a23*a13*a31*b23+c11*c32*b23*a23*a11*a33-2*c11*c33*a13*a23*a31*b22+2*c11*c33*a13*b23*a21*a32+2*c11*c33*a13*b23*a22*a31-c11*c33*b13*a23*a22*a31-c11*c33*a23*b23*a12*a31-2*c11*c33*a23*a33*a21*b12+c11*c33*a23*a33*a11*b22+2*c11*c33*a23*b33*a11*a22+2*c11*c33*a23*b33*a12*a21-c11*c33*b23*a33*a12*a21+c11*c33*a13*a23*a22*b31+c11*c33*a13*a33*a22*b21-2*c11*c33*a23*a33*a22*b11+c11*c33*a23*a33*a12*b21-c11*c13*b23*a33*a22*a31+c11*c21*a13*a32*a33*b23+c11*c13*a23*a33*a31*b22+c12*c13*a23*a33*b31*a21-c12*c13*b23*a31*a21*a33-2*c12*c21*a13*a23*a31*b33+c12*c21*a33*a13*a21*b33+c12*c21*b33*a23*a11*a33+c12*c23*a13*a31*b31*a23+c12*c23*a13*a33*a31*b21-2*c12*c23*a13*a33*b31*a21+c12*c23*a23*a33*b31*a11-2*c12*c23*a23*a33*a31*b11-c12*c23*a23*a31*a11*b33+2*c12*c23*b23*a31*a11*a33-c12*c23*a33*a21*a11*b33+c12*c31*a13*a21*a23*b33-2*c12*c31*a13*a21*b23*a33+c12*c31*b13*a21*a23*a33+c12*c31*a23*a13*a31*b23+c12*c31*b23*a23*a11*a33+c12*c33*a13*a23*b31*a21-2*c12*c33*a13*a23*a31*b21+2*c12*c33*a13*a31*a21*b23-c12*c33*b13*a31*a21*a23-c12*c33*a23*a31*a11*b23+c12*c33*a23*a33*b21*a11+2*c13*c31*b13*a23*a22*a31+2*c13*c31*b13*a23*a21*a32-4*c13*c31*b13*a22*a21*a33+c13*c31*a23*a33*a21*b12-2*c13*c31*a23*a33*a11*b22-2*c11*c33*a13*a23*a32*b21+2*c22*c33*b13*a31*a11*a23+c22*c31*a13*b23*a11*a33-c11^2*a23*b33*a22*a33+2*c13*c22*b13*a31*a21*a33-2*c23*c31*a13*a23*a12*b31-c13*c31*a23*b23*a11*a32-c21^2*a13*a32*a33*b13-c11*c33*b13*a23*a21*a32+2*c31*c33*a23*a12*a11*b23-2*c21*c33*a13*a33*a12*b21+c13*c32*a13*a21^2*b33-2*c13*c32*b13*a21^2*a33+2*c11*c33*a23^2*a32*b11+c23*c31*a13*a23*a32*b11+2*c12*c33*a23^2*a31*b11,
2*c11*c13*c22*b33*b32*a22+c11*c12*c32*b22*b23*a33+2*c13*c21*c32*b33*b22*a12-2*c13^2*c22*b32*a32*b21-c12*c13*c21*b33*b32*a22+2*c12^2*c23*a33*b22*b31-c12*c13*c23*a32*b22*b31-c22^2*c33*a13*b12*b31-c12*c23*c31*b23*b32*a12-c13*c12*c23*b32*a31*b22-c12^2*c23*a33*b21*b32-2*c13^2*c32*b22*a22*b31-c13*c32*c33*b22*a21*b12-2*c22*c32*c33*b13*a11*b22-c12*c23*c33*a12*b22*b31+c11*c22*c32*b13*b22*a33-c13*c21*c32*b23*a32*b12+2*c23*c12*c31*b32*b22*a13+c12*c22*c31*b13*a22*b33-c11*c22*c33*b13*b32*a22-c13*c22*c23*b32*a12*b31-c13*c31*c32*b23*b22*a12+2*c13*c22*c23*b32*a32*b11-2*c21*c22*c32*a13*b32*b13+c12*c22*c33*b13*a22*b31-c13*c22*c33*a12*b22*b31-c12*c13*c31*b23*a32*b22-2*c13*c22*c32*b33*a21*b12-c22^2*c33*b12*b11*a33-c12^2*c31*b22*b23*a33-4*c12*c31*c33*a22*b22*b13+2*c12*c23*c33*b22*a32*b11+c12*c13*c22*b23*a32*b31+2*c12*c13*c21*a32*b32*b23+2*c23*c32*c33*b12*a12*b21+2*c11*c22*c23*a32*b32*b13+c12*c22*c31*a13*b22*b33-c13*c23*c32*a22*b11*b32-c12*c13*c21*b33*a32*b22+c12*c13*c32*a23*b22*b31-2*c21*c23*c32*b12^2*a33-c13*c22*c33*b22*a11*b32-2*c12*c13*c32*b23*a21*b32+c12*c13*c22*b32*b31*a23+2*c12*c23*c31*b13*a32*b22+c12*c22*c31*b23*a12*b33+c12*c22*c33*b33*a21*b12-c13*c21*c22*b32*b12*a33-c13*c22*c31*b33*b22*a12+c22*c32*c33*b23*a12*b11+c22*c13*c32*b13*a22*b31-c21*c32*c33*b13*b22*a12+2*c11*c32^2*a23*b12*b23-c13*c22*c31*b33*a22*b12-c13*c21*c22*b33*a32*b12-c12*c21*c33*b33*a22*b12-2*c12*c22*c23*a33*b12*b31+c12*c32*c33*b22*b21*a13+2*c12*c13*c31*a22*b22*b33-c22^2*c33*b13*a12*b31-c22^2*c33*b13*a31*b12+c12*c22*c33*a23*b12*b31-c13*c32^2*b23*a11*b22+c13*c32*c33*a11*b22^2+2*c13*c21*c32*b33*a22*b12-c12*c21*c33*b33*b22*a12-c23*c32^2*b12*b11*a23-c23*c32^2*b12*a11*b23+c22*c31*c32*b12*b13*a23+c13^2*c22*b32*a22*b31+c13^2*c22*b32*a31*b22-c13*c12*c21*b32*b22*a33+c22*c23*c32*b12*b11*a33+c12*c13*c32*b23*a22*b31+2*c13*c23*c32*a12*b22*b31+c12*c31*c32*b22*b23*a13+c12*c31*c32*b22*a23*b13+c12*c21*c32*b23*a12*b33-2*c12*c21*c32*b13*a22*b33-c13*c22*c31*b13*a32*b22+2*c13*c21*c22*a32*b32*b13-c21*c22*c33*b13*a32*b12+c12*c33^2*b22*a21*b12+c23*c31*c32*b12^2*a23-2*c11*c22*c32*a23*b12*b33-c13*c12*c33*b22*a21*b32-c11*c32^2*b22*a23*b13-c11*c32^2*b22*b23*a13-2*c11*c12*c32*a23*b32*b23-2*c12*c22*c33*a23*b11*b32+c22*c33^2*a12*b11*b22-2*c22*c33^2*b12*a12*b21-c13*c22*c23*b32*a31*b12+2*c12*c23*c31*b13*b32*a22+2*c11*c22*c33*b23*b32*a12-c21*c32^2*b13*a12*b23-c13*c32^2*b13*a22*b21+c23*c22*c31*b12^2*a33+c23*c22*c33*a31*b12^2-c13*c32^2*b23*a22*b11-2*c11*c22*c32*b23*b12*a33+c23^2*c32*b12*a11*b32-2*c23^2*c32*b12*a12*b31+2*c11*c23*c32*b22*b12*a33-2*c13*c22*c32*b23*a31*b12+c13*c22*c32*a33*b11*b22-c21*c22*c33*b13*b32*a12+2*c12*c23*c33*a22*b11*b32-c12^2*c33*a23*b22*b31+2*c12^2*c33*a23*b21*b32-c13*c22*c33*a22*b11*b32-2*c13*c22*c32*a33*b12*b21-c12*c11*c32*a32*b23^2-c12*c31*c32*a12*b23^2+c22*c23*c32*b13*a12*b31+c22*c23*c32*b13*a31*b12+c22*c23*c32*a13*b12*b31-2*c22*c23*c32*b13*a11*b32+2*c11*c12*c23*a32*b32*b23-4*c11*c13*c32*a22*b22*b33+c13*c12*c31*b22^2*a33+c13*c12*c21*b32^2*a23-2*c12*c22*c33*a13*b21*b32-c22*c23*c31*b13*a32*b12-2*c12*c13*c22*a33*b22*b31+c12*c13*c22*a33*b21*b32-c13*c21*c32*b23*b32*a12+c12*c21*c32*a13*b32*b23-c13*c21*c32*b13*b32*a22-c23*c32^2*b23*a12*b11-c11*c22^2*b32*a33*b13+2*c12*c21*c23*b33*b32*a12-c23*c31*c32*b13*b22*a12+2*c23*c32^2*b13*a22*b11-c23*c32^2*b13*a12*b21-c23*c22*c33*b12*a11*b32-c21*c32*c33*b13*a22*b12+c12*c22*c23*a33*b11*b32+c12*c22*c23*b32*a31*b13-c13*c22^2*b33*a32*b11+2*c22^2*c31*a13*b32*b13-c13^2*c32*a31*b22^2-c13^2*c22*a21*b32^2-c12*c33^2*a11*b22^2-c12*c23^2*a11*b32^2-c23^2*c32*a31*b12^2+c12^2*c31*a32*b23^2+c12^2*c21*a22*b33^2+c22^2*c31*a32*b13^2+c11*c22^2*a12*b33^2-c22*c33^2*a21*b12^2+c11*c32^2*a12*b23^2+c21*c32^2*a22*b13^2-c13*c22*c23*a32*b12*b31-c13*c22*c31*b13*b32*a22-c13*c23*c32*b22*a11*b32-c13*c23*c32*b22*a32*b11-2*c22*c31*c32*a13*b22*b13+c22*c31*c32*b12*a13*b23+2*c22*c31*c33*b13*a22*b12+2*c22*c31*c33*b13*b22*a12-4*c22*c31*c33*a12*b12*b23+c22*c31*c32*b13*a12*b23+c22*c11*c32*b13*a32*b23+c22*c11*c32*b13*a22*b33-c13*c23*c32*b12*a21*b32+2*c13*c23*c32*b12*a22*b31+2*c13*c23*c32*b12*a31*b22-c13*c23*c32*b12*a32*b21+c21*c32*c33*b12^2*a23+2*c21*c32^2*a13*b22*b13-c21*c32^2*b12*a13*b23+c21*c22*c33*b12^2*a33-2*c21*c12*c23*b32^2*a13-c21*c32^2*b12*b13*a23-c12^2*c23*b23*a32*b31-c12^2*c23*b32*b31*a23-c12*c21*c22*a12*b33^2-c12^2*c33*b22*a21*b33+2*c12^2*c21*a33*b22*b33-c12^2*c21*b23*a32*b33-c12^2*c21*b32*a33*b23-c12^2*c21*b32*b33*a23-c12^2*c31*b22*a23*b33+2*c12^2*c31*a23*b32*b23-c12^2*c23*b33*a32*b21+2*c12^2*c23*b33*a31*b22+2*c12^2*c23*b33*a22*b31-c12^2*c23*b33*a21*b32-c12^2*c23*b32*a31*b23-c12^2*c33*b33*a22*b21-c12^2*c33*b22*b21*a33+2*c12^2*c33*b23*a32*b21-c12^2*c33*b23*a31*b22-c12^2*c33*b23*a22*b31+2*c12^2*c33*b23*a21*b32-c12^2*c31*b23*a22*b33-c12*c11*c22*a22*b33^2+c12*c23^2*b32*a12*b31-2*c12*c23^2*b32*a32*b11+c12*c23^2*a32*b12*b31+c12*c33^2*b22*a12*b21-2*c12*c33^2*b22*a22*b11+c12*c33^2*a22*b12*b21-c22^2*c33*b33*a12*b11-c22^2*c33*b12*a11*b33-c22^2*c31*b13*a12*b33+2*c22^2*c33*a13*b11*b32+2*c22^2*c33*b13*a32*b11+2*c22^2*c33*b13*a11*b32+c22*c33^2*b12*a22*b11-c22*c21*c32*a32*b13^2+2*c13*c32^2*b23*a21*b12-c22*c31*c32*a22*b13^2-c13*c22^2*b13*a32*b31+2*c13*c22^2*b33*a12*b31-c22^2*c31*b12*a13*b33-c22^2*c31*b12*b13*a33-2*c31*c22*c33*b12^2*a23-2*c31*c12*c33*b22^2*a13-c11*c22^2*b13*a32*b33+c13*c12*c33*a31*b22^2+c13*c12*c23*a21*b32^2+c13^2*c22*a32*b22*b31+c13^2*c32*b22*a21*b32+c13^2*c32*b22*a32*b21+c13^2*c32*a22*b21*b32+c13*c21*c22*b32^2*a13+c22*c33^2*b12*a11*b22+2*c13*c32^2*b23*a12*b21+c12*c23^2*b32*a31*b12-c23*c32^2*a13*b12*b21+2*c23*c32^2*a13*b11*b22+2*c23*c32^2*b13*a11*b22+c23*c32*c33*a21*b12^2+c23^2*c32*b12*a32*b11+c23^2*c32*a12*b11*b32-c13*c32^2*b22*b21*a13-c13*c32^2*b22*a21*b13-c13*c32^2*a23*b11*b22+2*c13*c32^2*a23*b12*b21+c13*c31*c32*b22^2*a13+c13*c22*c23*a11*b32^2-c13*c22^2*b32*b31*a13-c13*c22^2*b32*a31*b13-c13*c22^2*a33*b11*b32+2*c13*c22^2*a33*b12*b31-c13*c22^2*b33*a11*b32+2*c13*c22^2*b33*a31*b12-2*c11*c13*c22*b32^2*a23-c11*c22^2*b32*b33*a13+c11*c32*c33*b22^2*a13+c11*c22*c23*b32^2*a13+2*c11*c22^2*a33*b12*b33+c11*c12*c33*b22^2*a33+c11*c12*c23*b32^2*a23-2*c11*c13*c32*b22^2*a33-2*c12*c23*c32*a33*b11*b22-2*c12*c31*c32*a23*b12*b23+2*c12*c31*c33*b23*a22*b12+2*c12*c31*c33*b23*b22*a12+c12*c13*c22*b33*a32*b21-c12*c23*c31*b33*b22*a12+c12*c23*c32*a13*b21*b32-2*c12*c23*c32*a13*b22*b31-c22*c23*c33*a12*b11*b32-c22*c23*c31*b13*b32*a12+c11*c22*c32*b13*b32*a23+c11*c22*c32*a13*b22*b33+c11*c22*c32*a13*b32*b23-c11*c22*c23*b33*b32*a12+2*c11*c23*c32*b33*b22*a12+2*c11*c23*c32*b33*a22*b12-c11*c23*c32*b23*b32*a12-c11*c23*c32*b23*a32*b12-c11*c23*c32*b32*b12*a23-c11*c23*c32*b13*b32*a22-c11*c23*c32*b13*a32*b22-c11*c23*c32*b32*b22*a13-c11*c22*c33*b33*b22*a12-c11*c22*c33*b33*a22*b12-c11*c22*c33*b22*b12*a33+2*c11*c22*c33*b23*a32*b12+2*c11*c22*c33*b32*b12*a23-c11*c22*c33*b13*a32*b22-c11*c22*c33*b32*b22*a13-c13*c12*c31*b32*b22*a23-c13*c32*c33*b22*a12*b21+2*c13*c32*c33*b22*a22*b11-c13*c32*c33*a22*b12*b21+2*c13*c31*c32*a22*b22*b13-c13*c31*c32*b22*b12*a23-c13*c31*c32*b23*a22*b12-2*c12*c22*c31*a13*b32*b23+c12*c22*c23*b33*a32*b11-2*c12*c22*c23*b33*a31*b12-2*c12*c22*c23*b33*a12*b31+c12*c22*c23*b33*a11*b32+c22*c32*c33*a13*b12*b21-2*c22*c32*c33*a13*b11*b22+c22*c32*c33*b13*a21*b12-2*c22*c32*c33*b13*a22*b11+c22*c32*c33*b13*a12*b21+c22*c13*c32*b33*a22*b11-2*c22*c13*c32*b33*a12*b21-2*c22*c13*c32*b23*a12*b31+c22*c32*c33*b12*b11*a23+c22*c13*c32*b13*a32*b21+c12*c22*c33*b33*a12*b21+c12*c22*c33*a13*b22*b31+c12*c22*c33*a33*b11*b22+c12*c22*c33*b23*a31*b12+c12*c22*c33*b23*a12*b31-2*c12*c22*c33*b23*a11*b32-2*c12*c22*c33*b13*a32*b21+c12*c22*c33*b13*a31*b22-2*c11*c12*c22*a33*b22*b33+c11*c12*c22*b32*a33*b23+c11*c12*c22*b32*b33*a23-c11*c32*c33*b23*b22*a12-c11*c32*c33*b23*a22*b12-c11*c32*c33*b22*b12*a23+2*c11*c32*c33*a22*b22*b13+c22*c13*c32*b23*a32*b11-2*c22*c11*c32*b23*a12*b33-c11*c12*c33*b23*a32*b22-c11*c12*c33*b23*b32*a22-c11*c12*c33*b32*b22*a23-c11*c12*c23*b33*a32*b22-c11*c12*c23*b33*b32*a22-c11*c12*c23*b32*b22*a33+2*c11*c13*c32*b23*a32*b22+2*c11*c13*c32*b32*b22*a23+2*c11*c13*c22*b33*a32*b22+2*c11*c13*c22*b32*b22*a33+2*c11*c12*c33*a22*b22*b33-c12*c13*c31*b23*b32*a22+c12*c21*c32*b13*a32*b23+c12*c21*c22*b13*a32*b33-c12*c21*c33*b23*b32*a12-c12*c21*c33*b23*a32*b12+2*c12*c21*c33*b13*a32*b22+2*c12*c21*c33*b13*b32*a22+c12*c21*c32*b23*b12*a33+c12*c21*c32*a23*b12*b33-2*c12*c21*c32*b13*b22*a33-2*c12*c21*c32*a13*b22*b33+2*c12*c21*c23*b33*a32*b12-4*c12*c21*c23*a32*b32*b13-2*c12*c21*c22*a33*b12*b33+c12*c21*c22*b32*a33*b13+c12*c21*c22*b32*b33*a13+c12*c22*c33*b33*a11*b22+c12*c22*c33*b33*a22*b11+c12*c22*c33*a33*b12*b21-4*c11*c13*c22*a32*b32*b23-c11*c22*c23*b33*a32*b12-c11*c22*c23*b32*b12*a33-c23*c32*c33*b12*a22*b11-c12*c13*c33*a22*b21*b32-c12*c13*c33*b22*a32*b21+2*c12*c13*c33*b22*a22*b31+c12*c13*c32*b22*a21*b33-2*c12*c13*c22*b33*a31*b22-2*c12*c13*c22*b33*a22*b31+c12*c13*c22*b33*a21*b32+c12*c13*c22*b32*a31*b23+c12*c13*c32*b33*a22*b21+c12*c13*c32*b22*b21*a33-2*c12*c13*c32*b23*a32*b21+c12*c13*c32*b23*a31*b22-c23*c12*c33*b12*a21*b32-c23*c12*c33*b12*a31*b22+2*c23*c12*c33*b22*a11*b32-c23*c12*c31*b32*b12*a23-c23*c12*c31*b22*b12*a33-c23*c22*c31*b32*b12*a13+c12*c32*c33*b22*a21*b13+c21*c22*c32*b12*a13*b33-c23*c31*c32*b22*b12*a13-c23*c31*c32*b13*a22*b12-c23*c32*c33*b12*a11*b22+2*c21*c12*c23*b32*b12*a33+c21*c22*c32*b12*b13*a33-c21*c22*c33*b32*b12*a13+2*c21*c22*c33*a12*b12*b33+2*c21*c23*c32*b32*b12*a13+2*c21*c23*c32*b13*a32*b12+2*c21*c23*c32*b13*b32*a12-4*c21*c23*c32*a12*b12*b33-c21*c32*c33*b22*b12*a13-c22*c23*c33*b12*a32*b11+c22*c32*c33*b12*a11*b23+c22*c21*c32*b13*a12*b33+c12*c22*c31*b23*b12*a33+c12*c22*c23*b32*b31*a13+c12*c22*c23*b13*a32*b31-2*c12*c22*c31*b13*b32*a23+2*c12*c13*c23*b32*a32*b21+c12*c11*c32*b23*a22*b33+2*c21*c32*c33*a12*b12*b23+2*c21*c12*c33*b32*b22*a13-c21*c12*c33*b32*b12*a23-c21*c12*c33*b22*b12*a33-c12*c23*c31*b23*a32*b12-c12*c23*c31*b33*a22*b12+c12*c23*c32*b23*a11*b32-2*c12*c22*c31*b13*a32*b23+c12*c22*c31*b13*b22*a33+c12*c22*c31*a23*b12*b33-c13*c21*c22*b33*b32*a12-c13*c21*c32*b32*b22*a13-c13*c21*c32*b13*a32*b22-c13*c21*c32*b32*b12*a23+2*c13*c21*c32*b22*b12*a33+2*c13*c22*c31*b32*b12*a23-c13*c22*c31*b22*b12*a33-c13*c22*c33*b22*a32*b11+c13*c22*c32*b23*a11*b32+c13*c22*c32*b33*a11*b22+2*c13*c22*c33*b12*a32*b21+2*c13*c22*c33*a12*b21*b32+2*c13*c22*c31*b23*b32*a12+2*c13*c22*c31*b23*a32*b12+c13*c22*c32*a13*b21*b32+c13*c22*c32*b13*a21*b32+c13*c22*c32*b13*a31*b22+c13*c22*c32*a23*b11*b32-2*c13*c22*c32*a23*b12*b31+2*c13*c22*c33*b12*a21*b32-c13*c22*c33*b12*a31*b22-c13*c22*c31*b32*b22*a13+c12*c23*c32*b33*a21*b12-2*c12*c23*c32*b33*a22*b11+c12*c23*c32*b33*a12*b21-2*c12*c23*c32*b33*a11*b22-c12*c23*c33*b12*a22*b31-c12*c23*c33*b12*a32*b21-c12*c23*c33*a12*b21*b32+c12*c23*c32*b13*a21*b32-2*c12*c23*c32*b13*a22*b31-2*c12*c23*c32*b13*a31*b22+c12*c23*c32*b13*a32*b21+c12*c23*c32*a23*b11*b32+c12*c23*c32*a23*b12*b31+c12*c23*c32*b23*a32*b11+c12*c23*c32*b23*a12*b31+c12*c23*c32*b23*a31*b12+2*c22*c23*c31*a12*b12*b33-2*c22*c23*c32*a13*b11*b32-2*c22*c23*c32*b13*a32*b11+c22*c23*c32*b33*a12*b11+c22*c23*c32*b12*a11*b33+2*c31*c12*c33*b22*b12*a23+2*c31*c22*c33*b22*b12*a13+c12*c32*c33*a23*b11*b22-2*c12*c32*c33*a23*b12*b21-2*c12*c32*c33*b23*a21*b12+c12*c32*c33*b23*a22*b11-2*c12*c32*c33*b23*a12*b21+c12*c32*c33*b23*a11*b22+c12*c32*c33*b13*a22*b21+c12*c31*c32*b13*a22*b23-c12*c13*c23*b32*a22*b31-c13*c23*c32*a12*b21*b32-2*c12*c22*c33*b23*a32*b11+c12*c23*c32*a33*b12*b21+2*c11*c13*c32*b23*b32*a22+c11*c12*c32*b22*a23*b33+2*c23*c31*c32*a12*b12*b23-2*c12*c13*c32*a23*b21*b32+c12*c11*c22*b23*a32*b33+2*c22*c23*c33*b12*a12*b31-c23*c32*c33*a12*b11*b22-c23*c32^2*b13*a21*b12+c13*c22*c32*a13*b22*b31+c12*c21*c32*b13*b32*a23-c13*c22*c33*b12*a22*b31-c11*c32^2*b13*a22*b23-2*c12*c22*c33*b13*a21*b32,
-c21*c22*a31*b31*b13^2+c23*c32*b23*b11^2*a31-c11^2*b23*b33*a22*b31-c12*c21*b13*b31*b21*a33+c13*c21*b23*b32*b31*a11-c12*c31*b23^2*b31*a11+2*c13*c31*a23*b21*b11*b32+2*c11*c33*b13*b31*b21*a22-c11*c33*b33*b21*b11*a22+2*c13*c21*a13*b31*b21*b32+c12*c31*b13*b23*b31*a21+c12*c31*b13*a21*b21*b33-c23*c31*b23*b31*b11*a12-c12*c31*a23*b31*b11*b23+2*c21*c33*a13*b11*b22*b31-c11*c13*a33*b22*b21*b31-c11*c33*a23*b21*b11*b32-2*c22*c31*a23*b11^2*b33+2*c11*c32*b23*b21*b11*a33+c11*c23*b13*b22*b31*a31+c21*c22*a33*b11^2*b33-c21*c22*a11*b11*b33^2-c23*c33*b32*a11*b11*b21-2*c21*c31*b13*a33*b12*b21-2*c21*c33*b13*b21*a31*b12-c12*c23*b33*b31*b11*a21-c13*c31*b13*b31*b21*a22-2*c13*c21*b23*b11*b32*a31-c31^2*a13*b22*b21*b13-c31^2*b13*a23*b11*b22+2*c31^2*b13*a23*b12*b21+2*c23*c31*a13*b21*b11*b32+2*c23*c33*b21*b12*b31*a11-2*c11*c21*b23*a33*b12*b31+c21*c31*b13*a33*b11*b22-c13*c21*b33*b31*b11*a22-2*c11*c33*a33*b12*b21^2-c11^2*b23*a33*b21*b32+2*c13*c21*b23*b31*b11*a32-c11*c22*a33*b21*b11*b33+2*c21^2*b13*a33*b12*b31-c21^2*b13*b33*a12*b31+c11*c23*b33*b22*a31*b11+c13*c22*b13*b31^2*a21+c13*c22*b23*b31^2*a11-2*c11*c23*b13*b21*b32*a31+c21*c33*b33*b11*b22*a11+c21*c33*b23*b12*b11*a31-c13*c21*b33*b21*b11*a32-2*c11*c31*a23*b33*b12*b21+c13*c32*b33*b21^2*a11+c13*c33*b32*b21^2*a11-c21*c31*b13^2*a32*b21+2*c21*c32*b13^2*b31*a21+2*c12*c21*b33^2*a21*b11-c12*c21*b33^2*b21*a11-c11*c12*a23*b31*b21*b33+c11*c22*b13*b33*b31*a21-c22*c33*b13*b31*b11*a21-2*c11*c31*b13*b33*a22*b21-c21*c32*a13*b21*b11*b33-c11*c13*a23*b31*b21*b32-2*c13*c31*b23*b21*a31*b12+2*c11*c33*a33*b21*b11*b22-c22*c31*b13*b21*b11*a33-c22*c31*b13^2*b31*a21+2*c22*c31*b13^2*a31*b21+c23*c33*b22*b11^2*a31+c23^2*b32*a11*b11*b31-c21^2*a13*b32*b31*b13+2*c21^2*a13*b33*b11*b32-c22*c33*b23*a11*b11*b31-c13*c31*b23*b21*b11*a32-c13*c31*b23*b31*b11*a22+c23*c31*b13*b32*a21*b11-c23*c31*a33*b12*b11*b21+2*c31^2*a13*b23*b11*b22-c31^2*a13*b23*b12*b21-c23*c31*b13*b21*b11*a32-c23*c33*b22*a11*b11*b31+2*c12*c13*b23*b31*b21*a31-c11*c23*b33*b31*b21*a12-2*c12*c21*a13*b31^2*b23+c12*c21*b13*b31^2*a23-c22*c31*a13*b31*b11*b23+c13*c21*b23*b12*b31*a31-c23*c32*b23*a11*b11*b31+c22*c31*b23*b11^2*a33+c22*c33*b23*b11^2*a31-c31*c32*a13*b21*b11*b23-c11^2*b23*b33*a32*b21-c11^2*a33*b22*b21*b33-c13*c21*a33*b21*b12*b31-c21^2*a33*b12*b11*b33-2*c22*c23*b13*b31^2*a11-2*c22*c23*b33*b11^2*a31+c11*c31*a13*b23*b21*b32-2*c21*c23*b13*b12*b31*a31+2*c22*c23*b13*b31*b11*a31-2*c11*c21*b13*b23*a32*b31+c31*c33*b23*b12*b11*a21-2*c13*c31*b33*b11*b22*a21+c23*c32*b33*b11^2*a21+c23*c33*b32*b11^2*a21-c23*c31*b13*b31*b21*a12+c21*c31*a13*b33*b12*b21-c31*c33*a13*b21*b11*b22+4*c11*c23*b33*b32*b21*a11-2*c11*c23*b13*b31^2*a22+c11*c23*b23*b31^2*a12-2*c11*c23*a23*b12*b31^2+c21*c23*b33*b12*b31*a11+c21*c31*a13*b13*b21*b32-c31*c32*a21*b21*b13^2+c31*c32*a23*b11^2*b23-c12*c31*b13*b31*b21*a23-c11*c23*b33*b21*b11*a32+2*c11*c23*b33*b31*b11*a22+c31*c33*a13*b12*b21^2+c31*c33*b13*b21^2*a12+c31*c33*a23*b11^2*b22+c11*c31*b23*a33*b12*b21+c13^2*b32*a21*b21*b31+c13^2*b31*b22*b21*a31-2*c21*c23*b33*b11*b32*a11+c12*c33*b13*b21^2*a31+c12*c33*b33*b21^2*a11-2*c12*c31*a13*b21^2*b33-2*c11*c33*b33*b22*b21*a11-2*c11*c23*b23*b32*b31*a11+c11*c23*b23*b12*b31*a31+c13*c21*b13*b21*b32*a31-c11*c22*b33^2*a21*b11+2*c11*c22*b33^2*b21*a11+c11*c23*a13*b31^2*b22-c13*c32*b23*b21*b11*a31+2*c13*c32*b23*b31*b11*a21+c11*c21*b13*b33*a22*b31+c11*c13*b23*b32*b31*a21+c11*c13*b23*b21*b32*a31-2*c21*c31*a13*b33*b11*b22-2*c11*c31*b23*a33*b11*b22-c23*c31*a13*b11*b22*b31-c11*c32*a23*b31*b11*b23+c11*c12*a23*b31^2*b23-c11*c12*a31*b31*b23^2-2*c32*c33*b13*b21^2*a11+2*c13*c21*a33*b11*b22*b31+2*c13*c22*b33*b21*b11*a31-c23^2*b32*b11^2*a31-c23^2*b12*b31^2*a11+c21^2*b13^2*a32*b31+c21^2*b33^2*a12*b11-c13^2*b32*b21^2*a31-c13^2*b22*b31^2*a21-c33^2*b22*b11^2*a21-c33^2*b12*b21^2*a11+c11^2*b23^2*a32*b31+c11^2*b33^2*a22*b21+c31^2*b13^2*a22*b21+c21*c23*a13*b12*b31^2+c21*c23*b13*b31^2*a12+c21*c23*a33*b11^2*b32+c21*c23*b33*b11^2*a32-c21*c31*b13^2*a22*b31-c21*c32*b13^2*a31*b21+c21*c32*a23*b11^2*b33-2*c21*c32*b23*b11^2*a33+c21*c33*a23*b11^2*b32-2*c21*c33*b23*b11^2*a32-c21^2*a13*b33*b12*b31-c21^2*b13*a33*b11*b32-c21^2*b13*b33*a32*b11+c22*c33*b33*b11^2*a21-2*c12*c13*b23*b31^2*a21-2*c12*c13*b33*b21^2*a31-2*c13*c21*a13*b31^2*b22+c13*c21*b13*b31^2*a22-2*c13*c21*b23*b31^2*a12+c13*c21*a23*b12*b31^2+c13*c23*b22*b31^2*a11+c13*c23*a21*b12*b31^2-2*c13*c31*a13*b21^2*b32+c13*c31*b13*b21^2*a32-2*c13*c31*b33*b21^2*a12+c13*c31*a33*b12*b21^2+c13*c32*b13*b21^2*a31+c13*c33*b12*b21^2*a31+c33^2*b21*b12*b11*a21+c11*c12*a33*b21^2*b33-c11*c12*a21*b21*b33^2+c11*c13*a23*b31^2*b22+c11*c13*b23*b31^2*a22+c11*c13*a33*b21^2*b32+c11*c13*b33*b21^2*a32-c11*c21*b33^2*a12*b21-c11*c21*b33^2*a22*b11-c11*c31*b23^2*a12*b31-c11*c31*b23^2*a32*b11+c11*c32*a13*b21^2*b33-2*c11*c32*b13*b21^2*a33+2*c11*c32*b23^2*b31*a11-c11*c32*b23^2*a31*b11+c11*c33*a13*b21^2*b32-2*c11*c33*b13*b21^2*a32+c11*c33*b33*b21^2*a12+2*c11^2*b23*a33*b22*b31+c12*c23*b13*b31^2*a21+c12*c23*b23*b31^2*a11+c12*c31*b13*b21^2*a33+2*c12*c31*b23^2*a31*b11-c31^2*b13*b23*a12*b21-c31^2*b13*b23*a22*b11-c31^2*a23*b12*b11*b23+c31*c32*a13*b21^2*b13-c31*c32*a11*b11*b23^2+c31*c33*b23*b11^2*a22-2*c23*c31*a23*b11^2*b32+c23*c31*b23*b11^2*a32+c23*c31*a33*b11^2*b22+c23^2*b31*b12*b11*a31-c11^2*a23*b33*b22*b31+2*c11^2*a23*b33*b21*b32+c11*c22*a13*b31^2*b23-2*c11*c22*b13*b31^2*a23-c11^2*a23*b32*b31*b23-2*c32*c33*b23*b11^2*a21+c33^2*b22*a11*b11*b21-c31*c32*b13*b21*b11*a23+c31*c32*b13*b23*a21*b11+c31*c32*b13*b23*b21*a11-c31*c33*b13*b21*b11*a22+c31*c33*b13*b22*b21*a11-2*c31*c33*b13*b12*b21*a21+c31*c33*b13*b11*b22*a21-c31*c33*a23*b12*b11*b21-c31*c33*b23*b21*b11*a12-2*c31*c33*b23*b11*b22*a11+c31*c33*b23*b12*b21*a11-c11*c12*b23*b31*b21*a33+c11*c12*b23*b33*a31*b21+c11*c12*b23*b33*b31*a21-2*c11*c13*b23*b22*b31*a31-c11*c13*b23*b31*b21*a32+c11*c13*b33*b22*b21*a31-2*c13*c21*b33*b32*b21*a11-2*c13*c21*b33*b22*a31*b11+c13*c21*b33*b22*b31*a11-2*c13*c21*b33*a21*b12*b31+c13*c21*b33*b21*a31*b12+2*c13*c21*b33*b31*b21*a12-c13*c22*b13*b31*b21*a31-c13*c22*b23*b31*b11*a31-c13*c22*b33*b31*b11*a21-c13*c22*b33*b31*b21*a11+2*c13*c23*b32*b21*b11*a31-c13*c23*b31*b22*a31*b11-c13*c23*b31*b21*a31*b12-c13*c23*b32*b31*b11*a21-c13*c23*b32*b31*b21*a11+2*c13*c31*a13*b22*b21*b31-2*c13*c31*b13*b22*b21*a31+c13*c31*b13*b21*b32*a21-c13*c31*a23*b11*b22*b31-c13*c31*a23*b21*b12*b31-2*c13*c31*b23*b32*a21*b11+c13*c31*b23*b32*b21*a11+4*c13*c31*b23*b22*a31*b11-2*c13*c31*b23*b22*b31*a11+c13*c31*b23*a21*b12*b31+2*c13*c31*b23*b31*b21*a12-c13*c31*a33*b21*b11*b22+2*c13*c31*b33*b21*b11*a22+c13*c31*b33*b22*b21*a11+c13*c31*b33*b12*b21*a21-c13*c32*b13*a21*b21*b31-c13*c32*b23*b31*b21*a11-c13*c32*b33*b21*b11*a21-c13*c33*b32*b21*b11*a21+2*c13*c33*b22*b31*b11*a21-c13*c33*b22*b21*b11*a31-c13*c33*b21*b22*b31*a11-c13*c33*b12*a21*b21*b31-c21*c33*a23*b12*b11*b31+c21*c33*b23*b11*b32*a11+2*c21*c33*b23*b31*b11*a12-2*c21*c33*b23*b12*b31*a11+2*c21*c33*a33*b12*b11*b21-c21*c33*b33*b21*b11*a12-2*c21*c33*b33*b12*b11*a21-2*c11*c23*b33*b22*b31*a11+c11*c23*b33*a21*b12*b31-c11*c23*a33*b11*b22*b31+2*c11*c23*a33*b21*b12*b31-2*c11*c23*b33*b32*a21*b11+2*c22*c33*b13*b31*b21*a11-c22*c33*b33*a11*b11*b21+4*c23*c31*b13*b21*a31*b12+2*c23*c31*a23*b12*b11*b31-2*c23*c31*b23*b12*b11*a31+c23*c31*b23*b11*b32*a11+c23*c31*b23*b12*b31*a11+2*c23*c31*b33*b21*b11*a12+c23*c31*b33*b12*b11*a21+c23*c31*b33*b11*b22*a11-2*c23*c31*b33*b12*b21*a11-c23*c31*a13*b21*b12*b31+2*c23*c31*b13*b31*b11*a22-2*c23*c31*b13*b32*b21*a11-2*c23*c31*b13*b22*a31*b11+c23*c31*b13*b22*b31*a11-2*c23*c31*b13*a21*b12*b31+c11*c33*b33*b11*b22*a21+2*c12*c13*b33*a21*b21*b31+c12*c21*b13*a31*b31*b23-2*c12*c21*b13*b33*b31*a21+c12*c21*b13*b33*a31*b21-c12*c21*a23*b31*b11*b33+2*c12*c21*b23*b31*b11*a33+c12*c21*b23*b33*b31*a11-2*c12*c21*b23*b33*a31*b11-c12*c21*a33*b21*b11*b33-c12*c23*b13*b31*b21*a31-c12*c23*b23*b31*b11*a31+2*c12*c23*b33*b21*b11*a31-c12*c23*b33*b31*b21*a11+2*c12*c31*a13*b31*b21*b23-2*c12*c31*b13*b23*a31*b21+2*c12*c31*a23*b21*b11*b33-c12*c31*b23*b21*b11*a33-2*c12*c31*b23*b33*a21*b11-c12*c33*b13*a21*b21*b31-c12*c33*b23*b21*b11*a31+2*c12*c33*b23*b31*b11*a21-c12*c33*b23*b31*b21*a11-c12*c33*b33*b21*b11*a21+c13*c21*b13*b22*b31*a31-2*c13*c21*b13*b32*b31*a21-c13*c21*b13*b31*b21*a32-c13*c21*a23*b31*b11*b32-c13*c21*a33*b21*b11*b32+4*c13*c21*b33*b32*a21*b11-2*c11*c23*b33*b21*a31*b12-2*c11*c31*a13*b23*b22*b31+c11*c31*a13*b22*b21*b33-2*c11*c31*b13*a23*b21*b32+c11*c31*b13*a23*b22*b31+c11*c31*b13*b23*a22*b31+c11*c31*b13*b23*a32*b21+c11*c31*b13*b22*b21*a33+c11*c31*a23*b23*b11*b32+c11*c31*a23*b23*b12*b31+c11*c31*a23*b33*b11*b22+c11*c31*b23*b33*a12*b21+c11*c31*b23*b33*a22*b11-c11*c32*a13*b31*b21*b23+2*c11*c32*b13*b31*b21*a23-2*c11*c32*b13*b23*b31*a21+c11*c32*b13*b23*a31*b21+c11*c32*b13*a21*b21*b33-c11*c32*a23*b21*b11*b33+c11*c32*b23*b33*a21*b11-2*c11*c32*b23*b33*b21*a11-c11*c33*a13*b22*b21*b31+c11*c33*b13*b22*b21*a31+c11*c33*b13*b21*b32*a21-2*c11*c33*b13*b22*b31*a21-c11*c33*a23*b11*b22*b31+2*c11*c33*a23*b21*b12*b31+2*c11*c33*b23*b21*b11*a32-c11*c33*b23*b31*b11*a22+c11*c33*b23*b32*a21*b11-2*c11*c33*b23*b32*b21*a11+4*c11*c33*b23*b22*b31*a11-2*c11*c33*b23*a21*b12*b31+c11*c33*b23*b21*a31*b12-c11*c33*b23*b31*b21*a12+c11*c33*b33*b12*b21*a21+2*c22*c23*b33*a11*b11*b31-c22*c31*a13*b31*b21*b13+2*c22*c31*a13*b21*b11*b33+2*c22*c31*b13*b31*b11*a23+c22*c31*b13*b23*b31*a11-2*c22*c31*b13*b23*a31*b11+c22*c31*b13*b33*a21*b11-2*c22*c31*b13*b33*b21*a11+c22*c31*b23*a11*b11*b33-c22*c33*b13*b21*b11*a31-2*c11*c13*b33*b21*b32*a21+c11*c13*b33*b22*b31*a21-c11*c13*b33*b31*b21*a22+c11*c21*a13*b32*b31*b23-2*c11*c21*a13*b33*b21*b32+c11*c21*a13*b33*b22*b31+c11*c21*b13*b32*b31*a23+c11*c21*b13*a33*b21*b32-2*c11*c21*b13*a33*b22*b31+c11*c21*b13*b33*a32*b21-2*c11*c21*a23*b33*b11*b32+c11*c21*b23*a33*b11*b32+c11*c21*b23*b33*a32*b11+c11*c21*b23*b33*a12*b31+c11*c21*a33*b33*b11*b22+c11*c21*a33*b33*b12*b21-c11*c22*a13*b31*b21*b33+c11*c22*b13*a31*b31*b23+2*c11*c22*b13*b31*b21*a33-2*c11*c22*b13*b33*a31*b21+2*c11*c22*a23*b31*b11*b33-c11*c22*b23*b31*b11*a33-2*c11*c22*b23*b33*b31*a11+c11*c22*b23*b33*a31*b11-c11*c23*a13*b31*b21*b32+c11*c23*b13*b32*b31*a21+2*c11*c23*b13*b31*b21*a32+2*c11*c23*a23*b31*b11*b32+c11*c23*b23*b11*b32*a31-c11*c23*b23*b31*b11*a32-c11*c23*a33*b21*b11*b32+2*c32*c33*b13*b21*b11*a21+2*c32*c33*b23*a11*b11*b21-c23*c32*b13*b21*b11*a31-c23*c32*b13*b31*b11*a21+2*c23*c32*b13*b31*b21*a11-c23*c32*b33*a11*b11*b21-c23*c33*b21*b12*b11*a31-c23*c33*b11*a21*b12*b31-2*c21*c31*a13*b23*b11*b32+c21*c31*a13*b23*b12*b31+c21*c31*b13*a23*b11*b32-2*c21*c31*b13*a23*b12*b31+c21*c31*b13*b23*a32*b11+c21*c31*b13*b23*a12*b31+c21*c31*b13*b33*a12*b21+c21*c31*b13*b33*a22*b11+c21*c31*a23*b12*b11*b33+c21*c31*b23*b12*b11*a33-2*c21*c31*b23*b33*a12*b11-c21*c32*a13*b31*b21*b13+2*c21*c32*a13*b31*b11*b23-c21*c32*b13*b31*b11*a23-2*c21*c32*b13*b23*b31*a11+c21*c32*b13*b23*a31*b11+2*c21*c32*b13*b21*b11*a33-2*c21*c32*b13*b33*a21*b11+c21*c32*b13*b33*b21*a11+c21*c32*b23*a11*b11*b33-c21*c33*b13*b31*b21*a12+c21*c33*b33*b12*b21*a11-c21*c33*a13*b21*b12*b31+2*c21*c33*b13*b21*b11*a32-c21*c33*b13*b31*b11*a22-2*c21*c33*b13*b32*a21*b11+c21*c33*b13*b32*b21*a11+c21*c33*b13*b22*a31*b11-2*c21*c33*b13*b22*b31*a11+4*c21*c33*b13*a21*b12*b31-c21*c22*a13*b31*b11*b33-c21*c22*b13*b31*b11*a33+c21*c22*b13*b33*a31*b11+c21*c22*b13*b33*b31*a11-c21*c23*a13*b31*b11*b32+c21*c23*b13*b32*b31*a11+c21*c23*b13*b11*b32*a31-c21*c23*b13*b31*b11*a32-c21*c23*a33*b12*b11*b31+c21*c23*b33*b12*b11*a31-c21*c23*b33*b31*b11*a12+c21*c31*a13*b13*b22*b31+2*c12*c21*a13*b31*b21*b33+c13*c31*b13*b22*b31*a21+c21*c22*a13*b31^2*b13-2*c23*c31*b33*b11^2*a22+c11*c21*a23*b33*b12*b31+c31^2*b23^2*a12*b11-c21*c33*a13*b21*b11*b32+c12*c31*b23*b33*b21*a11-2*c11*c33*b23*b22*a31*b11+c21*c33*b33*b11^2*a22-2*c21*c33*a33*b11^2*b22,
-c13*c21*a33*b32*b12*a22+3*c11*c32*a23*b33*b22*a12-2*c23*c22*a13*b32*a31*b12+c23*c31*a23*b12^2*a32+c11*c23*a13*b32^2*a22-c22*c13*b33*a22*a32*b11+c23*c12*a33*b12*a21*b32-3*c12*c21*b13*a32*b32*a23+c21*c33*a23*b12^2*a32+3*c12*c21*a13*a32*b32*b23+c23^2*b12*b32*a12*a31+c32*c23*b23*a12^2*b31+c32*c23*b33*a12^2*b21+2*c22*c21*b13*a32*a12*b33+3*c12*c23*b33*a12*a31*b22+c12*c32*b33*a13*a22*b21-c12*c32*a13*b33*b22*a21-c11*c23*a33*b32*b12*a22+c12*c22*b33*a33*a22*b11+c32*c11*a32*a12*b23^2-c21*c32*b32*b22*a13^2-c32^2*b23*a13*a22*b11+2*c32^2*b23*a13*a12*b21+3*c21*c32*b23*a12*b12*a33-3*c13*c32*b23*a12*a21*b32+c23*c33*b32*a12*a22*b11+c11*c22*a13*b32*b22*a33+c12*c32*b13*a33*a22*b21+c22*c32*b13*b23*a12*a31-c23^2*b31*a12*b12*a32-c23^2*b11*a32*a12*b32-c22*c11*b23*a32*a12*b33+c22^2*a13*b13*b32*a31+c22^2*a33*b33*b12*a11-c12^2*b22*b21*a33^2-c33^2*b11*a22*a12*b22-c33*c12*a13*a31*b22^2+3*c13*c32*b33*b22*a12*a21-c22*c13*b13*a32*a22*b31-2*c21*c23*b33*a12*b12*a32-c12*c32*a23*a33*b12*b21-c22*c32*a13*b13*a31*b22-c11*c23*b23*a32^2*b12-c11*c32*a13*b22^2*a33+2*c23*c22*a13*a11*b32^2+2*c23*c22*a33*a31*b12^2+3*c23*c32*a33*b12*a12*b21+c13*c31*b13*a22*b22*a32-c11*c22*a13*b32^2*a23-c23*c12*a13*a21*b32^2-c23*c12*a23*a11*b32^2+c11*c33*b23*a22*a12*b32-c13*c21*a13*b32*b22*a32+2*c13*c21*a33*b22*b12*a32-3*c12*c33*a13*a22*b21*b32-c13*c23*b32*b22*a11*a32+c13*c23*b22*a32*a12*b31+c13*c22*a13*b32*a31*b22-3*c13*c32*b33*b22*a11*a22-c12*c11*a32^2*b23^2-c13^2*a32*a31*b22^2+c21*c33*a33*b12^2*a22-c32*c11*b23*a22*a12*b33-3*c11*c22*a23*b33*a32*b12-3*c12*c23*a33*a12*b21*b32+2*c13*c12*a23*a21*b32^2+2*c13*c12*a33*a31*b22^2-c12*c32*a23*b23*a31*b12+2*c13*c31*a23*b32*b12*a22+2*c32*c13*b23*a12*a32*b21-2*c32*c33*b23*a12^2*b21+c32^2*a13*b13*b22*a21-c23*c31*b23*a12^2*b32+c23*c31*a33*b12^2*a22+c13*c31*b33*a22*a12*b22+3*c23*c32*a13*b22*a32*b11-c22*c32*a13*b33*a21*b12-c13*c33*b32*b22*a11*a22-3*c21*c32*a23*a12*b12*b33-2*c31*c33*a23*b12^2*a22+2*c31*c33*b23*a12^2*b22-c11*c33*b13*a22^2*b32+c11*c33*a33*b22^2*a12-c21*c33*a23*a12*b12*b32-c11*c22*b22*b12*a33^2-c32*c13*b33*a22*a12*b21+2*c11*c13*a33*a22*b22*b32+c32*c21*a32*a22*b13^2+c32*c21*b23*a12^2*b33+3*c22*c33*b33*b12*a12*a21-2*c31*c33*a13*b22^2*a12+2*c31*c33*b13*a22^2*b12+3*c13*c22*a23*b32*a32*b11-c22*c33*b23*a12*a32*b11-3*c13*c32*a23*a12*b21*b32+c12*c22*a33^2*b11*b22+c12*c22*a33^2*b12*b21-3*c11*c22*a13*a32*b32*b23+c23*c31*b23*a12*b12*a32-2*c11*c13*b33*a22*b22*a32-3*c11*c22*b13*a33*b32*a22+2*c12*c32*a13*b23*a31*b22-c12*c22*a13*a33*b22*b31+2*c12*c22*a13*b33*a21*b32+3*c22*c33*b23*b12*a11*a32+c12*c22*b33*a23*a32*b11-3*c12*c23*a13*a32*b22*b31-3*c13*c22*a23*a32*b12*b31-c13*c33*b32*a22^2*b11+c13*c33*a32*a11*b22^2+3*c12*c33*a23*b22*a32*b11+c11*c12*b22^2*a33^2-c12^2*b23*a33*a22*b31-2*c12^2*b23*a33*a31*b22-c12*c22*a13*a33*b21*b32+c12^2*a22*a21*b33^2+c22^2*b13*a33*a11*b32-c22^2*b13*a33*a12*b31-c23*c31*b33*a12^2*b22+3*c23*c32*b33*b12*a11*a22+3*c11*c22*a33*b33*a22*b12-2*c22*c23*b13*a32^2*b11-2*c22*c23*b33*a12^2*b31+c22*c32*b13*a23*a12*b31-2*c22^2*b13*a33*a31*b12+2*c22^2*b13*a33*a32*b11-c22^2*b13*b33*a11*a32+2*c22^2*b33*a13*a12*b31-c22^2*b33*a13*a32*b11+c13*c23*a22*a11*b32^2-3*c12*c33*b33*b22*a12*a21-c22^2*b13*b33*a12*a31-c22^2*b33*a33*a12*b11+c22^2*a13*a33*b11*b32-c11*c23*a13*b32*b22*a32-c11*c23*b13*a32^2*b22+c11*c23*a23*b32^2*a12-c13*c33*a32*b22*a21*b12+3*c11*c32*a23*b23*a32*b12-3*c11*c32*a23*b23*b32*a12+3*c13*c22*b33*b22*a11*a32-c13*c23*b32*b12*a21*a32+3*c12*c33*a13*b22*a22*b31-3*c12*c21*a33*b33*a22*b12-c12*c21*b23*a32*a12*b33+2*c12*c22*a13*b32*b31*a23-c12*c32*a13*b23*a21*b32+c12*c32*b23*a23*a32*b11+3*c13*c22*a33*a12*b21*b32+c11*c23*b33*a32*a22*b12-c22*c13*b23*a32*a12*b31+c13^2*b21*a32^2*b22-3*c12*c23*b13*b32*a21*a32+3*c12*c23*b23*b32*a11*a32-c31*c12*a13*b22^2*a33+c32^2*a23*b23*b12*a11+c33^2*b22*b12*a11*a22-c12^2*b23*a23*a32*b31+c12^2*b23*a33*a21*b32-2*c12*c32*b33*a23*a22*b11+3*c13*c32*a23*a12*b22*b31+2*c12^2*b23*a33*a32*b21-c12^2*b23*b33*a21*a32+3*c12*c31*a13*a22*b22*b33-2*c13*c23*a22*b32*a12*b31-c31*c12*b32*b12*a23^2-3*c23*c32*a33*a12*b11*b22-c12^2*b33*a23*a32*b21-c12^2*b33*a33*a22*b21-c32^2*b13*b23*a11*a22-c32^2*b13*b23*a12*a21-c12^2*b23*b33*a22*a31+2*c12^2*b33*a23*a22*b31-c32^2*b13*a23*a12*b21+c32^2*b13*a23*a11*b22+c32*c13*b13*a22^2*b31+c32*c13*b33*a22^2*b11-3*c12*c33*b23*a22*a11*b32-c31*c22*a23*b12^2*a33-3*c21*c32*a13*b13*b32*a22+c32^2*a13*a23*b11*b22-2*c32^2*a13*b23*a11*b22+3*c13*c32*a33*b22*a22*b11-c13*c21*a23*b32*b12*a32-2*c13*c32*a23*b12*a21*b32-c22*c32*b23*b12*a11*a33-c12*c31*b23*a22*a12*b33-2*c23*c32*a13*b22*a11*b32+c13*c21*a23*b32^2*a12-c13*c21*b23*a32^2*b12+2*c13*c23*b22*a32*a31*b12+2*c31*c33*a23*a12*b12*b22-2*c31*c33*b23*a12*b12*a22-c12^2*b32*b31*a23^2-c23*c32*a33*a21*b12^2-c23*c33*b32*a12^2*b21+2*c33*c32*a23*a21*b12^2+3*c13*c22*a13*a32*b22*b31-c11*c32*b32*b12*a23^2+c11*c33*a13*b22^2*a32-2*c21*c23*a13*b32^2*a12+2*c21*c23*b13*a32^2*b12+2*c21*c23*b33*a12^2*b32+c32^2*a13*b23*a21*b12-c32^2*b13*a13*a22*b21+c11*c22*a23*b32*b12*a33-c12*c11*a22^2*b33^2+3*c22*c33*a13*a22*b11*b32+2*c12*c22*b23*a33*a31*b12-c32*c23*b33*a12*a22*b11-c11*c33*b33*a22^2*b12-2*c11*c13*a33*b22^2*a32+2*c11*c13*b23*a32^2*b22+3*c12*c23*a13*b32*a32*b21+c21*c12*a13*b32*b22*a33+2*c21*c23*a13*b32*b12*a32+c22*c32*a13^2*b21*b32+c22*c32*a13^2*b22*b31+c11*c12*b32^2*a23^2+c13^2*b31*a22^2*b32+3*c22*c33*a23*b12*a12*b31+c13*c21*b23*a32*a12*b32+c11*c23*b23*a32*a12*b32+2*c23*c33*b32*a12*a11*b22+c23*c32*a23*b12*a11*b32-3*c23*c32*a23*b12*a12*b31+c12*c22*b33*a33*a12*b21+c12*c32*b23*a23*a12*b31+3*c12*c23*b13*b32*a22*a31-c12*c23*b13*a32*a22*b31+c33*c12*a23*b12*a31*b22+c33*c12*a23*b22*a11*b32-c12*c23*b33*a12*a32*b21+c13*c23*b32*a22*a32*b11+c13*c21*a13*b32^2*a22-c13*c21*b13*a32^2*b22+3*c12*c33*b23*b12*a22*a31-2*c22*c32*b33*a13*a12*b21-c13*c32*a33*a11*b22^2+c13*c33*a12*a31*b22^2-c13*c33*b12*a22^2*b31+2*c32*c31*b13*a22*a12*b23+c12^2*a32*a31*b23^2+c13*c21*b13*a32*a22*b32-2*c32*c33*b13*a22^2*b11-c33^2*b21*a12*b12*a22+c33^2*b12*b22*a12*a21+c22*c32*b33*a23*a12*b11-3*c22*c33*a13*b12*a22*b31+3*c13*c22*b33*b12*a22*a31+c23*c33*a32*a21*b12^2+c23*c33*a22*a31*b12^2-c23*c33*a32*b12*a11*b22+c23*c33*a32*b12*a12*b21-c22*c32*b13*a23*a11*b32-c22*c32*a13*a23*b12*b31-c22*c32*a13*b23*a31*b12-c13^2*a22*a21*b32^2+c21*c22*b32^2*a13^2+c21*c22*b12^2*a33^2-c22*c21*a32^2*b13^2-c22*c21*a12^2*b33^2-c22^2*b32*b31*a13^2-c22^2*b12*b11*a33^2+c22^2*a12*a11*b33^2+c22^2*a32*a31*b13^2-c23^2*a12*a11*b32^2+c23^2*b11*a32^2*b12+c23^2*b31*a12^2*b32-c23^2*a32*a31*b12^2-c32*c31*a22^2*b13^2-c32*c31*a12^2*b23^2-c32^2*b22*b21*a13^2-c32^2*b12*b11*a23^2+c32^2*a12*a11*b23^2+c32^2*a22*a21*b13^2-c33^2*a12*a11*b22^2+c33^2*b21*a12^2*b22+c33^2*b11*a22^2*b12+c31*c32*b22^2*a13^2+c31*c32*b12^2*a23^2-c33^2*a22*a21*b12^2+2*c11*c13*b33*a22^2*b32-2*c11*c13*a23*b32^2*a22-2*c12*c13*b23*a32^2*b21-2*c12*c13*b33*a22^2*b31+c12^2*a23*a33*b21*b32+c12^2*a23*a33*b22*b31-2*c12^2*a23*b33*a21*b32+c12^2*a23*b33*a31*b22+c12*c21*b13*a32^2*b23+c12*c21*a22*a12*b33^2-c12*c22*b33^2*a11*a22-c12*c22*b33^2*a12*a21+c12*c23*b13*a32^2*b21+c12*c31*a32*a12*b23^2+c12*c32*a23^2*b11*b32+c12*c32*a23^2*b12*b31-c12*c32*b23^2*a11*a32-c12*c32*b23^2*a12*a31+c12*c33*b13*a22^2*b31+c12*c33*b33*a22^2*b11+c12^2*a23*b23*b32*a31+c12^2*a33*b33*b22*a21-c13*c23*a22*b32*a31*b12+c13*c23*a22*a32*b12*b31-c13*c31*a13*a22*b22*b32-c13*c31*a23*b22*b12*a32-c13*c31*a23*b32*b22*a12-c12*c22*a13*b33*a31*b22+2*c12*c22*b13*a33*a31*b22+2*c12*c22*a23*b33*a11*b32-c12*c22*b23*a33*a11*b32-c12*c22*a33*b33*a11*b22-c12*c22*a33*b33*a21*b12-3*c12*c23*b23*b32*a12*a31-3*c12*c23*b33*b22*a11*a32-3*c12*c31*b13*a22*b22*a33-3*c12*c31*a23*b23*a32*b12+3*c12*c31*a23*b23*b32*a12+2*c12*c32*b13*a23*a21*b32-c12*c32*a23*b23*a11*b32-c12*c32*a23*b33*a11*b22+2*c12*c32*b23*a33*a11*b22-3*c12*c33*b13*b22*a22*a31-2*c13*c12*a23*b32*a31*b22-c13*c21*a33*b32*b22*a12-2*c13*c21*b33*a22*a12*b32+c13*c21*b33*a32*a12*b22+c13*c21*b33*a32*a22*b12-3*c13*c22*a13*b32*a32*b21+3*c13*c22*b13*b32*a21*a32-3*c13*c22*b13*b32*a22*a31+c13*c22*a23*b32*a31*b12-3*c13*c22*b23*b32*a11*a32+3*c13*c22*b23*b32*a12*a31+c13*c22*a33*b12*a21*b32+3*c13*c22*a33*b12*a22*b31-2*c13*c22*a33*b12*a31*b22-3*c13*c22*a33*a12*b22*b31+c13*c22*a33*b22*a11*b32-3*c13*c22*a33*a22*b11*b32-3*c13*c22*b33*b12*a21*a32-3*c13*c22*b33*a12*a31*b22+c13*c23*b32*a12*a32*b21-c13*c23*b22*b32*a12*a31+3*c11*c32*a13*b23*b32*a22-3*c11*c32*a13*a22*b22*b33-3*c11*c32*b13*a23*a32*b22+3*c11*c32*b13*a22*b22*a33+c11*c32*a23*b22*b12*a33-3*c11*c32*b23*a33*a22*b12-c11*c33*a13*a22*b22*b32+c11*c33*b13*a22*b22*a32-c11*c33*a23*b22*b12*a32+2*c11*c33*a23*b32*b12*a22-c11*c33*a23*b32*b22*a12-2*c11*c33*b23*a32*a12*b22+c11*c33*b23*a32*a22*b12-c11*c33*a33*b22*b12*a22+c11*c33*b33*a22*a12*b22-2*c11*c12*a23*b32*b22*a33+2*c12*c11*b23*a32*a22*b33+2*c12*c13*b33*a22*a32*b21+2*c12*c13*b23*a32*a22*b31+3*c12*c21*b13*a33*b32*a22-c12*c21*b13*a32*a22*b33-3*c12*c21*b23*a33*b32*a12-c12*c22*a13*b23*b32*a31+c12*c22*b13*a23*a32*b31-c12*c22*b13*b32*a31*a23-2*c12*c22*b13*a32*a31*b23-c12*c22*b13*a33*a21*b32+c12*c22*b13*a33*a22*b31-2*c12*c22*b13*a33*a32*b21+c12*c22*b13*b33*a22*a31+c12*c22*b13*b33*a21*a32-c12*c22*a23*a33*b11*b32-c12*c22*a23*a33*b12*b31-c12*c22*a23*b33*a31*b12-2*c12*c22*b23*a33*a32*b11+c12*c22*b23*a33*a12*b31+c12*c22*b23*b33*a11*a32+c12*c22*b23*b33*a12*a31-2*c12*c22*b33*a13*a22*b31+c12*c22*b33*a13*a32*b21-2*c12*c22*b33*a23*a12*b31-3*c12*c23*a23*b32*a32*b11+3*c12*c23*a23*a32*b12*b31-c12*c23*b23*a32*a12*b31-3*c12*c23*a33*b12*a22*b31+3*c12*c23*a33*a12*b22*b31+3*c12*c23*a33*a22*b11*b32+3*c12*c23*b33*b12*a21*a32-3*c12*c23*b33*b12*a22*a31+2*c12*c23*b33*a12*a22*b31-c12*c23*b33*a22*a32*b11-3*c12*c31*a13*b23*b32*a22+3*c12*c31*b13*a23*a32*b22-c12*c31*b13*a32*a22*b23-3*c12*c31*a23*b33*b22*a12+3*c12*c31*b23*a33*a22*b12-c12*c32*a13*a23*b21*b32-c12*c32*a13*a23*b22*b31+2*c12*c32*a13*b22*b21*a33-2*c12*c32*b13*a23*a22*b31-c12*c32*b13*a23*a31*b22+c12*c32*b13*a23*a32*b21+c12*c32*b13*b23*a21*a32+c12*c32*b13*b23*a22*a31-c12*c32*b13*b22*a21*a33-2*c12*c32*b13*a22*a21*b33-c12*c32*a23*a33*b11*b22+2*c12*c32*a23*b33*a21*b12+c12*c32*b23*a13*a22*b31+2*c11*c13*a23*b32*b22*a32-2*c11*c13*b23*a32*a22*b32+3*c11*c22*a13*b33*a32*b22+3*c11*c22*b13*a32*b32*a23+3*c11*c22*b23*a33*b32*a12-3*c11*c22*a33*b33*b22*a12+c11*c23*b13*a32*a22*b32-c11*c23*a23*b32*b12*a32+2*c11*c23*a33*b22*b12*a32-c11*c23*a33*b32*b22*a12+c11*c23*b33*a32*a12*b22+c11*c32*a13*b32*b22*a23-c12*c32*b23*a33*a21*b12+c12*c32*b23*a33*a22*b11-2*c12*c32*b23*a33*a12*b21+c12*c32*b23*b33*a11*a22+c12*c32*b23*b33*a12*a21+c12*c32*b33*a23*a12*b21+3*c12*c33*b13*b22*a21*a32-c12*c33*b13*a22*a32*b21-3*c12*c33*a23*b12*a32*b21+3*c12*c33*a23*a12*b21*b32-3*c12*c33*a23*a12*b22*b31-3*c12*c33*b23*b12*a21*a32+3*c12*c33*b23*a12*a21*b32-c12*c33*b23*a12*a22*b31+2*c12*c33*b23*a12*a32*b21-c12*c33*b23*a22*a32*b11-3*c12*c33*a33*b22*a22*b11+3*c12*c33*a33*a22*b12*b21-c12*c33*b33*a22*a12*b21+c13*c31*b23*a22*a12*b32-2*c13*c31*b23*a32*a12*b22+c13*c31*b23*a32*a22*b12-c13*c31*a33*b22*b12*a22+c13*c32*a13*b22*a21*b32-3*c13*c32*a13*b22*a22*b31+3*c13*c32*a13*a22*b21*b32-3*c13*c32*b13*b22*a21*a32+3*c13*c32*b13*b22*a22*a31+c13*c32*a23*b12*a31*b22+3*c13*c32*a23*b12*a32*b21+c13*c32*a23*b22*a11*b32-3*c13*c32*a23*b22*a32*b11+3*c13*c32*b23*b12*a21*a32-3*c13*c32*b23*b12*a22*a31+3*c13*c32*b23*a22*a11*b32+c13*c32*a33*b22*a21*b12-3*c13*c32*a33*a22*b12*b21-c13*c33*b32*b22*a12*a21+c13*c33*b32*a22*a12*b21+2*c13*c33*b32*a22*a21*b12-2*c13*c33*a32*b22*a12*b21+c13*c33*a32*b22*a22*b11+c13*c33*a32*a22*b12*b21+c13*c33*b22*a12*a22*b31-c13*c33*b22*b12*a22*a31+c21*c12*a23*b32*b12*a33-2*c21*c22*a13*b32*b12*a33-2*c21*c23*b13*a32*a12*b32+2*c21*c23*a33*a12*b12*b32+3*c21*c32*a13*b13*a32*b22+c21*c32*a13*b32*b12*a23-3*c21*c32*a13*b23*a32*b12+c21*c32*a13*b22*b12*a33+3*c21*c32*a13*b33*a22*b12+3*c21*c32*b13*a23*b32*a12-3*c21*c32*b13*a33*b22*a12-c21*c33*a13*b22*b12*a32-c21*c33*a13*b32*b12*a22+2*c21*c33*a13*b32*b22*a12+c21*c33*b13*a22*a12*b32+c21*c33*b13*a32*a12*b22-2*c21*c33*b13*a32*a22*b12+c21*c33*b23*a12*b12*a32-c21*c33*a33*a12*b12*b22+c21*c33*b33*a12*b12*a22-2*c22*c32*b23*a13*a12*b31+c22*c32*b23*a13*a32*b11+c22*c32*b23*a33*a12*b11-2*c22*c32*b23*a12*a11*b33+c22*c32*b33*a13*a22*b11+3*c22*c33*a13*b12*a32*b21-c22*c33*b13*a12*a22*b31+3*c22*c33*b13*a12*a31*b22-c22*c33*b13*a12*a32*b21-3*c22*c33*b13*b22*a11*a32+3*c22*c33*b13*a22*a11*b32+2*c22*c33*b13*a22*a32*b11-3*c22*c33*a23*a12*b11*b32-3*c22*c33*a33*b12*a12*b21+3*c22*c33*a33*a12*b11*b22-c22*c11*b13*a32*a22*b33+2*c22*c13*b33*a12*a22*b31-c22*c13*b33*a12*a32*b21+2*c22*c23*b13*a32*a12*b31+2*c22*c23*b33*a12*a32*b11+3*c22*c31*a13*b23*a32*b12-3*c22*c31*a13*b33*a22*b12-3*c22*c31*b13*a23*b32*a12-c22*c31*b13*a32*a12*b23+3*c22*c31*b13*a33*b22*a12-c22*c31*b13*a22*a12*b33-c22*c32*a13*a23*b11*b32-c22*c32*a13*a33*b11*b22-c22*c32*a13*a33*b12*b21+2*c22*c32*a13*b33*a11*b22+c22*c32*b13*a13*a22*b31+c22*c32*b13*a13*a32*b21+2*c22*c32*b13*a23*a31*b12+c22*c32*b13*b23*a11*a32-2*c22*c32*b13*a33*a22*b11+c22*c32*b13*a33*a12*b21-c22*c32*b13*a33*a11*b22+c22*c32*b13*b33*a11*a22+c22*c32*b13*b33*a12*a21+2*c22*c32*a23*b12*b11*a33-c22*c32*a23*b33*b12*a11+3*c22*c31*a23*a12*b12*b33-3*c22*c31*b23*a12*b12*a33-c22*c32*a13*b13*a21*b32+3*c22*c31*a13*b13*b32*a22-3*c22*c31*a13*b13*a32*b22+2*c22*c32*b13*a33*a21*b12-3*c22*c33*b13*a12*a21*b32-3*c22*c33*b23*b12*a12*a31-3*c22*c33*b33*b12*a11*a22+c23*c12*a13*b32*a31*b22+c23*c12*a23*b32*a31*b12-2*c23*c12*a33*b12*a31*b22+c23*c12*a33*b22*a11*b32-2*c23*c22*a33*b12*a11*b32-c23*c31*a13*b22*b12*a32-c23*c31*a13*b32*b12*a22+2*c23*c31*a13*b32*b22*a12+c23*c31*b13*a22*a12*b32+c23*c31*b13*a32*a12*b22-2*c23*c31*b13*a32*a22*b12-c23*c31*a23*a12*b12*b32-c23*c31*a33*a12*b12*b22+c23*c31*b33*a12*b12*a22+c23*c32*a13*b12*a21*b32+3*c23*c32*a13*b12*a22*b31+c23*c32*a13*b12*a31*b22-3*c23*c32*a13*b12*a32*b21-3*c23*c32*a13*a22*b11*b32+3*c23*c32*b13*a12*a21*b32-3*c23*c32*b13*a12*a31*b22+3*c23*c32*b13*b22*a11*a32-3*c23*c32*b13*a22*a11*b32+3*c23*c32*a23*a12*b11*b32-3*c23*c32*b23*b12*a11*a32+3*c23*c32*b23*b12*a12*a31+c23*c32*a33*b12*a11*b22-3*c23*c32*b33*b12*a12*a21-c23*c33*b32*b12*a11*a22-c23*c33*b32*b12*a12*a21-2*c23*c33*a32*b12*a22*b11+c23*c33*a32*a12*b11*b22-c23*c33*b22*b12*a12*a31+c23*c33*a22*b12*a12*b31+c31*c22*a13*b32*b12*a23+c31*c22*a13*b22*b12*a33-2*c31*c32*a13*b22*b12*a23+2*c31*c33*a13*b22*b12*a22-2*c31*c33*b13*a22*a12*b22+c31*c12*a13*b32*b22*a23+c31*c12*a23*b22*b12*a33-c32*c11*b13*a32*a22*b23-c32*c13*b13*a22*a32*b21-c32*c13*b23*a12*a22*b31-c32*c13*b23*a22*a32*b11-c32*c21*b13*a32*a12*b23-c32*c21*b13*a22*a12*b33-c32*c23*b13*a12*a22*b31-c32*c23*b13*a12*a32*b21+2*c32*c23*b13*a22*a32*b11-c32*c23*b23*a12*a32*b11+2*c32*c33*b13*a22*a12*b21+2*c32*c33*b23*a12*a22*b11+c33*c12*a13*b22*a21*b32-2*c33*c12*a23*b12*a21*b32+c33*c12*a33*b22*a21*b12+c33*c22*a13*b12*a21*b32+c33*c22*a13*b12*a31*b22-2*c33*c22*a13*b22*a11*b32+c33*c22*a23*b12*a11*b32+c33*c22*a33*b12*a11*b22-2*c33*c32*a13*b22*a21*b12-2*c33*c32*a23*b12*a11*b22+c22*c13*b13*a32^2*b21+c22*c13*b23*a32^2*b11+c22*c31*a32*a22*b13^2+c22*c31*b23*a12^2*b33-c22*c32*b13^2*a21*a32+c22*c33*b23*a12^2*b31+c22*c33*b33*a12^2*b21+c22^2*a13*a33*b12*b31-2*c22^2*a13*b33*a11*b32+c22^2*a13*b33*a31*b12-c22^2*b13*a13*a32*b31-c23*c32*a23*a31*b12^2-c23*c33*b22*a12^2*b31+c23^2*b32*b12*a11*a32+c32*c11*b13*a22^2*b33-2*c32^2*b13*a23*a21*b12+2*c32^2*b13*a23*a22*b11-c32^2*b23*a23*a12*b11-c33*c12*a33*a11*b22^2-c33*c22*a23*a31*b12^2-c33*c22*a33*a21*b12^2+2*c33*c32*a13*a11*b22^2-c13*c22*a13*a21*b32^2-c13*c22*a23*a11*b32^2+c13*c23*a12*a21*b32^2-c13*c23*b22*a32^2*b11-c13*c23*b12*a32^2*b21+c13*c31*a13*b22^2*a32-c13*c31*b13*a22^2*b32+c13*c31*a33*b22^2*a12-c13*c31*b33*a22^2*b12-c13*c32*a13*a31*b22^2+c13^2*b32*b22*a21*a32-c13^2*b31*a22*b22*a32+c13^2*b22*b32*a22*a31-c21*c12*b22*b12*a33^2-c21*c32*a23*b12^2*a33-c21*c33*b23*a12^2*b32-c21*c33*b33*a12^2*b22-c31*c22*b32*b22*a13^2+3*c12*c21*a23*b33*a32*b12-2*c11*c23*b33*a22*a12*b32-c22*c33*b33*a12*a22*b11-3*c12*c21*a13*b33*a32*b22+c32^2*a13*a23*b12*b21+c22*c11*b13*a32^2*b23+c22*c11*a22*a12*b33^2-c13^2*b21*a32*a22*b32-c21*c12*a13*b32^2*a23-2*c13*c12*a33*b22*a21*b32+c12*c31*b13*a22^2*b33-2*c21*c23*a33*b12^2*a32+3*c12*c21*a33*b33*b22*a12+3*c12*c33*b33*b22*a11*a22-c22*c32*b13^2*a22*a31-2*c22*c32*b13*a23*a32*b11+c12*c23*b23*a32^2*b11+2*c22*c32*a13*b23*a11*b32-3*c22*c33*a13*b22*a32*b11-2*c12*c32*b23*a13*a32*b21+c12*c22*b23*a13*a32*b31,
c11*c21*a33*a12*b22*b31+c11^2*a23*b32*a31*b22-c11^2*a23*b32*a32*b21+3*c13*c31*b32*b21*a12*a21-c31*c12*b13*a21^2*b32+c23*c31*a32*a22*b11^2-3*c11*c32*a13*b21*a21*b32+c23*c11*b21*a32^2*b11+c11*c21*b13*a32*a22*b31+c11^2*b23*b32*a21*a32-c11*c23*b22*a31^2*b12+c21*c31*b13*a12*a22*b31-c22*c11*a13*b31*a32*b21-3*c11*c23*a31*a22*b11*b32-3*c22*c31*b13*a11*a22*b31+c12*c32*a23*b21*b11*a31-3*c22*c31*b33*b11*a12*a21+3*c12*c21*b23*b31*a12*a31+2*c12*c22*b33*a21*a11*b31-c12^2*a33*a21*b21*b31+c12^2*b33*a21*b21*a31-3*c11*c23*b31*b12*a21*a32+2*c21^2*a13*b32*a12*b31+c21^2*a13*b32*a31*b12-2*c13*c32*b31*a21*a22*b11+2*c11*c31*b33*a22*a21*b12+c11*c21*a33*b12*a22*b31-2*c11^2*b33*a22*a21*b32+c12*c33*b21*b11*a21*a32+3*c11*c32*a13*a21*b22*b31+c21*c31*b23*a12*a32*b11+c31*c12*b23*a21*a31*b12-2*c11*c21*a23*b32*a12*b31+c11*c21*a13*a21*b32^2+c12*c22*b23*a31^2*b11-c12*c23*a11*a22*b31^2-c11*c31*b13*b22*a22*a31+c33*c11*a32*a12*b21^2-3*c22*c31*b13*b21*a12*a31+3*c22*c31*b13*a21*a12*b31+c11*c22*b13*a31*a21*b32-c21*c12*b13*a31^2*b22-c21*c12*b23*a31^2*b12-c11*c21*a13*b32*a31*b22+c11*c21*a23*a11*b32^2-2*c11*c32*b23*a11*a31*b22-c11*c31*b23*a12*a21*b32-3*c12*c21*b13*b31*a22*a31+c11*c31*b33*a22*a12*b21+3*c21*c33*a31*b12*a12*b21+3*c22*c31*a23*b11*a11*b32+c21*c32*b13*a11*a21*b32+c21^2*b13*b32*a11*a32+c21^2*b13*b32*a12*a31-c23*c31*b21*a12*a32*b11-3*c11*c22*b33*a11*a32*b21-c22*c31*a23*b11*a12*b31+3*c11*c23*a22*b31*a31*b12-c11*c21*b23*a32^2*b11-c23*c31*b31*a12*a22*b11-2*c11*c31*a23*a22*b11*b32+c12*c23*b31*b21*a12*a31+c11*c21*b23*a32*a12*b31-c11^2*b33*a22*a32*b21-3*c11*c32*b33*b21*a12*a21+c31*c22*b13*a11*a21*b32-3*c13*c31*b31*b22*a12*a21+c12*c32*a13*a21*b21*b31-c23*c32*a21*b11*a11*b32+c12*c23*a21*b31*a32*b11-c11*c21*b33*b12*a22*a31-c11^2*a33*a22*b21*b32-c23*c32*a31*a22*b11^2+c23*c32*b21*a11^2*b32-3*c12*c21*a13*a31*b21*b32+c22^2*b33*a11*b11*a31+c23*c32*b31*a11^2*b22+c13*c22*a21*b31*a32*b11+2*c12*c13*a31*a32*b21^2-c12*c23*a21*a12*b31^2+c12*c23*b11*a31^2*b22+2*c22*c23*b12*a31*a11*b31+c11*c32*b23*a21*a31*b12-3*c11*c22*b23*b31*a12*a31+c21*c31*a33*a12*b11*b22-c12*c31*a23*b11*a32*b21+c22*c31*a23*a32*b11^2+c22*c31*a33*a22*b11^2-c13*c22*a21*a31*b11*b32+3*c22*c31*b13*a11*a32*b21-c31*c13*b32*a21^2*b12-c31*c22*b23*a11^2*b32-3*c21*c32*a33*a11*b12*b21-3*c12*c21*b23*b31*a11*a32-c22*c33*a31*a11*b12*b21+c22*c33*b21*b11*a11*a32-3*c22*c31*a23*a11*b12*b31+c11*c31*b23*a12*a22*b31+2*c11*c31*b23*a12*a31*b22-c11*c31*b23*b12*a21*a32+c11*c22*b23*a31*a11*b32+2*c22*c23*b32*a11*b11*a31+2*c21*c22*b13*a31^2*b12+2*c21*c22*b33*a11^2*b32+c11*c21*a33*a22*b11*b32+c11^2*b33*b22*a21*a32-3*c11*c23*b22*b31*a12*a31-c11*c22*b13*a31^2*b22+c33*c21*a32*a22*b11^2+c33*c11*b31*a22^2*b11+c11*c31*a23*a12*b21*b32+3*c22*c31*a13*a21*b12*b31+3*c11*c22*b23*b31*a11*a32-c12*c33*a31*a12*b21^2-c12*c33*a11*a32*b21^2-c11*c31*b23*a22*a11*b32+2*c32*c33*a11*a12*b21^2+2*c32*c33*a21*a22*b11^2-c32^2*a13*b21*b11*a21-3*c22*c31*a33*b11*a11*b22-c32*c21*a23*b11*a12*b31-2*c12*c13*b32*a21^2*b31+c12*c21*a13*a22*b31^2-3*c11*c22*b33*b11*a22*a31+c11*c23*a31*b22*a11*b32-c11*c23*a21*a11*b32^2+2*c22*c31*a13*b21*a12*b31+2*c12*c11*a23*b31*a32*b21-3*c21*c32*a13*b11*a31*b22+3*c21*c32*a13*b21*a31*b12+3*c11*c33*a31*b22*a22*b11-3*c11*c33*a31*a22*b12*b21+c22*c33*a31*b11*a12*b21+c12*c21*a23*a12*b31^2-c12*c22*a13*b31^2*a21+3*c21*c32*b13*a11*a22*b31-2*c12*c32*a23*b31*b11*a21+2*c31^2*a13*b22*a12*b21+c31^2*a13*b22*a21*b12-c31^2*a13*b22*a22*b11+c12*c32*a33*b21*b11*a21+c11*c31*b23*a22*a32*b11-2*c11*c31*a33*b22*a12*b21-3*c11*c32*a23*b21*a31*b12+3*c21*c32*a33*b11*a11*b22-3*c12*c31*b23*a21*a12*b31+c22*c32*b23*a11^2*b31-c22*c32*a33*b11^2*a21+c13*c21*b21*a32^2*b11+c13*c21*a22*a12*b31^2-c13*c22*a11*a22*b31^2+3*c12*c21*a23*a31*b11*b32+c21*c31*a23*a31*b12^2-c21*c31*b23*a12^2*b31+c12*c22*b13*a31^2*b21-c12*c22*a23*b31^2*a11-c12*c31*a23*b21*a12*b31-c12*c23*b21*a31*a11*b32-c21*c32*b23*a11^2*b32-c21*c32*b33*a11^2*b22+c11*c31*a23*b22*a32*b11+c12*c33*a31*b21*a22*b11-c11*c31*a13*b22*a21*b32+c11*c32*b13*a21*a31*b22+3*c11*c32*a23*b11*a31*b22-2*c13*c22*b21*a31*a32*b11-2*c22*c23*b11*b31*a11*a32+3*c12*c21*a13*b31*a31*b22+c12*c32*a23*b31*b21*a11+c21*c12*b13*a31*a21*b32+c11*c21*a23*a32*b12*b31-c11*c21*b23*b32*a12*a31+2*c11*c12*b23*a31^2*b22+c21*c31*a23*a12*b11*b32-c22*c32*b33*a11*b11*a21+3*c12*c21*a33*a21*b12*b31-3*c12*c21*b33*b11*a21*a32-c12*c21*a23*b31*a32*b11+3*c12*c31*a23*b21*a31*b12-2*c32*c31*a13*a12*b21^2-2*c32*c31*a23*a22*b11^2-2*c32*c33*b22*a11^2*b21+3*c13*c31*a31*a22*b12*b21-3*c13*c31*b21*a22*a11*b32+c23*c11*a22*a12*b31^2+c23*c31*b31*a12^2*b21-c12^2*a23*b31*b21*a31+c12^2*b23*a31*a21*b31+c31*c12*b13*a21*a31*b22-2*c31*c12*b23*a11*a31*b22+2*c21*c31*a13*b22*a11*b32+c21*c31*a13*b22*a32*b11-c11*c21*b13*b32*a22*a31-2*c11*c21*a33*b12*a32*b21+c11*c21*a33*a12*b21*b32+c11^2*b33*b22*a22*a31+c11*c31*a23*b12*a32*b21-c12*c21*a33*b21*a12*b31+c12*c22*a13*b31*b21*a31+2*c12*c21*a33*b11*a32*b21-c12*c23*a21*a31*b11*b32-2*c21^2*b13*a32*a31*b12+c21^2*a33*b12*a11*b32-c13*c32*b21*a11*a21*b32+c13*c32*b21*b11*a21*a32+c32^2*b13*a21*a11*b21-c32^2*a23*a11*b11*b21-c23*c32*a21*a32*b11^2-c31*c22*b33*a11^2*b22-c31*c23*a31*a21*b12^2-c11^2*a23*a32*b22*b31+c11^2*b23*b32*a22*a31-2*c21*c22*b33*a11*a31*b12+c13*c22*b11*a31^2*b22+c13*c22*b21*a31^2*b12+2*c13*c22*a21*b31*a11*b32+3*c11*c33*b21*a22*a11*b32-c12*c23*b31*a11*a31*b22+3*c23*c31*b21*b12*a11*a32+3*c11*c32*a33*b21*a21*b12-3*c11*c32*a33*a21*b11*b22+3*c12*c31*b13*b21*a22*a31+c13*c22*b21*b31*a11*a32+3*c21*c33*b31*b12*a11*a22-3*c21*c33*b31*b12*a12*a21-c13*c32*a31*a21*b11*b22-c22*c31*a13*b11*a22*b31-c13*c32*b31*a21*a11*b22+c11*c21*a13*b32*a32*b21-c11*c21*b13*a32^2*b21+3*c13*c21*b31*b12*a21*a32-c13*c22*a21*a12*b31^2-2*c31*c33*b22*a11*a21*b12-c32*c11*a13*b21*a22*b31+3*c11*c23*a31*a12*b21*b32-c11*c22*b23*a31^2*b12+c32^2*b23*a11*b11*a21+c33*c21*b31*a12^2*b21-c21*c33*b32*a11^2*b22-2*c12*c11*a23*a22*b31^2-c21*c31*a33*b12*a11*b22-c11*c21*b23*b32*a11*a32+2*c11*c12*b33*a21^2*b32+c22*c11*a13*a22*b31^2+c22*c11*a23*a12*b31^2-c21^2*a33*b12*a12*b31+2*c21^2*a33*b12*a32*b11+c13*c31*a32*a12*b21^2+c22^2*b13*a31*a11*b31-c22^2*a33*a11*b11*b31+c21*c31*a33*a21*b12^2-c21*c31*b33*a12^2*b21+c12*c23*b31*b11*a22*a31-2*c12*c13*b21*b31*a21*a32+c21*c13*a31*b12*a21*b32+c31*c12*b33*a21*a11*b22+c31*c13*a31*b22*a21*b12-2*c32*c33*b11*b21*a11*a22+c11*c13*a21^2*b32^2+c11*c13*a31^2*b22^2-c11^2*a23*a21*b32^2+c11^2*b23*a32^2*b21-c11^2*a33*a31*b22^2+c11^2*b33*a22^2*b31+c12^2*a23*b31^2*a21-c12^2*b23*a31^2*b21+c12^2*a33*b21^2*a31-c12^2*b33*a21^2*b31-c13*c11*a22^2*b31^2-c13*c11*a32^2*b21^2+c21*c23*a11^2*b32^2+c21*c23*a31^2*b12^2-c21^2*a13*a11*b32^2+c21^2*b13*a32^2*b11-c21^2*a33*a31*b12^2+c21^2*b33*a12^2*b31+c22^2*a13*b31^2*a11-c22^2*b13*a31^2*b11+c22^2*a33*b11^2*a31-c22^2*b33*a11^2*b31-c23*c21*a12^2*b31^2-c23*c21*a32^2*b11^2+c31*c33*a11^2*b22^2+c31*c33*a21^2*b12^2-c31^2*a13*a11*b22^2+c31^2*b13*a22^2*b11-c31^2*a23*a21*b12^2+c31^2*b23*a12^2*b21+c32^2*a13*b21^2*a11-c32^2*b13*a21^2*b11+c32^2*a23*b11^2*a21-c32^2*b23*a11^2*b21-c33*c31*a12^2*b21^2-c33*c31*a22^2*b11^2+c11*c23*a31*b12*a21*b32-3*c11*c23*b21*b32*a11*a32+3*c11*c23*a21*b32*a32*b11-2*c11*c12*b23*a31*a21*b32-2*c11*c12*b33*a21*a31*b22-2*c11*c13*b32*a21*a31*b22-2*c11*c21*a13*b32*a22*b31+c11*c21*a13*a32*b22*b31-c11*c21*b13*b32*a21*a32+2*c11*c21*b13*a32*a31*b22-c11*c21*a23*b32*a31*b12+c11*c21*a23*b32*a32*b11+2*c11*c21*b23*a32*a31*b12-c11*c21*a33*b12*a21*b32+2*c11*c21*a33*b12*a31*b22-c11*c21*a33*b22*a11*b32-2*c11*c21*a33*b22*a32*b11-c11*c21*b33*b12*a21*a32+2*c11*c21*b33*a12*a21*b32-2*c11*c21*b33*a12*a22*b31-c11*c21*b33*a12*a31*b22-c11*c21*b33*b22*a11*a32+2*c11*c21*b33*a22*a11*b32+c11*c21*b33*a22*a32*b11-3*c11*c22*a13*b31*a31*b22+3*c11*c22*a13*a31*b21*b32-3*c11*c22*b13*b31*a21*a32+3*c11*c22*b13*b31*a22*a31+3*c11*c22*a23*b31*a31*b12-3*c11*c22*a23*a31*b11*b32+3*c11*c22*a33*b11*a21*b32-3*c11*c22*a33*a11*b21*b32+3*c11*c22*a33*a11*b22*b31-3*c11*c22*a33*a21*b12*b31+3*c11*c22*b33*b11*a21*a32-2*c11*c22*b33*a11*a21*b32+c11*c22*b33*a11*a31*b22+3*c11*c22*b33*b21*a12*a31+c11*c22*b33*a21*a31*b12+3*c11*c23*b31*b22*a11*a32+c11*c31*a33*a11*b22^2-c11*c31*b33*a22^2*b11-c11*c32*b13*a21^2*b32-c11*c32*b33*a21^2*b12-c11*c33*a31*a11*b22^2-c11*c33*b32*a21^2*b12+2*c11^2*a23*b32*a22*b31-c11^2*b23*a32*a22*b31-2*c11^2*b23*a32*a31*b22+c11^2*a33*b22*a21*b32-c11^2*a33*b22*a22*b31-c21^2*a13*b32*a32*b11-c21^2*a13*a32*b12*b31-c21^2*b13*a32*a12*b31-c21^2*a33*a12*b11*b32+c21^2*b33*b12*a11*a32+c21^2*b33*b12*a12*a31-2*c21^2*b33*a12*a11*b32-c21^2*b33*a12*a32*b11-c21*c33*a31*a21*b12^2-2*c12*c11*a33*a32*b21^2+2*c12*c13*a21*a22*b31^2-2*c12*c13*b22*a31^2*b21+c12*c23*b21*a31^2*b12+c12*c31*a13*a32*b21^2+c12*c31*a33*a12*b21^2-c12*c32*a13*b21^2*a31+c12*c32*b13*a21^2*b31-c12*c32*a33*b21^2*a11+c12*c32*b33*a21^2*b11+c12*c33*b31*a21^2*b12+c12*c33*b11*a21^2*b32+c13*c31*b31*a22^2*b11+c13*c32*b31*a21^2*b12-c13*c32*a31*a12*b21^2-c13*c32*a11*a32*b21^2+c13*c32*b11*a21^2*b32-2*c22*c21*a13*a12*b31^2-2*c22*c21*a33*a32*b11^2-2*c22*c23*b32*a11^2*b31+2*c22*c23*a31*a32*b11^2+2*c22*c23*a11*a12*b31^2-2*c22*c23*b12*a31^2*b11-c22*c32*a23*b11^2*a31+c22*c32*b33*a11^2*b21+c22*c33*b31*a11^2*b22-c22*c33*a31*a22*b11^2+c22*c33*b21*a11^2*b32-c22*c33*a21*a32*b11^2-c22^2*a13*b31*b11*a31-c31*c23*b32*a11^2*b22-c31^2*a13*a22*b12*b21+c31^2*b13*b22*a11*a22+c31^2*b13*b22*a12*a21-c31^2*b13*a22*a12*b21-2*c31^2*b13*a22*a21*b12+c31^2*a23*b12*a11*b22-c31^2*a23*b12*a12*b21+2*c31^2*a23*b12*a22*b11+2*c31*c32*b13*a21^2*b12+2*c31*c32*b23*a11^2*b22-c31^2*a23*a12*b11*b22+c31^2*b23*b12*a11*a22+c31^2*b23*b12*a12*a21-2*c31^2*b23*a12*a11*b22-c31^2*b23*a12*a22*b11+c32*c11*a13*a32*b21^2+c32*c11*a33*a12*b21^2+c32*c21*a23*a32*b11^2+c32*c21*a33*a22*b11^2-2*c32*c33*b12*a21^2*b11-3*c22*c31*b23*b11*a11*a32+3*c22*c31*b23*b11*a12*a31+c11*c31*a13*b22*a22*b31-2*c11*c31*a13*b22*a32*b21+c11*c31*a13*a22*b21*b32-c11*c31*b13*b22*a21*a32+2*c11*c31*b13*a22*a21*b32+c11*c31*b13*a22*a32*b21+2*c11*c31*a23*b12*a21*b32-2*c11*c31*a23*b12*a22*b31-c11*c31*a23*b12*a31*b22+c11*c31*a23*a12*b22*b31-c11*c31*a23*b22*a11*b32-c11*c31*b23*b12*a22*a31-2*c11*c31*b23*a12*a32*b21+2*c11*c31*b23*b22*a11*a32-c11*c31*a33*b22*a21*b12+c11*c31*a33*b22*a22*b11+c11*c31*a33*a22*b12*b21-c11*c31*b33*b22*a11*a22-c11*c31*b33*b22*a12*a21+3*c11*c32*b13*b21*a21*a32-3*c11*c32*b13*b21*a22*a31+3*c11*c32*a23*a11*b21*b32-3*c11*c32*a23*a11*b22*b31-3*c11*c32*b23*b11*a21*a32+3*c11*c32*b23*b11*a22*a31+c11*c32*b23*a11*a21*b32-3*c11*c32*b23*a11*a22*b31+3*c11*c32*b23*a21*a12*b31+3*c11*c32*b33*b21*a11*a22+c11*c32*b33*a21*a11*b22+3*c11*c33*b31*b22*a12*a21+c11*c33*a31*b22*a21*b12-3*c11*c33*b31*b22*a11*a22-3*c11*c33*b32*b21*a12*a21+3*c11*c33*a32*b21*a21*b12+c11*c33*a21*b22*a11*b32-3*c11*c33*a21*b22*a32*b11+2*c12*c11*a33*b21*a22*b31+2*c12*c13*b32*a21*b21*a31-2*c12*c13*b31*b21*a22*a31+2*c12*c13*b22*a31*a21*b31+3*c12*c21*b13*b31*a21*a32-3*c12*c21*a23*b31*a31*b12-3*c12*c21*a33*b11*a21*b32+3*c12*c21*a33*a11*b21*b32-3*c12*c21*a33*a11*b22*b31+3*c12*c21*b33*b11*a22*a31+3*c12*c21*b33*a11*a32*b21-3*c12*c21*b33*b21*a12*a31-c12*c21*a13*b31*a32*b21-c12*c21*a33*b11*a22*b31-c12*c22*b13*a31*a21*b31+c12*c22*a23*b31*b11*a31-c12*c22*b23*a31*a11*b31-2*c12*c22*a33*b21*b11*a31+c12*c22*a33*b31*b11*a21+c12*c22*a33*b31*b21*a11-c12*c22*b33*a31*a11*b21-c12*c22*b33*a31*a21*b11-c12*c23*b31*a21*a31*b12+c12*c23*b21*b31*a11*a32-2*c12*c23*b21*a31*a32*b11+2*c12*c23*a21*b31*a11*b32+3*c12*c31*a13*b21*a21*b32-3*c12*c31*a13*a21*b22*b31-3*c12*c31*b13*b21*a21*a32-3*c12*c31*a23*b11*a31*b22-3*c12*c31*a23*a11*b21*b32+3*c12*c31*a23*a11*b22*b31+3*c12*c31*b23*b11*a21*a32-3*c12*c31*b23*b11*a22*a31+3*c12*c31*b23*a11*a22*b31+3*c12*c31*a33*a21*b11*b22-3*c12*c31*b33*b21*a11*a22+3*c12*c31*b33*b21*a12*a21-c12*c31*a13*b21*a22*b31+2*c12*c31*a23*b11*a22*b31-c12*c31*a33*b21*a22*b11-c12*c32*b13*a21*b21*a31-c12*c32*b23*a21*a11*b31+2*c12*c32*b23*a31*a11*b21-c12*c32*b23*a31*a21*b11+c12*c33*b31*b21*a12*a21-c12*c33*b31*a21*a11*b22+2*c12*c33*a31*b21*a11*b22-c12*c33*a31*b21*a21*b12-c12*c33*a31*a21*b11*b22-c12*c33*b21*a11*a21*b32+c13*c22*b31*b11*a22*a31-c13*c22*b31*a21*a31*b12+c13*c22*b31*b21*a12*a31+2*c13*c11*b31*a22*a32*b21-c13*c21*b31*a12*a32*b21-c13*c21*b31*a22*a32*b11-3*c13*c21*a31*a12*b21*b32+3*c13*c21*a31*a22*b11*b32+3*c13*c21*b21*b32*a11*a32-3*c13*c21*a21*b32*a32*b11+3*c13*c21*b22*b31*a12*a31-3*c13*c21*a22*b31*a31*b12-c13*c22*b31*a11*a31*b22-c13*c22*b21*a31*a11*b32-c13*c31*b31*a22*a12*b21-3*c13*c31*a31*b22*a22*b11+3*c13*c31*b31*b22*a11*a22-3*c13*c31*a32*b21*a21*b12-c13*c31*b21*a22*a32*b11+3*c13*c31*a21*b22*a32*b11+c13*c32*b31*b21*a11*a22+c13*c32*b31*b21*a12*a21+2*c13*c32*a31*b21*a11*b22-c13*c32*a31*b21*a21*b12+c13*c32*a31*b21*a22*b11+c21*c12*b23*a31*a11*b32-2*c21*c12*b33*a11*a21*b32+c21*c12*b33*a11*a31*b22+c21*c12*b33*a21*a31*b12+c21*c13*a31*b22*a11*b32-2*c21*c22*b13*a31*a11*b32-2*c21*c23*b32*a11*a31*b12-c21*c31*a13*b12*a21*b32+c21*c31*a13*b12*a22*b31-c21*c31*a13*b12*a31*b22+c21*c31*a13*b12*a32*b21-2*c21*c31*a13*a12*b21*b32-2*c21*c31*a13*a12*b22*b31+c21*c31*a13*a22*b11*b32+2*c21*c31*b13*b12*a21*a32+2*c21*c31*b13*b12*a22*a31-c21*c31*b13*a12*a21*b32-c21*c31*b13*a12*a31*b22+c21*c31*b13*a12*a32*b21-c21*c31*b13*b22*a11*a32-c21*c31*b13*a22*a11*b32-2*c21*c31*b13*a22*a32*b11-c21*c31*a23*b12*a11*b32+c21*c31*a23*b12*a12*b31-2*c21*c31*a23*b12*a32*b11-c21*c31*b23*b12*a11*a32-c21*c31*b23*b12*a12*a31+2*c21*c31*b23*a12*a11*b32+c21*c31*a33*b12*a12*b21-2*c21*c31*a33*b12*a22*b11-c21*c31*b33*b12*a11*a22-c21*c31*b33*b12*a12*a21+2*c21*c31*b33*a12*a11*b22+c21*c31*b33*a12*a22*b11+3*c21*c32*a13*b11*a21*b32-3*c21*c32*a13*a21*b12*b31+c21*c32*b13*a11*a31*b22-3*c21*c32*b13*a11*a32*b21+3*c21*c32*b13*b21*a12*a31-3*c21*c32*b13*a21*a12*b31-2*c21*c32*b13*a21*a31*b12-3*c21*c32*a23*b11*a11*b32+3*c21*c32*a23*a11*b12*b31+3*c21*c32*b23*b11*a11*a32-3*c21*c32*b23*b11*a12*a31+c21*c32*b23*a11*a31*b12-3*c21*c32*b33*b11*a11*a22+3*c21*c32*b33*b11*a12*a21+c21*c32*b33*a11*a21*b12+c21*c33*a31*b12*a11*b22-3*c21*c33*a31*a12*b11*b22-3*c21*c33*b21*b12*a11*a32+c21*c33*a21*b12*a11*b32+3*c21*c33*a21*a12*b11*b32+3*c21*c33*a32*b11*a11*b22-c22*c11*a23*b31*a32*b11-c22*c11*a33*b11*a22*b31+2*c22*c11*a33*b11*a32*b21-c22*c11*a33*b21*a12*b31+2*c22*c21*a13*b31*a32*b11+2*c22*c21*a33*b11*a12*b31-2*c22*c23*b31*b11*a12*a31-3*c22*c31*a13*b11*a21*b32+3*c22*c31*a13*b11*a31*b22-3*c22*c31*a13*b21*a31*b12+3*c22*c31*a33*a11*b12*b21+3*c22*c31*b33*b11*a11*a22-c22*c31*a13*b11*a32*b21+c22*c32*a13*b21*b11*a31+c22*c32*a13*b31*b11*a21-2*c22*c32*a13*b31*b21*a11-c22*c32*b13*a21*a11*b31-c22*c32*b13*a31*a11*b21+2*c22*c32*b13*a31*a21*b11+c22*c32*a23*a11*b11*b31-c22*c32*b23*a11*b11*a31+c22*c32*a33*a11*b11*b21+c22*c33*b31*b11*a11*a22+c22*c33*b31*b11*a12*a21-2*c22*c33*b31*a11*a12*b21-c22*c33*b31*a11*a21*b12-c22*c33*a31*b11*a11*b22+2*c22*c33*a31*b11*a21*b12-c22*c33*a21*b11*a11*b32-3*c23*c31*b31*b12*a11*a22-c23*c11*b31*a12*a32*b21-c23*c11*b31*a22*a32*b11+2*c23*c21*b31*a12*a32*b11+3*c23*c31*b31*b12*a12*a21+3*c23*c31*a31*a12*b11*b22-3*c23*c31*a21*a12*b11*b32+3*c23*c31*b32*b11*a11*a22-3*c23*c31*a32*b11*a11*b22+c23*c32*b31*b11*a11*a22+c23*c32*b31*b11*a12*a21-2*c23*c32*b31*a11*a12*b21-c23*c32*b31*a11*a21*b12-c23*c32*a31*b11*a11*b22+c23*c32*a31*b11*a12*b21+2*c23*c32*a31*b11*a21*b12-c23*c32*a31*a11*b12*b21+c23*c32*b21*b11*a11*a32+c31*c13*a21*b22*a11*b32+c31*c22*b13*a11*a31*b22-2*c31*c22*b13*a21*a31*b12+c31*c22*b23*a11*a31*b12+c31*c22*b33*a11*a21*b12+c31*c23*a31*b12*a11*b22+c31*c23*a21*b12*a11*b32-2*c31*c32*b13*a21*a11*b22-2*c31*c32*b23*a11*a21*b12+2*c32*c11*a23*b11*a22*b31-c32*c11*a23*b11*a32*b21-c32*c11*a23*b21*a12*b31-c32*c11*a33*b21*a22*b11-c32*c21*a13*b11*a22*b31-c32*c21*a13*b11*a32*b21+2*c32*c21*a13*b21*a12*b31-c32*c21*a33*b11*a12*b21+2*c32*c31*a13*b21*a22*b11+2*c32*c31*a23*b11*a12*b21+2*c32*c33*b22*a11*b11*a21-2*c32*c33*b21*b11*a12*a21+2*c32*c33*b12*a21*a11*b21-c33*c11*b21*a22*a32*b11-c33*c21*b31*a12*a22*b11-c33*c21*b21*a12*a32*b11+2*c33*c31*b21*a12*a22*b11-c22*c31*a33*b11*a12*b21-2*c12*c33*b31*a21*a22*b11-c31*c12*b33*a21^2*b12-c31*c13*a31*a11*b22^2-c21*c13*a21*a11*b32^2-c21*c13*b22*a31^2*b12-c12*c32*b33*a21*a11*b21-c33*c11*b31*a22*a12*b21-3*c13*c21*b31*b22*a11*a32-3*c21*c33*b32*b11*a11*a22+c11*c31*a13*a31*b22^2-c11*c31*b13*a22^2*b31+c11*c21*b33*a12*a32*b21+2*c11^2*a33*b22*a32*b21-3*c23*c31*a31*b12*a12*b21+c12*c33*b31*b21*a11*a22+c31*c12*b23*a11*a21*b32-3*c12*c31*a33*b21*a21*b12,
-3*c23*a13*a31*b22*a32*b11+c22*a13*b33*a21*a31*b12+c31*a23*a33*b12*a22*b11+3*c31*b13*a23*b12*a21*a32-2*c32*a23*b23*a11*a31*b12-2*c11*a23*a33*b22*a32*b11-c31*b13^2*a22*a21*a32-c33*b13*a21*b12*a22*a31-3*c11*b13*a23*b32*a22*a31+3*c33*a13*a31*b22*a12*b21-2*c32*a23*b13*a11*a21*b32+c23*a23*a11^2*b32^2-c32*a13*a33*a12*b21^2+c22*a23*b33*a11*a31*b12+c11*b13*b23*a32*a22*a31-2*c11*b23*a23*a32^2*b11-c32*b13*b23*a31*a11*a22+2*c32*a23*a33*b11*a11*b22+2*c33*b33*a22*a11*a21*b12+c33*a13*b31*a22^2*b11-3*c12*b13*a33*a21*a22*b31+3*c31*b23*a33*b12*a11*a22-3*c32*b13*a23*b11*a22*a31-c13*a23*b31*a22*a32*b11+c11*a13*a23*a21*b32^2-3*c13*a23*b31*b22*a11*a32+c13*b23*b12*a22*a31^2+c12*a23*b33*a11*a31*b22-2*c12*a33^2*b21*a21*b12+c23*a23*a31^2*b12^2-2*c12*a33*b23*a21*a31*b12+c21*b33*a23*a12^2*b31-3*c32*b23*a33*b11*a12*a21+c33*b13*a12*a21^2*b32-c33*a23*a31*a21*b12^2+2*c33*b23*a12*a21*a31*b12-c12*a13*a23*a31*b21*b32+c13*a33*a32*a12*b21^2+c32*b23*b33*a11^2*a22-c32*a33*b13*a21^2*b12+c33*a33*a11^2*b22^2+c33*a33*a21^2*b12^2-c33*a33*a12^2*b21^2+c21*b13*b23*a12*a31*a32-c23*b13*b11*a21*a32^2+c23*b13*b12*a22*a31^2+3*c22*b13*a33*a21*a12*b31-c13*b23*a31*b12*a21*a32-c13*a23*a21*a11*b32^2-c23*a33*b32*a11^2*b22+c23*b33*a22*a11^2*b32+c33*a23*a21*b12*a11*b32+c33*b13*a22*a11*a32*b21-2*c13*b33*a12*b21*a21*a32-c33*b23*a21*a12^2*b31-c33*b23*b21*a12^2*a31-c32*b13^2*a21^2*a32+c32*a23^2*a32*b11^2-c32*b23^2*a11^2*a32-c31*b33*a13*a22*a12*b21+2*c21*a33^2*b12*a12*b21-c21*a33^2*b12*a22*b11+3*c31*a13*b23*b22*a11*a32-c12*b23*b33*a31*a11*a22+c13*b23*a12*a31^2*b22-c32*a23*b33*a11^2*b22-c32*a23*a33*a22*b11^2-3*c32*a23*b33*a11*a12*b21-c33*a33*a22^2*b11^2-2*c21*a13*a33*b12*a32*b21+c13*b33*a22*a11*a32*b21+2*c33*a33*b21*a12*a22*b11+c12*a33^2*a21*b11*b22-3*c22*a13*b23*a31*a32*b11-c11*b13*b33*a22^2*a31+c11*a23^2*b32*a31*b12-c11*b23*a33*a12*a32*b21+c33*a13*a32*a12*b21^2+c33*a23*b31*a12^2*b21+c22*b33^2*a12*a11*a21-c23*a13*a21*a11*b32^2-c11*a23^2*b32*a12*b31-c13*b33*a11*b22*a21*a32-3*c11*a13*b23*a32*a31*b22+c21*a13*a23*b32*a12*b31-c31*b13*a33*a22*a12*b21+c23*b13*a32*a21*a12*b31+3*c13*a33*a31*a22*b12*b21-2*c21*a13*a33*a12*b21*b32+c23*b13*a32*b21*a12*a31-3*c12*a23*b33*b11*a21*a32+2*c11*a23^2*b32*a32*b11-c33*b13*a22*a11*a21*b32-c13*b23*a31*a12*a21*b32-2*c13*b23*a12*b31*a22*a31-c13*b33*a21*a12*a31*b22+2*c22*a13*b13*a31^2*b22+c13*a23*a31*b12*a21*b32-c21*b13^2*a32*a22*a31-2*c21*b13*a13*a32^2*b21-3*c23*a33*a21*a12*b11*b32+c11*b13*a23*a32^2*b21-c11*b33*a23*a12*a32*b21-c21*a13^2*b32*a22*b31+c11*a33^2*b22*a21*b12+c31*a23*a33*a12*b11*b22+c31*a23^2*b12*a11*b32+2*c31*a23^2*b12*a12*b31+3*c12*b13*a23*b31*a21*a32+c13*a23*b21*a32^2*b11+c12*b13*b23*a31^2*a22+c12*b13*b33*a21^2*a32+2*c32*a13*b13*a21^2*b32-c32*a13*b33*a21^2*b12+3*c32*b13*a33*a21*a22*b11-c21*a13*a33*b12*a31*b22+c22*b13^2*a31*a21*a32+c22*b13*b23*a12*a31^2-c12*a23*a33*b11*a21*b32+c23*b33*a12*b11*a21*a32-c31*b33*a23*a12*a22*b11-2*c31*a13*a33*b22*a22*b11+2*c13*b13*b21*a21*a32^2+c11*b23*a13*a32^2*b21+2*c33*b33*a21*a12*a11*b22-c12*a33^2*b21*a22*b11-c33*a13*b21*a22*a32*b11+3*c31*a23*b33*a12*a11*b22+c13*b23*a32*a11*a22*b31-c23*a13*b22*a31^2*b12-c23*b13*a11*a32^2*b21+2*c13*b23*a32*a11*a21*b32+c21*b23*b33*a12*a11*a32-3*c13*a33*a21*b22*a32*b11-3*c32*b13*a23*a21*a12*b31-c33*b13*b11*a22^2*a31+c33*b13*b12*a21^2*a32-3*c23*a13*b31*b12*a21*a32+c12*a23*b13*a31*a21*b32-c13*b33*a11*a22^2*b31+c31*b13^2*a22^2*a31-c31*a23^2*a31*b12^2+c31*b23^2*a12^2*a31+2*c11*b33*a23*a22*a32*b11+c21*a13*a23*a11*b32^2+c12*a13*a33*b21*a22*b31+c13*a33*b31*a22^2*b11-c31*b23^2*a12*a11*a32-2*c31*b23*a23*a12^2*b31-c11*a33^2*b22*a12*b21-2*c33*b33*a22*b11*a12*a21+c12*b33^2*a21*a11*a22+2*c21*a13*a33*b12*a21*b32+c21*a13*a33*b12*a22*b31+c23*a33*b31*a12^2*b21+c23*a33*a32*a22*b11^2+c12*a33*b23*a11*a21*b32-3*c21*a13*b33*b22*a11*a32-c12*a23*b13*a31^2*b22+2*c12*a23*b23*a31^2*b12-2*c22*a13*b33*a11*a31*b22+2*c13*a13*b31*a22*a32*b21-2*c33*a33*b22*a11*a21*b12-2*c13*b13*a32*a21^2*b32+c12*a23^2*b31*a11*b32-2*c12*a23^2*b31*a31*b12+c32*a23*b33*a11*a21*b12+2*c21*a13^2*b32*a32*b21-c32*a23*a33*b11*a21*b12+3*c21*b13*a33*b12*a22*a31-c11*b33^2*a12*a21*a22-c31*a13*a23*b12*a21*b32+c13*b23*a32*b11*a22*a31-c13*a23*b22*a31^2*b12+c12*a23*a33*b11*a22*b31+c11*a13*a33*b22*a32*b21+2*c12*b23*b33*a12*a31*a21-c13*a33*a31*a11*b22^2+c23*a13*a31*b12*a21*b32-c23*b33*a21*a12^2*b31-c23*b33*b21*a12^2*a31-3*c22*a23*b33*b11*a12*a31+c21*a13*a33*a12*b22*b31+c11*a13*a33*a31*b22^2+3*c23*a13*b31*b22*a11*a32+c23*a13*a31*b22*a11*b32-3*c21*b13*a33*a22*a11*b32+c21*b13*b33*a12*a31*a22-c21*b23*b33*a12^2*a31+c21*a33^2*b12*a11*b22-c11*b33*a13*a22*a32*b21-c23*b33*a21*b12*a11*a32-3*c21*a13*b33*b12*a22*a31+3*c32*a13*b23*b11*a22*a31-2*c32*a13*b23*a11*a21*b32+c11*a23*a33*a12*b22*b31+c31*a13*a33*a22*b12*b21-c11*a23^2*a32*b12*b31+2*c23*b23*b11*a11*a32^2-2*c23*b23*a32*a11^2*b32+c23*b33*b22*a11^2*a32+c23*a13*b21*a32^2*b11-3*c31*a13*b33*b22*a12*a21+3*c23*a13*a31*a22*b11*b32-c11*b13*b23*a21*a32^2+3*c13*a23*b31*b12*a21*a32+3*c21*b13*a33*b22*a11*a32-3*c11*a23*b33*a12*a31*b22-2*c11*a13*a23*b32*a32*b21+c13*a33*a31*b22*a21*b12-c31*a13*a33*b22*a21*b12+2*c13*b13*b31*a22^2*a31+c32*a23^2*a11*b12*b31-c32*a23^2*b11*a12*b31-3*c11*a23*b33*b12*a21*a32-2*c22*a33*b13*a11*a31*b22+3*c11*a23*b33*a12*a21*b32-2*c22*a13*b13*a31*a21*b32-c11*b33*a23*a12*a22*b31+c21*a13^2*b32*a31*b22-c11*b23^2*a12*a31*a32+c33*a13*a21*b22*a11*b32+c13*a23*a31*b22*a11*b32-c13*b23*b11*a21*a32^2+c11*b23*b33*a12*a31*a22-c23*a23*a12^2*b31^2-c23*a23*a32^2*b11^2-c31*a13^2*a31*b22^2-2*c22*a33^2*b11*a11*b22+c22*a33^2*b11*a21*b12+c32*b13*b33*a12*a21^2+2*c32*a23*b23*a11^2*b32-c22*a23*b13*a31^2*b12-c22*a23*a33*a32*b11^2-2*c23*b33*a22*b11*a11*a32+c21*b13*a23*a32^2*b11+c21*a23*a33*a31*b12^2-3*c23*a13*a31*a12*b21*b32-3*c31*b23*a33*a12*a11*b22+c12*a33*b23*a11*a31*b22+c11*b13*a33*a22^2*b31+c31*b23*a33*a12^2*b21+c31*b33*a13*a22^2*b11-c33*b13*a11*b22*a21*a32+c12*b23^2*a31*a11*a32-c12*a33*b13*a21^2*b32+2*c12*a33*b33*a21^2*b12+3*c13*a33*b31*b22*a12*a21-2*c13*b13*a22*a31^2*b22-3*c12*b13*a23*a31*a32*b21+c13*b33*a12*a21^2*b32-c32*a13*a23*b21*a31*b12-c12*b13*b23*a31*a21*a32+c13*b33*b12*a21^2*a32-c32*a33*b23*a11^2*b22-c33*a13*a31*a11*b22^2-c12*a13*a33*a21*b22*b31+c13*a23*a22*a12*b31^2-c22*b23*b33*a12*a11*a31+3*c22*b13*a23*a31*a32*b11-c22*b13*b23*a31*a11*a32-c11*a13*a33*b22*a21*b32+3*c31*a13*b33*a22*a21*b12-2*c33*b13*a12*b21*a21*a32-3*c33*a23*b31*b12*a11*a22-c21*a13^2*a32*b22*b31-c21*b13*b23*a32^2*a11-3*c23*a13*b31*a22*a11*b32+3*c32*a13*b23*a21*a12*b31-c33*a13*b32*a21^2*b12-c33*b13*a11*a22^2*b31+c33*b23*b22*a11^2*a32+2*c33*b33*b11*a11*a22^2-c12*b13*b33*a22*a21*a31-2*c12*a23*b23*a31*a11*b32-c13*a33*b32*a21^2*b12-3*c12*a23*b33*a11*a22*b31+c32*a13^2*a32*b21^2+3*c13*a33*a21*a22*b11*b32+c13*b33*a22*a21*a12*b31+c23*b13*a12*a31^2*b22-2*c23*b23*a12*a31^2*b12+2*c23*b23*b31*a12^2*a31-c23*a33*a31*a21*b12^2-c22*a13*a33*b11*a21*b32-c22*a13*a33*a11*b21*b32+2*c22*a13*a33*b11*a31*b22-c31*b23*a33*a12*a22*b11+2*c12*a13*a33*b21*a21*b32-c32*a13^2*b21*a22*b31+c32*b13^2*a22*a21*a31+c21*a23*a33*b12*a32*b11+3*c12*b13*a33*b21*a22*a31-c13*b33*b11*a22^2*a31-c11*a23*a33*b12*a21*b32-2*c32*a23^2*b11*a11*b32+c32*a23^2*b11*a31*b12-c11*a23^2*a11*b32^2+c11*b23^2*a32^2*a11-c11*a33^2*a11*b22^2+c11*b33^2*a22^2*a11+c12*a23^2*a12*b31^2-c12*b23^2*a12*a31^2+c12*a33^2*a12*b21^2-c12*b33^2*a12*a21^2+c13*a13*a21^2*b32^2+c13*a13*a31^2*b22^2-c13*a13*a22^2*b31^2-c13*a13*a32^2*b21^2-c21*a13^2*a21*b32^2+c21*b13^2*a21*a32^2-c21*a33^2*a21*b12^2+c21*b33^2*a12^2*a21+c22*a13^2*a22*b31^2-c22*b13^2*a31^2*a22+c22*a33^2*a22*b11^2-c22*b33^2*a11^2*a22+c11*b33*a13*a22^2*b31-2*c11*b33*a33*a22^2*b11-c12*a13*a23*a22*b31^2-c12*a13*b23*a31^2*b22+c12*a23^2*a31*b11*b32-c12*a23^2*b31*a32*b11+c12*a33^2*b21*a11*b22+2*c11*b33*a33*a22*a12*b21-c12*a13*a23*b31*a21*b32+2*c12*a13*a23*b31*a31*b22+c12*a13*a23*b31*a32*b21-3*c12*a13*b23*b31*a21*a32+c12*a13*b23*a31*a21*b32+3*c12*a13*b23*a31*a32*b21-c12*a13*a33*b21*a31*b22-3*c12*a13*b33*b21*a22*a31+3*c12*a13*b33*a21*a22*b31+c12*a13*b33*a21*a31*b22-c12*a23*a33*b11*a31*b22-c12*a23*a33*a11*b21*b32-c12*a23*a33*a11*b22*b31+2*c12*a23*a33*b21*a31*b12+2*c12*a23*a33*a21*b12*b31+3*c12*a23*b33*b11*a22*a31+c12*a23*b33*a11*a21*b32+3*c12*a23*b33*a11*a32*b21-2*c12*a23*b33*a21*a31*b12+c12*a23*a33*b11*a32*b21-2*c12*a23*a33*b21*a12*b31+3*c12*b23*a33*b11*a21*a32-3*c12*b23*a33*b11*a22*a31+3*c12*b23*a33*a11*a22*b31-3*c12*b23*a33*a11*a32*b21-c12*b23*b33*a21*a32*a11+c12*a33*b13*a21*a31*b22-2*c12*a33*b33*a21*a11*b22-2*c13*a13*b32*a21*a31*b22-2*c13*b13*a32*b21*a22*a31+2*c13*b13*a32*a21*a31*b22+2*c13*b13*a31*a22*a21*b32-2*c13*b13*a22*b31*a21*a32+3*c13*a23*b31*a22*a11*b32-3*c13*a23*b31*a12*a21*b32+3*c13*a23*a31*a12*b21*b32-3*c13*a23*a31*a22*b11*b32+3*c13*a23*a31*b22*a32*b11+c13*b23*a32*a21*a12*b31-c13*b23*a32*a11*a31*b22+c13*b23*a32*b21*a12*a31-c13*b23*a11*b32*a22*a31-3*c13*a33*b31*a22*a21*b12-3*c13*a33*a31*b22*a12*b21+3*c13*a33*b21*b22*a11*a32-3*c13*a33*b21*a22*a11*b32+c13*a33*a21*b22*a11*b32+2*c13*b33*a22*a11*a31*b22+c13*b33*a22*b21*a12*a31+c13*b33*a22*b11*a21*a32-c13*b33*a22*a11*a21*b32-c13*b33*a21*b12*a22*a31-c13*a23*b31*a12*a32*b21-c13*a33*b21*a22*a32*b11-c21*a13*a23*b32*a31*b12-2*c21*a13*a23*b32*a32*b11+c21*a13*a23*a32*b12*b31-3*c21*a13*b23*b32*a12*a31+3*c21*a13*b23*a32*a31*b12-c21*a13*a33*b22*a11*b32+c21*a13*a33*b22*a32*b11+c21*a13*a33*a22*b11*b32+3*c21*a13*b33*a12*a31*b22+3*c21*a13*b33*a22*a11*b32+3*c21*b13*a23*b32*a12*a31-3*c21*b13*a23*a32*a31*b12-3*c21*b13*a33*a12*a31*b22-2*c21*b13*b33*a32*a12*a21+2*c21*b13*a13*a32*a22*b31-c21*b13*a23*a32*a12*b31-c21*b13*a33*a12*a22*b31+2*c21*b13*a33*a12*a32*b21-c21*b13*a33*a22*a32*b11-c21*a23*a33*b12*a11*b32-2*c21*a23*a33*b12*a12*b31+c21*a23*a33*a12*b11*b32+3*c21*a23*b33*b12*a11*a32-3*c21*a23*b33*a12*a11*b32-c21*b23*a13*a32*a12*b31-3*c21*b23*a33*b12*a11*a32-2*c11*b23*b33*a32*a22*a11+c11*b23*b33*a32*a12*a21-c11*b23*a13*a32*a22*b31+2*c11*b23*a23*a32*a12*b31-c11*b23*a33*a12*a22*b31+c11*a13*a23*b32*a22*b31-c11*a13*a23*b32*a31*b22+c11*a13*a23*a32*b22*b31+3*c11*a13*b23*b32*a22*a31-2*c11*a13*a33*b22*a22*b31+c11*a13*a33*a22*b21*b32+3*c11*a13*b33*b22*a21*a32-3*c11*a13*b33*a22*a21*b32-c11*b13*a23*a32*a22*b31+3*c11*b13*a23*a32*a31*b22-3*c11*b13*a33*b22*a21*a32+3*c11*b13*a33*a22*a21*b32-c11*b13*a33*a22*a32*b21+c11*b13*b33*a22*a21*a32+c11*a23*a33*b12*a22*b31-c11*a23*a33*b12*a31*b22+c11*a23*a33*b12*a32*b21+c11*a23*a33*a12*b21*b32+2*c11*a23*a33*b22*a11*b32-2*c11*a23*a33*a22*b11*b32+3*c11*a23*b33*b12*a22*a31+3*c11*b23*a33*b12*a21*a32-3*c11*b23*a33*a12*a21*b32+3*c11*b23*a33*a12*a31*b22-3*c31*b13*a23*b22*a11*a32+3*c31*b13*a23*a22*a11*b32+c31*b13*b23*a32*a12*a21+c31*b13*b23*a32*a22*a11-2*c31*b13*b23*a12*a31*a22+3*c31*b13*a33*b22*a12*a21-3*c31*b13*a33*a22*a21*b12+c31*b13*b33*a12*a21*a22+2*c31*b13*a13*a22*a32*b21+2*c31*b13*a23*a12*a22*b31+2*c11*b23*a33*a22*a32*b11+3*c21*b23*a33*a12*a11*b32-c21*b23*a33*a12*a32*b11-c21*b33*a13*a12*a22*b31+2*c21*b33*a13*a12*a32*b21-c21*b33*a13*a22*a32*b11-c21*b33*a23*a12*a32*b11+2*c21*b33*a33*a12*a22*b11-c22*a13*a23*b31*a11*b32+2*c22*a13*a23*b31*a31*b12-c22*a13*a23*a31*b11*b32+3*c22*a13*b23*b31*a11*a32+c22*a13*b23*a31*a11*b32+2*c22*a13*a33*a11*b22*b31-c22*a13*a33*b21*a31*b12-c22*a13*a33*a21*b12*b31+3*c22*a13*b33*b11*a21*a32+c22*a13*b33*a11*a21*b32-3*c22*a13*b33*a11*a32*b21+3*c22*a13*b33*b21*a12*a31-3*c22*a13*b33*a21*a12*b31+c22*a13*a23*b31*a32*b11-2*c22*a13*a33*b11*a22*b31+c22*a13*a33*b11*a32*b21+c22*a13*a33*b21*a12*b31-3*c22*b13*a23*b31*a11*a32-3*c22*b13*a33*b11*a21*a32+3*c22*b13*a33*a11*a32*b21-3*c22*b13*a33*b21*a12*a31-c22*b13*b33*a21*a32*a11-c22*b13*b33*a12*a31*a21+2*c22*b13*b33*a31*a11*a22+c22*a23*b13*a31*a11*b32+2*c22*a23*a33*b11*a11*b32+c22*a23*a33*b11*a12*b31-c22*a23*a33*b11*a31*b12-c22*a23*a33*a11*b12*b31+3*c22*a23*b33*a11*a12*b31+3*c22*b23*a33*b11*a12*a31-3*c22*b23*a33*a11*a12*b31+c22*a33*b13*a11*a21*b32+c22*a33*b13*a21*a31*b12+c22*a33*b23*a11*a31*b12-2*c22*a33*b33*a11*a21*b12+3*c23*a13*b31*a12*a21*b32+c23*b13*a32*a11*a22*b31+c23*b13*a32*b11*a22*a31+2*c23*b13*a32*a11*a21*b32-c23*b13*a31*b12*a21*a32-c23*b13*a31*a12*a21*b32-2*c23*b13*a12*b31*a22*a31-c23*b13*a11*b32*a22*a31-2*c23*a23*b32*a11*a31*b12-2*c23*b23*a32*b11*a12*a31+2*c23*b23*a32*a11*a31*b12+2*c23*b23*a31*a12*a11*b32-2*c23*b23*a12*b31*a11*a32+3*c23*a33*b31*b12*a11*a22-3*c23*a33*b31*a12*a11*b22+c23*a33*a31*b12*a11*b22-3*c23*a33*a31*b12*a22*b11+3*c23*a33*a31*a12*b11*b22-3*c23*a33*b21*b12*a11*a32+3*c23*a33*b21*a12*a11*b32+c23*a33*a21*b12*a11*b32+3*c23*a33*a21*b12*a32*b11+c23*b33*a22*b11*a12*a31-c23*b33*a22*a11*a31*b12-c23*b33*a21*a12*a11*b32+c23*b33*a12*a11*a22*b31+2*c23*b33*a12*a21*a31*b12+c23*b33*a12*a11*a32*b21-c23*b33*a11*a12*a31*b22-c23*a13*b31*a12*a32*b21-c23*a13*b31*a22*a32*b11+2*c23*a23*b31*a12*a32*b11-c23*a33*b31*a12*a22*b11-c23*a33*b21*a12*a32*b11-2*c31*a13*a23*b12*a22*b31+2*c31*a13*a23*b12*a31*b22+c31*a13*a23*b12*a32*b21+c31*a13*a23*a12*b21*b32-2*c31*a13*a23*a12*b22*b31-c31*a13*a23*b22*a11*b32+c31*a13*a23*a22*b11*b32-3*c31*a13*b23*b12*a21*a32+3*c31*a13*b23*a12*a21*b32-3*c31*a13*b23*a22*a11*b32+c31*a13*a33*b22*a12*b21-3*c31*b13*a23*a12*a21*b32-c31*b13*a23*a12*a32*b21-c31*b13*a23*a22*a32*b11-c31*a23*a33*b12*a11*b22-2*c31*a23*a33*b12*a12*b21-3*c31*a23*b33*b12*a11*a22+c31*b23*b33*a12*a11*a22+2*c31*b23*a13*a12*a22*b31-c31*b23*a13*a12*a32*b21-c31*b23*a13*a22*a32*b11+2*c31*b23*a23*a12*a32*b11-2*c32*a13*b13*a21*a31*b22+2*c32*a13*a23*b11*a21*b32-c32*a13*a23*b11*a31*b22+2*c32*a13*a23*a11*b21*b32-c32*a13*a23*a11*b22*b31-c32*a13*a23*a21*b12*b31-3*c32*a13*b23*a11*a22*b31+c32*a13*b23*a11*a31*b22-3*c32*a13*b23*b21*a12*a31+c32*a13*b23*a21*a31*b12-c32*a13*a33*b21*a11*b22+2*c32*a13*a33*b21*a21*b12-c32*a13*a33*a21*b11*b22+3*c32*a13*b33*b21*a11*a22+c32*a13*b33*a21*a11*b22-3*c32*a13*b33*a21*a22*b11+c32*a13*a23*b11*a22*b31-2*c32*a13*a23*b11*a32*b21+c32*a13*a23*b21*a12*b31+c32*a13*a33*b21*a22*b11+3*c32*b13*a23*a11*a22*b31+3*c32*b13*a23*b21*a12*a31+2*c32*b13*b23*a21*a32*a11-c32*b13*b23*a12*a31*a21-3*c32*b13*a33*b21*a11*a22-c32*b13*b33*a21*a11*a22+c32*a23*b13*a11*a31*b22+c32*a23*b13*a21*a31*b12-c32*a23*a33*a11*b12*b21+3*c32*a23*b33*b11*a12*a21+c32*a23*a33*b11*a12*b21+3*c32*b23*a33*a11*a12*b21-c32*b23*b33*a12*a11*a21+c32*a33*b23*a11*a21*b12-3*c33*a13*b31*b22*a12*a21+3*c33*a13*b31*a22*a21*b12+c33*a13*a31*b22*a21*b12-3*c33*a13*a31*a22*b12*b21+3*c33*a13*b21*a22*a11*b32+3*c33*a13*a21*b22*a32*b11-3*c33*a13*a21*a22*b11*b32+c33*b13*a22*a21*a12*b31+2*c33*b13*a22*a11*a31*b22+c33*b13*a22*b21*a12*a31+c33*b13*a22*b11*a21*a32-c33*b13*a21*a12*a31*b22+3*c33*a23*b31*a12*a11*b22+c33*a23*a31*b12*a11*b22+3*c33*a23*a31*b12*a22*b11-3*c33*a23*a31*a12*b11*b22+3*c33*a23*b21*b12*a11*a32-3*c33*a23*b21*a12*a11*b32-3*c33*a23*a21*b12*a32*b11+3*c33*a23*a21*a12*b11*b32+c33*b23*a22*b11*a12*a31-c33*b23*a22*a11*a31*b12-2*c33*b23*a22*b11*a11*a32-c33*b23*a21*b12*a11*a32-c33*b23*a21*a12*a11*b32+c33*b23*a12*a11*a22*b31+c33*b23*a12*a11*a32*b21+c33*b23*a12*b11*a21*a32-c33*b23*a11*a12*a31*b22-2*c33*b33*a12*b21*a11*a22-c33*a13*b31*a22*a12*b21-c33*a23*b31*a12*a22*b11-c33*a23*b21*a12*a32*b11-c21*a33^2*a12*b11*b22-c21*b33^2*a12*a11*a22-2*c21*b33*a33*a12^2*b21-c22*a13*b23*a31^2*b12-c22*a13*a23*a12*b31^2+c22*a13^2*b31*a21*b32-2*c22*a13^2*b31*a31*b22-c22*a23*b33*a11^2*b32+c22*b23*b33*a11^2*a32-c22*a33*b23*a11^2*b32+2*c22*a33*b33*a11^2*b22+c22*a33^2*a11*b12*b21-c22*a33^2*b11*a12*b21+c23*a13*a22*a12*b31^2+c31*a13*a33*a11*b22^2+c31*a13^2*b22*a21*b32+2*c31*a13^2*b22*a22*b31-c31*a13^2*b22*a32*b21-c31*a13^2*a22*b21*b32-c31*b13*b33*a22^2*a11-2*c31*b13*a13*a22^2*b31+c31*b13*a33*a22^2*b11+c31*a23*a33*a21*b12^2-c31*a23^2*b12*a32*b11-c31*a23^2*a12*b11*b32-c31*b23*b33*a12^2*a21+c31*b33*a23*a12^2*b21-2*c32*a13^2*b21*a21*b32+c32*a13^2*b21*a31*b22+c32*a13^2*a21*b22*b31+c32*b23^2*a12*a11*a31-2*c33*b33*a22*a11^2*b22+2*c33*b33*b21*a12^2*a21-2*c33*b33*a12*a21^2*b12-c23*b13*a32*a11*a31*b22-3*c33*a13*b21*b22*a11*a32-c33*a23*b32*a11^2*b22+c33*b23*a22*a11^2*b32-3*c13*a23*a31*b12*a32*b21-c13*b23*a11*a32^2*b21-c13*a33*b31*a22*a12*b21+c32*a33*b13*a21*a11*b22+c31*a13*a23*b22*a32*b11+c21*b13*b33*a32*a22*a11+c22*a13^2*a31*b21*b32-c22*a13^2*b31*a32*b21+3*c23*a13*a31*b12*a32*b21+2*c11*a33^2*b22*a22*b11-c11*a33^2*a22*b12*b21+c21*b23*a13*a32^2*b11+c21*b23*a33*a12^2*b31-c12*a13*a33*a32*b21^2-c12*a13*b33*a21^2*b32+c33*a23*a32*a22*b11^2-3*c11*b23*a33*b12*a22*a31,
3*c13*c31*a23*a22*a11*b32-c31*c32*a13*a23*a11*b22-3*c11*c22*b13*a33*a21*a32+c12*c13*a33*a21*a31*b22-2*c23*c32*b23*a11^2*a32-c12*c23*b33*a31*a11*a22-c22^2*a11*b11*a33^2+2*c23*c31*b23*a12^2*a31+3*c22*c33*a13*b11*a21*a32-2*c13*c32*a13*a21*a31*b22+c21*c32*a13^2*a31*b22+2*c21*c32*a13^2*a32*b21-3*c12*c23*a33*a11*a32*b21-c21*c23*b13*a32^2*a11-2*c23*c32*a13*a11*a21*b32+c12*c23*a13*a31*a21*b32-c11*c22*a23*a33*a31*b12-2*c22*c31*a13*a23*a12*b31+2*c11*c21*b33*a22*a12*a33-c22*c23*b13*a31*a11*a32+c11*c31*b13*a22^2*a33-c22*c31*a13^2*a32*b21+c12*c31*a13*a23*a32*b21-c13*c33*a21*a12*a31*b22-c12*c13*b23*a31*a21*a32+c12*c33*a23*a11*a21*b32-c23*c33*a21*a12*a11*b32-c22*c23*a13*a31^2*b12+c11*c22*a13*a23*a32*b31-3*c22*c33*a23*b11*a12*a31+3*c22*c33*a23*a11*a12*b31+c22^2*a33*a11^2*b33-c23*c33*b21*a12^2*a31+c23*c33*b22*a11^2*a32-c21*c33*a13*a12*a22*b31+c12*c33*a23*a11*a31*b22+2*c13*c33*a22*a11*a31*b22-c31*c33*b13*a22^2*a11-c31*c33*b23*a12^2*a21-c21*c23*b33*a12^2*a31-c21*c31*a13^2*b32*a22+2*c13*c22*a13*a31^2*b22-2*c13*c22*b13*a31^2*a22+3*c21*c23*a13*a32*a31*b12+c21*c22*a13*a33*a32*b11+c12*c22*a33^2*b21*a11-c12*c23*a13*a31^2*b22+c11*c31*a23*a33*b22*a12+c11^2*a32*b32*a23^2-c11^2*b23*a32^2*a23+c12*c32*a23^2*b31*a11-c12*c32*a33*a21^2*b13-c12^2*a21*b21*a33^2+c12^2*a33*a21^2*b33+c13^2*b21*a21*a32^2+3*c21*c33*a13*a12*a31*b22-2*c13*c31*b23*a12*a31*a22-c31^2*a13*a23*b22*a12-c31^2*a13*a23*a22*b12+3*c22*c31*a13*b23*a11*a32+2*c11*c22*a23*a33*a11*b32-2*c12*c21*a33^2*a21*b12-c23*c32*b13*a12*a31*a21+2*c21*c33*a33*a12*a22*b11+c13*c21*a23*a32^2*b11-2*c13*c31*a13*a22^2*b31-c11*c23*a13*a32*a22*b31+c12*c23*a33*a11*a21*b32+3*c12*c23*a33*a11*a22*b31+c21*c23*a13*a32^2*b11+c21*c23*a33*a12^2*b31-c12*c31*a13*b22*a21*a33-2*c21*c32*a13^2*a21*b32-c21*c32*a13^2*a22*b31+c31*c32*a13*a23*a22*b11-3*c12*c31*a23*b33*a11*a22-2*c13*c33*a12*b21*a21*a32-3*c13*c21*a33*a12*a31*b22-2*c11*c22*a23*a33*a32*b11-c12*c21*a33^2*a22*b11-c12*c22*a23*a33*a31*b11-c31*c33*a13*a22*a12*b21-3*c13*c22*a33*b11*a21*a32-c11^2*a23*a33*a32*b22+c11^2*b23*a32*a22*a33+c21*c31*a13*a23*b32*a12+c21*c31*a13*a33*a22*b12-c23^2*a32*b11*a12*a31+c23^2*a32*a11*a31*b12+3*c13*c22*a33*a21*a12*b31+c13*c31*b33*a12*a21*a22-c11*c23*b13*a21*a32^2+2*c11*c23*b23*a32^2*a11-3*c12*c13*a23*a31*a32*b21+2*c12*c21*a33^2*a12*b21-c12*c22*a13*a33*a31*b21-3*c12*c13*a33*a21*a22*b31-2*c23*c31*a23*a12^2*b31+c23*c31*a33*a12^2*b21+c11*c33*b13*a22*a21*a32+c22*c33*a13*a21*a31*b12+c21^2*a32*b32*a13^2-c21^2*b13*a32^2*a13+c21^2*a12*b12*a33^2-c13^2*a32*b21*a22*a31+c13^2*a32*a21*a31*b22+c11*c13*b23*a32*a22*a31-c13*c23*b11*a21*a32^2+c13*c23*b12*a22*a31^2+c22*c31*a23*a33*a12*b11+2*c12*c31*a13*a23*a31*b22-2*c12*c22*a33*a21*a11*b33-c13*c33*a22*a11*a21*b32-c13*c33*a21*b12*a22*a31-c13*c31*a33*a22*a12*b21-c22*c32*a33*a11^2*b23-c22*c33*a23*a11^2*b32-c11*c21*a33^2*a22*b12-c11*c21*a33^2*b22*a12-2*c11*c33*a33*a22^2*b11-c11^2*a23*a33*b32*a22+2*c21*c31*b13*a32*a22*a13-3*c21*c32*a13*b23*a12*a31-c13^2*a32*a21^2*b32+c13^2*b31*a22^2*a31-c13^2*a22*a31^2*b22-c11*c21*b33*a32*a22*a13+c12*c13*b33*a21^2*a32+c31*c33*b23*a12*a11*a22+3*c13*c21*a33*b12*a22*a31+3*c13*c21*a33*b22*a11*a32-c12*c22*a13*a31^2*b23+c12*c31*a23^2*a11*b32-c23*c31*a13*a22*a32*b11+3*c11*c22*b13*a32*a31*a23+c12*c13*b23*a31^2*a22-3*c13*c31*a23*a12*a21*b32-3*c12*c33*a13*b21*a22*a31-c22*c32*a13*a23*b31*a11+c11*c32*a23*a33*a12*b21+2*c11*c31*b23*a32*a12*a23+c11*c22*a23*a33*a12*b31-c12*c13*a33*a21^2*b32-c13*c21*a23*a32*a12*b31-c21*c33*a13*a22*a32*b11-2*c11*c21*a13*a32*b32*a23+c22*c23*b13*a12*a31^2+c22*c23*b33*a11^2*a32+c32*c33*a23*a11*a21*b12+c12^2*a23*a33*a31*b21-c12^2*a23*a31*a21*b33+c23*c33*a12*a11*a22*b31+c11^2*b33*a32*a22*a23+c11*c21*b13*a32^2*a23+3*c12*c31*b23*a33*a11*a22-c21*c31*b23*a32*a12*a13-c22*c23*b33*a12*a11*a31-c13*c33*b11*a22^2*a31+c13*c33*b12*a21^2*a32+2*c23*c32*a23*a11^2*b32-c23*c32*a33*a11^2*b22+c23*c32*b33*a11^2*a22+3*c23*c31*a33*b12*a11*a22+c22*c32*a13*a21*a11*b33+c23^2*a31*a12*a11*b32-c23^2*a12*b31*a11*a32+3*c22*c33*a13*b21*a12*a31+2*c22*c33*b13*a31*a11*a22+c11*c31*a13*a23*a32*b22-2*c11*c31*a13*a22*b22*a33+2*c13*c22*b13*a31*a21*a32-3*c23*c32*a33*b11*a12*a21+c22*c32*a13^2*a31*b21+2*c13*c21*b13*a21*a32^2-3*c11*c33*a23*b12*a21*a32-c21^2*b33*a12^2*a33-c22^2*a31*b31*a13^2+c22^2*a13*a31^2*b13+3*c23*c32*a13*b11*a22*a31+3*c13*c31*a33*b22*a12*a21-3*c13*c31*a33*a22*a21*b12+c12*c23*b13*a31^2*a22+c11*c12*b32*a31*a23^2-c11*c12*a33^2*a22*b21-2*c22*c33*b33*a11^2*a22+c22^2*a13*a33*b31*a11+c13*c33*a22*b21*a12*a31+c13*c33*a22*a11*a32*b21+3*c12*c31*a13*a22*a21*b33+c13*c23*a32*a21*a12*b31-c11*c32*a13*a23*a31*b22-2*c11*c32*a13*a23*a32*b21-c12*c33*b23*a21*a32*a11-2*c12*c33*a33*a21*a11*b22-c21^2*a13*a33*a32*b12+c21^2*b13*a32*a12*a33+c21*c33*b23*a12*a11*a32-2*c12*c32*a23*a31*a11*b23-c12*c32*a23*a33*a21*b11-3*c22*c33*a13*a21*a12*b31+c11*c22*a33^2*a21*b12+2*c11*c22*a33^2*a22*b11-c11^2*b33*a22^2*a33-c12^2*a31*b31*a23^2+c12^2*a23*a31^2*b23-c12*c21*a13*a33*a31*b22-3*c22*c31*a13*b33*a12*a21-c31*c32*a23^2*a12*b11+c31*c32*b12*a11*a23^2-3*c11*c32*b13*a23*a22*a31-c21*c31*b13*a32*a12*a23-c21*c31*b13*a22*a12*a33-c31*c33*a23*a12*a22*b11+c12*c32*a13*a31*a21*b23-3*c31*c33*a23*b12*a11*a22+3*c31*c33*a23*a12*a11*b22-c21*c31*a13^2*a32*b22-c22*c23*a33*a11^2*b32+c22*c31*a13^2*a21*b32-2*c11*c33*b23*a32*a22*a11+3*c13*c21*a23*b32*a12*a31+c32^2*a13*a23*a21*b11-c32^2*a13*a21*a11*b23+c11*c23*b33*a12*a31*a22-2*c11*c23*b33*a32*a22*a11+c21*c31*b23*a12^2*a33+c21*c31*b33*a12^2*a23+c13*c21*b23*a12*a31*a32+2*c13*c32*b23*a21*a32*a11-3*c23*c31*a33*a12*a11*b22-c11*c13*b33*a22^2*a31+c11*c21*b23*a32^2*a13-c21*c22*a13*a33*a11*b32+c12*c21*a33^2*a11*b22-c12*c22*a23*a31^2*b13-c31*c32*a13^2*a22*b21+c31*c32*b22*a21*a13^2+2*c12*c23*b23*a31*a11*a32+3*c12*c23*a33*b11*a21*a32-3*c12*c31*b13*a22*a21*a33-c33^2*a22*b11*a12*a21+c33^2*a22*a11*a21*b12+c33^2*a21*a12*a11*b22-2*c12*c23*a23*a31*a11*b32+c31^2*b13*a22*a12*a23+c31^2*b23*a22*a12*a13+c23*c32*a33*a11*a21*b12+c22*c32*a13*a31*a11*b23-c11*c13*b23*a21*a32^2+c11*c13*a33*a22^2*b31+2*c13*c32*b13*a22*a21*a31-3*c13*c32*a23*b11*a22*a31+c22*c33*a13*a11*a21*b32+2*c12*c33*b33*a21*a11*a22+3*c12*c13*a23*b31*a21*a32-2*c11*c33*b33*a12*a21*a22+3*c13*c22*a33*a11*a32*b21+c32*c33*b13*a12*a21^2-c32*c33*a23*a11^2*b22+2*c22*c31*a13^2*a22*b31-2*c22*c31*a13^2*a31*b22-c23*c31*b33*a12^2*a21+c12*c13*a23*a31*a21*b32+c22*c32*a33*a21*a11*b13+c11*c33*b23*a12*a31*a22-c11*c33*a13*a22*a32*b21-3*c21*c33*a13*b22*a11*a32+3*c21*c33*a13*a22*a11*b32-2*c12*c33*b33*a12*a21^2-c12*c32*a13*a21^2*b33-c11*c12*a23^2*a32*b31+3*c22*c23*a13*b31*a11*a32+c22*c23*a13*a31*a11*b32+c13*c21*b33*a12*a31*a22+c13*c21*b33*a32*a22*a11+c12*c22*a33^2*a21*b11+2*c12*c23*a23*a31^2*b12-2*c12*c23*b23*a12*a31^2-c22*c33*b23*a12*a11*a31+3*c13*c31*a23*b12*a21*a32+3*c11*c33*a13*b22*a21*a32+c12*c21*a13*a23*a32*b31-c12*c21*a13*b32*a31*a23+c13*c32*b33*a12*a21^2+c23*c33*a12*a11*a32*b21-2*c21*c32*a13*a33*a12*b21-c21*c32*a13*a33*a11*b22-3*c11*c22*a13*a32*a31*b23+2*c22*c31*a13*a33*a11*b22-2*c23*c31*b13*a12*a31*a22-c23^2*a12*a31^2*b12+c23^2*b11*a11*a32^2-c23^2*a32*a11^2*b32+c23^2*b31*a12^2*a31+c31^2*a22*b22*a13^2-c31^2*b13*a22^2*a13+c31^2*a12*b12*a23^2-c31^2*b23*a12^2*a23-c32^2*a21*b21*a13^2+c32^2*a13*a21^2*b13-c32^2*a11*b11*a23^2+c32^2*a23*a11^2*b23+c33^2*b11*a11*a22^2-c33^2*a22*a11^2*b22+c33^2*b21*a12^2*a21-c33^2*a12*a21^2*b12-3*c11*c22*a23*b33*a12*a31+3*c11*c22*b23*a33*a12*a31-3*c11*c23*a13*a32*a31*b22+c11*c12*a23*a33*a22*b31-c11*c12*a23*a33*a31*b22+c11*c12*a23*a33*a32*b21+3*c11*c12*a23*b33*a22*a31-3*c11*c12*a23*b33*a21*a32+3*c11*c12*b23*a33*a21*a32-3*c11*c12*b23*a33*a22*a31-3*c11*c13*a23*b32*a22*a31-c11*c13*a23*a32*a22*b31+3*c11*c13*a23*a32*a31*b22-3*c11*c13*a33*b22*a21*a32+3*c11*c13*a33*a22*a21*b32-c11*c13*a33*a22*a32*b21+c11*c13*b33*a22*a21*a32+c11*c21*a13*a33*b32*a22+c11*c21*a13*a33*a32*b22-c11*c21*b13*a32*a22*a33+c11*c21*a23*a33*a32*b12+c11*c21*a23*a33*b32*a12-c11*c21*b23*a32*a12*a33-c11*c21*b33*a32*a12*a23-c11*c22*a13*b32*a31*a23-c11*c22*a13*a33*a21*b32-2*c11*c22*a13*a33*a22*b31+2*c11*c22*a13*a33*a31*b22+c11*c22*a13*a33*a32*b21+3*c11*c22*a13*b33*a21*a32+c12^2*a23*a33*b31*a21-c12^2*a33*a31*a21*b23+2*c12*c31*a23^2*a12*b31-2*c12*c31*a23^2*a31*b12-c12*c31*a23^2*a32*b11+c12*c32*a23^2*a31*b11-c12*c33*a13*a21^2*b32+c12*c33*b13*a21^2*a32+2*c12*c33*a33*a21^2*b12+c11*c12*b22*a21*a33^2+c11*c13*a23*a32^2*b21-c11*c22*a33^2*a12*b21-2*c11*c22*a33^2*a11*b22+c11*c23*a13*a32^2*b21-2*c11*c23*a23*a32^2*b11-c11*c31*a23^2*a32*b12-c11*c31*a23^2*b32*a12+c11*c31*b33*a22^2*a13-2*c11*c32*a23^2*a11*b32-c11*c32*a23^2*a12*b31+c11*c32*a23^2*a31*b12+2*c11*c32*a23^2*a32*b11-c11*c33*b13*a22^2*a31+2*c11*c33*b33*a22^2*a11+c11*c33*a13*a22^2*b31+c22*c32*a13^2*b31*a21-c22*c32*a23*a11^2*b33+c22*c33*b23*a11^2*a32+2*c22*c33*a33*a11^2*b22+c22^2*a13*a33*a31*b11-c22^2*a13*a31*a11*b33-c22^2*a33*a31*a11*b13-c13*c21*b23*a32^2*a11-c13*c22*a23*a31^2*b12+c13*c22*b23*a12*a31^2-c13*c23*a11*a32^2*b21+c13*c23*a12*a31^2*b22+2*c13*c31*b13*a22^2*a31-c13*c31*b33*a22^2*a11+2*c13*c32*a13*a21^2*b32-2*c13*c32*b13*a21^2*a32-c13*c32*a33*a21^2*b12-c13*c33*a11*a22^2*b31+c13*c33*a12*a21^2*b32+c13^2*a31*a22*a21*b32-c13^2*a22*b31*a21*a32-2*c13*c21*a13*a32^2*b21+c13*c31*a33*a22^2*b11-c21*c22*a13^2*a32*b31+c21*c22*b32*a31*a13^2-c21*c22*a33^2*a12*b11+c21*c22*b12*a11*a33^2-c21*c33*b23*a12^2*a31+2*c21*c33*b33*a12^2*a21+c21*c33*a23*a12^2*b31-2*c21*c33*a33*a12^2*b21-c21^2*a13*a33*b32*a12+c21^2*b33*a32*a12*a13+c23*c33*a22*a11^2*b32-c23*c33*a21*a12^2*b31+c31*c33*a13*a22^2*b11+c31*c33*a23*a12^2*b21-c32*c33*a13*a21^2*b12+c32*c33*b23*a11^2*a22+c32^2*a13*a23*b21*a11-c32^2*a23*a21*a11*b13-c33^2*a12*b21*a11*a22+2*c21*c33*a13*a12*a32*b21-c21*c33*a23*a12*a32*b11-2*c21*c32*a13*a23*a32*b11+2*c21*c32*a13*a33*a21*b12+c21*c32*a13*a33*a22*b11+3*c21*c32*a13*b33*a11*a22+3*c21*c32*b13*a23*a12*a31-3*c21*c32*b13*a33*a11*a22+c21*c32*a23*a33*a12*b11-c21*c32*a23*b12*a11*a33-3*c21*c32*a23*a12*a11*b33+3*c21*c32*b23*a12*a11*a33-3*c21*c33*a13*b12*a22*a31+c21*c33*b13*a32*a22*a11-2*c21*c33*b13*a32*a12*a21+c21*c33*b13*a12*a31*a22+3*c21*c33*a23*b12*a11*a32-3*c21*c33*a23*a12*a11*b32+c11*c23*b13*a32*a22*a31-2*c11*c23*b23*a12*a31*a32+3*c11*c23*a33*b12*a21*a32-3*c11*c23*a33*b12*a22*a31-3*c11*c23*a33*a12*a21*b32+3*c11*c23*a33*a12*a31*b22+c11*c23*b33*a32*a12*a21+2*c11*c23*a23*a32*a12*b31-c11*c23*a33*a12*a22*b31-c11*c23*a33*a12*a32*b21+2*c11*c23*a33*a22*a32*b11+c11*c31*a13*a23*b32*a22-c11*c31*b13*a32*a22*a23+c11*c31*a23*a33*a22*b12-c11*c12*a23*a33*a21*b32-c11*c31*b23*a32*a22*a13-c11*c31*b23*a22*a12*a33-c11*c31*b33*a22*a12*a23+2*c11*c32*a13*a23*a21*b32+c11*c32*a13*a23*a22*b31+3*c11*c32*a13*b23*a22*a31+c11*c32*a13*a33*a22*b21-c11*c32*a13*b22*a21*a33-3*c11*c32*a13*a22*a21*b33+3*c11*c32*b13*a22*a21*a33-c11*c32*a23*a33*a21*b12-2*c11*c32*a23*a33*a22*b11+2*c11*c32*a23*a33*a11*b22+3*c11*c32*a23*b33*a12*a21-3*c11*c32*b23*a33*a12*a21-3*c11*c33*a13*a22*a21*b32+3*c11*c33*a23*b12*a22*a31+3*c11*c33*a23*a12*a21*b32-c11*c33*a23*a12*a22*b31-c11*c33*a23*a12*a32*b21+2*c11*c33*a23*a22*a32*b11+2*c11*c33*a33*a22*a12*b21+2*c12*c32*a13*a21*b21*a33+c12*c32*a23*a31*a21*b13-c12*c32*a23*a33*b21*a11+c12*c32*a23*a21*a11*b33+c12*c32*a33*a21*a11*b23+3*c12*c33*a13*a21*a22*b31+c12*c33*a13*a21*a31*b22-c12*c33*b13*a22*a21*a31-3*c12*c33*a23*b11*a21*a32+3*c12*c33*a23*b11*a22*a31-3*c12*c33*a23*a11*a22*b31+3*c12*c33*a23*a11*a32*b21-2*c12*c33*a23*a21*a31*b12-c12*c33*b23*a31*a11*a22+2*c12*c33*b23*a12*a31*a21+3*c12*c13*a33*b21*a22*a31-c12*c13*b33*a22*a21*a31+3*c12*c21*a13*a32*a31*b23+2*c12*c21*a13*a33*a21*b32+c12*c21*a13*a33*a22*b31-3*c12*c21*b13*a32*a31*a23+3*c12*c21*b13*a33*a22*a31+c12*c21*a23*a33*a32*b11-c12*c21*a23*a33*a11*b32-2*c12*c21*a23*a33*a12*b31+2*c12*c21*a23*a33*a31*b12+3*c12*c21*a23*b33*a11*a32-3*c12*c21*b23*a33*a11*a32+2*c12*c22*a13*a31*b31*a23-c12*c22*a13*a33*b31*a21+c12*c22*a13*a31*a21*b33-c12*c22*a23*a33*b31*a11+c12*c22*a23*a31*a11*b33+c12*c22*a33*a31*a21*b13+c12*c22*a33*a31*a11*b23-3*c12*c23*a13*b31*a21*a32+3*c12*c23*a13*a31*a32*b21-c12*c23*b13*a31*a21*a32-3*c12*c23*a33*b11*a22*a31+c12*c23*a33*a11*a31*b22-2*c12*c23*a33*a21*a31*b12+2*c12*c23*b33*a12*a31*a21-c12*c23*b33*a21*a32*a11-c12*c31*a13*a23*a21*b32-2*c12*c31*a13*a23*a22*b31-3*c12*c31*a13*b23*a21*a32+c12*c31*a13*a33*a22*b21+3*c12*c31*b13*a23*a21*a32+2*c12*c31*a23*a33*a21*b12+c12*c31*a23*a33*a22*b11-2*c12*c31*a23*a33*a12*b21-c12*c31*a23*a33*a11*b22-c12*c32*a13*a23*b31*a21-2*c13*c21*b13*a32*a22*a31-3*c13*c21*a23*a32*a31*b12-3*c13*c21*a33*a22*a11*b32-2*c13*c21*b33*a32*a12*a21-2*c13*c22*a13*a31*a21*b32-3*c13*c22*a23*b31*a11*a32+c13*c22*a23*a31*a11*b32+3*c13*c22*a23*a31*a32*b11-c13*c22*b23*a31*a11*a32+c13*c22*a33*a11*a21*b32-2*c13*c22*a33*a11*a31*b22-3*c13*c22*a33*b21*a12*a31+c13*c22*a33*a21*a31*b12+2*c13*c22*b33*a31*a11*a22-c13*c22*b33*a12*a31*a21-c13*c22*b33*a21*a32*a11+c13*c23*a32*a11*a22*b31+c13*c23*a32*b11*a22*a31-c13*c23*a32*a11*a31*b22+c13*c23*a32*b21*a12*a31+2*c13*c23*a32*a11*a21*b32-c13*c23*a31*b12*a21*a32-c13*c23*a31*a12*a21*b32-2*c13*c23*a12*b31*a22*a31-c13*c23*a11*b32*a22*a31-2*c13*c31*b13*a22*a21*a32-3*c13*c31*a23*b22*a11*a32+c13*c31*b23*a32*a12*a21+c13*c31*b23*a32*a22*a11-2*c13*c32*a23*a11*a21*b32+3*c13*c32*a23*a11*a22*b31+c13*c32*a23*a11*a31*b22+3*c13*c32*a23*b21*a12*a31-3*c13*c32*a23*a21*a12*b31+c13*c32*a23*a21*a31*b12-c13*c32*b23*a31*a11*a22-c13*c32*b23*a12*a31*a21-3*c13*c32*a33*b21*a11*a22+c13*c32*a33*a21*a11*b22+3*c13*c32*a33*a21*a22*b11-c13*c32*b33*a21*a11*a22+c13*c33*a22*a21*a12*b31+c13*c33*a22*b11*a21*a32-c13*c33*a11*b22*a21*a32+2*c13*c21*a13*a32*a22*b31-c13*c21*a33*a12*a22*b31+2*c13*c21*a33*a12*a32*b21-c13*c21*a33*a22*a32*b11+2*c13*c31*a13*a22*a32*b21+2*c13*c31*a23*a12*a22*b31-c13*c31*a23*a12*a32*b21-c13*c31*a23*a22*a32*b11+c21*c22*a13*a33*a12*b31-c21*c22*a13*a33*a31*b12+3*c21*c22*a13*b33*a12*a31-3*c21*c22*a13*b33*a11*a32+3*c21*c22*b13*a33*a11*a32-3*c21*c22*b13*a33*a12*a31-3*c21*c23*a13*b32*a12*a31-c12*c32*a13*a23*a31*b21+c21*c23*b13*a12*a31*a32-c21*c23*a13*a32*a12*b31-3*c21*c23*a33*b12*a11*a32+3*c21*c23*a33*a12*a11*b32-c21*c23*a33*a12*a32*b11+c21*c23*b33*a12*a11*a32+c21*c31*a13*a23*a32*b12+c21*c31*a13*a33*b22*a12-2*c21*c31*a23*a12*b12*a33-c21*c31*b33*a22*a12*a13+2*c21*c32*a13*a23*a11*b32+c21*c32*a13*a23*a12*b31-c21*c32*a13*a23*a31*b12-3*c22*c23*a13*a31*a32*b11+3*c22*c23*a33*b11*a12*a31-3*c22*c23*a33*a11*a12*b31+c22*c23*a33*a11*a31*b12-c22*c31*a13*a23*a11*b32+2*c22*c31*a13*a23*a31*b12+c22*c31*a13*a23*a32*b11-c22*c31*a13*a33*a21*b12-2*c22*c31*a13*a33*a22*b11+c22*c31*a13*a33*a12*b21-3*c22*c31*b13*a23*a11*a32+3*c22*c31*b13*a33*a12*a21-c22*c31*a23*b12*a11*a33+3*c22*c31*a23*a12*a11*b33-3*c22*c31*b23*a12*a11*a33-2*c22*c32*a13*a31*a21*b13-c22*c32*a13*a23*a31*b11-c22*c32*a13*a33*a21*b11-c22*c32*a13*a33*b21*a11+c22*c32*a23*a31*a11*b13+2*c22*c32*a23*a11*b11*a33-2*c22*c33*a13*a11*a31*b22-3*c22*c33*a13*a11*a32*b21-c22*c33*b13*a21*a32*a11-c22*c33*b13*a12*a31*a21+c22*c33*a23*a11*a31*b12-2*c22*c33*a33*a11*a21*b12+2*c22*c33*b33*a12*a11*a21-3*c23*c31*a13*b12*a21*a32+3*c23*c31*a13*a12*a21*b32+3*c23*c31*a13*b22*a11*a32-3*c23*c31*a13*a22*a11*b32+c23*c31*b13*a32*a22*a11+c23*c31*b13*a32*a12*a21-2*c23*c31*b23*a12*a11*a32+c23*c31*b33*a12*a11*a22-3*c23*c32*a13*a11*a22*b31+c23*c32*a13*a11*a31*b22-3*c23*c32*a13*b21*a12*a31+3*c23*c32*a13*a21*a12*b31+c23*c32*a13*a21*a31*b12-c23*c32*b13*a31*a11*a22+2*c23*c32*b13*a21*a32*a11-2*c23*c32*a23*a11*a31*b12+2*c23*c32*b23*a12*a11*a31+3*c23*c32*a33*a11*a12*b21-c23*c32*b33*a12*a11*a21+c23*c33*a22*b11*a12*a31-c23*c33*a22*a11*a31*b12-2*c23*c33*a22*b11*a11*a32-c23*c33*a21*b12*a11*a32+2*c23*c33*a12*a21*a31*b12+c23*c33*a12*b11*a21*a32-c23*c33*a11*a12*a31*b22+2*c23*c31*a13*a12*a22*b31-c23*c31*a13*a12*a32*b21+2*c23*c31*a23*a12*a32*b11-c23*c31*a33*a12*a22*b11-c31*c32*a13*a23*a21*b12+c31*c32*a13*a23*a12*b21-3*c31*c32*a13*b23*a11*a22+3*c31*c32*a13*b23*a12*a21+3*c31*c32*b13*a23*a11*a22-3*c31*c32*b13*a23*a12*a21-3*c31*c33*a13*b22*a12*a21+3*c32*c33*a13*b21*a11*a22+c32*c33*a13*a21*a11*b22-3*c32*c33*a13*a21*a22*b11-c32*c33*b13*a21*a11*a22+3*c32*c33*a23*b11*a12*a21-3*c32*c33*a23*a11*a12*b21-c32*c33*b23*a12*a11*a21+3*c11*c23*a13*b32*a22*a31-c12*c13*a23*a31^2*b22+3*c31*c33*a13*a22*a21*b12-2*c21*c33*b33*a12*a11*a22-3*c11*c33*a23*a12*a31*b22-3*c12*c21*a13*b33*a22*a31-2*c12*c21*a13*a33*a32*b21+c11*c33*b23*a32*a12*a21+c31*c33*b13*a12*a21*a22+c11^2*a22*b22*a33^2,
-c12*c23*b13*b31*a32*b21+c22*c33*a13*b21*b32*b11-c22*c31*b13*b33*a21*b12-3*c12*c23*b33*b11*a31*b22-c12*c31*b13*b33*b22*a21+c12*c23*a13*b31*b21*b32+3*c11*c32*b13*b22*b21*a33+3*c23*c31*b33*b12*a22*b11+2*c12*c33*b23*b21*a12*b31+c11*c21*a33*b32*b12*b23+c32*c33*b13*a12*b21^2-c32*c33*a23*b11^2*b22-2*c23*c31*a23*b12^2*b31+3*c11*c13*b33*a22*b21*b32-c13*c21*b23*a11*b32^2+2*c13*c31*b13*a31*b22^2-c21^2*a33*b32*b12*b13+c21*c31*b13^2*a32*b22-3*c21*c33*b13*b12*a22*b31-c11*c31*a33*b22^2*b13+2*c12*c21*b33^2*a12*b21-2*c23*c32*a23*b12*b11*b31-3*c23*c32*b13*b21*a31*b12+3*c13*c21*b33*b12*a22*b31-c13*c32*b23*b11*a22*b31+3*c11*c23*b33*a12*b22*b31+3*c22*c33*b13*b21*a31*b12-3*c13*c32*b23*b11*a31*b22+2*c13*c32*b23*b11*a32*b21+2*c12*c23*b23*b31*a32*b11+c12*c23*a33*b21*b32*b11+3*c31*c32*b13*a23*b11*b22+c22*c31*b13*b23*a32*b11-c13*c32*b33*b21*a22*b11-c22*c33*b13*b21*a12*b31-c22*c32*b13*b21*b11*a33+c11*c33*a13*b22^2*b31-2*c11*c33*a33*b22^2*b11-3*c12*c23*b13*b31*a21*b32+2*c13*c32*b13*b21*a22*b31-2*c12*c33*b33*a12*b21^2+c11^2*b23*b33*b32*a22-c11^2*a23*b32*b22*b33-c12*c13*a23*b31^2*b22-c12*c13*a33*b21^2*b32-c21*c33*b23*a31*b12^2+2*c23*c32*b23*b11*a12*b31-c21*c23*a33*b12*b11*b32-3*c32*c33*b13*a21*b11*b22-c23*c33*b12*a11*b21*b32-c13^2*b31*b22*a32*b21+c13^2*b22*a31*b21*b32-c13^2*b32*b21*a22*b31-3*c13*c22*b33*b21*a31*b12+3*c13*c22*b33*a21*b12*b31+2*c12*c21*b13*b33*a21*b32+c11*c21*b33^2*a22*b12+3*c12*c13*b33*b21*a31*b22+2*c11*c22*b33^2*a22*b11-c12*c23*b33*b11*a32*b21-c11*c21*a13*b32^2*b23-2*c22*c33*a13*b31*b11*b22+c12*c33*a23*b21*b32*b11+c13^2*b32*a21*b22*b31-2*c13*c21*a13*b21*b32^2-c23*c33*b12*b11*a31*b22-3*c21*c32*b13*a33*b11*b22+3*c22*c33*b13*b11*a21*b32-c13*c33*b22*b11*a21*b32+2*c22*c33*b33*b11*a12*b21+2*c13*c22*b33*b11*a22*b31-c12*c32*b23^2*a31*b11-c12*c13*b33*b21*a22*b31+c11*c22*b33^2*a21*b12-2*c21*c32*b13*b33*a12*b21+c13*c21*a23*b32^2*b11+2*c13*c22*a13*b31^2*b22+2*c22*c31*b13*b23*a31*b12+3*c22*c31*b13*a33*b12*b21+c11*c33*b13*b22*a21*b32-c11*c22*b33^2*a12*b21+2*c13*c31*a23*b12*b31*b22+c11^2*b23*b33*a32*b22-c21*c22*b13*b33*a31*b12-3*c23*c31*b33*a12*b11*b22-3*c12*c33*b23*b11*a21*b32-c12*c33*b23*b11*a22*b31-c12*c23*a13*b31^2*b22+c12*c23*b13*a22*b31^2+c13*c23*a11*b21*b32^2+c13*c23*b11*a21*b32^2-c21*c23*a13*b12*b31*b32-3*c21*c23*b13*b32*a12*b31-3*c22*c33*b13*a21*b12*b31-2*c13*c32*b13*a32*b21^2-c13*c32*a33*b12*b21^2+c13*c32*b33*a12*b21^2+c13*c23*b32*b11*a22*b31+c12*c22*b23*b33*a31*b11+3*c12*c23*b33*b11*a21*b32-2*c11*c23*b33*b22*a11*b32+c11*c31*b23^2*b32*a12-2*c12*c23*a33*b12*b31*b21-2*c13*c22*a13*b31*b21*b32+3*c13*c21*b33*b22*a32*b11+2*c21*c31*b23*a12*b12*b33+c21*c31*a33*b22*b12*b13+c11*c13*b23*b32*a31*b22-c22^2*b13*b33*b31*a11-c22^2*b13*b33*a31*b11+c13*c32*a33*b21*b11*b22+c12^2*b23*b31*b21*a33+c12*c32*b33*b21^2*a13+2*c23*c33*b22*b11*a11*b32+c12*c21*b23*b33*a32*b11-c11*c13*b23*a21*b32^2-3*c21*c22*a13*b33*b11*b32-c33^2*b21*b12*a22*b11+c33^2*b12*a21*b11*b22+c12*c32*b13*b23*a31*b21+c22*c32*b23*b11^2*a33+c22*c32*b33*b11^2*a23-3*c13*c32*b33*b21*a11*b22+3*c13*c32*b33*a21*b11*b22+2*c12*c23*b33*b21*a12*b31-c11*c12*a22*b21*b33^2-c21*c33*a13*b32*b22*b11-2*c12*c23*a23*b31*b11*b32-3*c12*c23*b33*a11*b21*b32-c21*c31*a23*b12^2*b33-c21*c31*a33*b12^2*b23+3*c12*c23*b33*a11*b22*b31-c13*c33*a12*b21^2*b32+2*c13*c21*b13*a21*b32^2+c13*c23*b11*a32*b22*b31+c32*c33*b23*a22*b11^2+c32^2*b13*b21*b11*a23-c32^2*b13*b23*b21*a11+3*c12*c33*b13*a21*b22*b31+3*c21*c33*b13*a12*b22*b31+c12*c21*b13*b33*a22*b31+c11*c21*b33^2*b22*a12+c12*c23*a33*b31*b11*b22+3*c21*c33*b23*b12*a32*b11-c12*c31*b23^2*a32*b11+c22^2*b33*b31*b11*a13-c22*c32*b13^2*a31*b21+c22*c32*b13*b33*b21*a11+c22*c32*b13*b33*a21*b11-3*c13*c21*b33*a12*b22*b31+c12*c33*b13*a32*b21^2+c31*c32*b13^2*b22*a21-c31*c32*a12*b11*b23^2+2*c21*c32*b13*b23*a11*b32+c22*c31*b13^2*a21*b32+2*c22*c31*b13^2*a22*b31+c13*c23*b31*b12*a32*b21-c11*c32*b23^2*a12*b31+c11*c32*b23^2*a31*b12-2*c23*c32*b23*a32*b11^2+c11*c12*b23*b33*a32*b21-c12^2*b23*b33*b31*a21-c12*c21*b13*b33*a31*b22-c11*c21*a23*b32^2*b13-c12*c33*a13*b21^2*b32+c21*c33*b13*b22*a11*b32+c21*c33*b23*b12*a11*b32-3*c22*c31*a13*b33*b12*b21-c33^2*b22*b11*a12*b21+c33^2*b22*a11*b12*b21-3*c12*c31*a23*b33*b11*b22-c23*c33*a22*b11^2*b32-c23*c33*b22*a32*b11^2+c23^2*b32*a11*b12*b31-c12*c21*b23*b33*a11*b32-c11*c13*b33*a31*b22^2+c12*c13*b33*a32*b21^2-2*c12*c21*b33^2*a21*b12-c12*c21*b33^2*a22*b11-2*c22*c32*b23*a11*b11*b33-c22*c32*b33*b21*b11*a13+2*c23*c32*b13*b11*a32*b21-c11*c31*b23*b33*a22*b12-c11*c23*b13*a21*b32^2-c12*c22*b33^2*a21*b11+c32*c33*a23*b12*b11*b21-c12^2*b23*b33*a31*b21-2*c22*c31*b13^2*a31*b22-c22*c31*b13^2*a32*b21-c22*c32*b13^2*b31*a21+c21*c31*a23*b32*b12*b13+c12*c31*b23^2*a11*b32-3*c21*c33*b23*a12*b11*b32+2*c21*c33*a33*b12*b11*b22+c23*c31*b33*b12*a11*b22-3*c31*c32*a13*b23*b11*b22-3*c11*c32*b13*a23*b22*b31+2*c11*c32*b13*b23*a21*b32-2*c11*c22*b33^2*a11*b22+c21*c22*b33^2*b12*a11+c21*c23*a13*b32^2*b11-c21*c23*b13*a11*b32^2+c12*c32*b13*b21^2*a33+2*c13*c31*a13*b22*b21*b32-c23^2*b31*b12*a32*b11+c23^2*b12*a31*b11*b32+c12*c32*b23*b33*b21*a11-c22*c31*b23*b33*b12*a11-c12*c22*b23*b31*b11*a33+c12*c22*b23*b33*b31*a11+c11*c13*a23*b21*b32^2+3*c22*c23*b33*b11*a31*b12+c12*c21*b33^2*a11*b22+2*c11*c32*b23^2*a32*b11+c13*c22*a33*b12*b31*b21+3*c12*c31*b13*a23*b21*b32+c11*c12*b23^2*b32*a31+3*c13*c31*b23*a22*b11*b32-c23*c31*a33*b12*b11*b22+2*c22*c33*b13*b11*a22*b31+2*c21*c33*b33*a21*b12^2-c21^2*a13*b32*b12*b33+c21^2*b13*b33*b32*a12+3*c12*c31*b23*a33*b11*b22+3*c31*c33*b23*a12*b11*b22-c13*c21*a33*b32*b22*b11+c12*c22*b13*b31^2*a23-c13*c32*b23*b21*a12*b31+3*c13*c32*b23*b21*a31*b12+c21*c23*b13*b32*a31*b12+c21*c23*a33*b12^2*b31-c21*c23*b33*a31*b12^2-2*c11*c32*b23^2*a11*b32-3*c31*c33*b23*b12*a22*b11-c21*c32*b23*b33*b12*a11-c21*c33*a13*b12*b31*b22+2*c21*c33*a13*b32*b12*b21+2*c11*c33*b33*a11*b22^2-c11^2*a33*b32*b22*b23+c11*c23*b33*b12*a21*b32+c11*c23*b33*b12*a31*b22+c11*c31*b23^2*a32*b12-3*c11*c12*a23*b33*b21*b32+c11*c12*b33^2*b22*a21-2*c13*c31*a13*b22^2*b31+c13*c31*a33*b22^2*b11+2*c13*c32*a13*b21^2*b32-c13*c22*b33*b11*a32*b21+3*c13*c22*b33*a11*b21*b32+c12^2*b33*b31*b21*a23+3*c12*c23*b13*a31*b21*b32-c23*c31*a13*b32*b12*b21-c23*c31*a13*b32*b22*b11+c13*c22*b23*a12*b31^2-c13*c23*a12*b22*b31^2-c13*c23*b12*a22*b31^2-3*c12*c21*b23*a33*b11*b32-2*c12*c21*b23*b33*a12*b31+c11*c13*a33*b22^2*b31+c13*c32*a23*b31*b11*b22+c13*c32*a23*b12*b31*b21+3*c23*c31*b13*a12*b21*b32+3*c23*c31*b13*b22*a32*b11+2*c23*c31*b23*a31*b12^2-c23*c31*b33*a21*b12^2-c31^2*a13*b22*b12*b23+c23*c33*b21*b12*a32*b11-c32*c33*b23*b11*a12*b21+c31^2*b13*b23*b22*a12-c31^2*a23*b22*b12*b13-c31*c32*a22*b21*b13^2-2*c13*c21*b13*b32*a31*b22-c13*c23*b32*a21*b12*b31-c22*c32*b23*b31*b11*a13-c12*c32*b23^2*b31*a11+c23*c32*a33*b12*b11*b21+3*c12*c33*b23*a11*b21*b32-2*c12*c31*b23*b33*a12*b21-c12*c31*b23*b33*a11*b22-c11*c12*a32*b31*b23^2+3*c32*c33*b23*b11*a21*b12-c11*c33*b13*a31*b22^2+2*c12*c31*b13*b23*a31*b22-3*c31*c32*b13*a23*b12*b21+c11*c31*a33*b22*b12*b23-2*c11*c23*a23*b32^2*b11+3*c22*c23*b13*b31*a11*b32-c22*c23*b13*b31*a32*b11+c22^2*b13*b31*b11*a33+c23*c31*a33*b12^2*b21+2*c23*c32*a23*b11^2*b32-3*c22*c23*b33*a11*b12*b31-c22*c23*b33*b11*a12*b31+2*c21*c32*b13*b33*a21*b12+c21*c32*b13*b33*a22*b11+3*c11*c32*a13*b23*b22*b31-3*c11*c32*a13*b22*b21*b33+c11*c23*a13*b21*b32^2+c11^2*a33*b22^2*b33-c11^2*a22*b22*b33^2-c11^2*a32*b32*b23^2+c11^2*a23*b32^2*b23+c12^2*a31*b31*b23^2-c12^2*b33*b21^2*a33+c12^2*a21*b21*b33^2-c13^2*b21*a21*b32^2+c13^2*b32*a32*b21^2-c13^2*b31*a31*b22^2+c13^2*b22*a22*b31^2+c21^2*a13*b32^2*b13-c21^2*a32*b32*b13^2+c21^2*a33*b12^2*b33-c21^2*a12*b12*b33^2-c22^2*b13*b31^2*a13+c22^2*a31*b31*b13^2-c22^2*b33*b11^2*a33+c22^2*a11*b11*b33^2-c23^2*b11*a11*b32^2+c23^2*b32*a32*b11^2-c23^2*b31*a31*b12^2+c23^2*b12*a12*b31^2+c31^2*a13*b22^2*b13-c31^2*a22*b22*b13^2+c31^2*a23*b12^2*b23-c31^2*a12*b12*b23^2-c32^2*b13*b21^2*a13+c32^2*a21*b21*b13^2-c32^2*b23*b11^2*a23+c32^2*a11*b11*b23^2-c33^2*b11*a11*b22^2+c33^2*b22*a22*b11^2+c33^2*b12*a12*b21^2-c33^2*b21*a21*b12^2-c12^2*b23*b31^2*a23-c12*c22*b33*b31*b21*a13-c12*c22*b33*b31*b11*a23+2*c12*c22*b33*b21*b11*a33-c12*c23*b33*b11*a22*b31+3*c11*c12*a23*b33*b22*b31+3*c11*c12*b23*a33*b21*b32-3*c11*c12*b23*a33*b22*b31-c11*c12*b23*b33*a21*b32+c11*c12*b23*b33*a22*b31-c11*c12*b23*b33*a31*b22-c11*c13*a23*b32*b22*b31-3*c11*c13*b23*b32*a22*b31+3*c11*c13*b23*a32*b22*b31-c11*c13*a33*b22*b21*b32+c11*c13*b33*b22*a21*b32-3*c11*c13*b33*b22*a32*b21+c11*c21*a13*b32*b22*b33-c11*c21*b13*b33*b32*a22-c11*c21*b13*b33*a32*b22+c11*c21*a23*b32*b12*b33-c11*c21*b23*b33*b32*a12-c11*c21*b23*b33*a32*b12+c11*c21*a33*b32*b22*b13-2*c11*c21*a33*b22*b12*b33-3*c11*c22*a13*b32*b31*b23+3*c11*c22*a13*b33*b21*b32+3*c11*c22*b13*b32*b31*a23+c11*c22*b13*a32*b31*b23-c11*c22*b13*b23*b32*a31-3*c11*c22*b13*a33*b21*b32-c11*c22*b13*b33*a21*b32-2*c11*c22*b13*b33*a22*b31+2*c11*c22*b13*b33*a31*b22+c11*c22*b13*b33*a32*b21-3*c11*c22*a23*b33*b12*b31+3*c11*c22*b23*a33*b12*b31+2*c11*c22*b23*b33*a11*b32+c11*c22*b23*b33*a12*b31-c11*c22*b23*b33*a31*b12-2*c11*c22*b23*b33*a32*b11-c11*c23*a13*b32*b22*b31+3*c11*c23*b13*b32*a22*b31-3*c11*c23*b13*a32*b22*b31+2*c11*c23*a23*b12*b31*b32+2*c11*c23*a33*b32*b22*b11-c11*c23*a33*b32*b12*b21-c11*c23*a33*b12*b31*b22-3*c11*c23*b33*b12*a22*b31+3*c11*c23*b33*b12*a32*b21-3*c11*c23*b33*a12*b21*b32+c11*c23*b13*b32*a31*b22-2*c11*c23*b23*b32*a31*b12+c11*c31*a13*b32*b22*b23-c11*c31*b13*b23*b32*a22+2*c11*c31*b13*a22*b22*b33+c11*c31*a23*b32*b22*b13-2*c11*c31*a23*b32*b12*b23+c11*c31*a23*b22*b12*b33-c11*c31*b23*b33*b22*a12+c11*c32*b13*b23*a22*b31-c11*c32*b13*b23*a31*b22-2*c11*c32*b13*b23*a32*b21+c11*c32*b13*a22*b21*b33-c11*c32*b13*b33*b22*a21+3*c11*c32*a23*b33*b12*b21-3*c11*c32*b23*a33*b12*b21-c11*c32*b23*b33*a21*b12-2*c11*c32*b23*b33*a22*b11+2*c11*c32*b23*b33*a11*b22-c11*c33*a13*b22*b21*b32+3*c11*c33*b13*b22*a32*b21-3*c11*c33*b13*a22*b21*b32+2*c11*c33*a23*b32*b22*b11-c11*c33*a23*b32*b12*b21-c11*c33*a23*b12*b31*b22+3*c11*c33*b23*b12*a22*b31-3*c11*c33*b23*b12*a32*b21+3*c11*c33*b23*a12*b21*b32-3*c11*c33*b23*a12*b22*b31+2*c11*c33*a33*b12*b21*b22+c11*c33*b23*b12*a21*b32+c11*c33*b23*b12*a31*b22-2*c11*c33*b23*b22*a11*b32-2*c11*c33*b33*b22*a21*b12+c12*c13*a23*b31*b21*b32+3*c12*c13*b23*b31*a21*b32-3*c12*c13*b23*a31*b21*b32+c12*c13*a33*b22*b21*b31-3*c12*c13*b33*a21*b22*b31-c12*c13*b23*b31*a32*b21+3*c12*c21*a13*b32*b31*b23-3*c12*c21*a13*b33*b22*b31-3*c12*c21*b13*b32*b31*a23+c12*c21*b13*a32*b31*b23-c12*c21*b13*b23*b32*a31+3*c12*c21*b13*a33*b22*b31-2*c12*c21*b13*b33*a32*b21+3*c12*c21*a23*b33*b11*b32+2*c12*c21*b23*b33*a31*b12-2*c12*c22*b13*a31*b31*b23-c12*c22*b13*b31*b21*a33+c12*c22*b13*b33*a31*b21+c12*c22*b13*b33*b31*a21-3*c12*c31*a13*b23*b21*b32+3*c12*c31*a13*b22*b21*b33-c12*c31*b13*b23*a21*b32-2*c12*c31*b13*b23*a22*b31+c12*c31*b13*b23*a32*b21-3*c12*c31*b13*b22*b21*a33+c12*c31*b13*a22*b21*b33+2*c12*c31*b23*b33*a21*b12+c12*c31*b23*b33*a22*b11-c12*c32*b13*b31*b21*a23+c12*c32*b13*b23*b31*a21-2*c12*c32*b13*a21*b21*b33-c12*c32*b23*b31*b21*a13+c12*c32*b23*b33*a21*b11-c12*c32*b33*b21*b11*a23+c12*c33*a13*b22*b21*b31-c12*c33*b13*b21*a22*b31-c12*c22*b33^2*b21*a11+2*c12*c23*a23*b12*b31^2-2*c12*c23*b23*a12*b31^2+c12*c13*b23*a22*b31^2-2*c13*c22*b13*a22*b31^2-c13*c22*a23*b12*b31^2+c13*c33*a11*b22^2*b31+c13*c33*b11*a31*b22^2-c13*c33*b12*a32*b21^2-c13*c31*b33*a11*b22^2-c21*c22*a32*b31*b13^2+c21*c22*b13^2*b32*a31-c21*c22*a12*b11*b33^2+c21*c31*b13^2*b32*a22-2*c21*c32*b13^2*a21*b32-c21*c32*b13^2*a22*b31+c21*c32*b13^2*a31*b22+2*c21*c32*b13^2*a32*b21+c21*c33*a23*b12^2*b31-2*c21*c33*a33*b12^2*b21+c21^2*b13*b33*a32*b12-c22*c23*a13*b12*b31^2+c22*c23*b13*a12*b31^2-c22*c23*a33*b11^2*b32+c22*c23*b33*a32*b11^2-c22*c33*a23*b11^2*b32+c22*c33*b23*a32*b11^2+2*c22*c33*a33*b11^2*b22-2*c22*c33*b33*a22*b11^2-c23*c32*a33*b11^2*b22+c23*c32*b33*a22*b11^2+c23*c33*a21*b12^2*b31+c23*c33*b21*a31*b12^2-c23^2*b32*b11*a12*b31+c31^2*b13*b23*a22*b12+c31*c32*b23^2*b12*a11+c31*c33*a13*b22^2*b11+c31*c33*a23*b12^2*b21-c31*c33*b13*a11*b22^2-c31*c33*b23*a21*b12^2-c32*c33*a13*b12*b21^2-c32^2*b13*b23*a21*b11+c32^2*b23*b21*b11*a13+c12*c33*a23*b31*b11*b22-2*c12*c33*a23*b12*b31*b21+3*c12*c33*b23*b11*a31*b22-c12*c33*b23*b11*a32*b21-3*c12*c33*b23*a11*b22*b31-2*c12*c33*a33*b21*b11*b22+2*c12*c33*b33*b21*a22*b11+2*c13*c22*b13*b31*a32*b21+c13*c22*a23*b31*b11*b32-3*c13*c22*b23*b31*a11*b32-c13*c22*b23*b31*a32*b11+3*c13*c22*b23*a31*b11*b32+c13*c22*a33*b21*b32*b11-2*c13*c22*a33*b31*b11*b22-c13*c22*b33*b21*a12*b31-3*c13*c22*b33*b11*a21*b32-c13*c23*b32*a11*b22*b31-c13*c23*b32*b21*a31*b12-2*c13*c23*b32*b11*a32*b21+c13*c23*b31*a12*b21*b32+2*c13*c23*b12*b31*a31*b22-c13*c31*a23*b32*b22*b11-c13*c31*a23*b32*b12*b21+3*c13*c31*b23*b12*a32*b21-3*c13*c31*b23*a12*b21*b32-3*c13*c31*b23*b22*a32*b11-c13*c31*a33*b12*b21*b22+3*c13*c31*b33*b22*a12*b21-3*c13*c31*b33*a22*b12*b21-2*c13*c32*a23*b21*b32*b11+3*c13*c32*b23*a11*b22*b31-3*c13*c32*b23*a21*b12*b31-c13*c33*b22*a21*b12*b31-2*c13*c33*b22*b11*a22*b31-c13*c33*b22*b21*a31*b12-c13*c33*b22*a11*b21*b32+c13*c33*b22*b11*a32*b21+c13*c33*b21*a12*b22*b31+c13*c33*b21*b12*a22*b31+2*c13*c33*b12*b21*a21*b32+c13*c33*b11*a22*b21*b32-3*c13*c21*b33*a22*b11*b32-c13*c21*a33*b12*b31*b22+2*c13*c21*a33*b32*b12*b21-3*c13*c21*b23*a32*b12*b31+3*c13*c21*b23*b32*a12*b31-c13*c21*a23*b12*b31*b32+2*c13*c21*a13*b32*b22*b31-2*c13*c32*a13*b22*b21*b31+c13*c21*b23*b32*a31*b12-2*c13*c21*b33*b12*a21*b32+c13*c21*b33*b12*a31*b22+c13*c21*b33*b22*a11*b32-2*c13*c31*b13*b22*a21*b32+c13*c31*b23*b12*a21*b32-2*c13*c31*b23*b12*a31*b22+c13*c31*b23*b22*a11*b32+c13*c31*b33*b22*a21*b12+3*c21*c22*a13*b33*b12*b31+3*c21*c22*b13*a33*b11*b32-3*c21*c22*b13*a33*b12*b31-c21*c22*b13*b33*a11*b32+c21*c22*b13*b33*a12*b31+c21*c22*b13*b33*a32*b11+3*c21*c23*b13*a32*b12*b31+c21*c23*b33*b12*a11*b32-3*c21*c23*b33*b12*a32*b11+3*c21*c23*b33*a12*b11*b32-2*c21*c31*a13*b32*b22*b13+c21*c31*a13*b32*b12*b23+c21*c31*a13*b22*b12*b33-c21*c31*b13*b23*b32*a12-c21*c31*b13*b23*a32*b12-c21*c31*b13*b33*a22*b12-c21*c31*b13*b33*b22*a12-3*c21*c32*a13*b23*b12*b31+3*c21*c32*a13*b33*b11*b22+3*c21*c32*b13*a23*b12*b31-2*c21*c32*b13*b23*a32*b11+c21*c32*b13*b23*a12*b31-c21*c32*b13*b23*a31*b12-c21*c32*b13*b33*a11*b22-3*c21*c32*a23*b12*b11*b33+3*c21*c32*b23*b12*b11*a33+c21*c32*b23*a12*b11*b33-3*c21*c33*b13*b22*a32*b11+3*c21*c33*b13*a22*b11*b32-c21*c33*a23*b12*b11*b32-2*c21*c33*b13*b12*a21*b32+c21*c33*b13*b12*a31*b22-2*c21*c33*b33*b12*a11*b22+2*c22*c31*b13*b33*a11*b22+3*c22*c31*a23*b12*b11*b33-3*c22*c31*b23*b12*b11*a33+c22*c31*b23*a12*b11*b33+c22*c31*b13*b33*a12*b21+c22*c23*a13*b31*b11*b32-3*c22*c23*b13*a31*b11*b32+c22*c23*a33*b12*b11*b31+3*c22*c31*a13*b23*b11*b32-3*c22*c31*b13*a23*b11*b32-c22*c31*b13*b23*a11*b32-2*c22*c31*b13*b23*a12*b31-2*c22*c31*b13*b33*a22*b11+2*c22*c32*b13*b31*b21*a13-c22*c32*b13*b31*b11*a23+c22*c32*b13*b23*b31*a11+c22*c32*b13*b23*a31*b11+c22*c33*a13*b12*b31*b21-c22*c33*b13*b11*a32*b21-3*c22*c33*b13*a11*b21*b32+c22*c33*a23*b12*b11*b31-c22*c33*b23*b11*a12*b31-3*c22*c33*b23*b11*a31*b12+3*c22*c33*b23*a11*b12*b31-2*c22*c33*a33*b12*b11*b21+2*c23*c31*a13*b12*b31*b22-3*c23*c31*b13*b12*a32*b21-3*c23*c31*b13*a22*b11*b32+2*c23*c31*a23*b12*b11*b32-2*c23*c32*a13*b21*b32*b11+c23*c32*a13*b31*b11*b22+c23*c32*a13*b12*b31*b21-c23*c32*b13*b11*a22*b31+3*c23*c32*b13*b11*a31*b22-3*c23*c32*b13*a11*b22*b31-c23*c32*b13*b21*a12*b31-c23*c32*b33*b11*a12*b21-3*c23*c32*b33*b11*a21*b12+3*c23*c32*b33*a11*b12*b21+c23*c33*b22*b11*a12*b31+c23*c33*b21*a12*b11*b32-2*c23*c33*b12*b21*a12*b31-c23*c33*b12*b11*a21*b32+c23*c33*b11*b12*a22*b31+c23*c31*b13*b12*a21*b32-2*c23*c31*b13*b12*a31*b22+c23*c31*b13*b22*a11*b32-2*c23*c31*b23*b12*a11*b32+3*c31*c32*a13*b23*b12*b21-c31*c32*b13*b23*a21*b12+c31*c32*b13*b23*a22*b11+c31*c32*b13*b23*a12*b21-c31*c32*b13*b23*a11*b22-c31*c33*a13*b12*b21*b22-3*c31*c33*b13*b22*a12*b21+3*c31*c33*b13*a22*b12*b21-c31*c33*a23*b12*b11*b22+c31*c33*b13*b22*a21*b12+c31*c33*b23*b12*a11*b22+c32*c33*a13*b21*b11*b22+3*c32*c33*b13*b21*a11*b22-c32*c33*b13*b21*a22*b11-3*c32*c33*b23*a11*b12*b21+2*c11*c21*b13*a32*b32*b23-c12*c32*b23*b21*b11*a33+3*c23*c32*b13*a21*b12*b31-2*c12*c31*b23^2*a31*b12+2*c12*c32*b23*b31*b11*a23+2*c12*c33*a33*b12*b21^2-c23*c33*b22*a11*b12*b31-c13*c23*b32*b11*a31*b22+2*c12*c31*b23^2*a12*b31+c11*c32*b23*b33*a12*b21-3*c12*c33*b13*b21*a31*b22-c11*c31*b13*b23*a32*b22+2*c11*c23*b23*a11*b32^2-c11*c31*a13*b22^2*b33+c12*c22*b23*b31^2*a13,
-2*c12*c22*b13*a31*a32*b21+c22*c32*b33*b11*a11*a22-c22*c11*b33*a22*a32*b11+3*c22*c33*b31*b12*a12*a21+c11*c22*a23*b32*a31*b12-2*c31*c33*a12*a11*b22^2-c11*c23*b32*b12*a21*a32-2*c32*c31*b13*a22^2*b11-c13*c22*b22*a31^2*b12+2*c22^2*b33*a11*a12*b31-2*c13*c12*b32*a21*a31*b22-2*c11*c12*a23*b32*a31*b22+2*c21*c31*a13*b32*b22*a12-2*c22*c32*b13*b11*a22*a31+c32^2*a23*a11*b12*b21-c32^2*b23*b11*a11*a22-c31*c12*a13*a31*b22^2-c31*c12*a33*a11*b22^2-c32*c11*b23*a22*a32*b11+c31*c22*a13*b12*a21*b32+3*c12*c31*a23*b22*a32*b11-2*c12*c22*a33*b11*a32*b21+c22*c32*b23*a11^2*b32+c22*c32*b33*a11^2*b22-c21^2*b13*a32*a12*b32+c32*c13*b31*a22^2*b11+2*c11*c12*a33*a31*b22^2+2*c11*c13*b31*a22^2*b32+c23*c22*a11^2*b32^2+c21^2*a13*b32*b12*a32+c21*c32*a33*b12*a11*b22+c21*c33*b32*a12*a22*b11+2*c11*c33*b32*a22*a21*b12+c31^2*b13*a22^2*b12-c11*c23*b22*b32*a12*a31+2*c13*c31*b32*a22*a21*b12+3*c21*c32*a13*b22*a32*b11-3*c12*c23*a22*b31*a31*b12+c11*c33*a32*a11*b22^2+c11*c33*a12*a31*b22^2+c32*c13*a32*a12*b21^2+3*c13*c32*a32*b21*a21*b12-2*c22*c32*b33*a11*a12*b21+2*c21*c22*a13*a11*b32^2+2*c21*c22*a33*a31*b12^2+3*c12*c23*b22*b31*a12*a31-c11*c21*a13*b32*b22*a32-3*c12*c31*b23*b12*a21*a32+c22*c11*b23*a32^2*b11-2*c22^2*a13*b31*a11*b32+c22^2*a33*b11*a11*b32-2*c22^2*a33*b11*a31*b12+2*c11*c23*b22*a32*a31*b12-c12*c22*a23*a12*b31^2-2*c12^2*a33*b21*a31*b22-c13*c21*a22*b32*a31*b12-c13*c32*b32*a21^2*b12-c21*c12*a13*a21*b32^2-c11*c31*a23*b32*b22*a12-3*c21*c32*b13*a12*a31*b22+3*c21*c32*a23*a12*b11*b32-c12^2*a23*b31*a32*b21+2*c32^2*b23*a11*a12*b21+2*c11*c12*a23*a21*b32^2-3*c13*c32*a31*a22*b12*b21-3*c23*c32*a31*a12*b11*b22+c32^2*b23*a11*a21*b12-3*c11*c22*a33*a22*b11*b32+c33*c22*a31*b12*a11*b22-c33*c22*b32*a11^2*b22+c22^2*a33*a32*b11^2+c12*c23*b21*a32^2*b11+c12*c23*a22*a12*b31^2+c12*c33*a32*a12*b21^2-c11*c33*a32*b22*a21*b12-c12*c32*a23*b11*a31*b22-c12*c32*a23*a11*b21*b32-2*c21*c23*b11*a32*a12*b32+c13*c32*a31*b22*a21*b12+c22*c32*a13*b11*a32*b21+3*c12*c31*b33*b22*a11*a22+c11*c31*a33*b22^2*a12-c11*c31*b33*a22^2*b12-c12^2*b33*b21*a21*a32+c22*c32*a33*b11*a12*b21-c22*c32*b33*a11*a21*b12-c22^2*b33*b11*a11*a32-c22^2*b33*b11*a12*a31+c23*c31*b32*a12*a22*b11+c12^2*a23*b31*a31*b22+c12^2*a23*a31*b21*b32-3*c13*c22*b21*b32*a11*a32-c13*c32*a31*a11*b22^2+c13*c21*a22*a11*b32^2+3*c13*c32*a31*b22*a22*b11+c21*c12*a13*b32*a31*b22+3*c12*c23*b31*b12*a21*a32+c32*c23*a32*a22*b11^2-c21*c31*b33*a12^2*b22-c21*c32*a23*a31*b12^2-c22*c32*a13*b11*a21*b32-c22*c32*a13*b11*a31*b22-2*c11*c13*a32*a31*b22^2+2*c11*c13*b21*a32^2*b22-2*c12*c22*b33*a21*a12*b31-c12*c22*b33*a21*a31*b12+c12^2*b33*a21*a31*b22+3*c12*c31*a23*a12*b21*b32-c33*c22*a31*a21*b12^2-c13*c21*b12*a32^2*b21-c13*c31*b32*a22^2*b11+c11*c23*b32*a22*a32*b11+3*c12*c23*a31*a22*b11*b32+c11*c31*b23*a22*a12*b32+c22^2*b13*a31*a11*b32+2*c22^2*b13*a31*a32*b11+3*c12*c31*b23*a12*a21*b32-c21*c31*b23*a12^2*b32+c21*c31*a33*b12^2*a22+c22^2*a13*b31*a31*b12+c22^2*a13*a31*b11*b32+c22*c13*b21*a32^2*b11+2*c22*c32*a13*a11*b22*b31-c32^2*a23*b11*a12*b21-c12^2*a33*b21*a22*b31-2*c32^2*a13*b21*a11*b22+c32^2*a13*b21*a21*b12-c22*c11*b33*a12*a32*b21+c33*c12*a31*b22*a21*b12-c21*c33*b32*a12^2*b21-c21*c33*b22*a12^2*b31+3*c21*c32*a13*b12*a22*b31+3*c23*c32*a21*a12*b11*b32+3*c13*c32*b31*b22*a12*a21-c32*c21*b33*a12*a22*b11+2*c32*c31*b23*a12*a22*b11-c31^2*a13*b22^2*a12-c11*c23*b12*a32^2*b21+c11*c31*a13*b22^2*a32-c32*c21*b13*a12*a22*b31+c22*c32*b13*b21*a12*a31+c22*c32*b13*a21*a12*b31-c33*c12*a31*a11*b22^2+c21*c32*a13*b12*a31*b22-3*c11*c32*b13*b22*a21*a32-c21*c33*b32*b12*a12*a21-c22*c32*a33*a11*b12*b21+c12*c32*b13*b21*a21*a32+2*c12*c21*b33*a12*a22*b31+3*c12*c21*b33*a12*a31*b22-c12^2*b23*b31*a21*a32-c12^2*b23*b31*a22*a31+c12^2*b23*a31*a21*b32-3*c12*c31*a23*b12*a32*b21+c12*c32*b33*a21^2*b12-2*c12^2*a23*b31*a21*b32+c13*c32*a21*b22*a11*b32-3*c13*c32*a21*b22*a32*b11+c12*c22*b13*b31*a22*a31-3*c11*c32*b23*a12*a21*b32+3*c11*c32*b23*a22*a11*b32+c13*c31*a32*a22*b12*b21+c13*c31*a32*a11*b22^2+c13*c31*a12*a31*b22^2+c12*c32*a13*b21*a22*b31+c23*c22*a31^2*b12^2-2*c13*c21*a22*b32*a12*b31+2*c13*c21*b22*a32*a31*b12-2*c21*c23*a12*a11*b32^2-c13*c31*b12*a22^2*b31-c13*c22*a21*a11*b32^2-3*c12*c31*a33*b22*a22*b11-c32^2*a13*b21*a22*b11+2*c32*c31*b13*a22*a12*b21-c21*c31*a13*b22*b12*a32-c21*c31*a13*b32*b12*a22-2*c21*c32*a13*b22*a11*b32-3*c21*c32*a13*a22*b11*b32+2*c11*c13*b32*b22*a21*a32+2*c31*c33*b21*a12^2*b22+2*c31*c33*b11*a22^2*b12-c11*c31*a13*a22*b22*b32+c11*c31*b13*a22*b22*a32-c12^2*b33*b21*a22*a31+c32*c23*b31*a12^2*b21-3*c21*c32*a13*b12*a32*b21+c11*c21*b33*a32*a12*b22-3*c12*c31*b23*a22*a11*b32-c12*c31*b23*a22*a32*b11-c21*c31*a23*a12*b12*b32+2*c32*c11*b23*a12*a32*b21+c11*c31*b23*a32*a22*b12-c11*c31*a33*b22*b12*a22+c12*c22*b33*b21*a12*a31-c32^2*b23*b11*a12*a21-c12*c22*a33*b11*a21*b32+2*c12*c22*a33*b11*a31*b22+c22*c31*b23*a12^2*b31+c22*c31*b33*a12^2*b21-c11*c23*a22*b32*a31*b12-c12*c22*a33*a21*b12*b31+c22*c32*b23*b11*a11*a32-2*c22*c32*b23*a11*a12*b31+2*c12*c31*b23*a12*a32*b21-3*c21*c32*a33*a12*b11*b22+3*c21*c32*b33*b12*a11*a22-c23*c32*b32*a11^2*b22+c31^2*a13*b22*b12*a22-c31^2*b13*a22*a12*b22+c31^2*a23*a12*b12*b22+2*c12*c22*a23*b31*a11*b32-c12*c22*a23*b31*a31*b12-c13*c31*b32*b22*a11*a22-c22*c32*b13*a11*a21*b32+c22*c32*b13*a11*a22*b31+c21*c31*b33*a12*b12*a22+c21*c32*a13*b12*a21*b32+c31^2*b23*a12^2*b22+2*c22*c32*a13*a11*b21*b32+c12^2*a33*a21*b22*b31+c23*c32*a31*b12*a11*b22+c22*c32*b23*b11*a12*a31+c33*c22*a21*b12*a11*b32-c12*c32*a23*b21*a31*b12+2*c12*c32*a23*a21*b12*b31+c22^2*b33*a11*a31*b12-2*c22*c21*b13*a32^2*b11-c22*c31*b23*a12*a32*b11+c23*c32*a21*b12*a11*b32+3*c23*c32*a32*b11*a11*b22-c21*c12*a23*a11*b32^2-2*c11*c13*a22*a21*b32^2+c11*c21*a13*b32^2*a22-2*c11*c12*a33*b22*a21*b32-2*c11*c13*b31*a22*b22*a32+c12^2*a33*b21*a21*b32-2*c11*c33*a32*b22*a12*b21-3*c23*c32*b31*b12*a12*a21+3*c23*c32*a31*b12*a12*b21+2*c12^2*b33*a21*a22*b31-c21*c33*a32*b12*a11*b22+c21*c33*a32*b12*a12*b21+c21*c12*a23*b32*a31*b12+c21*c12*a33*b12*a21*b32+3*c22*c31*a13*b12*a32*b21+2*c22*c32*a23*b11*a31*b12-c22*c32*a23*a11*b12*b31+c31*c12*a23*b12*a31*b22-3*c11*c22*b33*a12*a31*b22-c12*c22*a13*a31*b21*b32+2*c21*c23*b31*a12^2*b32-2*c21*c23*a32*a31*b12^2+c11^2*a33*a22*b22*b32-c11^2*b33*a22*b22*a32-2*c12*c11*b23*a32^2*b21-c12*c32*a33*a12*b21^2+c12*c33*b31*a22^2*b11+c12*c22*a33*b11*a22*b31-3*c12*c33*b31*b22*a12*a21-c22*c13*b31*a22*a32*b11-c12*c32*b13*a21*a31*b22-3*c23*c32*b21*b12*a11*a32-c31^2*a23*b12^2*a22-2*c11*c31*b23*a32*a12*b22-c11*c32*a13*a31*b22^2-c11*c32*a33*a11*b22^2-c11*c33*b32*a22^2*b11+c11^2*b33*a22^2*b32-c11^2*a33*b22^2*a32+c11^2*b23*a32^2*b22-c11^2*a23*b32^2*a22-c21^2*a13*b32^2*a12+c21^2*b13*a32^2*b12-c21^2*a33*b12^2*a32+c21^2*b33*a12^2*b32-c12^2*b23*a31^2*b22-c12^2*b33*a21^2*b32-c12*c13*a22^2*b31^2-c12*c13*a32^2*b21^2+c12^2*a23*a22*b31^2+c12^2*a33*a32*b21^2+c13*c12*a21^2*b32^2+c13*c12*a31^2*b22^2-c32^2*b13*a21^2*b12-c32^2*b23*a11^2*b22+c32^2*a13*a12*b21^2+c32^2*a23*a22*b11^2-c32*c33*a12^2*b21^2-c32*c33*a22^2*b11^2+c33*c32*a11^2*b22^2+c33*c32*a21^2*b12^2-c22^2*b13*a31^2*b12-c22^2*b33*a11^2*b32-c22*c23*a12^2*b31^2-c22*c23*a32^2*b11^2+c22^2*a13*a12*b31^2+2*c21*c23*b11*a32^2*b12+c21*c31*a23*b12^2*a32-c21*c32*a33*a21*b12^2+c21*c33*a32*a21*b12^2+c21*c33*a22*a31*b12^2+c21^2*a33*a12*b12*b32-c21^2*b33*a12*b12*a32+c22*c11*b13*a32^2*b21-c22^2*b13*b31*a11*a32-c22^2*b13*b31*a12*a31+c22^2*a33*a11*b12*b31-2*c22*c21*b33*a12^2*b31+c22*c13*a22*a12*b31^2-c22^2*a13*b31*a32*b11-c22*c32*a23*a32*b11^2-c22*c32*a33*a22*b11^2+c22*c33*b31*a12^2*b21+c22*c33*a32*a22*b11^2-c23*c12*a21*a11*b32^2-c23*c12*b22*a31^2*b12-c23*c31*b32*a12^2*b21-c23*c31*b22*a12^2*b31+c23*c31*a32*a21*b12^2+c23*c31*a22*a31*b12^2-c23*c32*a31*a21*b12^2-c31^2*b23*a12*b12*a22-c31*c22*a23*a31*b12^2-c31*c22*a33*a21*b12^2+2*c31*c32*a13*a11*b22^2+2*c31*c32*a23*a21*b12^2-2*c31*c33*a22*a21*b12^2+c32*c11*b13*a22^2*b31+c32*c11*b33*a22^2*b11+c32*c21*b23*a12^2*b31+c32*c21*b33*a12^2*b21-2*c32*c31*b23*a12^2*b21+c32^2*a13*a21*b11*b22-c32^2*b13*b21*a11*a22-c32^2*b13*b21*a12*a21+c32^2*b13*a21*a11*b22+2*c32^2*b13*a21*a22*b11+c32^2*a23*b11*a11*b22-2*c32^2*a23*b11*a21*b12-c11*c21*b13*a32^2*b22+c11*c21*a23*b32^2*a12-c11*c21*b23*a32^2*b12-c11*c22*a13*a21*b32^2-c11*c22*a23*a11*b32^2+c11*c23*a22*a11*b32^2+c11*c23*a12*a21*b32^2-c11*c23*b22*a32^2*b11-c11*c31*b13*a22^2*b32-c11*c33*b12*a22^2*b31+c11^2*a23*b32*b22*a32-c11^2*b23*a32*a22*b32-2*c12*c11*b33*a22^2*b31+c12*c21*b13*a32^2*b21+c12*c21*b23*a32^2*b11+c12*c22*b13*a31^2*b22+c12*c22*b23*a31^2*b12+c12*c31*b13*a22^2*b31+c12*c31*b33*a22^2*b11+c12*c32*b13*a21^2*b32+2*c12^2*b23*a31*a32*b21+2*c11*c13*b22*b32*a22*a31-2*c11*c13*b21*a32*a22*b32+c11*c21*b13*a32*a22*b32-c11*c21*a23*b32*b12*a32+c11*c21*b23*a32*a12*b32+2*c11*c21*a33*b22*b12*a32-c11*c21*a33*b32*b12*a22-c11*c21*a33*b32*b22*a12-2*c11*c21*b33*a22*a12*b32+c11*c21*b33*a32*a22*b12+c11*c22*a13*b32*a31*b22-3*c11*c22*a13*b32*a32*b21+3*c11*c22*a13*a32*b22*b31+3*c11*c22*b13*b32*a21*a32-3*c21*c32*b33*b12*a12*a21-c21*c33*b32*b12*a11*a22+2*c21*c33*b32*a12*a11*b22-2*c21*c33*a32*b12*a22*b11+c21*c33*a32*a12*b11*b22-2*c13*c31*a32*b22*a12*b21-c13*c31*a32*b22*a21*b12+c13*c31*a32*b22*a22*b11+c13*c31*b22*a12*a22*b31-c13*c31*b22*b12*a22*a31+3*c13*c32*b21*a22*a11*b32-3*c13*c32*b31*b22*a11*a22-3*c13*c32*b32*b21*a12*a21-2*c21*c12*a33*b12*a31*b22+c21*c12*a33*b22*a11*b32-2*c21*c22*a13*b32*a31*b12-2*c21*c22*a33*b12*a11*b32+2*c21*c23*b32*b12*a11*a32-2*c21*c23*b31*a12*b12*a32+2*c21*c23*b12*b32*a12*a31+c21*c31*b13*a22*a12*b32+c21*c31*b13*a32*a12*b22-2*c21*c31*b13*a32*a22*b12+c21*c31*b23*a12*b12*a32-c21*c31*a33*a12*b12*b22+3*c21*c32*b13*a12*a21*b32+3*c21*c32*b13*b22*a11*a32-3*c21*c32*b13*a22*a11*b32+c21*c32*a23*b12*a11*b32-3*c21*c32*a23*b12*a12*b31-3*c21*c32*b23*b12*a11*a32+3*c21*c32*b23*b12*a12*a31+3*c21*c32*a33*b12*a12*b21-3*c11*c22*b13*b32*a22*a31+3*c11*c22*a23*b32*a32*b11-3*c11*c22*a23*a32*b12*b31-3*c11*c22*b23*b32*a11*a32+3*c11*c22*b23*b32*a12*a31+c11*c22*a33*b12*a21*b32+3*c11*c22*a33*b12*a22*b31-2*c11*c22*a33*b12*a31*b22+3*c11*c22*a33*a12*b21*b32+c11*c22*a33*b22*a11*b32-3*c11*c22*b33*b12*a21*a32+3*c11*c22*b33*b12*a22*a31+3*c11*c22*b33*b22*a11*a32-c11*c23*b32*b22*a11*a32+c11*c23*b32*a12*a32*b21+c11*c23*b22*a32*a12*b31-2*c11*c23*a22*b32*a12*b31+c11*c23*a22*a32*b12*b31-c11*c31*a23*b22*b12*a32+2*c11*c31*a23*b32*b12*a22+c11*c31*b33*a22*a12*b22+c11*c32*a13*b22*a21*b32-3*c11*c32*a13*b22*a22*b31+3*c11*c32*a13*a22*b21*b32+3*c11*c32*b13*b22*a22*a31-2*c11*c32*a23*b12*a21*b32+c11*c32*a23*b12*a31*b22+3*c11*c32*a23*b12*a32*b21-3*c11*c32*a23*a12*b21*b32+3*c11*c32*a23*a12*b22*b31+c11*c32*a23*b22*a11*b32-3*c11*c32*a23*b22*a32*b11+3*c11*c32*b23*b12*a21*a32-3*c11*c32*b23*b12*a22*a31+c11*c32*a33*b22*a21*b12+3*c11*c32*a33*b22*a22*b11-3*c11*c32*a33*a22*b12*b21-3*c11*c32*b33*b22*a11*a22+3*c11*c32*b33*b22*a12*a21-c11*c33*b32*b22*a11*a22-c11*c33*b32*b22*a12*a21+c11*c33*b32*a22*a12*b21+c11*c33*a32*b22*a22*b11+c11*c33*a32*a22*b12*b21+c11*c33*b22*a12*a22*b31-c11*c33*b22*b12*a22*a31+2*c12*c11*b23*a32*a22*b31+2*c12*c11*b33*a22*a32*b21+3*c12*c21*a13*b32*a32*b21-3*c12*c21*a13*a32*b22*b31-3*c12*c21*b13*b32*a21*a32+3*c12*c21*b13*b32*a22*a31-c12*c21*b13*a32*a22*b31-3*c12*c21*a23*b32*a32*b11+3*c12*c21*a23*a32*b12*b31+3*c12*c21*b23*b32*a11*a32-3*c12*c21*b23*b32*a12*a31-c12*c21*b23*a32*a12*b31-3*c12*c21*a33*b12*a22*b31-3*c12*c21*a33*a12*b21*b32+3*c12*c21*a33*a12*b22*b31+3*c12*c21*a33*a22*b11*b32+3*c12*c21*b33*b12*a21*a32-3*c12*c21*b33*b12*a22*a31-c12*c21*b33*a12*a32*b21-3*c12*c21*b33*b22*a11*a32-c12*c21*b33*a22*a32*b11+2*c12*c22*a13*b31*a21*b32-c12*c22*a13*b31*a31*b22+c12*c22*b13*b31*a21*a32-c12*c22*b13*a31*a21*b32-c12*c22*a23*a31*b11*b32+c12*c22*b23*b31*a11*a32+c12*c22*b23*b31*a12*a31-2*c12*c22*b23*a31*a32*b11-c12*c22*a33*a11*b21*b32-c12*c22*a33*a11*b22*b31+2*c12*c22*a33*b21*a31*b12+c12*c22*b33*b11*a21*a32+c12*c22*b33*b11*a22*a31+2*c12*c22*b33*a11*a21*b32-2*c12*c22*b33*a11*a22*b31-c12*c22*b33*a11*a31*b22+c12*c22*b33*a11*a32*b21-3*c12*c23*b31*b22*a11*a32-3*c12*c23*a31*a12*b21*b32+3*c12*c23*b21*b32*a11*a32-3*c12*c23*a21*b32*a32*b11+3*c12*c31*a13*b22*a22*b31-3*c12*c31*a13*a22*b21*b32+3*c12*c31*b13*b22*a21*a32-3*c12*c31*b13*b22*a22*a31-c12*c31*b13*a22*a32*b21-3*c12*c31*a23*a12*b22*b31+3*c12*c31*b23*b12*a22*a31-c12*c31*b23*a12*a22*b31+3*c12*c31*a33*a22*b12*b21-3*c12*c31*b33*b22*a12*a21-c12*c31*b33*a22*a12*b21-c12*c32*a13*b21*a21*b32+2*c12*c32*a13*b21*a31*b22-c12*c32*a13*a21*b22*b31+c12*c32*b13*b21*a22*a31-2*c12*c32*b13*a21*a22*b31+2*c12*c32*a23*b11*a21*b32-c12*c32*a23*a11*b22*b31+c12*c32*b23*b11*a21*a32+c12*c32*b23*b11*a22*a31-c12*c32*b23*a11*a21*b32+c12*c32*b23*a11*a22*b31+2*c12*c32*b23*a11*a31*b22-2*c12*c32*b23*a11*a32*b21-2*c12*c32*b23*b21*a12*a31+c12*c32*b23*a21*a12*b31-c12*c32*b23*a21*a31*b12+2*c12*c32*a33*b21*a11*b22-c12*c32*a33*b21*a21*b12-c12*c32*a33*a21*b11*b22+c12*c32*b33*b21*a11*a22+c12*c32*b33*b21*a12*a21-c12*c32*b33*a21*a11*b22-2*c12*c32*b33*a21*a22*b11-3*c12*c33*a31*b22*a22*b11+3*c12*c33*a31*a22*b12*b21-3*c12*c33*b21*a22*a11*b32+3*c12*c33*b31*b22*a11*a22+3*c12*c33*b32*b21*a12*a21-3*c12*c33*a32*b21*a21*b12+3*c12*c33*a21*b22*a32*b11+2*c12*c13*b31*a22*a32*b21+c12*c22*a13*b31*a32*b21+c12*c22*a23*b31*a32*b11+c12*c22*a33*b21*a12*b31-c12*c23*b31*a12*a32*b21-c12*c23*b31*a22*a32*b11-2*c12*c32*a23*b11*a22*b31+c12*c32*a23*b11*a32*b21+c12*c32*a23*b21*a12*b31+c12*c32*a33*b21*a22*b11-c12*c33*b31*a22*a12*b21-c12*c33*b21*a22*a32*b11+c13*c21*b22*a32*a12*b31-c13*c21*b32*b22*a11*a32+c13*c21*a22*a32*b12*b31-c13*c21*b22*b32*a12*a31+c13*c21*b32*a22*a32*b11-c13*c21*b32*b12*a21*a32+c13*c21*b32*a12*a32*b21+3*c13*c22*b31*b22*a11*a32-3*c13*c22*b31*b12*a21*a32+c13*c22*a31*b22*a11*b32+3*c13*c22*a31*a12*b21*b32+c13*c22*a31*b12*a21*b32-3*c13*c22*a31*a22*b11*b32+3*c13*c22*a21*b32*a32*b11-3*c13*c22*b22*b31*a12*a31+3*c13*c22*a22*b31*a31*b12-c13*c31*b32*b22*a12*a21+c13*c31*b32*a22*a12*b21-c21*c33*b22*b12*a12*a31+c21*c33*a22*b12*a12*b31+2*c22*c11*b33*a12*a22*b31+2*c22*c21*b13*a32*a12*b31+2*c22*c21*b33*a12*a32*b11-3*c22*c31*a13*b12*a22*b31-3*c22*c31*a13*b22*a32*b11+3*c22*c31*a13*a22*b11*b32-3*c22*c31*b13*a12*a21*b32-c22*c31*b13*a12*a22*b31+3*c22*c31*b13*a12*a31*b22-c22*c31*b13*a12*a32*b21-3*c22*c31*b13*b22*a11*a32+3*c22*c31*b13*a22*a11*b32+2*c22*c31*b13*a22*a32*b11+3*c22*c31*a23*b12*a12*b31-3*c22*c31*a23*a12*b11*b32+3*c22*c31*b23*b12*a11*a32-3*c22*c31*b23*b12*a12*a31-3*c22*c31*a33*b12*a12*b21+3*c22*c31*a33*a12*b11*b22-3*c22*c31*b33*b12*a11*a22+3*c22*c31*b33*b12*a12*a21-c22*c31*b33*a12*a22*b11-c22*c32*a13*b21*a31*b12-c22*c32*a13*a21*b12*b31-2*c22*c32*b13*b11*a21*a32-c22*c32*b13*a11*a31*b22+c22*c32*b13*a11*a32*b21+2*c22*c32*b13*a21*a31*b12-c22*c32*a23*b11*a11*b32-c22*c32*b23*a11*a31*b12-c22*c32*a33*b11*a11*b22+2*c22*c32*a33*b11*a21*b12+c22*c32*b33*b11*a12*a21-3*c22*c33*b31*b12*a11*a22-3*c22*c33*a31*b12*a12*b21+3*c22*c33*a31*a12*b11*b22+3*c22*c33*b21*b12*a11*a32-3*c22*c33*a21*a12*b11*b32+3*c22*c33*b32*b11*a11*a22-3*c22*c33*a32*b11*a11*b22-c22*c11*b13*a32*a22*b31-c22*c11*b23*a32*a12*b31-c22*c13*b31*a12*a32*b21+2*c22*c23*b31*a12*a32*b11+c22*c32*a13*b11*a22*b31-2*c22*c32*a13*b21*a12*b31+c22*c32*a23*b11*a12*b31-c22*c33*b31*a12*a22*b11-c22*c33*b21*a12*a32*b11+3*c23*c32*b31*b12*a11*a22+c23*c12*a31*b22*a11*b32+c23*c12*a31*b12*a21*b32-2*c23*c22*b32*a11*a31*b12-c23*c31*b32*b12*a11*a22-c23*c31*b32*b12*a12*a21+2*c23*c31*b32*a12*a11*b22-c23*c31*a32*b12*a11*b22+c23*c31*a32*b12*a12*b21-2*c23*c31*a32*b12*a22*b11-c23*c31*b22*b12*a12*a31+c23*c31*a22*b12*a12*b31+c31*c12*a13*b22*a21*b32-2*c31*c12*a23*b12*a21*b32+c31*c12*a23*b22*a11*b32+c31*c12*a33*b22*a21*b12+c31*c22*a13*b12*a31*b22-2*c31*c22*a13*b22*a11*b32+c31*c22*a23*b12*a11*b32+c31*c22*a33*b12*a11*b22-2*c31*c32*a13*b22*a21*b12-2*c31*c32*a23*b12*a11*b22+2*c31*c33*b22*b12*a11*a22-2*c31*c33*b21*a12*b12*a22+2*c31*c33*b12*b22*a12*a21-2*c31*c33*b11*a22*a12*b22-c32*c11*b13*a22*a32*b21-c32*c11*b23*a12*a22*b31-c32*c11*b33*a22*a12*b21-c32*c21*b13*a12*a32*b21+2*c32*c21*b13*a22*a32*b11-c32*c21*b23*a12*a32*b11-c32*c13*b31*a22*a12*b21-c32*c13*b21*a22*a32*b11-c32*c23*b31*a12*a22*b11-c32*c23*b21*a12*a32*b11+c33*c12*a21*b22*a11*b32-2*c33*c32*b22*a11*a21*b12-3*c23*c32*b32*b11*a11*a22+c23*c31*a32*a12*b11*b22-c22^2*a33*b11*a12*b31-c33*c12*b32*a21^2*b12-c12*c22*a13*a22*b31^2-3*c11*c22*a33*a12*b22*b31+c13*c21*a12*a21*b32^2-c13*c21*b22*a32^2*b11-c12*c32*a13*a32*b21^2+2*c32*c33*b21*a12*a22*b11-c12*c22*b23*a31*a11*b32,
-3*c23*c31*a13*b33*a22*b12-c13*c23*b23*a32*a12*b31+3*c13*c31*b23*a33*a22*b12-c12*c21*b23*b12*a33^2-c12*c22*b23*b11*a33^2-c32*c13*b23^2*a12*a31+c23^2*b33*b12*a11*a32+3*c22*c33*a13*b33*a21*b12+c21*c13*b23*a32*a12*b33+2*c13*c33*b13*a22*a21*b32-c13*c32*a13*a23*b21*b32-c13*c23*b33*b22*a11*a32-2*c13*c12*b32*b31*a23^2-2*c13*c12*b22*b21*a33^2+3*c13*c32*a13*b33*a22*b21-c12*c23*b33^2*a12*a21+c12*c31*a13*a32*b23^2+c12*c22*a23*a11*b33^2-c12*c23*b33^2*a11*a22-c33*c12*a13*a23*b21*b32-c13*c23*b33*a12*a31*b22+c11*c32*b23^2*a12*a33-c11*c33*b13*a22^2*b33+c33*c22*a13^2*b22*b31-2*c33*c32*b22*b21*a13^2-3*c23*c32*b23*a33*a12*b11-2*c31*c32*a23*a22*b13^2-c33*c31*b22^2*a13^2-c33*c31*b12^2*a23^2+c21*c23*a32^2*b13^2-c33*c12*a13*a23*b22*b31+c13^2*a23*a21*b32^2-c13*c11*b32^2*a23^2-c13*c11*b22^2*a33^2+c23^2*b13*b32*a11*a32+c23^2*b13*b32*a12*a31-c23*c21*b32^2*a13^2-c32*c23*b13^2*a22*a31-c32*c23*b13^2*a21*a32-c11*c22*a33*b13*a22*b33-3*c13*c22*a13*b33*a32*b21+3*c23*c32*a13*b13*a21*b32+c22^2*b13*b11*a33^2-c12*c33*b23^2*a11*a32-c12*c33*b23^2*a12*a31-c12^2*a31*a33*b23^2+3*c12*c23*a13*b33*a31*b22-3*c23*c32*a13*b13*a32*b21+c12*c22*a13*b23*b31*a33-2*c13*c33*a23*b12*a22*b31-2*c31*c32*b23*a13*b12*a23+c13^2*b23*a32*a22*b31+c13^2*b33*a22*a32*b21+c23*c33*a33*a12*b11*b22-3*c23*c32*a13*b13*a31*b22-3*c13*c22*a33*b33*a22*b11+3*c13*c22*a33*b33*a12*b21-3*c23*c32*b23*a33*b12*a11+2*c31*c32*b23*b22*a13^2-c22*c33*b13^2*a21*a32-c22^2*a13*b13*b31*a33+c33*c11*b32*b12*a23^2-c22*c31*a13^2*b32*b23-3*c13*c32*b13*a33*a22*b21-c12*c32*a23^2*b11*b33+c12*c32*a33*a11*b23^2+3*c23*c31*b13*a33*b22*a12-2*c13*c23*a23*b32*a12*b31+c22*c32*a13*b13*b31*a23-c22*c32*a13*b13*a31*b23-c22*c32*b13*a23*a11*b33+c23^2*a33*a31*b12^2-c22^2*a13*a11*b33^2-c13*c33*b23*b12*a21*a32-c13*c33*b23*b12*a22*a31-c13*c33*b33*b22*a12*a21-c32^2*a13*b13*b21*a23-c23*c33*b23*b12*a12*a31+c23*c33*a33*b12*a11*b22-c33*c22*a13*a33*b12*b21+3*c12*c33*a13*b23*a22*b31-3*c22*c33*a13*b13*a21*b32-c31*c13*a32*a12*b23^2+c33^2*a23*a21*b12^2-c33^2*b13*a22^2*b11-c33^2*b23*a12^2*b21-c23^2*b13*a32^2*b11-c13^2*a23*b32*a32*b21-c13^2*a23*a32*b22*b31+c13^2*b23*b32*a21*a32+c23*c33*a13*b22*a32*b11-3*c21*c33*a13*b23*a32*b12-c13*c23*b13*b32*a21*a32+2*c13*c33*b33*a22*a21*b12-c13*c33*b13*a22*a32*b21+c23*c33*a13*b12*a22*b31-c31*c23*b23*a12^2*b33-c22^2*a31*a33*b13^2+3*c13*c22*a13*b23*a32*b31-3*c13*c22*b13*a23*b32*a31+2*c21*c22*b13*b12*a33^2+3*c11*c23*b13*a32*b32*a23+3*c11*c33*a23*b23*a32*b12+c23*c12*a33^2*b11*b22+c23*c12*a33^2*b12*b21-2*c23*c22*b12*b11*a33^2+c11*c22*a33*a23*b12*b33-c11*c23*b13*a32^2*b23-c11*c23*a22*a12*b33^2+c12*c23*b23*b33*a11*a32+c33*c21*b32*b22*a13^2+c33*c21*a23*b12^2*a33-c13*c22*a13*a33*b22*b31+2*c13*c33*b23*a12*a32*b21-3*c12*c33*a23*b23*a11*b32+3*c11*c23*b23*a33*b32*a12-3*c12*c23*a13*b23*a32*b31-c13*c32*a13*a23*b22*b31+c22*c31*b23*a13*b12*a33+c21*c33*b13*a22*a12*b33-c13*c31*a13*b32*b22*a23+c13^2*a33*a31*b22^2-c13^2*b23*a32^2*b21-c13^2*b33*a22^2*b31+3*c22*c33*a13*b13*a32*b21+2*c13^2*a23*b32*a22*b31-c13^2*a23*b32*a31*b22+c12*c31*b23^2*a12*a33+2*c12*c13*a32*a31*b23^2-2*c12*c21*a13*b32*b33*a23-c23^2*b33*a12^2*b31+c13*c33*a33*a22*b12*b21-2*c13*c33*a13*b22*a32*b21+c13*c33*a13*a22*b21*b32+3*c11*c33*a23*b33*b22*a12-2*c13*c23*a33*b12*a31*b22-2*c13*c23*a33*b12*a32*b21+c22*c31*a23*b12*a13*b33-c22*c31*a23*b13*a12*b33+c23^2*b33*b12*a12*a31-2*c23^2*b33*a12*a11*b32+c13*c31*a13*b22^2*a33+c13*c31*b32*b12*a23^2+c12^2*b31*b33*a23^2-3*c12*c33*a23*b23*a12*b31+2*c21*c22*a33*b13*a12*b33-c11*c32*b13*b23*a22*a33-c11*c32*a23*b13*a32*b23-3*c12*c23*a33*b33*a11*b22-3*c12*c23*a33*b33*a12*b21-c32^2*a13*a23*b11*b23+c32^2*a23*b13*a11*b23+2*c23*c33*b23*a12*a11*b32-c31*c23*a32*a22*b13^2-c12*c31*a13*b23*a22*b33-c21*c13*b13*a32^2*b23-c21*c13*a22*a12*b33^2-c23*c33*b13*a12*a22*b31-3*c23*c32*b13*a23*a11*b32-2*c31*c32*b13*a13*b22*a23+c12*c32*a13*a23*b31*b23-2*c12*c32*a13*b21*b23*a33+c11*c32*a13*a32*b23^2-c11*c32*b13*b32*a23^2+c23^2*a13*a11*b32^2+3*c23*c32*a23*b12*a11*b33-2*c23^2*b13*a32*a31*b12-c23^2*a33*b12*a11*b32+c23*c33*b33*a12^2*b21+2*c23^2*a13*b32*a12*b31-3*c13*c22*b13*a23*a32*b31+2*c21*c22*b33*b32*a13^2-2*c21*c22*a33*a32*b13^2-c11*c33*a32*a12*b23^2+c12*c21*a13*a22*b33^2-c12*c21*b13*b22*a33^2+c12*c21*a23*a12*b33^2+3*c22*c33*a13*b33*a22*b11-2*c22*c13*b13*a32*a31*b23+2*c31*c32*a23*b13*a12*b23+3*c13*c32*a13*b22*a21*b33+2*c23*c32*a23*b12*b11*a33+3*c23*c32*a23*b33*a12*b11+2*c31*c32*b13*b12*a23^2-c22*c31*a13*b13*a32*b23-3*c11*c33*a13*a22*b22*b33+c31*c33*a22^2*b13^2-3*c22*c33*b13*a33*a12*b21+2*c12*c21*b13*a32*a33*b23+3*c12*c33*a23*b23*a32*b11-c12*c22*a33*b13*a21*b33-c23*c33*b13*b22*a11*a32-3*c23*c32*a13*b33*a21*b12-3*c23*c32*a13*b33*a22*b11-2*c31*c32*a13*a12*b23^2-c12^2*a23*a21*b33^2+c22^2*b31*b33*a13^2-2*c13*c23*a13*b32*a22*b31+c13*c23*a13*b32*a31*b22+2*c11*c12*a23*b23*a32*b33-c23^2*a13*b32*a31*b12-c23^2*a13*b32*a32*b11-c23^2*a13*a32*b12*b31+c22^2*a33*b13*a11*b33-c22*c13*b33^2*a11*a22-c22*c13*b33^2*a12*a21-3*c12*c33*b23*a33*a22*b11+2*c11*c12*a33*b23*a22*b33-2*c11*c13*b23*a32*a22*b33-3*c13*c32*a13*b23*a22*b31-2*c23*c33*a13*a12*b22*b31-2*c22*c23*b13*b33*a12*a31+2*c33*c32*a13*a23*b11*b22-2*c33^2*b23*a12*a11*b22+c33^2*b13*a22*a12*b21+c33^2*b23*a12*a22*b11+c23*c33*a33*b12*a12*b21-3*c12*c33*b13*a23*a32*b21+c33^2*a13*a11*b22^2-2*c13*c23*a33*b22*a32*b11+c23*c33*a13*b12*a31*b22+3*c23*c31*a13*b13*b32*a22+c11*c22*a13*b32*a33*b23+3*c13*c22*a33*b33*a11*b22+c12*c23*b13*b33*a21*a32-3*c12*c23*a23*b33*a31*b12+c22*c33*b13*b23*a12*a31+c31*c23*b13*a32*a12*b23+3*c12*c23*a13*b33*a32*b21+c12^2*b23*b21*a33^2+c21*c23*a12^2*b33^2+c11*c13*a32^2*b23^2+c11*c13*a22^2*b33^2-c23*c21*b12^2*a33^2-c13*c23*b33*a22*a32*b11-3*c13*c31*a13*b23*b32*a22+2*c33^2*a13*b22*a12*b21-c33^2*a13*b22*a21*b12+3*c12*c33*b13*a33*a22*b21+3*c12*c33*b13*a33*b22*a21+c31*c13*b23*a22*a12*b33-2*c11*c12*b23*b32*a33*a23-c33^2*a13*b22*a22*b11-c33^2*a13*a22*b12*b21-2*c22*c31*b13*a23*b12*a33+c12*c33*b13*b23*a22*a31+c12*c21*a13*b32*a33*b23-c12*c21*a13*b23*a32*b33-c23*c12*a13*a33*b21*b32+2*c23*c21*a13*b32*b12*a33-c13*c33*b23*a12*a21*b32+2*c13*c33*b23*a12*a31*b22+c32*c13*b13*b23*a21*a32+2*c13*c22*a13*b32*b31*a23-3*c12*c33*b13*a23*a31*b22+3*c13*c31*a13*a22*b22*b33-c21*c32*a13^2*b22*b33+c21*c32*b13^2*a32*a23+c21*c32*b13^2*a22*a33+c11*c32*a23*a13*b32*b23+c11*c33*b13*a32*a22*b23+c11*c33*b23*a22*a12*b33+c12*c31*a23*a13*b32*b23-c12*c31*a23*b13*a32*b23+c23*c33*a23*b12*a11*b32+c23*c33*a23*b12*a12*b31-c33^2*a23*a12*b11*b22+c33^2*b23*b12*a11*a22+c33^2*b23*b12*a12*a21-c12*c21*a33*b23*a12*b33-3*c22*c33*b13*a33*a11*b22+c32^2*b21*b23*a13^2-c32^2*a13*a11*b23^2-c32^2*a21*a23*b13^2+c32^2*b13*b11*a23^2-2*c31*c33*b13*a22*a12*b23-2*c22*c33*b23*a12*a11*b33-3*c22*c33*a13*b13*a22*b31+3*c22*c33*a13*b13*a31*b22-3*c22*c33*a13*b23*a31*b12-3*c22*c33*a13*b23*a32*b11+c22*c13*b13*b33*a22*a31+c22*c13*b13*b33*a21*a32+c22*c13*b23*b33*a11*a32+c22*c13*b23*b33*a12*a31-c23*c11*a13*b32*b22*a33-c23*c11*a23*b32*b12*a33+2*c23*c12*a13*b32*b31*a23-c23*c12*a13*a33*b22*b31-c23*c12*a23*a33*b11*b32+2*c23*c22*a13*a33*b12*b31-3*c23*c31*a13*b13*a32*b22-c23*c31*a13*b32*b12*a23+3*c23*c31*a13*b23*a32*b12-c23*c31*a13*b22*b12*a33-3*c23*c31*b13*a23*b32*a12+3*c23*c31*a23*a12*b12*b33-3*c23*c31*b23*a12*b12*a33-3*c23*c32*b13*a23*a12*b31+3*c23*c32*b13*a33*a12*b21+3*c23*c32*b13*a33*a11*b22+3*c23*c32*a13*b13*a22*b31-c23*c32*a13*a23*b12*b31-c23*c32*a13*a23*b11*b32+3*c23*c32*a13*b23*a31*b12+3*c23*c32*a13*b23*a32*b11-c23*c32*a13*a33*b12*b21-c23*c32*a13*a33*b11*b22+c23*c33*a13*b12*a21*b32+c23*c33*a13*b12*a32*b21-2*c23*c33*a13*a12*b21*b32-2*c23*c33*a13*b22*a11*b32+c23*c33*a13*a22*b11*b32+2*c23*c33*b13*b12*a21*a32+2*c23*c33*b13*b12*a22*a31-c23*c33*b13*a12*a21*b32-c23*c33*b13*a12*a31*b22-c23*c33*b13*a22*a11*b32-2*c23*c33*a23*b12*a32*b11+c23*c33*a23*a12*b11*b32-c23*c33*b23*b12*a11*a32-2*c23*c33*a33*b12*a22*b11-c23*c33*b33*b12*a11*a22-c23*c33*b33*b12*a12*a21+2*c23*c33*b33*a12*a11*b22-c23*c33*b13*a12*a32*b21+2*c23*c33*b13*a22*a32*b11-c23*c33*b23*a12*a32*b11-c23*c33*b33*a12*a22*b11+c31*c13*b13*a32*a22*b23-2*c11*c12*b33*a23*b22*a33-c11*c22*a13*b23*a32*b33+c11*c22*b13*b32*a33*a23-c11*c22*b13*b33*a32*a23+2*c11*c22*b13*a32*a33*b23+c11*c22*a33*a13*b22*b33+c11*c23*b13*a32*a22*b33+c11*c23*b23*a32*a12*b33-3*c11*c23*a13*a32*b32*b23+3*c11*c23*a13*b33*a32*b22-3*c11*c23*b13*a33*b32*a22-3*c11*c23*a23*b33*a32*b12+3*c11*c23*a33*b33*a22*b12-3*c11*c23*a33*b33*b22*a12+c11*c32*a13*b22*a23*b33-3*c13*c32*b13*a33*b22*a21-3*c13*c32*a23*b23*a32*b11+3*c13*c32*a23*b23*a11*b32+3*c13*c32*a23*b23*a12*b31-3*c13*c32*a23*b23*a31*b12-c13*c32*a23*a33*b12*b21-c13*c32*a23*a33*b11*b22-3*c13*c32*a23*b33*a12*b21-3*c13*c32*a23*b33*a11*b22+c13*c33*a13*b22*a21*b32+c13*c33*a13*b22*a22*b31-c13*c33*b13*b22*a21*a32-c13*c33*b13*b22*a22*a31+c13*c33*a23*b12*a31*b22+c13*c33*a23*b12*a32*b21+c13*c33*a23*a12*b21*b32+c13*c33*a23*a12*b22*b31+c13*c33*a23*b22*a11*b32+c13*c33*a23*b22*a32*b11-2*c13*c33*a23*a22*b11*b32+2*c13*c33*b23*b22*a11*a32-c13*c33*b23*a22*a11*b32-2*c13*c33*a33*b22*a12*b21+c13*c33*a33*b22*a21*b12+c13*c33*a33*b22*a22*b11+2*c33*c31*a13*b22*b12*a23+2*c33*c32*a13*a23*b12*b21+c32^2*a13*b13*a21*b23+2*c32*c33*a22*a21*b13^2+2*c32*c33*a12*a11*b23^2-c32*c13*b23^2*a11*a32-c23*c33*a23*a31*b12^2-c23*c33*a33*a21*b12^2+c23*c33*b23*a12^2*b31-c23^2*a33*b12*a12*b31+2*c23^2*a33*b12*a32*b11-c23^2*a33*a12*b11*b32+c23^2*b13*a32*a12*b31+c23^2*b33*a12*a32*b11+c33*c12*a23^2*b11*b32+c33*c12*a23^2*b12*b31+c33*c22*a13^2*b21*b32-2*c33*c32*b12*b11*a23^2+c33^2*b13*b22*a11*a22+c33^2*b13*b22*a12*a21-2*c33^2*b13*a22*a21*b12-c33^2*a23*b12*a11*b22-c33^2*a23*b12*a12*b21+2*c33^2*a23*b12*a22*b11+c33*c11*a13*b22^2*a33-c22*c31*a13^2*b22*b33+c22*c31*b13^2*a32*a23+c22*c31*b13^2*a22*a33-c22*c32*a13^2*b31*b23-c22*c32*a13^2*b21*b33+c22*c32*b13^2*a31*a23+c22*c32*a33*a21*b13^2-c22*c33*b13^2*a22*a31+c22^2*a13*b13*a31*b33-c22^2*a13*a33*b11*b33+c23*c11*a13*b32^2*a23+c23*c11*b22*b12*a33^2-2*c23*c22*b32*b31*a13^2+c23*c31*b32*b22*a13^2+c23*c31*a23*b12^2*a33+2*c22*c23*a32*a31*b13^2+2*c22*c23*a12*a11*b33^2+c13*c21*a13*b32^2*a23+c13*c21*b22*b12*a33^2+c13*c22*a33^2*b11*b22+c13*c22*a33^2*b12*b21-c13*c23*a13*a21*b32^2-c13*c23*a23*a11*b32^2+c13*c23*b13*a32^2*b21+c13*c23*b23*a32^2*b11+c13*c32*a23^2*b11*b32+c13*c32*a23^2*b12*b31-c13*c33*a13*a31*b22^2-c13*c33*a33*a11*b22^2+c13*c33*b13*a22^2*b31+c13*c33*b33*a22^2*b11+c13^2*b23*b32*a22*a31-2*c13^2*b23*a32*a31*b22-c13^2*a33*b22*a21*b32-c13^2*a33*b22*a22*b31+2*c13^2*a33*b22*a32*b21-c13^2*a33*a22*b21*b32+c13^2*b33*b22*a21*a32+c13^2*b33*b22*a22*a31-2*c13^2*b33*a22*a21*b32-2*c21*c22*a13*a12*b33^2-c21*c32*a13^2*b32*b23-c21*c33*a32*a22*b13^2-c21*c33*b23*a12^2*b33+2*c11*c12*b33*b32*a23^2-2*c11*c12*a33*a32*b23^2+2*c11*c12*b23*b22*a33^2-2*c11*c12*a23*a22*b33^2+c11*c22*a13*a22*b33^2-c11*c22*b13*b22*a33^2+c11*c22*a23*a12*b33^2-c11*c22*b23*b12*a33^2-c11*c32*a23^2*b12*b33-c12*c31*b13*b32*a23^2-c12*c31*a23^2*b12*b33+2*c12*c13*a22*a21*b33^2-c12^2*a23*b23*b31*a33+c12^2*a23*b23*a31*b33-c12^2*a23*a33*b21*b33+c12^2*a33*b23*a21*b33+c12*c32*a13*a31*b23^2-c12*c32*b13*b31*a23^2-c12*c22*a13*b23*a31*b33-2*c12*c22*a13*b31*b33*a23+c12*c22*a13*a33*b21*b33+c12*c22*b13*a23*b31*a33-c12*c22*b13*a23*a31*b33+2*c12*c22*b13*a31*a33*b23+c12*c22*a23*a33*b11*b33-2*c22*c23*b13*b33*a11*a32+c22*c31*a13*b13*b32*a23+c22*c31*a13*b13*b22*a33-c22*c31*a13*b13*a22*b33+2*c22*c31*a13*b23*a12*b33-c22*c31*b23*b13*a12*a33+c22*c32*a13*b13*b21*a33-c22*c32*a13*b13*a21*b33+c22*c32*a13*b23*b11*a33+2*c22*c32*a13*b23*a11*b33+c22*c32*a13*a23*b11*b33-2*c22*c32*b13*a23*b11*a33-c22*c32*b13*b23*a11*a33+3*c22*c33*b13*a23*a11*b32+3*c22*c33*b13*a23*a12*b31+c22*c33*b13*b23*a11*a32+c31*c23*b13*a22*a12*b33+2*c31*c32*a13*b13*a22*b23+c32*c13*b23*b33*a11*a22+c32*c13*b23*b33*a12*a21+c32*c13*b13*b23*a22*a31-2*c32*c13*b13*a22*a21*b33+c32*c23*b13*b23*a11*a32+c32*c23*b13*b23*a12*a31+c32*c23*b13*b33*a11*a22+c32*c23*b13*b33*a12*a21-2*c32*c23*b23*a12*a11*b33-2*c32*c33*b13*b23*a12*a21-2*c32*c33*b13*b23*a11*a22-c33*c11*a13*b32*b22*a23-c33*c11*a23*b22*b12*a33+2*c33*c12*a13*b22*b21*a33-c33*c12*a23*a33*b12*b21-c33*c12*a23*a33*b11*b22-c33*c21*a13*b32*b12*a23-c33*c21*a13*b22*b12*a33+2*c33*c22*a23*b12*b11*a33-c33*c22*a13*a23*b12*b31-c33*c22*a13*a23*b11*b32-c33*c22*a13*a33*b11*b22+3*c13*c32*b23*a33*a21*b12+3*c13*c32*b23*a33*a22*b11-3*c13*c32*a13*b23*a21*b32+2*c13*c32*a13*b22*b21*a33+3*c13*c32*b13*a23*a31*b22+3*c13*c32*b13*a23*a32*b21-2*c11*c32*a13*b22*b23*a33-c11*c32*a13*b23*a22*b33+c11*c32*b13*a23*b22*a33+2*c11*c32*b13*a22*a23*b33+c11*c32*a23*b23*b12*a33-c11*c32*a23*b23*a12*b33+3*c11*c33*a13*b23*b32*a22-3*c11*c33*b13*a23*a32*b22+3*c11*c33*b13*a22*b22*a33-3*c11*c33*a23*b23*b32*a12-3*c11*c33*b23*a33*a22*b12+3*c12*c23*b13*a23*a32*b31+3*c12*c23*b13*a23*b32*a31-2*c12*c23*b13*a32*a31*b23-3*c12*c23*b13*a33*a21*b32-3*c12*c23*b13*a33*a22*b31+c12*c23*b13*b33*a22*a31-3*c12*c23*a23*b33*a32*b11+3*c12*c23*b23*a33*a11*b32+3*c12*c23*b23*a33*a12*b31+c12*c23*b23*b33*a12*a31+3*c12*c23*a33*b33*a22*b11+3*c12*c23*a33*b33*a21*b12+c12*c31*a13*b22*a23*b33-2*c12*c31*a13*b22*b23*a33+c12*c31*b13*a23*b22*a33+2*c12*c31*b13*a22*a23*b33-c12*c31*b13*b23*a22*a33+c12*c31*a23*b23*b12*a33-c12*c31*a23*b23*a12*b33-c12*c32*a13*b23*a21*b33+c12*c32*a13*a23*b21*b33+c12*c32*b13*a23*b21*a33+2*c12*c32*b13*a21*a23*b33-c12*c32*b13*a21*b23*a33-c12*c32*a23*b13*a31*b23+c12*c32*a23*b23*b11*a33-c12*c32*a23*b23*a11*b33+c12*c33*b23*b33*a11*a22+3*c12*c33*a13*b23*a21*b32-3*c12*c33*a13*b33*a22*b21-3*c12*c33*a13*b22*a21*b33+c12*c33*b13*b23*a21*a32-2*c12*c33*b13*a22*a21*b33+3*c12*c33*a23*b23*a31*b12+3*c12*c33*a23*b33*a12*b21+3*c12*c33*a23*b33*a11*b22-3*c12*c23*a13*b32*a31*b23-3*c12*c33*b23*a33*a21*b12-2*c12*c13*b23*b33*a22*a31-2*c12*c13*b23*b33*a21*a32+c12*c21*b13*b32*a33*a23-c12*c21*b13*b33*a32*a23+c12*c21*a33*a13*b22*b33-c12*c21*a33*b13*a22*b33+c12*c21*a33*a23*b12*b33+c22*c33*b13*b33*a11*a22+3*c22*c33*b23*a33*a12*b11+3*c22*c33*b23*a33*b12*a11+c22*c33*b13*b33*a12*a21-3*c22*c33*a23*b33*a12*b11-3*c22*c33*a23*b12*a11*b33-c13*c33*b33*b22*a11*a22-c13*c33*b23*a12*a22*b31-c13*c33*b23*a22*a32*b11-c13*c33*b33*a22*a12*b21-3*c13*c31*a23*b33*b22*a12+2*c13*c11*a23*b32*b22*a33+2*c13*c12*a23*a33*b22*b31+2*c13*c12*a23*a33*b21*b32+3*c13*c21*a13*a32*b32*b23-c13*c21*a13*b32*b22*a33-3*c13*c21*a13*b33*a32*b22-3*c13*c21*b13*a32*b32*a23+3*c13*c21*b13*a33*b32*a22-c13*c21*a23*b32*b12*a33+3*c13*c21*a23*b33*a32*b12-3*c13*c21*b23*a33*b32*a12-3*c13*c21*a33*b33*a22*b12+3*c13*c21*a33*b33*b22*a12+3*c13*c22*a13*b32*a31*b23-c13*c22*a13*a33*b21*b32-3*c13*c22*a13*b33*a31*b22+3*c13*c22*b13*a33*a21*b32+3*c13*c22*b13*a33*a22*b31-c13*c22*a23*a33*b12*b31-c13*c22*a23*a33*b11*b32+3*c13*c22*a23*b33*a31*b12+3*c13*c22*a23*b33*a32*b11-3*c13*c22*b23*a33*a11*b32-3*c13*c22*b23*a33*a12*b31-3*c13*c22*a33*b33*a21*b12+c13*c23*a13*b32*a32*b21+c13*c23*a13*a32*b22*b31-c13*c23*b13*b32*a22*a31+2*c13*c23*b13*a32*a31*b22+c13*c23*a23*b32*a31*b12+c13*c23*a23*b32*a32*b11+c13*c23*a23*a32*b12*b31-c13*c23*b23*b32*a11*a32-c13*c23*b23*b32*a12*a31+2*c13*c23*b23*a32*a31*b12+c13*c23*a33*b12*a21*b32+c13*c23*a33*b12*a22*b31+c13*c23*a33*a12*b21*b32+c13*c23*a33*a12*b22*b31+c13*c23*a33*b22*a11*b32+c13*c23*a33*a22*b11*b32-c13*c23*b33*b12*a21*a32-c13*c23*b33*b12*a22*a31+2*c13*c23*b33*a12*a21*b32+2*c13*c23*b33*a22*a11*b32-c13*c23*b13*a32*a22*b31+2*c13*c23*b33*a12*a22*b31-c13*c23*b33*a12*a32*b21+3*c13*c31*b13*a23*a32*b22-3*c13*c31*b13*a22*b22*a33-3*c13*c31*a23*b23*a32*b12+3*c13*c31*a23*b23*b32*a12-c13*c31*a23*b22*b12*a33+c21*c13*b13*a32*a22*b33-2*c21*c22*b13*a13*b32*a33-2*c21*c22*b33*a13*b12*a33+2*c21*c22*a13*b13*a32*b33-2*c21*c23*b13*a32*a12*b33+c21*c32*a13*b13*b32*a23-c21*c32*a13*b13*a32*b23+c21*c32*a13*b13*b22*a33-c21*c32*a13*b13*a22*b33+2*c21*c32*a13*b23*a12*b33-2*c21*c32*b13*a23*b12*a33+c21*c32*a23*b12*a13*b33-c21*c32*a23*b13*a12*b33+c21*c32*b23*a13*b12*a33-c21*c32*b23*b13*a12*a33+c21*c33*b13*a32*a12*b23-3*c21*c33*a13*b13*b32*a22+3*c21*c33*a13*b13*a32*b22+3*c21*c33*a13*b33*a22*b12+3*c21*c33*b13*a23*b32*a12-3*c21*c33*b13*a33*b22*a12-3*c21*c33*a23*a12*b12*b33+3*c21*c33*b23*a12*b12*a33-c12*c22*a33*b23*a11*b33-c11*c22*a33*b23*a12*b33+c12*c22*a13*a21*b33^2-c12*c22*b13*b21*a33^2+2*c23*c22*a13*a33*b11*b32+c23*c32*a13^2*b21*b32+c23*c32*a13^2*b22*b31+c12*c33*b23*b33*a12*a21-2*c13*c33*a23*b12*a21*b32-2*c11*c22*a13*b32*b33*a23+c31*c33*a12^2*b23^2-c23*c12*a23*a33*b12*b31-c31*c13*b13*a22^2*b33,
2*c11*c12*a23*a21*b33^2+3*c23*c31*a13*b13*a32*b21+c31^2*b13*a13*b22*a23-c31^2*a23*b13*a12*b23+3*c13*c31*a23*b33*a11*b22+c33*c21*a13*a23*b12*b31-2*c11*c13*a32*a31*b23^2-2*c11*c13*a22*a21*b33^2-c23*c33*b33*a11^2*b22+c23^2*a13*b11*b32*a31-c11*c32*a13*a23*b31*b23-3*c12*c23*b23*a33*b31*a11+c11*c21*b13*b22*a33^2+3*c21*c33*a23*b33*a12*b11+2*c31*c13*b13*a22*a21*b33-c13*c33*b33*a21^2*b12-c13*c22*b21*b11*a33^2-c11*c21*a13*a22*b33^2+3*c11*c23*a23*b33*a32*b11+c23*c11*a23*a33*b11*b32-2*c31*c32*b13*b11*a23^2-2*c31*c33*a22*a21*b13^2+c21*c32*a13*b13*a31*b23+3*c23*c31*b23*a33*b12*a11-3*c23*c31*a13*b13*a21*b32-c23*c31*a13^2*b22*b31-c23^2*b13*a31*a11*b32+3*c13*c31*a23*b33*a12*b21+2*c21*c32*b13*a23*b11*a33-c11*c31*b23^2*a12*a33+c23*c33*b33*a12*a21*b11+c11*c21*b23*b12*a33^2-c33^2*b13*a21*a11*b22-c33^2*b13*a11*a22*b21+c23*c33*b13*a32*b21*a11-c23*c33*a13*b32*a21*b11-c23^2*b33*a12*a31*b11+c23*c31*a13*a33*b11*b22+c11^2*b33*a23*b22*a33+3*c13*c21*b23*a33*a11*b32-c11*c22*a23*a11*b33^2+c22*c31*b13*b23*a11*a33-2*c21*c22*a13*b13*a31*b33-c31*c23*b13*b23*a11*a32-c31*c23*b13*b23*a12*a31+c11*c22*b13*b21*a33^2+3*c13*c31*b13*a33*a22*b21+2*c11*c32*a13*b21*b23*a33+2*c11*c13*b23*b33*a21*a32+2*c13^2*b23*a32*a31*b21-c13*c22*a13*b31^2*a23+c13*c23*a13*b31^2*a22+c13*c33*b33*a21*a11*b22-3*c23*c31*a13*b23*a32*b11-c11*c32*a33*a11*b23^2+c11*c33*b23^2*a11*a32-c33*c12*a13*b21^2*a33-c33*c12*b31*b11*a23^2-2*c23^2*a33*b12*b11*a31+c23^2*a33*b11*b32*a11+c13*c31*a13*a23*b21*b32+c13*c31*a13*a23*b22*b31-3*c13*c22*a23*b33*a31*b11+2*c13*c11*b22*b21*a33^2+c21*c32*b13*a23*a11*b33-c12*c21*b13*a23*b31*a33+3*c11*c23*a13*b32*a31*b23-c13^2*b23*a21*a32*b31+3*c11*c23*b13*a33*a22*b31-2*c23*c21*a13*a33*b11*b32+c23*c33*a23*b11^2*a32+c23*c33*a33*b11^2*a22-c21*c31*a13*b13*b22*a33+c13^2*a23*b21*b32*a31-3*c13*c21*a13*b32*a31*b23+3*c13*c21*b13*a23*a32*b31+c21*c31*a13^2*b32*b23+c21*c31*a13^2*b22*b33-c23*c12*a13*b31^2*a23-c23^2*b33*a31*a11*b12-c23*c31*a13^2*b21*b32-c23*c11*a33^2*b11*b22-c23*c11*a33^2*b12*b21-2*c23^2*a13*b32*b31*a11+3*c11*c23*a13*b23*a32*b31-c13^2*b23*a31*a21*b32-3*c11*c33*a23*b23*a32*b11+c13^2*a33*b22*b31*a21+c13*c23*b13*a22*a31*b31-2*c13*c23*b23*a32*a31*b11+3*c12*c23*a13*a31*b31*b23-c23*c33*a33*b12*b21*a11-3*c12*c33*a23*b23*a31*b11-c23*c32*b31*b21*a13^2-c23*c32*a23*b11^2*a33-c11^2*a23*b23*a32*b33+3*c12*c33*b13*a23*a31*b21-c12*c33*b13*a31*a21*b23-3*c13*c31*a23*b23*a11*b32+2*c23^2*b33*a12*a11*b31-c23^2*b33*a11*a32*b11+2*c21*c22*a13*b13*b31*a33+c22*c31*a13^2*b31*b23+c22*c31*a13^2*b21*b33+c23*c11*a23*a33*b12*b31+c11*c23*b33^2*a11*a22+2*c11*c13*b23*b33*a22*a31-c21*c31*a13*b13*b32*a23-3*c23*c32*a23*a11*b11*b33-c13*c23*a33*b32*b21*a11-c21*c32*a13*b13*b31*a23+c11*c32*a23^2*b11*b33-2*c21*c23*a32*a31*b13^2+2*c31*c32*a13*a23*b11*b23+c13*c33*a13*b21^2*a32+c13*c33*a33*b21^2*a12-3*c11*c23*a13*b33*a31*b22+c21*c32*a13^2*b31*b23+c21*c32*a13^2*b21*b33-2*c11*c12*b31*b33*a23^2+3*c13*c22*b13*a31*b31*a23-c13*c23*a13*b22*b31*a31-c11*c32*a13*a23*b21*b33-c13*c21*a33^2*b12*b21+2*c23^2*b13*a32*a31*b11+c11*c31*b13*b23*a22*a33-c11*c31*a23*a13*b32*b23+c11*c23*b33^2*a12*a21+3*c21*c33*b13*a33*a12*b21+3*c21*c33*b13*a33*a11*b22-3*c12*c23*a33*b33*a21*b11-3*c12*c23*a13*b33*a31*b21-c11*c22*b13*a23*b31*a33+c11*c32*a23*b23*a11*b33-c13^2*b33*a21*a32*b21+2*c33^2*b13*a22*a21*b11+c33^2*a23*b12*b21*a11+2*c33^2*b23*a12*a11*b21-3*c11*c33*a23*b33*a11*b22-2*c13^2*a33*b22*b21*a31+c13*c21*a23*a33*b12*b31+c13*c21*a23*a33*b11*b32+c23*c11*a13*a33*b21*b32+c23*c11*a13*a33*b22*b31-3*c13*c31*b23*a33*a22*b11+c21*c31*a13*b13*a32*b23+c21*c31*a13*b13*a22*b33+c11*c22*b23*b11*a33^2-c23*c33*a13*b31*b11*a22+2*c23*c33*a13*b31*b21*a12-c22*c31*a13*b23*b11*a33+c13*c23*a23*b31^2*a12-c13*c32*a13*b21^2*a33-c13*c32*b31*b11*a23^2+3*c13*c22*a13*b33*a31*b21-c13*c23*b13*a31^2*b22-c11*c21*a13*b32*a33*b23-c13^2*b23*a22*a31*b31-c23*c12*b21*b11*a33^2-c21*c32*a13*b23*b11*a33-2*c21*c32*a13*b23*a11*b33-2*c13*c23*b13*a32*a31*b21+c13*c23*b13*a31*a21*b32+c11*c31*b13*b32*a23^2-3*c13*c31*b23*a33*a21*b12+3*c13*c32*a13*b23*b31*a21+2*c21*c31*b13*a23*b12*a33-c21*c31*a23*b12*a13*b33-2*c13^2*a23*b32*b31*a21-c33*c11*a23^2*b11*b32-c33*c11*a23^2*b12*b31+2*c11*c12*a23*a33*b21*b33-2*c11*c12*a33*b23*a21*b33+2*c21*c23*b13*b33*a11*a32+c22*c13*a21*a11*b33^2+c22*c33*a31*a21*b13^2+c22*c33*b23*a11^2*b33+c21*c31*a23*b13*a12*b33+c23^2*a33*b12*b31*a11-c11^2*a33*b23*a22*b33+c11^2*b23*b32*a33*a23-3*c21*c33*b13*a23*a11*b32-3*c21*c33*b13*a23*a12*b31+c33*c11*a13*a23*b21*b32-2*c13*c33*b23*a31*a11*b22-2*c33^2*a23*b12*b11*a21+c33^2*a23*b11*b22*a11-c21*c33*b13*b23*a11*a32-c21*c33*b13*b23*a12*a31+2*c23*c21*b12*b11*a33^2+2*c23*c21*b32*b31*a13^2+3*c13*c22*a33*b33*a21*b11+2*c13*c11*b32*b31*a23^2+c11*c31*a23^2*b12*b33+c23*c33*b23*a31*a11*b12+c12*c31*b13*a21*b23*a33+c12*c31*a23*b13*a31*b23+2*c13*c33*a13*b22*b21*a31-c13*c33*a13*b21*b32*a21+c13*c33*b13*a21*a32*b21-2*c13*c33*b13*a22*a21*b31-3*c13*c31*b13*a23*a31*b22-3*c13*c31*b13*a23*a32*b21+c13^2*a23*b22*b31*a31-c21*c32*b13^2*a31*a23-c21*c32*a33*a21*b13^2+c21*c33*b13^2*a22*a31+c21*c33*b13^2*a21*a32-c21^2*a13*b13*a32*b33+c21^2*b13*a13*b32*a33+c11*c22*a13*b23*a31*b33+2*c11*c22*a13*b31*b33*a23-c12*c31*b13*a23*b21*a33-2*c12*c31*b13*a21*a23*b33-3*c21*c33*b23*a33*a12*b11-2*c13*c23*b33*b31*a11*a22-3*c11*c23*a13*b33*a32*b21-3*c11*c23*b13*a23*a32*b31+2*c11*c31*a13*b22*b23*a33+c11*c31*a13*b23*a22*b33+c12*c31*a13*b23*a21*b33-c12*c31*a13*a23*b21*b33+2*c31*c32*a13*a11*b23^2-c31^2*a13*b13*a22*b23+c11*c31*a23*b13*a32*b23-c11*c31*a23*b23*b12*a33+3*c23*c31*b13*a23*a12*b31-3*c23*c31*b13*a33*a12*b21-2*c21*c23*a12*a11*b33^2-c21*c31*b13^2*a32*a23-c21*c31*b13^2*a22*a33-3*c22*c33*a13*b33*a21*b11-3*c23*c31*a23*b12*a11*b33-2*c11*c12*b23*b21*a33^2-c13*c33*a13*b22*b31*a21+c13*c33*b13*a22*a31*b21+c23*c33*b13*b31*a11*a22+c23*c33*b13*b31*a12*a21-c12*c31*a13*a31*b23^2+c12*c31*b13*b31*a23^2+c12*c31*a23^2*b11*b33-3*c23*c31*a13*b23*a31*b12+c23*c31*a13*a33*b12*b21+c11*c22*a33*b13*a21*b33+c11*c22*a33*b23*a11*b33-c11*c22*a13*a21*b33^2+c23*c32*a13*b31*b11*a23+c23*c32*a13*b21*b11*a33-c12*c31*a33*a11*b23^2+c12*c33*b13*a21^2*b33+c12*c33*a31*a11*b23^2+2*c11*c12*a31*a33*b23^2-c22*c31*b13^2*a31*a23-c22*c31*a33*a21*b13^2-3*c13*c32*a13*a21*b21*b33+3*c13*c31*a23*b23*a31*b12-3*c12*c33*a13*b23*b31*a21+3*c12*c33*a13*a21*b21*b33-c11*c32*a13*a31*b23^2+c11*c32*b13*b31*a23^2-c12*c31*a23*b23*b11*a33+c12*c31*a23*b23*a11*b33-c21*c13*b13*b33*a22*a31+c33*c21*a13*a23*b11*b32+c33*c21*a13*a33*b12*b21-2*c31*c32*a13*b13*a21*b23-c13*c23*b23*a31^2*b12+c21*c31*b23*b13*a12*a33-c21*c32*a13*b13*b21*a33-c21*c33*b13*b33*a12*a21+3*c13*c21*a33*b33*a21*b12-c23*c33*b23*a11^2*b32-c23^2*b13*a12*a31*b31-c23^2*b13*a11*a32*b31-c11*c31*a13*a32*b23^2-c33*c22*b31*b21*a13^2-c33*c22*a23*b11^2*a33+2*c33*c31*b22*b21*a13^2+2*c21*c22*a13*a33*b11*b33+c32*c13*b13*a21^2*b33+c32*c13*a31*a11*b23^2+c23*c33*b23*a12*a31*b11+2*c13*c23*a13*b32*b31*a21-c13*c23*a13*b21*b32*a31-2*c13*c11*a23*a33*b22*b31+3*c13*c21*b13*a23*b32*a31-c11*c32*b13*a23*b21*a33-c13*c21*a33^2*b11*b22-c11*c21*a23*a12*b33^2+c23^2*a13*b31*b11*a32+c23^2*a33*b31*b11*a12+c11*c21*a13*b23*a32*b33-3*c13*c21*a33*b33*a11*b22+2*c13^2*b33*a22*a21*b31-3*c13*c22*a33*b33*b21*a11+c11*c33*b23^2*a12*a31+c13*c23*b33*a31*a11*b22-3*c13*c21*a23*b33*a31*b12-3*c13*c21*a23*b33*a32*b11-c13^2*b33*a31*a21*b22+c33^2*b13*a21^2*b12+c33^2*b23*a11^2*b22-c33^2*a13*b21^2*a12-c33^2*a23*b11^2*a22+c33*c32*b21^2*a13^2+c33*c32*b11^2*a23^2+c21^2*a13*a12*b33^2-c21^2*b13*b12*a33^2+c21^2*a33*a32*b13^2-c21^2*b33*b32*a13^2-c22*c23*a31^2*b13^2-c22*c23*a11^2*b33^2+c31^2*a13*a12*b23^2-c31^2*b13*b12*a23^2+c31^2*a23*a22*b13^2-c31^2*b23*b22*a13^2-c32*c33*a21^2*b13^2-c32*c33*a11^2*b23^2+c11^2*a23*a22*b33^2-c11^2*b23*b22*a33^2+c11^2*a33*a32*b23^2-c11^2*b33*b32*a23^2-c12*c13*a31^2*b23^2-c12*c13*a21^2*b33^2+c23*c22*b31^2*a13^2+c23*c22*b11^2*a33^2+c23^2*b13*a31^2*b12+c23^2*b33*a11^2*b32-c23^2*a13*b31^2*a12-c23^2*a33*b11^2*a32+c13*c12*b31^2*a23^2+c13*c12*b21^2*a33^2-c13^2*a23*b31^2*a22-c13^2*a33*b21^2*a32+c13^2*b23*a31^2*b22+c13^2*b33*a21^2*b32+c23^2*a13*b12*b31*a31+c31*c23*b13^2*a22*a31+c31*c23*b13^2*a21*a32-2*c31*c32*b21*b23*a13^2+c31^2*b23*a13*b12*a23+2*c31*c32*a21*a23*b13^2-2*c31*c33*a12*a11*b23^2+c31*c13*b23^2*a11*a32+c31*c13*b23^2*a12*a31+c12*c21*b23*b11*a33^2-c12*c21*a13*a21*b33^2+c12*c21*b13*b21*a33^2-c12*c21*a23*a11*b33^2+c12*c23*b13*a31^2*b23+c12*c23*a21*a11*b33^2+c32*c23*a31*a21*b13^2+c32*c23*b23*a11^2*b33-c21^2*a33*b13*a12*b33+c21^2*b33*a13*b12*a33-2*c21*c22*b31*b33*a13^2+2*c21*c22*a13*a11*b33^2+2*c21*c22*a31*a33*b13^2-2*c21*c22*b13*b11*a33^2+c21*c13*b33^2*a11*a22+c21*c13*b33^2*a12*a21+c22*c13*b13*a31^2*b23+2*c33*c31*b12*b11*a23^2+c33^2*a13*b21*b11*a22-c33*c21*a13^2*b21*b32-c33*c21*a13^2*b22*b31+c33^2*a23*b21*b11*a12-2*c33^2*a13*b22*b21*a11+c33^2*a13*b12*b21*a21+c33^2*a13*b11*b22*a21-c33^2*b13*a12*a21*b21-c33^2*b23*a11*a22*b11-c33^2*b23*a12*a21*b11-c33^2*b23*a21*a11*b12+c13^2*a23*b31*b21*a32+c13^2*a33*b31*b21*a22-c13*c31*a23^2*b11*b32-c13*c31*a23^2*b12*b31-c13*c33*b13*a21^2*b32-3*c11*c23*b13*a23*b32*a31+2*c11*c23*b13*a32*a31*b23+3*c11*c23*b13*a33*a21*b32-c11*c23*b13*b33*a22*a31+3*c11*c23*a23*b33*a31*b12-3*c11*c23*b23*a33*a11*b32-3*c11*c23*b23*a33*a12*b31-c11*c23*b23*b33*a11*a32-c11*c23*b23*b33*a12*a31-3*c11*c23*a33*b33*a22*b11+3*c11*c23*a33*b33*a11*b22+3*c11*c23*a33*b33*a12*b21-3*c11*c23*a33*b33*a21*b12-c11*c31*a13*b22*a23*b33-c11*c31*b13*a23*b22*a33-2*c11*c31*b13*a22*a23*b33+c11*c31*a23*b23*a12*b33+c11*c32*a13*b23*a21*b33-2*c11*c32*b13*a21*a23*b33+c11*c32*b13*a21*b23*a33+c11*c32*a23*b13*a31*b23-c11*c32*a23*b23*b11*a33-c11*c33*b23*b33*a11*a22-c11*c33*b23*b33*a12*a21-3*c11*c33*a13*b23*a21*b32-3*c11*c33*a13*b23*a22*b31+3*c11*c33*a13*b22*a21*b33+3*c11*c33*b13*a23*a31*b22+3*c11*c33*b13*a23*a32*b21-c11*c33*b13*b23*a21*a32-c11*c33*b13*b23*a22*a31-3*c11*c33*b13*a33*a22*b21-3*c11*c33*b13*a33*b22*a21+2*c11*c33*b13*a22*a21*b33+3*c11*c33*a23*b23*a11*b32-3*c11*c33*a23*b23*a31*b12-3*c11*c33*a23*b33*a12*b21+3*c11*c33*b23*a33*a22*b11+3*c11*c33*b23*a33*a21*b12+2*c11*c12*a23*b23*b31*a33-2*c11*c12*a23*b23*a31*b33-2*c21*c31*a13*b23*a12*b33-c21*c31*b23*a13*b12*a33+c21*c32*a13*b13*a21*b33-c21*c32*a13*a23*b11*b33+c21*c32*b13*b23*a11*a33-c21*c33*b13*b33*a11*a22+3*c21*c33*a23*b12*a11*b33-3*c21*c33*b23*a33*b12*a11+2*c21*c33*b23*a12*a11*b33+3*c21*c33*a13*b13*a21*b32+3*c21*c33*a13*b13*a22*b31-3*c21*c33*a13*b13*a31*b22-3*c21*c33*a13*b13*a32*b21+3*c21*c33*a13*b23*a31*b12+3*c21*c33*a13*b23*a32*b11-3*c21*c33*a13*b33*a22*b11-3*c21*c33*a13*b33*a21*b12-2*c21*c22*a33*b13*a11*b33+2*c21*c13*b13*a32*a31*b23-c21*c13*b13*b33*a21*a32-c21*c13*b23*b33*a11*a32-c21*c13*b23*b33*a12*a31-c22*c13*b13*a31*a21*b33-c22*c13*b23*a31*a11*b33+2*c22*c23*b13*a31*a11*b33-c22*c31*a13*b13*b31*a23+c22*c31*a13*b13*a31*b23-c22*c31*a13*b13*b21*a33+c22*c31*a13*b13*a21*b33-2*c22*c31*a13*b23*a11*b33-c22*c31*a13*a23*b11*b33+2*c22*c31*b13*a23*b11*a33+c22*c31*b13*a23*a11*b33+c33*c12*a13*b31*b21*a23+2*c21*c23*b13*b33*a12*a31+3*c13*c21*a13*b33*a31*b22+3*c13*c21*a13*b33*a32*b21-3*c23*c32*b13*a33*b21*a11+3*c23*c32*b23*a11*b11*a33-3*c23*c32*a13*b13*b31*a21+3*c23*c32*a13*b13*a31*b21-c22*c33*b13*a31*a11*b23+3*c22*c33*b13*a33*b21*a11-c22*c33*b13*a21*a11*b33+3*c22*c33*a23*a11*b11*b33-3*c22*c33*b23*a11*b11*a33+3*c22*c33*a13*b13*b31*a21+3*c22*c33*a13*b23*a31*b11-3*c22*c33*b13*a23*b31*a11-c23*c33*a13*b21*b11*a32-c23*c33*a23*b31*b11*a12-c23*c33*a33*b21*b11*a12+3*c23*c31*a13*b33*a21*b12+c23*c12*a13*b31*b21*a33+c23*c12*a23*b31*b11*a33-2*c23*c22*a13*b31*b11*a33-2*c23*c11*a13*b32*b31*a23+2*c23*c33*a13*b22*b31*a11-c23*c33*a13*a21*b12*b31-c23*c33*a13*b21*a31*b12-2*c23*c33*b13*a21*a32*b11+c23*c33*b13*a31*a12*b21-2*c23*c33*b13*a31*a22*b11-2*c23*c33*b13*a31*a21*b12+c23*c33*b13*a21*a11*b32+c23*c33*b13*a31*a11*b22+2*c23*c33*a23*b12*b11*a31-c23*c33*a23*b11*b32*a11-c23*c33*a23*b12*b31*a11-2*c23*c33*b23*a12*a11*b31+c23*c33*b23*a11*a32*b11+2*c23*c33*a33*b12*b11*a21-c23*c33*a33*b11*b22*a11-2*c23*c33*b33*a12*a11*b21+c23*c33*b33*a11*a22*b11+3*c23*c31*a13*b33*a22*b11+3*c23*c31*b13*a23*a11*b32-3*c23*c31*b13*a33*a11*b22-2*c23*c31*a23*b12*b11*a33-3*c23*c31*a23*b33*a12*b11-3*c23*c31*a13*b13*a22*b31+3*c23*c31*a13*b13*a31*b22+c23*c31*a13*a23*b12*b31+c23*c31*a13*a23*b11*b32+c33*c12*a23*b21*b11*a33+c33*c22*a13*b31*b11*a23+c33*c22*a13*b21*b11*a33-2*c33*c32*a13*b21*b11*a23-2*c33*c21*a23*b12*b11*a33+c33*c21*a13*a33*b11*b22-3*c12*c33*b13*a21*b21*a33+3*c12*c33*a23*b23*b31*a11-3*c12*c33*a23*b33*b21*a11+3*c12*c33*b23*a33*a21*b11-c12*c33*b23*a21*a11*b33-2*c13*c12*a23*b31*b21*a33+c13*c22*a13*b31*b21*a33+c13*c22*a23*b31*b11*a33-c13*c23*a13*b31*b21*a32-c13*c23*a23*b31*b11*a32+2*c13*c23*a33*b21*b11*a32-c13*c23*a33*b31*b11*a22-c13*c23*a33*b31*b21*a12+c13*c32*a13*b31*b21*a23+c13*c32*a23*b21*b11*a33-2*c13*c11*a23*a33*b21*b32-c13*c33*a33*b11*b22*a21+c13*c33*b33*a12*a21*b21-3*c13*c21*b13*a33*a21*b32-3*c13*c21*b13*a33*a22*b31-c13*c33*a13*b31*b21*a22-c13*c33*a23*b21*b11*a32+2*c13*c33*a23*b31*b11*a22-c13*c33*a23*b31*b21*a12-c13*c33*a33*b21*b11*a22-3*c13*c31*a13*b33*a22*b21-3*c13*c31*a13*b22*a21*b33+3*c13*c31*b13*a33*b22*a21+3*c13*c31*a23*b23*a32*b11-3*c13*c31*a23*b23*a12*b31+c13*c31*a23*a33*b12*b21+c13*c31*a23*a33*b11*b22-3*c13*c32*b13*a23*a31*b21+3*c13*c32*b13*a21*b21*a33-3*c13*c32*a23*b23*b31*a11+3*c13*c32*a23*b23*a31*b11+3*c13*c32*a23*b33*b21*a11-3*c13*c32*b23*a33*a21*b11-2*c13*c33*b33*a22*a21*b11+c13*c33*b33*a11*a22*b21+c13*c33*b13*a31*a21*b22+2*c13*c33*a23*b32*a21*b11-c13*c33*a23*b32*b21*a11-c13*c33*a23*b22*a31*b11+2*c13*c33*a23*a21*b12*b31-c13*c33*a23*b21*a31*b12+c13*c33*b23*a21*a32*b11-2*c13*c33*b23*a32*b21*a11+c13*c33*b23*b31*a11*a22+c13*c33*b23*b31*a12*a21-2*c13*c33*b23*a31*a12*b21+c13*c33*b23*a31*a22*b11+c13*c33*b23*a31*a21*b12+c13*c33*b23*a21*a11*b32+2*c13*c33*a33*b22*b21*a11-c13*c33*a33*b12*b21*a21+3*c13*c21*b23*a33*a12*b31+3*c13*c21*a33*b33*a22*b11-3*c13*c21*a33*b33*a12*b21-3*c13*c22*a13*a31*b31*b23-3*c13*c22*b13*a33*b31*a21+3*c13*c22*b23*a33*b31*a11+c13*c23*b13*a21*a32*b31+2*c13*c23*a23*b32*b31*a11-c13*c23*a23*b12*b31*a31-c13*c23*a23*b11*b32*a31+c13*c23*b23*a12*a31*b31+c13*c23*b23*a11*a32*b31+c13*c23*b23*a31*a11*b32-c13*c23*a33*b32*a21*b11+2*c13*c23*a33*b22*a31*b11-c13*c23*a33*b22*b31*a11-c13*c23*a33*a21*b12*b31+2*c13*c23*a33*b21*a31*b12+c13*c23*b33*a21*a32*b11-2*c13*c23*b33*b31*a12*a21+c13*c23*b33*a31*a12*b21+c13*c23*b33*a31*a22*b11+c13*c23*b33*a31*a21*b12-2*c13*c23*b33*a21*a11*b32+3*c13*c31*a13*b23*a21*b32+3*c13*c31*a13*b23*a22*b31-2*c13*c31*a13*b22*b21*a33-2*c13*c21*a13*b32*b31*a23-3*c13*c21*a13*b23*a32*b31+c13*c21*a13*a33*b21*b32+c13*c21*a13*a33*b22*b31-c11*c21*b13*b32*a33*a23+c11*c21*b13*b33*a32*a23-2*c11*c21*b13*a32*a33*b23-c11*c21*a33*a13*b22*b33+c11*c21*a33*b13*a22*b33-c11*c21*a33*a23*b12*b33+c11*c21*a33*b23*a12*b33+2*c11*c21*a13*b32*b33*a23-c11*c22*a13*b23*b31*a33-c11*c22*a13*a33*b21*b33+c11*c22*b13*a23*a31*b33-2*c11*c22*b13*a31*a33*b23-c11*c22*a23*a33*b11*b33+3*c12*c23*a23*b33*a31*b11+2*c12*c13*b23*a31*a21*b33-c12*c21*a13*b23*b31*a33+c12*c21*a13*b23*a31*b33+2*c12*c21*a13*b31*b33*a23-c12*c21*a13*a33*b21*b33+c12*c21*b13*a23*a31*b33-2*c12*c21*b13*a31*a33*b23-c12*c21*a23*a33*b11*b33+c12*c21*a33*b13*a21*b33+c12*c21*a33*b23*a11*b33+3*c12*c23*b13*a33*b31*a21-c12*c23*b13*a31*a21*b33-c12*c23*b23*a31*a11*b33+3*c12*c23*a33*b33*b21*a11-3*c12*c23*b13*a31*b31*a23-c12*c31*a13*a23*b31*b23+2*c12*c31*a13*b21*b23*a33-c32*c13*b13*a31*a21*b23-c32*c13*b23*a21*a11*b33-c32*c23*b13*a31*a11*b23-c32*c23*b13*a21*a11*b33+2*c32*c33*b13*a21*a11*b23+c33*c11*a13*a23*b22*b31-2*c33*c11*a13*b22*b21*a33+c33*c11*a23*a33*b12*b21+c33*c11*a23*a33*b11*b22-2*c33*c31*a13*a23*b12*b21-2*c33*c31*a13*a23*b11*b22-3*c23*c32*a13*b23*a31*b11+3*c23*c32*a13*b33*a21*b11+3*c23*c32*b13*a23*b31*a11+2*c23*c33*a13*b32*b21*a11+c23*c33*b33*a21*a11*b12-c23*c33*a13*b22*a31*b11-2*c23*c21*a13*a33*b12*b31-c31*c13*b23*b33*a11*a22-c31*c13*b23*b33*a12*a21-c31*c13*b13*b23*a21*a32-c31*c13*b13*b23*a22*a31-c31*c23*b13*b33*a11*a22-c31*c23*b13*b33*a12*a21+2*c31*c23*b23*a12*a11*b33+2*c31*c32*a13*b13*b21*a23-2*c31*c32*a23*b13*a11*b23+2*c31*c33*b13*b23*a12*a21+2*c31*c33*b13*b23*a11*a22-c13*c33*a23*b22*b31*a11+c13*c23*b33*a32*b21*a11+3*c11*c33*a23*b23*a12*b31+c13^2*a33*b21*b32*a21+3*c23*c31*b23*a33*a12*b11+3*c11*c33*a13*b33*a22*b21-c13^2*b33*a22*a31*b21-3*c22*c33*a13*b13*a31*b21-c11*c23*b13*b33*a21*a32,
-c21*c31*a13^2*b21*b32-c33*c11*a23*b21*b11*a32-3*c11*c32*b23*a33*a21*b11+c11^2*a23*b33*a31*b22-2*c11^2*a23*b33*a21*b32-3*c23*c31*b23*a11*a32*b11+c13^2*b32*a21*b21*a31-c13^2*a32*a21*b21*b31+2*c31^2*b13*a23*a22*b11-c12*c33*b23*a31*a21*b11-c12*c31*a13*b31*b21*a23+2*c11^2*a23*b33*a22*b31+c23*c31*a23*b11^2*a32+c23*c31*a33*b11^2*a22-2*c12*c33*a23*b31*b11*a21-c12*c23*b33*a31*a11*b21-2*c21*c31*b13*a23*a32*b11+3*c11*c22*a33*b33*a21*b11-c12*c23*b13*a31*a21*b31-c31*c22*a31*a21*b13^2-c31*c22*b23*a11^2*b33+c31*c23*b23*a31*a11*b12-3*c12*c21*b13*a31*b31*a23-3*c21*c32*a13*b23*a31*b11-c11*c31*b23*b33*a11*a22-c11*c21*a33^2*b11*b22-c11*c21*a33^2*b12*b21+c11*c21*b33^2*a11*a22+c22*c33*a13*b21*b11*a31+c22*c33*a23*a11*b11*b31+c31*c12*b13*a31*a21*b23+c13*c22*a13*b31*b21*a31-c11^2*a33*b33*a22*b21+c11^2*a33*b22*a21*b33-2*c13*c23*b21*a32*a31*b11-2*c12*c13*b33*a21^2*b31-c21*c31*a13^2*b22*b31+2*c11^2*b23*a33*a32*b21+c11*c23*b23*a31*a11*b32+c13*c32*a13*a21*b21*b31+3*c11*c33*b23*a31*a22*b11+3*c23*c31*b13*a32*b21*a11-3*c11*c33*a23*b21*a31*b12+c13*c33*b31*a12*a21*b21-c12*c33*b23*a21*a11*b31+c23*c32*b23*a11^2*b31-c23*c32*a33*b11^2*a21-c11^2*b23*a33*a22*b31-c11^2*a23*b33*a32*b21+c11*c31*a13*a23*b22*b31-c11*c31*a13*b23*a21*b32-c12*c33*a13*b21^2*a31+c12*c33*b13*a21^2*b31-2*c32*c33*b23*a11^2*b21+c32*c11*a13*b21^2*a33-c13*c32*b23*a21*a11*b31+c21^2*a13*b32*a31*b13+c13*c22*a33*b31*b11*a21-2*c31*c32*b13*a21*a11*b23+c31^2*a13*b22*a21*b13-2*c23*c21*a13*b31^2*a12+2*c22*c23*a13*b31^2*a11-2*c22*c23*b13*a31^2*b11+c11*c32*b23*a21*a11*b33+c31^2*b13*a23*a11*b22-c31^2*b13*a23*a12*b21+c13*c32*a23*b31*b21*a11-c13*c32*b23*a31*a21*b11+2*c12*c23*b33*a21*a11*b31-c12*c33*a33*b21^2*a11+c12*c23*b23*a31^2*b11-2*c13*c11*a33*b21^2*a32+c13*c21*a23*b31^2*a12+c11^2*a23*b32*a31*b23-c11^2*a23*a33*b22*b31+2*c23*c11*a33*b21*b11*a32+3*c21*c33*b23*a11*a32*b11+c21*c13*b33*a31*a11*b22+2*c11*c21*a23*b33*a11*b32-c31^2*a13*a23*b11*b22+2*c31^2*a13*b23*a12*b21+c21*c33*b13*a21*a11*b32+c11*c33*b23*a21*a11*b32+3*c11*c33*a33*b12*b21*a21-c33*c11*a23*b31*b21*a12+c13*c33*b31*a11*a22*b21-c13*c33*b31*a21*a11*b22+2*c23*c31*a13*b31*b21*a12+2*c21*c23*b33*a11^2*b32-c21^2*a13*b13*a32*b31-c11*c31*b23*b33*a12*a21+c11*c31*a13*a23*b21*b32+2*c32*c33*a13*b21^2*a11-c13*c22*a23*b31^2*a11+c13*c22*b23*a31^2*b11+c21*c33*b13*a31*a11*b22+2*c21^2*b13*a33*a32*b11+c21^2*b13*a33*a11*b32-3*c12*c21*a13*b33*a31*b21-c23*c33*a31*b11^2*a22+c11*c21*b13*a23*a32*b31+2*c13*c32*b23*a31*a11*b21-c12*c33*b13*a21*b21*a31-3*c23*c31*a13*b32*a21*b11+3*c23*c31*a13*b22*a31*b11-3*c12*c21*b23*a33*b31*a11+3*c12*c21*a33*b33*b21*a11-2*c33*c31*a13*b21^2*a12-2*c33*c31*a23*b11^2*a22+c12*c31*a13*b21^2*a33+c12*c31*b31*b11*a23^2+2*c31*c33*b13*a21^2*b12+2*c31*c33*b23*a11^2*b22+c21*c31*b13*a33*a12*b21-c21*c31*b13*a33*a11*b22-c12*c21*a23*b31*b11*a33+c22*c33*a13*b31*b11*a21-2*c22*c33*a13*b31*b21*a11+3*c22*c31*b13*a33*b21*a11+c21*c31*a13*a23*b11*b32-c13*c31*a23*b21*b11*a32-3*c13*c21*a33*b32*a21*b11-2*c21*c23*b13*a31*a11*b32-2*c21*c23*b33*a31*a11*b12-3*c22*c31*b13*a23*b31*a11+3*c23*c31*b13*b31*a12*a21+3*c11*c33*b13*a21*a32*b21+c32*c11*b31*b11*a23^2-2*c13*c11*a23*b31^2*a22-c13*c22*a13*b31^2*a21+c13*c22*b13*a31^2*b21+c11*c31*a13*b33*a22*b21+3*c11*c23*b23*a11*a32*b31-c23^2*b31*a12*a31*b11+c11*c31*b23^2*a12*a31-3*c22*c31*a13*b33*a21*b11+c23*c32*a33*a11*b11*b21-c23*c32*b33*a11*b11*a21-c13*c31*a23*b31*b21*a12-c13*c31*a33*b21*b11*a22+3*c22*c31*a13*b13*b31*a21+c11*c31*b13*a33*a22*b21-2*c31*c33*b23*a21*a11*b12-2*c32*c33*a13*b21*b11*a21+2*c12*c13*a23*b31^2*a21-2*c12*c13*b23*a31^2*b21+2*c12*c13*a33*b21^2*a31+c22*c33*b23*a11^2*b31-c22*c33*a33*b11^2*a21+3*c21*c32*a13*b13*a31*b21+c12*c23*a23*b31*b11*a31-3*c11*c23*b33*a32*b21*a11-c23^2*a32*a11*b11*b31-3*c11*c23*a33*b32*b21*a11-2*c32*c33*b13*a21^2*b11+2*c32*c33*a23*b11^2*a21-2*c11*c21*a13*b33*a22*b31-c11*c21*a13*b33*a31*b22+c23*c33*b21*a11^2*b32-3*c11*c33*b33*a12*a21*b21-c11*c21*b13*a23*b32*a31-c21*c12*b13*a31^2*b23-c21*c12*a21*a11*b33^2-c31^2*a13*a23*b12*b21-2*c31^2*a13*b23*a11*b22+c31^2*a13*b23*a21*b12-c11*c31*b23*a33*a21*b12-2*c11*c31*b23*a33*a12*b21+c23*c33*b21*a11*a32*b11-c11*c32*b13*a21^2*b33-c11*c32*a31*a11*b23^2-c11*c33*b13*a21^2*b32+c11*c21*b23*a33*a12*b31+2*c11*c21*b23*a33*a31*b12-c12*c23*a23*b31^2*a11+c32*c21*b31*b21*a13^2+3*c21*c33*b33*a12*a21*b11+2*c13*c11*a33*b31*b21*a22-3*c13*c31*b13*a21*a32*b21-2*c11*c21*a23*b33*a12*b31+2*c33*c11*a23*b31*b11*a22-c33*c11*a33*b21*b11*a22+c11*c21*a13*b33*a32*b21-2*c11*c12*b23*a31*a21*b33-c23*c33*a21*b11^2*a32+c12*c23*a13*b31*b21*a31+c13*c23*b21*a31^2*b12-c13*c32*a13*b21^2*a31-c21^2*b13*a33*a12*b31-2*c21^2*b13*a33*a31*b12-c23*c32*a23*b11^2*a31+c12*c33*a23*b31*b21*a11-3*c22*c31*a13*b13*a31*b21+c23*c11*a23*b31^2*a12+3*c22*c31*a13*b23*a31*b11+c23*c11*a13*b31^2*a22-c11*c31*a23*b23*a11*b32+c11*c31*a23*b23*a12*b31-3*c11*c23*b23*a12*a31*b31+c23^2*b31*a31*a11*b12+2*c13*c22*b33*a21*a11*b31-c13*c22*b33*a31*a11*b21+3*c11*c33*b23*b31*a12*a21+c11*c33*b23*a31*a21*b12+c21*c31*a13*b13*a32*b21+c21*c31*a13*a23*b12*b31+2*c32*c31*a13*b21*b11*a23-2*c23*c21*a33*b11^2*a32+c13*c32*a23*b21*b11*a31-2*c13*c32*a23*b31*b11*a21-c13*c33*a21*b32*b21*a11-c12*c33*b33*a21*a11*b21+3*c13*c21*b33*a32*b21*a11-3*c13*c21*b33*a31*a12*b21-3*c11*c33*a33*b11*b22*a21-2*c11*c33*b23*a31*a11*b22-2*c23*c32*a13*b31*b21*a11+c12*c33*b33*a21^2*b11-c13*c21*a33*b31*b21*a12+3*c13*c21*a13*b22*b31*a31+c11*c22*b23*a31*a11*b33-3*c11*c22*a33*b33*b21*a11-2*c31*c33*b13*a21*a11*b22+c12*c33*a33*b21*b11*a21+c12*c33*a23*b21*b11*a31-c11*c31*a23*b23*a31*b12+c11*c31*a23*a33*b12*b21+c33^2*a11*b11*b22*a21+c33*c21*a23*b11^2*a32+c33*c21*a33*b11^2*a22-c23*c11*a23*b31*b11*a32-c11*c22*b13*a31^2*b23-c11*c22*a21*a11*b33^2-c11*c23*b23*a31^2*b12-c22*c31*a13*b31*b11*a23+3*c11*c22*a13*b33*a31*b21+3*c11*c22*b13*a31*b31*a23+c11*c31*a23*a33*b11*b22-3*c22*c31*b23*a11*b11*a33+c23^2*b32*a11*b11*a31-c13*c23*b31^2*a12*a21+c13*c23*b22*a31^2*b11-3*c11*c32*a23*b23*b31*a11+3*c11*c32*a23*b23*a31*b11+c11*c31*b23*a33*a22*b11-c22*c33*b23*a11*b11*a31-3*c21*c33*b23*a12*a31*b11+c21*c33*b23*a31*a11*b12-3*c11*c33*a13*b21*b32*a21-3*c21*c33*a13*b22*a31*b11+3*c13*c21*a33*a21*b12*b31-3*c13*c21*b33*a21*a32*b11-2*c11*c13*b23*a31*a21*b32+c23*c32*a13*b31*b11*a21-c21*c31*a13*b23*a31*b12-3*c23*c31*b13*a31*a12*b21+3*c23*c31*a23*b11*b32*a11-3*c23*c31*a23*b12*b31*a11+3*c23*c31*b23*a12*a31*b11+c13*c32*b33*a21^2*b11+c13*c33*b31*a21^2*b12-c23*c32*b13*a31*a11*b21+2*c23*c32*b13*a31*a21*b11-c13*c23*b31^2*a11*a22+c13*c32*b13*a21^2*b31-c13*c32*a33*b21^2*a11+2*c23*c21*a13*b31*b11*a32+2*c23*c21*a33*b31*b11*a12-c22*c31*a13*b21*b11*a33-c33*c11*a13*b31*b21*a22+c13*c23*b21*a11*a32*b31+2*c12*c13*b33*a21*b21*a31+3*c12*c21*a13*a31*b31*b23+c22*c11*a13*b31^2*a23+2*c22*c23*a33*b11^2*a31-2*c22*c23*b33*a11^2*b31-3*c21*c32*b13*a33*b21*a11+c21*c32*b13*a21*a11*b33-3*c11*c23*b33*a31*a22*b11+c11*c23*b33*a31*a21*b12+2*c11*c21*b13*a33*a31*b22-2*c11*c21*b13*a33*a32*b21-c11*c23*b13*a31^2*b22+2*c11*c13*b23*a31^2*b22-3*c23*c31*a33*b11*b22*a11+3*c23*c31*a33*b12*b21*a11+c11*c31*a13*b23*a22*b31+2*c11*c31*a13*b23*a31*b22-c11*c21*a33*b33*a21*b12+c31^2*b22*b21*a13^2-c31^2*a22*a21*b13^2+c31^2*b12*b11*a23^2-c31^2*a12*a11*b23^2+c31*c32*a11^2*b23^2-c33^2*b12*b11*a21^2+c33^2*a12*b21^2*a11-c33^2*b22*b21*a11^2+c21*c22*a31^2*b13^2+c21*c22*a11^2*b33^2-c21^2*a12*a11*b33^2+c21^2*b32*b31*a13^2+c33^2*a22*b11^2*a21-c32*c31*b21^2*a13^2-c32*c31*b11^2*a23^2-c12*c11*b21^2*a33^2-c13^2*b32*a21^2*b31+c13^2*a32*b21^2*a31+c13^2*a22*a21*b31^2-c13^2*b22*b21*a31^2+c11^2*b22*b21*a33^2-c11^2*a22*a21*b33^2+c11*c12*a31^2*b23^2+c11*c12*a21^2*b33^2+c11^2*b32*b31*a23^2-c11^2*a32*a31*b23^2-c23^2*b32*a11^2*b31+c23^2*a32*b11^2*a31+c23^2*a12*a11*b31^2-c23^2*b12*b11*a31^2+c21^2*b12*b11*a33^2-c12*c11*b31^2*a23^2-c21^2*a32*a31*b13^2-c22*c21*b31^2*a13^2-c22*c21*b11^2*a33^2+c31*c32*a21^2*b13^2-3*c12*c31*a23*b33*b21*a11+3*c12*c31*b23*a33*a21*b11-c12*c31*a23*b21*b11*a33+c12*c33*a13*a21*b21*b31-c21*c31*a13*b33*a21*b12+c21*c12*b13*a31*a21*b33-3*c21*c33*a13*a21*b12*b31+3*c21*c33*a13*b21*a31*b12-3*c21*c33*b13*a32*b21*a11+3*c21*c33*b13*b31*a11*a22-3*c21*c33*b13*b31*a12*a21+3*c21*c33*b13*a31*a12*b21-2*c21*c33*b13*a31*a21*b12-3*c21*c33*a23*b11*b32*a11-2*c11*c31*a13*b22*b21*a33-2*c11*c13*b33*a31*a21*b22-2*c11*c21*a13*b32*b31*a23+c11*c21*a13*b23*a32*b31-c11*c21*a13*b32*a31*b23+c11*c21*a13*a33*b21*b32+c11*c21*a13*a33*b22*b31+2*c11*c21*a13*b33*a21*b32-3*c12*c21*a33*b33*a21*b11-c12*c23*b23*a31*a11*b31-2*c12*c23*a33*b21*b11*a31+c12*c23*a33*b31*b11*a21+c12*c23*a33*b31*b21*a11-c12*c23*b33*a31*a21*b11-2*c31*c23*b13*a31*a21*b12+c31*c23*b13*a21*a11*b32+c31*c23*b13*a31*a11*b22+c31*c13*b23*a31*a21*b12+c31*c13*b23*a21*a11*b32-2*c31*c13*b23*a31*a11*b22+c31*c22*b13*a31*a11*b23+c31*c12*b23*a21*a11*b33+c31*c13*b33*a21*a11*b22+c31*c13*b13*a31*a21*b22-3*c11*c22*a13*a31*b31*b23-3*c11*c22*b13*a33*b31*a21+c11*c22*b13*a31*a21*b33-3*c11*c22*a23*b33*a31*b11-3*c11*c23*a13*b22*b31*a31+3*c11*c23*a13*b21*b32*a31+3*c11*c23*b13*a22*a31*b31+c11*c23*b13*a31*a21*b32-3*c11*c23*b13*a21*a32*b31+3*c11*c23*a23*b12*b31*a31-3*c11*c23*a23*b11*b32*a31+3*c11*c23*a33*b32*a21*b11+3*c11*c23*a33*b22*b31*a11-3*c11*c23*a33*a21*b12*b31+3*c11*c23*b33*a21*a32*b11+3*c11*c23*b33*a31*a12*b21-2*c11*c23*b33*a21*a11*b32+c11*c23*b33*a31*a11*b22+2*c11*c31*b23*a33*a11*b22-2*c11*c31*a13*b23*a32*b21-c23*c11*a33*b31*b11*a22-c23*c11*a33*b31*b21*a12+2*c22*c21*a13*b31*b11*a33-c22*c11*a13*b31*b21*a33-c22*c11*a23*b31*b11*a33-2*c22*c23*a13*b31*b11*a31+2*c22*c23*b13*a31*a11*b31-2*c22*c23*a33*a11*b11*b31+2*c22*c23*b33*a11*b11*a31+3*c22*c31*a23*a11*b11*b33+c23*c33*b31*a11^2*b22+c32*c21*a23*b11^2*a33-c13*c33*a31*b21^2*a12+c13*c33*b32*a21^2*b11-c13*c33*a32*b21^2*a11-c21*c32*a31*a21*b13^2-c21*c32*b23*a11^2*b33-c21*c33*b23*a11^2*b32-c21*c33*b33*a11^2*b22+c21*c31*b13^2*a22*a31+c21*c31*b13^2*a21*a32-c21*c13*b23*a31^2*b12-c21*c13*b13*a31^2*b22+2*c21*c23*b13*a31^2*b12-c21^2*a13*a33*b12*b31-c21^2*a13*a33*b11*b32-2*c21^2*a13*b33*a11*b32+2*c21^2*a13*b33*a12*b31+c21^2*a13*b33*a31*b12-c21^2*a13*b33*a32*b11+c21^2*b13*b33*a11*a32+c21^2*b13*b33*a12*a31-c21^2*a33*b33*a12*b11+c21^2*a33*b12*a11*b33+c12*c21*b21*b11*a33^2+c12*c21*a13*b31^2*a23-2*c11^2*b23*a33*a31*b22-c11^2*a23*a33*b21*b32+c11^2*b23*a33*a21*b32+c11^2*b23*b33*a21*a32+c11^2*b23*b33*a22*a31-c11^2*a23*b23*a32*b31-c11*c31*a23^2*b11*b32-c11*c31*a23^2*b12*b31+c11*c31*b23^2*a11*a32-c11*c33*b33*a21^2*b12+2*c11*c13*b33*a21^2*b32+c11*c21*b33^2*a12*a21+c22*c11*b21*b11*a33^2+c22*c31*b31*b21*a13^2+c22*c33*b33*a11^2*b21+c12*c23*b13*a31^2*b21-c31^2*a13*b23*a22*b11-c31*c23*b23*a11^2*b32-c12*c23*a13*b31^2*a21+c13*c31*a33*b21^2*a12-c13^2*b31*a22*a31*b21+c13*c31*a13*b21^2*a32+c33^2*a21*b12*b21*a11-c33^2*a12*b21*b11*a21-c33^2*a22*a11*b11*b21-c31*c23*b33*a11^2*b22-c31*c12*b13*a21^2*b33-c31*c12*a31*a11*b23^2-c31*c13*b13*a21^2*b32-c31*c13*b33*a21^2*b12-2*c31^2*b13*a23*a21*b12+c31^2*b13*b23*a12*a21+c31^2*b13*b23*a11*a22-c31^2*a23*b23*a12*b11+c31^2*a23*b12*a11*b23-c31^2*a13*b13*a22*b21-c23*c32*b13*a21*a11*b31+c23*c32*a23*a11*b11*b31-c23*c32*b23*a11*b11*a31+3*c11*c32*a23*b33*b21*a11+c11*c33*b33*a21*a11*b22+3*c11*c33*b33*a11*a22*b21+3*c11*c33*a13*b22*b31*a21-3*c11*c33*b13*a22*a31*b21+c11*c33*b13*a31*a21*b22+3*c11*c33*a23*b32*b21*a11+3*c11*c33*a23*b22*a31*b11-3*c11*c33*b23*a21*a32*b11-3*c11*c33*b23*b31*a11*a22-c11*c21*b13*b33*a22*a31-c11*c21*b13*b33*a21*a32+c11*c21*a23*a33*b12*b31+c11*c21*a23*a33*b11*b32-c11*c21*a23*b33*a31*b12+c11*c21*a23*b33*a32*b11-c11*c21*b23*a33*a11*b32-2*c11*c21*b23*a33*a32*b11-c11*c21*b23*b33*a11*a32-c11*c21*b23*b33*a12*a31+c11*c21*a33*b33*a22*b11-c11*c21*a33*b33*a11*b22+c11*c21*a33*b33*a12*b21+3*c23*c31*a13*a21*b12*b31-3*c23*c31*a13*b21*a31*b12-3*c23*c31*b13*b31*a11*a22-c23*c11*a13*b31*b21*a32-3*c13*c21*a13*b21*b32*a31-3*c13*c21*b13*a22*a31*b31+3*c13*c21*b13*a21*a32*b31-3*c13*c21*a23*b12*b31*a31+3*c13*c21*a23*b11*b32*a31+3*c13*c21*b23*a12*a31*b31-3*c13*c21*b23*a11*a32*b31+3*c13*c21*a33*b32*b21*a11-3*c13*c21*a33*b22*b31*a11+3*c13*c21*b33*a31*a22*b11-c13*c22*b13*a31*a21*b31+c13*c22*a23*b31*b11*a31-c13*c22*b23*a31*a11*b31-2*c13*c22*a33*b21*b11*a31+c13*c22*a33*b31*b21*a11-c13*c22*b33*a31*a21*b11-c13*c23*b31*a31*a11*b22+c13*c23*b31*a31*a12*b21-c13*c23*b31*a31*a21*b12+c13*c23*b31*a31*a22*b11+2*c13*c23*a21*b32*b31*a11+c13*c23*a21*b31*b11*a32-c13*c23*a21*b11*b32*a31-c13*c23*b21*a31*a11*b32-3*c13*c31*b33*a11*a22*b21+3*c13*c31*a13*b21*b32*a21-3*c13*c31*a13*b22*b31*a21+3*c13*c31*b13*a22*a31*b21+2*c13*c11*a23*b31*b21*a32+c21*c32*b13*a31*a11*b23-3*c21*c32*a23*a11*b11*b33+3*c21*c32*b23*a11*b11*a33-3*c21*c32*a13*b13*b31*a21+3*c21*c32*a13*b33*a21*b11+3*c21*c33*a23*b12*b31*a11+3*c21*c33*a33*b11*b22*a11-3*c21*c33*a33*b12*b21*a11-3*c21*c33*b33*a11*a22*b11+c21*c31*a13*b33*a22*b11-2*c21*c31*a13*b33*a12*b21+2*c21*c31*a13*b33*a11*b22-c21*c31*b13*a23*a11*b32+c21*c31*b13*a23*a12*b31+2*c21*c31*b13*a23*a31*b12-c21*c31*b13*b23*a11*a32-c21*c31*b13*b23*a12*a31+2*c21*c31*b13*a33*a21*b12-2*c21*c31*b13*a33*a22*b11-c21*c31*b13*b33*a11*a22-c21*c31*b13*b33*a12*a21-2*c21*c31*a23*b12*b11*a33+c21*c31*a23*b33*a12*b11-c21*c31*a23*b12*a11*b33+c21*c31*b23*a33*a12*b11-c21*c31*b23*a33*b12*a11+2*c21*c31*b23*a12*a11*b33-c21*c31*a13*b13*a21*b32+c21*c31*a13*b13*a22*b31-c21*c31*a13*b13*a31*b22+2*c21*c31*a13*b23*a11*b32-2*c21*c31*a13*b23*a12*b31+c21*c31*a13*b23*a32*b11+c21*c31*a13*a33*b12*b21+c21*c31*a13*a33*b11*b22+c31*c22*b13*a21*a11*b33+c31*c23*b33*a21*a11*b12+2*c32*c33*b13*a21*a11*b21-2*c32*c33*a23*a11*b11*b21+2*c32*c33*b23*a11*b11*a21-c32*c11*a13*b31*b21*a23+3*c21*c32*b13*a23*b31*a11+3*c21*c33*a13*b32*a21*b11+c21*c33*b33*a21*a11*b12+c21*c12*b23*a31*a11*b33+c21*c13*b13*a31*a21*b32+c21*c13*b23*a31*a11*b32+c21*c13*b33*a31*a21*b12-2*c21*c13*b33*a21*a11*b32-2*c21*c22*b13*a31*a11*b33-c22*c33*b13*a21*a11*b31-c22*c33*b13*a31*a11*b21+2*c22*c33*b13*a31*a21*b11+c22*c33*a33*a11*b11*b21-c22*c33*b33*a11*b11*a21+3*c23*c31*b33*a11*a22*b11-3*c23*c31*b33*a12*a21*b11-c23*c31*a13*b21*b11*a32-c23*c31*a13*b31*b11*a22-c23*c31*a23*b31*b11*a12-c23*c31*a33*b21*b11*a12+c23*c32*a13*b21*b11*a31+2*c12*c11*a23*b31*b21*a33-2*c12*c13*a23*b31*b21*a31+2*c12*c13*b23*a31*a21*b31-2*c12*c13*a33*a21*b21*b31-c12*c21*a13*b31*b21*a33+3*c12*c21*b13*a33*b31*a21+3*c12*c21*a23*b33*a31*b11-c13*c21*a13*b31*b21*a32-c13*c21*a23*b31*b11*a32+2*c13*c21*a33*b21*b11*a32-c13*c21*a33*b31*b11*a22-3*c13*c31*a23*b32*b21*a11-3*c13*c31*a23*b22*a31*b11+3*c13*c31*a23*b22*b31*a11+3*c13*c31*a23*b21*a31*b12+3*c13*c31*b23*a21*a32*b11+3*c13*c31*b23*b31*a11*a22-3*c13*c31*b23*b31*a12*a21-3*c13*c31*b23*a31*a22*b11-3*c13*c31*a33*b12*b21*a21+3*c13*c31*a33*b11*b22*a21+3*c13*c31*b33*a12*a21*b21-c13*c31*a13*b31*b21*a22+2*c13*c31*a23*b31*b11*a22-c13*c32*b13*a21*b21*a31+c13*c32*a33*b21*b11*a21-c13*c32*b33*a21*a11*b21+2*c13*c33*a31*b22*b21*a11-c13*c33*a31*b12*b21*a21+c13*c33*a31*b21*b11*a22-c13*c33*a31*b11*b22*a21+c13*c33*a21*b21*b11*a32-2*c13*c33*b31*a22*a21*b11+2*c11*c21*b13*a32*a31*b23-c11*c21*b13*a33*a21*b32+c11*c21*b13*a33*a22*b31-c11*c31*a13*b22*a21*b33+2*c11*c31*b13*a23*a21*b32-2*c11*c31*b13*a23*a22*b31-c11*c31*b13*a23*a31*b22+c11*c31*b13*a23*a32*b21-c11*c31*b13*b23*a21*a32-c11*c31*b13*b23*a22*a31-c11*c31*b13*a33*b22*a21+2*c11*c31*b13*a22*a21*b33+c11*c31*a23*b23*a32*b11+2*c11*c31*a23*b33*a21*b12-2*c11*c31*a23*b33*a22*b11+c11*c31*a23*b33*a12*b21-c11*c31*a23*b33*a11*b22+3*c11*c32*a13*b23*b31*a21-3*c11*c32*a13*a21*b21*b33-3*c11*c32*b13*a23*a31*b21+c11*c32*b13*a31*a21*b23+3*c11*c32*b13*a21*b21*a33-c23*c33*a31*b12*b21*a11-c23*c33*a21*b11*b32*a11+c23*c33*a31*b21*b11*a12+2*c23*c33*a31*b12*b11*a21+c23*c33*b31*a11*a22*b11+c23*c33*b31*a12*a21*b11-2*c23*c33*b31*a12*a11*b21-c23*c33*b31*a21*a11*b12-c23*c33*a31*b11*b22*a11-c33*c21*a13*b21*b11*a32-c33*c21*a13*b31*b11*a22+2*c33*c21*a13*b31*b21*a12-c33*c21*a23*b31*b11*a12-c33*c21*a33*b21*b11*a12+2*c33*c31*a13*b21*b11*a22-3*c12*c31*a13*b23*b31*a21+3*c12*c31*a13*a21*b21*b33+3*c12*c31*b13*a23*a31*b21-3*c12*c31*b13*a21*b21*a33+3*c12*c31*a23*b23*b31*a11-3*c12*c31*a23*b23*a31*b11-c32*c11*a23*b21*b11*a33-c32*c21*a13*b31*b11*a23-c32*c21*a13*b21*b11*a33+c13^2*b31*a31*a21*b22-3*c11*c33*a23*b22*b31*a11+c33*c11*a13*b21^2*a32+c33*c11*a33*b21^2*a12+c22*c31*a23*b11^2*a33-c22*c33*a23*b11^2*a31+c13*c21*a13*b31^2*a22+c23*c32*b33*a11^2*b21+2*c12*c33*b23*a31*a11*b21+3*c11*c22*b23*a33*b31*a11+2*c33*c31*a23*b21*b11*a12,
3*c12*c21*c33*a13*a22*b31+2*c31^2*c13*a22*b22*a13-c13^2*c22*b31*a21*a32+2*c13^2*c22*b31*a22*a31-2*c13^2*c31*b22*a22*a31+c13^2*c31*a22*a21*b32-c11*c22^2*a13*b31*a33+c11^2*c22*a32*a33*b23+2*c12*c22*c33*a33*b21*a11+2*c13*c22*c32*a31*a21*b13-c32^2*c11*a21*a23*b13-c13^2*c22*a31*a32*b21+c13^2*c31*b22*a21*a32-c22*c11*c21*b32*a33*a13-c22^2*c31*a11*a13*b33-c22^2*c31*b13*a11*a33-c23*c11*c33*b12*a22*a31+c12*c31^2*b22*a23*a13+2*c12*c22*c23*a31*b31*a13-c11*c21*c22*a32*a33*b13+c21*c31*c33*a13*a22*b12+c11*c21*c33*a13*a32*b22+c11*c12*c32*a23*b21*a33+2*c32*c11*c21*a13*b32*a23-c32*c13^2*a21*a31*b22-3*c11*c12*c33*b23*a22*a31-c21^2*c33*a13*a32*b12+2*c21^2*c33*a12*b12*a33-c12*c13*c32*a23*a31*b21-c23*c31*c33*b12*a11*a22+c31*c23*c33*a12^2*b21+c31*c23^2*a12*a32*b11+c12*c22*c31*a13*a21*b33-c11*c21*c22*b33*a32*a13+2*c11*c21*c22*b33*a12*a33-c11*c21*c32*b33*a12*a23-c22*c31^2*b22*a13^2-c21*c12*c31*b13*a32*a23-c23*c21*c33*a12*a11*b32+2*c11*c31*c22*b33*a22*a13-c22*c23*c33*a11^2*b32+c22*c31^2*b12*a13*a23-3*c22*c13*c31*b33*a12*a21+c13*c23*c32*b11*a22*a31+c13*c23*c32*a11*a22*b31+c32*c21*c31*b22*a13^2+3*c21*c12*c23*a33*a11*b32-2*c21^2*c32*b13*a32*a13+c21^2*c32*b13*a12*a33+c12*c22*c31*b13*a21*a33+c12*c22*c31*b23*a11*a33+c22*c13^2*a31^2*b22+c23*c11*c31*a32*a22*b13+2*c12*c22*c13*a31*b31*a23+2*c23^2*c32*b11*a11*a32-c23^2*c32*b11*a12*a31+c13*c12*c32*a21^2*b33-c13*c21^2*a32*a12*b33-c21*c13^2*a32^2*b21+c11*c13*c23*a32^2*b21+c11*c13*c33*a22^2*b31-3*c11*c22*c23*b33*a12*a31+c13*c22*c23*a31*a32*b11+2*c32^2*c11*a23*a11*b23+3*c22*c21*c33*a13*a32*b11+c11*c21*c33*a13*b32*a22+2*c12*c32*c23*a23*a31*b11-2*c13*c12*c23*b31*a22*a31+c13*c12*c23*a31*a32*b21-c33*c11^2*a32*a22*b23-3*c11*c22*c23*a33*a31*b12-c11*c22*c31*b23*a32*a13-3*c23*c22*c31*a13*a11*b32+3*c11*c13*c32*b23*a22*a31+c21*c13*c31*a23*b32*a12+c21*c32^2*b21*a13^2+2*c23*c11*c33*b22*a11*a32-c23*c22*c32*a31*a11*b13-c21*c12^2*a23*b31*a33+2*c13*c21*c23*b32*a11*a32-c13*c21*c23*b32*a12*a31-c32^2*c21*a11*a13*b23+3*c12*c13*c31*a22*a21*b33+2*c21^2*c13*a32*b32*a13-c21^2*c13*a33*b32*a12-c21^2*c13*a33*a32*b12+c12*c31*c32*a21*a23*b13-2*c22*c32*c11*a23*a11*b33-c13*c22^2*a31^2*b13+3*c11*c23*c32*b33*a12*a21-c22*c11^2*b22*a33^2-2*c12*c22*c31*a13*a31*b23-2*c12*c22*c31*b13*a31*a23-3*c22*c11*c33*a13*a32*b21+3*c13*c32*c21*a33*a22*b11-3*c13*c32*c31*a23*a22*b11+c32^2*c13*a23*a21*b11-c11*c31*c32*b23*a22*a13+2*c11*c31*c32*b23*a12*a23-c13*c12*c22*a31*a21*b33+c13*c12*c23*b31*a21*a32-c33*c11*c31*a22^2*b13+c13*c31^2*a22^2*b13+3*c23*c22*c31*b12*a11*a33-2*c23^2*c31*b12*a12*a31+c23^2*c31*a12*a11*b32-3*c22*c31*c33*a23*a12*b11+c22*c31*c32*a11*a13*b23+c23*c31^2*a12^2*b23+c32*c23*c33*a11*a21*b12+c22*c13*c33*a21*a31*b12-2*c21*c12*c32*a13*b21*a33-3*c13*c21*c22*a33*a11*b32+3*c13*c21*c22*a33*a31*b12-c32^2*c21*b13*a11*a23+3*c21*c23*c32*b13*a12*a31-3*c21*c23*c32*a12*a11*b33+c12*c23^2*a31^2*b12-2*c11*c33^2*b22*a11*a22+c13*c22*c33*b21*a12*a31-c32*c23^2*a11*a31*b12+3*c13*c22*c21*a33*a12*b31-3*c13*c22*c21*a33*a32*b11+c32^2*c13*a23*b21*a11+c23*c12*c33*b11*a21*a32-3*c12*c31*c33*a13*a22*b21-c23*c12^2*a31^2*b23+c23*c11^2*a32^2*b23-c31*c23^2*a12^2*b31+2*c12^2*c31*a23*a31*b23-c12^2*c31*a21*a23*b33-c12^2*c31*b23*a21*a33+c22*c33^2*a11^2*b22+c12*c33^2*a21^2*b12-3*c12*c11*c33*a23*a22*b31+2*c13*c31*c33*b22*a11*a22-c22*c13*c32*a23*b31*a11+c33*c11*c31*a22*a12*b23+c32*c11^2*b22*a23*a33-c22*c32*c33*a13*a21*b11-c12*c23^2*b31*a11*a32+2*c12*c23^2*b31*a12*a31-c12^2*c21*a31*a33*b23+2*c12^2*c21*a33*a21*b33-2*c12^2*c23*a31*b31*a23+2*c23*c31*c33*b12*a12*a21+c13*c32^2*a21*a11*b23+c13*c22^2*a31*a11*b33-c13*c31^2*a22*a12*b23-c11*c13*c33*a22*a32*b21-2*c22*c32*c21*a13*a31*b13-c13*c32^2*a21^2*b13-c32*c11*c31*b22*a23*a13+3*c32*c11*c33*a13*a22*b21+3*c23*c12*c31*a13*a21*b32+c33*c22*c32*a11^2*b23+c33*c22^2*a31*a11*b13-c13*c31*c33*a22*a21*b12-3*c12*c13*c21*b33*a22*a31-3*c11*c13*c22*a32*a31*b23-3*c11*c13*c22*b32*a31*a23+c13*c22*c23*b31*a11*a32-2*c32^2*c13*a21*b21*a13-3*c11*c13*c32*b22*a21*a33+c21^2*c32*a12*a13*b33-c21^2*c33*a13*b32*a12+3*c21*c13*c22*b33*a12*a31-2*c11*c23^2*b32*a11*a32+c11*c23^2*b32*a12*a31+c11*c23^2*a32*a31*b12-3*c13*c31*c32*a23*a11*b22+3*c13*c31*c32*a23*a21*b12-c32*c13*c33*a21^2*b12-3*c12*c21*c33*b23*a11*a32+c12*c21*c22*a13*a31*b33-c31*c13*c33*a22*a12*b21-3*c31*c22*c33*b12*a11*a23+c21^2*c12*b33*a32*a13+2*c12*c33^2*b21*a12*a21-c12*c33^2*a21*a22*b11-c33*c21*c31*a12^2*b23-c33*c21^2*a32*a12*b13-2*c33*c11*c21*a22*a12*b33-c33*c12*c22*a31*a21*b13+3*c11*c13*c22*a33*a21*b32-3*c21*c22*c33*a13*a31*b12+3*c21*c22*c33*b13*a11*a32-c12*c31^2*b12*a23^2+c31*c12*c22*a23*b11*a33+c31*c12*c32*a13*b21*a23-c21*c33^2*a12^2*b21+c21*c12^2*b21*a33^2-c12*c13*c33*a21^2*b32+c12*c21^2*b32*a33*a13-c12^2*c21*a23*a31*b33+c13*c22*c33*a11*a32*b21-c32^2*c11*a13*a21*b23+3*c21*c32*c33*b12*a11*a23+3*c21*c32*c33*a12*a11*b23-3*c12*c21*c33*a23*a32*b11-2*c23*c12*c33*b21*a12*a31+3*c12*c11*c33*a23*a32*b21+3*c12*c13*c21*a32*a31*b23+2*c13*c21*c33*a12*a21*b32+2*c32^2*c21*a13*a21*b13+c13*c22*c33*a21*a12*b31-3*c13*c22*c11*a23*a32*b31-c32*c23*c33*a11^2*b22+c31^2*c22*a12*a13*b23-c31^2*c23*a13*b22*a12-c31^2*c23*a13*a22*b12+c32*c13*c23*a11*a31*b22+3*c22*c23*c31*a12*a11*b33-3*c22*c31*c33*a12*a11*b23+c11*c22*c32*a13*b31*a23+c13*c11*c21*a32*a22*b33+c33*c12^2*a31*a21*b23-c13*c11*c21*a32^2*b23-c13*c11*c31*a22^2*b33+c13*c12*c22*a31^2*b23+c12*c11*c21*b22*a33^2+c12*c11*c31*b32*a23^2-c12*c13*c23*a31^2*b22-2*c11*c21*c33*a33*b22*a12+3*c11*c22*c23*b32*a31*a13-c13*c12*c32*a31*a21*b23-2*c13*c12*c33*b21*a21*a32+c32^2*c23*a13*a21*b11+c12^2*c33*a23*b31*a21+c12^2*c33*a23*a31*b21-3*c12*c13*c31*a23*a32*b21-3*c12*c13*c31*b23*a21*a32-c31^2*c13*a23*b22*a12-c31^2*c13*a23*a22*b12-c12*c13*c32*a23*b31*a21-c21*c13*c23*a32*a12*b31-3*c13*c12*c31*a23*a21*b32+3*c13*c12*c31*b22*a21*a33-2*c32^2*c23*a11*b11*a23-3*c12*c21*c23*a32*a31*b13+3*c12*c21*c23*a33*a32*b11-c12*c21*c31*a13*b32*a23-c12*c21*c31*a13*b22*a33+c13*c12*c33*b21*a22*a31+c13*c12*c33*a21*a22*b31+c32^2*c23*a13*b21*a11+c12^2*c23*a33*b31*a21+c12^2*c23*a33*a31*b21-c21*c31*c32*a12*a13*b23+c21*c31*c33*a13*b22*a12+2*c31^2*c23*a12*b12*a23+c32*c11*c31*b12*a23^2-c13*c23*c31*a12*a21*b32+c32*c21^2*b12*a13*a33-c12*c23^2*a31*a32*b11+c23^2*c31*b12*a11*a32-c11^2*c33*a23*b32*a22+c11^2*c32*a22*a23*b33+2*c11*c21*c12*b33*a22*a33-2*c11*c21*c13*a32*b32*a23-c33*c12*c32*a21*a11*b23-c11^2*c23*a33*a32*b22+2*c11^2*c23*a32*b32*a23-2*c11*c31*c13*a22*b22*a33+2*c11*c31*c22*b13*a22*a33-3*c21*c23*c32*b12*a11*a33+c22*c11*c21*b12*a33^2+c22*c11^2*b32*a33*a23+c13*c21^2*a32^2*b13-c21*c12*c31*b13*a22*a33+3*c13*c32*c11*a23*a22*b31+2*c13^2*c32*b21*a21*a32-c13^2*c32*b21*a22*a31-c13^2*c32*a21*a22*b31+3*c31*c12*c33*a23*a11*b22-c32*c11*c21*a13*b22*a33+c11*c22^2*b11*a33^2-c11*c23^2*a32^2*b11+c11*c32^2*b11*a23^2-c11*c33^2*a22^2*b11-c12*c21^2*b12*a33^2+c31*c22^2*b31*a13^2-c31*c13^2*a22^2*b31+c31*c12^2*b31*a23^2-c32*c11^2*b32*a23^2+c32*c13^2*a21^2*b32-c32*c21^2*b32*a13^2+c32*c23^2*a11^2*b32+c33*c11^2*a22^2*b33-c33*c12^2*a21^2*b33+c33*c21^2*a12^2*b33-c33*c22^2*a11^2*b33+c11^2*c32*b23*a22*a33-2*c11^2*c32*b23*a32*a23-c11^2*c23*a33*b32*a22-2*c11^2*c22*b33*a22*a33+c11^2*c22*b33*a32*a23-c11*c12*c22*b21*a33^2-c11*c12*c32*b31*a23^2+c11*c23^2*a32*a12*b31-c11*c32^2*a13*b21*a23+c11*c33^2*a22*a12*b21-2*c12^2*c33*a21*b21*a33-c12*c33^2*a21*a11*b22-c12*c23^2*a31*a11*b32-2*c13^2*c21*b32*a21*a32+c13^2*c21*b32*a22*a31+c13^2*c21*a32*a31*b22-c21*c32^2*a13*b11*a23-c21*c12*c22*b11*a33^2+c21*c13^2*a32*a22*b31-c21*c22*c32*b31*a13^2+c21*c23*c33*a12^2*b31+c21*c13*c23*a32^2*b11+c21^2*c12*a32*a33*b13-2*c21^2*c12*b33*a12*a33+c21*c33^2*a12*a22*b11-c22*c13^2*a31*a21*b32-c22*c13*c23*a31^2*b12+c22*c21*c31*b32*a13^2-c22*c33^2*a11*a21*b12-c22^2*c11*a13*a31*b33-c22^2*c11*a31*a33*b13+2*c22^2*c11*a33*a11*b33-2*c22^2*c13*a31*b31*a13+c22^2*c13*a33*b31*a11+c22^2*c13*a33*a31*b11+2*c22^2*c31*a13*a31*b13+c22^2*c33*a13*b31*a11+c22^2*c33*a13*a31*b11-2*c22^2*c33*a11*b11*a33-c23*c11^2*a32*a22*b33-c23*c11*c21*a32^2*b13+c23*c12^2*a31*a21*b33+c23*c12*c22*a31^2*b13-c23*c21*c31*a12^2*b33+c23*c22*c32*a11^2*b33-c23^2*c32*a11*a12*b31+c23*c32^2*a21*a11*b13-c23*c31^2*a22*a12*b13-c31*c12*c32*b11*a23^2-c31*c12^2*a23*b21*a33+c31*c13*c33*a22^2*b11+c31*c13^2*a22*a32*b21-c31*c22*c32*b21*a13^2-c31*c22^2*a13*b11*a33+c31^2*c12*a22*a23*b13+c31^2*c12*b23*a22*a13-2*c31^2*c12*b23*a12*a23-2*c31^2*c22*b13*a22*a13+c31^2*c22*b13*a12*a23+3*c11*c12*c33*a23*a21*b32-3*c11*c12*c33*a23*a31*b22+3*c11*c12*c33*b23*a21*a32+c11*c13*c31*a23*b32*a22+3*c11*c13*c22*b33*a21*a32+c11*c13*c21*a33*b32*a22+c11*c13*c21*a33*a32*b22+3*c11*c13*c32*a23*a31*b22-3*c11*c13*c32*a22*a21*b33-c11*c13*c23*a32*a22*b31-2*c11*c21*c23*a32*b32*a13+c11*c21*c23*a33*b32*a12+c11*c21*c23*a33*a32*b12+2*c11*c21*c32*b13*a32*a23-c11*c21*c32*b13*a22*a33+2*c11*c21*c32*b23*a32*a13-c11*c21*c32*b23*a12*a33-c11*c21*c32*b33*a22*a13+c11*c21*c33*a23*a32*b12+c11*c21*c33*a23*b32*a12-2*c11*c21*c33*a33*a22*b12+3*c11*c22*c23*a32*a31*b13-c11*c22*c31*b13*a32*a23-c11*c22*c31*b33*a12*a23+c11*c22*c32*a13*b21*a33-2*c11*c22*c32*a23*b11*a33-3*c11*c22*c33*a13*a21*b32-3*c11*c22*c33*b13*a21*a32+3*c11*c22*c33*a23*a31*b12+3*c11*c22*c33*b23*a12*a31-c11*c12*c31*b23*a22*a33-c11*c12*c31*a22*a23*b33-3*c11*c12*c23*b33*a21*a32+3*c11*c12*c23*b33*a22*a31+3*c11*c12*c23*a33*a31*b22-3*c11*c12*c23*a33*a21*b32+c11*c12*c22*a23*b31*a33-c11*c12*c21*a32*a33*b23-c11*c12*c21*b33*a32*a23+c11*c13*c31*a23*a32*b22+c11*c23*c31*a13*b32*a22+c11*c23*c31*a13*a32*b22+c11*c23*c31*a33*a22*b12+c11*c23*c31*a33*b22*a12-3*c11*c23*c32*a13*a31*b22-3*c11*c23*c32*b13*a22*a31+3*c11*c23*c32*a33*a21*b12-c11*c23*c33*a12*a22*b31-c11*c23*c33*a12*a32*b21+2*c11*c23*c33*a22*a32*b11+2*c11*c31*c12*b23*a32*a23-2*c11*c31*c23*a23*a32*b12-2*c11*c31*c23*a23*b32*a12-c11*c31*c32*a22*a23*b13-2*c11*c31*c33*a22*b22*a13+c11*c31*c33*a23*b22*a12+c11*c31*c33*a23*a22*b12+3*c11*c32*c33*b22*a21*a13+3*c11*c32*c33*a22*a21*b13-3*c11*c32*c33*a23*a21*b12-3*c11*c32*c33*b23*a12*a21+c12*c21*c22*a31*a33*b13+3*c12*c21*c23*b33*a11*a32+c12*c21*c32*a23*a11*b33+c12*c21*c32*b23*a11*a33+3*c12*c21*c33*b13*a22*a31-c12*c11*c21*b32*a33*a23+c12*c11*c22*a23*a31*b33+c12*c11*c22*a31*a33*b23+3*c12*c11*c23*a33*a22*b31-3*c12*c11*c23*a33*a32*b21-c12*c11*c31*b22*a23*a33+c12*c11*c32*a21*a23*b33+c12*c11*c32*b23*a21*a33-3*c12*c13*c21*a33*a22*b31-c12*c13*c22*a33*a31*b21-c12*c13*c22*a33*b31*a21+c12*c13*c23*a31*a21*b32+3*c12*c13*c31*a33*a22*b21-c21*c13*c33*a12*a22*b31+2*c21*c13*c33*a12*a32*b21-c21*c13*c33*a22*a32*b11-c21*c22*c31*a12*a13*b33+c21*c12*c22*a13*b31*a33-3*c21*c12*c23*b32*a31*a13-c21*c12*c31*b23*a32*a13+c21*c12*c32*a13*b31*a23+c21*c12*c32*a23*b11*a33+3*c21*c12*c33*a13*a31*b22-3*c21*c12*c33*a23*a11*b32-c21*c12*c31*b33*a22*a13-3*c21*c13*c22*b33*a11*a32+c21*c13*c31*a23*a32*b12+c21*c13*c31*a33*a22*b12+c21*c13*c31*a33*b22*a12-3*c21*c13*c32*b23*a12*a31+3*c21*c13*c32*b33*a11*a22+c12*c13*c33*a21*a31*b22-3*c12*c21*c23*a13*a32*b31+2*c12*c21*c31*a23*b12*a33+c12*c21*c32*a13*a31*b23+c12*c21*c32*b13*a31*a23+3*c12*c13*c21*a23*a32*b31-2*c12*c22*c11*a33*a21*b33-2*c12*c22*c21*a33*a11*b33-c12*c22*c23*a33*a31*b11-c12*c22*c23*a33*b31*a11+c12*c22*c31*a23*a11*b33-c12*c22*c33*a13*b31*a21-c12*c22*c33*a13*a31*b21-c12*c22*c33*a23*a31*b11-c12*c22*c33*a23*b31*a11+2*c12*c22*c33*a33*a21*b11+3*c12*c23*c31*a13*a32*b21+3*c12*c23*c31*b13*a21*a32-3*c12*c23*c31*a33*a22*b11-3*c12*c23*c31*b33*a11*a22-c12*c23*c32*a13*a31*b21-c12*c23*c32*a13*b31*a21-c12*c23*c32*a33*b21*a11-c12*c23*c32*a33*a21*b11+c12*c23*c33*a11*a21*b32+c12*c23*c33*a11*a31*b22-2*c12*c23*c33*a21*a31*b12-3*c12*c31*c33*a22*a21*b13+3*c12*c31*c33*a23*a22*b11+c12*c31*c32*a13*a21*b23+3*c12*c31*c33*b23*a11*a22-2*c12*c32*c11*a23*a31*b23+2*c12*c32*c13*a21*b21*a33-2*c12*c32*c21*a13*a21*b33-2*c12*c32*c21*b13*a21*a33+2*c12*c32*c23*a23*b31*a11-2*c12*c32*c31*a23*a11*b23+2*c12*c32*c33*a21*b21*a13-c12*c32*c33*a23*a21*b11-c12*c32*c33*a23*b21*a11-c13*c11*c23*a32*a31*b22+2*c13*c11*c23*b32*a21*a32-c13*c11*c33*b22*a21*a32+2*c13*c11*c33*b22*a22*a31-c13*c11*c33*a22*a21*b32-c13*c11*c23*b32*a22*a31+3*c13*c12*c21*b32*a31*a23-3*c13*c12*c21*a33*a31*b22-c13*c21*c23*a32*a31*b12-2*c13*c21*c31*a32*a22*b13+c13*c21*c31*a32*a12*b23+c13*c21*c31*a22*a12*b33-3*c13*c21*c32*a23*a31*b12+3*c13*c21*c32*a33*a11*b22+2*c13*c21*c33*b12*a21*a32-c13*c21*c33*b12*a22*a31-c13*c21*c33*a12*a31*b22-c13*c21*c33*b22*a11*a32-c13*c21*c33*a22*a11*b32+c13*c11*c31*a32*a22*b23-3*c13*c32*c21*a23*a12*b31+3*c13*c32*c31*a23*a12*b21+c13*c32*c33*b21*a11*a22-2*c13*c32*c33*b21*a12*a21+c13*c32*c33*a21*a22*b11+3*c13*c22*c11*a33*a32*b21-2*c13*c22*c23*b31*a12*a31+3*c13*c22*c31*a23*a32*b11+3*c13*c22*c31*a23*a11*b32-3*c13*c22*c31*a33*a21*b12-3*c13*c22*c31*a33*a12*b21-c13*c22*c32*a31*a11*b23-c13*c22*c32*a21*a11*b33+c13*c22*c33*b11*a21*a32-2*c13*c22*c33*b11*a22*a31-2*c13*c22*c33*a11*a22*b31-c13*c23*c31*b12*a21*a32+2*c13*c23*c31*b12*a22*a31+2*c13*c23*c31*a12*a31*b22-c13*c23*c31*b22*a11*a32-c13*c23*c31*a22*a11*b32-2*c13*c23*c32*a11*a32*b21+c13*c23*c32*b21*a12*a31+c13*c23*c32*a21*a12*b31-2*c13*c23*c32*b11*a21*a32-c13*c31*c33*b22*a12*a21-3*c13*c32*c11*a33*a22*b21-2*c23*c22*c33*b11*a11*a32+c23*c22*c33*b11*a12*a31+c23*c22*c33*a11*a12*b31+3*c23*c31*c32*a13*a11*b22+3*c23*c32*c11*a33*a12*b21-c23*c21*c33*b12*a11*a32+2*c23*c21*c33*b12*a12*a31-c21*c22*c31*b13*a12*a33+c21*c22*c32*a13*b11*a33+3*c21*c22*c33*a13*a11*b32-3*c21*c22*c33*b13*a12*a31+c21*c23*c31*a13*b32*a12+c21*c23*c31*a13*a32*b12+3*c21*c23*c32*a13*a31*b12-c21*c23*c33*a12*a32*b11+2*c21*c31*c12*b23*a12*a33+2*c21*c31*c12*b33*a12*a23-2*c21*c31*c13*a13*a32*b22-2*c21*c31*c13*a13*b32*a22+2*c21*c31*c22*b13*a32*a13-2*c21*c31*c23*a12*b12*a33+2*c21*c31*c32*b13*a22*a13-c21*c31*c32*b13*a12*a23-2*c21*c31*c33*a12*b12*a23-3*c21*c32*c33*a13*a11*b22-3*c21*c32*c33*b13*a11*a22+c22*c11*c32*b13*a21*a33-3*c22*c11*c23*a33*a12*b31-c22*c11*c31*a13*b32*a23+2*c22*c11*c31*a13*b22*a33-c22*c11*c31*a23*b12*a33+c22*c11*c32*a13*a31*b23+c22*c11*c32*a13*a21*b33+c22*c11*c32*b13*a31*a23+3*c22*c11*c23*a13*a32*b31-3*c22*c23*c31*a13*a32*b11-3*c22*c23*c31*b13*a11*a32+3*c22*c23*c31*a33*a12*b11-c22*c23*c32*a13*a31*b11-c22*c23*c32*a13*b31*a11+c22*c23*c33*a11*a31*b12+3*c22*c31*c33*a13*a12*b21+c22*c31*c32*b13*a11*a23+3*c22*c31*c33*b13*a12*a21-2*c22*c32*c11*b23*a11*a33+2*c22*c32*c13*a13*a31*b21+2*c22*c32*c13*a13*b31*a21+2*c22*c32*c23*a11*b11*a33-2*c22*c32*c31*a13*a21*b13+2*c22*c32*c33*a11*b11*a23+3*c22*c11*c33*a23*a12*b31+c22*c13*c23*a31*a11*b32+3*c22*c13*c31*b23*a11*a32-c22*c13*c32*a23*a31*b11-c22*c13*c32*a33*b21*a11-c22*c13*c32*a33*a21*b11+c22*c13*c33*a11*a21*b32-2*c22*c13*c33*a11*a31*b22-c22*c21*c31*b12*a13*a33+c22*c21*c32*a11*a13*b33+c22*c21*c32*b13*a11*a33-3*c22*c21*c33*a13*a12*b31+c23*c32*c33*b11*a12*a21+c23*c32*c33*a11*a12*b21-3*c23*c32*c11*a13*a22*b31+3*c23*c32*c31*a13*a22*b11-3*c23*c32*c31*a13*a12*b21-2*c23*c32*c33*b11*a11*a22-3*c23*c31*c32*a13*a21*b12-c23*c31*c33*a12*a11*b22+3*c23*c32*c21*a13*a12*b31-3*c23*c32*c21*a33*a12*b11+c23*c11*c21*a32*a12*b33-2*c23*c11*c31*a32*a12*b23+c23*c11*c31*a22*a12*b33-c23*c11*c33*b12*a21*a32-c23*c11*c33*a12*a21*b32-c23*c11*c33*a12*a31*b22+2*c23*c11*c33*a22*a11*b32-c23*c12*c22*a31*a11*b33-c23*c12*c32*a31*a21*b13+2*c23*c12*c32*a31*a11*b23-c23*c12*c32*a21*a11*b33+c23*c12*c33*b11*a22*a31+c23*c12*c33*a11*a22*b31+c23*c12*c33*a11*a32*b21-2*c23*c12*c33*a21*a12*b31+c23*c21*c31*a32*a12*b13-3*c31*c13*c32*b23*a11*a22+3*c31*c13*c32*b23*a12*a21+2*c31*c13*c23*a12*a22*b31-c31*c13*c23*a12*a32*b21-c31*c13*c23*a22*a32*b11+c31*c22*c32*a13*b11*a23+3*c31*c22*c33*a13*a21*b12+3*c31*c23*c32*b13*a11*a22-3*c31*c23*c32*b13*a12*a21-c31*c23*c33*a12*a22*b11-2*c31*c12*c22*a13*b31*a23+c31*c12*c22*a13*b21*a33-3*c31*c12*c33*b22*a21*a13-c32*c11*c21*a23*b12*a33-3*c32*c11*c33*a23*a12*b21-2*c32*c13*c23*a11*a21*b32+c32*c13*c23*a21*a31*b12+c32*c13*c33*a21*a11*b22+3*c32*c21*c33*a23*a12*b11-c32*c21*c31*b12*a13*a23-3*c32*c21*c33*a13*a22*b11+c33*c11*c21*a32*a22*b13+c33*c11*c21*a32*a12*b23-c33*c12*c22*a31*a11*b23+2*c33*c12*c22*a21*a11*b33+c33*c21*c31*a22*a12*b13-c33*c22*c32*a21*a11*b13+c11*c33^2*a22*a21*b12-c12*c33^2*b21*a11*a22+c21*c33^2*b12*a11*a22-2*c21*c33^2*b12*a12*a21+c21*c33^2*a12*a11*b22+2*c22*c33^2*b11*a11*a22-c22*c33^2*b11*a12*a21-c22*c33^2*a11*a12*b21-c22*c32*c33*a13*b21*a11+2*c11^2*c33*a22*b22*a33-c11^2*c33*a23*a32*b22+c11*c33^2*b22*a12*a21-3*c23*c12*c31*a33*a11*b22+c33*c12*c32*a21^2*b13-c11*c22*c31*b23*a12*a33-c23*c32^2*a11^2*b23,
c11*a33*b13*b22*a21*b32-c11*b33^2*a22*a12*b21+c33*a23*b21*b12*a32*b11+3*c11*a13*b23*a32*b22*b31+c12*b23^2*a31*a11*b32-c12*b23^2*a31*a32*b11+2*c31*a13*a23*b12*b31*b22+c21*b33^2*a12*a11*b22-3*c33*b23*b31*a12*a11*b22+c32*b13*b23*b11*a22*a31+c13*a33*a11*b22^2*b31+c13*a33*b11*a31*b22^2-2*c32*b13*b33*b21*a12*a21+2*c13*a13*b32*a21*b22*b31+c13*b33*a31*b22*a21*b12+c22*b23*a33*a32*b11^2+c22*b23*b33*a11^2*b32-c12*b23^2*b31*a11*a32+2*c12*b23^2*b31*a12*a31+c11*a13*b33*b22*a21*b32-2*c13*a13*b32*b21*a22*b31+c21*a23*a33*b12^2*b31-c21*a23*b33*a31*b12^2+3*c13*b33*a31*b22*a12*b21+2*c31*b23*b33*b12*a12*a21-c31*b23*b33*a12*a11*b22-3*c32*b13*a33*a21*b11*b22-3*c31*a23*b33*a12*b11*b22+c31*a23*b13*b12*a21*b32-c32*b13*a23*b21*a12*b31-c32*b13*a33*b21*a22*b11+c11*b33^2*b22*a12*a21+c22*b13*a23*a12*b31^2-c22*b13^2*b31*a21*a32-2*c23*a13*b32*b11*a32*b21+c23*a13*b31*a12*b21*b32+2*c23*b23*b31*a12*a32*b11-2*c33*a33*b22*b11*a12*b21-2*c22*b33*a33*a22*b11^2+2*c22*b33^2*b11*a11*a22-3*c13*b33*a21*a22*b11*b32+c31*a33*b13*b22*a21*b12+c31*a23*a33*b12^2*b21-c23*a33*b22*a11*b12*b31-c22*b33*a13*b11*a32*b21-c22*b33*a23*b11*a12*b31+2*c22*b13*b33*a11*a31*b22+2*c33*a33*b22*a22*b11^2+2*c33*a33*b12*a12*b21^2+2*c33*a33*b12*a21*b11*b22+2*c31*b13*b23*b12*a22*a31-c12*a13*a33*b21^2*b32+c12*b13*a23*a22*b31^2+2*c12*b33*a23*b21*a12*b31+2*c11*a33*b33*a11*b22^2-c12*b13*a33*b21*a22*b31-3*c12*b13*a33*b21*a31*b22+c11*a23*b33*b12*a31*b22-c11*b13*b23*a32^2*b21+2*c12*b33*a33*b21*a22*b11-c11*a33*b13*a31*b22^2+2*c11*b13*b33*b22*a22*a31+3*c11*b13*a33*b22*a32*b21-c11*a23*b13*a21*b32^2+3*c13*b23*a31*b12*a32*b21-c11*a13*a33*b22*b21*b32+c23*b33*a32*a22*b11^2-c23*b13*a21*a11*b32^2+c12*b13*b23*a31^2*b22+c12*b13*a33*a32*b21^2+c12*b13*b33*a21^2*b32+c31*a13*b23*b22*a11*b32-c32*b13^2*b21*a22*a31-c32*b13^2*a21*a22*b31-c23*a13*b12*a22*b31^2+c23*b13*b21*a32^2*b11-2*c31*a23*b23*b12*a11*b32+3*c21*a13*b33*b22*a32*b11-2*c12*b23*b33*a21*a12*b31+3*c23*b13*b31*b12*a21*a32+c23*b33*a31*b12*a11*b22+c23*b33*a21*b12*a11*b32+c23*a33*b21*b12*a32*b11+c23*a33*b21*a12*b11*b32+c13*a33*b22*b11*a32*b21-2*c33*a23*b12*b21*a12*b31-c33*a23*b12*b11*a31*b22-c33*a23*b12*a11*b21*b32+3*c13*b23*a31*a22*b11*b32-c13*b23*a21*a11*b32^2+3*c11*b23*a33*a12*b21*b32-c11*b13*b33*a22^2*b31-3*c23*b33*a31*a12*b11*b22-2*c21*b33^2*b12*a12*a21-c21*b33^2*a12*a22*b11-c22*a13^2*b31*b21*b32-3*c11*b13*a33*a22*b21*b32-c11*b23^2*a32*a12*b31-c22*b33*a13*b21*a12*b31-2*c31*b23^2*b12*a12*a31+c31*b23^2*a12*a11*b32+c11*b13*b33*a22*a32*b21+2*c11*a23*b23*a11*b32^2+c22*a23*a33*b12*b11*b31-2*c22*b23*b33*b11*a11*a32+c22*b23*b33*b11*a12*a31+c23*a13*b11*a32*b22*b31+2*c32*b13*b23*a11*a21*b32+c22*b13*b23*b31*a11*a32-2*c22*b13*b23*b31*a12*a31+c11*a33*b23*b12*a21*b32+c11*a13*a23*b21*b32^2+c12*b33^2*a21*a11*b22-c12*b33^2*a21*a22*b11+c11*b33^2*a22*a21*b12-c12*a13*a23*b31^2*b22-c12*b13*a23*b31*a32*b21+3*c12*b13*a23*a31*b21*b32+c13*a23*b31*a12*b21*b32+c11*a33^2*b12*b21*b22+c31*a33*b23*b12*a11*b22-c31*a13*a23*b32*b22*b11-c31*a13*a23*b32*b12*b21+3*c31*a13*b23*b12*a32*b21-3*c32*a13*b23*b11*a31*b22+3*c32*a13*b23*a11*b22*b31+c13*a23*b11*a21*b32^2-c13*a23*a12*b22*b31^2-2*c23*a23*b31*b12*a32*b11+2*c23*a23*b12*a31*b11*b32-c23*a13*b32*b21*a31*b12-c21*a13*b23*a11*b32^2-c21*b13*b23*a32^2*b11-3*c21*b13*a33*b22*a32*b11+c31*a13*a33*b22^2*b11+c31*a13^2*b22*b21*b32+2*c31*a13*b13*a31*b22^2+2*c13*a13*b22*a31*b21*b32-2*c13*a13*b31*b22*a32*b21-2*c21*a13*b33*b12*a21*b32+c21*a13*b33*b12*a31*b22+c11*b23*b33*a12*a32*b21-c11*a13*b33*a31*b22^2+3*c21*a13*b33*b12*a22*b31-3*c23*b13*a31*a22*b11*b32-c12*b33*a13*b21*a22*b31+c12*b13*b23*b31*a21*a32+c11*a33*b23*b12*a31*b22-2*c11*a33*b23*b22*a11*b32-c11*a13*b23*a21*b32^2-c31*b13^2*a22*a32*b21+c31*a23^2*b12*b11*b32+2*c31*a23*b23*a31*b12^2-2*c11*b23*b33*a22*a32*b11+c11*a13*a33*b22^2*b31+3*c23*b33*a21*a12*b11*b32+c23*b13*a31*b22*a11*b32+c32*a23*a33*b12*b11*b21-3*c32*a23*b33*b11*a21*b12-3*c33*b23*a21*a12*b11*b32+c21*a23*b33*b12*a11*b32+c21*a33^2*b12*b11*b22-c21*a33*b23*a31*b12^2-3*c21*b13*a33*b12*a22*b31+3*c21*b13*a33*a12*b22*b31-3*c13*b33*a31*a22*b12*b21-3*c13*b33*b21*b22*a11*a32+c21*a13*b23*b32*a31*b12+2*c11*a23*a33*b32*b22*b11-c11*b13*b33*a22*a21*b32-c13*b33*b32*a21^2*b12+c21*a13*a23*b32^2*b11-c23*a13*b32*b11*a31*b22+2*c22*b13^2*b31*a22*a31+c22*b13^2*a31*a21*b32-3*c32*b13*a23*a11*b22*b31-2*c32*b13*b23*b11*a21*a32-c12*b23*a33*b11*a22*b31+3*c13*b33*a21*b22*a32*b11-2*c13*a23*b32*b11*a32*b21+3*c33*b13*a31*a22*b12*b21+3*c33*b13*b21*b22*a11*a32-3*c31*a13*b33*a22*b12*b21-2*c31*a13*b13*b22*a21*b32+c31*a13*b23*b12*a21*b32-2*c31*a13*b23*b12*a31*b22-2*c32*b13*a13*a32*b21^2+c32*b13*a33*a12*b21^2+2*c32*b13^2*b21*a21*a32-c31*a13*a33*b12*b21*b22+3*c31*a13*b33*b22*a12*b21-2*c33*a13*b22*b11*a22*b31-c33*a13*b22*b21*a31*b12-2*c12*b23*a23*a12*b31^2+2*c11*b13*b23*b32*a21*a32+c11*b23^2*b32*a12*a31-c12*b33*a23*b11*a32*b21-2*c11*b33^2*b22*a11*a22-2*c22*a13*a33*b31*b11*b22+c11*a13*b23*b32*a31*b22-3*c11*a13*b23*b32*a22*b31-c12*b23*a33*b11*a32*b21+c11*a23^2*b12*b31*b32-3*c22*b13*a23*a31*b11*b32-c31*a23*b33*a21*b12^2+c31*b23^2*b12*a11*a32-2*c11*a23*b23*b32*a31*b12-2*c11*b23^2*b32*a11*a32-c32*b33*a13*b21*a22*b11-c32*b33*a23*b11*a12*b21+2*c32*b13*a23*b11*a32*b21-c31*a13*b33*a11*b22^2-c31*b13*b33*a22^2*b11+c31*b13^2*b22*a21*a32-3*c12*b23*a33*b11*a21*b32-c11*b13*b23*b32*a22*a31-3*c11*b13*a23*a32*b22*b31+3*c33*b23*b21*a12*a11*b32-c33*b23*b21*a12*a32*b11-c21*b13*b33*b22*a11*a32+2*c21*a33*b33*a21*b12^2+c21*b33^2*b12*a11*a22-3*c33*b13*b31*a22*a21*b12-3*c33*b13*a31*b22*a12*b21+c12*b23*b33*b11*a21*a32+c12*b23*b33*b11*a22*a31-c22*b13*b33*a21*a31*b12+2*c22*b13*a13*b31*a32*b21-3*c33*b13*a21*b22*a32*b11+3*c33*b13*a21*a22*b11*b32+2*c21*a13*b13*a21*b32^2+3*c32*b13*a23*a21*b12*b31-3*c33*b23*a31*b12*a22*b11+3*c33*b23*a31*a12*b11*b22-3*c33*b23*b21*b12*a11*a32+2*c22*b13*a33*b11*a22*b31-c22*b13*a33*b11*a32*b21-2*c21*b13^2*b32*a21*a32+c21*b13^2*b32*a22*a31-3*c21*b13*a23*b32*a12*b31-2*c32*b13*b23*a11*a32*b21+3*c11*b13*a23*b32*a22*b31+3*c11*a13*b33*a22*b21*b32-3*c33*b13*b21*a22*a11*b32-c33*b13*b21*a22*a32*b11+c13*a33*b21*a12*b22*b31-c21*b13*b33*a22*a11*b32-3*c31*b13*a23*b12*a32*b21+3*c31*b13*a23*a12*b21*b32+3*c31*b13*a23*b22*a32*b11-3*c31*b13*a23*a22*b11*b32-c11*b13*b23*a32*a31*b22+c11*b13*b23*a32*a22*b31+2*c13*a13*b32*a32*b21^2-2*c13*a13*b31*a31*b22^2+2*c13*a13*b22*a22*b31^2+c12*b33*a13*a32*b21^2-2*c12*b33*a33*a12*b21^2+c13*a23*b31*b12*a32*b21+c11*b23^2*a32*a31*b12-c22*a13*a23*b12*b31^2+c22*b13*b23*a31^2*b12-2*c22*b13*a13*a22*b31^2-c22*b13*b23*a31*a11*b32+c22*b13*b23*a31*a32*b11-c13*a23*b12*a22*b31^2+c13*b23*b21*a32^2*b11+3*c23*b13*a31*b22*a32*b11-c33*a23*b22*a32*b11^2+c33*b23*b31*a12^2*b21+c33*b23*a32*a22*b11^2-3*c23*b13*b31*b22*a11*a32-c23*b13*b31*a12*a32*b21+2*c22*b33*a33*b11*a12*b21-c23*a13*b32*a11*b22*b31-c31*a33*b13*a11*b22^2-c31*a33*b23*a21*b12^2-c21*b13^2*a32*a22*b31+c21*b13^2*a32*a31*b22+c33*a23*b11*b12*a22*b31-c11*a23^2*b32^2*b11+c11*b23^2*a32^2*b11-c11*a33^2*b22^2*b11+c11*b33^2*a22^2*b11+c12*a23^2*b12*b31^2-c12*b23^2*a31^2*b12+c12*a33^2*b12*b21^2-c12*b33^2*a21^2*b12-c13*b13*a22^2*b31^2+c13*b13*a31^2*b22^2+c13*b13*a21^2*b32^2-c21*a13^2*b21*b32^2+c21*b13^2*a32^2*b21-c21*a33^2*b12^2*b21+c21*b33^2*a12^2*b21+c22*a13^2*b31^2*b22-c22*b13^2*a31^2*b22+c22*a33^2*b11^2*b22-c22*b33^2*a11^2*b22-c23*b23*a12^2*b31^2-c23*b23*a32^2*b11^2+c23*b23*a11^2*b32^2+c23*b23*a31^2*b12^2-c31*a13^2*b22^2*b31+c31*b13^2*a22^2*b31-c31*a23^2*b12^2*b31+c31*b23^2*a12^2*b31+c32*a13^2*b21^2*b32-c32*b13^2*a21^2*b32+c32*a23^2*b11^2*b32-c32*b23^2*a11^2*b32-c33*b33*a12^2*b21^2-c33*b33*a22^2*b11^2+c33*b33*a11^2*b22^2+c33*b33*a21^2*b12^2-c13*b13*a32^2*b21^2+2*c13*a23*b12*b31*a31*b22+c13*a23*b11*a32*b22*b31-3*c13*b23*b31*a22*a11*b32+3*c13*b23*b31*a12*a21*b32+3*c11*a23*b33*b12*a32*b21-3*c11*a23*b33*b12*a22*b31-c11*b13*b33*b22*a21*a32+3*c11*a23*b33*a12*b22*b31+c11*a23*b13*b32*a31*b22+c11*a23*b33*b12*a21*b32-2*c11*a23*b33*b22*a11*b32+3*c11*b23*a33*b12*a22*b31-3*c11*b23*a33*b12*a32*b21-3*c11*b23*a33*a12*b22*b31-c11*b23*b33*b12*a21*a32-c11*b23*b33*b12*a22*a31-c11*b23*b33*a12*a21*b32+c11*b23*b33*a12*a22*b31-c11*b23*b33*a12*a31*b22+2*c11*b23*b33*b22*a11*a32+2*c11*b23*b33*a22*a11*b32-2*c11*a33*b33*b22*a21*b12-3*c11*a23*b33*a12*b21*b32-c11*a23*a33*b12*b31*b22-c11*a23*a33*b32*b12*b21-3*c11*a13*b33*b22*a32*b21-c11*a13*a23*b32*b22*b31+c12*a13*a23*b31*b21*b32+3*c12*a13*b23*b31*a21*b32-3*c12*a13*b23*a31*b21*b32+c12*a13*a33*b22*b21*b31+3*c12*a13*b33*b21*a31*b22-3*c12*a13*b33*a21*b22*b31-3*c12*b13*a23*b31*a21*b32-2*c12*b13*b23*b31*a22*a31-c12*b13*b23*a31*a21*b32+c12*b13*b23*a31*a32*b21+3*c12*b13*a33*a21*b22*b31-2*c12*b13*b33*b21*a21*a32+c12*b13*b33*b21*a22*a31+c12*b13*b33*a21*a22*b31-c12*b13*b33*a21*a31*b22+c12*a23*a33*b21*b32*b11-2*c12*a23*a33*b12*b31*b21+c12*a23*a33*b31*b11*b22+3*c12*a23*b33*b11*a21*b32-3*c12*a23*b33*b11*a31*b22-3*c12*a23*b33*a11*b21*b32+3*c12*a23*b33*a11*b22*b31+3*c12*b23*a33*b11*a31*b22+3*c12*b23*a33*a11*b21*b32-3*c12*b23*a33*a11*b22*b31-c12*b23*b33*a11*a21*b32+c12*b23*b33*a11*a22*b31-c12*b23*b33*a11*a31*b22+c12*b23*b33*a11*a32*b21-2*c12*b23*b33*b21*a12*a31+2*c12*b23*b33*a21*a31*b12-c12*b23*a13*b31*a32*b21+2*c12*b23*a23*b31*a32*b11+2*c12*b23*a33*b21*a12*b31-c12*b33*a23*b11*a22*b31-c12*a23^2*b31*b11*b32+c12*b23*a13*a22*b31^2-c12*a33^2*b21*b11*b22-c12*b33^2*b21*a11*a22+2*c12*b33^2*b21*a12*a21-2*c13*a13*b21*a21*b32^2+c13*a23*a11*b21*b32^2+c13*b23*a22*a12*b31^2-c13*a33*b12*a32*b21^2-c13*a33*a12*b21^2*b32+c13*b33*b31*a22^2*b11+c13*b33*a32*a12*b21^2-c13*b23*b22*a31^2*b12-c13*b33*a31*a11*b22^2+c21*a13^2*b32*b22*b31-c21*a23*b13*a11*b32^2-c21*b23*b33*a12^2*b31-c22*b13^2*a31*a32*b21-c22*a23*a33*b11^2*b32-c22*a33^2*b12*b11*b21+c22*b33*a23*a32*b11^2-c22*b33^2*b11*a12*a21-c22*b33^2*a11*a12*b21+c22*b33^2*a11*a21*b12+c22*b23*a13*a12*b31^2+c23*a13*a11*b21*b32^2+c23*a13*b11*a21*b32^2-c23*a13*a12*b22*b31^2+c23*b13*a22*a12*b31^2-2*c23*a23*b11*a11*b32^2+2*c23*a23*b32*a32*b11^2-2*c23*a23*b31*a31*b12^2+2*c23*a23*b12*a12*b31^2+c23*a33*a21*b12^2*b31+c23*a33*b21*a31*b12^2-c23*a33*a22*b11^2*b32-c23*a33*b22*a32*b11^2+c23*b33*b31*a12^2*b21-c23*b13*b22*a31^2*b12-c23*b33*a31*a21*b12^2-c23*b33*b32*a11^2*b22-2*c31*b13^2*b22*a22*a31+c31*b13^2*a22*a21*b32-c31*b23^2*a12*a32*b11-c31*b23*b33*a12^2*b21-c32*a13^2*b22*b21*b31-c32*a13*a33*b12*b21^2+c32*b13*b33*a21^2*b12+c32*b13^2*a21*a31*b22-c32*a23^2*b12*b11*b31-c32*a23*a33*b11^2*b22+c32*b23*b33*a11^2*b22-2*c32*b23*a23*a32*b11^2+c32*b23*a33*a22*b11^2+2*c32*b23^2*b11*a11*a32-c32*b23^2*b11*a12*a31-c32*b23^2*a11*a12*b31+c32*b23^2*a11*a31*b12+c32*b33*a23*a22*b11^2+c32*b33*a13*a12*b21^2+c33*a13*a11*b22^2*b31+c33*a13*b11*a31*b22^2-c33*a13*b12*a32*b21^2-c33*a13*a12*b21^2*b32+c33*b13*b31*a22^2*b11+c33*b13*a32*a12*b21^2+c33*a23*a21*b12^2*b31+c33*a23*b21*a31*b12^2-c33*a23*a22*b11^2*b32-2*c33*a33*b11*a11*b22^2-2*c33*a33*b21*a21*b12^2-c33*b13*a31*a11*b22^2-c33*b13*b32*a21^2*b12-c33*b23*a31*a21*b12^2-c33*b23*b32*a11^2*b22+c32*b13*b23*a11*a22*b31-c32*b13*b23*a11*a31*b22+c32*b13*b23*b21*a12*a31+c32*b13*b23*a21*a12*b31-c32*b13*b23*a21*a31*b12+3*c13*b23*b31*b22*a11*a32-c13*b23*b31*a12*a32*b21-3*c13*b23*b31*b12*a21*a32-c13*b23*b31*a22*a32*b11-3*c13*b23*a31*a12*b21*b32-3*c13*b23*a31*b22*a32*b11-c13*a33*b22*a21*b12*b31-2*c13*a33*b22*b11*a22*b31-c13*a33*b22*b21*a31*b12-c13*a33*b22*a11*b21*b32+c13*a33*b21*b12*a22*b31+2*c13*a33*b12*b21*a21*b32+c13*a33*b11*a22*b21*b32-3*c13*b33*b31*b22*a12*a21-c13*b33*b31*a22*a12*b21+3*c13*b33*b31*a22*a21*b12+3*c13*b33*b21*a22*a11*b32-c13*b33*b21*a22*a32*b11-c13*a23*b32*b21*a31*b12-c13*a23*b32*b11*a31*b22+c13*a23*b32*b11*a22*b31-c13*a23*b32*a21*b12*b31-c13*a23*b32*a11*b22*b31+2*c13*b13*b31*a22*a32*b21-2*c13*b13*b32*a21*a31*b22+c13*b23*a31*b22*a11*b32+c13*b23*a31*b12*a21*b32-c33*a23*b22*a11*b12*b31+c33*a23*b22*b11*a12*b31+c33*a23*b21*a12*b11*b32+3*c33*b13*b31*b22*a12*a21-c33*b13*b31*a22*a12*b21-c33*a13*b22*a21*b12*b31-c33*a13*b22*a11*b21*b32+c33*a13*b22*b11*a32*b21-c33*a13*b22*b11*a21*b32+c33*a13*b21*a12*b22*b31+c33*a13*b21*b12*a22*b31+2*c33*a13*b12*b21*a21*b32+c33*a13*b11*a22*b21*b32+c13*b33*a21*b22*a11*b32-3*c21*a23*b33*b12*a32*b11+3*c21*a23*b33*a12*b11*b32+3*c21*b23*a33*b12*a32*b11-3*c21*b23*a33*a12*b11*b32+c21*b13*b33*a12*a22*b31-c21*b13*b33*a12*a31*b22-2*c21*b13*b33*a12*a32*b21+c21*b13*b33*a22*a32*b11+c21*a23*b13*b32*a31*b12-c21*a23*a33*b12*b11*b32-c21*a13*a23*b12*b31*b32+3*c21*a13*b23*b32*a12*b31-3*c21*a13*b23*a32*b12*b31-c21*a13*a33*b32*b22*b11+2*c21*a13*a33*b32*b12*b21-c21*a13*a33*b12*b31*b22-3*c21*a13*b33*a12*b22*b31-3*c21*a13*b33*a22*b11*b32-2*c21*a13*b13*b32*a31*b22+c21*a13*b33*b22*a11*b32+3*c21*b13*a23*a32*b12*b31+2*c21*b13*b23*b32*a11*a32-c21*b13*b23*b32*a12*a31+c21*b13*b23*a32*a12*b31-c21*b13*b23*a32*a31*b12+3*c21*b13*a33*a22*b11*b32+2*c21*b13*b33*b12*a21*a32-c21*b13*b33*b12*a22*a31+2*c21*b13*b33*a12*a21*b32-c21*b23*b33*b12*a11*a32+2*c21*b23*b33*b12*a12*a31-c21*b23*b33*a12*a11*b32+c21*b23*b33*a12*a32*b11-2*c21*a33*b13*b12*a21*b32+c21*a33*b13*b12*a31*b22+c21*a33*b13*b22*a11*b32+c21*a33*b23*b12*a11*b32-2*c21*a33*b33*b12*a11*b22+c22*a13*a23*b31*b11*b32-3*c22*a13*b23*b31*a11*b32+3*c22*a13*b23*a31*b11*b32+c22*a13*a33*b21*b32*b11+c22*a13*a33*b12*b31*b21-3*c22*a13*b33*b11*a21*b32+3*c22*a13*b33*a11*b21*b32-3*c22*a13*b33*b21*a31*b12+3*c22*a13*b33*a21*b12*b31+3*c22*b13*a23*b31*a11*b32+3*c22*b13*a33*b11*a21*b32-3*c22*b13*a33*a11*b21*b32+3*c22*b13*a33*b21*a31*b12-3*c22*b13*a33*a21*b12*b31+c22*b13*b33*b11*a21*a32-2*c22*b13*b33*b11*a22*a31-c22*b13*b33*a11*a21*b32-2*c22*b13*b33*a11*a22*b31+c22*b13*b33*a11*a32*b21+c22*b13*b33*b21*a12*a31+c22*b13*b33*a21*a12*b31-c22*b13*a23*b31*a32*b11-c22*b13*a33*b21*a12*b31+3*c22*a23*b33*b11*a31*b12-3*c22*a23*b33*a11*b12*b31-c22*b23*a13*b31*a32*b11-c22*b23*a33*b11*a12*b31-3*c22*b23*a33*b11*a31*b12+3*c22*b23*a33*a11*b12*b31+c22*b23*b33*a11*a12*b31-c22*b23*b33*a11*a31*b12+2*c22*b33*a13*b11*a22*b31-c23*a13*b32*a21*b12*b31+c23*a13*b32*b11*a22*b31+c23*a13*b31*b12*a32*b21+2*c23*a13*b12*b31*a31*b22+3*c23*b13*b31*a22*a11*b32-3*c23*b13*b31*a12*a21*b32-c23*b13*b31*a22*a32*b11+3*c23*b13*a31*a12*b21*b32-3*c23*b13*a31*b12*a32*b21+2*c23*a23*b32*a11*b12*b31-2*c23*a23*b32*b11*a12*b31+c23*a33*b22*b11*a12*b31+2*c23*a33*b22*b11*a11*b32-2*c23*a33*b12*b21*a12*b31-c23*a33*b12*b11*a31*b22-c23*a33*b12*a11*b21*b32-c23*a33*b12*b11*a21*b32+c23*a33*b11*b12*a22*b31-3*c23*b33*b31*b12*a11*a22+3*c23*b33*b31*a12*a11*b22-c23*b33*b31*a12*a22*b11+3*c23*b33*a31*b12*a22*b11+3*c23*b33*b21*b12*a11*a32-3*c23*b33*b21*a12*a11*b32-c23*b33*b21*a12*a32*b11-3*c23*b33*a21*b12*a32*b11+c23*b13*a31*b12*a21*b32-2*c23*b23*b32*a11*a31*b12-3*c31*b23*a33*b12*a22*b11+3*c31*b23*a33*a12*b11*b22-c31*b23*b33*b12*a11*a22+c31*b23*b33*a12*a22*b11-3*c31*a13*b23*a12*b21*b32-3*c31*a13*b23*b22*a32*b11+3*c31*a13*b23*a22*b11*b32+c31*a13*b33*b22*a21*b12-c31*b13*b23*b12*a21*a32-c31*b13*b23*a12*a21*b32-2*c31*b13*b23*a12*a22*b31+2*c31*b13*b23*a12*a31*b22+c31*b13*b23*a12*a32*b21-c31*b13*b23*b22*a11*a32-c31*b13*b23*a22*a11*b32+c31*b13*b23*a22*a32*b11-3*c31*b13*a33*b22*a12*b21+3*c31*b13*a33*a22*b12*b21+2*c31*b13*b33*b22*a11*a22-c31*b13*b33*b22*a12*a21+c31*b13*b33*a22*a12*b21-c31*a23*a33*b12*b11*b22+3*c31*a23*b33*b12*a22*b11-2*c31*a23*b13*b12*a31*b22+c31*a23*b13*b22*a11*b32+c31*a23*b33*b12*a11*b22-2*c32*a13*a23*b21*b32*b11+c32*a13*a23*b31*b11*b22+c32*a13*a23*b12*b31*b21+3*c32*a13*b23*b21*a31*b12-3*c32*a13*b23*a21*b12*b31+c32*a13*a33*b21*b11*b22-3*c32*a13*b33*b21*a11*b22+3*c32*a13*b33*a21*b11*b22+3*c32*b13*a23*b11*a31*b22-3*c32*b13*a23*b21*a31*b12+3*c33*b23*a21*b12*a32*b11+2*c33*a33*b22*a11*b12*b21-2*c33*a33*b21*b12*a22*b11+2*c33*b33*b21*a12*a22*b11+c33*b13*a31*b22*a21*b12+c33*b13*a21*b22*a11*b32+c33*b23*a31*b12*a11*b22+c33*b23*a21*b12*a11*b32-2*c33*b33*b22*a11*a21*b12+3*c32*b13*a33*b21*a11*b22+c32*b13*b33*b21*a11*a22-c32*b13*b33*a21*a11*b22+c32*b13*b33*a21*a22*b11+2*c32*b13*a13*b21*a22*b31-c32*b13*a23*b11*a22*b31+3*c32*a23*b33*a11*b12*b21+3*c32*b23*a33*b11*a21*b12-3*c32*b23*a33*a11*b12*b21-2*c32*b23*b33*b11*a11*a22+c32*b23*b33*b11*a12*a21+c32*b23*b33*a11*a12*b21-c32*b23*b33*a11*a21*b12-c32*b23*a13*b11*a22*b31+2*c32*b23*a13*b11*a32*b21-c32*b23*a13*b21*a12*b31+2*c32*b23*a23*b11*a12*b31-c32*b23*a33*b11*a12*b21-c33*a23*b12*b11*a21*b32+3*c33*b23*b31*b12*a11*a22-c33*b23*b31*a12*a22*b11-c31*b13*b33*a22*a21*b12-c13*a33*b22*b11*a21*b32+2*c33*a23*b22*b11*a11*b32,
c13^2*a31^2*b22^2+2*c32^2*b13*a21*a11*b23+2*c12*c22*a13*b31*b21*a33-2*c23*c31*a13*b22*a32*b11+4*c12*c23*b33*a11*a32*b21+2*c12*c23*a33*a11*b21*b32+4*c11*c33*a23*b12*a32*b21-c11^2*b32^2*a23^2+2*c11*c31*b13*a32*a22*b23+2*c11*c32*b23*a23*a12*b31+2*c11*c22*b13*a33*a32*b21-2*c23*c33*b31*a12*a22*b11+2*c11*c22*b23*a33*a32*b11-4*c11*c22*b23*a33*a12*b31-2*c33*c12*b13*b21*a21*a32-2*c11*c21*b13*a32^2*b23+2*c11*c21*b22*b12*a33^2+4*c11*c32*b23*a33*a21*b12+4*c21*c23*a13*b32*a12*b31+4*c12*c21*a33*b33*a21*b12-2*c12*c23*b33*a11*a22*b31-4*c22*c23*a13*b31*a11*b32+2*c13*c21*b23*b32*a11*a32-c33^2*a22^2*b11^2-2*c11*c33*a33*a22*b12*b21-2*c12*c11*a23*b23*b32*a31+2*c32*c13*a23*a11*b21*b32+2*c32*c13*a13*a21*b22*b31+2*c31*c22*b13*a33*a22*b11+2*c11*c32*b23*a13*a32*b21+2*c32*c33*a13*a21*b11*b22-2*c32*c33*b13*b21*a11*a22+2*c13*c21*b23*a32*a31*b12+2*c21*c33*b13*b22*a11*a32+2*c23*c31*b13*b12*a21*a32-2*c12*c23*b13*a31*a32*b21+2*c33*c21*b33*a12*a11*b22+2*c13^2*b31*a22*a32*b21+2*c21^2*a13*b32*b12*a33-4*c13*c32*a23*b21*a31*b12+2*c22*c33*a23*b11*a31*b12+4*c13*c22*b23*b31*a11*a32-2*c22*c32*b13*a21*a11*b33+2*c11*c33*b13*a22*a21*b32+2*c11*c22*b33*a23*a12*b31+2*c11*c22*b33*a23*a32*b11+2*c23*c21*b33*b12*a12*a31-2*c23*c22*b13*b31*a12*a31-2*c22^2*a13*b31*b11*a33+2*c22^2*b13*a31*a11*b33+2*c33*c31*b23*b12*a12*a21+2*c22*c23*a33*b11*a11*b32+2*c13*c31*b23*a12*a21*b32+2*c13*c31*b23*a12*a31*b22-2*c13*c22*b33*a21*a12*b31+2*c13*c23*a31*b22*a11*b32+4*c13*c31*a23*b22*a32*b11-2*c33*c32*b23*b11*a11*a22+4*c12*c33*b13*b21*a22*a31-2*c12*c33*b13*a21*a22*b31-4*c22*c23*a33*b11*a31*b12+2*c22*c23*a33*a11*b12*b31-2*c11*c22*a13*b33*a21*b32-2*c12*c31*b23*a33*a21*b12-c31^2*b22^2*a13^2+c31^2*a12^2*b23^2-4*c23*c31*b13*b22*a11*a32+2*c23*c31*b13*a22*a11*b32+2*c12*c23*a13*b31*a21*b32-4*c21*c12*b33*a33*a12*b21+c13^2*a21^2*b32^2-4*c31*c12*b23*a23*a12*b31+2*c31*c12*b23*a23*a32*b11-2*c21*c23*a13*b32*a32*b11-2*c21*c23*a13*a32*b12*b31-2*c12*c21*a13*b23*b32*a31-2*c12*c21*a13*b33*a21*b32+4*c31*c32*b13*a23*a21*b12+2*c11^2*a23*b32*b22*a33-2*c11^2*b23*a32*a22*b33-4*c21*c32*b23*a33*a12*b11+2*c13*c21*b13*b32*a22*a31+2*c13*c21*b13*a32*a31*b22+2*c13*c11*b33*b22*a22*a31+c21^2*a12^2*b33^2+2*c21*c32*b33*a23*a12*b11+2*c21*c33*b23*a12*a11*b32+4*c23*c31*a33*a12*b11*b22+2*c12*c21*b23*a33*a32*b11+2*c21*c31*a23*b12^2*a33-2*c21*c31*b23*a12^2*b33+2*c11*c22*b33*a13*a22*b31+2*c13*c23*b21*a32^2*b11-2*c12*c13*b23*b31*a21*a32+4*c12*c13*b23*a31*a32*b21-2*c13^2*b32*a21*a31*b22+4*c11*c22*a13*b23*b32*a31-c32^2*a11^2*b23^2+2*c23*c31*b33*b12*a12*a21+2*c11*c33*b23*b12*a21*a32-4*c11*c33*b23*b12*a22*a31-2*c11*c21*a23*b32*b12*a33-4*c23*c31*b33*b12*a11*a22+c22^2*b31^2*a13^2-c23^2*a12^2*b31^2+2*c13*c33*b31*a22^2*b11+2*c13*c33*a32*a12*b21^2+2*c12*c13*a23*b31*a31*b22+2*c12*c13*a23*a31*b21*b32+2*c12*c23*a33*b11*a31*b22+2*c12*c23*a33*b21*a31*b12-2*c22*c32*b13*a31*a11*b23-4*c13*c22*a23*a31*b11*b32-2*c13*c12*b33*b21*a21*a32-4*c13*c21*b13*b32*a21*a32+2*c22*c31*b33*a13*a12*b21-4*c22*c31*b33*a23*a12*b11+2*c23*c31*b23*a12*a11*b32-c11^2*b22^2*a33^2+2*c31*c32*b23*a23*a12*b11+4*c31*c33*a13*b22*a12*b21-c21^2*b32^2*a13^2-2*c11*c23*a13*b32*a22*b31-2*c11*c23*a13*b32*a32*b21+c32^2*b21^2*a13^2-4*c12*c23*a33*a11*b22*b31-c21^2*b12^2*a33^2-2*c22*c11*b13*a33*a31*b22-4*c12*c33*a13*a21*b22*b31+2*c22*c33*a13*a21*b12*b31-c12^2*a31^2*b23^2-2*c31*c33*a23*b12*a12*b21+4*c31*c33*a23*b12*a22*b11-4*c11*c12*b23*a33*a32*b21-4*c11*c12*b33*a23*a22*b31+2*c23*c31*b33*a12*a11*b22-2*c11*c23*a33*b22*a32*b11+2*c13*c33*a31*b22*a21*b12+2*c13*c33*a21*b22*a11*b32-2*c31*c13*a33*b22*a22*b11-4*c32*c33*a23*b11*a21*b12+2*c32*c33*a23*a11*b12*b21-2*c13*c32*b33*a21*a22*b11+c23^2*a31^2*b12^2+c11^2*a22^2*b33^2-2*c11*c13*a33*b22*a22*b31+c31^2*a22^2*b13^2-4*c12*c13*a23*b31*a21*b32-4*c12*c23*a23*b31*a31*b12+2*c12*c23*a23*a31*b11*b32-4*c21*c32*b13*a23*a12*b31-2*c21*c32*b13*a23*a31*b12-c13^2*a22^2*b31^2-2*c12*c31*b13*a23*a31*b22+2*c12*c22*a23*b31*b11*a33-4*c12*c31*b23*a33*a22*b11-2*c12*c31*b23*a33*a11*b22+2*c31*c33*b23*b12*a11*a22-4*c31*c33*b23*a12*a11*b22+2*c11*c13*b23*b32*a22*a31+c22^2*b11^2*a33^2-2*c21*c22*b13*a33*a11*b32+c12^2*b21^2*a33^2-2*c13*c33*b31*a22*a12*b21-2*c13*c33*b21*a22*a32*b11+4*c31*c23*a23*b12*a12*b31-2*c31*c23*a23*b12*a32*b11-4*c21*c23*b33*a12*a11*b32-2*c12*c21*b13*a33*a21*b32-4*c12*c21*b13*a33*a22*b31+4*c11*c22*a23*b33*a31*b12+2*c11*c22*b23*a13*a32*b31-2*c23*c31*a33*b12*a22*b11+2*c11*c22*b33*a33*a12*b21+2*c31*c32*b13*a23*a12*b21-2*c31*c32*b13*a23*a11*b22+2*c21*c32*b13*a13*a22*b31-4*c21*c32*b13*a13*a32*b21-c33^2*a12^2*b21^2-c13^2*a32^2*b21^2+2*c23*c32*a13*a11*b22*b31+2*c23*c32*a13*b21*a31*b12-4*c21*c23*b13*a32*a31*b12-2*c21*c23*a33*b12*a12*b31-c23^2*a32^2*b11^2+2*c23*c32*a33*b11*a21*b12-2*c23*c32*b23*b11*a12*a31+4*c11*c23*a13*a32*b22*b31-c22^2*a31^2*b13^2+4*c22*c23*b33*a11*a12*b31-2*c22*c31*a13*b13*a21*b32-4*c13*c21*b33*b22*a11*a32+2*c13*c23*a22*a12*b31^2-2*c31*c32*a13*b23*a21*b12-4*c31*c32*b13*a23*a22*b11-c31^2*b12^2*a23^2+2*c31*c12*b33*a23*a12*b21+4*c31*c13*a13*b22*a22*b31+c21^2*a32^2*b13^2+2*c31*c22*b23*a13*a12*b31+2*c31*c22*b33*a13*a22*b11-2*c31*c23*a13*b12*a22*b31-2*c31*c23*a13*a12*b22*b31-2*c13*c23*b22*a31^2*b12-2*c13*c33*a31*a11*b22^2+c12^2*b31^2*a23^2-2*c11*c31*a13*b32*b22*a23+c33^2*a21^2*b12^2-4*c23*c32*a13*b11*a31*b22-2*c12*c23*b33*b11*a21*a32+4*c12*c23*b33*b11*a22*a31+2*c31*c32*b13*a13*a22*b21-4*c22*c13*a13*b31*a31*b22+2*c22*c13*a13*a31*b21*b32-2*c12*c22*b23*a31*a11*b33+2*c23*c31*b23*b12*a11*a32+2*c21*c22*b33*a13*a32*b11+2*c21*c22*b33*a33*a12*b11-2*c21*c31*a13*b32*b12*a23-2*c21*c31*a13*b22*b12*a33+2*c12*c33*a33*b21*a11*b22+2*c12*c33*a33*a21*b11*b22+2*c11*c12*b33*a33*a22*b21-4*c11*c13*b33*a22*a21*b32-2*c11*c13*a23*b32*a32*b21+4*c21*c32*b13*a33*a11*b22+2*c13*c31*b23*b22*a11*a32-2*c23^2*b32*a11*a31*b12-2*c23*c33*a31*a21*b12^2+4*c12*c21*b23*a33*a11*b32-2*c12*c21*b23*a33*a31*b12-2*c13*c23*a21*a11*b32^2-2*c11*c31*a23*b22*b12*a33-2*c11*c23*a33*a12*b22*b31+2*c32*c23*a33*b11*a11*b22-2*c32*c31*a13*b13*b22*a21+2*c22*c32*b23*a11^2*b33-2*c22*c32*b31*b21*a13^2-c32^2*a21^2*b13^2-4*c23*c11*b23*b32*a11*a32+2*c23*c11*b23*b32*a12*a31-4*c12*c13*a33*b21*a31*b22+2*c12*c13*a33*a21*b22*b31+c11^2*a32^2*b23^2-2*c11*c23*a33*a22*b11*b32-4*c11*c23*b33*b12*a21*a32-4*c12*c31*b33*a13*a22*b21+2*c12*c31*b33*a23*a22*b11+2*c33*c11*b33*a22*a21*b12-2*c33*c12*b23*b21*a12*a31+4*c21*c13*a13*b32*a32*b21+2*c21*c12*b33*a23*a12*b31+c32^2*b11^2*a23^2-4*c13*c31*b23*a22*a11*b32+2*c12*c32*a31*a11*b23^2-2*c12*c32*a13*b21^2*a33-2*c21*c31*a32*a22*b13^2+2*c13*c11*b23*b32*a21*a32-2*c13*c12*b23*b31*a22*a31-2*c21^2*b13*a32*a12*b33+2*c21*c31*b32*b22*a13^2+c23^2*a11^2*b32^2-4*c31*c32*b23*a13*a12*b21-2*c32*c21*b13*a33*a21*b12+2*c32*c23*a13*b11*a21*b32+2*c12*c21*b33*a13*a22*b31-4*c12*c21*b33*a23*a32*b11+2*c23*c33*a32*a22*b11^2+2*c31^2*a13*b22*b12*a23-2*c31^2*b13*a22*a12*b23-4*c21*c33*b13*a22*a11*b32+c33^2*a11^2*b22^2+2*c23*c31*b13*b12*a22*a31-4*c23*c31*b13*a12*a21*b32+2*c13*c31*b33*a22*a21*b12+4*c13*c32*b13*b21*a21*a32-2*c23*c33*b32*a11^2*b22+2*c23^2*b31*a12*a32*b11+2*c23*c33*b31*a12^2*b21+4*c32*c11*a23*b23*a11*b32-2*c32*c11*a23*b23*a31*b12+2*c11*c21*a13*b32^2*a23+2*c11*c31*a13*b22^2*a33+2*c12*c22*b13*a31^2*b23-c22^2*a11^2*b33^2+4*c11*c12*b23*a33*a31*b22+2*c22*c32*a13*b21*b11*a33+2*c22*c33*a13*b11*a31*b22-4*c13*c21*b23*b32*a12*a31-2*c13*c21*a33*b12*a22*b31-4*c23*c32*a13*a21*b12*b31-2*c23*c32*b13*b11*a21*a32-2*c13*c33*b32*a21^2*b12-2*c13*c21*a33*b22*a32*b11+2*c22*c32*a31*a21*b13^2-2*c22*c32*a23*b11^2*a33+4*c11*c33*a23*a12*b22*b31-2*c11*c33*a23*b22*a32*b11-2*c32^2*a13*b21*b11*a23-2*c33^2*b22*a11*a21*b12+2*c33^2*b21*a12*a22*b11-2*c11*c21*a22*a12*b33^2-2*c11*c31*b13*a22^2*b33+2*c11*c31*b32*b12*a23^2-2*c11*c31*a32*a12*b23^2-2*c12*c22*b21*b11*a33^2+2*c12*c22*a21*a11*b33^2-2*c12^2*a23*b31*b21*a33+2*c12^2*b23*a31*a21*b33-2*c12*c22*a13*b31^2*a23+2*c12*c32*b13*a21^2*b33-2*c12*c32*b31*b11*a23^2+2*c11*c23*b33*b12*a22*a31+2*c11*c23*b33*a12*a21*b32-4*c11*c23*b33*a12*a31*b22+4*c11*c12*a23*b33*a21*b32-2*c11*c12*a23*b33*a31*b22+2*c11*c12*b23*a23*a32*b31-2*c11*c12*b23*a33*a21*b32+2*c11*c12*b23*a33*a22*b31+2*c11*c12*b33*a23*a32*b21+2*c11*c13*b33*b22*a21*a32-2*c11*c13*a33*a22*b21*b32+4*c11*c13*a33*b22*a32*b21-4*c11*c13*b23*a32*a31*b22-2*c11*c13*a23*a32*b22*b31+4*c11*c13*a23*b32*a22*b31+2*c11*c21*b13*a32*a22*b33-2*c11*c21*a13*b32*b22*a33+2*c11*c21*b23*a32*a12*b33-4*c11*c22*b13*a23*a32*b31-2*c11*c22*b13*b32*a31*a23+4*c11*c22*b13*a33*a21*b32+2*c11*c22*b13*a33*a22*b31-2*c11*c22*b23*a33*a31*b12-4*c11*c22*b33*a13*a32*b21-4*c11*c22*b33*a33*a22*b11-4*c11*c23*b13*b32*a22*a31-2*c11*c23*a23*b32*a12*b31+4*c11*c23*a23*b32*a32*b11-2*c11*c23*a23*a32*b12*b31+4*c11*c23*a33*b12*a22*b31-2*c11*c23*a33*b12*a32*b21+4*c11*c23*a33*a12*b21*b32+2*c11*c31*b23*a22*a12*b33-2*c11*c32*a13*b23*a31*b22+4*c11*c32*a13*b33*b22*a21+2*c11*c32*b13*a23*a22*b31+4*c11*c32*b13*a23*a31*b22+2*c11*c32*b13*a23*a32*b21-4*c11*c32*b13*a33*a22*b21-2*c11*c32*b13*b22*a21*a33-2*c11*c32*a23*b33*a21*b12-4*c11*c32*b23*a13*a22*b31-4*c11*c32*b23*a23*a32*b11+2*c11*c32*b23*a33*a22*b11+2*c11*c32*b23*a33*a12*b21+2*c11*c32*b33*a13*a22*b21+2*c11*c32*b33*a23*a22*b11-4*c11*c32*b33*a23*a12*b21-2*c11*c33*a13*b22*a22*b31-2*c11*c33*a13*b22*a32*b21+4*c11*c33*a13*a22*b21*b32-4*c11*c33*b13*b22*a21*a32-2*c11*c33*a23*b12*a22*b31-2*c11*c33*a23*a12*b21*b32-2*c11*c33*a23*a22*b11*b32-4*c11*c33*b23*a12*a21*b32+2*c11*c33*b23*a12*a31*b22-2*c11*c33*a33*b22*a12*b21+4*c11*c33*a33*b22*a22*b11-2*c12*c11*a33*b33*b22*a21+2*c12*c13*a33*b21*a21*b32-2*c12*c13*b33*b21*a22*a31+4*c12*c13*b33*a21*a22*b31+4*c12*c21*a13*b33*a31*b22+2*c12*c21*b13*a23*a32*b31+4*c12*c21*b13*b32*a31*a23-2*c12*c21*b13*a33*a31*b22-2*c12*c21*a23*b33*a11*b32-2*c12*c21*a23*b33*a31*b12-4*c12*c21*b23*a13*a32*b31-2*c12*c21*a33*b33*a11*b22+2*c12*c23*a13*b31*a31*b22-4*c12*c23*a13*a31*b21*b32+4*c12*c23*b13*b31*a21*a32+2*c12*c23*a23*b31*a11*b32-4*c12*c23*a33*b11*a21*b32+2*c12*c23*a33*a21*b12*b31+4*c12*c31*a13*b23*a21*b32-2*c12*c31*a13*b23*a31*b22-2*c12*c31*a13*b33*b22*a21-2*c12*c31*b13*a23*a21*b32-4*c12*c31*b13*a23*a32*b21+2*c12*c31*b13*a33*a22*b21+4*c12*c31*b13*b22*a21*a33-2*c12*c31*a23*b23*a11*b32+4*c12*c31*a23*b23*a31*b12+4*c12*c31*a23*b33*a11*b22-2*c12*c31*a23*b33*a21*b12+2*c12*c31*b23*a13*a32*b21+2*c12*c32*a13*b31*b21*a23-2*c12*c32*b13*a31*a21*b23+2*c12*c32*a23*b21*b11*a33-2*c12*c32*b23*a21*a11*b33+2*c12*c33*a13*b21*a21*b32+2*c12*c33*a13*b21*a31*b22+2*c12*c33*a23*b11*a21*b32-4*c12*c33*a23*b11*a31*b22-4*c12*c33*a23*a11*b21*b32+2*c12*c33*a23*a11*b22*b31+2*c12*c33*a23*b21*a31*b12+2*c12*c33*a23*a21*b12*b31+4*c12*c33*b23*b11*a21*a32+4*c12*c33*b23*a11*a22*b31-2*c12*c33*b23*a11*a32*b21-4*c12*c33*a33*b21*a21*b12-2*c13*c21*a23*b32*a12*b31+4*c13*c21*a23*a32*b12*b31+4*c13*c21*a33*a12*b22*b31+4*c13*c21*a33*a22*b11*b32+2*c13*c21*b33*b12*a21*a32-4*c13*c21*b33*b12*a22*a31+2*c13*c21*b33*a12*a21*b32+2*c13*c21*b33*a12*a31*b22+2*c13*c21*b33*a22*a11*b32+4*c21*c32*a23*b33*b12*a11-2*c13*c22*b13*b31*a21*a32+4*c13*c22*b13*b31*a22*a31-2*c13*c22*b13*a31*a32*b21+2*c13*c22*a23*b31*a11*b32-2*c13*c22*b23*b31*a12*a31-2*c13*c22*b23*a31*a32*b11+2*c13*c22*a33*b11*a21*b32-4*c13*c22*a33*a11*b21*b32+2*c13*c22*a33*b21*a31*b12-4*c13*c22*a33*a21*b12*b31+4*c13*c22*b33*b11*a21*a32-2*c13*c22*b33*b11*a22*a31-2*c13*c22*b33*a11*a22*b31-2*c13*c22*b33*a11*a32*b21+4*c13*c22*b33*b21*a12*a31+2*c13*c23*a31*b12*a21*b32+2*c13*c31*b13*b22*a21*a32-4*c13*c31*b13*b22*a22*a31+2*c13*c31*b13*a22*a21*b32-2*c13*c31*a23*b12*a32*b21+4*c13*c31*a23*a12*b21*b32+2*c32*c13*a13*b21*a31*b22+4*c32*c21*a13*b13*a21*b32-2*c32*c21*a13*b13*a31*b22-2*c32*c21*a13*b23*a11*b32-2*c32*c21*a13*b33*a21*b12-2*c32*c21*b13*a23*a11*b32+2*c32*c23*a13*a11*b21*b32-2*c13*c31*a23*a22*b11*b32-4*c13*c31*b23*b12*a21*a32+2*c13*c31*b23*b12*a22*a31-2*c13*c31*a33*b22*a12*b21+4*c13*c31*a33*a22*b12*b21+2*c13*c31*b33*b22*a11*a22-4*c13*c31*b33*b22*a12*a21-2*c13*c32*b13*b21*a22*a31-2*c13*c32*b13*a21*a22*b31+2*c13*c32*a23*b11*a31*b22-4*c13*c32*a23*a11*b22*b31+2*c13*c32*a23*a21*b12*b31-2*c13*c32*b23*b11*a21*a32+4*c13*c32*b23*b11*a22*a31-2*c13*c32*b23*a11*a22*b31-2*c13*c32*b23*a11*a32*b21-2*c13*c32*b23*b21*a12*a31+4*c13*c32*b23*a21*a12*b31+2*c13*c32*a33*b21*a11*b22-4*c13*c32*a33*a21*b11*b22+4*c13*c32*b33*b21*a11*a22-2*c13*c32*b33*b21*a12*a21-2*c13*c23*b31*a12*a32*b21-2*c13*c23*b31*a22*a32*b11+2*c21*c32*b23*a13*a12*b31+2*c21*c32*b23*a13*a32*b11-2*c21*c32*b23*b12*a11*a33-4*c21*c32*b33*a13*a22*b11+4*c21*c33*a13*b12*a22*b31-2*c21*c33*a13*b12*a32*b21-2*c21*c33*a13*a12*b21*b32-2*c21*c33*a13*a12*b22*b31+4*c21*c33*a13*b22*a32*b11-2*c21*c33*a13*a22*b11*b32+2*c21*c33*b13*b12*a22*a31-4*c21*c33*b13*a12*a31*b22-2*c21*c33*a23*b12*a12*b31-2*c21*c33*a23*b12*a32*b11+4*c21*c33*a23*a12*b11*b32-4*c21*c33*b23*b12*a11*a32+4*c21*c33*a33*b12*a12*b21-2*c21*c33*a33*b12*a22*b11-2*c21*c33*a33*a12*b11*b22+2*c21*c12*b13*a33*a32*b21+2*c21*c12*b23*a33*a12*b31+2*c21*c12*b33*a13*a32*b21+2*c21*c12*b33*a33*a22*b11-2*c21*c13*a13*b32*a22*b31-2*c21*c13*a13*a32*b22*b31-2*c21*c13*a23*b32*a32*b11-2*c21*c13*a33*b12*a32*b21-2*c21*c13*a33*a12*b21*b32+4*c21*c22*a13*b33*a11*b32-2*c21*c22*a13*b33*a31*b12+2*c21*c22*b13*a13*a32*b31+2*c21*c22*b13*a33*a12*b31+4*c21*c22*b13*a33*a31*b12-4*c21*c22*b13*a33*a32*b11-4*c21*c22*b33*a13*a12*b31+2*c21*c23*b13*b32*a12*a31+4*c21*c23*a33*b12*a32*b11-2*c21*c23*a33*a12*b11*b32+2*c21*c23*b33*b12*a11*a32+2*c21*c31*b13*a32*a12*b23+2*c21*c31*b13*a22*a12*b33+4*c21*c32*a13*b23*a31*b12-2*c21*c32*a13*b33*a11*b22+2*c21*c32*b13*a23*a32*b11+2*c21*c32*b13*a33*a22*b11+2*c21*c32*b13*a33*a12*b21-2*c23*c32*b23*a11*a12*b31-2*c22*c11*a13*b33*a31*b22-2*c22*c11*a23*b33*a11*b32-2*c22*c11*b23*a33*a11*b32+4*c22*c11*a33*b33*a11*b22-2*c22*c11*a33*b33*a21*b12+2*c22*c13*a13*b31*a21*b32+2*c22*c13*a33*b11*a31*b22+2*c22*c13*a33*a11*b22*b31-2*c22*c21*a13*b13*b32*a31-2*c22*c21*a33*b33*b12*a11+2*c22*c23*a13*b31*a31*b12+2*c22*c23*a13*a31*b11*b32-2*c22*c23*b13*b31*a11*a32+4*c22*c23*b13*a31*a32*b11-2*c22*c23*b33*b11*a12*a31+4*c22*c31*a13*b13*a31*b22-2*c22*c31*a13*b23*a11*b32-2*c22*c31*a13*b23*a31*b12-2*c22*c31*a13*b33*a11*b22+4*c22*c31*a13*b33*a21*b12+2*c22*c31*b13*a23*a32*b11+4*c22*c31*b13*a23*a11*b32-2*c22*c31*b13*a23*a31*b12-2*c22*c31*b13*a33*a21*b12-4*c22*c31*b13*a33*a12*b21-2*c22*c31*b13*a33*a11*b22-2*c22*c31*a23*b33*b12*a11-4*c22*c31*b23*a13*a32*b11+2*c22*c31*b23*a33*a12*b11+4*c22*c31*b23*b12*a11*a33+2*c22*c32*a13*b31*b11*a23+2*c22*c33*a13*a11*b21*b32+2*c22*c33*a13*a11*b22*b31-4*c22*c33*a13*b21*a31*b12-2*c22*c33*b13*b11*a21*a32+4*c22*c33*b13*a11*a32*b21-2*c22*c33*b13*b21*a12*a31+4*c22*c33*b13*a21*a12*b31+2*c22*c33*a23*b11*a11*b32-4*c22*c33*a23*a11*b12*b31+4*c22*c33*b23*b11*a12*a31-2*c22*c33*b23*a11*a12*b31-4*c22*c33*a33*b11*a11*b22+2*c22*c33*a33*b11*a21*b12+2*c22*c33*a33*a11*b12*b21-4*c22*c33*a13*b11*a21*b32+2*c23*c11*b33*b22*a11*a32+2*c23*c11*b33*a22*a11*b32-2*c23*c12*b13*b31*a22*a31-2*c23*c12*b23*b31*a11*a32+4*c23*c12*b23*b31*a12*a31-2*c23*c12*b23*a31*a32*b11-2*c23*c12*b33*b21*a12*a31-2*c23*c12*b33*a21*a12*b31+2*c23*c21*b13*b32*a11*a32-2*c23*c22*b33*b11*a11*a32+4*c23*c31*a13*b12*a32*b21-2*c23*c31*a13*a12*b21*b32+4*c23*c31*a13*a22*b11*b32+2*c23*c31*b13*a12*a31*b22-4*c23*c31*b23*b12*a12*a31-2*c23*c32*b13*b11*a22*a31+4*c23*c32*b13*a11*a22*b31-2*c23*c32*b13*a11*a32*b21+4*c23*c32*b13*b21*a12*a31-2*c23*c32*b13*a21*a12*b31+4*c23*c32*b23*b11*a11*a32+2*c32*c13*a33*b21*a21*b12-4*c23*c32*a33*a11*b12*b21-2*c23*c32*b33*b11*a11*a22+4*c23*c32*b33*b11*a12*a21-2*c23*c32*b33*a11*a12*b21+2*c23*c33*a31*b12*a11*b22+2*c23*c33*a21*b12*a11*b32+2*c23*c11*b13*b32*a21*a32+2*c23*c11*b23*a32*a31*b12-2*c23*c33*b21*a12*a32*b11+2*c31*c12*b13*a23*a22*b31+2*c31*c12*b23*a13*a22*b31+2*c31*c12*b23*a33*a12*b21-2*c31*c13*a13*b22*a32*b21-2*c31*c13*a13*a22*b21*b32-2*c31*c13*a23*b12*a22*b31-2*c31*c13*a23*a12*b22*b31-4*c31*c22*b13*a13*a22*b31+2*c31*c22*b13*a13*a32*b21+2*c31*c22*b13*a23*a12*b31-2*c31*c23*a23*a12*b11*b32-2*c31*c23*a33*b12*a12*b21+4*c31*c32*a13*b23*a11*b22+2*c31*c32*b23*a13*a22*b11-2*c31*c33*a13*b22*a22*b11-2*c31*c33*a13*a22*b12*b21+2*c31*c33*b13*b22*a12*a21-4*c31*c33*b13*a22*a21*b12-2*c31*c33*a23*a12*b11*b22+2*c32*c13*a23*b11*a21*b32-2*c32*c11*a13*b23*a21*b32-2*c32*c11*b13*a23*a21*b32-2*c32*c11*a23*b33*a11*b22-2*c32*c11*b23*a33*a11*b22-4*c32*c13*a13*b21*a21*b32-4*c32*c23*a23*b11*a11*b32+2*c32*c23*a23*b11*a31*b12+2*c32*c23*a23*a11*b12*b31-2*c32*c31*a23*b23*b12*a11-4*c32*c33*a13*b21*a11*b22+2*c32*c33*a13*b21*a21*b12+4*c32*c33*b13*a21*a22*b11+2*c32*c33*a23*b11*a11*b22-2*c32*c33*b23*b11*a12*a21+4*c32*c33*b23*a11*a12*b21+2*c33*c11*b13*b22*a22*a31+2*c33*c11*b23*b22*a11*a32+2*c33*c11*b23*a22*a11*b32-4*c33*c11*b33*b22*a11*a22+2*c33*c11*b33*b22*a12*a21-2*c33*c12*b23*a21*a12*b31-2*c33*c12*b33*b21*a11*a22+4*c33*c12*b33*b21*a12*a21-2*c33*c12*b33*a21*a22*b11+2*c33*c21*b13*b12*a21*a32+2*c33*c21*b13*a12*a21*b32+2*c33*c21*b23*b12*a12*a31+2*c33*c21*b33*b12*a11*a22-4*c33*c21*b33*b12*a12*a21-2*c33*c22*b13*b11*a22*a31-2*c33*c22*b13*a11*a22*b31-2*c33*c22*b23*b11*a11*a32+4*c33*c22*b33*b11*a11*a22-2*c33*c22*b33*b11*a12*a21-2*c33*c22*b33*a11*a12*b21+2*c33*c31*b13*b22*a11*a22-2*c33*c32*b13*b21*a12*a21-2*c12*c33*b23*b11*a22*a31+2*c11*c23*b13*a32*a31*b22-c12^2*a21^2*b33^2+2*c22*c13*a23*b31*a31*b12-2*c12*c22*b13*a31*a21*b33+2*c21*c32*b33*a13*a12*b21,
-c11*c22*c32*b23*b31*a13-2*c11*c32^2*b23*b11*a23-c11*c33^2*b22*a12*b21+c12*c13*c22*b33*b31*a21+c11*c32^2*b13*b21*a23+c11*c32^2*b13*a21*b23-c11*c13*c21*b32*b22*a33-c12*c13*c23*a31*b21*b32+c22*c33^2*a11*b12*b21+c22*c33^2*b11*a12*b21-c12*c22*c31*b33*b11*a23-c11*c21*c33*b13*b32*a22-c11*c21*c33*b32*b12*a23-c13*c32^2*b23*a21*b11+c13*c22*c23*a12*b31^2+2*c13*c32^2*a21*b21*b13-c13*c32^2*b23*b21*a11+c11^2*c23*b32*b22*a33-c11*c12*c21*a22*b33^2+c11*c23*c33*a12*b22*b31-c23*c32^2*b13*a21*b11+2*c23*c32^2*a11*b11*b23-2*c22*c21*c31*a13*b32*b13+2*c23*c21*c31*a12*b12*b33-c13*c21*c31*b33*a22*b12-c13*c21*c31*b33*b22*a12+c12*c13*c32*b31*b21*a23-c12*c13*c33*b21*a22*b31+3*c13*c31*c32*a23*b11*b22-2*c22*c11*c21*a33*b12*b33+3*c23*c31*c32*b13*a21*b12+2*c32*c11^2*a23*b32*b23-c32*c11^2*a23*b22*b33-c32*c11^2*b22*b23*a33-c31*c13^2*b22*a32*b21-c31*c13^2*a22*b21*b32+c31*c22^2*b11*b13*a33+3*c11*c22*c33*a13*b21*b32-3*c11*c12*c23*a33*b22*b31+c13*c31^2*b23*b22*a12-c22*c23*c33*b11*a12*b31+3*c11*c13*c32*b22*b21*a33+3*c11*c13*c32*a22*b21*b33+c12*c13*c33*a32*b21^2+c12^2*c21*b23*a31*b33-2*c32*c13^2*b21*a21*b32+c32*c13^2*b21*a31*b22+c12*c23*c32*b13*b31*a21+2*c12*c22*c31*b13*a31*b23+3*c11*c32*c33*b23*a21*b12-c23*c12^2*b33*a31*b21-c23*c12^2*b33*b31*a21-c11*c31*c32*a12*b23^2+3*c21*c32*c33*b13*a22*b11+3*c21*c32*c33*b13*a11*b22-c12*c23*c33*b11*a21*b32-c12*c23*c33*b11*a31*b22-c33*c22^2*b13*b31*a11-c33*c22^2*b13*a31*b11+2*c33*c22^2*a11*b11*b33+c11*c12*c22*a21*b33^2+3*c13*c22*c31*b33*a12*b21-2*c13*c22*c32*b13*a31*b21+3*c12*c13*c21*b33*a31*b22+2*c11*c23^2*b32*a32*b11-c11*c23^2*a32*b12*b31-2*c11*c22^2*b33*b11*a33-c11*c23^2*b32*a12*b31-c12*c22*c31*b13*a21*b33-c13*c32^2*b21*b11*a23+c21*c12^2*b23*b31*a33-2*c22*c13^2*b31*a31*b22+c22*c13^2*a31*b21*b32+c11*c22^2*b31*b33*a13+c23*c32^2*b11^2*a23-3*c13*c21*c22*b33*a12*b31-3*c13*c21*c22*b33*a31*b12-c13*c32*c33*a21*b11*b22+c11*c22*c31*b23*a12*b33-c11*c22*c32*b13*b31*a23-c11*c13*c31*b23*a32*b22-3*c11*c13*c32*a23*b22*b31-c11*c12*c31*a32*b23^2-2*c13*c23*c31*b12*a31*b22+c13*c21*c33*b22*a11*b32+c13*c21*c33*b22*a32*b11+c13*c21*c33*a22*b11*b32-2*c32*c21*c31*a13*b22*b13+2*c32*c23*c33*b11*a11*b22+c11*c12*c32*a31*b23^2+3*c11*c22*c33*b13*a21*b32-c12*c22*c31*b23*b11*a33-c21*c33^2*b12*a11*b22+2*c21*c33^2*b12*a12*b21-c21*c33^2*b12*a22*b11+c11*c22*c31*a13*b32*b23+c11*c22*c31*b13*b32*a23+c11*c22*c31*b13*a32*b23-2*c11*c22*c31*b13*a22*b33+c23*c31^2*b22*b12*a13+c23*c31^2*b13*a22*b12+3*c13*c21*c32*a23*b12*b31+3*c13*c21*c32*b23*a12*b31+3*c21*c22*c33*b13*a31*b12-3*c21*c22*c33*b13*a32*b11+3*c12*c13*c31*a23*b21*b32+c13*c31^2*b23*a22*b12+c11*c31*c33*b22^2*a13-c13*c22^2*b31*b11*a33+c13^2*c22*b31*a32*b21-c13*c22*c33*b11*a32*b21-3*c12*c21*c33*b13*a31*b22+2*c13*c21*c31*b13*b32*a22-c13*c21*c31*b32*b12*a23+2*c11*c22*c32*b23*a11*b33-3*c11*c22*c23*b13*b32*a31+c11*c31*c32*b22*b23*a13+2*c31*c12*c32*b23*b11*a23-2*c31*c13*c23*b12*a22*b31-c22^2*c33*b31*b11*a13-c23^2*c31*b12*a11*b32-2*c33*c12*c22*b33*b21*a11-2*c33*c12*c32*a21*b21*b13-c13*c22^2*b33*b31*a11+c12*c21*c31*b13*a32*b23+c12*c21*c31*b13*a22*b33-c11*c33^2*a22*b12*b21-c12*c13*c22*b31^2*a23+c12*c13*c23*a22*b31^2-c13*c31*c33*a11*b22^2+3*c13*c22*c31*a33*b12*b21+3*c13*c22*c31*b33*a21*b12+c11*c31*c32*b13*b22*a23-c11*c31*c33*b22*b12*a23-c11*c21*c22*a12*b33^2-2*c12*c21*c31*a23*b12*b33-c11^2*c32*a22*b23*b33-c12*c13*c23*b31*a32*b21-2*c23*c22*c32*a11*b11*b33+c11*c13*c31*b22^2*a33+c11*c12*c21*b23*b32*a33+c11*c12*c21*b32*b33*a23-c11*c22*c32*b13*a31*b23-c13*c22*c23*b31*a11*b32-3*c13*c22*c31*a23*b11*b32+c21*c23*c33*b12*a32*b11-2*c21*c13*c23*b32*a32*b11-c11*c13*c23*a21*b32^2-c12*c13*c23*b31*a21*b32+2*c12*c13*c23*b31*a31*b22+2*c23*c11*c21*a32*b32*b13+2*c23*c11*c31*b23*b32*a12+2*c12*c13*c33*b21*a21*b32-c12*c13*c33*b21*a31*b22-c12*c13*c33*a21*b22*b31+c12*c13*c22*b31*b21*a33-2*c33*c12*c22*b33*a21*b11-c11*c21*c23*b33*b32*a12-c12*c21*c22*b13*a31*b33-c12*c21*c22*b31*b33*a13-c12*c23*c33*b11*a32*b21-c12*c31*c32*b13*b21*a23+2*c12*c23*c33*b21*a12*b31-c11*c13*c31*b23*b32*a22-2*c23*c11^2*a32*b32*b23+c23*c11^2*b33*a32*b22-2*c33*c11^2*a22*b22*b33-c33*c12^2*b23*a31*b21-c33*c12^2*b23*b31*a21+c31*c22^2*b33*b11*a13+2*c31*c23^2*b12*a12*b31-c31*c23^2*b12*a32*b11+c13*c21^2*b33*a32*b12+c13*c21^2*b33*b32*a12-c13*c21*c23*a11*b32^2+c12*c33^2*b21*a22*b11+c13^2*c32*b21*a22*b31+c13*c32*c33*a12*b21^2-c11*c23^2*b32*a31*b12-2*c21*c13*c33*b12*a32*b21-2*c21*c13*c33*a12*b21*b32-c11*c31*c33*b23*b22*a12-c11*c31*c33*b23*a22*b12+c23^2*c32*b11*a12*b31+c23*c32*c33*a22*b11^2-c23^2*c32*a32*b11^2-c21*c23*c31*b13*a32*b12-3*c21*c23*c32*a13*b12*b31+2*c21*c13^2*b32*a32*b21-c21*c13^2*a32*b22*b31-c21*c22*c31*a32*b13^2+c21*c31*c33*b12^2*a23-2*c21*c32^2*b13*b21*a13+c21*c32^2*b11*b13*a23+3*c22*c31*c33*b23*b12*a11-2*c13*c22*c32*b13*b31*a21+c13*c22*c32*b23*b31*a11-c13*c22*c23*a31*b11*b32+c32*c13^2*a21*b22*b31+2*c32*c21^2*a13*b32*b13+c33*c11^2*b23*b32*a22+c13*c21*c33*a12*b22*b31-2*c12*c11*c21*a33*b22*b33+c13*c22*c32*b21*b11*a33-3*c11*c22*c23*a32*b31*b13+3*c11*c13*c22*b32*b31*a23-c11*c13*c21*b33*b32*a22-3*c13*c31*c32*a23*b12*b21-c12*c21^2*b32*b33*a13-c12*c21^2*b13*b32*a33-c12*c21^2*a32*b33*b13-c11^2*c22*a32*b33*b23+c11*c13*c33*a22*b21*b32-c12^2*c33*b31*b21*a23-c12*c32*c33*b21^2*a13+c12*c33^2*b21*a11*b22-3*c11*c32*c33*b13*b22*a21+3*c11*c32*c33*a23*b12*b21+2*c11*c12*c32*b23*b31*a23-2*c13*c31^2*a22*b22*b13-3*c11*c13*c32*b23*a22*b31-3*c11*c13*c32*b23*a31*b22-2*c11*c13*c33*b22*a22*b31+c11*c13*c33*b22*a32*b21+c12*c22*c33*b23*b31*a11-2*c12*c22*c33*b21*b11*a33-3*c21*c23*c32*b13*a12*b31-3*c21*c23*c32*b13*a31*b12+2*c33*c11*c21*b33*b22*a12+2*c33*c11*c31*a22*b22*b13-c13*c22^2*b33*a31*b11+c13*c23*c31*b12*a32*b21-c11*c21*c33*b23*b32*a12-c11*c21*c33*b23*a32*b12-c12*c31^2*a22*b23*b13+2*c12*c31^2*a23*b12*b23-c13^2*c21*b32*a31*b22+c31*c12^2*b21*b23*a33+c31*c12^2*b33*b21*a23+2*c31*c13^2*b22*a22*b31-3*c23*c31*c32*b13*a22*b11-c11*c13*c33*a31*b22^2+c11*c13*c21*b32^2*a23+2*c13*c22^2*a31*b31*b13-c23*c32*c33*b11*a12*b21-2*c11*c23*c33*a22*b11*b32+c11*c32^2*b21*b23*a13-c11*c33^2*b22*a21*b12+2*c11*c33^2*b22*a22*b11+c11*c22^2*b13*b31*a33+c11*c22^2*b13*a31*b33-c11*c22*c32*b13*a21*b33+c11*c31*c32*a22*b23*b13-c23*c32^2*b21*b11*a13-2*c31*c22^2*b13*b31*a13-2*c31*c12^2*b23*b31*a23+3*c13*c21*c22*a33*b11*b32+c11^2*c33*b32*b22*a23+c21*c23*c33*a12*b11*b32+c21*c31*c32*a13*b12*b23+3*c11*c12*c23*b33*a32*b21+c13*c31^2*b22*b12*a23-3*c11*c12*c33*a23*b21*b32-2*c12*c33^2*b21*a21*b12+c12*c33^2*a21*b11*b22+c11*c21*c32*a23*b12*b33-c31*c23^2*a12*b11*b32-c32*c21^2*a13*b12*b33-c32*c21^2*b12*b13*a33-c21*c23*c33*a31*b12^2-c21*c31*c32*a22*b13^2-c21^2*c32*a12*b13*b33+c21^2*c33*b32*b12*a13-c22*c11^2*b32*b33*a23+c23*c11^2*b33*b32*a22+2*c23*c12^2*a31*b31*b23+c11*c21*c32*b13*b22*a33+c11*c21*c32*b13*a22*b33+2*c12*c21*c32*b13*a21*b33-c12*c21*c32*b23*b31*a13-c12*c21*c32*b23*b11*a33-c12*c21*c32*b23*a11*b33+3*c22*c31*c33*b12*b11*a23+3*c22*c31*c33*a12*b11*b23+3*c12*c23*c31*b33*a22*b11+3*c12*c23*c31*b33*a11*b22+3*c21*c23*c32*b12*b11*a33+3*c21*c23*c32*a12*b11*b33+3*c12*c13*c31*b23*a32*b21-3*c12*c13*c31*b22*b21*a33+c13*c21*c33*b12*a22*b31+c13*c21*c33*b12*a31*b22-c11*c22*c32*b13*b21*a33-3*c12*c13*c21*a32*b31*b23-3*c12*c13*c21*b23*b32*a31+c11*c21*c23*b32^2*a13+c23*c31^2*b13*b22*a12-2*c23*c31^2*a12*b12*b23-c23*c32^2*b13*b21*a11+2*c12*c23*c33*b21*a31*b12+2*c12*c23*c33*a21*b12*b31-2*c12*c11*c31*a23*b32*b23-3*c12*c13*c21*b32*b31*a23+2*c13*c11*c31*a22*b22*b33-2*c13*c21*c33*b12*a21*b32-3*c12*c21*c23*a33*b11*b32-c12*c21*c22*b13*b31*a33+c12*c31*c32*a11*b23^2-c12*c31^2*b22*b23*a13-c12*c31^2*b13*b22*a23-c22*c23*c33*a11*b12*b31+c22*c23*c32*b31*b11*a13-c22*c31*c32*b11*b13*a23-c22*c31*c32*b13*a11*b23-c12*c13*c32*b21^2*a33-c12^2*c23*b31*b21*a33+c12^2*c31*b23*a21*b33+c11^2*c22*a22*b33^2-c11^2*c23*b32^2*a23+c11^2*c32*a32*b23^2-c11^2*c33*b22^2*a33-c11*c22^2*a11*b33^2+c11*c23^2*a11*b32^2-c11*c32^2*a11*b23^2+c11*c33^2*a11*b22^2+c12*c21^2*a12*b33^2+c12*c31^2*a12*b23^2-c12*c33^2*a12*b21^2-c12^2*c21*a21*b33^2+c12^2*c23*b31^2*a23-c12^2*c31*a31*b23^2+c12^2*c33*b21^2*a33-c12*c23^2*a12*b31^2+c13^2*c21*a21*b32^2+c13^2*c31*a31*b22^2-c13*c21^2*b32^2*a13-c13*c31^2*b22^2*a13+c13*c22^2*b31^2*a13+c13*c32^2*b21^2*a13-c13^2*c22*a22*b31^2-c13^2*c32*a32*b21^2-c21*c32^2*a21*b13^2+c21*c33^2*a21*b12^2+c21^2*c32*a32*b13^2-c21^2*c33*b12^2*a33+c22*c31^2*a22*b13^2-c22*c33^2*a22*b11^2-c22^2*c31*a31*b13^2+c22^2*c33*b11^2*a33-c23*c31^2*b12^2*a23+c23^2*c31*a31*b12^2+c12*c21*c22*a11*b33^2+2*c12*c21^2*a33*b12*b33-c12*c22*c23*b31^2*a13+c12*c23^2*b31*a11*b32-2*c12*c23^2*b31*a31*b12+c12*c23^2*a31*b11*b32+c12*c23^2*b31*a32*b11-c13^2*c31*b22*a21*b32-2*c13*c21^2*a32*b32*b13+c13*c21^2*b32*b12*a33-c11*c12*c22*b23*b31*a33-c11*c12*c22*b23*a31*b33-c11*c12*c22*b31*b33*a23+2*c11*c12*c22*b33*b21*a33+3*c11*c12*c23*a33*b21*b32+3*c11*c12*c23*b33*a21*b32-3*c11*c12*c23*b33*a31*b22-3*c11*c12*c23*b33*a22*b31+c11*c12*c31*a23*b22*b33+c11*c12*c31*b22*b23*a33+c11*c12*c31*a22*b23*b33-c11*c12*c32*b21*b23*a33-c11*c12*c32*b23*a21*b33-c11*c12*c32*b33*b21*a23+3*c11*c12*c33*a23*b22*b31-3*c11*c12*c33*b23*a21*b32+3*c11*c12*c33*b23*a22*b31+3*c11*c12*c33*b23*a31*b22-3*c11*c12*c33*b23*a32*b21-3*c11*c13*c22*b33*a21*b32+3*c11*c13*c22*b23*b32*a31+3*c11*c13*c22*a32*b31*b23-3*c11*c13*c22*b33*a32*b21+c11*c13*c23*b32*a22*b31+c11*c13*c23*b32*a31*b22-2*c11*c13*c23*b32*a32*b21+c11*c13*c23*a32*b22*b31-c11*c13*c31*b32*b22*a23+3*c11*c13*c32*b33*b22*a21+c11*c13*c33*b22*a21*b32-3*c11*c13*c22*a33*b21*b32-c11*c13*c21*b33*a32*b22+c11*c21*c22*b32*b33*a13+c11*c21*c22*b13*b32*a33+c11*c21*c22*a32*b33*b13-c11*c21*c23*b32*b12*a33-c11*c21*c23*b33*a32*b12+c11*c21*c32*a13*b22*b33-2*c11*c21*c32*b13*a32*b23+c11*c21*c32*b23*b12*a33+c11*c21*c32*b23*a12*b33-c11*c21*c33*b32*b22*a13-c11*c21*c33*b13*a32*b22+2*c11*c21*c33*b22*b12*a33+3*c11*c22*c23*a33*b12*b31+3*c11*c22*c23*b33*a31*b12-3*c11*c22*c23*b32*b31*a13+3*c11*c22*c23*b33*a12*b31+c11*c22*c31*a23*b12*b33+c11*c22*c31*b23*b12*a33+2*c11*c22*c32*b23*b11*a33-c11*c22*c32*b33*b21*a13+2*c11*c22*c32*b33*b11*a23+3*c11*c22*c33*b13*a32*b21-3*c11*c22*c33*a23*b12*b31-3*c11*c22*c33*b23*a12*b31-3*c11*c22*c33*b23*a31*b12-c11*c23*c31*b32*b22*a13-c11*c23*c31*b13*a32*b22-c11*c23*c31*b13*b32*a22+2*c11*c23*c31*b32*b12*a23-c11*c23*c31*b22*b12*a33-c11*c23*c31*b33*a22*b12-c11*c23*c31*b33*b22*a12+3*c11*c23*c32*a13*b22*b31+3*c11*c23*c32*b13*a22*b31+3*c11*c23*c32*b13*a31*b22-3*c11*c23*c32*a33*b12*b21-3*c11*c23*c32*b33*a12*b21-3*c11*c23*c32*b33*a21*b12+c11*c23*c33*b12*a21*b32+c11*c23*c33*b12*a22*b31+c11*c23*c33*b12*a31*b22+c11*c23*c33*b12*a32*b21+c11*c23*c33*a12*b21*b32-2*c11*c23*c33*b22*a11*b32-2*c11*c23*c33*b22*a32*b11+c11*c12*c21*a32*b33*b23-3*c11*c32*c33*b22*b21*a13-3*c11*c32*c33*a22*b21*b13+3*c11*c32*c33*b23*a12*b21-c13*c22*c33*a11*b21*b32-c13*c22*c33*b21*a31*b12-c13*c22*c33*a21*b12*b31+c13*c23*c31*b12*a21*b32-3*c13*c22*c31*b23*a32*b11-3*c13*c22*c31*b23*a11*b32+c13*c22*c32*b23*a31*b11+c13*c22*c32*b33*b21*a11+c13*c22*c32*b33*a21*b11-c13*c22*c33*b11*a21*b32+3*c12*c21*c23*b13*b32*a31-c12*c23*c33*a11*b21*b32-c12*c23*c33*a11*b22*b31+c12*c23*c32*b31*b21*a13-2*c12*c23*c32*b31*b11*a23+c12*c23*c32*b21*b11*a33-c12*c23*c33*b11*a22*b31-c12*c31*c32*b13*a21*b23-c12*c31*c32*b21*b23*a13+3*c12*c31*c33*b22*b21*a13+3*c12*c31*c33*a22*b21*b13+3*c12*c31*c33*b13*b22*a21-3*c12*c31*c33*a23*b11*b22-3*c12*c31*c33*b23*a22*b11-3*c12*c31*c33*b23*a11*b22+c12*c32*c33*b21*b11*a23+c12*c32*c33*b23*a21*b11+c12*c32*c33*b23*b21*a11-2*c13*c12*c22*a31*b31*b23-2*c13*c12*c32*a21*b21*b33+2*c13*c11*c21*a32*b32*b23-c13*c32*c33*b21*a11*b22-3*c13*c21*c22*a33*b12*b31+3*c13*c21*c22*b33*a11*b32+3*c13*c21*c22*b33*a32*b11+c13*c21*c23*b32*a12*b31+c13*c21*c23*b32*a31*b12+c13*c21*c23*a32*b12*b31+2*c13*c21*c31*b32*b22*a13+2*c13*c21*c31*b13*a32*b22-c13*c21*c31*b23*b32*a12-c13*c21*c31*b23*a32*b12-c13*c21*c31*b22*b12*a33+3*c13*c21*c32*b23*a31*b12-3*c13*c21*c32*a33*b11*b22-3*c13*c21*c32*b33*a22*b11-3*c13*c21*c32*b33*a11*b22+3*c12*c13*c21*a33*b22*b31+3*c12*c13*c21*b33*a22*b31+c12*c13*c22*b33*a31*b21+3*c12*c13*c31*b23*a21*b32-3*c12*c13*c31*a22*b21*b33-3*c12*c13*c31*b33*b22*a21+c12*c13*c32*b23*a31*b21+c12*c13*c32*b23*b31*a21+3*c12*c21*c23*a32*b31*b13-3*c12*c21*c23*b33*a32*b11+c12*c21*c31*a13*b32*b23+c12*c21*c31*b13*b32*a23-2*c12*c21*c31*b23*b12*a33-2*c12*c21*c31*b23*a12*b33-c12*c21*c32*b13*b31*a23-c12*c21*c32*b13*a31*b23-c12*c21*c32*b33*b11*a23-3*c12*c21*c33*a13*b22*b31-3*c12*c21*c33*b13*a22*b31+3*c12*c21*c33*a23*b11*b32+3*c12*c21*c33*b23*a32*b11-3*c12*c21*c23*b33*a11*b32+c12*c21*c31*a13*b22*b33+c12*c21*c31*b13*b22*a33+3*c12*c21*c33*b23*a11*b32+c12*c22*c23*b31*b11*a33+c12*c22*c23*b33*b31*a11+c12*c22*c23*b33*a31*b11-c12*c22*c31*b33*b21*a13-c12*c22*c31*b13*b21*a33-c12*c22*c31*b23*a11*b33+c12*c22*c33*b31*b21*a13+c12*c22*c33*b13*b31*a21+c12*c22*c33*b13*a31*b21+c12*c22*c33*b31*b11*a23+c12*c22*c33*b23*a31*b11-3*c12*c23*c31*a13*b21*b32-3*c12*c23*c31*b13*a21*b32-3*c12*c23*c31*b13*a32*b21+3*c12*c23*c31*a33*b11*b22+c12*c23*c32*b13*a31*b21+c12*c23*c32*b33*b21*a11+c12*c23*c32*b33*a21*b11+c13*c23*c31*a12*b21*b32+c13*c23*c31*b22*a11*b32+c13*c23*c31*b22*a32*b11+c13*c23*c31*a22*b11*b32-c13*c23*c32*b11*a31*b22-c13*c23*c32*a11*b22*b31-c13*c23*c32*b21*a31*b12-c13*c23*c32*a21*b12*b31-3*c13*c31*c32*b23*a21*b12+3*c13*c31*c32*b23*a22*b11-3*c13*c31*c32*b23*a12*b21+3*c13*c31*c32*b23*a11*b22+c13*c31*c33*b22*a12*b21+c13*c31*c33*b22*a21*b12+c13*c31*c33*a22*b12*b21-c13*c22*c23*b31*a32*b11-2*c13*c22*c32*b31*b21*a13+c13*c22*c32*b31*b11*a23+2*c13*c22*c33*b11*a22*b31-c13*c22*c33*b21*a12*b31-c13*c23*c32*b11*a22*b31+2*c13*c23*c32*b11*a32*b21-c13*c23*c32*b21*a12*b31-c13*c32*c33*b21*a22*b11+2*c21*c12*c22*b33*b11*a33+2*c21*c12*c32*b13*b21*a33+2*c21*c12*c32*b33*b21*a13+c21*c22*c31*a13*b12*b33+c21*c22*c31*b12*b13*a33+c21*c22*c31*a12*b13*b33+2*c21*c22*c32*b13*b31*a13-c21*c22*c32*b11*b13*a33-c21*c22*c32*b13*a11*b33-c21*c22*c32*b33*b11*a13-3*c21*c22*c33*a13*b11*b32+3*c21*c22*c33*a13*b12*b31-3*c21*c22*c33*b13*a11*b32+3*c21*c22*c33*b13*a12*b31-c21*c23*c31*b32*b12*a13-c21*c23*c31*b13*b32*a12+3*c21*c23*c32*b33*b12*a11+c21*c23*c33*b12*a11*b32-2*c21*c23*c33*b12*a12*b31+c21*c31*c32*b12*b13*a23+c21*c31*c32*a12*b13*b23-c21*c31*c33*b22*b12*a13-c21*c31*c33*b13*a22*b12-c21*c31*c33*b13*b22*a12+3*c21*c32*c33*a13*b11*b22-3*c21*c32*c33*b12*b11*a23-3*c21*c32*c33*a12*b11*b23-3*c21*c32*c33*b23*b12*a11-2*c22*c11*c31*a13*b22*b33-2*c22*c11*c31*b13*b22*a33+2*c22*c13*c23*b31*a31*b12+2*c22*c13*c33*b11*a31*b22+2*c22*c13*c33*a11*b22*b31+3*c22*c23*c31*a13*b11*b32+3*c22*c23*c31*b13*a11*b32+3*c22*c23*c31*b13*a32*b11-3*c22*c23*c31*b12*b11*a33-3*c22*c23*c31*a12*b11*b33-3*c22*c23*c31*b33*b12*a11+c22*c23*c32*b13*b31*a11+c22*c23*c32*b13*a31*b11+2*c22*c23*c33*b11*a11*b32-c22*c23*c33*b11*a31*b12-c22*c31*c32*b23*b11*a13-3*c22*c31*c33*a13*b12*b21-3*c22*c31*c33*b13*a12*b21-3*c22*c31*c33*b13*a21*b12+c22*c32*c33*b21*b11*a13+c22*c32*c33*b13*a21*b11+c22*c32*c33*b13*b21*a11+2*c23*c11*c31*b23*a32*b12-2*c23*c12*c22*a31*b31*b13-2*c23*c12*c32*b23*b31*a11-2*c23*c12*c32*b23*a31*b11-3*c23*c31*c32*a13*b11*b22+3*c23*c31*c32*a13*b12*b21+3*c23*c31*c32*b13*a12*b21-3*c23*c31*c32*b13*a11*b22+c23*c31*c33*b12*a11*b22+c23*c31*c33*b12*a22*b11+c23*c31*c33*a12*b11*b22-c23*c32*c33*b11*a21*b12-c23*c32*c33*a11*b12*b21+2*c31*c12*c22*b13*b31*a23+2*c31*c12*c22*b23*b31*a13-2*c31*c13*c23*a12*b22*b31-2*c31*c13*c33*b22*a22*b11+2*c31*c22*c32*b13*b21*a13-2*c31*c23*c33*b12*a12*b21-2*c32*c11*c21*a13*b32*b23-2*c32*c11*c21*b13*b32*a23-2*c32*c11*c31*a23*b12*b23+2*c32*c13*c23*b11*a21*b32+2*c32*c13*c23*a11*b21*b32+2*c32*c13*c33*b21*a21*b12+2*c33*c11*c21*b33*a22*b12+2*c33*c21*c31*a12*b12*b23-2*c33*c22*c32*a11*b11*b23+c21*c12^2*b31*b33*a23-2*c21*c12^2*b33*b21*a33-c21*c13^2*b32*a22*b31+c21*c22*c32*a31*b13^2+c21*c23*c31*b12^2*a33-c21*c33^2*a12*b11*b22-c22*c11^2*b23*b32*a33+2*c22*c11^2*a33*b22*b33-c22*c23*c32*b11^2*a33+c22*c23*c33*a32*b11^2+c22*c31*c32*a21*b13^2-c22*c31^2*a13*b12*b23-c22*c31^2*b12*b13*a23-c22*c31^2*a12*b13*b23+2*c22*c31^2*a13*b22*b13-c22*c32*c33*b11^2*a23-2*c22*c33^2*b11*a11*b22+c22*c33^2*b11*a21*b12+c22*c13^2*b31*a21*b32+c22^2*c31*b13*a11*b33-c23*c31*c33*a21*b12^2-2*c32*c23^2*b11*a11*b32+c32*c23^2*b11*a31*b12+c32*c23^2*a11*b12*b31+c33*c11^2*b23*a32*b22+2*c33*c12^2*a21*b21*b33+c33*c21^2*b13*b32*a12+c33*c21^2*b13*a32*b12-2*c33*c21^2*a12*b12*b33+c21*c32^2*b13*a11*b23+c21*c32^2*b23*b11*a13+3*c12*c21*c23*b32*b31*a13,
-c11*c22*c32*b23*b31*a13-2*c11*c32^2*b23*b11*a23-c11*c33^2*b22*a12*b21+c12*c13*c22*b33*b31*a21+c11*c32^2*b13*b21*a23+c11*c32^2*b13*a21*b23-c11*c13*c21*b32*b22*a33-c12*c13*c23*a31*b21*b32+c22*c33^2*a11*b12*b21+c22*c33^2*b11*a12*b21-c12*c22*c31*b33*b11*a23-c11*c21*c33*b13*b32*a22-c11*c21*c33*b32*b12*a23-c13*c32^2*b23*a21*b11+c13*c22*c23*a12*b31^2+2*c13*c32^2*a21*b21*b13-c13*c32^2*b23*b21*a11+c11^2*c23*b32*b22*a33-c11*c12*c21*a22*b33^2+c11*c23*c33*a12*b22*b31-c23*c32^2*b13*a21*b11+2*c23*c32^2*a11*b11*b23-2*c22*c21*c31*a13*b32*b13+2*c23*c21*c31*a12*b12*b33-c13*c21*c31*b33*a22*b12-c13*c21*c31*b33*b22*a12+c12*c13*c32*b31*b21*a23-c12*c13*c33*b21*a22*b31+3*c13*c31*c32*a23*b11*b22-2*c22*c11*c21*a33*b12*b33+3*c23*c31*c32*b13*a21*b12+2*c32*c11^2*a23*b32*b23-c32*c11^2*a23*b22*b33-c32*c11^2*b22*b23*a33-c31*c13^2*b22*a32*b21-c31*c13^2*a22*b21*b32+c31*c22^2*b11*b13*a33+3*c11*c22*c33*a13*b21*b32-3*c11*c12*c23*a33*b22*b31+c13*c31^2*b23*b22*a12-c22*c23*c33*b11*a12*b31+3*c11*c13*c32*b22*b21*a33+3*c11*c13*c32*a22*b21*b33+c12*c13*c33*a32*b21^2+c12^2*c21*b23*a31*b33-2*c32*c13^2*b21*a21*b32+c32*c13^2*b21*a31*b22+c12*c23*c32*b13*b31*a21+2*c12*c22*c31*b13*a31*b23+3*c11*c32*c33*b23*a21*b12-c23*c12^2*b33*a31*b21-c23*c12^2*b33*b31*a21-c11*c31*c32*a12*b23^2+3*c21*c32*c33*b13*a22*b11+3*c21*c32*c33*b13*a11*b22-c12*c23*c33*b11*a21*b32-c12*c23*c33*b11*a31*b22-c33*c22^2*b13*b31*a11-c33*c22^2*b13*a31*b11+2*c33*c22^2*a11*b11*b33+c11*c12*c22*a21*b33^2+3*c13*c22*c31*b33*a12*b21-2*c13*c22*c32*b13*a31*b21+3*c12*c13*c21*b33*a31*b22+2*c11*c23^2*b32*a32*b11-c11*c23^2*a32*b12*b31-2*c11*c22^2*b33*b11*a33-c11*c23^2*b32*a12*b31-c12*c22*c31*b13*a21*b33-c13*c32^2*b21*b11*a23+c21*c12^2*b23*b31*a33-2*c22*c13^2*b31*a31*b22+c22*c13^2*a31*b21*b32+c11*c22^2*b31*b33*a13+c23*c32^2*b11^2*a23-3*c13*c21*c22*b33*a12*b31-3*c13*c21*c22*b33*a31*b12-c13*c32*c33*a21*b11*b22+c11*c22*c31*b23*a12*b33-c11*c22*c32*b13*b31*a23-c11*c13*c31*b23*a32*b22-3*c11*c13*c32*a23*b22*b31-c11*c12*c31*a32*b23^2-2*c13*c23*c31*b12*a31*b22+c13*c21*c33*b22*a11*b32+c13*c21*c33*b22*a32*b11+c13*c21*c33*a22*b11*b32-2*c32*c21*c31*a13*b22*b13+2*c32*c23*c33*b11*a11*b22+c11*c12*c32*a31*b23^2+3*c11*c22*c33*b13*a21*b32-c12*c22*c31*b23*b11*a33-c21*c33^2*b12*a11*b22+2*c21*c33^2*b12*a12*b21-c21*c33^2*b12*a22*b11+c11*c22*c31*a13*b32*b23+c11*c22*c31*b13*b32*a23+c11*c22*c31*b13*a32*b23-2*c11*c22*c31*b13*a22*b33+c23*c31^2*b22*b12*a13+c23*c31^2*b13*a22*b12+3*c13*c21*c32*a23*b12*b31+3*c13*c21*c32*b23*a12*b31+3*c21*c22*c33*b13*a31*b12-3*c21*c22*c33*b13*a32*b11+3*c12*c13*c31*a23*b21*b32+c13*c31^2*b23*a22*b12+c11*c31*c33*b22^2*a13-c13*c22^2*b31*b11*a33+c13^2*c22*b31*a32*b21-c13*c22*c33*b11*a32*b21-3*c12*c21*c33*b13*a31*b22+2*c13*c21*c31*b13*b32*a22-c13*c21*c31*b32*b12*a23+2*c11*c22*c32*b23*a11*b33-3*c11*c22*c23*b13*b32*a31+c11*c31*c32*b22*b23*a13+2*c31*c12*c32*b23*b11*a23-2*c31*c13*c23*b12*a22*b31-c22^2*c33*b31*b11*a13-c23^2*c31*b12*a11*b32-2*c33*c12*c22*b33*b21*a11-2*c33*c12*c32*a21*b21*b13-c13*c22^2*b33*b31*a11+c12*c21*c31*b13*a32*b23+c12*c21*c31*b13*a22*b33-c11*c33^2*a22*b12*b21-c12*c13*c22*b31^2*a23+c12*c13*c23*a22*b31^2-c13*c31*c33*a11*b22^2+3*c13*c22*c31*a33*b12*b21+3*c13*c22*c31*b33*a21*b12+c11*c31*c32*b13*b22*a23-c11*c31*c33*b22*b12*a23-c11*c21*c22*a12*b33^2-2*c12*c21*c31*a23*b12*b33-c11^2*c32*a22*b23*b33-c12*c13*c23*b31*a32*b21-2*c23*c22*c32*a11*b11*b33+c11*c13*c31*b22^2*a33+c11*c12*c21*b23*b32*a33+c11*c12*c21*b32*b33*a23-c11*c22*c32*b13*a31*b23-c13*c22*c23*b31*a11*b32-3*c13*c22*c31*a23*b11*b32+c21*c23*c33*b12*a32*b11-2*c21*c13*c23*b32*a32*b11-c11*c13*c23*a21*b32^2-c12*c13*c23*b31*a21*b32+2*c12*c13*c23*b31*a31*b22+2*c23*c11*c21*a32*b32*b13+2*c23*c11*c31*b23*b32*a12+2*c12*c13*c33*b21*a21*b32-c12*c13*c33*b21*a31*b22-c12*c13*c33*a21*b22*b31+c12*c13*c22*b31*b21*a33-2*c33*c12*c22*b33*a21*b11-c11*c21*c23*b33*b32*a12-c12*c21*c22*b13*a31*b33-c12*c21*c22*b31*b33*a13-c12*c23*c33*b11*a32*b21-c12*c31*c32*b13*b21*a23+2*c12*c23*c33*b21*a12*b31-c11*c13*c31*b23*b32*a22-2*c23*c11^2*a32*b32*b23+c23*c11^2*b33*a32*b22-2*c33*c11^2*a22*b22*b33-c33*c12^2*b23*a31*b21-c33*c12^2*b23*b31*a21+c31*c22^2*b33*b11*a13+2*c31*c23^2*b12*a12*b31-c31*c23^2*b12*a32*b11+c13*c21^2*b33*a32*b12+c13*c21^2*b33*b32*a12-c13*c21*c23*a11*b32^2+c12*c33^2*b21*a22*b11+c13^2*c32*b21*a22*b31+c13*c32*c33*a12*b21^2-c11*c23^2*b32*a31*b12-2*c21*c13*c33*b12*a32*b21-2*c21*c13*c33*a12*b21*b32-c11*c31*c33*b23*b22*a12-c11*c31*c33*b23*a22*b12+c23^2*c32*b11*a12*b31+c23*c32*c33*a22*b11^2-c23^2*c32*a32*b11^2-c21*c23*c31*b13*a32*b12-3*c21*c23*c32*a13*b12*b31+2*c21*c13^2*b32*a32*b21-c21*c13^2*a32*b22*b31-c21*c22*c31*a32*b13^2+c21*c31*c33*b12^2*a23-2*c21*c32^2*b13*b21*a13+c21*c32^2*b11*b13*a23+3*c22*c31*c33*b23*b12*a11-2*c13*c22*c32*b13*b31*a21+c13*c22*c32*b23*b31*a11-c13*c22*c23*a31*b11*b32+c32*c13^2*a21*b22*b31+2*c32*c21^2*a13*b32*b13+c33*c11^2*b23*b32*a22+c13*c21*c33*a12*b22*b31-2*c12*c11*c21*a33*b22*b33+c13*c22*c32*b21*b11*a33-3*c11*c22*c23*a32*b31*b13+3*c11*c13*c22*b32*b31*a23-c11*c13*c21*b33*b32*a22-3*c13*c31*c32*a23*b12*b21-c12*c21^2*b32*b33*a13-c12*c21^2*b13*b32*a33-c12*c21^2*a32*b33*b13-c11^2*c22*a32*b33*b23+c11*c13*c33*a22*b21*b32-c12^2*c33*b31*b21*a23-c12*c32*c33*b21^2*a13+c12*c33^2*b21*a11*b22-3*c11*c32*c33*b13*b22*a21+3*c11*c32*c33*a23*b12*b21+2*c11*c12*c32*b23*b31*a23-2*c13*c31^2*a22*b22*b13-3*c11*c13*c32*b23*a22*b31-3*c11*c13*c32*b23*a31*b22-2*c11*c13*c33*b22*a22*b31+c11*c13*c33*b22*a32*b21+c12*c22*c33*b23*b31*a11-2*c12*c22*c33*b21*b11*a33-3*c21*c23*c32*b13*a12*b31-3*c21*c23*c32*b13*a31*b12+2*c33*c11*c21*b33*b22*a12+2*c33*c11*c31*a22*b22*b13-c13*c22^2*b33*a31*b11+c13*c23*c31*b12*a32*b21-c11*c21*c33*b23*b32*a12-c11*c21*c33*b23*a32*b12-c12*c31^2*a22*b23*b13+2*c12*c31^2*a23*b12*b23-c13^2*c21*b32*a31*b22+c31*c12^2*b21*b23*a33+c31*c12^2*b33*b21*a23+2*c31*c13^2*b22*a22*b31-3*c23*c31*c32*b13*a22*b11-c11*c13*c33*a31*b22^2+c11*c13*c21*b32^2*a23+2*c13*c22^2*a31*b31*b13-c23*c32*c33*b11*a12*b21-2*c11*c23*c33*a22*b11*b32+c11*c32^2*b21*b23*a13-c11*c33^2*b22*a21*b12+2*c11*c33^2*b22*a22*b11+c11*c22^2*b13*b31*a33+c11*c22^2*b13*a31*b33-c11*c22*c32*b13*a21*b33+c11*c31*c32*a22*b23*b13-c23*c32^2*b21*b11*a13-2*c31*c22^2*b13*b31*a13-2*c31*c12^2*b23*b31*a23+3*c13*c21*c22*a33*b11*b32+c11^2*c33*b32*b22*a23+c21*c23*c33*a12*b11*b32+c21*c31*c32*a13*b12*b23+3*c11*c12*c23*b33*a32*b21+c13*c31^2*b22*b12*a23-3*c11*c12*c33*a23*b21*b32-2*c12*c33^2*b21*a21*b12+c12*c33^2*a21*b11*b22+c11*c21*c32*a23*b12*b33-c31*c23^2*a12*b11*b32-c32*c21^2*a13*b12*b33-c32*c21^2*b12*b13*a33-c21*c23*c33*a31*b12^2-c21*c31*c32*a22*b13^2-c21^2*c32*a12*b13*b33+c21^2*c33*b32*b12*a13-c22*c11^2*b32*b33*a23+c23*c11^2*b33*b32*a22+2*c23*c12^2*a31*b31*b23+c11*c21*c32*b13*b22*a33+c11*c21*c32*b13*a22*b33+2*c12*c21*c32*b13*a21*b33-c12*c21*c32*b23*b31*a13-c12*c21*c32*b23*b11*a33-c12*c21*c32*b23*a11*b33+3*c22*c31*c33*b12*b11*a23+3*c22*c31*c33*a12*b11*b23+3*c12*c23*c31*b33*a22*b11+3*c12*c23*c31*b33*a11*b22+3*c21*c23*c32*b12*b11*a33+3*c21*c23*c32*a12*b11*b33+3*c12*c13*c31*b23*a32*b21-3*c12*c13*c31*b22*b21*a33+c13*c21*c33*b12*a22*b31+c13*c21*c33*b12*a31*b22-c11*c22*c32*b13*b21*a33-3*c12*c13*c21*a32*b31*b23-3*c12*c13*c21*b23*b32*a31+c11*c21*c23*b32^2*a13+c23*c31^2*b13*b22*a12-2*c23*c31^2*a12*b12*b23-c23*c32^2*b13*b21*a11+2*c12*c23*c33*b21*a31*b12+2*c12*c23*c33*a21*b12*b31-2*c12*c11*c31*a23*b32*b23-3*c12*c13*c21*b32*b31*a23+2*c13*c11*c31*a22*b22*b33-2*c13*c21*c33*b12*a21*b32-3*c12*c21*c23*a33*b11*b32-c12*c21*c22*b13*b31*a33+c12*c31*c32*a11*b23^2-c12*c31^2*b22*b23*a13-c12*c31^2*b13*b22*a23-c22*c23*c33*a11*b12*b31+c22*c23*c32*b31*b11*a13-c22*c31*c32*b11*b13*a23-c22*c31*c32*b13*a11*b23-c12*c13*c32*b21^2*a33-c12^2*c23*b31*b21*a33+c12^2*c31*b23*a21*b33+c11^2*c22*a22*b33^2-c11^2*c23*b32^2*a23+c11^2*c32*a32*b23^2-c11^2*c33*b22^2*a33-c11*c22^2*a11*b33^2+c11*c23^2*a11*b32^2-c11*c32^2*a11*b23^2+c11*c33^2*a11*b22^2+c12*c21^2*a12*b33^2+c12*c31^2*a12*b23^2-c12*c33^2*a12*b21^2-c12^2*c21*a21*b33^2+c12^2*c23*b31^2*a23-c12^2*c31*a31*b23^2+c12^2*c33*b21^2*a33-c12*c23^2*a12*b31^2+c13^2*c21*a21*b32^2+c13^2*c31*a31*b22^2-c13*c21^2*b32^2*a13-c13*c31^2*b22^2*a13+c13*c22^2*b31^2*a13+c13*c32^2*b21^2*a13-c13^2*c22*a22*b31^2-c13^2*c32*a32*b21^2-c21*c32^2*a21*b13^2+c21*c33^2*a21*b12^2+c21^2*c32*a32*b13^2-c21^2*c33*b12^2*a33+c22*c31^2*a22*b13^2-c22*c33^2*a22*b11^2-c22^2*c31*a31*b13^2+c22^2*c33*b11^2*a33-c23*c31^2*b12^2*a23+c23^2*c31*a31*b12^2+c12*c21*c22*a11*b33^2+2*c12*c21^2*a33*b12*b33-c12*c22*c23*b31^2*a13+c12*c23^2*b31*a11*b32-2*c12*c23^2*b31*a31*b12+c12*c23^2*a31*b11*b32+c12*c23^2*b31*a32*b11-c13^2*c31*b22*a21*b32-2*c13*c21^2*a32*b32*b13+c13*c21^2*b32*b12*a33-c11*c12*c22*b23*b31*a33-c11*c12*c22*b23*a31*b33-c11*c12*c22*b31*b33*a23+2*c11*c12*c22*b33*b21*a33+3*c11*c12*c23*a33*b21*b32+3*c11*c12*c23*b33*a21*b32-3*c11*c12*c23*b33*a31*b22-3*c11*c12*c23*b33*a22*b31+c11*c12*c31*a23*b22*b33+c11*c12*c31*b22*b23*a33+c11*c12*c31*a22*b23*b33-c11*c12*c32*b21*b23*a33-c11*c12*c32*b23*a21*b33-c11*c12*c32*b33*b21*a23+3*c11*c12*c33*a23*b22*b31-3*c11*c12*c33*b23*a21*b32+3*c11*c12*c33*b23*a22*b31+3*c11*c12*c33*b23*a31*b22-3*c11*c12*c33*b23*a32*b21-3*c11*c13*c22*b33*a21*b32+3*c11*c13*c22*b23*b32*a31+3*c11*c13*c22*a32*b31*b23-3*c11*c13*c22*b33*a32*b21+c11*c13*c23*b32*a22*b31+c11*c13*c23*b32*a31*b22-2*c11*c13*c23*b32*a32*b21+c11*c13*c23*a32*b22*b31-c11*c13*c31*b32*b22*a23+3*c11*c13*c32*b33*b22*a21+c11*c13*c33*b22*a21*b32-3*c11*c13*c22*a33*b21*b32-c11*c13*c21*b33*a32*b22+c11*c21*c22*b32*b33*a13+c11*c21*c22*b13*b32*a33+c11*c21*c22*a32*b33*b13-c11*c21*c23*b32*b12*a33-c11*c21*c23*b33*a32*b12+c11*c21*c32*a13*b22*b33-2*c11*c21*c32*b13*a32*b23+c11*c21*c32*b23*b12*a33+c11*c21*c32*b23*a12*b33-c11*c21*c33*b32*b22*a13-c11*c21*c33*b13*a32*b22+2*c11*c21*c33*b22*b12*a33+3*c11*c22*c23*a33*b12*b31+3*c11*c22*c23*b33*a31*b12-3*c11*c22*c23*b32*b31*a13+3*c11*c22*c23*b33*a12*b31+c11*c22*c31*a23*b12*b33+c11*c22*c31*b23*b12*a33+2*c11*c22*c32*b23*b11*a33-c11*c22*c32*b33*b21*a13+2*c11*c22*c32*b33*b11*a23+3*c11*c22*c33*b13*a32*b21-3*c11*c22*c33*a23*b12*b31-3*c11*c22*c33*b23*a12*b31-3*c11*c22*c33*b23*a31*b12-c11*c23*c31*b32*b22*a13-c11*c23*c31*b13*a32*b22-c11*c23*c31*b13*b32*a22+2*c11*c23*c31*b32*b12*a23-c11*c23*c31*b22*b12*a33-c11*c23*c31*b33*a22*b12-c11*c23*c31*b33*b22*a12+3*c11*c23*c32*a13*b22*b31+3*c11*c23*c32*b13*a22*b31+3*c11*c23*c32*b13*a31*b22-3*c11*c23*c32*a33*b12*b21-3*c11*c23*c32*b33*a12*b21-3*c11*c23*c32*b33*a21*b12+c11*c23*c33*b12*a21*b32+c11*c23*c33*b12*a22*b31+c11*c23*c33*b12*a31*b22+c11*c23*c33*b12*a32*b21+c11*c23*c33*a12*b21*b32-2*c11*c23*c33*b22*a11*b32-2*c11*c23*c33*b22*a32*b11+c11*c12*c21*a32*b33*b23-3*c11*c32*c33*b22*b21*a13-3*c11*c32*c33*a22*b21*b13+3*c11*c32*c33*b23*a12*b21-c13*c22*c33*a11*b21*b32-c13*c22*c33*b21*a31*b12-c13*c22*c33*a21*b12*b31+c13*c23*c31*b12*a21*b32-3*c13*c22*c31*b23*a32*b11-3*c13*c22*c31*b23*a11*b32+c13*c22*c32*b23*a31*b11+c13*c22*c32*b33*b21*a11+c13*c22*c32*b33*a21*b11-c13*c22*c33*b11*a21*b32+3*c12*c21*c23*b13*b32*a31-c12*c23*c33*a11*b21*b32-c12*c23*c33*a11*b22*b31+c12*c23*c32*b31*b21*a13-2*c12*c23*c32*b31*b11*a23+c12*c23*c32*b21*b11*a33-c12*c23*c33*b11*a22*b31-c12*c31*c32*b13*a21*b23-c12*c31*c32*b21*b23*a13+3*c12*c31*c33*b22*b21*a13+3*c12*c31*c33*a22*b21*b13+3*c12*c31*c33*b13*b22*a21-3*c12*c31*c33*a23*b11*b22-3*c12*c31*c33*b23*a22*b11-3*c12*c31*c33*b23*a11*b22+c12*c32*c33*b21*b11*a23+c12*c32*c33*b23*a21*b11+c12*c32*c33*b23*b21*a11-2*c13*c12*c22*a31*b31*b23-2*c13*c12*c32*a21*b21*b33+2*c13*c11*c21*a32*b32*b23-c13*c32*c33*b21*a11*b22-3*c13*c21*c22*a33*b12*b31+3*c13*c21*c22*b33*a11*b32+3*c13*c21*c22*b33*a32*b11+c13*c21*c23*b32*a12*b31+c13*c21*c23*b32*a31*b12+c13*c21*c23*a32*b12*b31+2*c13*c21*c31*b32*b22*a13+2*c13*c21*c31*b13*a32*b22-c13*c21*c31*b23*b32*a12-c13*c21*c31*b23*a32*b12-c13*c21*c31*b22*b12*a33+3*c13*c21*c32*b23*a31*b12-3*c13*c21*c32*a33*b11*b22-3*c13*c21*c32*b33*a22*b11-3*c13*c21*c32*b33*a11*b22+3*c12*c13*c21*a33*b22*b31+3*c12*c13*c21*b33*a22*b31+c12*c13*c22*b33*a31*b21+3*c12*c13*c31*b23*a21*b32-3*c12*c13*c31*a22*b21*b33-3*c12*c13*c31*b33*b22*a21+c12*c13*c32*b23*a31*b21+c12*c13*c32*b23*b31*a21+3*c12*c21*c23*a32*b31*b13-3*c12*c21*c23*b33*a32*b11+c12*c21*c31*a13*b32*b23+c12*c21*c31*b13*b32*a23-2*c12*c21*c31*b23*b12*a33-2*c12*c21*c31*b23*a12*b33-c12*c21*c32*b13*b31*a23-c12*c21*c32*b13*a31*b23-c12*c21*c32*b33*b11*a23-3*c12*c21*c33*a13*b22*b31-3*c12*c21*c33*b13*a22*b31+3*c12*c21*c33*a23*b11*b32+3*c12*c21*c33*b23*a32*b11-3*c12*c21*c23*b33*a11*b32+c12*c21*c31*a13*b22*b33+c12*c21*c31*b13*b22*a33+3*c12*c21*c33*b23*a11*b32+c12*c22*c23*b31*b11*a33+c12*c22*c23*b33*b31*a11+c12*c22*c23*b33*a31*b11-c12*c22*c31*b33*b21*a13-c12*c22*c31*b13*b21*a33-c12*c22*c31*b23*a11*b33+c12*c22*c33*b31*b21*a13+c12*c22*c33*b13*b31*a21+c12*c22*c33*b13*a31*b21+c12*c22*c33*b31*b11*a23+c12*c22*c33*b23*a31*b11-3*c12*c23*c31*a13*b21*b32-3*c12*c23*c31*b13*a21*b32-3*c12*c23*c31*b13*a32*b21+3*c12*c23*c31*a33*b11*b22+c12*c23*c32*b13*a31*b21+c12*c23*c32*b33*b21*a11+c12*c23*c32*b33*a21*b11+c13*c23*c31*a12*b21*b32+c13*c23*c31*b22*a11*b32+c13*c23*c31*b22*a32*b11+c13*c23*c31*a22*b11*b32-c13*c23*c32*b11*a31*b22-c13*c23*c32*a11*b22*b31-c13*c23*c32*b21*a31*b12-c13*c23*c32*a21*b12*b31-3*c13*c31*c32*b23*a21*b12+3*c13*c31*c32*b23*a22*b11-3*c13*c31*c32*b23*a12*b21+3*c13*c31*c32*b23*a11*b22+c13*c31*c33*b22*a12*b21+c13*c31*c33*b22*a21*b12+c13*c31*c33*a22*b12*b21-c13*c22*c23*b31*a32*b11-2*c13*c22*c32*b31*b21*a13+c13*c22*c32*b31*b11*a23+2*c13*c22*c33*b11*a22*b31-c13*c22*c33*b21*a12*b31-c13*c23*c32*b11*a22*b31+2*c13*c23*c32*b11*a32*b21-c13*c23*c32*b21*a12*b31-c13*c32*c33*b21*a22*b11+2*c21*c12*c22*b33*b11*a33+2*c21*c12*c32*b13*b21*a33+2*c21*c12*c32*b33*b21*a13+c21*c22*c31*a13*b12*b33+c21*c22*c31*b12*b13*a33+c21*c22*c31*a12*b13*b33+2*c21*c22*c32*b13*b31*a13-c21*c22*c32*b11*b13*a33-c21*c22*c32*b13*a11*b33-c21*c22*c32*b33*b11*a13-3*c21*c22*c33*a13*b11*b32+3*c21*c22*c33*a13*b12*b31-3*c21*c22*c33*b13*a11*b32+3*c21*c22*c33*b13*a12*b31-c21*c23*c31*b32*b12*a13-c21*c23*c31*b13*b32*a12+3*c21*c23*c32*b33*b12*a11+c21*c23*c33*b12*a11*b32-2*c21*c23*c33*b12*a12*b31+c21*c31*c32*b12*b13*a23+c21*c31*c32*a12*b13*b23-c21*c31*c33*b22*b12*a13-c21*c31*c33*b13*a22*b12-c21*c31*c33*b13*b22*a12+3*c21*c32*c33*a13*b11*b22-3*c21*c32*c33*b12*b11*a23-3*c21*c32*c33*a12*b11*b23-3*c21*c32*c33*b23*b12*a11-2*c22*c11*c31*a13*b22*b33-2*c22*c11*c31*b13*b22*a33+2*c22*c13*c23*b31*a31*b12+2*c22*c13*c33*b11*a31*b22+2*c22*c13*c33*a11*b22*b31+3*c22*c23*c31*a13*b11*b32+3*c22*c23*c31*b13*a11*b32+3*c22*c23*c31*b13*a32*b11-3*c22*c23*c31*b12*b11*a33-3*c22*c23*c31*a12*b11*b33-3*c22*c23*c31*b33*b12*a11+c22*c23*c32*b13*b31*a11+c22*c23*c32*b13*a31*b11+2*c22*c23*c33*b11*a11*b32-c22*c23*c33*b11*a31*b12-c22*c31*c32*b23*b11*a13-3*c22*c31*c33*a13*b12*b21-3*c22*c31*c33*b13*a12*b21-3*c22*c31*c33*b13*a21*b12+c22*c32*c33*b21*b11*a13+c22*c32*c33*b13*a21*b11+c22*c32*c33*b13*b21*a11+2*c23*c11*c31*b23*a32*b12-2*c23*c12*c22*a31*b31*b13-2*c23*c12*c32*b23*b31*a11-2*c23*c12*c32*b23*a31*b11-3*c23*c31*c32*a13*b11*b22+3*c23*c31*c32*a13*b12*b21+3*c23*c31*c32*b13*a12*b21-3*c23*c31*c32*b13*a11*b22+c23*c31*c33*b12*a11*b22+c23*c31*c33*b12*a22*b11+c23*c31*c33*a12*b11*b22-c23*c32*c33*b11*a21*b12-c23*c32*c33*a11*b12*b21+2*c31*c12*c22*b13*b31*a23+2*c31*c12*c22*b23*b31*a13-2*c31*c13*c23*a12*b22*b31-2*c31*c13*c33*b22*a22*b11+2*c31*c22*c32*b13*b21*a13-2*c31*c23*c33*b12*a12*b21-2*c32*c11*c21*a13*b32*b23-2*c32*c11*c21*b13*b32*a23-2*c32*c11*c31*a23*b12*b23+2*c32*c13*c23*b11*a21*b32+2*c32*c13*c23*a11*b21*b32+2*c32*c13*c33*b21*a21*b12+2*c33*c11*c21*b33*a22*b12+2*c33*c21*c31*a12*b12*b23-2*c33*c22*c32*a11*b11*b23+c21*c12^2*b31*b33*a23-2*c21*c12^2*b33*b21*a33-c21*c13^2*b32*a22*b31+c21*c22*c32*a31*b13^2+c21*c23*c31*b12^2*a33-c21*c33^2*a12*b11*b22-c22*c11^2*b23*b32*a33+2*c22*c11^2*a33*b22*b33-c22*c23*c32*b11^2*a33+c22*c23*c33*a32*b11^2+c22*c31*c32*a21*b13^2-c22*c31^2*a13*b12*b23-c22*c31^2*b12*b13*a23-c22*c31^2*a12*b13*b23+2*c22*c31^2*a13*b22*b13-c22*c32*c33*b11^2*a23-2*c22*c33^2*b11*a11*b22+c22*c33^2*b11*a21*b12+c22*c13^2*b31*a21*b32+c22^2*c31*b13*a11*b33-c23*c31*c33*a21*b12^2-2*c32*c23^2*b11*a11*b32+c32*c23^2*b11*a31*b12+c32*c23^2*a11*b12*b31+c33*c11^2*b23*a32*b22+2*c33*c12^2*a21*b21*b33+c33*c21^2*b13*b32*a12+c33*c21^2*b13*a32*b12-2*c33*c21^2*a12*b12*b33+c21*c32^2*b13*a11*b23+c21*c32^2*b23*b11*a13+3*c12*c21*c23*b32*b31*a13];

==> anc/basis22233411 <==
basis22233411 =[c31^2*b21*c12^2*a22-c22^2*b32*c11^2*a31+c11^2*b21*c32^2*a22-c12^2*b32*c21^2*a31-c32^2*b12*c21^2*a11-c22^2*b12*c31^2*a11+c31^2*b11*c22^2*a12+c21^2*b11*c32^2*a12+c11^2*b31*c22^2*a32+c21^2*b31*c12^2*a32-c12^2*b22*c31^2*a21-c32^2*b22*c11^2*a21+c11*c12*c21*c32*b31*a22-2*c11*c12*c21*b31*c22*a32+2*c11*c12*c22*b32*c21*a31-c11*c12*c22*b32*c31*a21-c11*c12*c22*c31*b22*a31+c11*c12*c31*c22*b21*a32+c11*c12*c31*c22*b31*a22+c11*c12*c21*c32*b21*a32-2*c11*c12*c31*b21*c32*a22-c11*c12*c32*b22*c21*a31+2*c11*c12*c32*b22*c31*a21-c11*c12*c32*c21*b32*a21+c11*c21*c22*c32*b11*a32+c11*c21*c22*c32*b31*a12+c11*c22*c31*b11*c32*a22+c11*c22*c31*b21*c32*a12-c11*c22*c32*b12*c21*a31-c11*c22*c32*b12*c31*a21-c11*c22*c32*b22*c31*a11-c11*c22*c32*c21*b32*a11-c12*c21*c22*b32*c31*a11-c12*c21*c22*c31*b12*a31+c12*c21*c31*b11*c22*a32+c12*c21*c31*b11*c32*a22+c12*c21*c31*c22*b31*a12+c12*c21*c31*b21*c32*a12-c12*c21*c32*b12*c31*a21-c12*c21*c32*b22*c31*a11-2*c21*c22*c31*b11*c32*a12+2*c21*c22*c32*b12*c31*a11+c22*c32*c11^2*b22*a31+c22*c32*c11^2*b32*a21-c11^2*c22*c32*b31*a22-c11^2*c22*c32*b21*a32-c11*c21*b11*c32^2*a22-c11*c21*b21*c32^2*a12+c11*c22^2*b32*c31*a11+c11*c22^2*c31*b12*a31-c11*c31*b11*c22^2*a32-c11*c31*c22^2*b31*a12+c11*c32^2*b22*c21*a11+c11*c32^2*c21*b12*a21+c12^2*c21*b32*c31*a21+c12^2*c21*c31*b22*a31-c12*c21^2*c32*b11*a32-c12*c21^2*c32*b31*a12+c12*c32*b12*c21^2*a31+c12*c32*c21^2*b32*a11+c12*c22*b12*c31^2*a21+c12*c22*b22*c31^2*a11-c12*c31^2*c22*b11*a22-c12*c31^2*c22*b21*a12-c21*c31*c12^2*b21*a32-c21*c31*c12^2*b31*a22,b32^2*a13*c12*b23^2+b22^2*a13*c12*b33^2-b23^2*c33*b12^2*a32+b12^2*a23*c22*b33^2-b23^2*c13*b32^2*a12+b12^2*a33*c32*b23^2+b32^2*a23*c22*b13^2-b33^2*c13*b22^2*a12-b13^2*c23*b32^2*a22+b22^2*a33*c32*b13^2-b33^2*c23*b12^2*a22-b13^2*c33*b22^2*a32+b12*b23*b32*a13*c22*b33+b12*b23*b32*a23*c12*b33-b12*b23*b33*c13*b32*a22-b12*b23*b33*c13*b22*a32-b12*b23*b33*c23*b32*a12-b12*b23*b33*c33*b22*a12+b12*b13*b22*a23*c32*b33-2*b12*b13*b22*a33*c32*b23+b12*b13*b22*a33*c22*b33-b12*b13*b23*a32*b32*c23+2*b12*b13*b23*c33*b22*a32-b12*b13*b23*c33*b32*a22+b12*b13*b32*a23*c32*b23-2*b12*b13*b32*a23*c22*b33+b12*b13*b32*a33*c22*b23-b12*b13*b33*c23*b22*a32+2*b12*b13*b33*c23*b32*a22-b12*b13*b33*a22*b22*c33+b12*b22*b23*a13*c32*b33+b12*b22*b23*a33*c12*b33-b13*b22*b23*b32*a32*c13-b13*b22*b23*c33*b32*a12+b13*b22*b32*a33*c12*b23+b13*b22*b32*a13*c32*b23+b13*b22*b32*a13*c22*b33+b13*b22*b32*a23*c12*b33-b13*b22*b33*c13*b32*a22-b13*b22*b33*c23*b32*a12-2*b22*b23*b32*a13*c12*b33+2*b22*b23*b33*c13*b32*a12-b13*b22^2*a13*c32*b33-b13*b22^2*a33*c12*b33+b13*b33*c13*b22^2*a32+b13*b33*c33*b22^2*a12+b13*b23*c13*b32^2*a22+b13*b23*c23*b32^2*a12-b13*b32^2*a13*c22*b23-b13*b32^2*a23*c12*b23+b13^2*b22*a32*b32*c23+b13^2*b22*c33*b32*a22-b22*b32*a33*c22*b13^2-b22*b32*a23*c32*b13^2+b23*b33*c23*b12^2*a32+b23*b33*c33*b12^2*a22-b12*b22*a13*c22*b33^2-b12*b22*a23*c12*b33^2+b12*b33^2*a22*b22*c13+b12*b33^2*c23*b22*a12+b12*b23^2*b32*a32*c13+b12*b23^2*c33*b32*a12-b12*b32*a33*c12*b23^2-b12*b32*a13*c32*b23^2-b12^2*b23*a23*c32*b33-b12^2*b23*a33*c22*b33,b13^2*c33*b21^2*a31+b13^2*c23*b31^2*a21-b21^2*b33^2*c11*a13-b11^2*b23^2*c31*a33-b11^2*b33^2*c21*a23-b31^2*b23^2*c11*a13+b33^2*c13*b21^2*a11-b31^2*b13^2*c21*a23-b21^2*b13^2*c31*a33+b33^2*c23*b11^2*a21+b23^2*c13*b31^2*a11+b23^2*c33*b11^2*a31+b11*b13*b33*b21*a21*c33-b11*b13*b21*b33*c31*a23-b11*b13*b21*b33*c21*a33+b11*b13*b23*b31*a31*c23-2*b11*b13*b23*c33*b21*a31+b11*b13*b23*c33*b31*a21-b11*b13*b31*b23*c31*a23-b11*b13*b31*b23*c21*a33+2*b11*b13*b31*b33*c21*a23+b11*b13*b33*c23*b21*a31-2*b11*b13*b33*c23*b31*a21+b13*b21*b23*b31*a31*c13+b13*b21*b23*c33*b31*a11-b13*b21*b31*b33*c21*a13-b13*b21*b31*b33*c11*a23-b13*b21*b31*b23*c11*a33-b13*b21*b31*b23*c31*a13+b13*b21*b33*c23*b31*a11+b13*b21*b33*c13*b31*a21+2*b21*b23*b31*b33*c11*a13-2*b21*b23*b33*c13*b31*a11-b11*b23*b31*b33*c21*a13-b11*b23*b31*b33*c11*a23+b11*b23*b33*c33*b21*a11+b11*b23*b33*c23*b31*a11+b11*b23*b33*c13*b31*a21+b11*b23*b33*c13*b21*a31-b11*b21*b23*b33*c31*a13-b11*b21*b23*b33*c11*a33+2*b11*b13*b21*b23*c31*a33+b13*b31^2*b23*c21*a13+b13*b31^2*b23*c11*a23+b13*b21^2*b33*c31*a13+b13*b21^2*b33*c11*a33-b13*b33*c33*b21^2*a11-b13*b33*c13*b21^2*a31-b13*b23*c13*b31^2*a21-b13*b23*c23*b31^2*a11+b21*b31*b13^2*c31*a23+b21*b31*b13^2*c21*a33-b13^2*b21*b31*a31*c23-b13^2*b21*c33*b31*a21+b11*b21*b33^2*c21*a13+b11*b21*b33^2*c11*a23-b23*b33*c33*b11^2*a21-b23*b33*c23*b11^2*a31+b11^2*b23*b33*c31*a23+b11^2*b23*b33*c21*a33-b11*b23^2*b31*a31*c13-b11*b23^2*c33*b31*a11+b11*b31*b23^2*c11*a33+b11*b31*b23^2*c31*a13-b11*b33^2*b21*a21*c13-b11*b33^2*c23*b21*a11,-b21^2*c31*b12^2*a32-b31^2*c21*b12^2*a22-b11^2*c31*b22^2*a32+b12^2*c32*b21^2*a31+b22^2*c32*b11^2*a31+b12^2*c22*b31^2*a21-b31^2*c11*b22^2*a12+b32^2*c12*b21^2*a11-b11^2*c21*b32^2*a22+b22^2*c12*b31^2*a11+b32^2*c22*b11^2*a21-b21^2*c11*b32^2*a12-b11*b12*b21*b32*c31*a22+2*b11*b12*b21*c31*b22*a32-2*b11*b12*b22*c32*b21*a31+b11*b12*b22*c32*b31*a21+b11*b12*b22*b31*c22*a31-b11*b12*b31*b22*c21*a32-b11*b12*b31*b22*c31*a22+2*b11*b12*b31*c21*b32*a22+b11*b12*b32*c22*b21*a31-2*b11*b12*b32*c22*b31*a21+b11*b12*b32*b21*c32*a21-b11*b21*b22*b32*c11*a32-b11*b21*b22*b32*c31*a12-b11*b22*b31*c11*b32*a22-b11*b22*b31*c21*b32*a12+b11*b22*b32*c12*b21*a31+b11*b22*b32*c12*b31*a21+b11*b22*b32*c22*b31*a11+b11*b22*b32*b21*c32*a11+b12*b21*b22*c32*b31*a11+b12*b21*b22*b31*c12*a31-b12*b21*b31*c11*b22*a32-b12*b21*b31*c11*b32*a22-b12*b21*b31*b22*c31*a12-b12*b21*b31*c21*b32*a12+b12*b21*b32*c12*b31*a21+b12*b21*b32*c22*b31*a11+2*b21*b22*b31*c11*b32*a12-2*b21*b22*b32*c12*b31*a11-b11*b12*b21*b32*c21*a32+b11^2*b22*b32*c21*a32+b11^2*b22*b32*c31*a22+b11*b21*c11*b32^2*a22-b22*b32*b11^2*c22*a31-b22*b32*b11^2*c32*a21+b11*b21*c21*b32^2*a12-b11*b22^2*c32*b31*a11-b11*b22^2*b31*c12*a31+b11*b31*c11*b22^2*a32+b11*b31*b22^2*c31*a12-b11*b32^2*c22*b21*a11-b11*b32^2*b21*c12*a21-b12^2*b21*c32*b31*a21-b12^2*b21*b31*c22*a31+b21*b31*b12^2*c21*a32+b21*b31*b12^2*c31*a22+b12*b21^2*b32*c11*a32+b12*b21^2*b32*c31*a12-b12*b32*c12*b21^2*a31-b12*b32*b21^2*c32*a11-b12*b22*c12*b31^2*a21-b12*b22*c22*b31^2*a11+b12*b31^2*b22*c11*a22+b12*b31^2*b22*c21*a12,-c32^2*a13*b12*c23^2+c23^2*b13*c32^2*a12-c22^2*a13*b12*c33^2+c33^2*b23*c12^2*a22-c12^2*a23*b22*c33^2+c23^2*b33*c12^2*a32+c13^2*b23*c32^2*a22-c32^2*a23*b22*c13^2+c13^2*b33*c22^2*a32-c22^2*a33*b32*c13^2+c33^2*b13*c22^2*a12-c12^2*a33*b32*c23^2-2*c12*c13*c33*b23*c32*a22+c12*c13*c33*a22*c22*b33+c12*c13*c33*b23*c22*a32-c12*c13*c32*a33*b22*c23-c12*c23*c32*a23*b12*c33-c12*c23*c32*a13*b22*c33+c12*c23*c33*b33*c22*a12-c12*c22*c23*a33*b12*c33-c12*c22*c23*a13*b32*c33+2*c12*c13*c32*a23*b22*c33-c12*c13*c32*a23*b32*c23+c12*c23*c33*b23*c32*a12+c12*c23*c33*b13*c22*a32+c12*c23*c33*b13*c32*a22-c12*c13*c22*a23*b32*c33+2*c12*c13*c22*a33*b32*c23-2*c12*c13*c23*b33*c22*a32+c12*c13*c23*b33*c32*a22+c12*c13*c23*a32*c32*b23-c12*c13*c22*a33*b22*c33+c13*c22*c23*c32*a32*b13+c13*c22*c23*b33*c32*a12-c13*c22*c32*a33*b12*c23-c13*c22*c32*a23*b12*c33-c13*c22*c32*a13*b32*c23-c13*c22*c32*a13*b22*c33+c13*c22*c33*b13*c32*a22+c13*c22*c33*b23*c32*a12+2*c22*c23*c32*a13*b12*c33-2*c22*c23*c33*b13*c32*a12+c12*c22*a13*b22*c33^2+c12*c22*a23*b12*c33^2-c12*c23^2*c32*a32*b13-c12*c23^2*b33*c32*a12+c12*c32*a33*b12*c23^2+c12*c32*a13*b32*c23^2-c12*c33^2*a22*c22*b13-c12*c33^2*b23*c22*a12-c23*c33*b33*c12^2*a22+c12^2*c23*a23*b32*c33+c12^2*c23*a33*b22*c33-c23*c33*b23*c12^2*a32-c13^2*c22*a32*c32*b23-c13^2*c22*b33*c32*a22+c22*c32*a33*b22*c13^2+c22*c32*a23*b32*c13^2+c13*c22^2*a13*b32*c33+c13*c22^2*a33*b12*c33-c13*c33*b13*c22^2*a32-c13*c33*b33*c22^2*a12-c13*c23*b13*c32^2*a22-c13*c23*b23*c32^2*a12+c13*c32^2*a13*b22*c23+c13*c32^2*a23*b12*c23,-a23^2*c33*b31*a11^2+a23^2*b33*c31*a11^2-c23*a33^2*a11^2*b21+b23*a33^2*a11^2*c21+a13^2*b23*a31^2*c21-c13*a33^2*a21^2*b11-c13*a23^2*a31^2*b11+b13*a23^2*a31^2*c11+b13*a33^2*a21^2*c11-a13^2*c23*b21*a31^2-a13^2*c33*a21^2*b31+a13^2*b33*c31*a21^2+a23*b23*a33*a11*c11*a31-a23*c23*a33*a11*b11*a31+a23*a33*b33*a11*c11*a21-a23*a33*c33*a11*b11*a21+a13*a23*b33*c21*a31*a11-a13*c13*a23*a31*b31*a21+a13*b23*a33*c31*a21*a11-2*a13*b23*a33*c21*a31*a11+a13*b23*a33*a31*c11*a21-a13*a23*c33*a21*b11*a31+2*a13*a23*c33*a21*b31*a11-a13*a23*c33*a11*b21*a31-2*a13*a23*b33*c31*a21*a11-a13*c13*a33*a21*b21*a31-a13*a23*c23*a31*b31*a11+a13*a23*b23*a31*c31*a11+a13*b13*a23*a31*c31*a21+a13*b13*a33*a21*c21*a31+a13*a33*b33*a21*c21*a11-a13*a33*c33*a21*b21*a11-a13*c23*a33*a21*b31*a11+2*a13*c23*a33*a11*b21*a31-a13*c23*a33*a21*b11*a31+a13*a23*b33*a31*c11*a21-2*b13*a23*a33*a31*c11*a21+b13*a23*a33*c31*a21*a11+b13*a23*a33*c21*a31*a11+2*c13*a23*a33*a21*b11*a31-c13*a23*a33*a21*b31*a11-c13*a23*a33*a11*b21*a31+a13*c13*a23*b21*a31^2-a13*b13*a33*c31*a21^2-a13*a33*b33*a21^2*c11+a13*a23*c23*a31^2*b11-b13*a23^2*a31*c31*a11-b13*a33^2*a21*c21*a11+a13*a33*c33*a21^2*b11-a23^2*b33*a11*c11*a31+a23^2*c33*a11*b11*a31-a23*b23*a33*c31*a11^2+a23*c23*a33*b31*a11^2-a23*a33*b33*a11^2*c21+a23*a33*c33*a11^2*b21-b23*a33^2*a11*c11*a21+c23*a33^2*a11*b11*a21-a13^2*b23*a31*c31*a21-a13*b13*a23*a31^2*c21-a13*a23*b23*a31^2*c11+a13*c13*a33*a21^2*b31+a13^2*c23*a31*b31*a21+a13^2*c33*a21*b21*a31-a13^2*b33*a21*c21*a31+c13*a23^2*a31*b31*a11+c13*a33^2*a21*b21*a11,c23*a33^2*a12^2*b22-b23*a33^2*a12^2*c22+a23^2*c33*b32*a12^2-a23^2*b33*c32*a12^2+c13*a33^2*a22^2*b12+c13*a23^2*a32^2*b12-b13*a33^2*a22^2*c12-b13*a23^2*a32^2*c12+a13^2*c33*b32*a22^2-a13^2*b33*c32*a22^2+a13^2*c23*b22*a32^2-a13^2*b23*c22*a32^2+a13*c23*a33*b32*a22*a12-a13*a23*b33*c22*a32*a12+a13*c13*a23*a32*b32*a22-2*a13*c23*a33*b22*a32*a12+a13*c23*a33*a32*b12*a22-a13*a33*b33*a22*c22*a12+a13*a33*c33*a22*b22*a12+2*a13*a23*b33*c32*a22*a12+2*a13*b23*a33*c22*a32*a12-a13*b23*a33*a32*c12*a22-a13*b23*a33*c32*a22*a12-2*a13*a23*c33*b32*a22*a12+a13*a23*c33*a32*b12*a22+a13*a23*c33*b22*a32*a12-a13*a23*b33*a32*c12*a22+a13*c13*a33*a22*b22*a32+a13*a23*c23*a32*b32*a12-a13*a23*b23*a32*c32*a12-a13*b13*a23*a32*c32*a22-a13*b13*a33*a22*c22*a32-b13*a23*a33*c32*a22*a12+2*b13*a23*a33*a32*c12*a22-b13*a23*a33*c22*a32*a12+c13*a23*a33*b32*a22*a12-2*c13*a23*a33*a32*b12*a22+c13*a23*a33*b22*a32*a12-a23*b23*a33*a12*c12*a32+a23*c23*a33*a12*b12*a32-a23*a33*b33*a12*c12*a22+a23*a33*c33*a12*b12*a22-a13*a33*c33*a22^2*b12+a13^2*b23*a32*c32*a22+a13^2*b33*a22*c22*a32+b13*a33^2*a22*c22*a12+a13*a23*b23*a32^2*c12-a13*c13*a33*b32*a22^2-a13*c13*a23*b22*a32^2+a13*b13*a33*c32*a22^2+a13*b13*a23*c22*a32^2-c13*a23^2*a32*b32*a12-c13*a33^2*a22*b22*a12+a23*b23*a33*c32*a12^2-a23*c23*a33*b32*a12^2+a23*a33*b33*a12^2*c22-a23*a33*c33*a12^2*b22+a23^2*b33*a12*c12*a32-a23^2*c33*a12*b12*a32+b23*a33^2*a12*c12*a22-c23*a33^2*a12*b12*a22+a13*a33*b33*a22^2*c12-a13*a23*c23*a32^2*b12-a13^2*c23*a32*b32*a22-a13^2*c33*a22*b22*a32+b13*a23^2*a32*c32*a12,b22*a31^2*c21*a12^2+b12*a31^2*c11*a22^2-c22*a31^2*b21*a12^2-c12*a31^2*b11*a22^2+b22*a11^2*c21*a32^2-c22*a11^2*b21*a32^2+b12*a21^2*c11*a32^2-c12*a21^2*b11*a32^2+b32*a11^2*c31*a22^2+b32*a21^2*c31*a12^2-c32*a11^2*b31*a22^2-c32*a21^2*b31*a12^2-c32*a21*a12*a31*b11*a22-c32*a21*a12*a11*b21*a32+2*c32*a21*a12*a11*b31*a22-c32*a11*a22*a31*b21*a12-c32*a11*a22*a21*b11*a32+b32*a21*a12*a31*c11*a22+b32*a21*a12*a11*c21*a32-2*b32*a21*a12*a11*c31*a22+b32*a11*a22*a31*c21*a12+b32*a11*a22*a21*c11*a32+2*a32*a21*c12*a31*b11*a22-a32*a21*c12*a31*b21*a12-a32*a21*c12*a11*b31*a22-2*a32*a21*b12*a31*c11*a22+a32*a21*b12*a31*c21*a12+a32*a21*b12*a11*c31*a22+a32*a21*c11*a12*b22*a31-a32*a21*b11*a12*c22*a31-a32*a11*c22*a31*b11*a22+2*a32*a11*c22*a31*b21*a12-a32*a11*c22*a21*b31*a12+a32*a11*b22*a31*c11*a22-2*a32*a11*b22*a31*c21*a12+a32*a11*b22*a21*c31*a12+a32*a11*c21*a22*b12*a31-a32*a11*b21*a22*c12*a31+c31*a22*a11*a12*b22*a31+c31*a12*a21*a22*b12*a31-b31*a22*a11*a12*c22*a31-b31*a12*a21*a22*c12*a31+c32*a21*a31*b21*a12^2+c32*a12*a21^2*b11*a32+c32*a11*a31*b11*a22^2+c32*a22*a11^2*b21*a32-b32*a21*a31*c21*a12^2-b32*a12*a21^2*c11*a32-b32*a11*a31*c11*a22^2-b32*a22*a11^2*c21*a32+a21*c12*a11*b21*a32^2-a21*b12*a11*c21*a32^2-a21*c11*a32^2*b22*a11+a21*b11*a32^2*c22*a11+a32*c12*a21^2*b31*a12-a32*b12*a21^2*c31*a12+a32*c22*a11^2*b31*a22-a32*b22*a11^2*c31*a22-c31*a11*a22^2*b12*a31-c31*a21*a12^2*b22*a31+b31*a11*a22^2*c12*a31+b31*a21*a12^2*c22*a31+a22*c12*a31^2*b21*a12-a22*b12*a31^2*c21*a12-a22*c11*a12*b22*a31^2+a22*b11*a12*c22*a31^2,-c13^2*b33*c21^2*a31+c31^2*c13^2*b21*a23-c23^2*b33*c11^2*a31+c21^2*c13^2*b31*a33-c13^2*b23*c31^2*a21-c33^2*b13*c21^2*a11+c21^2*c33^2*b11*a13-c23^2*b13*c31^2*a11+c31^2*c23^2*b11*a13-c33^2*b23*c11^2*a21+c11^2*c23^2*b31*a33+c11^2*c33^2*b21*a23+c13*c21*c31*c23*b31*a13+c13*c21*c31*c23*b11*a33+c13*c21*c31*c33*b21*a13+c13*c21*c31*c33*b11*a23+c11*c23*c31*c33*b21*a13+c11*c23*c31*c33*b11*a23+c11*c21*c23*c33*b31*a13+c11*c21*c23*c33*b11*a33-c11*c23*c33*b33*c21*a11-c11*c23*c33*b23*c31*a11-c11*c23*c33*b13*c21*a31-c11*c23*c33*b13*c31*a21-2*c11*c13*c21*c23*b31*a33+c11*c13*c21*c33*b31*a23+c11*c13*c21*c33*b21*a33-c11*c13*c23*c31*a31*b23+2*c11*c13*c23*b33*c21*a31-c11*c13*c23*b33*c31*a21+c11*c13*c31*c23*b31*a23+c11*c13*c31*c23*b21*a33-2*c11*c13*c31*c33*b21*a23-c11*c13*c33*b23*c21*a31+2*c11*c13*c33*b23*c31*a21-c11*c13*c33*c21*a21*b33-c13*c21*c23*c31*a31*b13-c13*c21*c23*b33*c31*a11-c13*c21*c33*b23*c31*a11-c13*c21*c33*b13*c31*a21-2*c21*c23*c31*c33*b11*a13+2*c21*c23*c33*b13*c31*a11-c21*c31*c13^2*b31*a23-c21*c31*c13^2*b21*a33+c13^2*c21*c31*a31*b23+c13^2*c21*b33*c31*a21+c11*c23^2*c31*a31*b13+c11*c23^2*b33*c31*a11-c11*c31*c23^2*b31*a13-c11*c31*c23^2*b11*a33-c11*c21*c33^2*b11*a23-c11*c21*c33^2*b21*a13+c23*c33*b33*c11^2*a21+c23*c33*b23*c11^2*a31-c11^2*c23*c33*b31*a23-c11^2*c23*c33*b21*a33+c11*c33^2*c21*a21*b13+c11*c33^2*b23*c21*a11+c13*c23*b13*c31^2*a21+c13*c23*b23*c31^2*a11-c13*c31^2*c23*b21*a13-c13*c31^2*c23*b11*a23-c13*c21^2*c33*b11*a33+c13*c33*b33*c21^2*a11+c13*c33*b13*c21^2*a31-c13*c21^2*c33*b31*a13,b13^2*c33*b32*a22^2-b12^2*a23^2*c32*b33-b12^2*a33^2*c22*b23-b22^2*a13^2*c32*b33-b22^2*a33^2*c12*b13+b23^2*c13*a32^2*b12+b23^2*c33*b32*a12^2-b32^2*a13^2*c22*b23-b32^2*a23^2*c12*b13+b33^2*c13*a22^2*b12+b33^2*c23*a12^2*b22+b13^2*c23*b22*a32^2+b23*b32*a23*c12*a12*b33+b23*b33*c13*b32*a22*a12-2*b23*b33*c13*a32*b12*a22+b23*b33*c13*b22*a32*a12+b23*b33*c23*a12*b12*a32+b23*b33*c33*a12*b12*a22-b12*a23*b33^2*c12*a22+2*b12*a23*b33^2*c22*a12-2*b13*a13*c33*b22^2*a32+b13*c13*a33*b22^2*a32+b13*a33*c33*b22^2*a12-b13^2*c23*a32*b32*a22-b13^2*c33*a22*b22*a32-b22*b13^2*a32*c32*a23-b22*b13^2*a33*c22*a32+2*b22*b13^2*a33*c32*a22-b32*b13^2*a23*c32*a22+2*b32*b13^2*a23*c22*a32-b32*b13^2*a22*c22*a33-b13*b23*c13*b22*a32^2-b13*b23*c23*a32^2*b12-2*b13*a13*c23*b32^2*a22+b13*c13*a23*b32^2*a22+b13*a23*c23*b32^2*a12-b13*b33*c33*a22^2*b12-b13*b33*c13*b32*a22^2+b22^2*a13*a33*c12*b33+b33*a13*c13*b22^2*a32+b33*a13*c33*b22^2*a12-2*b33*c13*a33*b22^2*a12+b22^2*a13*a33*c32*b13+b22*b32*a13^2*c32*b23+b22*b32*a13^2*c22*b33-b22*a13*b33^2*c22*a12-b22*a23*c12*a12*b33^2+2*b22*a13*b33^2*c12*a22+b23*a13*c13*b32^2*a22+b23*a13*c23*b32^2*a12-2*b23*c13*a23*b32^2*a12-b23*b33*c33*a12^2*b22-b23*b33*c23*b32*a12^2-b23^2*c13*a32*b32*a12-b23^2*c33*a12*b12*a32-b32*a13*b23^2*c32*a12+2*b32*a13*b23^2*c12*a32-b32*b23^2*a12*c12*a33+b32^2*a13*a23*c22*b13+b32^2*a13*a23*c12*b23-b33^2*c13*a22*b22*a12-b33^2*c23*a12*b12*a22-b13*b22*a23*c33*b32*a12-2*b13*b22*b23*a33*c32*a12+b13*b22*b23*a33*c12*a32+b12*b13*a33*a22*c22*b33+b12*b13*b23*a33*c22*a32+2*b12*b13*a23*c33*b22*a32-b12*b13*a23*c33*b32*a22+b12*b13*a23*b33*c32*a22-2*b12*b13*a23*b33*c22*a32-b12*b13*a23*a32*b32*c23+b12*b13*a23*a32*c32*b23+2*b12*b22*a13*a23*c32*b33-b12*b22*a13*a33*c32*b23-b12*b22*a13*a33*c22*b33-b12*b23*a13*a32*b32*c23+b12*b23*a13*b33*c22*a32+b12*b23*a13*b33*c32*a22+2*b12*b23*a13*c33*b22*a32-b12*b23*a13*c33*b32*a22+2*b12*b23*c13*a32*b32*a23-b12*b23*c13*a33*b32*a22-b12*b23*c13*a33*b22*a32-2*b12*b23*a23*b33*c32*a12+b12*b23*a23*b33*c12*a32+2*b12*b23*a23*c33*b32*a12-b12*b23*c23*a33*b32*a12+b12*b23*a33*b33*c12*a22-2*b12*b23*a33*b33*c22*a12-b12*b23*a33*c33*b22*a12+2*b12*b32*a13*a33*c22*b23-b12*b32*a23*a33*c22*b13-b12*b32*a23*a33*c12*b23-b12*b33*a13*c23*b22*a32+2*b12*b33*a13*c23*b32*a22-b12*b33*a13*a22*b22*c33-b12*b33*c13*a23*b32*a22-b12*b33*c13*a23*b22*a32+2*b12*b33*c13*a22*b22*a33-b12*b33*a23*c23*b32*a12-b12*b33*a23*c33*b22*a12+2*b12*b33*c23*a33*b22*a12+2*b12*b13*c23*a33*b32*a22-2*b12*b13*b23*a33*c32*a22-b12*b13*a33*a22*b22*c33-b12*b13*c23*a33*b22*a32-b12*b22*a23*a33*c12*b33-b12*b22*a23*a33*c32*b13-b12*b32*a13*a23*c22*b33-b12*b32*a13*a23*c32*b23+b13*b22*a13*a32*c32*b23+2*b13*b22*a13*a32*b32*c23+b13*b22*a13*b33*c22*a32-2*b13*b22*a13*b33*c32*a22+2*b13*b22*a13*c33*b32*a22-b13*b22*c13*a32*b32*a23-b13*b22*c13*a33*b32*a22+b13*b22*a23*b33*c32*a12+b13*b22*a23*b33*c12*a32-b13*b22*c23*a33*b32*a12-2*b13*b22*a33*b33*c12*a22+b13*b22*a33*b33*c22*a12+b13*b23*c13*a32*b32*a22+b13*b23*c23*a32*b32*a12-2*b13*b23*c33*b32*a22*a12+b13*b23*c33*a32*b12*a22+b13*b23*c33*b22*a32*a12-2*b13*b32*a13*b23*c22*a32+b13*b32*a13*b23*c32*a22+b13*b32*a13*a22*c22*b33+b13*b32*a23*b23*c32*a12-2*b13*b32*a23*b23*c12*a32+b13*b32*a23*b33*c12*a22-2*b13*b32*a23*b33*c22*a12+b13*b32*b23*a33*c12*a22+b13*b32*b23*a33*c22*a12+b13*b33*c13*a22*b22*a32+b13*b33*c23*b32*a22*a12+b13*b33*c23*a32*b12*a22-2*b13*b33*c23*b22*a32*a12+b13*b33*c33*a22*b22*a12-b22*b23*a13*b32*a32*c13+b22*b23*a13*b33*c32*a12-2*b22*b23*a13*b33*c12*a32-b22*b23*a13*c33*b32*a12+2*b22*b23*c13*a33*b32*a12+b22*b23*a33*c12*a12*b33-b22*b32*a13*a33*c12*b23+2*b22*b32*a23*a33*c12*b13-b22*b33*a13*c13*b32*a22-b22*b33*a13*c23*b32*a12+2*b22*b33*c13*a23*b32*a12-b22*b32*a13*a33*c22*b13-b22*b32*a13*a23*c12*b33-b22*b32*a13*a23*c32*b13-2*b23*b32*a13*b33*c12*a22+b23*b32*a13*b33*c22*a12-2*b23*a23*c33*b12^2*a32+b23*c23*a33*b12^2*a32+b23*a33*c33*b12^2*a22+b33*a23*c23*b12^2*a32+b33*a23*c33*b12^2*a22-2*b33*c23*a33*b12^2*a22+b12^2*a23*a33*c22*b33+b12^2*a23*a33*c32*b23+b12*b22*a33^2*c22*b13+b12*b22*a33^2*c12*b23-b12*a13*a32*c32*b23^2+2*b12*b23^2*a33*c32*a12-b12*b23^2*a33*c12*a32+b12*b32*a23^2*c12*b33+b12*b32*a23^2*c32*b13-b12*a13*a22*c22*b33^2,-a13*b23^2*a31^2*c11-b23^2*a33*c31*a11^2+a13^2*c23*b31^2*a21+c13*a23^2*b31^2*a11-a13*b33^2*a21^2*c11-a23*b33^2*a11^2*c21+c33*a23^2*b11^2*a31+c23*a33^2*b11^2*a21+c33*a13^2*b21^2*a31+c13*a33^2*b21^2*a11-b13^2*a23*a31^2*c21-b13^2*a33*c31*a21^2+b21*a13*b33*a33*c21*a11+b21*a13*c33*a23*b31*a11+b21*a13*b13*c31*a31*a23+b21*a13*b13*a33*c21*a31-2*b21*a13*b13*a33*c31*a21+b21*a13*b23*a33*c31*a11+b21*a13*b23*a33*c11*a31+b21*a13*c23*a33*b31*a11+b21*a13*b33*a23*c11*a31-2*b21*a13*b33*a23*c31*a11-2*b21*a13*b33*a33*c11*a21-b11*c33*a23^2*b31*a11+2*b11*b23*a33^2*c21*a11-a23*c23*a33*b11^2*a31-a23*c33*a33*b11^2*a21-b11*b23*a33^2*c11*a21-b11*c23*a33^2*b21*a11-b11*b13*c31*a31*a23^2-b11*b13*c21*a21*a33^2-b11*c13*b31*a31*a23^2-b11*c13*b21*a21*a33^2-b11*b33*a23^2*c11*a31+2*b11*b33*a23^2*c31*a11+2*b31*a13^2*b23*c21*a31-b31*b13*a23^2*c31*a11+2*b31*b13*a23^2*c11*a31-a13*c23*a23*b31^2*a11-b31*a13^2*c21*a21*b33-b31*a13^2*b23*c31*a21+b23*a13*c13*b21*a31^2+b23*a13*c23*a31^2*b11-2*b23*c13*a23*a31^2*b11+b23*a23*b33*c31*a11^2+b23^2*a33*a11*c11*a31+a13*b23^2*a31*c31*a11-2*b23*a23*c33*b31*a11^2+b23*c23*a33*b31*a11^2+b23*a33*b33*a11^2*c21+b23*a33*c33*a11^2*b21+a13*b33^2*a21*c21*a11+a23*b33^2*a11*c11*a21+b33*a13*c13*a21^2*b31+b33*a13*c33*a21^2*b11-2*b33*c13*a33*a21^2*b11+b33*a23*c23*b31*a11^2+b33*a23*c33*a11^2*b21-2*b33*c23*a33*a11^2*b21+b13*a23*b23*a31^2*c11-b31*a23^2*c11*a11*b33-a13*c13*a23*b31^2*a21+2*b21*b13*a33^2*c11*a21-b21*b23*c11*a11*a33^2-a13*c33*a33*b21^2*a11-b21*b23*c31*a31*a13^2-b21*c23*b31*a31*a13^2+2*b21*b33*a13^2*c31*a21-b21*b33*a13^2*c21*a31-b21*c33*a13^2*b31*a21-b21*b13*a33^2*c21*a11-a13*c13*a33*b21^2*a31+b13*c13*a33*a21^2*b31+b13^2*a33*a21*c21*a31+b13^2*a23*a31*c31*a21+b13*a23*c23*a31^2*b11+b13*a33*b33*a21^2*c11+b13*a33*c33*a21^2*b11+b13*a13*b23*a31^2*c21-2*b13*a13*c23*b21*a31^2+b13*a13*b33*c31*a21^2-2*b13*a13*c33*a21^2*b31+b13*c13*a23*b21*a31^2+b21*b13*a23*a33*c31*a11-2*b21*b13*a23*a33*c11*a31+b21*a23*b33*c11*a11*a33+b21*a13*c13*b31*a31*a23+b21*a13*c13*a33*b31*a21-2*b21*c13*a23*a33*b31*a11+2*b23*c13*a23*a31*b31*a11+2*b23*c13*a33*a21*b11*a31-b23*c13*a33*a21*b31*a11-b23*c13*a33*a11*b21*a31-b23*a23*b33*a11*c11*a31+2*b23*a23*c33*a11*b11*a31-b23*c23*a33*a11*b11*a31-b23*a33*b33*a11*c11*a21-b23*a33*c33*a11*b11*a21-b23*a13*c13*a31*b31*a21-b23*a13*c23*a31*b31*a11+2*b23*a13*b33*a31*c11*a21-b13*a23*b23*a31*c31*a11+2*b13*a13*c33*a21*b21*a31+2*b13*a13*c23*a31*b31*a21-b13*a13*b23*a31*c31*a21-b13*a33*b33*a21*c21*a11-b13*a33*c33*a21*b21*a11-b13*c23*a33*a21*b31*a11+2*b13*c23*a33*a11*b21*a31-b13*c23*a33*a21*b11*a31-b13*a23*b33*a31*c11*a21+2*b33*c13*a23*a21*b11*a31-b33*c13*a23*a21*b31*a11-b33*c13*a23*a11*b21*a31+2*b33*c13*a33*a21*b21*a11-b33*a23*c23*a11*b11*a31-b33*a23*c33*a11*b11*a21+2*b33*c23*a33*a11*b11*a21-b33*a13*c13*a21*b21*a31-b33*a13*c23*a21*b11*a31-b23*a13*b33*c31*a21*a11-b23*a13*b33*c21*a31*a11-b23*a13*c33*a21*b11*a31+2*b23*a13*c33*a21*b31*a11-b23*a13*c33*a11*b21*a31+b31*a13*b33*a23*c11*a21+b31*a13*b33*a23*c21*a11+b31*a13*b23*a33*c11*a21-2*b31*a13*b23*a33*c21*a11-2*b31*a13*b23*a23*c11*a31+b31*a13*b23*a23*c31*a11+b31*a13*b13*c21*a21*a33-2*b31*a13*b13*a23*c21*a31+b31*a13*b13*a23*c31*a21-2*b31*b13*a23*a33*c11*a21+b31*b13*a23*a33*c21*a11+b31*a23*b23*c11*a11*a33+2*b33*a13*c23*a11*b21*a31-b33*a13*c23*a21*b31*a11-b33*a13*c33*a21*b21*a11-b13*a23*c23*a31*b31*a11+b11*a23*c23*a33*b31*a11+b11*a23*b33*a33*c11*a21-2*b11*a23*b33*a33*c21*a11+b11*a23*c33*a33*b21*a11-2*b11*a23*b23*a33*c31*a11+b11*a23*b23*a33*c11*a31+b11*a13*b23*c31*a31*a23+b11*a13*c23*b31*a31*a23-2*b11*a13*b33*a23*c31*a21+b11*a13*b33*a23*c21*a31+b11*a13*c33*a23*b31*a21-2*b11*a13*c33*a23*b21*a31-2*b11*a13*b23*a33*c21*a31+b11*a13*b23*a33*c31*a21+b11*a13*c23*a33*b21*a31-2*b11*a13*c23*a33*b31*a21+b11*a13*b33*c21*a21*a33+b11*a13*c33*b21*a21*a33+b11*b13*a23*a33*c31*a21+b11*b13*a23*a33*c21*a31+b11*c13*a23*a33*b31*a21+b11*c13*a23*a33*b21*a31+2*b13*a23*b33*c21*a31*a11-b13*c13*a23*a31*b31*a21-b13*a13*b33*a21*c21*a31+2*b13*b23*a33*c31*a21*a11-b13*b23*a33*c21*a31*a11-b13*b23*a33*a31*c11*a21-b13*a23*c33*a21*b11*a31+2*b13*a23*c33*a21*b31*a11-b13*a23*c33*a11*b21*a31-b13*a23*b33*c31*a21*a11-b13*c13*a33*a21*b21*a31,-a13^2*b33*c32*a21^2+a13^2*c33*b32*a21^2-a23^2*b13*c12*a31^2+a23^2*c13*b12*a31^2-a23^2*b33*c32*a11^2+a23^2*c33*b32*a11^2-a33^2*b13*c12*a21^2+a33^2*c13*b12*a21^2-a33^2*b23*c22*a11^2+a33^2*c23*b22*a11^2+a13^2*c23*b22*a31^2-a13^2*b23*c22*a31^2-c23*a13^2*a31*b31*a22+b33*a13^2*a21*c21*a32-2*b33*a13^2*a22*c31*a21+b33*a13^2*a22*c21*a31-c33*a13^2*a21*b21*a32+2*c33*a13^2*a22*b31*a21-c33*a13^2*a22*b21*a31+a13^2*b23*a31*c32*a21-a13^2*c23*a31*b32*a21+a13^2*b33*a21*c22*a31-a13^2*c33*a21*b22*a31+a13*a23*b13*c22*a31^2-a13*a23*c13*b22*a31^2+a13*a23*b23*c12*a31^2-a13*a23*c23*b12*a31^2+a13*a33*b13*c32*a21^2-a13*a33*c13*b32*a21^2+a13*a33*b33*c12*a21^2-a13*a33*c33*b12*a21^2-2*b13*a23^2*a32*c11*a31+b13*a23^2*a32*c31*a11+b13*a23^2*a31*c31*a12-2*b13*a33^2*a22*c11*a21+b13*a33^2*a21*c21*a12+b13*a33^2*a22*c21*a11+2*c13*a23^2*a32*b11*a31-c13*a23^2*a32*b31*a11-c13*a23^2*a31*b31*a12+2*c13*a33^2*a22*b11*a21-c13*a33^2*a21*b21*a12-c13*a33^2*a22*b21*a11+a23*a33*b23*c32*a11^2-a23*a33*c23*b32*a11^2+a23*a33*b33*c22*a11^2-a23*a33*c33*b22*a11^2+a23^2*b13*a31*c32*a11-a23^2*c13*a31*b32*a11+a23^2*b33*a11*c12*a31-a23^2*c33*a11*b12*a31+b33*a23^2*a12*c11*a31-2*b33*a23^2*a12*c31*a11+b33*a23^2*a11*c11*a32-c33*a23^2*a12*b11*a31+2*c33*a23^2*a12*b31*a11-c33*a23^2*a11*b11*a32-c23*a13^2*a32*b31*a21+2*c23*a13^2*a32*b21*a31+b23*a13^2*a31*c31*a22+b23*a13^2*a32*c31*a21-2*b23*a13^2*a32*c21*a31+b23*a33^2*a12*c11*a21-2*b23*a33^2*a12*c21*a11+b23*a33^2*a11*c11*a22-c23*a33^2*a12*b11*a21+2*c23*a33^2*a12*b21*a11-c23*a33^2*a11*b11*a22+a33^2*b13*a21*c22*a11-a33^2*c13*a21*b22*a11+a33^2*b23*a11*c12*a21-a33^2*c23*a11*b12*a21+a13*a33*c23*a31*b12*a21-2*a13*a33*c23*a31*b22*a11+a13*a33*c23*a21*b32*a11-a13*a33*b33*a21*c22*a11+a13*a33*c33*a21*b22*a11-a13*b33*a23*a31*c11*a22-a13*b33*a23*a31*c21*a12-a13*b33*a23*a21*c11*a32+2*a13*b33*a23*a21*c31*a12-a13*b33*a23*a11*c21*a32+2*a13*b33*a23*a11*c31*a22-a13*b33*a33*a21*c21*a12+2*a13*b33*a33*a22*c11*a21-a13*b33*a33*a22*c21*a11+a13*c33*a23*a31*b11*a22+a13*c33*a23*a31*b21*a12+a13*c33*a23*a21*b11*a32-2*a13*c33*a23*a21*b31*a12+a13*c33*a23*a11*b21*a32-2*a13*c33*a23*a11*b31*a22+a13*c33*a33*a21*b21*a12-2*a13*c33*a33*a22*b11*a21+a13*c33*a33*a22*b21*a11-a13*b13*a23*a32*c31*a21+2*a13*b13*a23*a32*c21*a31-a13*b13*a23*a31*c31*a22-a13*b13*a33*a21*c21*a32+2*a13*b13*a33*a22*c31*a21-a13*b13*a33*a22*c21*a31+a13*c13*a23*a32*b31*a21-2*a13*c13*a23*a32*b21*a31+a13*c13*a23*a31*b31*a22+a13*c13*a33*a21*b21*a32-2*a13*c13*a33*a22*b31*a21+a13*c13*a33*a22*b21*a31+2*b13*a23*a33*a31*c11*a22-b13*a23*a33*a31*c21*a12+2*b13*a23*a33*a21*c11*a32-b13*a23*a33*a21*c31*a12-b13*a23*a33*a11*c21*a32-b13*a23*a33*a11*c31*a22-2*c13*a23*a33*a31*b11*a22+c13*a23*a33*a31*b21*a12-2*c13*a23*a33*a21*b11*a32+c13*a23*a33*a21*b31*a12+c13*a23*a33*a11*b21*a32+c13*a23*a33*a11*b31*a22-a23*b23*a33*a11*c11*a32+2*a23*b23*a33*a12*c31*a11-a23*b23*a33*a12*c11*a31+a23*c23*a33*a11*b11*a32-2*a23*c23*a33*a12*b31*a11+a23*c23*a33*a12*b11*a31+2*a23*a33*b13*a31*c12*a21-a23*a33*b13*a31*c22*a11-a23*a33*b13*a21*c32*a11-2*a23*a33*c13*a31*b12*a21+a23*a33*c13*a31*b22*a11+a23*a33*c13*a21*b32*a11-a23*a33*b23*a11*c12*a31+a23*a33*c23*a11*b12*a31-a23*a33*b33*a11*c12*a21+a23*a33*c33*a11*b12*a21-a23*b33*a33*a12*c11*a21-a23*b33*a33*a11*c11*a22+2*a23*b33*a33*a12*c21*a11+a23*c33*a33*a12*b11*a21+a23*c33*a33*a11*b11*a22-2*a23*c33*a33*a12*b21*a11-a13*a23*b13*a31*c32*a21+a13*a23*c13*a31*b32*a21-a13*a23*b23*a31*c32*a11+a13*a23*c23*a31*b32*a11-a13*a23*b33*a31*c12*a21-a13*a23*b33*a31*c22*a11+2*a13*a23*b33*a21*c32*a11+a13*a23*c33*a31*b12*a21+a13*a23*c33*a31*b22*a11-2*a13*a23*c33*a21*b32*a11+2*a13*b23*a23*a32*c11*a31-a13*b23*a23*a32*c31*a11-a13*b23*a23*a31*c31*a12-a13*b23*a33*a31*c11*a22+2*a13*b23*a33*a31*c21*a12-a13*b23*a33*a21*c11*a32-a13*b23*a33*a21*c31*a12+2*a13*b23*a33*a11*c21*a32-a13*b23*a33*a11*c31*a22-2*a13*c23*a23*a32*b11*a31+a13*c23*a23*a32*b31*a11+a13*c23*a23*a31*b31*a12+a13*c23*a33*a31*b11*a22-2*a13*c23*a33*a31*b21*a12+a13*c23*a33*a21*b11*a32+a13*c23*a33*a21*b31*a12-2*a13*c23*a33*a11*b21*a32+a13*c23*a33*a11*b31*a22-a13*a33*b13*a21*c22*a31+a13*a33*c13*a21*b22*a31-a13*a33*b23*a31*c12*a21+2*a13*a33*b23*a31*c22*a11-a13*a33*b23*a21*c32*a11,b13*a23^2*c32^2*a12-a13*c33^2*a22^2*b12-a23*c33^2*a12^2*b22+a23^2*b33*c12^2*a32+b23*a33^2*c12^2*a22-c13^2*a23*b22*a32^2-c13^2*a33*b32*a22^2+a13^2*b33*c22^2*a32+b13*a33^2*c22^2*a12-a13*c23^2*a32^2*b12-c23^2*a33*b32*a12^2+a13^2*b23*c32^2*a22-2*c23*a23*b33*c32*a12^2+c23*a23*c33*b32*a12^2+c23*b23*a33*c32*a12^2+c23*a33*b33*a12^2*c22+c23*a33*c33*a12^2*b22+a13*c23^2*a32*b32*a12+c23^2*a33*a12*b12*a32+2*c32*a13^2*c23*b22*a32-c32*a13^2*c23*b32*a22-c32*a13^2*a22*b22*c33+2*c32*c13*a23^2*b12*a32-c32*c13*a23^2*b32*a12-c32*a23^2*b12*a12*c33-a13*b13*a23*c32^2*a22-a13*a23*b23*c32^2*a12+a13*c33^2*a22*b22*a12+a23*c33^2*a12*b12*a22+c33*a13*b13*c32*a22^2+c33*a13*b33*a22^2*c12-2*c33*b13*a33*a22^2*c12+c33*a23*b23*c32*a12^2+c33*a23*b33*a12^2*c22-2*c33*b23*a33*a12^2*c22-c12*b13*a32*c32*a23^2-c12*c13*a32*b32*a23^2-c12*a23^2*b33*c32*a12+2*c12*a23^2*c33*b32*a12-c12*a23^2*c33*b12*a32-a23*a33*b33*c12^2*a22-a23*b23*a33*c12^2*a32-c12*b13*a22*c22*a33^2-c12*c13*a22*b22*a33^2-c12*b23*a33^2*c22*a12-c12*c23*a33^2*b12*a22+2*c12*c23*a33^2*b22*a12-2*c13*a13*b23*c22*a32^2+c13*a13*c23*b22*a32^2-2*c13*a13*b33*c32*a22^2+c13*a13*c33*b32*a22^2+c13*b13*a23*c22*a32^2+c13*b13*a33*c32*a22^2+c13*a23*b23*a32^2*c12+c13*a23*c23*a32^2*b12+c13*a33*b33*a22^2*c12+c13*a33*c33*a22^2*b12+c13^2*a23*a32*b32*a22+c13^2*a33*a22*b22*a32-c22*a13^2*a32*c32*b23-c22*a13^2*a32*b32*c23-c22*a13^2*b33*c32*a22-c22*a13^2*c33*b22*a32+2*c22*a13^2*c33*b32*a22+2*c22*c13*a33^2*b12*a22-c22*c13*a33^2*b22*a12-c22*c23*a12*b12*a33^2-a13*b13*a33*c22^2*a32-a13*a33*b33*c22^2*a12+c23*a13*b13*c22*a32^2+c23*a13*b23*a32^2*c12-2*c23*b13*a23*a32^2*c12-c13*b13*a23*a32*c32*a22-c13*b13*a33*a22*c22*a32-c13*a13*c23*a32*b32*a22+2*c13*a13*b23*a32*c32*a22+c22*a13*b13*a32*c32*a23+c22*a13*b13*a33*c32*a22+c22*a13*c13*a32*b32*a23-2*c22*a13*c13*a33*b32*a22+c22*a13*c13*a33*b22*a32+c22*a13*b23*a33*c32*a12+c22*a13*c23*a33*b32*a12+c22*a13*c23*a33*b12*a32-2*c22*a13*a33*c33*b12*a22+c22*a13*a33*c33*b22*a12-2*c22*a23*b13*a33*c32*a12+c22*a23*c13*a33*b32*a12-2*c22*a23*c13*a33*b12*a32+c22*a23*a33*b12*a12*c33-c23*a13*b13*a32*c32*a22-c23*a13*b23*a32*c32*a12+2*c23*a13*b33*c32*a22*a12-c23*a13*b33*a32*c12*a22-c23*a13*b33*c22*a32*a12-c23*a13*c33*b32*a22*a12+2*c23*a13*c33*a32*b12*a22-c23*a13*c33*b22*a32*a12+2*c23*b13*a23*a32*c32*a12-c23*b13*a33*c32*a22*a12+2*c23*b13*a33*a32*c12*a22-c23*b13*a33*c22*a32*a12+2*c23*a23*b33*a12*c12*a32-c23*a23*c33*a12*b12*a32-c23*b23*a33*a12*c12*a32-c23*a33*b33*a12*c12*a22-c23*a33*c33*a12*b12*a22+c32*a13*c13*a23*b32*a22-2*c32*a13*c13*a23*b22*a32+c32*a13*c13*a22*b22*a33+c32*a13*a23*c23*b32*a12-2*c32*a13*a23*c23*b12*a32+c32*a13*a23*c33*b12*a22+c32*a13*a23*c33*b22*a12+c32*a13*c23*a33*b12*a22-2*c32*a13*c23*a33*b22*a12-2*c32*a23*c13*a33*b12*a22+c32*a23*c13*a33*b22*a12+c32*a23*c23*a12*b12*a33-c33*a13*b13*a22*c22*a32-c33*a13*b23*c32*a22*a12-c33*a13*b23*a32*c12*a22+2*c33*a13*b23*c22*a32*a12-c33*a13*b33*a22*c22*a12-c33*b13*a23*c32*a22*a12+2*c33*b13*a23*a32*c12*a22-c33*b13*a23*c22*a32*a12+2*c33*b13*a33*a22*c22*a12-c33*a23*b23*a12*c12*a32-c33*a23*b33*a12*c12*a22+2*c33*b23*a33*a12*c12*a22+c12*a13*a23*a32*c32*b23-2*c12*a23*a33*c33*b22*a12+c12*a23*a33*b33*c22*a12+c12*a23*a33*c33*b12*a22+c12*a13*a23*c33*b22*a32+c12*a13*b23*a33*c22*a32-2*c12*a13*b23*a33*c32*a22-2*c12*a13*a23*b33*c22*a32+c12*a13*a23*b33*c32*a22-2*c12*a13*a23*c33*b32*a22+c12*a13*c23*a33*b32*a22+c12*a23*c23*a33*b12*a32+c12*a23*b23*a33*c32*a12+c12*a13*a23*a32*b32*c23+c12*a13*a33*a22*b22*c33-2*c12*a13*c23*a33*b22*a32+c12*a13*a33*a22*c22*b33+c12*a23*b13*a33*c22*a32+c12*a23*c13*a33*b32*a22+c12*a23*c13*a33*b22*a32+c12*a23*b13*a33*c32*a22-2*c12*a23*c23*a33*b32*a12+2*c13*c23*a33*b32*a22*a12-c13*a23*b33*c22*a32*a12-c13*c23*a33*b22*a32*a12-c13*c23*a33*a32*b12*a22+2*c13*a13*b33*a22*c22*a32-c13*a33*b33*a22*c22*a12-c13*a33*c33*a22*b22*a12+2*c13*a23*b33*c32*a22*a12+2*c13*b23*a33*c22*a32*a12-c13*b23*a33*a32*c12*a22-c13*b23*a33*c32*a22*a12-c13*a23*c33*b32*a22*a12-c13*a23*c33*a32*b12*a22+2*c13*a23*c33*b22*a32*a12-c13*a23*b33*a32*c12*a22-c13*a23*c23*a32*b32*a12-c13*a23*b23*a32*c32*a12-c13*a13*c33*a22*b22*a32+c22*a13*a23*b33*c32*a12-2*c22*a13*a23*c33*b32*a12+c22*a13*a23*c33*b12*a32,-b13*a32^2*c12*a21^2-b13*a22^2*c12*a31^2+c13*a22^2*b12*a31^2+c13*a32^2*b12*a21^2-b23*a32^2*c22*a11^2-b23*a12^2*c22*a31^2+c23*a12^2*b22*a31^2+c23*a32^2*b22*a11^2-b33*a22^2*c32*a11^2-b33*a12^2*c32*a21^2+c33*a22^2*b32*a11^2+c33*a12^2*b32*a21^2+a13*c22*a21*b11*a32^2-2*a13*c22*a11*b21*a32^2-a13*b22*a21*c11*a32^2+2*a13*b22*a11*c21*a32^2-a13*c21*a32^2*b12*a21+a13*b21*a32^2*c12*a21+a13*c32*a31*b11*a22^2-2*a13*c32*a11*b31*a22^2-a13*b32*a31*c11*a22^2+2*a13*b32*a11*c31*a22^2-a13*c31*a22^2*b12*a31+a13*b31*a22^2*c12*a31+b13*a21*a32^2*c22*a11+b13*a32*a12*c32*a21^2+b13*a31*a22^2*c32*a11+b13*a22*a12*c22*a31^2-c13*a21*a32^2*b22*a11-c13*a32*a12*b32*a21^2-c13*a31*a22^2*b32*a11-c13*a22*a12*b22*a31^2-2*a23*c12*a21*b11*a32^2+a23*c12*a11*b21*a32^2+2*a23*b12*a21*c11*a32^2-a23*b12*a11*c21*a32^2-a23*c11*a32^2*b22*a11+a23*b11*a32^2*c22*a11+a23*c32*a31*b21*a12^2-2*a23*c32*a21*b31*a12^2-a23*b32*a31*c21*a12^2+2*a23*b32*a21*c31*a12^2-a23*c31*a12^2*b22*a31+a23*b31*a12^2*c22*a31+b23*a11*a32^2*c12*a21+b23*a32*a22*c32*a11^2+b23*a12*a22*c12*a31^2+b23*a31*a12^2*c32*a21-c23*a11*a32^2*b12*a21-c23*a32*a22*b32*a11^2-c23*a12*a22*b12*a31^2-c23*a31*a12^2*b32*a21-2*a33*c12*a31*b11*a22^2+a33*c12*a11*b31*a22^2+2*a33*b12*a31*c11*a22^2-a33*b12*a11*c31*a22^2-a33*c11*a22^2*b32*a11+a33*b11*a22^2*c32*a11-2*a33*c22*a31*b21*a12^2+a33*c22*a21*b31*a12^2+2*a33*b22*a31*c21*a12^2-a33*b22*a21*c31*a12^2-a33*c21*a12^2*b32*a21+a33*b21*a12^2*c32*a21+b33*a22*a32*c22*a11^2+b33*a11*a22^2*c12*a31+b33*a12*a32*c12*a21^2+b33*a21*a12^2*c22*a31-c33*a22*a32*b22*a11^2-c33*a11*a22^2*b12*a31-c33*a12*a32*b12*a21^2-c33*a21*a12^2*b22*a31-a23*a12*c32*a31*b11*a22-a23*a12*c32*a11*b21*a32+2*a23*a12*c32*a11*b31*a22+a23*a12*b32*a31*c11*a22+a23*a12*b32*a11*c21*a32-2*a23*a12*b32*a11*c31*a22+a23*a12*c31*a32*b22*a11+a23*a12*c31*a22*b12*a31-a23*a12*b31*a32*c22*a11-a23*a12*b31*a22*c12*a31-b23*a32*a11*a22*c12*a31+2*b23*a32*a11*a12*c22*a31-b23*a32*a11*a12*c32*a21-b23*a12*a31*a32*c12*a21-b23*a12*a31*a22*c32*a11+c23*a32*a11*a22*b12*a31-2*c23*a32*a11*a12*b22*a31+c23*a32*a11*a12*b32*a21+c23*a12*a31*a32*b12*a21+c23*a12*a31*a22*b32*a11+2*a33*a22*c12*a31*b21*a12+2*a33*a22*c12*a21*b11*a32-a33*a22*c12*a21*b31*a12-a33*a22*c12*a11*b21*a32-2*a33*a22*b12*a31*c21*a12-2*a33*a22*b12*a21*c11*a32+a33*a22*b12*a21*c31*a12+a33*a22*b12*a11*c21*a32+a33*a22*c11*a32*b22*a11-2*a33*a22*c11*a12*b22*a31+a33*a22*c11*a12*b32*a21-a33*a22*b11*a32*c22*a11+2*a33*a22*b11*a12*c22*a31-a33*a22*b11*a12*c32*a21-a33*a12*c22*a21*b11*a32+2*a33*a12*c22*a11*b21*a32-a33*a12*c22*a11*b31*a22+a33*a12*b22*a21*c11*a32-2*a33*a12*b22*a11*c21*a32+a33*a12*b22*a11*c31*a22+a33*a12*c21*a32*b12*a21-a33*a12*b21*a22*c32*a11-b33*a22*a11*a32*c12*a21-b33*a22*a11*a12*c22*a31+2*b33*a22*a11*a12*c32*a21-b33*a12*a21*a32*c22*a11-b33*a12*a21*a22*c12*a31+c33*a22*a11*a32*b12*a21+c33*a22*a11*a12*b22*a31-2*c33*a22*a11*a12*b32*a21+c33*a12*a21*a32*b22*a11+c33*a12*a21*a22*b12*a31+a33*a12*c21*a22*b32*a11-a33*a12*b21*a32*c12*a21-a13*a32*c22*a31*b11*a22+2*a13*a32*c22*a31*b21*a12-a13*a32*c22*a21*b31*a12+2*a13*a32*c22*a11*b31*a22+a13*a32*b22*a31*c11*a22-2*a13*a32*b22*a31*c21*a12+a13*a32*b22*a21*c31*a12-2*a13*a32*b22*a11*c31*a22+a13*a32*c21*a22*b12*a31-2*a13*a32*c21*a22*b32*a11+a13*a32*c21*a12*b32*a21-a13*a32*b21*a22*c12*a31+2*a13*a32*b21*a22*c32*a11-a13*a32*b21*a12*c32*a21-a13*a22*c32*a31*b21*a12-a13*a22*c32*a21*b11*a32+2*a13*a22*c32*a21*b31*a12+a13*a22*b32*a31*c21*a12+a13*a22*b32*a21*c11*a32-2*a13*a22*b32*a21*c31*a12+a13*a22*c31*a32*b12*a21+a13*a22*c31*a12*b22*a31-a13*a22*b31*a32*c12*a21-a13*a22*b31*a12*c22*a31+2*b13*a32*a21*a22*c12*a31-b13*a32*a21*a22*c32*a11-b13*a32*a21*a12*c22*a31-b13*a22*a31*a32*c22*a11-b13*a22*a31*a12*c32*a21-2*c13*a32*a21*a22*b12*a31+c13*a32*a21*a22*b32*a11+c13*a32*a21*a12*b22*a31+c13*a22*a31*a32*b22*a11+c13*a22*a31*a12*b32*a21+2*a23*a32*c12*a31*b11*a22-a23*a32*c12*a31*b21*a12+2*a23*a32*c12*a21*b31*a12-a23*a32*c12*a11*b31*a22-2*a23*a32*b12*a31*c11*a22+a23*a32*b12*a31*c21*a12-2*a23*a32*b12*a21*c31*a12+a23*a32*b12*a11*c31*a22+a23*a32*c11*a22*b32*a11+a23*a32*c11*a12*b22*a31-2*a23*a32*c11*a12*b32*a21-a23*a32*b11*a22*c32*a11-a23*a32*b11*a12*c22*a31+2*a23*a32*b11*a12*c32*a21,b23*a13^2*c21*a32^2+b23*a33^2*c21*a12^2-c23*a13^2*b21*a32^2-c23*a33^2*b21*a12^2+b13*a23^2*c11*a32^2+b13*a33^2*c11*a22^2-c13*a23^2*b11*a32^2-c13*a33^2*b11*a22^2+b33*a23^2*c31*a12^2-c33*a23^2*b31*a12^2-c33*a13^2*b31*a22^2+b33*a13^2*c31*a22^2-2*a13^2*c33*a21*b32*a22+2*a13^2*b33*a21*c32*a22-a13^2*b33*a21*c22*a32-2*a13^2*c23*a31*b22*a32-a13^2*b23*a32*c32*a21-a13^2*b23*a31*c32*a22+a13^2*c23*a32*b32*a21+2*a13^2*b23*a31*c22*a32+a13^2*c23*a31*b32*a22+c23*a13^2*a32*b31*a22+c23*a13*a23*b11*a32^2+c23*a23*a33*b31*a12^2+c23*a33^2*a12*b11*a22-b13*a23^2*a31*c32*a12-b13*a23^2*a32*c32*a11+2*b13*a23^2*a31*c12*a32+c13*a23^2*a31*b32*a12+c13*a23^2*a32*b32*a11-2*c13*a23^2*a31*b12*a32+2*a23^2*b33*a11*c32*a12-a23^2*b33*a11*c12*a32-a23^2*b33*a12*c12*a31-2*a23^2*c33*a11*b32*a12+a23^2*c33*a11*b12*a32+a23^2*c33*a12*b12*a31-b23*a13^2*c31*a32*a22-b23*a13*a23*c11*a32^2-b23*a23*a33*c31*a12^2-b23*a33^2*a12*c11*a22+c33*a13^2*a22*b21*a32+c33*a13*a33*b11*a22^2+c33*a23^2*a12*b11*a32+c33*a23*a33*b21*a12^2-b33*a13^2*a22*c21*a32-b33*a13*a33*c11*a22^2-b33*a23^2*a12*c11*a32-b33*a23*a33*c21*a12^2-b13*a23^2*c31*a32*a12-b13*a33^2*a22*c21*a12-b13*a13*a23*c21*a32^2-b13*a13*a33*c31*a22^2+c13*a13*a23*b21*a32^2+c13*a13*a33*b31*a22^2+c13*a23^2*a32*b31*a12+c13*a33^2*a22*b21*a12-b23*a33^2*a12*c12*a21-b23*a33^2*a11*c12*a22+2*b23*a33^2*a11*c22*a12+c23*a33^2*a12*b12*a21+c23*a33^2*a11*b12*a22-2*c23*a33^2*a11*b22*a12+2*b13*a33^2*a21*c12*a22-b13*a33^2*a21*c22*a12-b13*a33^2*a22*c22*a11-2*c13*a33^2*a21*b12*a22+c13*a33^2*a21*b22*a12+c13*a33^2*a22*b22*a11+a13^2*c33*a22*b22*a31+a13^2*c33*a21*b22*a32-a13^2*b33*a22*c22*a31+a23*b13*a33*a11*c22*a32+a23*b13*a33*a31*c22*a12+a23*b13*a33*a11*c32*a22-2*a23*b13*a33*a21*c12*a32-c33*a13*a23*a32*b21*a12+2*c33*a13*a23*a22*b31*a12-c33*a13*a23*b11*a32*a22-2*b13*a23*a33*c11*a32*a22+b13*a23*a33*a22*c31*a12+b13*a23*a33*c21*a32*a12+b13*a13*a23*c31*a32*a22+b13*a13*a33*a22*c21*a32-c13*a13*a23*a32*b31*a22-c13*a13*a33*a22*b21*a32-c13*a23*a33*a32*b21*a12-c13*a23*a33*a22*b31*a12+2*c13*a23*a33*b11*a32*a22-2*a23*b13*a33*a31*c12*a22+a23*b13*a33*a21*c32*a12-a23*c13*a33*a11*b22*a32-a23*c13*a33*a31*b22*a12+2*a23*c13*a33*a21*b12*a32+2*a23*c13*a33*a31*b12*a22-a23*c13*a33*a21*b32*a12-a23*c13*a33*a11*b32*a22-2*a23*b23*a33*a11*c32*a12+a23*b23*a33*a11*c12*a32+a23*b23*a33*a12*c12*a31+2*a23*c23*a33*a11*b32*a12-a23*c23*a33*a11*b12*a32-a23*c23*a33*a12*b12*a31+a23*a33*b33*a11*c12*a22-2*a23*a33*b33*a11*c22*a12+a23*a33*b33*a12*c12*a21-a23*a33*c33*a11*b12*a22+2*a23*a33*c33*a11*b22*a12-a23*a33*c33*a12*b12*a21+b23*a13*a23*c31*a32*a12+b23*a13*a33*c11*a32*a22+b23*a13*a33*a22*c31*a12-2*b23*a13*a33*c21*a32*a12+b23*a23*a33*a12*c11*a32-c23*a13*a23*a32*b31*a12+2*c23*a13*a33*a32*b21*a12-c23*a13*a33*a22*b31*a12-c23*a13*a33*b11*a32*a22-c23*a23*a33*a12*b11*a32+b33*a13*a23*c11*a32*a22-2*b33*a13*a23*a22*c31*a12+b33*a13*a23*c21*a32*a12+b33*a13*a33*a22*c21*a12+b33*a23*a33*a12*c11*a22-c33*a13*a33*a22*b21*a12-c33*a23*a33*a12*b11*a22+a13*a23*b33*a11*c22*a32+a13*a23*b33*a31*c22*a12-2*a13*a23*b33*a11*c32*a22+a13*a23*b33*a21*c12*a32+a13*a23*b33*a31*c12*a22-2*a13*a23*b33*a21*c32*a12-a13*a23*c33*a11*b22*a32-a13*a23*c33*a31*b22*a12-a13*a23*c33*a21*b12*a32-a13*a23*c33*a31*b12*a22+2*a13*a23*c33*a21*b32*a12+2*a13*a23*c33*a11*b32*a22-2*a13*b23*a33*a11*c22*a32-2*a13*b23*a33*a31*c22*a12+a13*b23*a33*a11*c32*a22+a13*b23*a33*a21*c12*a32+a13*b23*a33*a31*c12*a22+a13*b23*a33*a21*c32*a12-a13*c13*a33*a22*b22*a31+a13*b13*a23*a32*c32*a21-a13*c13*a23*a32*b32*a21+a13*b13*a23*a31*c32*a22-2*a13*b13*a23*a31*c22*a32+a13*a33*b33*a22*c22*a11+a13*a33*b33*a21*c22*a12-2*a13*a33*b33*a21*c12*a22-a13*a33*c33*a22*b22*a11-a13*a33*c33*a21*b22*a12+2*a13*a33*c33*a21*b12*a22+2*a13*c23*a33*a11*b22*a32+2*a13*c23*a33*a31*b22*a12-a13*c23*a33*a21*b12*a32-a13*c23*a33*a31*b12*a22-a13*c23*a33*a21*b32*a12-a13*c23*a33*a11*b32*a22-a13*c13*a33*a21*b22*a32+2*a13*c13*a23*a31*b22*a32+2*a13*c13*a33*a21*b32*a22-a13*c13*a23*a31*b32*a22+a13*b13*a33*a22*c22*a31-2*a13*b13*a33*a21*c32*a22+a13*b13*a33*a21*c22*a32+a13*a23*b23*a31*c32*a12+a13*a23*b23*a32*c32*a11-2*a13*a23*b23*a31*c12*a32-a13*a23*c23*a31*b32*a12-a13*a23*c23*a32*b32*a11+2*a13*a23*c23*a31*b12*a32,-b23*a33^2*c11^2*a21-b33*a23^2*c11^2*a31-c13*b13*a23*a31^2*c21-c13*b13*a33*c31*a21^2+c21*c23*b11*a11*a33^2+a13*b13*a33*c21^2*a31+a13*b33*a33*c21^2*a11+c21*b23*c31*a31*a13^2+c21*c23*b31*a31*a13^2+c21*b33*a13^2*c31*a21-2*c21*c33*a13^2*b31*a21+c21*c33*a13^2*b21*a31-2*c21*c13*a33^2*b11*a21+c21*c13*a33^2*b21*a11-c23*a13*b13*a31^2*c21-c23*a13*b23*a31^2*c11+2*c23*b13*a23*a31^2*c11+2*c23*a23*b33*c31*a11^2-c23^2*a33*a11*b11*a31-a13*c23^2*a31*b31*a11-c23*a23*c33*b31*a11^2-c23*b23*a33*c31*a11^2-c23*a33*b33*a11^2*c21-c23*a33*c33*a11^2*b21+c31*a13^2*b21*a21*c33+c31*a13^2*c23*b31*a21-2*c31*a13^2*c23*b21*a31+c31*c13*a23^2*b31*a11-2*c31*c13*a23^2*b11*a31+c31*a23^2*b11*a11*c33+a13*b23*a23*c31^2*a11+a13*b13*a23*c31^2*a21-a13*c33^2*a21*b21*a11-a23*c33^2*a11*b11*a21-c33*a13*b13*c31*a21^2-c33*a13*b33*a21^2*c11+2*c33*b13*a33*a21^2*c11-c33*a23*b23*c31*a11^2-c33*a23*b33*a11^2*c21+2*c33*b23*a33*a11^2*c21+c11*b33*a23^2*c31*a11+c11*c33*a23^2*b11*a31-2*c11*c33*a23^2*b31*a11+c11*b23*a33^2*c21*a11+a23*b33*a33*c11^2*a21+c11*c23*a33^2*b11*a21-2*c11*c23*a33^2*b21*a11+c11*b13*c31*a31*a23^2+c11*b13*c21*a21*a33^2+c11*c13*b31*a31*a23^2+c11*c13*b21*a21*a33^2+a23*b23*a33*c11^2*a31-c13^2*a23*a31*b31*a21-c13^2*a33*a21*b21*a31-c13*a23*b23*a31^2*c11-c13*a23*c23*a31^2*b11-c13*a33*b33*a21^2*c11-c13*a33*c33*a21^2*b11+2*c13*a13*b23*a31^2*c21-c13*a13*c23*b21*a31^2+2*c13*a13*b33*c31*a21^2-c13*a13*c33*a21^2*b31+c13^2*a33*a21^2*b31+c13^2*a23*b21*a31^2-b33*a13^2*c21^2*a31-b13*a33^2*c21^2*a11+a13*c23^2*a31^2*b11+c23^2*a33*b31*a11^2-a13^2*b23*c31^2*a21-b13*a23^2*c31^2*a11+a13*c33^2*a21^2*b11+a23*c33^2*a11^2*b21-c11*a13*b23*c31*a31*a23-c11*a13*c23*b31*a31*a23-c11*a13*b33*a23*c31*a21+2*c11*a13*b33*a23*c21*a31+2*c11*a13*c33*a23*b31*a21-c11*a13*c33*a23*b21*a31-c11*a13*b23*a33*c21*a31+2*c11*a13*b23*a33*c31*a21+2*c11*a13*c23*a33*b21*a31-c11*a13*c23*a33*b31*a21-c11*a13*b33*c21*a21*a33-c11*a13*c33*b21*a21*a33-c11*b13*a23*a33*c31*a21-c11*b13*a23*a33*c21*a31-c11*c13*a23*a33*b31*a21-c11*c13*a23*a33*b21*a31+c13*a23*b33*c21*a31*a11+c33*a23*b23*a11*c11*a31+c33*a23*b33*a11*c11*a21-2*c33*b23*a33*a11*c11*a21+c33*a13*b13*a21*c21*a31+c33*a13*b23*a31*c11*a21-2*c33*a13*b23*c21*a31*a11+c33*a13*b23*c31*a21*a11-2*c23*a23*b33*a11*c11*a31+c23*a23*c33*a11*b11*a31+c23*b23*a33*a11*c11*a31+c23*a33*b33*a11*c11*a21+c23*a33*c33*a11*b11*a21+c23*a13*b13*a31*c31*a21+c23*a13*b23*a31*c31*a11+c23*a13*b33*a31*c11*a21-2*c23*a13*b33*c31*a21*a11+c23*a13*b33*c21*a31*a11-2*c23*a13*c33*a21*b11*a31+c23*a13*c33*a21*b31*a11+c23*a13*c33*a11*b21*a31-2*c23*b13*a23*a31*c31*a11-c31*a13*c33*a23*b11*a21-c31*a13*c33*a23*b21*a11+2*c31*a13*c23*a23*b11*a31-c31*a13*c23*a23*b31*a11-c31*a13*c23*a33*b11*a21+2*c31*a13*c23*a33*b21*a11+2*c31*a13*c13*a23*b21*a31-c31*a13*c13*b21*a21*a33-c31*a13*c13*a23*b31*a21+2*c31*c13*a23*a33*b11*a21-c31*c13*a23*a33*b21*a11-c31*a23*c23*b11*a11*a33+c33*a13*b33*a21*c21*a11-2*c33*b13*a23*a31*c11*a21+c33*b13*a23*c31*a21*a11+c33*b13*a23*c21*a31*a11-2*c33*b13*a33*a21*c21*a11-2*c13*a13*b33*a21*c21*a31+c13*b23*a33*c31*a21*a11-2*c13*b23*a33*c21*a31*a11+c13*b23*a33*a31*c11*a21+c13*a23*c33*a21*b11*a31+c13*a23*c33*a21*b31*a11-2*c13*a23*c33*a11*b21*a31-2*c13*a23*b33*c31*a21*a11+c13*a23*c23*a31*b31*a11+c13*a23*b23*a31*c31*a11+c13*a13*c33*a21*b21*a31+c13*b13*a23*a31*c31*a21+c13*b13*a33*a21*c21*a31+c13*a13*c23*a31*b31*a21-2*c13*a13*b23*a31*c31*a21+c23*b13*a33*c31*a21*a11+c23*b13*a33*c21*a31*a11+2*c11*a23*c23*a33*b31*a11-c11*a23*c23*a33*b11*a31-c11*a23*b33*a33*c21*a11-c11*a23*c33*a33*b11*a21+2*c11*a23*c33*a33*b21*a11-c11*a23*b23*a33*c31*a11-c21*a13*c33*a33*b21*a11+2*c21*b13*a23*a33*c31*a11-c21*a23*c33*b11*a11*a33-c21*a13*c13*b31*a31*a23-c21*a13*c13*a33*b21*a31+2*c21*a13*c13*a33*b31*a21+2*c21*c13*a23*a33*b11*a31-c21*c13*a23*a33*b31*a11-2*c23*b13*a33*a31*c11*a21+c13*a33*b33*a21*c21*a11+c13*a33*c33*a21*b21*a11-2*c13*c23*a33*a21*b31*a11+c13*c23*a33*a11*b21*a31+c13*c23*a33*a21*b11*a31+c13*a23*b33*a31*c11*a21-c21*a13*b13*c31*a31*a23-c21*a13*b13*a33*c31*a21-c21*a13*b23*a33*c31*a11-c21*a13*c23*a33*b31*a11-c21*a13*c23*a33*b11*a31-c21*a13*b33*a23*c31*a11-c21*a13*c33*a23*b11*a31+2*c21*a13*c33*a23*b31*a11+2*c21*a13*c33*a33*b11*a21,b31^2*a13*c12*b23^2-b23^2*c13*b31^2*a12-b23^2*c33*b11^2*a32-b33^2*c23*b11^2*a22+b11^2*a33*c32*b23^2+b11^2*a23*c22*b33^2+b21^2*a13*c12*b33^2-b33^2*c13*b21^2*a12-b13^2*c23*b31^2*a22-b13^2*c33*b21^2*a32+b31^2*a23*c22*b13^2+b21^2*a33*c32*b13^2+b13^2*b32*c23*b21*a31-2*b13^2*b32*c23*b31*a21+b13^2*b32*b21*a21*c33+b13^2*b21*b31*a32*c23+b13^2*b21*c33*b31*a22+2*b31*b32*b13^2*c21*a23+b13*b23*c13*b31^2*a22-b13*b31^2*a13*c22*b23-b13*b31^2*a23*c12*b23-b22*b31*b13^2*c31*a23-b22*b31*b13^2*c21*a33-b21*b31*a33*c22*b13^2-b21*b32*b13^2*c31*a23-b21*b32*b13^2*c21*a33+2*b21*b22*b13^2*c31*a33-b21*b31*a23*c32*b13^2+b13^2*b22*b31*a31*c23+b13^2*b22*c33*b31*a21-2*b13^2*b22*c33*b21*a31+b13*b33*c33*b21^2*a12+b13*b33*c13*b21^2*a32-b13*b21^2*a13*c32*b33-b13*b21^2*a33*c12*b33+b13*b23*c23*b31^2*a12-b11^2*b23*a23*c32*b33+2*b11*b12*b23^2*c31*a33+2*b11*b12*b33^2*c21*a23+2*b31*b32*b23^2*c11*a13-2*b23^2*b31*c13*b32*a11-b11*b31*a33*c12*b23^2-b11*b32*b23^2*c11*a33-b11*b32*b23^2*c31*a13+b11*b23^2*c33*b31*a12-2*b11*b23^2*c33*b12*a31+b11*b23^2*b31*a32*c13+b11*b23^2*c33*b32*a11+b11*b23^2*b32*a31*c13-b11*b31*a13*c32*b23^2-b11^2*b23*a33*c22*b33-b11*b22*b33^2*c21*a13-b11*b22*b33^2*c11*a23-b11*b21*a13*c22*b33^2-b11*b21*a23*c12*b33^2+b11*b33^2*b21*a22*c13+b11*b33^2*b22*a21*c13+b11*b33^2*c23*b21*a12-2*b11*b33^2*c23*b12*a21+b11*b33^2*c23*b22*a11+b23*b33*c23*b11^2*a32+b23*b33*c33*b11^2*a22+2*b21*b22*b33^2*c11*a13-2*b21*b33^2*c13*b22*a11+b12*b33^2*b21*a21*c13+b12*b33^2*c23*b21*a11-b12*b21*b33^2*c21*a13-b12*b21*b33^2*c11*a23+b12*b23^2*b31*a31*c13+b12*b23^2*c33*b31*a11-b12*b31*b23^2*c11*a33-b12*b31*b23^2*c31*a13+b12*b13*b21*b33*c31*a23+b12*b13*b21*b33*c21*a33-b12*b13*b23*b31*a31*c23+2*b12*b13*b23*c33*b21*a31-b12*b13*b23*c33*b31*a21+b12*b13*b31*b23*c31*a23+b12*b13*b31*b23*c21*a33-2*b12*b13*b31*b33*c21*a23-b12*b13*b33*c23*b21*a31+2*b12*b13*b33*c23*b31*a21-b12*b13*b33*b21*a21*c33+b12*b23*b31*b33*c21*a13+b12*b23*b31*b33*c11*a23-b12*b23*b33*c33*b21*a11-b12*b23*b33*c23*b31*a11-b12*b23*b33*c13*b31*a21-b12*b23*b33*c13*b21*a31+b12*b21*b23*b33*c31*a13+b12*b21*b23*b33*c11*a33-2*b12*b13*b21*b23*c31*a33-2*b11*b12*b23*b33*c31*a23-2*b11*b12*b23*b33*c21*a33-b11*b13*b33*b21*a22*c33-b11*b13*b33*b22*a21*c33-b11*b13*b33*c23*b22*a31+2*b11*b13*b33*c23*b32*a21+2*b11*b13*b33*c23*b31*a22-b11*b13*b33*c23*b21*a32-2*b11*b13*b21*a33*c32*b23-2*b11*b13*b22*b23*c31*a33+b11*b13*b23*a23*b31*c32+b11*b13*b23*a23*c31*b32+b11*b13*b23*a33*b32*c21+b11*b13*b23*a33*b31*c22-b13*b22*b33*c23*b31*a11-b13*b22*b33*c13*b31*a21+2*b13*b23*b31*c23*b32*a11+2*b13*b23*b31*c13*b32*a21-b11*b23*b33*c23*b31*a12-b11*b23*b33*c33*b21*a12-b11*b23*b33*c13*b21*a32+b11*b23*b31*a13*c22*b33-b11*b23*b33*c13*b31*a22-b11*b23*b33*c23*b32*a11+2*b11*b23*b33*c23*b12*a31-b11*b23*b33*c33*b22*a11+2*b11*b23*b33*c33*b12*a21-b11*b23*b33*c13*b32*a21-b11*b23*b33*c13*b22*a31+b11*b23*b31*a23*c12*b33+b11*b21*b23*a13*c32*b33+b11*b21*b23*a33*c12*b33+b11*b22*b23*b33*c31*a13+b11*b22*b23*b33*c11*a33-2*b22*b23*b31*b33*c11*a13+2*b22*b23*b33*c13*b31*a11-2*b13*b31*b32*b23*c21*a13-2*b13*b31*b32*b23*c11*a23-2*b21*b23*b31*a13*c12*b33-2*b21*b23*b32*b33*c11*a13+2*b21*b23*b33*c13*b32*a11+2*b21*b23*b33*c13*b31*a12-b13*b22*b23*c33*b31*a11+b13*b22*b31*b33*c21*a13+b13*b22*b31*b33*c11*a23+b13*b22*b31*b23*c11*a33+b13*b22*b31*b23*c31*a13-b13*b21*b33*c13*b31*a22-b13*b21*b33*c23*b32*a11+2*b13*b21*b33*c33*b22*a11-b13*b21*b33*c13*b32*a21+2*b13*b21*b33*c13*b22*a31+b13*b21*b31*a23*c12*b33+b13*b21*b31*a33*c12*b23+b13*b21*b32*b33*c21*a13+b13*b21*b32*b33*c11*a23+b13*b21*b32*b23*c11*a33+b13*b21*b32*b23*c31*a13-b13*b21*b33*c23*b31*a12-2*b13*b21*b22*b33*c31*a13-2*b13*b21*b22*b33*c11*a33-b13*b21*b23*c33*b31*a12-b13*b21*b23*b31*a32*c13-b13*b21*b23*c33*b32*a11-b13*b21*b23*b32*a31*c13+b13*b21*b31*a13*c32*b23+b13*b21*b31*a13*c22*b33-b13*b22*b23*b31*a31*c13-b11*b13*b23*b31*a32*c23+2*b11*b13*b23*c33*b21*a32-b11*b13*b23*c33*b31*a22+b11*b13*b21*a33*c22*b33+b11*b13*b22*b33*c31*a23+b11*b13*b22*b33*c21*a33+2*b11*b13*b23*c33*b22*a31-b11*b13*b23*c33*b32*a21-b11*b13*b23*b32*a31*c23-2*b11*b13*b31*a23*c22*b33-2*b11*b13*b32*b33*c21*a23+b11*b13*b21*a23*c32*b33+b11*b23*b32*b33*c21*a13+b11*b23*b32*b33*c11*a23,-b13*b22*c22*a13*c32*b33-b32*a33*c12^2*b23^2+b23*c13^2*b32^2*a22-b12*a13*c32^2*b23^2+b23*c33^2*b12^2*a22+b33*c23^2*b12^2*a32-b12*a13*c22^2*b33^2-b22*a23*c32^2*b13^2-b32*a33*c22^2*b13^2+b13*c33^2*b22^2*a12+b13*c23^2*b32^2*a12+b33*c13^2*b22^2*a32-b22*a23*c12^2*b33^2+b32*c23*b13^2*c22*a32+b32*c13*b23^2*c12*a32-b33*c22*a33*b12^2*c23-b33*c12*a33*b22^2*c13-b12^2*c23*a23*c32*b33+2*b12^2*c23*a33*c32*b23+2*b12^2*c33*a23*c22*b33-b12^2*c33*a33*c22*b23-b23*c23*c33*b12^2*a32-b33*c23*c33*b12^2*a22+b12*b13*a33*c22^2*b33-b12*b13*a32*b32*c23^2+b12*b13*a23*c32^2*b23-b12*b13*a22*b22*c33^2+b12*c12*a33*c32*b23^2+b12*c13*a32*c32*b23^2+b12*c33*b23^2*c32*a12-2*b12*c33*b23^2*c12*a32-b12*b23*c33^2*b22*a12+b12*c12*a23*c22*b33^2+b12*c13*a22*c22*b33^2-2*b12*c23*b33^2*c12*a22+b12*c23*b33^2*c22*a12-b12*b33*c23^2*b32*a12-b13*c12*a33*b22^2*c33-b13*c13*c33*b22^2*a32+2*b13*c32*a33*b22^2*c13-b13*c32*a13*b22^2*c33+b13*b22*a13*c32^2*b23-b13*c12*a23*b32^2*c23-b13*c13*c23*b32^2*a22-b13*c22*a13*b32^2*c23+2*b13*c22*a23*b32^2*c13+b13*b32*a13*c22^2*b33-2*b13^2*c22*c33*b22*a32+b13^2*c22*c33*b32*a22+b13^2*c32*c23*b22*a32-2*b13^2*c32*c23*b32*a22+b22*c22*a33*c32*b13^2+b32*c22*a23*c32*b13^2+b22*c33*b13^2*c32*a22+b22*b23*a33*c12^2*b33-b22*b23*b32*a32*c13^2+b22*c12*a13*c22*b33^2+b22*c13*b33^2*c12*a22-2*b22*c13*b33^2*c22*a12+b22*c23*c12*a12*b33^2-b22*b33*c13^2*b32*a22-b22^2*c13*a13*c32*b33+2*b22^2*c33*a13*c12*b33-b33*c13*c33*b22^2*a12+2*b23*c12*a13*b32^2*c23-b23*c12*a23*b32^2*c13-b23*c13*c23*b32^2*a12-b23*c22*a13*b32^2*c13+b23*b32*a23*c12^2*b33-b23*c32*a23*b12^2*c33+b23^2*c12*c33*b32*a12-2*b23^2*c32*c13*b32*a12+b32*c12*a13*c32*b23^2+2*b13*b22*c12*a23*c32*b33+b13*b22*c12*a23*b32*c33-b13*b22*c12*a33*c32*b23+b13*b22*c12*a33*b32*c23-b13*b22*c12*a33*c22*b33+b13*b22*c13*a32*b32*c23+2*b13*b22*c13*b33*c22*a32-b13*b22*c13*b33*c32*a22+b13*b22*c13*c33*b32*a22+b13*b22*c22*a13*b32*c33-2*b13*b22*c22*a33*b32*c13-b13*b22*c23*b33*c12*a32-2*b13*b22*c23*c33*b32*a12+b13*b22*c32*a13*b32*c23-2*b13*b22*c32*a23*b32*c13-b13*b22*c33*b33*c12*a22-b13*b23*c12*a32*b32*c23-b13*b23*c12*c33*b32*a22-b13*b23*c22*b32*a32*c13+2*b13*b23*c32*c13*b32*a22-b13*b32*c12*a23*c32*b23-b13*b32*c12*a23*c22*b33+2*b13*b32*c12*a33*c22*b23-b13*b32*c22*a13*c32*b23-2*b22*b12*c33*a13*c22*b33+b22*b12*c33*a33*c12*b23-2*b22*b12*c13*a33*c32*b23+b22*b12*c23*a13*c32*b33-b22*b13*c13*a32*c32*b23-b22*b13*c23*b33*c32*a12-b22*b13*c33*b23*c32*a12+2*b22*b13*c33*b23*c12*a32+2*b22*b13*c33*b33*c22*a12-b22*b23*c12*a13*c32*b33-2*b22*b23*c12*a13*b32*c33+2*b22*b23*c13*b33*c32*a12-b22*b23*c13*b33*c12*a32+b22*b23*c13*c33*b32*a12+b22*b23*c32*a13*b32*c13-b22*b23*c33*c12*a12*b33+b22*b33*c13*c23*b32*a12+b23*b12*c22*a13*b32*c33-2*b23*b12*c32*a13*b32*c23+b23*b12*c32*a13*b22*c33-b23*b13*c22*c33*b32*a12+2*b23*b13*c32*c23*b32*a12+b23*b22*c12*a33*b32*c13-b23*b32*c12*a13*c22*b33-2*b32*b12*c13*a23*c22*b33+b32*b12*c23*a23*c12*b33-b32*b13*c13*a22*c22*b33+2*b32*b13*c23*b33*c12*a22-b32*b13*c23*b33*c22*a12+b32*b22*c13*a13*c22*b33-2*b32*b22*c23*a13*c12*b33-b32*b23*c13*b33*c12*a22+2*b32*b23*c13*b33*c22*a12-b32*b23*c23*c12*a12*b33+b33*b22*c12*a23*b32*c13+b33*b12*c22*a13*b32*c23-b12*b13*c22*a23*c32*b33-2*b12*b13*c22*a23*b32*c33-b12*b13*c22*a33*c32*b23+b12*b13*c22*a33*b22*c33-b12*b13*c23*a32*c32*b23-b12*b13*c23*b33*c22*a32+2*b12*b13*c23*b33*c32*a22+b12*b13*c23*c33*b22*a32+b12*b13*c23*c33*b32*a22+b12*b13*c32*a23*b32*c23-2*b12*b13*c32*a33*b22*c23+2*b12*b13*c33*b23*c22*a32-b12*b13*c33*b23*c32*a22-b12*b13*c33*a22*c22*b33+b12*b22*c23*a33*c12*b33-2*b12*b22*c33*a23*c12*b33+b12*b22*c13*a23*c32*b33+b12*b22*c13*a33*c22*b33-b12*b23*c12*a23*c32*b33+b12*b23*c12*a23*b32*c33-2*b12*b23*c12*a33*b32*c23-b12*b23*c12*a33*c22*b33+b12*b23*c13*a32*b32*c23-b12*b23*c13*b33*c22*a32-b12*b23*c13*b33*c32*a22+b12*b23*c13*c33*b22*a32-2*b12*b23*c13*c33*b32*a22+2*b12*b23*c22*a13*c32*b33+b13*b12*c32*a23*b22*c33+b12*b23*c22*a33*b32*c13-b12*b23*c23*b33*c32*a12+2*b12*b23*c23*b33*c12*a32+b12*b23*c23*c33*b32*a12+b12*b23*c32*a23*b32*c13+2*b12*b23*c33*b33*c12*a22-b12*b23*c33*b33*c22*a12-2*b12*b33*c13*c23*b22*a32+b12*b33*c13*c23*b32*a22+b12*b33*c13*a22*b22*c33+b12*b33*c23*c33*b22*a12+b13*b12*c22*a33*b32*c23,-c23^2*b33*c12^2*a31-c33^2*b23*c12^2*a21+c12^2*c23^2*b31*a33+c12^2*c33^2*b21*a23+c22^2*c13^2*b31*a33-c13^2*b33*c22^2*a31-c13^2*b23*c32^2*a21+c32^2*c13^2*b21*a23+c22^2*c33^2*b11*a13-c33^2*b13*c22^2*a11-c23^2*b13*c32^2*a11+c32^2*c23^2*b11*a13-c11*c22*a13*b22*c33^2-c11*c22*a23*b12*c33^2+c11*c23^2*c32*a32*b13+c11*c23^2*b33*c32*a12-2*c11*c23^2*b33*c12*a32-c11*c32*a33*b12*c23^2-c11*c32*a13*b32*c23^2+c11*c33^2*a22*c22*b13-2*c11*c33^2*b23*c12*a22+c11*c33^2*b23*c22*a12+2*c11*c12*a33*b32*c23^2+2*c11*c12*a23*b22*c33^2-c12*c31*a33*b12*c23^2-c12*c32*c23^2*b11*a33-c12*c32*c23^2*b31*a13+c12*c23^2*b33*c31*a12+c12*c23^2*c31*a32*b13-c12*c22*c33^2*b11*a23+2*c21*c22*a33*b32*c13^2-c21*c32*a33*b22*c13^2-c21*c32*a23*b32*c13^2+c12*c23^2*b33*c32*a11+c12*c23^2*c32*a31*b13-c12*c31*a13*b32*c23^2+c23*c33*b23*c12^2*a31+c23*c33*b33*c12^2*a21-c12*c22*c33^2*b21*a13-c12*c21*a13*b22*c33^2-c12*c21*a23*b12*c33^2+c12*c33^2*b23*c21*a12+c12*c33^2*c21*a22*b13+c12*c33^2*c22*a21*b13+c12*c33^2*b23*c22*a11-c12^2*c23*c33*b31*a23-c12^2*c23*c33*b21*a33+2*c31*c32*a23*b22*c13^2+c13*c33*b13*c22^2*a31+c13*c33*b33*c22^2*a11-c13*c22^2*c33*b11*a33-c13*c22^2*c33*b31*a13+c13*c23*b23*c32^2*a11+c13*c23*b13*c32^2*a21+c13^2*c21*a32*c32*b23-2*c13^2*c21*b33*c22*a32+c13^2*c21*b33*c32*a22+c13^2*c22*c32*a31*b23+c13^2*c22*b33*c32*a21+c13^2*c22*c31*a32*b23+c13^2*c22*b33*c31*a22-2*c13^2*c31*b23*c32*a22-c22*c31*a33*b22*c13^2-c22*c32*c13^2*b31*a23-c22*c32*c13^2*b21*a33-c22*c31*a23*b32*c13^2-c13*c32^2*c23*b21*a13-c13*c32^2*c23*b11*a23+2*c21*c22*a13*b12*c33^2-2*c21*c33^2*b13*c22*a12-2*c23^2*c31*b13*c32*a12+2*c31*c32*a13*b12*c23^2-2*c12*c13*c22*c23*b31*a33+c12*c13*c22*c33*b31*a23+c12*c13*c22*c33*b21*a33-c12*c13*c23*c31*a32*b23-c12*c13*c23*b33*c31*a22+2*c12*c13*c23*b33*c21*a32+2*c12*c13*c23*b33*c22*a31+c12*c23*c31*a13*b22*c33+c11*c13*c22*a33*b22*c33-c12*c23*c33*b33*c21*a12-c12*c23*c33*b13*c21*a32-c12*c23*c33*b13*c31*a22-c12*c23*c33*b23*c32*a11+c12*c22*c23*c33*b31*a13+c12*c22*c23*c33*b11*a33-c12*c13*c33*c21*a22*b33+c12*c21*c23*a33*b12*c33+c12*c13*c21*a23*b32*c33-2*c12*c13*c21*a33*b32*c23+c12*c13*c21*a33*b22*c33+c12*c21*c23*a13*b32*c33+c12*c23*c31*a23*b12*c33-c12*c13*c33*c22*a21*b33-c12*c23*c33*b13*c22*a31-c12*c23*c33*b33*c22*a11-c12*c23*c33*b13*c32*a21+c12*c23*c32*c33*b11*a23+c12*c23*c32*c33*b21*a13+2*c11*c13*c33*b23*c32*a22-c11*c13*c33*a22*c22*b33-c11*c13*c33*b23*c22*a32+c11*c13*c32*a33*b22*c23+c11*c23*c32*a23*b12*c33+c11*c23*c32*a13*b22*c33-c11*c23*c33*b33*c22*a12+2*c11*c23*c33*b33*c12*a22+c11*c22*c23*a33*b12*c33-2*c11*c12*c23*a23*b32*c33+c11*c22*c23*a13*b32*c33-2*c11*c13*c32*a23*b22*c33+c11*c13*c32*a23*b32*c23-2*c11*c12*c23*a33*b22*c33+2*c11*c23*c33*b23*c12*a32-c11*c23*c33*b23*c32*a12-c11*c23*c33*b13*c22*a32-c11*c23*c33*b13*c32*a22+c11*c13*c22*a23*b32*c33-2*c11*c13*c22*a33*b32*c23+2*c11*c13*c23*b33*c22*a32-c11*c13*c23*b33*c32*a22-c11*c13*c23*a32*c32*b23-c12*c13*c23*b33*c32*a21-c12*c13*c23*c32*a31*b23+c12*c13*c31*a23*b32*c23-2*c12*c13*c31*a23*b22*c33+c12*c13*c31*a33*b22*c23+c12*c13*c32*c23*b31*a23+c12*c13*c32*c23*b21*a33-2*c12*c13*c32*c33*b21*a23+2*c12*c13*c33*b23*c32*a21-c12*c13*c33*b23*c22*a31+2*c12*c13*c33*b23*c31*a22-c12*c13*c33*b23*c21*a32-c13*c22*c33*b23*c31*a12+2*c13*c23*c31*b13*c32*a22+2*c13*c23*c31*b23*c32*a12-2*c13*c31*c32*a13*b22*c23-2*c13*c31*c32*a23*b12*c23-2*c13*c21*c22*a13*b32*c33-2*c13*c21*c22*a33*b12*c33-c13*c21*c23*c32*a32*b13-c13*c21*c23*b33*c32*a12+c13*c21*c32*a33*b12*c23+c13*c21*c32*a23*b12*c33+c13*c21*c32*a13*b32*c23+c13*c21*c32*a13*b22*c33-c13*c21*c33*b13*c32*a22+2*c13*c21*c33*b13*c22*a32-c13*c21*c33*b23*c32*a12+2*c13*c21*c33*b33*c22*a12-c13*c22*c33*b13*c31*a22-c13*c22*c33*b23*c32*a11-c13*c22*c33*b13*c32*a21+c13*c22*c31*a33*b12*c23+c13*c22*c32*c33*b11*a23+c13*c22*c32*c33*b21*a13+c13*c22*c32*c23*b11*a33+c13*c22*c32*c23*b31*a13-c13*c22*c23*b33*c31*a12-c13*c22*c23*c31*a32*b13-c13*c22*c23*b33*c32*a11-c13*c22*c23*c32*a31*b13+c13*c22*c31*a13*b32*c23+c13*c22*c31*a13*b22*c33+c13*c22*c31*a23*b12*c33-2*c21*c23*c32*a13*b12*c33+2*c21*c23*c33*b13*c32*a12-2*c22*c23*c31*a13*b12*c33-2*c22*c23*c32*c33*b11*a13+2*c22*c23*c33*b13*c32*a11+2*c22*c23*c33*b13*c31*a12-c12*c23*c33*b23*c31*a12,-c11^2*c33*b31*a23^2-c11^2*c23*b21*a33^2+c13^2*b23*a31^2*c21+c13^2*b33*c31*a21^2-c21^2*c13*b11*a33^2-c21^2*c33*b31*a13^2+c23^2*b13*a31^2*c11+c23^2*b33*c31*a11^2-c31^2*c13*b11*a23^2-c31^2*c23*b21*a13^2+c33^2*b13*a21^2*c11+c33^2*b23*a11^2*c21+2*c11*c33^2*a23*b21*a11-c11*a13*b21*a21*c33^2-c11*c23^2*a33*b11*a31+c11*c31*c33*b11*a23^2+c11*c31*c13*b31*a23^2-c11*c33^2*a23*b11*a21+c11*c21*c13*b21*a33^2+c11*c21*c23*b11*a33^2-c11*c23^2*b31*a31*a13+2*c11*c23^2*a33*b31*a11+c11^2*a23*c23*b31*a33+c11^2*a23*c33*b21*a33+c23*b23*a33*c11^2*a31+c23*b33*a33*c11^2*a21-2*c23*b33*a23*c11^2*a31+c33*b33*a23*c11^2*a21-2*c33*b23*a33*c11^2*a21-2*c23*b13*a23*c31^2*a11+c23*a13*b23*c31^2*a11+c23*a13*b13*c31^2*a21-c23*c33*b23*c31*a11^2-c23*c33*b33*a11^2*c21+c31^2*a13*c13*b21*a23+c31^2*a13*c23*b11*a23-c33^2*b13*a21*c21*a11-c33^2*b23*a11*c11*a21+c21*c31*c33*b21*a13^2+c21*c31*c23*b31*a13^2-c21*a23*b11*a11*c33^2+2*c21*a13*c33^2*b11*a21-c21*a13*c33^2*b21*a11-c23^2*b13*a31*c31*a11-c23^2*b33*a11*c11*a31-c31*c23^2*b11*a11*a33-c31*a13*c23^2*b31*a11+2*c31*a13*c23^2*b11*a31+c33*b23*a23*c11^2*a31-c13^2*b23*a31*c31*a21-c13^2*b33*a21*c21*a31-c21*c13^2*b31*a31*a23-c21*c13^2*a33*b21*a31+2*c21*c13^2*a33*b31*a21+c13*b13*a33*c21^2*a31-2*c13*b33*a13*c21^2*a31+c13*b33*a33*c21^2*a11-c13*c23*b13*a31^2*c21-c13*c23*b23*a31^2*c11+c13*b23*a23*c31^2*a11+c13*b13*a23*c31^2*a21-2*c13*a13*b23*c31^2*a21-c13*c33*b13*c31*a21^2-c13*c33*b33*a21^2*c11+2*c31*c13^2*a23*b21*a31-c31*c13^2*b21*a21*a33+2*c11*c13*b33*a23*c21*a31-2*c11*c13*c23*a33*b31*a21+c11*c13*c23*a33*b21*a31+c11*c13*c23*b31*a31*a23+2*c11*c13*b23*a33*c31*a21-c11*c13*b23*a33*c21*a31-c11*c13*b23*c31*a31*a23-c11*c21*a13*c23*b31*a33-c11*c21*c13*a23*b31*a33-c11*c21*a13*c33*b21*a33-c11*c21*a23*c33*b11*a33+c11*c13*c33*b21*a21*a33+c11*c13*c33*a23*b31*a21-2*c11*c13*c33*a23*b21*a31-c11*c13*b33*c21*a21*a33-c11*c13*b33*a23*c31*a21+2*c11*c21*a13*c33*b31*a23-c11*c23*b13*a33*c31*a21-c11*c23*b13*a33*c21*a31+2*c11*c23*b13*c31*a31*a23+2*c11*c23*b33*a13*c21*a31-c11*c23*b33*a13*c31*a21-c11*c23*b23*a33*c31*a11+c23*c31*a23*b11*a11*c33-2*c23*c31*a13*c33*b11*a21+c23*c31*a13*c33*b21*a11-2*c23*c33*b13*a31*c11*a21+c23*c33*b13*c31*a21*a11+c23*c33*b13*c21*a31*a11+c23*c33*b23*a11*c11*a31+c23*c33*b33*a11*c11*a21-2*c21*c23*a13*c33*b11*a31-c21*c23*a13*c31*a31*b13+2*c21*c31*c13*a23*b11*a33-c21*c31*a13*c23*b11*a33-c21*c31*a13*c33*b11*a23-c21*c31*a13*c13*b31*a23-c21*c31*a13*c13*b21*a33+c21*c23*c33*b11*a11*a33+2*c21*c23*b13*a33*c31*a11+c21*c23*a13*c33*b31*a11-c21*c23*a13*b33*c31*a11+c13*c31*c33*a23*b11*a21-2*c13*c31*c33*a23*b21*a11-2*c13*c31*c23*a23*b11*a31+c13*c31*c23*a23*b31*a11+c13*c31*c23*a33*b11*a21+c13*c31*c23*a33*b21*a11+c13*c31*a13*b21*a21*c33+c13*c31*a13*c23*b31*a21-2*c13*c31*a13*c23*b21*a31+c13*c33*b13*a21*c21*a31+c13*c33*b23*a31*c11*a21-2*c13*c33*b23*c21*a31*a11+c13*c33*b23*c31*a21*a11+c13*c33*b33*a21*c21*a11-c21*c33*a13*b13*c31*a21+2*c21*c33*b13*a23*c31*a11-c21*c33*a13*b23*c31*a11-c11*c23*b23*c31*a31*a13-c11*c23*b33*a33*c21*a11+2*c11*c23*b33*a23*c31*a11-c11*c31*a23*c23*b11*a33-2*c11*c23*c33*a33*b21*a11+c11*c23*c33*a33*b11*a21-2*c11*c23*c33*a23*b31*a11+c11*c23*c33*a23*b11*a31+c11*c23*c33*a13*b21*a31+c11*c23*c33*a13*b31*a21+2*c11*c31*a13*c23*b21*a33-c11*c31*a13*c23*b31*a23-c11*c31*a13*c33*b21*a23-c11*c31*c13*a23*b21*a33-c11*c33*b33*a23*c21*a11+2*c11*c33*b23*a33*c21*a11-c11*c33*b23*a23*c31*a11-c11*c33*b13*a23*c31*a21-c11*c33*a13*c21*a21*b33-c11*c33*b13*a23*c21*a31+2*c11*c33*b13*c21*a21*a33+2*c11*c33*a13*b23*c31*a21-c11*c33*a13*b23*c21*a31-c13*c21*b13*c31*a31*a23-c13*c21*b13*a33*c31*a21+2*c13*c21*b23*c31*a31*a13-c13*c21*b23*a33*c31*a11+c13*c21*c23*b31*a31*a13-2*c13*c21*c23*a33*b31*a11+c13*c21*c23*a33*b11*a31+2*c13*c21*b33*a13*c31*a21-c13*c21*b33*a23*c31*a11-2*c13*c21*c33*a13*b31*a21+c13*c21*c33*a13*b21*a31+c13*c21*c33*a23*b11*a31+c13*c21*c33*a23*b31*a11-2*c13*c21*c33*a33*b11*a21+c13*c21*c33*a33*b21*a11+c13*c23*b13*a31*c31*a21+c13*c23*b23*a31*c31*a11+c13*c23*b33*a31*c11*a21-2*c13*c23*b33*c31*a21*a11+c13*c23*b33*c21*a31*a11-c31*c13^2*a23*b31*a21+c33*a13*b33*c21^2*a11+c33*a13*b13*c21^2*a31-2*c33*b13*a33*c21^2*a11+c21^2*a13*c13*b31*a33+c21^2*a13*c33*b11*a33,c23^2*b33*c11^2*a32-c31^2*a23*b22*c13^2-c21^2*a33*b32*c13^2+c33^2*b23*c11^2*a22-c11^2*a33*b32*c23^2-c11^2*a23*b22*c33^2+c13^2*b23*c31^2*a22+c13^2*b33*c21^2*a32-c21^2*a13*b12*c33^2+c33^2*b13*c21^2*a12-c31^2*a13*b12*c23^2+c23^2*b13*c31^2*a12-c11*c21*c23*a13*b32*c33-c13*c21*c32*c23*b11*a33-c13*c21*c32*c23*b31*a13+2*c13*c21*c22*c33*b11*a33+c13*c21*c23*b33*c31*a12+c13*c21*c23*c31*a32*b13-2*c13*c23*c31*b23*c32*a11-c13*c22*c31*c23*b31*a13-c13*c22*c31*c23*b11*a33-c13*c22*c31*c33*b21*a13-c13*c22*c31*c33*b11*a23-c13^2*c21*c31*a32*b23-c13^2*c21*b33*c31*a22+2*c13^2*c21*b33*c22*a31+c13*c31^2*a13*b22*c23+c13*c31^2*a23*b12*c23-c11*c23^2*c32*a31*b13+c11*c31*a13*b32*c23^2-c23*c33*b33*c11^2*a22-c23*c33*b23*c11^2*a32+c11*c22*c33^2*b11*a23+c11*c22*c33^2*b21*a13+c11*c21*a13*b22*c33^2+c11*c21*a23*b12*c33^2-c11*c33^2*b23*c21*a12-c11*c33^2*c21*a22*b13-c11*c33^2*c22*a21*b13+2*c11*c33^2*b23*c12*a21-c11*c33^2*b23*c22*a11-2*c11*c12*c23^2*b31*a33-2*c11*c12*c33^2*b21*a23-c12*c33^2*b23*c21*a11-c13*c23*b23*c31^2*a12-c13*c23*b13*c31^2*a22-c13*c33*b33*c21^2*a12-c13*c33*b13*c21^2*a32+c13*c21^2*a13*b32*c33+c13*c21^2*a33*b12*c33+c22*c31*c13^2*b31*a23+c22*c31*c13^2*b21*a33-2*c31*c32*c13^2*b21*a23+c21*c31*a23*b32*c13^2-2*c21*c22*c13^2*b31*a33+c21*c32*c13^2*b31*a23+c21*c32*c13^2*b21*a33-c13^2*c21*b33*c32*a21-c13^2*c21*c32*a31*b23-c13^2*c22*c31*a31*b23-c12*c23^2*c31*a31*b13-c12*c23^2*b33*c31*a11+c12*c31*c23^2*b31*a13+c12*c31*c23^2*b11*a33+c12*c21*c33^2*b11*a23+c12*c21*c33^2*b21*a13-c12*c33^2*c21*a21*b13-c13^2*c22*b33*c31*a21+c21*c31*a33*b22*c13^2+2*c13^2*c31*b23*c32*a21+c11^2*c23*a23*b32*c33+c11*c31*a33*b12*c23^2+c11*c32*c23^2*b11*a33+c11*c32*c23^2*b31*a13-c11*c23^2*b33*c31*a12-c11*c23^2*c31*a32*b13-c11*c23^2*b33*c32*a11+2*c11*c23^2*b33*c12*a31-2*c21*c22*c33^2*b11*a13+2*c21*c33^2*b13*c22*a11-2*c31*c32*c23^2*b11*a13+2*c23^2*c31*b13*c32*a11+c11^2*c23*a33*b22*c33-2*c13*c23*c31*b13*c32*a21+c13*c22*c33*b23*c31*a11+c13*c22*c33*b13*c31*a21+c13*c22*c23*c31*a31*b13+c13*c22*c23*b33*c31*a11+2*c13*c31*c32*c23*b21*a13+2*c13*c31*c32*c23*b11*a23-c13*c21*c31*a13*b32*c23-c13*c21*c31*a13*b22*c33-c13*c21*c31*a23*b12*c33+2*c13*c21*c22*c33*b31*a13-c13*c21*c31*a33*b12*c23-c13*c21*c32*c33*b11*a23-c13*c21*c32*c33*b21*a13+2*c22*c23*c31*c33*b11*a13-2*c22*c23*c33*b13*c31*a11+2*c21*c23*c31*a13*b12*c33+2*c21*c23*c32*c33*b11*a13-2*c21*c23*c33*b13*c32*a11-2*c21*c23*c33*b13*c31*a12+c13*c21*c23*c32*a31*b13+c13*c21*c33*b23*c31*a12+c13*c21*c33*b13*c31*a22+c13*c21*c33*b23*c32*a11-2*c13*c21*c33*b33*c22*a11+c13*c21*c33*b13*c32*a21-2*c13*c21*c33*b13*c22*a31+c12*c13*c33*b23*c21*a31-2*c12*c13*c33*b23*c31*a21+c12*c13*c33*c21*a21*b33-c12*c21*c23*c33*b31*a13-c12*c21*c23*c33*b11*a33+c12*c23*c33*b33*c21*a11+c12*c23*c33*b23*c31*a11+c12*c23*c33*b13*c21*a31+c12*c23*c33*b13*c31*a21+2*c12*c13*c21*c23*b31*a33-c12*c13*c21*c33*b31*a23-c12*c13*c21*c33*b21*a33+c12*c13*c23*c31*a31*b23-2*c12*c13*c23*b33*c21*a31+c12*c13*c23*b33*c31*a21-c12*c13*c31*c23*b31*a23-c12*c13*c31*c23*b21*a33+2*c12*c13*c31*c33*b21*a23-c11*c13*c22*c33*b31*a23-c11*c13*c22*c33*b21*a33+c11*c13*c23*c31*a32*b23+c11*c13*c23*b33*c31*a22-2*c11*c13*c23*b33*c21*a32-2*c11*c13*c23*b33*c22*a31+c11*c13*c23*b33*c32*a21+c11*c13*c23*c32*a31*b23-c11*c13*c31*a23*b32*c23+2*c11*c13*c31*a23*b22*c33-c11*c13*c31*a33*b22*c23-c11*c13*c32*c23*b31*a23-c11*c13*c32*c23*b21*a33+2*c11*c13*c32*c33*b21*a23+2*c11*c12*c23*c33*b31*a23+2*c11*c12*c23*c33*b21*a33-2*c11*c13*c33*b23*c32*a21+c11*c13*c33*b23*c22*a31-2*c11*c13*c33*b23*c31*a22+c11*c13*c33*b23*c21*a32-c12*c23*c31*c33*b21*a13-c12*c23*c31*c33*b11*a23-c11*c23*c31*a13*b22*c33+c11*c23*c33*b23*c31*a12+c11*c23*c33*b33*c21*a12+c11*c23*c33*b13*c21*a32+c11*c23*c33*b13*c31*a22+c11*c23*c33*b23*c32*a11-c11*c22*c23*c33*b31*a13-c11*c22*c23*c33*b11*a33+c11*c13*c33*c21*a22*b33-c11*c21*c23*a33*b12*c33-c11*c13*c21*a23*b32*c33+2*c11*c13*c21*a33*b32*c23-c11*c13*c21*a33*b22*c33+2*c11*c13*c22*c23*b31*a33-c11*c23*c31*a23*b12*c33+c11*c13*c33*c22*a21*b33+c11*c23*c33*b13*c22*a31-2*c11*c23*c33*b23*c12*a31+c11*c23*c33*b33*c22*a11-2*c11*c23*c33*b33*c12*a21+c11*c23*c33*b13*c32*a21-c11*c23*c32*c33*b11*a23-c11*c23*c32*c33*b21*a13+c13*c21*c23*b33*c32*a11,-a23^2*c33*b12^2*a32-c23*a33^2*b12^2*a22+b13^2*a23*c22*a32^2+b13^2*a33*c32*a22^2-a13^2*c33*b22^2*a32-c13*a33^2*b22^2*a12+a13*b23^2*a32^2*c12+b23^2*a33*c32*a12^2-a13^2*c23*b32^2*a22-c13*a23^2*b32^2*a12+a13*b33^2*a22^2*c12-2*b22*b13*a33^2*c12*a22+b22*b13*a33^2*c22*a12+b22*b23*a12*c12*a33^2+a13*c13*a33*b22^2*a32+a13*a33*c33*b22^2*a12-b23*a13*c13*b22*a32^2-b23*a13*c23*a32^2*b12+2*b23*c13*a23*a32^2*b12-b23*a23*b33*c32*a12^2+a23*b33^2*a12^2*c22-2*b13*a13*c33*a22*b22*a32-2*b13*a13*c23*a32*b32*a22+b13*a13*b23*a32*c32*a22-b22*a13*b13*a32*c32*a23+b13*b23*a33*a32*c12*a22-2*b13*b23*a33*c32*a22*a12-2*b13*a23*c33*b32*a22*a12+b13*a23*c33*a32*b12*a22+b13*a23*c33*b22*a32*a12+b13*a23*b33*a32*c12*a22+b13*c13*a33*a22*b22*a32+b13*a23*c23*a32*b32*a12+b13*a23*b23*a32*c32*a12-2*b13*a23*b33*c22*a32*a12+b13*c13*a23*a32*b32*a22-2*b13*c23*a33*b22*a32*a12+b13*c23*a33*a32*b12*a22+b13*a13*b33*a22*c22*a32+b13*a33*b33*a22*c22*a12+b13*a33*c33*a22*b22*a12+b13*a23*b33*c32*a22*a12+b13*b23*a33*c22*a32*a12+b12*b13*a32*c32*a23^2+b12*c13*a32*b32*a23^2-2*b12*a23^2*b33*c32*a12+b12*a23^2*b33*c12*a32+b12*a23^2*c33*b32*a12+a23*a33*c33*b12^2*a22+a23*c23*a33*b12^2*a32+b12*b13*a22*c22*a33^2+b12*c13*a22*b22*a33^2+b12*b23*a33^2*c12*a22-2*b12*b23*a33^2*c22*a12+b12*c23*a33^2*b22*a12+2*b23*a23*c33*b32*a12^2-b23*c23*a33*b32*a12^2-b23*a33*b33*a12^2*c22-b23*a33*c33*a12^2*b22-a13*b23^2*a32*c32*a12-b23^2*a33*a12*c12*a32-2*b32*a13^2*b23*c22*a32+b32*a13^2*b23*c32*a22+b32*a13^2*a22*c22*b33-2*b32*b13*a23^2*c12*a32+b32*b13*a23^2*c32*a12+b32*a23^2*c12*a12*b33+a13*c13*a23*b32^2*a22+a13*a23*c23*b32^2*a12-a13*b33^2*a22*c22*a12-a23*b33^2*a12*c12*a22-b33*a13*c13*b32*a22^2-b33*a13*c33*a22^2*b12+2*b33*c13*a33*a22^2*b12-b33*a23*c23*b32*a12^2-b33*a23*c33*a12^2*b22+2*b33*c23*a33*a12^2*b22-b13*a13*b23*c22*a32^2+2*b13*a13*c23*b22*a32^2-b13*a13*b33*c32*a22^2+2*b13*a13*c33*b32*a22^2-b13*c13*a23*b22*a32^2-b13*c13*a33*b32*a22^2-b13*a23*b23*a32^2*c12-b13*a23*c23*a32^2*b12-b13*a33*b33*a22^2*c12-b13*a33*c33*a22^2*b12-b13^2*a23*a32*c32*a22-b13^2*a33*a22*c22*a32+b22*a13^2*a32*c32*b23+b22*a13^2*a32*b32*c23+b22*a13^2*b33*c22*a32-2*b22*a13^2*b33*c32*a22+b22*a13^2*c33*b32*a22-b22*a13*b13*a33*c22*a32+2*b22*a13*b13*a33*c32*a22-b22*a13*c13*a32*b32*a23-b22*a13*c13*a33*b32*a22+2*b22*a13*a23*b33*c32*a12-b22*a13*a23*b33*c12*a32-b22*a13*a23*c33*b32*a12-b22*a13*b23*a33*c32*a12-b22*a13*b23*a33*c12*a32-b22*a13*c23*a33*b32*a12+2*b22*a13*a33*b33*c12*a22-b22*a13*a33*b33*c22*a12-b22*a23*b13*a33*c32*a12+2*b22*a23*b13*a33*c12*a32+2*b22*a23*c13*a33*b32*a12-b22*a23*a33*c12*a12*b33+b23*a13*c13*a32*b32*a22+b23*a13*c23*a32*b32*a12+b23*a13*b33*c32*a22*a12-2*b23*a13*b33*a32*c12*a22+b23*a13*b33*c22*a32*a12-2*b23*a13*c33*b32*a22*a12+b23*a13*c33*a32*b12*a22+b23*a13*c33*b22*a32*a12-2*b23*c13*a23*a32*b32*a12+b23*c13*a33*b32*a22*a12-2*b23*c13*a33*a32*b12*a22+b23*c13*a33*b22*a32*a12+b23*a23*b33*a12*c12*a32-2*b23*a23*c33*a12*b12*a32+b23*c23*a33*a12*b12*a32+b23*a33*b33*a12*c12*a22+b23*a33*c33*a12*b12*a22-b32*a13*b13*a23*c32*a22+2*b32*a13*b13*a23*c22*a32-b32*a13*b13*a22*c22*a33-b32*a13*a23*b23*c32*a12+2*b32*a13*a23*b23*c12*a32-b32*a23*b23*a12*c12*a33-b32*a13*a23*b33*c12*a22-b32*a13*a23*b33*c22*a12-b32*a13*b23*a33*c12*a22+2*b32*a13*b23*a33*c22*a12+2*b32*a23*b13*a33*c12*a22-b32*a23*b13*a33*c22*a12+b33*a13*c13*a22*b22*a32+b33*a13*c23*b32*a22*a12+b33*a13*c23*a32*b12*a22-2*b33*a13*c23*b22*a32*a12+b33*a13*c33*a22*b22*a12+b33*c13*a23*b32*a22*a12-2*b33*c13*a23*a32*b12*a22+b33*c13*a23*b22*a32*a12-2*b33*c13*a33*a22*b22*a12+b33*a23*c23*a12*b12*a32+b33*a23*c33*a12*b12*a22-2*b33*c23*a33*a12*b12*a22-b12*a23*a33*b33*c12*a22-b12*a13*a23*a32*c32*b23-b12*a23*a33*c33*b22*a12+2*b12*a23*a33*b33*c22*a12+2*b12*a13*a23*c33*b22*a32+2*b12*a13*b23*a33*c22*a32-b12*a13*b23*a33*c32*a22-b12*a13*a23*b33*c22*a32+2*b12*a13*a23*b33*c32*a22-b12*a13*a23*c33*b32*a22+2*b12*a13*c23*a33*b32*a22+2*b12*a23*b23*a33*c32*a12-b12*a13*a23*a32*b32*c23-b12*a13*a33*a22*b22*c33-b12*a13*c23*a33*b22*a32-b12*a13*a33*a22*c22*b33-b12*a23*b13*a33*c22*a32-b12*a23*b23*a33*c12*a32-b12*a23*c13*a33*b32*a22-b12*a23*c13*a33*b22*a32-b12*a23*b13*a33*c32*a22-b12*a23*c23*a33*b32*a12+b13*c23*a33*b32*a22*a12,a13^2*b22*c21*a31^2-a13^2*c32*b31*a21^2+a13^2*b32*c31*a21^2-a13^2*c22*b21*a31^2-a23^2*c12*b11*a31^2+a23^2*b12*c11*a31^2-a23^2*c32*b31*a11^2+a23^2*b32*c31*a11^2-a33^2*c22*b21*a11^2-a33^2*c12*b11*a21^2+a33^2*b12*c11*a21^2+a33^2*b22*c21*a11^2+a13^2*a31*c22*b31*a21-a13^2*a31*b22*c31*a21-a13^2*a31*c21*b32*a21+a13^2*a31*b21*c32*a21-a13*b13*a32*c31*a21^2-a13*b13*a22*c21*a31^2+a13*c13*a32*b31*a21^2+a13*c13*a22*b21*a31^2+a13*a23*c12*b21*a31^2-a13*a23*b12*c21*a31^2-a13*a23*c11*b22*a31^2+a13*a23*b11*c22*a31^2+2*a13*b23*a31^2*c21*a12-a13*b23*a31^2*c11*a22-2*a13*c23*a31^2*b21*a12+a13*c23*a31^2*b11*a22+a13*a33*c12*b31*a21^2-a13*a33*b12*c31*a21^2-a13*a33*c11*b32*a21^2+a13*a33*b11*c32*a21^2+2*a13*b33*a21^2*c31*a12-a13*b33*a21^2*c11*a32-2*a13*c33*a21^2*b31*a12+a13*c33*a21^2*b11*a32-b13*a23*a31^2*c21*a12+2*b13*a23*a31^2*c11*a22-b13*a33*a21^2*c31*a12+2*b13*a33*a21^2*c11*a32+c13*a23*a31^2*b21*a12-2*c13*a23*a31^2*b11*a22+c13*a33*a21^2*b31*a12-2*c13*a33*a21^2*b11*a32+a23^2*a31*c12*b31*a11-a23^2*a31*b12*c31*a11-a23^2*a31*c11*b32*a11+a23^2*a31*b11*c32*a11-a23*b23*a32*c31*a11^2-a23*b23*a12*c11*a31^2+a23*c23*a32*b31*a11^2+a23*c23*a12*b11*a31^2+a23*a33*c22*b31*a11^2-a23*a33*b22*c31*a11^2-a23*a33*c21*b32*a11^2+a23*a33*b21*c32*a11^2-a23*b33*a11^2*c21*a32+2*a23*b33*a11^2*c31*a22-2*a23*c33*a11^2*b31*a22+a23*c33*a11^2*b21*a32+2*b23*a33*a11^2*c21*a32-b23*a33*a11^2*c31*a22+c23*a33*a11^2*b31*a22-2*c23*a33*a11^2*b21*a32+a33^2*a21*c12*b21*a11-a33^2*a21*b12*c21*a11-a33^2*a21*c11*b22*a11+a33^2*a21*b11*c22*a11-a33*b33*a12*c11*a21^2-a33*b33*a22*c21*a11^2+a33*c33*a12*b11*a21^2+a33*c33*a22*b21*a11^2+a13*b13*a21*a32*c21*a31+a13*b13*a31*a22*c31*a21-a13*c13*a21*a32*b21*a31-a13*c13*a31*a22*b31*a21+a13*a23*a11*b32*c21*a31-a13*a23*a31*b11*c32*a21+a13*a23*a31*c11*b32*a21+2*a13*a23*a11*c32*b31*a21+a13*a23*a31*b12*c31*a21-a13*a23*a31*c12*b31*a21-a13*a23*a11*c32*b21*a31-2*a13*a23*a11*b32*c31*a21+a13*a23*a11*c31*b22*a31-a13*a23*a11*b31*c22*a31-2*a13*b23*a31*a11*c21*a32+a13*b23*a31*a11*c31*a22-2*a13*b23*a31*a21*c31*a12+a13*b23*a31*a21*c11*a32+a13*b23*a11*a32*c31*a21+2*a13*c23*a31*a21*b31*a12-a13*c23*a31*a21*b11*a32+2*a13*c23*a31*a11*b21*a32-a13*c23*a31*a11*b31*a22-a13*c23*a11*a32*b31*a21-a13*a33*a21*c12*b21*a31+a13*a33*a21*b12*c21*a31+a13*a33*a21*c11*b22*a31-a13*a33*a21*b11*c22*a31+2*a13*a33*a11*c22*b21*a31-a13*a33*a11*c22*b31*a21-2*a13*a33*a11*b22*c21*a31+a13*a33*a11*b22*c31*a21+a13*a33*a11*c21*b32*a21-a13*a33*a11*b21*c32*a21-2*a13*b33*a21*a31*c21*a12+a13*b33*a21*a31*c11*a22+a13*b33*a21*a11*c21*a32-2*a13*b33*a21*a11*c31*a22+a13*b33*a11*a22*c21*a31+2*a13*c33*a21*a31*b21*a12-a13*c33*a21*a31*b11*a22-a13*c33*a21*a11*b21*a32+2*a13*c33*a21*a11*b31*a22-a13*c33*a11*a22*b21*a31+b13*a23*a31*a11*c21*a32-2*b13*a23*a31*a11*c31*a22+b13*a23*a31*a21*c31*a12-2*b13*a23*a31*a21*c11*a32+b13*a23*a11*a32*c31*a21+b13*a33*a21*a31*c21*a12-2*b13*a33*a21*a31*c11*a22-2*b13*a33*a21*a11*c21*a32+b13*a33*a21*a11*c31*a22+b13*a33*a11*a22*c21*a31-c13*a23*a31*a21*b31*a12+2*c13*a23*a31*a21*b11*a32-c13*a23*a31*a11*b21*a32+2*c13*a23*a31*a11*b31*a22-c13*a23*a11*a32*b31*a21-c13*a33*a21*a31*b21*a12+2*c13*a33*a21*a31*b11*a22+2*c13*a33*a21*a11*b21*a32-c13*a33*a21*a11*b31*a22-c13*a33*a11*a22*b21*a31+a23*b23*a11*a32*c11*a31+a23*b23*a31*a12*c31*a11-a23*c23*a11*a32*b11*a31-a23*c23*a31*a12*b31*a11+2*a23*a33*a21*c12*b11*a31-a23*a33*a21*c12*b31*a11-2*a23*a33*a21*b12*c11*a31+a23*a33*a21*b12*c31*a11+a23*a33*a21*c11*b32*a11-a23*a33*a21*b11*c32*a11-a23*a33*a11*b11*c22*a31+a23*a33*a11*c11*b22*a31+a23*a33*a11*b12*c21*a31-a23*a33*a11*c12*b21*a31-2*a23*b33*a11*a31*c11*a22+a23*b33*a21*a12*c11*a31-2*a23*b33*a21*a12*c31*a11+a23*b33*a11*a31*c21*a12+a23*b33*a11*a21*c11*a32-a23*c33*a21*a12*b11*a31+2*a23*c33*a21*a12*b31*a11+2*a23*c33*a11*a31*b11*a22-a23*c33*a11*a31*b21*a12-a23*c33*a11*a21*b11*a32+b23*a33*a11*a31*c11*a22+b23*a33*a21*a12*c11*a31+b23*a33*a21*a12*c31*a11-2*b23*a33*a11*a31*c21*a12-2*b23*a33*a11*a21*c11*a32-c23*a33*a21*a12*b11*a31-c23*a33*a21*a12*b31*a11-c23*a33*a11*a31*b11*a22+2*c23*a33*a11*a31*b21*a12+2*c23*a33*a11*a21*b11*a32+a33*b33*a21*a12*c21*a11+a33*b33*a11*a22*c11*a21-a33*c33*a21*a12*b21*a11-a33*c33*a11*a22*b11*a21,-2*a13*c23*a32*a12*b22*a31+a13^2*b22*c21*a32^2-a13^2*c32*b31*a22^2+a13^2*b32*c31*a22^2-a13^2*c22*b21*a32^2-a23^2*c12*b11*a32^2+a23^2*b12*c11*a32^2-a23^2*c32*b31*a12^2+a23^2*b32*c31*a12^2-a33^2*c12*b11*a22^2+a33^2*b12*c11*a22^2-a33^2*c22*b21*a12^2+a33^2*b22*c21*a12^2+a13^2*a32*c22*b31*a22-a13^2*a32*b22*c31*a22-a13^2*a32*c21*b32*a22+a13^2*a32*b21*c32*a22+a13*b13*a31*c32*a22^2+a13*b13*a21*c22*a32^2-a13*c13*a31*b32*a22^2-a13*c13*a21*b22*a32^2+a13*a23*c12*b21*a32^2-a13*a23*b12*c21*a32^2-a13*a23*c11*b22*a32^2+a13*a23*b11*c22*a32^2-2*a13*b23*a32^2*c22*a11+a13*b23*a32^2*c12*a21+2*a13*c23*a32^2*b22*a11-a13*c23*a32^2*b12*a21+a13*a33*c12*b31*a22^2-a13*a33*b12*c31*a22^2-a13*a33*c11*b32*a22^2+a13*a33*b11*c32*a22^2-2*a13*b33*a22^2*c32*a11+a13*b33*a22^2*c12*a31+2*a13*c33*a22^2*b32*a11-a13*c33*a22^2*b12*a31+b13*a23*a32^2*c22*a11-2*b13*a23*a32^2*c12*a21+b13*a33*a22^2*c32*a11-2*b13*a33*a22^2*c12*a31-c13*a23*a32^2*b22*a11+2*c13*a23*a32^2*b12*a21-c13*a33*a22^2*b32*a11+2*c13*a33*a22^2*b12*a31+a23^2*a32*c12*b31*a12-a23^2*a32*b12*c31*a12-a23^2*a32*c11*b32*a12+a23^2*a32*b11*c32*a12+a23*b23*a31*c32*a12^2+a23*b23*a11*c12*a32^2-a23*c23*a31*b32*a12^2-a23*c23*a11*b12*a32^2+a23*a33*c22*b31*a12^2-a23*a33*b22*c31*a12^2-a23*a33*c21*b32*a12^2+a23*a33*b21*c32*a12^2-2*a23*b33*a12^2*c32*a21+a23*b33*a12^2*c22*a31+2*a23*c33*a12^2*b32*a21-a23*c33*a12^2*b22*a31+b23*a33*a12^2*c32*a21-2*b23*a33*a12^2*c22*a31-c23*a33*a12^2*b32*a21+2*c23*a33*a12^2*b22*a31+a33*b33*a11*c12*a22^2+a33*b33*a21*c22*a12^2-a33*c33*a11*b12*a22^2-a33*c33*a21*b22*a12^2+a33^2*a22*c12*b21*a12-a33^2*a22*b12*c21*a12-a33^2*a22*c11*b22*a12+a33^2*a22*b11*c22*a12-2*a13*a33*a12*b22*c21*a32+a13*a33*a12*b22*c31*a22+a13*a33*a12*c21*b32*a22-a13*a33*a12*b21*c32*a22+2*a13*b33*a22*a32*c22*a11-a13*b33*a22*a32*c12*a21-a13*b33*a22*a12*c22*a31+2*a13*b33*a22*a12*c32*a21-a13*b33*a12*a21*c22*a32-2*a13*c33*a22*a32*b22*a11+a13*c33*a22*a32*b12*a21+a13*c33*a22*a12*b22*a31-2*a13*c33*a22*a12*b32*a21+a13*c33*a12*a21*b22*a32-b13*a23*a32*a22*c32*a11+2*b13*a23*a32*a22*c12*a31-b13*a23*a32*a12*c22*a31+2*b13*a23*a32*a12*c32*a21-b13*a23*a12*a31*c32*a22-b13*a33*a22*a32*c22*a11+2*b13*a33*a22*a32*c12*a21+2*b13*a33*a22*a12*c22*a31-b13*a33*a22*a12*c32*a21-b13*a33*a12*a21*c22*a32+c13*a23*a32*a22*b32*a11-2*c13*a23*a32*a22*b12*a31+c13*a23*a32*a12*b22*a31-2*c13*a23*a32*a12*b32*a21+c13*a23*a12*a31*b32*a22+c13*a33*a22*a32*b22*a11-2*c13*a33*a22*a32*b12*a21-2*c13*a33*a22*a12*b22*a31+c13*a33*a22*a12*b32*a21+c13*a33*a12*a21*b22*a32-a23*b23*a32*a11*c32*a12-a23*b23*a12*a31*c12*a32+a23*c23*a32*a11*b32*a12+a23*c23*a12*a31*b12*a32+2*a23*a33*a22*c12*b11*a32-a23*a33*a22*c12*b31*a12-2*a23*a33*a22*b12*c11*a32+a23*a33*a22*b12*c31*a12+a23*a33*a22*c11*b32*a12-a23*a33*a22*b11*c32*a12-a23*a33*a12*b11*c22*a32+a23*a33*a12*c11*b22*a32+a23*a33*a12*b12*c21*a32-a23*a33*a12*c12*b21*a32-a23*b33*a22*a11*c12*a32+2*a23*b33*a22*a11*c32*a12+2*a23*b33*a12*a32*c12*a21-b23*a33*a22*a11*c12*a32-b23*a33*a22*a11*c32*a12-b23*a33*a12*a32*c12*a21+2*b23*a33*a12*a32*c22*a11+2*b23*a33*a12*a22*c12*a31+c23*a33*a22*a11*b12*a32+c23*a33*a22*a11*b32*a12+c23*a33*a12*a32*b12*a21-2*c23*a33*a12*a32*b22*a11-2*c23*a33*a12*a22*b12*a31-a33*b33*a22*a11*c22*a12-a33*b33*a12*a21*c12*a22+a33*c33*a22*a11*b22*a12+a33*c33*a12*a21*b12*a22-a23*b33*a12*a32*c22*a11-a23*b33*a12*a22*c12*a31+a23*c33*a22*a11*b12*a32-2*a23*c33*a22*a11*b32*a12-2*a23*c33*a12*a32*b12*a21+a23*c33*a12*a32*b22*a11+a23*c33*a12*a22*b12*a31-a13*b13*a32*a21*c32*a22-a13*b13*a22*a31*c22*a32+a13*c13*a32*a21*b32*a22+a13*c13*a22*a31*b22*a32-a13*a23*a32*c12*b31*a22+a13*a23*a32*b12*c31*a22+a13*a23*a32*c11*b32*a22-a13*a23*a32*b11*c32*a22-a13*a23*a12*c32*b21*a32+2*a13*a23*a12*c32*b31*a22+a13*a23*a12*b32*c21*a32-2*a13*a23*a12*b32*c31*a22+a13*a23*a12*c31*b22*a32-a13*a23*a12*b31*c22*a32+2*a13*b23*a32*a22*c32*a11-a13*b23*a32*a22*c12*a31+2*a13*b23*a32*a12*c22*a31-a13*b23*a32*a12*c32*a21-a13*b23*a12*a31*c32*a22-2*a13*c23*a32*a22*b32*a11+a13*c23*a32*a22*b12*a31+a13*c23*a32*a12*b32*a21+a13*c23*a12*a31*b32*a22-a13*a33*a22*c12*b21*a32+a13*a33*a22*b12*c21*a32+a13*a33*a22*c11*b22*a32-a13*a33*a22*b11*c22*a32+2*a13*a33*a12*c22*b21*a32-a13*a33*a12*c22*b31*a22,-c23*a11*a32*a31*b11*a22+b23*a31^2*c21*a12^2+b23*a11^2*c21*a32^2-c23*a11^2*b21*a32^2-c23*a31^2*b21*a12^2+b33*a21^2*c31*a12^2+b33*a11^2*c31*a22^2-c33*a21^2*b31*a12^2-c33*a11^2*b31*a22^2+b13*a31^2*c11*a22^2+b13*a21^2*c11*a32^2-c13*a21^2*b11*a32^2-c13*a31^2*b11*a22^2-c13*a21*a32*a11*b31*a22+2*a23*a31*c12*a21*b11*a32-a23*a31*c12*a21*b31*a12-a23*a31*c12*a11*b21*a32+2*a23*a31*c12*a11*b31*a22-2*a23*a31*b12*a21*c11*a32+a23*a31*b12*a21*c31*a12+a23*a31*b12*a11*c21*a32-2*a23*a31*b12*a11*c31*a22+a23*a31*c11*a32*b22*a11-2*a23*a31*c11*a22*b32*a11+a23*a31*c11*a12*b32*a21-a23*a31*b11*a32*c22*a11+2*a23*a31*b11*a22*c32*a11-a23*a31*b11*a12*c32*a21-a23*a11*c32*a31*b21*a12-a23*a11*c32*a21*b11*a32+2*a23*a11*c32*a21*b31*a12+a23*a11*b32*a31*c21*a12+a23*a11*b32*a21*c11*a32-2*a23*a11*b32*a21*c31*a12+a23*a11*c31*a32*b12*a21+a23*a11*c31*a12*b22*a31-a23*a11*b31*a32*c12*a21-a23*a11*b31*a12*c22*a31+b23*a31*a12*a21*c11*a32-2*b23*a31*a12*a11*c21*a32+b23*a31*a12*a11*c31*a22+b23*a11*a32*a31*c11*a22+b23*a11*a32*a21*c31*a12-c23*a31*a12*a21*b11*a32+2*c23*a31*a12*a11*b21*a32-c23*a31*a12*a11*b31*a22-c23*a11*a32*a21*b31*a12+2*a33*a21*c12*a31*b11*a22-a33*a21*c12*a31*b21*a12+2*a33*a21*c12*a11*b21*a32-a33*a21*c12*a11*b31*a22-2*a33*a21*b12*a31*c11*a22+a33*a21*b12*a31*c21*a12-2*a33*a21*b12*a11*c21*a32+a33*a21*b12*a11*c31*a22-2*a33*a21*c11*a32*b22*a11+a33*a21*c11*a22*b32*a11+a33*a21*c11*a12*b22*a31+2*a33*a21*b11*a32*c22*a11-a33*a11*b21*a22*c12*a31-a33*a11*b21*a12*c32*a21+b33*a21*a12*a31*c11*a22-2*b33*a21*a12*a11*c31*a22+b33*a21*a12*a11*c21*a32+b33*a11*a22*a21*c11*a32+b33*a11*a22*a31*c21*a12-c33*a21*a12*a11*b21*a32-c33*a11*a22*a21*b11*a32+2*c33*a21*a12*a11*b31*a22-c33*a21*a12*a31*b11*a22-c33*a11*a22*a31*b21*a12+c13*a22*a31^2*b21*a12+c13*a31*a11*b31*a22^2+c13*a32*a21^2*b31*a12+c13*a21*a11*b21*a32^2-2*a23*c12*a31^2*b11*a22+a23*c12*a31^2*b21*a12+2*a23*b12*a31^2*c11*a22-a23*b12*a31^2*c21*a12-a23*c11*a12*b22*a31^2+a23*b11*a12*c22*a31^2+a23*c32*a11^2*b21*a32-2*a23*c32*a11^2*b31*a22-a23*b32*a11^2*c21*a32+2*a23*b32*a11^2*c31*a22-a23*c31*a32*b22*a11^2+a23*b31*a32*c22*a11^2-b23*a12*a31^2*c11*a22-b23*a31*a21*c31*a12^2-b23*a11*a21*c11*a32^2-b23*a32*a11^2*c31*a22+c23*a12*a31^2*b11*a22+c23*a31*a21*b31*a12^2+c23*a11*a21*b11*a32^2+c23*a32*a11^2*b31*a22-2*a33*c12*a21^2*b11*a32+a33*c12*a21^2*b31*a12+2*a33*b12*a21^2*c11*a32-a33*b12*a21^2*c31*a12-a33*c11*a12*b32*a21^2+a33*b11*a12*c32*a21^2-2*a33*c22*a11^2*b21*a32+a33*c22*a11^2*b31*a22+2*a33*b22*a11^2*c21*a32-a33*b22*a11^2*c31*a22-a33*c21*a22*b32*a11^2+a33*b21*a22*c32*a11^2-b33*a21*a31*c21*a12^2-b33*a12*a21^2*c11*a32-b33*a11*a31*c11*a22^2-b33*a22*a11^2*c21*a32+c33*a21*a31*b21*a12^2+c33*a12*a21^2*b11*a32+c33*a11*a31*b11*a22^2+c33*a22*a11^2*b21*a32-2*a13*c22*a31^2*b21*a12-a13*b22*a31^2*c11*a22+2*a13*b22*a31^2*c21*a12-a13*c21*a22*b12*a31^2+a13*b21*a22*c12*a31^2+a13*c32*a21^2*b11*a32-2*a13*c32*a21^2*b31*a12-a13*b32*a21^2*c11*a32+2*a13*b32*a21^2*c31*a12-a13*c31*a32*b12*a21^2+a13*b31*a32*c12*a21^2-b13*a32*a21^2*c31*a12-b13*a21*a11*c21*a32^2-b13*a22*a31^2*c21*a12-b13*a31*a11*c31*a22^2+a13*c22*a31^2*b11*a22-2*b13*a31*a22*a21*c11*a32+b13*a31*a22*a21*c31*a12+b13*a31*a22*a11*c21*a32+b13*a21*a32*a31*c21*a12+b13*a21*a32*a11*c31*a22+2*c13*a31*a22*a21*b11*a32-c13*a31*a22*a21*b31*a12-c13*a31*a22*a11*b21*a32-c13*a21*a32*a31*b21*a12-a33*a21*b11*a22*c32*a11-a33*a21*b11*a12*c22*a31-a33*a11*c22*a31*b11*a22+2*a33*a11*c22*a31*b21*a12-a33*a11*c22*a21*b31*a12+a33*a11*b22*a31*c11*a22-2*a33*a11*b22*a31*c21*a12+a33*a11*b22*a21*c31*a12+a33*a11*c21*a22*b12*a31+a33*a11*c21*a12*b32*a21-a13*a31*c22*a21*b11*a32+2*a13*a31*c22*a21*b31*a12+2*a13*a31*c22*a11*b21*a32-a13*a31*c22*a11*b31*a22+a13*a31*b22*a21*c11*a32-2*a13*a31*b22*a21*c31*a12-2*a13*a31*b22*a11*c21*a32+a13*a31*b22*a11*c31*a22+a13*a31*c21*a32*b12*a21+a13*a31*c21*a22*b32*a11-2*a13*a31*c21*a12*b32*a21-a13*a31*b21*a32*c12*a21-a13*a31*b21*a22*c32*a11+2*a13*a31*b21*a12*c32*a21-a13*a21*c32*a31*b11*a22-a13*a21*c32*a11*b21*a32+2*a13*a21*c32*a11*b31*a22+a13*a21*b32*a31*c11*a22+a13*a21*b32*a11*c21*a32-2*a13*a21*b32*a11*c31*a22+a13*a21*c31*a32*b22*a11+a13*a21*c31*a22*b12*a31-a13*a21*b31*a32*c22*a11-a13*a21*b31*a22*c12*a31,-c21*b11^2*c32^2*a22-c31*b11^2*c22^2*a32+c32*b12^2*c21^2*a31+c22*b12^2*c31^2*a21-c11*b21^2*c32^2*a12-c31*c12^2*b21^2*a32+c32*c11^2*b22^2*a31+c12*b22^2*c31^2*a11-c11*c22^2*b31^2*a12-c21*c12^2*b31^2*a22+c22*c11^2*b32^2*a21+c12*c21^2*b32^2*a11+b11*c11*c22*b32*c21*a32+b11*c11*c22*b32*c31*a22-2*b11*c11*c22*c31*b22*a32+b11*c11*c32*b22*c21*a32+b11*c11*c32*b22*c31*a22-2*b11*c11*c32*c21*b32*a22-b11*c12*c21*c32*b21*a32+2*b11*c12*c21*c32*b31*a22+b11*c12*c21*b32*c31*a22+b11*c12*c21*c31*b22*a32-b11*c12*c21*b31*c22*a32+2*b11*c12*c22*b32*c21*a31-b11*c12*c22*b32*c31*a21-b11*c12*c22*c31*b22*a31+2*b11*c12*c31*c22*b21*a32-b11*c12*c31*c22*b31*a22-b11*c12*c31*b21*c32*a22-b11*c12*c32*b22*c21*a31+2*b11*c12*c32*b22*c31*a21-b11*c12*c32*c21*b32*a21-b11*c21*c22*c32*b31*a12-2*b11*c21*c22*b32*c31*a12+b11*c21*c22*c31*b12*a32+b11*c21*c32*b12*c31*a22-2*b11*c21*c32*b22*c31*a12-b11*c22*c31*b21*c32*a12-b11*c22*c32*b12*c21*a31-b11*c22*c32*b12*c31*a21+2*b11*c22*c32*c11*b22*a31+2*b11*c22*c32*c11*b32*a21-b11*c22*c32*b22*c31*a11-b11*c22*c32*c21*b32*a11-b11*c11*c22*c32*b31*a22-b11*c11*c22*c32*b21*a32+b12*c11*c21*c32*b21*a32+b12*c11*c21*c32*b31*a22-2*b12*c11*c21*b31*c22*a32-b12*c11*c22*c32*b21*a31-b12*c11*c22*c32*b31*a21+b12*c11*c22*b32*c21*a31-2*b12*c11*c22*b32*c31*a21+b12*c11*c22*c31*b22*a31+b12*c11*c31*c22*b21*a32+b12*c11*c31*c22*b31*a22-2*b12*c11*c31*b21*c32*a22-2*b12*c11*c32*b22*c21*a31+b12*c11*c32*b22*c31*a21+b12*c11*c32*c21*b32*a21+2*b12*c12*c21*c32*b21*a31-b12*c12*c21*c32*b31*a21+b12*c12*c21*b32*c31*a21+b12*c12*c21*c31*b22*a31-b12*c12*c21*b31*c22*a31-b12*c12*c31*c22*b21*a31+2*b12*c12*c31*c22*b31*a21-b12*c12*c31*b21*c32*a21+2*b12*c21*c22*c32*b31*a11+b12*c21*c22*b32*c31*a11-2*b12*c21*c31*c12*b21*a32-2*b12*c21*c31*c12*b31*a22+b12*c21*c31*c22*b31*a12+b12*c21*c31*b21*c32*a12+b12*c21*c32*b22*c31*a11+2*b12*c22*c31*b21*c32*a11-b21*c11*c12*c32*b31*a22+b21*c11*c12*b32*c21*a32-2*b21*c11*c12*b32*c31*a22+b21*c11*c12*c31*b22*a32-b21*c11*c12*b31*c22*a32+2*b21*c11*c22*c32*b31*a12+b21*c11*c22*b32*c31*a12+b21*c11*c32*b22*c31*a12-2*b21*c11*c32*c21*b32*a12-b21*c12*c21*c32*b31*a12+b21*c12*c21*b32*c31*a12+2*b21*c12*c22*b32*c11*a31-b21*c12*c22*b32*c31*a11-b21*c12*c31*c22*b31*a12-b21*c12*c32*c11*b22*a31-b21*c12*c32*c11*b32*a21-b21*c12*c32*b22*c31*a11+2*b21*c12*c32*c21*b32*a11-b21*c22*c32*c11*b32*a11+2*b22*c11*c12*c32*b31*a21+b22*c11*c12*b32*c21*a31+b22*c11*c12*b32*c31*a21-b22*c11*c12*b31*c22*a31+b22*c11*c21*c32*b31*a12-2*b22*c11*c21*b31*c12*a32-b22*c11*c22*c32*b31*a11+b22*c11*c22*b32*c31*a11+b22*c11*c31*c12*b31*a22-2*b22*c11*c31*c22*b31*a12+b22*c11*c32*c21*b32*a11-b22*c12*c21*c32*b31*a11-2*b22*c12*c21*b32*c31*a11+2*b22*c12*c31*c22*b31*a11+b22*c21*c31*c12*b31*a12+b31*c11*c12*c21*b32*a22+b31*c11*c22*c21*b32*a12-b31*c12*c22*c11*b32*a21-b31*c12*c22*c21*b32*a11+b31*c22^2*c11*b32*a11+c12*c21*c22*b31^2*a12-c11*c12*c21*b32^2*a21-c11*c22*c21*b32^2*a11-b22*c11^2*c32*b31*a22+2*b22*c11^2*b31*c22*a32-b22*c22*b32*c11^2*a31-b22*c32*c11^2*b32*a21+b22*c21*b31*c12^2*a31-2*b22*c31*c12^2*b31*a21+c11*c12*c22*b31^2*a22-b31*c22*c11^2*b32*a22+b31*c12^2*c21*b32*a21-b31*c12*c21^2*b32*a12-2*b12*c31*c22^2*b31*a11-b12*c22*b22*c31^2*a11-b12*c31^2*c22*b21*a12+2*b12*c31^2*b21*c12*a22-b12*c12*b32*c21^2*a31-c21*c32*b12^2*c31*a21-b21*c22*b32*c11^2*a32-b21*c32*c11^2*b22*a32+2*b21*c32*c11^2*b32*a22+c11*c12*c32*b21^2*a32+c12*c31*b21^2*c32*a12-2*b21*c12^2*b32*c21*a31+b21*c12^2*b32*c31*a21+b21*c12^2*c31*b22*a31+b21*c21*b31*c12^2*a32+b21*c31*c12^2*b31*a22-b21*c12*b22*c31^2*a12+b21*c32^2*c11*b22*a11-c11*c12*c31*b22^2*a31-c11*c32*b22^2*c31*a11+c21*c22*c32*b11^2*a32+c22*c31*b11^2*c32*a22+b11*c11*b31*c22^2*a32+b11*c11*b21*c32^2*a22-b11*c12*b32*c21^2*a32-b11*c12*b22*c31^2*a22-b11*c32*b12*c21^2*a32+2*b11*c32*c21^2*b32*a12+b11*c21*b21*c32^2*a12-2*b11*c22^2*b32*c11*a31+b11*c22^2*b32*c31*a11+b11*c22^2*c31*b12*a31+b11*c31*c22^2*b31*a12-b11*c22*b12*c31^2*a22+2*b11*c22*b22*c31^2*a12-2*b11*c32^2*b22*c11*a21+b11*c32^2*b22*c21*a11+b11*c32^2*c21*b12*a21-c21*c22*c31*b12^2*a31+b12*c11*b31*c22^2*a31+b12*c11*b21*c32^2*a21-b12*c12*b22*c31^2*a21-b12*c21^2*c32*b31*a12+2*b12*c21^2*b31*c12*a32-b12*c32*c21^2*b32*a11-2*b12*c21*b21*c32^2*a11,-b32^2*b13^2*c21*a23+b13^2*c23*b32^2*a21+b13^2*c33*b22^2*a31-b22^2*b13^2*c31*a33+b23^2*c13*b32^2*a11-b32^2*b23^2*c11*a13+b33^2*c13*b22^2*a11-b22^2*b33^2*c11*a13+b23^2*c33*b12^2*a31+b33^2*c23*b12^2*a21-b12^2*b23^2*c31*a33-b12^2*b33^2*c21*a23+2*b13*b21*b22*a13*c32*b33+2*b13*b21*b22*a33*c12*b33+b13*b21*b23*b32*a32*c13+b13*b21*b23*c33*b32*a12-b13*b21*b32*a33*c12*b23-b13*b21*b32*a13*c32*b23-b13*b21*b32*a13*c22*b33-b13*b21*b32*a23*c12*b33+b13*b21*b33*c13*b32*a22-2*b13*b21*b33*c13*b22*a32+b13*b21*b33*c23*b32*a12-2*b13*b21*b33*c33*b22*a12+b13*b22*b33*c13*b31*a22+b13*b22*b33*c23*b32*a11+b13*b22*b33*c13*b32*a21-b13*b22*b31*a23*c12*b33-b13*b22*b31*a33*c12*b23-b13*b22*b32*b33*c21*a13-b13*b22*b32*b33*c11*a23-b13*b22*b32*b23*c11*a33-b13*b22*b32*b23*c31*a13+b13*b22*b33*c23*b31*a12+b13*b22*b23*c33*b31*a12+b13*b22*b23*b31*a32*c13+b13*b22*b23*c33*b32*a11+b13*b22*b23*b32*a31*c13-b13*b22*b31*a13*c32*b23-b13*b22*b31*a13*c22*b33-2*b13*b23*b31*c13*b32*a22-2*b13*b23*b31*c23*b32*a12+2*b13*b31*b32*a13*c22*b23+2*b13*b31*b32*a23*c12*b23+2*b21*b23*b32*a13*c12*b33-2*b21*b23*b33*c13*b32*a12+2*b22*b23*b31*a13*c12*b33+2*b22*b23*b32*b33*c11*a13-2*b22*b23*b33*c13*b32*a11-2*b22*b23*b33*c13*b31*a12-b11*b23*b32*a13*c22*b33-b11*b23*b32*a23*c12*b33+b11*b23*b33*c13*b32*a22+b11*b23*b33*c13*b22*a32+b11*b23*b33*c23*b32*a12-2*b11*b23*b33*c23*b12*a32-2*b11*b23*b33*c33*b12*a22+b11*b23*b33*c33*b22*a12+2*b11*b12*b23*a23*c32*b33+2*b11*b12*b23*a33*c22*b33-b11*b13*b22*a23*c32*b33+2*b11*b13*b22*a33*c32*b23-b11*b13*b22*a33*c22*b33+b11*b13*b23*a32*b32*c23+b22*b32*b13^2*c31*a23+b22*b32*b13^2*c21*a33-b13*b33*c33*b22^2*a11-b13*b33*c13*b22^2*a31+b13*b22^2*b33*c31*a13-2*b11*b13*b23*c33*b22*a32+b11*b13*b23*c33*b32*a22-b11*b13*b32*a23*c32*b23+2*b11*b13*b32*a23*c22*b33-b11*b13*b32*a33*c22*b23+b11*b13*b33*c23*b22*a32-2*b11*b13*b33*c23*b32*a22+b11*b13*b33*a22*b22*c33-b11*b22*b23*a13*c32*b33-b11*b22*b23*a33*c12*b33+b12*b13*b33*b21*a22*c33+b12*b13*b33*b22*a21*c33+b12*b13*b33*c23*b22*a31-2*b12*b13*b33*c23*b32*a21-2*b12*b13*b33*c23*b31*a22+b12*b13*b33*c23*b21*a32+2*b12*b13*b21*a33*c32*b23+2*b12*b13*b22*b23*c31*a33-b12*b13*b23*a23*b31*c32-b12*b13*b23*a23*c31*b32-b12*b13*b23*a33*b32*c21-b12*b13*b23*a33*b31*c22+b12*b13*b23*b31*a32*c23-2*b12*b13*b23*c33*b21*a32+b12*b13*b23*c33*b31*a22-b12*b13*b21*a33*c22*b33-b12*b13*b22*b33*c31*a23-b12*b13*b22*b33*c21*a33-2*b12*b13*b23*c33*b22*a31+b12*b13*b23*c33*b32*a21+b12*b13*b23*b32*a31*c23+2*b12*b13*b31*a23*c22*b33+2*b12*b13*b32*b33*c21*a23-b12*b13*b21*a23*c32*b33-b12*b23*b32*b33*c21*a13-b12*b23*b32*b33*c11*a23+b12*b23*b33*c23*b31*a12+b12*b23*b33*c33*b21*a12+b12*b23*b33*c13*b21*a32-b12*b23*b31*a13*c22*b33+b12*b23*b33*c13*b31*a22+b12*b23*b33*c23*b32*a11+b12*b23*b33*c33*b22*a11+b12*b23*b33*c13*b32*a21+b12*b23*b33*c13*b22*a31-b12*b23*b31*a23*c12*b33-b12*b21*b23*a13*c32*b33-b12*b21*b23*a33*c12*b33-b12*b22*b23*b33*c31*a13-b12*b22*b23*b33*c11*a33+b13*b22^2*b33*c11*a33-b13*b23*c23*b32^2*a11-b13*b23*c13*b32^2*a21-2*b31*b32*a23*c22*b13^2+b12*b31*a33*c12*b23^2+b12*b32*b23^2*c11*a33+b12*b32*b23^2*c31*a13-b12*b23^2*c33*b31*a12-b12*b23^2*b31*a32*c13-b12*b23^2*c33*b32*a11-b12*b23^2*b32*a31*c13+b12*b31*a13*c32*b23^2+b12^2*b23*b33*c31*a23+b12^2*b23*b33*c21*a33+b12*b22*b33^2*c21*a13+b12*b22*b33^2*c11*a23+b12*b21*a13*c22*b33^2+b12*b21*a23*c12*b33^2-b12*b33^2*b21*a22*c13-b12*b33^2*b22*a21*c13-b12*b33^2*c23*b21*a12-b12*b33^2*c23*b22*a11-b23*b33*c23*b12^2*a31-b23*b33*c33*b12^2*a21-2*b21*b22*a13*c12*b33^2+2*b21*b33^2*c13*b22*a12+2*b23^2*b31*c13*b32*a12-2*b31*b32*a13*c12*b23^2-2*b11*b12*a33*c32*b23^2-2*b11*b12*a23*c22*b33^2+b11*b22*a13*c22*b33^2+b11*b22*a23*c12*b33^2-b11*b33^2*a22*b22*c13+2*b11*b33^2*c23*b12*a22-b11*b33^2*c23*b22*a12-b11*b23^2*b32*a32*c13-b11*b23^2*c33*b32*a12+2*b11*b23^2*c33*b12*a32+b11*b32*a33*c12*b23^2+b11*b32*a13*c32*b23^2+b22*b31*a23*c32*b13^2+b22*b31*a33*c22*b13^2+b13*b32^2*b23*c21*a13+b13*b32^2*b23*c11*a23-b13^2*b21*a32*b32*c23-b13^2*b21*c33*b32*a22+2*b13^2*b21*c33*b22*a32-b13^2*b22*b32*a31*c23-b13^2*b22*c33*b32*a21-b13^2*b22*b31*a32*c23-b13^2*b22*c33*b31*a22+2*b13^2*b31*c23*b32*a22-2*b21*b22*a33*c32*b13^2+b21*b32*a33*c22*b13^2+b21*b32*a23*c32*b13^2,c13*b33^2*c21^2*a11+c23*b33^2*c11^2*a21+c33*b23^2*c11^2*a31+c13*b23^2*c31^2*a11-c11*c23^2*b31^2*a13-c21*c13^2*b31^2*a23+c23*b13^2*c31^2*a21+c33*b13^2*c21^2*a31-c31*c23^2*b11^2*a33-c21*c33^2*b11^2*a23-c31*c13^2*b21^2*a33-c11*c33^2*b21^2*a13+b23*c11*c23*b33*c31*a11-b23*c11*c23*c33*b31*a11+b23*c11*c33*b33*c21*a11-b23*c11*c13*b31*a31*c23-2*b11*c21*c23*b33*c31*a13-b11*c21*c23*c33*b31*a13+2*b11*c23*c33*b33*c11*a21-b11*c23*c33*b33*c21*a11-b11*c23*c33*b23*c31*a11+2*b11*c23*c33*b23*c11*a31-b11*c23*c33*b13*c21*a31-b11*c23*c33*b13*c31*a21-2*b11*c11*c23*b23*c31*a33+b23*c11*c13*b33*c21*a31+b23*c11*c13*b33*c31*a21+2*b23*c11*c13*c33*b31*a21-2*b23*c11*c21*c13*b31*a33+b23*c11*c21*c33*b31*a13+b23*c11*c31*c13*b31*a23-2*b23*c11*c31*c23*b31*a13-2*b23*c13*c21*b33*c31*a11-b23*c13*c21*c33*b31*a11+2*b23*c13*c31*c23*b31*a11+b23*c21*c31*c13*b31*a13+b31*c11*c13*b33*c21*a23+b31*c11*c23*b33*c21*a13-b31*c13*c23*b33*c11*a21-b31*c13*c23*b33*c21*a11-b11*c23*c31*c33*b21*a13+b31*c23^2*c11*a11*b33+b31*c13^2*c21*a21*b33+c13*c21*c23*b31^2*a13-b31*c23*b33*c11^2*a23-b31*c13*b33*c21^2*a13+c11*c13*c23*b31^2*a23-b21*c33*b23*c11^2*a33-b21*c23*b33*c11^2*a33+2*b21*c33*b33*c11^2*a23+b21*c13^2*c31*a31*b23-2*b21*c13^2*b33*c21*a31+b21*c13^2*b33*c31*a21+b21*c21*c13^2*b31*a33-b21*c13*b23*c31^2*a13+b21*c31*c13^2*b31*a23+c13*c31*c33*b21^2*a13+c11*c13*c33*b21^2*a33+b21*c33^2*c11*a11*b23-b23*c23*b33*c11^2*a31-b23*c33*b33*c11^2*a21+2*b23*c11^2*c23*b31*a33-b23*c11^2*c33*b31*a23+b23*c21*b31*a31*c13^2-2*b23*c31*c13^2*b31*a21-c11*c33*b23^2*c31*a11-c11*c13*c31*a31*b23^2-b13*c23*b23*c31^2*a11-2*b13*c31*c23^2*b31*a11+2*b13*c31^2*c13*b21*a23-b13*c31^2*c23*b21*a13+b13*c11*b31*a31*c23^2+b13*c11*b21*a21*c33^2-b13*c13*b33*c21^2*a31-b13*c13*b23*c31^2*a21-b13*c33*b33*c21^2*a11+2*b13*c21^2*c13*b31*a33-b13*c21^2*c33*b31*a13-c21*c23*c31*a31*b13^2-c21*c33*b13^2*c31*a21-c11*c23*b33^2*c21*a11-c11*c13*c21*a21*b33^2-2*b13*c21*c33^2*b21*a11+b11*c23^2*c31*a31*b13-2*b11*c23^2*b33*c11*a31+b11*c23^2*b33*c31*a11-b11*c23*b13*c31^2*a23+2*b11*c23*b23*c31^2*a13+b11*c31*c23^2*b31*a13+b11*c21*c33^2*b21*a13-b11*c33*b13*c21^2*a33+2*b11*c33*b33*c21^2*a13+c23*c31*c33*b11^2*a23+c21*c23*c33*b11^2*a33-b11*c13*b33*c21^2*a33-b11*c13*b23*c31^2*a23+b11*c11*c33^2*b21*a23+b11*c11*c23^2*b31*a33+b11*c33^2*c21*a21*b13-2*b11*c33^2*b23*c11*a21+b11*c33^2*b23*c21*a11+b11*c11*c23*b33*c31*a23+b11*c11*c23*b33*c21*a33-b11*c11*c23*c33*b31*a23-b11*c11*c23*c33*b21*a33+b11*c11*c33*b23*c21*a33+b11*c11*c33*b23*c31*a23-2*b11*c11*c33*b33*c21*a23+b11*c13*c21*b23*c31*a33-b11*c13*c21*c23*b31*a33+b11*c13*c21*b33*c31*a23+2*b11*c13*c21*c33*b31*a23-b11*c13*c21*c33*b21*a33-b11*c13*c23*c31*a31*b23+2*b11*c13*c23*b33*c21*a31-b11*c13*c23*b33*c31*a21-b11*c13*c31*c23*b31*a23+2*b11*c13*c31*c23*b21*a33-b11*c13*c31*c33*b21*a23-b11*c13*c33*b23*c21*a31+2*b11*c13*c33*b23*c31*a21-b11*c13*c33*c21*a21*b33-2*b11*c21*c33*b23*c31*a13+b11*c21*c33*b13*c31*a23+b11*c21*c23*b13*c31*a33-2*b13*c21*c31*c13*b31*a23-2*b13*c21*c31*c13*b21*a33+b13*c21*c31*c23*b31*a13+b13*c21*c31*c33*b21*a13+2*b13*c23*c31*c33*b21*a11+b13*c11*c21*c33*b31*a23-2*b13*c11*c21*c23*b31*a33+b13*c11*c21*c33*b21*a33+b13*c11*c23*c31*a31*b23-2*b13*c11*c23*b33*c31*a21+b13*c11*c23*b33*c21*a31-b13*c11*c23*c33*b31*a21-b13*c11*c23*c33*b21*a31+b13*c11*c31*c23*b31*a23-2*b13*c11*c31*c33*b21*a23+b13*c11*c31*c23*b21*a33-2*b13*c11*c33*b23*c21*a31+b13*c11*c33*b23*c31*a21+b13*c11*c33*c21*a21*b33+b13*c13*c21*c31*a31*b23-b13*c13*c21*b31*a31*c23+b13*c13*c21*b33*c31*a21+2*b13*c13*c21*c33*b21*a31-b13*c13*c21*c33*b31*a21-b13*c13*c31*c23*b21*a31+2*b13*c13*c31*c23*b31*a21-b13*c13*c31*b21*a21*c33+b13*c21*c23*b33*c31*a11+2*b13*c21*c23*c33*b31*a11+b13*c21*c33*b23*c31*a11-b21*c23*c33*c11*a11*b33-b21*c13*c21*c33*b31*a13+b21*c13*c21*b33*c31*a13-b21*c13*c31*c23*b31*a13-2*b21*c11*c33*b33*c21*a13+b21*c11*c13*b23*c31*a33-b21*c11*c13*c23*b31*a33-2*b21*c11*c13*b33*c31*a23+b21*c11*c13*b33*c21*a33-b21*c11*c13*c33*b31*a23+2*b21*c13*c23*b33*c11*a31-b21*c13*c23*b33*c31*a11-b21*c13*c33*b33*c11*a21+2*b21*c13*c33*b33*c21*a11-b21*c13*c33*b23*c31*a11-b21*c13*c33*b23*c11*a31+b21*c11*c33*b23*c31*a13+b21*c11*c23*b33*c31*a13+2*b21*c11*c23*c33*b31*a13,c22*a21*b11^2*a32^2+c32*a31*b11^2*a22^2-c21*a22*b12^2*a31^2-c31*a32*b12^2*a21^2+c12*a11*b21^2*a32^2+c32*a31*b21^2*a12^2+c12*a11*b31^2*a22^2+c22*a21*b31^2*a12^2-c11*a12*b22^2*a31^2-c31*a32*b22^2*a11^2-c11*a12*b32^2*a21^2-c21*a22*b32^2*a11^2+b22*c32*a11^2*b21*a32-2*b22*c32*a11^2*b31*a22+b22*b32*a11^2*c21*a32+b22*b32*a11^2*c31*a22+b22*b31*a32*c22*a11^2-a22*c12*a21*b31^2*a12-a12*c22*a11*b31^2*a22+2*b31*b12*a31*c11*a22^2-b31*b12*a11*c31*a22^2-b31*c11*a22^2*b32*a11+2*b31*b22*a31*c21*a12^2-b31*b22*a21*c31*a12^2-b31*c21*a12^2*b32*a21+a21*c11*a22*b32^2*a11+a11*c21*a12*b32^2*a21-2*b32*c12*a21^2*b11*a32+b32*c12*a21^2*b31*a12+b32*b11*a12*c32*a21^2-2*b32*c22*a11^2*b21*a32+b32*c22*a11^2*b31*a22+b32*b21*a22*c32*a11^2-a32*c22*a31*b11^2*a22-a22*c32*a21*b11^2*a32-b11*b31*a22^2*c12*a31+2*b11*b32*a11*c31*a22^2-b11*c31*a22^2*b12*a31-b11*c22*a11*b21*a32^2-b11*b22*a21*c11*a32^2+2*b11*b22*a11*c21*a32^2-b11*c21*a32^2*b12*a21-b11*b21*a32^2*c12*a21-b11*c32*a11*b31*a22^2-b11*b32*a31*c11*a22^2+b12*c22*a31^2*b11*a22-2*b12*c22*a31^2*b21*a12+b12*b22*a31^2*c11*a22+b12*b22*a31^2*c21*a12+b12*b21*a22*c12*a31^2+b12*c32*a21^2*b11*a32-2*b12*c32*a21^2*b31*a12+b12*b32*a21^2*c11*a32+b12*b32*a21^2*c31*a12+b12*b31*a32*c12*a21^2+a31*c21*a32*b12^2*a21+a21*c31*a22*b12^2*a31-a32*c12*a31*b21^2*a12-a12*c32*a11*b21^2*a32+2*b21*b12*a21*c11*a32^2-b21*b12*a11*c21*a32^2-b21*c11*a32^2*b22*a11-b21*c32*a21*b31*a12^2-b21*b32*a31*c21*a12^2+2*b21*b32*a21*c31*a12^2-b21*c31*a12^2*b22*a31-b21*b31*a12^2*c22*a31+a31*c11*a32*b22^2*a11+a11*c31*a12*b22^2*a31-2*b22*c12*a31^2*b11*a22+b22*c12*a31^2*b21*a12+b22*b11*a12*c22*a31^2+b11*a32*c22*a31*b21*a12-2*b11*a32*c22*a21*b31*a12+b11*a32*c22*a11*b31*a22+b11*a32*b22*a31*c11*a22-2*b11*a32*b22*a31*c21*a12+b11*a32*b22*a21*c31*a12-2*b11*a32*b22*a11*c31*a22+b11*a32*c21*a22*b12*a31-2*b11*a32*c21*a22*b32*a11+b11*a32*c21*a12*b32*a21+b11*a32*b21*a22*c12*a31+b11*a32*b21*a22*c32*a11+b11*a32*b21*a12*c32*a21-2*b11*a22*c32*a31*b21*a12+b11*a22*c32*a21*b31*a12+b11*a22*b32*a31*c21*a12+b11*a22*b32*a21*c11*a32-2*b11*a22*b32*a21*c31*a12+b11*a22*c31*a32*b12*a21+b11*a22*c31*a12*b22*a31+b11*a22*b31*a32*c12*a21+b11*a22*b31*a12*c22*a31-b12*a31*c22*a21*b11*a32+2*b12*a31*c22*a21*b31*a12+2*b12*a31*c22*a11*b21*a32-b12*a31*c22*a11*b31*a22-b12*a31*b22*a21*c11*a32-b12*a31*b22*a21*c31*a12-b12*a31*b22*a11*c21*a32-b12*a31*b22*a11*c31*a22+2*b12*a31*c21*a22*b32*a11-b12*a31*c21*a12*b32*a21-b12*a31*b21*a32*c12*a21-b12*a31*b21*a22*c32*a11+2*b12*a31*b21*a12*c32*a21-b12*a21*c32*a31*b11*a22-b12*a21*c32*a11*b21*a32+2*b12*a21*c32*a11*b31*a22-b12*a21*b32*a31*c11*a22-b12*a21*b32*a11*c21*a32-b12*a21*b32*a11*c31*a22+2*b12*a21*c31*a32*b22*a11-b12*a21*b31*a32*c22*a11-b12*a21*b31*a22*c12*a31+b21*a32*c12*a21*b31*a12-2*b21*a32*c12*a11*b31*a22-2*b21*a32*b12*a31*c11*a22+b21*a32*b12*a31*c21*a12-2*b21*a32*b12*a21*c31*a12+b21*a32*b12*a11*c31*a22+b21*a32*c11*a22*b32*a11+b21*a32*c11*a12*b22*a31-2*b21*a32*c11*a12*b32*a21+b21*a12*c32*a11*b31*a22+b21*a12*b32*a31*c11*a22+b21*a12*b32*a11*c21*a32-2*b21*a12*b32*a11*c31*a22+b21*a12*c31*a32*b22*a11+b21*a12*c31*a22*b12*a31+b21*a12*b31*a32*c22*a11+b21*a12*b31*a22*c12*a31+2*b22*a31*c12*a21*b11*a32-b22*a31*c12*a21*b31*a12-b22*a31*c12*a11*b21*a32+2*b22*a31*c12*a11*b31*a22-b22*a31*c11*a22*b32*a11+2*b22*a31*c11*a12*b32*a21-b22*a31*b11*a32*c22*a11+2*b22*a31*b11*a22*c32*a11-b22*a31*b11*a12*c32*a21-b22*a11*c32*a31*b21*a12-b22*a11*c32*a21*b11*a32+2*b22*a11*c32*a21*b31*a12-b22*a11*b32*a31*c21*a12-b22*a11*b32*a21*c11*a32-b22*a11*b32*a21*c31*a12-b22*a11*b31*a32*c12*a21-b22*a11*b31*a12*c22*a31-2*b31*a22*b12*a31*c21*a12-2*b31*a22*b12*a21*c11*a32+b31*a22*b12*a21*c31*a12+b31*a22*b12*a11*c21*a32+b31*a22*c11*a32*b22*a11-2*b31*a22*c11*a12*b22*a31+b31*a22*c11*a12*b32*a21+b31*a12*b22*a21*c11*a32-2*b31*a12*b22*a11*c21*a32+b31*a12*b22*a11*c31*a22+b31*a12*c21*a32*b12*a21+b31*a12*c21*a22*b32*a11+2*b32*a21*c12*a31*b11*a22-b32*a21*c12*a31*b21*a12+2*b32*a21*c12*a11*b21*a32-b32*a21*c12*a11*b31*a22+2*b32*a21*b11*a32*c22*a11-b32*a21*b11*a22*c32*a11-b32*a21*b11*a12*c22*a31-b32*a11*c22*a31*b11*a22+2*b32*a11*c22*a31*b21*a12-b32*a11*c22*a21*b31*a12-b32*a11*b21*a22*c12*a31-b32*a11*b21*a12*c32*a21,-b11^2*a33*c31*b22^2-b11^2*a23*b32^2*c21+b22^2*c33*b11^2*a31+b32^2*c23*b11^2*a21+b32^2*c13*b21^2*a11-b21^2*a13*b32^2*c11-b31^2*a23*c21*b12^2+b12^2*c23*b31^2*a21-b21^2*a33*c31*b12^2+b12^2*c33*b21^2*a31+b22^2*c13*b31^2*a11-b31^2*a13*b22^2*c11+b11*b23*b32*c12*b31*a21+b11*b23*b32*c22*b31*a11+b11*b23*b32*b21*c32*a11-2*b11*b32*b33*c22*b21*a11-2*b11*b32*b33*b21*c12*a21-2*b12*b13*b21*c32*b31*a21-2*b12*b13*b21*b31*c22*a31+b12*b21*b22*b31*a31*c13+b12*b21*b22*c33*b31*a11+b12*b21*b23*c32*b31*a11+b12*b21*b23*b31*c12*a31-b12*b21*b31*a13*b32*c21-b12*b21*b31*a13*c31*b22+2*b12*b21*b31*b13*c21*a32+2*b12*b21*b31*b13*c31*a22-b12*b21*b31*a23*b32*c11-b12*b21*b31*b23*c11*a32-b12*b21*b31*b23*c31*a12-b12*b21*b31*a33*b22*c11-b12*b21*b31*b33*c11*a22-b12*b21*b31*b33*c21*a12+b12*b21*b32*c13*b31*a21+b12*b21*b32*c23*b31*a11+b12*b21*b33*c12*b31*a21+b12*b21*b33*c22*b31*a11+b13*b21*b22*c32*b31*a11+b13*b21*b22*b31*c12*a31-b13*b21*b31*c11*b22*a32-b13*b21*b31*c11*b32*a22-b13*b21*b31*b22*c31*a12-b13*b21*b31*c21*b32*a12+b13*b21*b32*c12*b31*a21+b13*b21*b32*c22*b31*a11+2*b21*b22*b31*a13*b32*c11+2*b21*b22*b31*c11*a12*b33-2*b21*b22*b32*c13*b31*a11-2*b21*b22*b33*c12*b31*a11+2*b21*b23*b31*c11*b32*a12-2*b21*b23*b32*c12*b31*a11-2*b12*b31^2*c21*a22*b13+b12*b31^2*a23*b22*c11+b12*b31^2*b23*c21*a12+b11^2*b23*b32*c21*a32+b11*b21*a13*b32^2*c21+b11*b21*a23*b32^2*c11-b11*b22^2*b31*a31*c13-b11*b22^2*c33*b31*a11+b11*b31*a13*c31*b22^2+b11*b31*a33*b22^2*c11+b11^2*b23*b32*c31*a22-2*b11^2*b32*c21*a22*b33-2*b11^2*b22*c31*a32*b23+b11^2*b22*a23*c31*b32+2*b22*b23*c32*b11^2*a31-b22*b32*c23*b11^2*a31-b22*b32*c33*b11^2*a21-b22*b33*b11^2*c22*a31-b22*b33*b11^2*c32*a21-b23*b32*b11^2*c22*a31-b23*b32*b11^2*c32*a21+b11^2*b22*b33*c31*a22+b11^2*b22*b33*c21*a32+b11^2*b22*a33*b32*c21-b11*b32^2*b21*a21*c13-b11*b32^2*c23*b21*a11+2*b32*b33*c22*b11^2*a21-b12*b23*c12*b31^2*a21-b12*b23*c22*b31^2*a11+b12*b31^2*a13*c21*b22+b12*b31^2*b23*c11*a22+2*b12*b13*c32*b21^2*a31+2*b12*b13*c22*b31^2*a21+b12*b21^2*a13*c31*b32-2*b12*b21^2*c31*a32*b13+b12*b21^2*a33*b32*c11+b12*b21^2*b33*c31*a12+b12*b21^2*b33*c11*a32-b12*b32*c13*b21^2*a31-b12*b32*c33*b21^2*a11-b12*b33*c12*b21^2*a31-b12*b33*b21^2*c32*a11-b12*b22*c23*b31^2*a11-b12^2*b21*b31*a31*c23-b12^2*b21*c33*b31*a21+b21*b31*a23*c31*b12^2+b21*b31*a33*c21*b12^2-b12*b22*c13*b31^2*a21+b13*b21^2*b32*c11*a32+b13*b21^2*b32*c31*a12-b13*b32*c12*b21^2*a31-b13*b32*b21^2*c32*a11-b13*b22*c12*b31^2*a21-b13*b22*c22*b31^2*a11+b13*b31^2*b22*c11*a22+b13*b31^2*b22*c21*a12-2*b21^2*b32*c11*a12*b33+2*b32*b33*c12*b21^2*a11+2*b22*b23*c12*b31^2*a11-2*b22*b31^2*c11*a12*b23-b11*b12*b21*a23*c31*b32+2*b11*b12*b21*c31*a32*b23-b11*b12*b21*a33*b32*c21+2*b11*b12*b21*a33*c31*b22-b11*b12*b21*b33*c21*a32-b11*b12*b21*b33*c31*a22+b11*b12*b22*b31*a31*c23+b11*b12*b22*c33*b31*a21-2*b11*b12*b22*c33*b21*a31-2*b11*b12*b23*c32*b21*a31+b11*b12*b23*c32*b31*a21+b11*b12*b23*b31*c22*a31+2*b11*b12*b31*a23*b32*c21-b11*b12*b31*a23*c31*b22-b11*b12*b31*b23*c21*a32-b11*b12*b31*b23*c31*a22-b11*b12*b31*a33*c21*b22+2*b11*b12*b31*c21*a22*b33+b11*b12*b32*c23*b21*a31-2*b11*b12*b32*c23*b31*a21+b11*b12*b32*b21*a21*c33+b11*b12*b33*c22*b21*a31-2*b11*b12*b33*c22*b31*a21+b11*b12*b33*b21*c32*a21-b11*b13*b21*b32*c21*a32-b11*b13*b21*b32*c31*a22+2*b11*b13*b21*c31*b22*a32-2*b11*b13*b22*c32*b21*a31+b11*b13*b22*c32*b31*a21+b11*b13*b22*b31*c22*a31-b11*b13*b31*b22*c21*a32-b11*b13*b31*b22*c31*a22+2*b11*b13*b31*c21*b32*a22+b11*b13*b32*c22*b21*a31-2*b11*b13*b32*c22*b31*a21+b11*b13*b32*b21*c32*a21-b11*b21*b22*a13*c31*b32-b11*b21*b22*a33*b32*c11-b11*b21*b22*b33*c31*a12-b11*b21*b22*b33*c11*a32-b11*b21*b23*b32*c11*a32-b11*b21*b23*b32*c31*a12+2*b11*b21*b32*b33*c21*a12+2*b11*b21*b32*b33*c11*a22-2*b11*b22*b23*c32*b31*a11-2*b11*b22*b23*b31*c12*a31-b11*b22*b31*a13*b32*c21-b11*b22*b31*a23*b32*c11+2*b11*b22*b31*b23*c11*a32+2*b11*b22*b31*b23*c31*a12-b11*b22*b31*b33*c11*a22-b11*b22*b31*b33*c21*a12+b11*b22*b32*c13*b31*a21+b11*b22*b32*c13*b21*a31+b11*b22*b32*c23*b31*a11+b11*b22*b32*c33*b21*a11+b11*b22*b33*c12*b21*a31+b11*b22*b33*c12*b31*a21+b11*b22*b33*c22*b31*a11+b11*b22*b33*b21*c32*a11-b11*b23*b31*c11*b32*a22-b11*b23*b31*c21*b32*a12+b11*b23*b32*c12*b21*a31,-b11*b12*b21*b33*c31*a23+b11*b21*b23*b32*a31*c13-b13*b21*b31*b33*c21*a12-b11^2*c21*a22*b33^2+b11^2*c32*a31*b23^2-b31^2*c21*a22*b13^2+b13^2*c32*b21^2*a31+b13^2*c22*b31^2*a21-b21^2*c31*a32*b13^2+b21^2*c12*a11*b33^2-b21^2*c11*a12*b33^2+b23^2*c12*b31^2*a11-b31^2*c11*a12*b23^2+b11^2*c22*a21*b33^2-b11^2*c31*a32*b23^2+2*b11*b12*b21*b23*c31*a33-b11*b12*b21*b33*c21*a33+b11*b12*b23*b31*a31*c23-2*b11*b12*b23*c33*b21*a31+b11*b12*b23*c33*b31*a21-b11*b12*b31*b23*c31*a23-b11*b12*b31*b23*c21*a33+2*b11*b12*b31*b33*c21*a23+b11*b12*b33*c23*b21*a31-2*b11*b12*b33*c23*b31*a21+b11*b12*b33*b21*a21*c33-b11*b13*b21*a23*c31*b32+2*b11*b13*b21*c31*a32*b23-b11*b13*b21*a33*b32*c21-2*b11^2*b22*b23*c31*a33+b11^2*b22*b33*c21*a33+b11^2*b23*a23*c31*b32-b11^2*b23*b32*a31*c23-b11^2*b23*b33*c32*a21-b11^2*b23*b33*c22*a31-b11^2*b23*c33*b32*a21+2*b11^2*b23*c33*b22*a31+b11^2*b23*b33*c21*a32+b11^2*b23*b33*c31*a22-2*b11^2*b32*b33*c21*a23+2*b11^2*b33*c23*b32*a21-b11^2*b33*c23*b22*a31-b11^2*b33*b22*a21*c33+b22*b11^2*b33*c31*a23+b23*b11^2*a33*b32*c21+b11*b21*b33^2*c11*a22-b11*b21*b33^2*c12*a21-b11*b21*b33^2*c22*a11+b11*b21*b33^2*c21*a12-b11*b23^2*c32*b31*a11+b11*b31*b23^2*c11*a32+b11*b31*b23^2*c31*a12-b11*b31*b23^2*c12*a31+2*b12*b13*c33*b21^2*a31+2*b12*b13*c23*b31^2*a21-2*b12*b21^2*b13*c31*a33+b12*b21^2*b33*c31*a13+b12*b21^2*b33*c11*a33-b12*b33*c13*b21^2*a31-b12*b33*c33*b21^2*a11-b12*b23*c13*b31^2*a21-b12*b23*c23*b31^2*a11-2*b12*b31^2*b13*c21*a23+b12*b31^2*b23*c21*a13+b12*b31^2*b23*c11*a23-b13*b23*c12*b31^2*a21-b13*b23*c22*b31^2*a11+b13*b31^2*a13*c21*b22+b13*b31^2*a23*b22*c11+b13*b31^2*b23*c21*a12+b13*b31^2*b23*c11*a22+b13*b21^2*a13*c31*b32+b13*b21^2*a33*b32*c11+b13*b21^2*b33*c31*a12+b13*b21^2*b33*c11*a32-b13*b32*c13*b21^2*a31-b13*b32*c33*b21^2*a11-b13*b33*c12*b21^2*a31-b13*b33*b21^2*c32*a11-b13*b22*c23*b31^2*a11-b13^2*b21*c32*b31*a21-b13^2*b21*b31*c22*a31+b21*b31*b13^2*c21*a32+b21*b31*b13^2*c31*a22-b13*b22*c13*b31^2*a21-2*b21^2*b32*b33*c11*a13+2*b21^2*b33*c13*b32*a11+2*b22*b23*c13*b31^2*a11-2*b22*b31^2*b23*c11*a13+2*b11*b13*b21*a33*c31*b22-b11*b13*b21*b33*c21*a32-b11*b13*b21*b33*c31*a22+b11*b13*b22*b31*a31*c23-2*b11*b13*b22*c33*b21*a31-2*b11*b13*b23*c32*b21*a31+b11*b13*b23*b31*c22*a31+2*b11*b13*b31*a23*b32*c21-b11*b13*b31*a23*c31*b22-b11*b13*b31*b23*c21*a32-b11*b13*b31*b23*c31*a22-b11*b13*b31*a33*c21*b22+2*b11*b13*b31*c21*a22*b33-2*b11*b13*b32*c23*b31*a21+b11*b13*b32*b21*a21*c33-2*b11*b13*b33*c22*b31*a21+b11*b13*b33*b21*c32*a21+b11*b21*b13*b32*a31*c23+b11*b21*b13*b33*c22*a31-b11*b21*b22*b33*c31*a13-b11*b21*b22*b33*c11*a33-b11*b21*b23*a13*c31*b32+b11*b21*b23*b33*c32*a11+b11*b21*b23*b33*c12*a31+b11*b21*b23*c33*b32*a11-b11*b21*b23*b33*c31*a12-b11*b21*b23*b33*c11*a32+2*b11*b21*b32*b33*c11*a23-2*b11*b21*b33*c13*b32*a21+b11*b21*b33*c13*b22*a31-2*b11*b21*b33*c23*b32*a11+b11*b21*b33*c33*b22*a11+b11*b22*b13*c33*b31*a21-2*b11*b22*b23*b31*a31*c13-2*b11*b22*b23*c33*b31*a11+2*b11*b22*b31*b23*c31*a13+2*b11*b22*b31*b23*c11*a33-b11*b22*b31*b33*c21*a13-b11*b22*b31*b33*c11*a23+b11*b22*b33*c13*b31*a21+b11*b22*b33*c23*b31*a11+b11*b23*b13*c32*b31*a21-b11*b23*b21*a33*b32*c11-b11*b23*b31*a13*b32*c21-b11*b23*b31*a23*b32*c11-b11*b23*b31*b33*c11*a22-b11*b23*b31*b33*c21*a12+b11*b23*b32*c13*b31*a21+b11*b23*b33*c22*b31*a11+b11*b31*b23*c23*b32*a11+b11*b31*b23*b33*c12*a21+2*b11*b32*b21*b33*c21*a13-2*b12*b13*b21*b31*a31*c23-2*b12*b13*b21*c33*b31*a21+b12*b21*b23*b31*a31*c13+b12*b21*b23*c33*b31*a11+2*b12*b21*b31*b13*c31*a23+2*b12*b21*b31*b13*c21*a33-b12*b21*b31*b23*c31*a13-b12*b21*b31*b23*c11*a33-b12*b21*b31*b33*c21*a13-b12*b21*b31*b33*c11*a23+b12*b21*b33*c13*b31*a21+b12*b21*b33*c23*b31*a11+b13*b21*b22*b31*a31*c13+b13*b21*b22*c33*b31*a11+b13*b21*b23*c32*b31*a11+b13*b21*b23*b31*c12*a31-b13*b21*b31*a13*b32*c21-b13*b21*b31*a13*c31*b22-b13*b21*b31*a23*b32*c11-b13*b21*b31*b23*c11*a32-b13*b21*b31*b23*c31*a12-b13*b21*b31*a33*b22*c11-b13*b21*b31*b33*c11*a22+b13*b21*b32*c13*b31*a21+b13*b21*b32*c23*b31*a11+b13*b21*b33*c12*b31*a21+b13*b21*b33*c22*b31*a11+2*b21*b22*b31*b33*c11*a13-2*b21*b22*b33*c13*b31*a11+2*b21*b23*b31*a13*b32*c11+2*b21*b23*b31*c11*a12*b33-2*b21*b23*b32*c13*b31*a11-2*b21*b23*b33*c12*b31*a11,c11*c22^2*c31*a31*b13+c11^2*a33*b31*c22^2+c11^2*a23*c32^2*b21-c22^2*b33*c11^2*a31-c32^2*b23*c11^2*a21+c31^2*a23*b21*c12^2-c12^2*b33*c21^2*a31-c12^2*b23*c31^2*a21+c21^2*a33*b31*c12^2-c32^2*b13*c21^2*a11+c21^2*a13*c32^2*b11-c22^2*b13*c31^2*a11+c31^2*a13*c22^2*b11-c12*c21^2*a33*c32*b11-c12*c21^2*c33*b31*a12-c12*c21^2*c33*b11*a32+c12*c32*b13*c21^2*a31+c12*c32*b33*c21^2*a11+c12*c33*b12*c21^2*a31+c12*c33*c21^2*b32*a11+c12^2*c21*c31*a31*b23+c12^2*c21*b33*c31*a21-c21*c31*a23*b31*c12^2-2*c22*c23*b32*c11^2*a31+c22*c32*b23*c11^2*a31+c22*c32*b33*c11^2*a21+c22*c33*c11^2*b22*a31+c22*c33*c11^2*b32*a21+c23*c32*c11^2*b22*a31+c23*c32*c11^2*b32*a21-2*c32*c33*b22*c11^2*a21+2*c11^2*c32*b21*a22*c33-c11^2*c22*a33*c32*b21-c11^2*c23*c32*b31*a22+2*c11^2*c22*b31*a32*c23-c11^2*c22*c33*b31*a22-c11^2*c22*a23*b31*c32-c11^2*c22*c33*b21*a32-c11^2*c23*c32*b21*a32-c11*c21*a13*c32^2*b21-c11*c21*a23*c32^2*b11+c11*c22^2*b33*c31*a11-c11*c31*a13*b31*c22^2-c11*c31*a33*c22^2*b11+c11*c32^2*c21*a21*b13+c11*c32^2*b23*c21*a11+c12*c22*b23*c31^2*a11+c12*c23*b12*c31^2*a21+c12*c23*b22*c31^2*a11-c12*c31^2*a13*b21*c22+2*c12*c31^2*b21*a22*c13-c12*c31^2*a23*c22*b11-c12*c31^2*c23*b21*a12-c12*c31^2*c23*b11*a22-2*c12*c13*b32*c21^2*a31-2*c12*c13*b22*c31^2*a21-c12*c21^2*a13*b31*c32+2*c12*c21^2*b31*a32*c13-c21*c31*a33*b21*c12^2+c12*c22*b13*c31^2*a21-c13*c21^2*c32*b11*a32-c13*c21^2*c32*b31*a12+c13*c32*b12*c21^2*a31+c13*c32*c21^2*b32*a11+c13*c22*b12*c31^2*a21+c13*c22*b22*c31^2*a11-c13*c31^2*c22*b11*a22-c13*c31^2*c22*b21*a12+2*c21^2*c32*b11*a12*c33-2*c32*c33*b12*c21^2*a11-2*c22*c23*b12*c31^2*a11+2*c22*c31^2*b11*a12*c23-2*c11*c12*c31*a23*c32*b21+c11*c12*c31*a33*b21*c22+c11*c12*c31*c23*b31*a22+c11*c12*c31*c23*b21*a32-c11*c12*c23*c31*b22*a31-c11*c12*c23*b32*c31*a21+2*c11*c12*c23*b32*c21*a31+2*c11*c12*c22*b33*c21*a31-c11*c12*c22*c31*a31*b23-2*c11*c21*c32*c33*b21*a12-2*c11*c21*c32*c33*b11*a22+2*c11*c22*c23*b32*c31*a11+2*c11*c22*c23*c31*b12*a31+c11*c22*c31*a13*c32*b21+c11*c22*c31*a23*c32*b11-2*c11*c22*c31*c23*b11*a32-2*c11*c22*c31*c23*b31*a12+c11*c22*c31*c33*b11*a22+c11*c22*c31*c33*b21*a12-c11*c22*c32*b13*c31*a21-c11*c22*c32*b13*c21*a31-c11*c22*c32*b23*c31*a11-c11*c22*c32*b33*c21*a11-c11*c22*c33*b12*c21*a31-c11*c22*c33*b12*c31*a21-c11*c22*c33*b22*c31*a11-c11*c22*c33*c21*b32*a11+c11*c23*c31*b11*c32*a22+c11*c23*c31*b21*c32*a12-c11*c23*c32*b12*c21*a31-c11*c23*c32*b12*c31*a21-c11*c23*c32*b22*c31*a11-c11*c23*c32*c21*b32*a11+2*c11*c32*c33*b22*c21*a11+2*c11*c32*c33*c21*b12*a21+2*c11*c13*c32*b22*c31*a21-c11*c12*c22*b33*c31*a21+c11*c21*c23*c32*b11*a32+c11*c21*c23*c32*b31*a12+c11*c21*c22*c33*b11*a32+c11*c21*c22*c33*b31*a12+c11*c21*c22*a33*c32*b11+c11*c21*c22*a13*b31*c32-c11*c13*c32*c21*b32*a21-c11*c13*c32*b22*c21*a31-2*c11*c13*c31*b21*c32*a22+c11*c13*c31*c22*b31*a22+c11*c13*c31*c22*b21*a32+2*c11*c13*c22*b32*c21*a31+2*c11*c12*c33*b22*c31*a21-c11*c13*c22*c31*b22*a31-c11*c13*c22*b32*c31*a21+c11*c13*c21*c32*b31*a22-2*c11*c13*c21*b31*c22*a32-c11*c12*c33*c21*b32*a21+c11*c13*c21*c32*b21*a32-c11*c12*c33*b22*c21*a31-c11*c12*c32*c21*a21*b33+2*c11*c12*c32*b23*c31*a21-c11*c12*c32*b23*c21*a31-2*c11*c12*c31*b21*a22*c33+c11*c12*c31*a23*b31*c22+c11*c12*c21*c33*b21*a32+c11*c12*c21*c33*b31*a22-2*c11*c12*c21*a33*b31*c22-2*c11*c12*c21*b31*a32*c23+c11*c12*c21*a33*c32*b21+c11*c12*c21*a23*b31*c32+2*c12*c13*c21*b32*c31*a21+2*c12*c13*c21*c31*b22*a31-c12*c21*c22*c31*a31*b13-c12*c21*c22*b33*c31*a11-c12*c21*c23*b32*c31*a11-c12*c21*c23*c31*b12*a31+c12*c21*c31*a13*c32*b21+c12*c21*c31*a13*b31*c22-2*c12*c21*c31*c13*b21*a32-2*c12*c21*c31*c13*b31*a22+c12*c21*c31*a23*c32*b11+c12*c21*c31*c23*b11*a32+c12*c21*c31*c23*b31*a12+c12*c21*c31*a33*c22*b11+c12*c21*c31*c33*b11*a22+c12*c21*c31*c33*b21*a12-c12*c21*c32*b13*c31*a21-c12*c21*c32*b23*c31*a11-c12*c21*c33*b12*c31*a21-c12*c21*c33*b22*c31*a11-c13*c21*c22*b32*c31*a11-c13*c21*c22*c31*b12*a31+c13*c21*c31*b11*c22*a32+c13*c21*c31*b11*c32*a22+c13*c21*c31*c22*b31*a12+c13*c21*c31*b21*c32*a12-c13*c21*c32*b12*c31*a21-c13*c21*c32*b22*c31*a11-2*c21*c22*c31*a13*c32*b11-2*c21*c22*c31*b11*a12*c33+2*c21*c22*c32*b13*c31*a11+2*c21*c22*c33*b12*c31*a11-2*c21*c23*c31*b11*c32*a12+2*c21*c23*c32*b12*c31*a11,-c11*c31*c23*c33*b12*a21+c11^2*c23*c32*a31*b23+2*c12*c13*c21*c31*a31*b23+c11^2*b31*a32*c23^2-c11^2*b22*a21*c33^2+c11^2*b21*a22*c33^2+c31^2*b21*a22*c13^2-c13^2*b32*c21^2*a31-c13^2*b22*c31^2*a21+c21^2*b31*a32*c13^2-c21^2*b12*a11*c33^2+c21^2*b11*a12*c33^2-c23^2*b12*c31^2*a11+c31^2*b11*a12*c23^2-c11^2*b32*a31*c23^2+2*c11^2*c22*c23*b31*a33-c11^2*c22*c33*b21*a33-c11^2*c23*a23*b31*c32+c11^2*c23*b33*c32*a21-2*c11^2*c23*b33*c22*a31+c11^2*c23*c33*b32*a21+c11^2*c23*c33*b22*a31-c11^2*c23*c33*b21*a32-c11^2*c23*c33*b31*a22+2*c11^2*c32*c33*b21*a23-2*c11^2*c33*b23*c32*a21+c11^2*c33*b23*c22*a31+c11^2*c33*c22*a21*b33-c22*c11^2*c33*b31*a23-c23*c11^2*a33*c32*b21-c11*c21*c33^2*b21*a12-c11*c21*c33^2*b11*a22+c11*c21*c33^2*b12*a21+c11*c21*c33^2*b22*a11+c11*c23^2*b32*c31*a11-c11*c31*c23^2*b11*a32-c11*c31*c23^2*b31*a12+c11*c31*c23^2*b12*a31-2*c12*c13*b33*c21^2*a31-2*c12*c13*b23*c31^2*a21+2*c12*c21^2*c13*b31*a33-c12*c21^2*c33*b31*a13-c12*c21^2*c33*b11*a33+c12*c33*b13*c21^2*a31+c12*c33*b33*c21^2*a11+c12*c23*b13*c31^2*a21+c12*c23*b23*c31^2*a11+2*c12*c31^2*c13*b21*a23-c12*c31^2*c23*b21*a13-c12*c31^2*c23*b11*a23+c13*c22*b23*c31^2*a11+c13*c23*b12*c31^2*a21+c13*c23*b22*c31^2*a11-c13*c31^2*a13*b21*c22-c13*c31^2*a23*c22*b11-c13*c31^2*c23*b21*a12-c13*c31^2*c23*b11*a22-c13*c21^2*a13*b31*c32-c13*c21^2*a33*c32*b11-c13*c21^2*c33*b31*a12-c13*c21^2*c33*b11*a32+c13*c32*b13*c21^2*a31+c13*c32*b33*c21^2*a11+c13*c33*b12*c21^2*a31+c13*c33*c21^2*b32*a11+c13^2*c21*b32*c31*a21+c13^2*c21*c31*b22*a31-c21*c31*c13^2*b21*a32-c21*c31*c13^2*b31*a22+c13*c22*b13*c31^2*a21+2*c21^2*c32*c33*b11*a13-2*c21^2*c33*b13*c32*a11-2*c22*c23*b13*c31^2*a11+2*c22*c31^2*c23*b11*a13-c11*c21*c23*c32*a31*b13-c11*c21*c23*b33*c32*a11-c11*c21*c23*c33*b32*a11-c11*c21*c23*c33*b12*a31+c11*c21*c23*c33*b31*a12+c11*c21*c23*c33*b11*a32+c11*c12*c21*c33*b31*a23+c11*c12*c21*c33*b21*a33-c11*c12*c23*c31*a31*b23+2*c11*c12*c23*b33*c21*a31-c11*c12*c23*b33*c31*a21+c11*c12*c31*c23*b31*a23+c11*c12*c31*c23*b21*a33-2*c11*c12*c31*c33*b21*a23-c11*c12*c33*b23*c21*a31+2*c11*c12*c33*b23*c31*a21-c11*c12*c33*c21*a21*b33-2*c11*c13*c21*b31*a32*c23+c11*c13*c21*a33*c32*b21-2*c11*c13*c21*a33*b31*c22+c11*c13*c21*c33*b21*a32+c11*c13*c21*c33*b31*a22-c11*c13*c22*c31*a31*b23+2*c11*c13*c22*b33*c21*a31+2*c11*c13*c23*b32*c21*a31-c11*c13*c23*c31*b22*a31-2*c11*c13*c31*a23*c32*b21+c11*c13*c31*a23*b31*c22+c11*c13*c31*c23*b21*a32+c11*c13*c31*c23*b31*a22+c11*c13*c31*a33*b21*c22-2*c11*c13*c31*b21*a22*c33+2*c11*c13*c32*b23*c31*a21-c11*c13*c32*c21*a21*b33+2*c11*c13*c33*b22*c31*a21-c11*c13*c33*c21*b32*a21-c11*c21*c13*c32*a31*b23-c11*c21*c13*c33*b22*a31+c11*c21*c22*c33*b31*a13+c11*c21*c22*c33*b11*a33+c11*c21*c23*a13*b31*c32-2*c11*c21*c32*c33*b11*a23+2*c11*c21*c33*b13*c32*a21-c11*c21*c33*b13*c22*a31+2*c11*c21*c33*b23*c32*a11-c11*c21*c33*b33*c22*a11-c11*c22*c13*b33*c31*a21+2*c11*c22*c23*c31*a31*b13+2*c11*c22*c23*b33*c31*a11-2*c11*c22*c31*c23*b31*a13-2*c11*c22*c31*c23*b11*a33+c11*c22*c31*c33*b21*a13+c11*c22*c31*c33*b11*a23-c11*c22*c33*b13*c31*a21-c11*c22*c33*b23*c31*a11-c11*c23*c13*b32*c31*a21+c11*c23*c21*a33*c32*b11+c11*c23*c31*a13*c32*b21+c11*c23*c31*a23*c32*b11+c11*c23*c31*c33*b11*a22+c11*c23*c31*c33*b21*a12-c11*c23*c32*b13*c31*a21-c11*c23*c33*b22*c31*a11-c11*c31*c23*b23*c32*a11-2*c11*c32*c21*c33*b21*a13-2*c11*c12*c21*c23*b31*a33+c11*c13*c21*a23*b31*c32+2*c12*c13*c21*b33*c31*a21-c12*c21*c23*c31*a31*b13-c12*c21*c23*b33*c31*a11-2*c12*c21*c31*c13*b31*a23-2*c12*c21*c31*c13*b21*a33+c12*c21*c31*c23*b31*a13+c12*c21*c31*c23*b11*a33+c12*c21*c31*c33*b21*a13+c12*c21*c31*c33*b11*a23+2*c21*c23*c33*b12*c31*a11-c13*c21*c33*b22*c31*a11-2*c21*c22*c31*c33*b11*a13+2*c21*c22*c33*b13*c31*a11-2*c21*c23*c31*a13*c32*b11-2*c21*c23*c31*b11*a12*c33+2*c21*c23*c32*b13*c31*a11-c12*c21*c33*b13*c31*a21-c12*c21*c33*b23*c31*a11-c13*c21*c22*c31*a31*b13-c13*c21*c22*b33*c31*a11-c13*c21*c23*b32*c31*a11-c13*c21*c23*c31*b12*a31+c13*c21*c31*a13*c32*b21+c13*c21*c31*a13*b31*c22+c13*c21*c31*a23*c32*b11+c13*c21*c31*c23*b11*a32+c13*c21*c31*c23*b31*a12+c13*c21*c31*a33*c22*b11+c13*c21*c31*c33*b11*a22+c13*c21*c31*c33*b21*a12-c13*c21*c32*b13*c31*a21-c13*c21*c32*b23*c31*a11-c13*c21*c33*b12*c31*a21,-c12*c32*c11*b32*a21^2-c12*c21*c31*a32*b22*a11+2*c12*c21*b32*a21*c31*a12-c11^2*c32*b31*a22^2-c11^2*c22*b21*a32^2+c12^2*b22*c21*a31^2+c12^2*b32*c31*a21^2-c21^2*c12*b11*a32^2-c21^2*c32*b31*a12^2+c22^2*b12*c11*a31^2+c22^2*b32*c31*a11^2-c31^2*c12*b11*a22^2-c31^2*c22*b21*a12^2+c32^2*b12*c11*a21^2+c32^2*b22*c21*a11^2-c12*c22*b12*c21*a31^2-c12*c22*c11*b22*a31^2-2*c12*b22*a21*c31^2*a12+c12*b22*a11*c31^2*a22+c12*a21*b12*c31^2*a22-c12*c32*b12*c31*a21^2-c12^2*a31*b22*c31*a21-c12^2*a31*c21*b32*a21+2*c21*b31*a32*c12^2*a21-c21*b31*a22*c12^2*a31-c21*a31*c12^2*b21*a32-c31*b21*a32*c12^2*a21+2*c31*b21*a22*c12^2*a31-c31*a21*c12^2*b31*a22+c21*c31*c22*b31*a12^2+c21*c31*b21*c32*a12^2-c21*b11*a22*c32^2*a11+2*c21*b11*a12*c32^2*a21-c21*a11*b21*c32^2*a12+c21^2*a32*b11*c32*a12+c21^2*a32*c12*b31*a12+c32*b12*a31*c21^2*a12-2*c32*b12*a11*c21^2*a32+c32*a11*c21^2*b32*a12+c22*b12*a21*c31^2*a12-2*c22*b12*a11*c31^2*a22+c22*a11*b22*c31^2*a12-c22*c32*b22*c31*a11^2-c22*c32*c21*b32*a11^2-c22^2*a31*b12*c31*a11-c22^2*a31*c11*b32*a11-c31*b11*a32*c22^2*a11+2*c31*b11*a12*c22^2*a31-c31*a11*c22^2*b31*a12+c31^2*a22*c12*b21*a12+c31^2*a22*b11*c22*a12-c32^2*a21*b12*c21*a11-c32^2*a21*c11*b22*a11+c11*c21*b11*c22*a32^2+2*c11*b31*a32*c22^2*a11-c11*b31*a12*c22^2*a31-c11*a31*b11*c22^2*a32+c11*c31*c12*b31*a22^2+c11*c31*b11*c32*a22^2+2*c11*b21*a22*c32^2*a11-c11*b21*a12*c32^2*a21-c11*a21*b11*c32^2*a22+c11^2*a32*c22*b31*a22+c11^2*a32*b21*c32*a22-2*c22*b32*a31*c11^2*a22+c22*b32*a21*c11^2*a32+c22*a31*c11^2*b22*a32+c32*b22*a31*c11^2*a22-2*c32*b22*a21*c11^2*a32+c32*a21*c11^2*b32*a22-2*c12*b32*a31*c21^2*a12+c12*b32*a11*c21^2*a32+c12*a31*b12*c21^2*a32+c11*c21*c12*b21*a32^2-c11*c21*a12*c32*b21*a32+2*c11*c21*a12*c32*b31*a22-c11*c21*a12*b31*c22*a32+c11*c12*a31*c22*b31*a22-c11*c12*a31*b22*c21*a32-c11*c12*a31*b22*c31*a22+2*c11*c12*a31*c21*b32*a22-2*c11*c12*a31*b21*c32*a22+c11*c12*a21*c32*b21*a32+c11*c12*a21*c32*b31*a22-c11*c12*a21*b32*c21*a32-c11*c12*a21*b32*c31*a22+2*c11*c12*a21*c31*b22*a32-2*c11*c12*a21*b31*c22*a32-c11*c21*a32*c12*b31*a22+2*c21*c22*a11*c31*b12*a32+2*c21*c31*a22*c12*b11*a32-c21*c31*a22*c12*b31*a12-c21*c31*a22*b11*c32*a12-c21*c31*a12*b11*c22*a32-c21*c31*a12*c12*b21*a32-c21*c32*b12*a21*c31*a12+2*c21*c32*b12*a11*c31*a22-c21*c32*a11*b22*c31*a12+c22*c31*b11*a22*c32*a11-2*c22*c31*b11*a12*c32*a21+c22*c31*a11*b21*c32*a12-2*c22*c32*a21*b12*c11*a31+c22*c32*a21*b12*c31*a11+c22*c32*a21*c11*b32*a11+c22*c32*a11*c11*b22*a31+c22*c32*a11*b12*c21*a31+c11*c22*c32*a31*b11*a22+c11*c22*c32*a31*b21*a12+c11*c22*c32*a21*b11*a32+c11*c22*c32*a21*b31*a12-2*c11*c22*c32*a11*b21*a32-2*c11*c22*c32*a11*b31*a22+2*c11*c22*b32*a31*c21*a12-c11*c22*b32*a21*c31*a12-c11*c22*b32*a11*c21*a32+2*c11*c22*b32*a11*c31*a22-c11*c22*c31*a32*b12*a21-c11*c22*c31*a32*b22*a11+2*c11*c22*c31*a22*b12*a31-c11*c22*c31*a12*b22*a31-c11*c22*a31*b12*c21*a32-c11*c31*a22*c12*b21*a32-c11*c31*a22*b11*c22*a32+2*c11*c31*a12*c22*b21*a32-c11*c31*a12*c22*b31*a22-c11*c31*a12*b21*c32*a22-c11*c32*b22*a31*c21*a12+2*c11*c32*b22*a21*c31*a12+2*c11*c32*b22*a11*c21*a32-c11*c32*b22*a11*c31*a22+2*c11*c32*c21*a32*b12*a21-c11*c32*c21*a22*b12*a31-c11*c32*c21*a22*b32*a11-c11*c32*c21*a12*b32*a21-c11*c32*a21*b12*c31*a22+c11*c12*a31*c22*b21*a32+c12*c21*c32*a31*b11*a22+c12*c21*c32*a31*b21*a12-2*c12*c21*c32*a21*b11*a32-2*c12*c21*c32*a21*b31*a12+c12*c21*c32*a11*b21*a32+c12*c21*c32*a11*b31*a22-c12*c21*b32*a11*c31*a22-c12*c21*c31*a32*b12*a21-c12*c21*c31*a22*b12*a31+2*c12*c21*c31*a12*b22*a31-2*c12*c21*b31*a32*c22*a11+c12*c21*b31*a12*c22*a31+c12*c21*a31*b11*c22*a32+c12*c22*a11*b32*c21*a31+c12*c22*a31*c11*b32*a21+c12*c22*a31*b12*c31*a21-2*c12*c22*a11*b32*c31*a21+c12*c22*a11*c31*b22*a31-2*c12*c31*c22*a31*b11*a22-2*c12*c31*c22*a31*b21*a12+c12*c31*c22*a21*b11*a32+c12*c31*c22*a21*b31*a12+c12*c31*c22*a11*b21*a32+c12*c31*c22*a11*b31*a22-2*c12*c31*b21*a22*c32*a11+c12*c31*b21*a12*c32*a21+c12*c31*a21*b11*c32*a22+c12*c32*a21*b12*c21*a31+c12*c32*a21*c11*b22*a31-2*c12*c32*a11*b22*c21*a31+c12*c32*a11*b22*c31*a21+c12*c32*a11*c21*b32*a21-c21*c22*a31*b12*c31*a12-2*c21*c22*a31*b11*c32*a12+c21*c22*a11*c32*b11*a32+c21*c22*a11*c32*b31*a12-c21*c22*a11*b32*c31*a12-c11*c21*a32*b11*c32*a22,-c12*c21*c32*a23*b12*c33-2*c21*c32^2*a13*b12*c23-c12^2*b32*a31*c23^2+c12^2*b31*a32*c23^2-c12^2*b22*a21*c33^2+c12^2*b21*a22*c33^2-c22^2*b32*a31*c13^2+c13^2*b31*c22^2*a32+c13^2*b21*c32^2*a22-c32^2*b22*a21*c13^2-c22^2*b12*a11*c33^2+c22^2*b11*a12*c33^2+c23^2*b11*c32^2*a12-c32^2*b12*a11*c23^2-c12*c22*c33^2*b21*a12-c12*c22*c33^2*b11*a22+c12*c22*c33^2*b12*a21+c12*c22*c33^2*b22*a11+c12^2*c21*a33*b22*c33-2*c12^2*c21*a33*b32*c23-c12*c23^2*c32*b31*a12+c12*c32*c23^2*b32*a11+c12*c32*c23^2*b12*a31-c12*c32*c23^2*b11*a32+c13*c22^2*a13*c31*b32-c13*c22^2*c31*a32*b13+c13*c22^2*a33*c31*b12-c13*c22^2*b33*c31*a12-c13*c22^2*c33*b31*a12-c13*c22^2*c33*b11*a32+c13*c22^2*c33*b32*a11+c13*c22^2*c33*b12*a31-c13*c23*b11*c32^2*a22-c13*c23*b21*c32^2*a12-c13*c21*b23*c32^2*a12+c22*c32*c13^2*b32*a21+c22*c32*c13^2*b22*a31-c13^2*c22*c32*b21*a32-c13^2*c22*c32*b31*a22-c13*c21*b13*c32^2*a22+c13*c32^2*a13*c21*b22+c13*c32^2*a23*c21*b12+c13*c32^2*c23*b12*a21+c13*c32^2*c23*b22*a11+2*c21*c23*b13*c32^2*a12+2*c11*c13*b33*c22^2*a32+2*c11*c13*b23*c32^2*a22+c11*c22^2*a13*b32*c33-2*c11*c22^2*a33*b32*c13+c11*c22^2*a33*b12*c33-c11*c33*b13*c22^2*a32-c11*c33*b33*c22^2*a12-c11*c23*b13*c32^2*a22-c11*c23*b23*c32^2*a12+c11*c32^2*a13*b22*c23-2*c11*c32^2*a23*b22*c13+c11*c32^2*a23*b12*c23+2*c12^2*c33*b23*c31*a22-c12^2*c33*c21*a22*b33+c21*c12^2*a23*b32*c33+c23*c12^2*a33*c31*b22-c12^2*c33*b23*c21*a32-2*c12^2*c31*a23*b22*c33-c12^2*c23*c33*b31*a22-c12^2*c23*c33*b21*a32-c12^2*c23*b33*c31*a22+2*c12^2*c23*b33*c21*a32+c12^2*c23*c33*b22*a31-c12^2*c23*c31*a32*b23+c12^2*c23*c33*b32*a21+c12^2*c23*a23*c31*b32-2*c22^2*c31*a13*b12*c33+2*c22^2*c33*b13*c31*a12-c11*c22*c32*a23*b12*c33+c11*c22*c23*c32*a32*b13+c11*c22*c23*b33*c32*a12-c11*c22*c32*a13*b22*c33+2*c11*c22*c32*a23*b32*c13+2*c21*c22*c32*a13*b12*c33-2*c21*c22*c33*b13*c32*a12+2*c11*c22*c32*a33*b22*c13-c11*c22*c32*a33*b12*c23+c11*c22*c33*b13*c32*a22+c11*c22*c33*b23*c32*a12-c11*c22*c32*a13*b32*c23-2*c11*c13*c22*b33*c32*a22-2*c11*c13*c22*c32*a32*b23+c11*c12*c33*c22*a22*b33-2*c11*c12*c33*b23*c32*a22+c11*c12*c33*b23*c22*a32-c11*c12*c32*a33*b22*c23+2*c11*c12*c32*a23*b22*c33-c11*c12*c32*a23*b32*c23+c11*c12*c23*b33*c32*a22-2*c11*c12*c23*b33*c22*a32+c11*c12*c23*c32*a32*b23-c11*c12*c22*a33*b22*c33+2*c11*c12*c22*a33*b32*c23-c11*c12*c22*a23*b32*c33-c12*c13*c22*a23*c31*b32+c12*c13*c22*b33*c31*a22-2*c12*c13*c22*b33*c21*a32+2*c12*c13*c22*a33*b32*c21-2*c12*c13*c22*b31*a32*c23-c12*c13*c22*a33*c31*b22+2*c12*c13*c32*a23*c31*b22-c12*c13*c32*a23*b32*c21+c12*c13*c32*b23*c21*a32-2*c12*c13*c32*b23*c31*a22-c12*c13*c32*a33*c21*b22-2*c12*c13*c32*b21*a22*c33+2*c12*c13*c22*b32*a31*c23-c12*c13*c22*c33*b32*a21-c12*c13*c22*c33*b22*a31-c12*c13*c32*c23*b32*a21-c12*c13*c32*c23*b22*a31+2*c12*c13*c32*b22*a21*c33+c12*c21*c13*b33*c32*a22-c12*c21*c22*a13*b32*c33-c12*c21*c22*a33*b12*c33-2*c12*c21*c23*c32*a32*b13-2*c12*c21*c23*b33*c32*a12-c12*c21*c32*a13*b22*c33+2*c12*c21*c32*a33*b12*c23+c12*c21*c33*b13*c22*a32+c12*c21*c33*b13*c32*a22+c12*c21*c33*b23*c32*a12+c12*c21*c33*b33*c22*a12+2*c12*c21*c32*a13*b32*c23+c12*c22*c13*c31*a32*b23+c12*c22*c13*c33*b21*a32-c12*c22*c23*a13*c31*b32+c12*c22*c23*c31*a32*b13-c12*c22*c23*c33*b32*a11-c12*c22*c23*c33*b12*a31+c12*c22*c23*b33*c31*a12+c12*c22*c23*c33*b31*a12+c12*c22*c23*c33*b11*a32+2*c12*c22*c31*a23*b12*c33-2*c12*c22*c33*b13*c31*a22-2*c12*c22*c33*b23*c31*a12+c12*c23*c13*c32*b31*a22-c12*c23*c22*a33*c31*b12-c12*c23*c32*a13*c31*b22+c12*c23*c32*b13*c31*a22-c12*c23*c32*a23*c31*b12+c12*c23*c32*c33*b21*a12-c12*c23*c32*c33*b12*a21-c12*c23*c32*c33*b22*a11+2*c12*c31*c22*a13*b22*c33+c12*c31*c23*b23*c32*a12+c12*c32*c23*c33*b11*a22+c12*c13*c22*c33*b31*a22+c12*c13*c23*c32*b21*a32-c13*c22*c32*a13*b32*c21-c13*c22*c32*a13*c31*b22+c13*c22*c32*b13*c31*a22-c13*c22*c32*a23*c31*b12+c13*c22*c32*b23*c31*a12-c13*c22*c32*a33*c21*b12+c13*c22*c32*c33*b21*a12+c13*c22*c32*c33*b11*a22-c13*c22*c32*c33*b12*a21-c13*c22*c32*c33*b22*a11-c13*c22*c32*c23*b32*a11-c13*c22*c32*c23*b12*a31+c13*c22*c23*c32*b11*a32+c13*c22*c23*c32*b31*a12+c13*c21*c22*b33*c32*a12+c13*c21*c22*c32*a32*b13+2*c22*c23*c32*a13*c31*b12-2*c22*c23*c32*b13*c31*a12-2*c22*c23*c32*b11*a12*c33+2*c22*c23*c32*b12*a11*c33,b12*b23*b32*b33*c12*a21+2*b12*b21*b23*c33*b32*a12-b12*b22*b33^2*c22*a11-b12*b23*b32*b33*c21*a12-b12^2*c31*a32*b23^2+b12^2*c22*a21*b33^2-b12^2*c21*a22*b33^2+b12^2*c32*a31*b23^2-b13^2*c31*b22^2*a32-2*b11*b13*c33*b22^2*a32-2*b11*b13*c23*b32^2*a22-b11*b22^2*a13*c32*b33+2*b11*b22^2*a33*c32*b13-b11*b22^2*a33*c12*b33+b11*b33*c13*b22^2*a32+b11*b33*c33*b22^2*a12+b11*b23*c13*b32^2*a22+b11*b23*c23*b32^2*a12-b11*b32^2*a13*c22*b23+2*b11*b32^2*a23*c22*b13-b11*b32^2*a23*c12*b23-b13*b32^2*b23*c12*a21-b13*b32^2*b23*c22*a11+2*b12^2*b21*a33*c32*b23-b12^2*b21*a33*c22*b33-b12^2*b23*a23*b31*c32-b12^2*b23*b33*c32*a21-b12^2*b23*b33*c22*a31+b12^2*b23*b31*a32*c23+b12^2*b23*b33*c21*a32+b12^2*b23*b33*c31*a22-2*b12^2*b23*c33*b21*a32+b12^2*b23*c33*b31*a22+2*b12^2*b31*a23*c22*b33+b12^2*b33*c23*b21*a32-2*b12^2*b33*c23*b31*a22+b12^2*b33*b21*a22*c33-b21*b12^2*a23*c32*b33-b23*b12^2*a33*b31*c22+b12*b22*b33^2*c11*a22-b12*b22*b33^2*c12*a21+b12*b22*b33^2*c21*a12+b12*b23^2*b32*c31*a12-b12*b32*b23^2*c32*a11-b12*b32*b23^2*c12*a31+b12*b32*b23^2*c11*a32+b13*b21*c23*b32^2*a12-b13*b22^2*a13*b31*c32+b13*b22^2*b31*a32*c13-b13*b22^2*a33*b31*c12+b13*b22^2*b33*c31*a12+b13*b22^2*b33*c11*a32+b13*b22^2*c33*b31*a12-b13*b22^2*b33*c32*a11-b13*b22^2*b33*c12*a31+b13*b23*c11*b32^2*a22+b13*b23*c21*b32^2*a12+b13^2*b22*b32*c21*a32+b13^2*b22*b32*c31*a22-b22*b32*b13^2*c32*a21-b22*b32*b13^2*c22*a31+b13*b21*c13*b32^2*a22-b13*b32^2*a13*b21*c22-b13*b32^2*a23*b21*c12-2*b21*b23*c13*b32^2*a12+2*b21*b32^2*a13*c12*b23+2*b22^2*b31*a13*c12*b33-2*b22^2*b33*c13*b31*a12-b13^2*c21*b32^2*a22+b22^2*c32*a31*b13^2+b32^2*c22*a21*b13^2+b22^2*c12*a11*b33^2-b22^2*c11*a12*b33^2-b23^2*c11*b32^2*a12+b32^2*c12*a11*b23^2-2*b12*b31*b22*a13*c22*b33-b12*b31*b23*c23*b32*a12-b12*b32*b23*b33*c11*a22-b13*b21*b22*b32*a32*c13-b13*b21*b22*c33*b32*a12-b13*b22*b23*b32*c11*a32-b13*b22*b23*b32*c31*a12+b13*b22*b32*a13*c32*b21+b13*b22*b32*a13*b31*c22+b12*b22*b23*b33*c32*a11+b12*b22*b23*b33*c12*a31-b12*b22*b23*b33*c31*a12-b12*b22*b23*b33*c11*a32-b12*b22*b23*c33*b31*a12-2*b12*b22*b31*a23*c12*b33+2*b12*b22*b33*c13*b31*a22+2*b12*b22*b33*c23*b31*a12-b12*b23*b13*b32*c31*a22+b12*b23*b22*a33*b31*c12+b12*b23*b32*a13*b31*c22-b12*b23*b32*c13*b31*a22+b12*b23*b32*a23*b31*c12+b12*b23*b32*b33*c22*a11+b12*b13*b22*a33*b31*c22-2*b12*b13*b22*a33*c32*b21-b12*b13*b22*b33*c31*a22+2*b12*b13*b22*c33*b21*a32-b12*b13*b22*c33*b31*a22-b12*b13*b23*b32*c21*a32-2*b12*b13*b32*a23*b31*c22+b12*b13*b32*a23*c32*b21-b12*b13*b32*c23*b21*a32+2*b12*b13*b32*c23*b31*a22+b12*b13*b32*a33*b21*c22+2*b12*b13*b32*c21*a22*b33+2*b12*b13*b22*c31*a32*b23-2*b11*b12*b32*a23*c22*b33+b11*b12*b32*a33*c22*b23-b11*b12*b33*c23*b22*a32+2*b11*b12*b33*c23*b32*a22-b11*b12*b33*b22*a22*c33+2*b11*b13*b22*b32*a32*c23+2*b11*b13*b22*c33*b32*a22-b11*b22*b23*b32*a32*c13-b11*b22*b23*c33*b32*a12+b11*b22*b32*a13*c32*b23+b11*b22*b32*a13*c22*b33-2*b11*b22*b32*a23*c32*b13+b11*b22*b32*a23*c12*b33-2*b11*b22*b32*a33*c22*b13+b11*b22*b32*a33*c12*b23-b11*b22*b33*c13*b32*a22-b11*b22*b33*c23*b32*a12+b11*b12*b32*a23*c32*b23-b11*b12*b23*c33*b32*a22+2*b11*b12*b23*c33*b22*a32-b11*b12*b23*b32*a32*c23+b11*b12*b22*a33*c22*b33-2*b11*b12*b22*a33*c32*b23+b11*b12*b22*a23*c32*b33+2*b22*b23*b32*c13*b31*a12+2*b22*b23*b32*c11*a12*b33-2*b22*b23*b32*c12*a11*b33+b12*b13*b22*a23*b31*c32-2*b12*b13*b22*c32*a31*b23+b12*b13*b22*b33*c32*a21+b12*b13*b22*b33*c22*a31+b12*b13*b32*b23*c32*a21+b12*b13*b32*b23*c22*a31-2*b12*b13*b32*c22*a21*b33-b12*b21*b13*c33*b32*a22+b12*b21*b22*a13*c32*b33+b12*b21*b22*a33*c12*b33+2*b12*b21*b23*b32*a32*c13-2*b12*b21*b32*a13*c32*b23+b12*b21*b32*a13*c22*b33+b12*b21*b32*a23*c12*b33-2*b12*b21*b32*a33*c12*b23-b12*b21*b33*c13*b22*a32-b12*b21*b33*c13*b32*a22-b12*b21*b33*c23*b32*a12-b12*b21*b33*c33*b22*a12-b12*b22*b13*b31*a32*c23-b12*b22*b13*b33*c21*a32+b12*b22*b23*a13*b31*c32-b12*b22*b23*b31*a32*c13-b13*b22*b32*c13*b31*a22+b13*b22*b32*a23*b31*c12-b13*b22*b32*c23*b31*a12+b13*b22*b32*a33*b21*c12-b13*b22*b32*b33*c21*a12-b13*b22*b32*b33*c11*a22+b13*b22*b32*b23*c32*a11+b13*b22*b32*b23*c12*a31+b13*b22*b32*b33*c12*a21+b13*b22*b32*b33*c22*a11-2*b21*b22*b32*a13*c12*b33+2*b21*b22*b33*c13*b32*a12-2*b22*b23*b32*a13*b31*c12,-2*b12*b22*c31*c12*b31*a21-b11*b22*c12*c32*b21*a31-b21*b32*c12*c22*b31*a11+b11*b22^2*c31^2*a12+b11*c21^2*b32^2*a12-b22*b11^2*c32^2*a21-b32*b11^2*c22^2*a31-b12*c22^2*b31^2*a11-b12*b21^2*c32^2*a11+b21*b12^2*c31^2*a22+b31*b12^2*c21^2*a32+b21*c11^2*b32^2*a22-b32*c12^2*b21^2*a31-b22*c12^2*b31^2*a21+b31*c11^2*b22^2*a32+b22*c12*c22*b31^2*a11-b11*b12*b32*c21^2*a32+b11*b12*b31*c22^2*a31-b11*b12*b22*c31^2*a22+b11*b12*b21*c32^2*a21-b11*c11*c31*b22^2*a32-b11*c12*c31*b22^2*a31+2*b11*c32*c11*b22^2*a31-b11*c32*b22^2*c31*a11+b11*b22*b21*c32^2*a11-b11*c11*c21*b32^2*a22-b11*c12*c21*b32^2*a21+2*b11*c22*c11*b32^2*a21-b11*c22*c21*b32^2*a11+b11*b32*c22^2*b31*a11+b32*c22*b11^2*c32*a21+b11^2*c22*b32*c31*a22-2*b11^2*c22*c31*b22*a32+b11^2*c32*b22*c21*a32-2*b11^2*c32*c21*b32*a22+b22*c22*c32*b11^2*a31-2*b22*c11*c22*b31^2*a12+b12*c11*c32*b21^2*a32+b12*c12*c32*b21^2*a31-2*b12*c31*c12*b21^2*a32+b12*c31*b21^2*c32*a12-b12*b21*b22*c31^2*a12+b12*c11*c22*b31^2*a22+b12*c12*c22*b31^2*a21+b12*c21*c22*b31^2*a12-b12*b31*c21^2*b32*a12+2*b12^2*c21*c32*b21*a31-b12^2*c21*c32*b31*a21-b12^2*c31*c22*b21*a31+2*b12^2*c31*c22*b31*a21-b21*c21*c31*b12^2*a32-2*b12*c21*c12*b31^2*a22-b31*c21*b12^2*c31*a22+b21^2*c12*b32*c31*a12-2*b21^2*c32*c11*b32*a12+b32*c12*b21^2*c32*a11-b21*c32*b12^2*c31*a21-b21*b22*b32*c11^2*a32+b21*b22*b31*c12^2*a31+b21*b32*c12^2*b31*a21-b21*c11*c21*b32^2*a12-b21*c12*c11*b32^2*a21+2*b21*c12*c21*b32^2*a11-b21*c22*c11*b32^2*a11-b22^2*c11*c32*b31*a11+2*b22^2*c31*c12*b31*a11-b31*c11*b22^2*c31*a12+b22*c31*b11^2*c32*a22-b22*b31*c11^2*b32*a22+b22*c11*c12*b31^2*a22+b22*c21*c12*b31^2*a12-b31*c22*b12^2*c21*a31-b31*c12*c11*b22^2*a31+b32*c21*b11^2*c22*a32+b32*c11*c12*b21^2*a32-b12*b21*c21*c32*b31*a12+b12*b21*c21*b32*c31*a12+b12*b21*c12*b32*c31*a21-b12*b21*c12*b31*c22*a31-2*b12*b21*c11*b32*c31*a22+b12*b21*c11*c31*b22*a32-b12*b21*c11*b31*c22*a32-b12*b21*c12*c32*b31*a21-2*b12*b21*c12*b32*c21*a31+2*b11*b32*c12*c22*b21*a31-b11*b32*c12*c22*b31*a21-b11*b32*c12*b21*c32*a21-b11*b32*c22*b21*c32*a11-b11*b12*c21*c32*b21*a32+2*b11*b12*c21*c32*b31*a22+b11*b12*c21*b32*c31*a22+b11*b12*c21*c31*b22*a32-b11*b12*c22*c32*b21*a31-b11*b12*c22*c32*b31*a21+b11*b12*c22*b32*c21*a31-2*b11*b12*c22*b32*c31*a21+b11*b12*c22*c31*b22*a31+2*b11*b12*c31*c22*b21*a32-b11*b12*c31*c22*b31*a22-2*b11*b12*c32*b22*c21*a31+b11*b12*c32*b22*c31*a21+b11*b12*c32*c21*b32*a21-b11*b21*c12*b32*c21*a32-b11*b21*c12*b32*c31*a22-b11*b21*c22*b32*c11*a32+2*b11*b21*c32*c11*b32*a22-b11*b22*c11*c32*b31*a22+b11*b22*c11*b32*c21*a32+b11*b22*c11*b32*c31*a22+2*b11*b22*c11*b31*c22*a32+2*b11*b22*c12*c32*b31*a21+b11*b22*c12*b32*c21*a31+b11*b22*c12*b32*c31*a21-b11*b22*c12*b31*c22*a31-2*b11*b22*c21*b32*c31*a12-b11*b22*c21*b31*c12*a32-b11*b22*c22*c32*b31*a11-2*b11*b22*c22*b32*c11*a31+b11*b22*c22*b32*c31*a11-b11*b22*c31*c12*b31*a22-2*b11*b22*c32*c11*b32*a21+b11*b22*c32*c21*b32*a11-b12*b11*c21*b31*c22*a32-b12*b11*c31*b21*c32*a22-b12*b21*c11*c32*b31*a22+b12*b21*c11*b32*c21*a32+b21*b12*c22*b32*c31*a11-2*b21*b12*c32*c11*b22*a31+b21*b12*c32*b22*c31*a11-2*b21*b12*c32*c21*b32*a11+2*b21*b22*c11*c32*b31*a12+b21*b22*c11*b32*c31*a12-b21*b22*c12*c32*b31*a11+b21*b22*c12*b32*c11*a31-2*b21*b22*c12*b32*c31*a11-b21*b22*c31*c12*b31*a12+b21*b22*c32*c11*b32*a11-b22*b11*c21*c32*b31*a12+2*b22*b11*c31*c22*b31*a12-b22*b11*c31*b21*c32*a12+b22*b12*c21*c32*b31*a11-2*b22*b12*c31*c22*b31*a11-b22*b21*c11*b31*c12*a32+b22*b31*c11*c21*b32*a12+2*b31*b11*c12*c21*b32*a22-b31*b11*c22*c11*b32*a22+b31*b12*c12*c21*b32*a21-2*b31*b12*c22*c11*b32*a21+b31*b12*c22*c21*b32*a11-b31*b21*c12*c21*b32*a12+2*b31*b21*c22*c11*b32*a12+b31*b22*c12*c11*b32*a21-2*b31*b22*c12*c21*b32*a11+b31*b22*c22*c11*b32*a11-b32*b11*c21*c22*b31*a12-b32*b21*c11*c12*b31*a22+2*b12*b21*c21*b31*c12*a32+2*b12*b21*c22*c32*b31*a11+b12*b21*c22*b32*c11*a31+2*b12*b21*c31*c12*b31*a22-b12*b21*c31*c22*b31*a12+b12*b21*c32*c11*b32*a21+b12*b22*c11*c32*b31*a21+b12*b22*c11*b31*c22*a31+b12*b22*c21*b31*c12*a31-2*b12*b31*c11*b22*c21*a32+b12*b31*c11*b22*c31*a22+b12*b31*c11*c21*b32*a22+b12*b31*c21*b22*c31*a12+2*b21*b11*c12*c31*b22*a32-b21*b11*c22*b32*c31*a12-b21*b11*c32*c11*b22*a32+2*b21*b11*c32*c21*b32*a12+b21*b12*c12*c31*b22*a31,-b12*b21*b22*b33*c31*a12-b13*b21*b22*b32*c11*a32+b11*b22^2*c33*b31*a12+2*b11*b22^2*c32*a31*b13-b11^2*c23*b32^2*a22+b22^2*a33*c32*b11^2+b32^2*a23*c22*b11^2-b12^2*c33*b21^2*a32+b12^2*a23*b31^2*c22-b12^2*c23*b31^2*a22-b21^2*c13*b32^2*a12+b32^2*a13*b21^2*c12+b22^2*a13*b31^2*c12-b22^2*c13*b31^2*a12-b11^2*c33*b22^2*a32+b12^2*a33*c32*b21^2-b12^2*b21*a33*b31*c22+b12^2*b21*b33*c21*a32+b12^2*b21*b33*c31*a22+b12^2*b21*c33*b31*a22+2*b12^2*b23*c32*b21*a31-b12^2*b23*c32*b31*a21-b12^2*b23*b31*c22*a31+b12^2*b31*b23*c21*a32+b12^2*b31*b23*c31*a22-2*b12^2*b31*c21*a22*b33-b12^2*b33*c22*b21*a31+2*b12^2*b33*c22*b31*a21-b12^2*b33*b21*c32*a21+b13*b21*c11*b32^2*a22+b13*b21*c21*b32^2*a12-b13*b22^2*c32*b31*a11-b13*b22^2*b31*c12*a31+b13*b31*c11*b22^2*a32+b13*b31*b22^2*c31*a12-b13*b32^2*c22*b21*a11-b13*b32^2*b21*c12*a21-b12*b32*a13*c32*b21^2+b12*b32*c13*b21^2*a32-b12*b32*a33*b21^2*c12+b12*b32*c33*b21^2*a12+b12*b22*c13*b31^2*a22-b12*b22*a23*b31^2*c12+b12*b22*c23*b31^2*a12-2*b21*b23*c11*b32^2*a12+2*b21*b32^2*c12*a11*b23-2*b22^2*b31*c11*a12*b33+2*b22^2*b33*c12*b31*a11+b11*b21*c13*b32^2*a22-b11*b32^2*a13*b21*c22-b11*b32^2*a23*b21*c12+2*b11*b32^2*c22*a21*b13-b11*b32^2*b23*c12*a21-b11*b32^2*b23*c22*a11-b12*b22*a13*b31^2*c22-b12^2*b21*a23*b31*c32-2*b12^2*b21*c31*a32*b23+b12^2*b21*b31*a32*c23-2*b11*b13*c31*b22^2*a32-2*b11*b13*c21*b32^2*a22+b11*b21*c23*b32^2*a12-b11*b22^2*a13*b31*c32+b11*b22^2*b31*a32*c13-b11*b22^2*a33*b31*c12+b11*b22^2*b33*c31*a12+b11*b22^2*b33*c11*a32-b11*b22^2*b33*c32*a11-b11*b22^2*b33*c12*a31+b11*b23*c11*b32^2*a22+b11*b23*c21*b32^2*a12-b22*b32*a23*c32*b11^2-b22*b32*a33*c22*b11^2+b11^2*b22*c33*b32*a22+b11^2*b22*b32*a32*c23+b13*b22*b32*c12*b31*a21+b13*b22*b32*c22*b31*a11+b13*b22*b32*b21*c32*a11-2*b21*b22*b32*a13*b31*c12+2*b21*b22*b32*c13*b31*a12+2*b21*b22*b32*c11*a12*b33-2*b21*b22*b32*c12*a11*b33+2*b22*b23*b31*c11*b32*a12-2*b22*b23*b32*c12*b31*a11+2*b12*b22*b31*b33*c21*a12+b12*b22*b33*c12*b21*a31-2*b12*b22*b33*c12*b31*a21-2*b12*b22*b33*c22*b31*a11+b12*b22*b33*b21*c32*a11-b12*b23*b31*c11*b32*a22-b12*b23*b31*c21*b32*a12-2*b11*b12*b22*a33*c32*b21-b11*b12*b22*b33*c21*a32-b11*b12*b22*b33*c31*a22+2*b11*b12*b22*c33*b21*a32-b11*b12*b22*c33*b31*a22-b11*b12*b23*b32*c21*a32-b11*b12*b23*b32*c31*a22-2*b11*b12*b32*a23*b31*c22+b11*b12*b32*a23*c32*b21-b11*b12*b32*c23*b21*a32+2*b11*b12*b32*c23*b31*a22+b11*b12*b32*a33*b21*c22+2*b11*b12*b32*c21*a22*b33-b11*b12*b32*b21*a22*c33+2*b11*b12*b22*c31*a32*b23+b11*b12*b22*a23*b31*c32-2*b11*b12*b22*c32*a31*b23+b11*b12*b22*b33*c32*a21+b11*b12*b22*b33*c22*a31+b11*b12*b32*b23*c32*a21+b11*b12*b32*b23*c22*a31-2*b11*b12*b32*c22*a21*b33+2*b11*b13*b22*b32*c21*a32+2*b11*b13*b22*b32*c31*a22-b11*b21*b22*b32*a32*c13-b11*b21*b22*c33*b32*a12-b11*b22*b23*b32*c11*a32-b11*b22*b23*b32*c31*a12+b11*b22*b32*a13*c32*b21+b11*b22*b32*a13*b31*c22-b11*b22*b32*c13*b31*a22+b11*b22*b32*a23*b31*c12-b11*b22*b32*c23*b31*a12+b11*b22*b32*a33*b21*c12-b11*b22*b32*b33*c21*a12-b11*b22*b32*b33*c11*a22-2*b11*b22*b32*b13*c32*a21-2*b11*b22*b32*b13*c22*a31+b11*b22*b32*b23*c32*a11+b11*b22*b32*b23*c12*a31+b11*b22*b32*b33*c12*a21+b11*b22*b32*b33*c22*a11+b11*b12*b22*a33*b31*c22-b11*b12*b22*b31*a32*c23-b12*b13*b21*b32*c21*a32-b12*b13*b21*b32*c31*a22+2*b12*b13*b21*c31*b22*a32-2*b12*b13*b22*c32*b21*a31+b12*b13*b22*c32*b31*a21+b12*b13*b22*b31*c22*a31-b12*b13*b31*b22*c21*a32-b12*b13*b31*b22*c31*a22+2*b12*b13*b31*c21*b32*a22+b12*b13*b32*c22*b21*a31-2*b12*b13*b32*c22*b31*a21+b12*b13*b32*b21*c32*a21+b12*b21*b22*a13*b31*c32-b12*b21*b22*b31*a32*c13+b12*b21*b22*a33*b31*c12-b12*b21*b22*b33*c11*a32-b12*b21*b22*c33*b31*a12+2*b12*b21*b23*b32*c11*a32+2*b12*b21*b23*b32*c31*a12+b12*b21*b32*a13*b31*c22-b12*b21*b32*c13*b31*a22+b12*b21*b32*a23*b31*c12-b12*b21*b32*c23*b31*a12-b12*b21*b32*b33*c21*a12-b12*b21*b32*b33*c11*a22+b12*b22*b23*c32*b31*a11+b12*b22*b23*b31*c12*a31-b12*b22*b31*b23*c11*a32-b12*b22*b31*b23*c31*a12+2*b12*b22*b31*b33*c11*a22-2*b12*b23*b32*c12*b21*a31+b12*b23*b32*c12*b31*a21+b12*b23*b32*c22*b31*a11-2*b12*b23*b32*b21*c32*a11+b12*b32*b33*c22*b21*a11+b12*b32*b33*b21*c12*a21-b13*b21*b22*b32*c31*a12-b13*b22*b31*c11*b32*a22-b13*b22*b31*c21*b32*a12+b13*b22*b32*c12*b21*a31,-c13*c22*c23*a33*b12*a32+c13*c22*b23*a33*c32*a12+c23^2*b13*a32*c32*a12-c12^2*a23*a33*b32*c23+c12^2*a23^2*b32*c33+c12^2*a33^2*b22*c23-c13^2*b23*c22*a32^2-c13^2*b33*c32*a22^2+c22^2*a13^2*b32*c33+c22^2*a33^2*b12*c13-c23^2*b13*a32^2*c12-c23^2*b33*c32*a12^2+c32^2*a13^2*b22*c23+c32^2*a23^2*b12*c13-c33^2*b13*a22^2*c12-c33^2*b23*a12^2*c22-c23*a13*b13*c32^2*a22-c23*a13*b23*c32^2*a12+2*c23*b13*a23*c32^2*a12+c23*c33*b33*a12^2*c22+c23*c33*b23*c32*a12^2+c23^2*b33*a12*c12*a32+c32*a13*c23^2*b32*a12-2*c32*a13*c23^2*b12*a32+c32*c23^2*a12*b12*a33-c32^2*a13*a23*b22*c13-c32^2*a13*a23*b12*c23+c33^2*b13*a22*c22*a12+c33^2*b23*a12*c12*a22-c12*c22*a33^2*b22*c13-c12*c22*a33^2*b12*c23+c12*a13*a32*b32*c23^2-2*c12*c23^2*a33*b32*a12+c12*c23^2*a33*b12*a32-c12*c32*a23^2*b32*c13-c12*c32*a23^2*b12*c33+c12*a13*a22*b22*c33^2+c12*a23*c33^2*b12*a22-2*c12*a23*c33^2*b22*a12-c12^2*a23*a33*b22*c33+2*c23*a23*b33*c12^2*a32-c23*b23*a33*c12^2*a32-c23*a33*b33*c12^2*a22-c33*a23*b23*c12^2*a32-c33*a23*b33*c12^2*a22+2*c33*b23*a33*c12^2*a22+c13^2*b23*a32*c32*a22+c13^2*b33*a22*c22*a32+c22*c13^2*a32*b32*a23-2*c22*c13^2*a33*b32*a22+c22*c13^2*a33*b22*a32+c32*c13^2*a23*b32*a22-2*c32*c13^2*a23*b22*a32+c32*c13^2*a22*b22*a33+c13*c23*b23*a32^2*c12+2*c13*a13*b23*c32^2*a22-c13*b13*a23*c32^2*a22-c13*a23*b23*c32^2*a12+2*c13*a13*b33*c22^2*a32-c13*b13*a33*c22^2*a32-c13*a33*b33*c22^2*a12+c13*c23*b13*c22*a32^2+c13*c33*b33*a22^2*c12+c13*c33*b13*c32*a22^2-c22*c32*a13^2*b32*c23-c22*c32*a13^2*b22*c33-2*c22*a13*c33^2*b12*a22+c22*a13*c33^2*b22*a12+c22*a23*b12*a12*c33^2-c22^2*a13*a33*b32*c13-c22^2*a13*a33*b12*c33-c33*a13*b13*c22^2*a32-c33*a13*b33*c22^2*a12+2*c33*b13*a33*c22^2*a12-c13*c33*b13*a22*c22*a32-c13*c33*b23*c32*a22*a12-c13*c33*b23*a32*c12*a22+2*c13*c33*b23*c22*a32*a12-c13*c33*b33*a22*c22*a12+c22*c23*a13*c32*a32*b13+c22*c23*a13*b33*c32*a12-c22*c23*a13*c33*b32*a12+2*c22*c23*a13*c33*b12*a32-2*c22*c23*b13*a33*c32*a12-c22*c23*a33*b12*a12*c33+c22*c32*a13*a23*b32*c13+c22*c32*a13*a23*b12*c33+c22*c32*a13*a33*b22*c13+c22*c32*a13*a33*b12*c23-2*c22*c32*a23*a33*b12*c13+c22*c33*a13*b13*c32*a22+c22*c33*a13*b23*c32*a12-2*c22*c33*b13*a23*c32*a12+2*c23*c32*a13*c33*b12*a22-c23*c32*a13*c33*b22*a12-c23*c32*a23*b12*a12*c33-c23*c33*b13*c32*a22*a12+2*c23*c33*b13*a32*c12*a22-c23*c33*b13*c22*a32*a12-c23*c33*b23*a12*c12*a32-c23*c33*b33*a12*c12*a22-c13*c32*c23*a33*b12*a22-c13*c32*c23*a33*b22*a12-c13*c23*b33*a32*c12*a22-c13*c23*b33*c22*a32*a12+2*c13*c32*a13*c23*b22*a32-c13*c32*a13*c23*b32*a22-c13*c32*a13*a22*b22*c33-c13*c32*a23*c23*b32*a12+2*c13*c32*a23*c23*b12*a32-c13*c32*a23*c33*b12*a22+2*c13*c32*a23*c33*b22*a12-c12*c13*a33*a22*b22*c33+c12*c13*a33*a22*c22*b33-2*c12*c13*b23*a33*c32*a22-c12*c13*c23*a33*b22*a32+2*c12*c13*c23*a33*b32*a22+c12*c13*b23*a33*c22*a32+2*c12*c13*a23*c33*b22*a32-c12*c13*a23*c33*b32*a22+c12*c13*a23*b33*c32*a22-2*c12*c13*a23*b33*c22*a32-c12*c13*a23*a32*b32*c23+c12*c13*a23*a32*c32*b23+c12*c22*a23*a33*b32*c13+c12*c22*a23*a33*b12*c33-2*c12*c22*a13*a23*b32*c33+c12*c22*a13*a33*b32*c23+c12*c22*a13*a33*b22*c33+c12*c23*a13*a32*c32*b23-2*c12*c23*a13*b33*c22*a32+c12*c23*a13*b33*c32*a22-c12*c23*a13*c33*b22*a32-c12*c23*a13*c33*b32*a22-2*c12*c23*b13*a32*c32*a23+c12*c23*b13*a33*c22*a32+c12*c23*b13*a33*c32*a22-2*c12*c23*a23*b33*c32*a12+2*c12*c23*a23*c33*b32*a12-c12*c23*a23*c33*b12*a32+c12*c23*b23*a33*c32*a12+c12*c23*a33*b33*c22*a12-c12*c23*a33*c33*b12*a22+2*c12*c23*a33*c33*b22*a12+c12*c32*a13*a23*b32*c23+c12*c32*a13*a23*b22*c33-2*c12*c32*a13*a33*b22*c23+c12*c32*a23*a33*b22*c13+c12*c32*a23*a33*b12*c23+c12*c33*a13*b23*c22*a32-2*c12*c33*a13*b23*c32*a22+c12*c33*a13*a22*c22*b33+c12*c33*b13*a23*c32*a22+c12*c33*b13*a23*c22*a32-2*c12*c33*b13*a22*c22*a33+c12*c33*a23*b23*c32*a12+c12*c33*a23*b33*c22*a12-2*c12*c33*b23*a33*c22*a12-2*c13*c22*a13*a32*c32*b23-c13*c22*a13*a32*b32*c23-2*c13*c22*a13*b33*c32*a22-c13*c22*a13*c33*b22*a32+2*c13*c22*a13*c33*b32*a22+c13*c22*b13*a32*c32*a23+c13*c22*b13*a33*c32*a22+c13*c22*a23*b33*c32*a12-c13*c22*a23*c33*b32*a12-c13*c22*a23*c33*b12*a32+2*c13*c22*c23*a33*b32*a12+2*c13*c22*a33*c33*b12*a22-c13*c22*a33*c33*b22*a12-c13*c23*b13*a32*c32*a22-c13*c23*b23*a32*c32*a12+2*c13*c23*b33*c32*a22*a12,2*c31*a22*c12*a31*b21*a12+c12*a31*b22*a11*c31*a22+a22*b32*a21*c11^2*a32-c21*a12*c32*a31*b11*a22+c22*a11*b32*a31*c21*a12-b22*a21*c11^2*a32^2-b32*a31*c11^2*a22^2+b21*a22*c12^2*a31^2+b31*a32*c12^2*a21^2-b12*a11*c21^2*a32^2-b32*a31*c21^2*a12^2+b11*a12*c22^2*a31^2+b31*a32*c22^2*a11^2-b12*a11*c31^2*a22^2-b22*a21*c31^2*a12^2+b11*a12*c32^2*a21^2+b21*a22*c32^2*a11^2+c11*c22*a21*b11*a32^2-2*c11*c22*a11*b21*a32^2+c11*b22*a11*c21*a32^2+c11*c21*a32^2*b12*a21+c11*b21*a32^2*c12*a21+c11*c32*a31*b11*a22^2-2*c11*c32*a11*b31*a22^2+c11*b32*a11*c31*a22^2+c11*c31*a22^2*b12*a31+c11*b31*a22^2*c12*a31+a32*b22*a31*c11^2*a22-c12*c22*a31^2*b11*a22-c12*c22*a31^2*b21*a12-c12*b22*a31^2*c11*a22+2*c12*b22*a31^2*c21*a12-c12*c21*a22*b12*a31^2-c12*c32*a21^2*b11*a32-c12*c32*a21^2*b31*a12-c12*b32*a21^2*c11*a32+2*c12*b32*a21^2*c31*a12-c12*c31*a32*b12*a21^2-a31*b21*a32*c12^2*a21-a21*b31*a22*c12^2*a31+a32*b12*a31*c21^2*a12+a12*b32*a11*c21^2*a32-2*c21*c12*a21*b11*a32^2+c21*c12*a11*b21*a32^2+c21*b11*a32^2*c22*a11+c21*c32*a31*b21*a12^2-2*c21*c32*a21*b31*a12^2+c21*b32*a21*c31*a12^2+c21*c31*a12^2*b22*a31+c21*b31*a12^2*c22*a31-a31*b11*a32*c22^2*a11-a11*b31*a12*c22^2*a31+2*c22*b12*a31^2*c11*a22-c22*b12*a31^2*c21*a12-c22*c11*a12*b22*a31^2-c22*c32*a11^2*b21*a32-c22*c32*a11^2*b31*a22-c22*b32*a11^2*c21*a32+2*c22*b32*a11^2*c31*a22-c22*c31*a32*b22*a11^2+a22*b12*a21*c31^2*a12+a12*b22*a11*c31^2*a22-2*c31*c12*a31*b11*a22^2+c31*c12*a11*b31*a22^2+c31*b11*a22^2*c32*a11-2*c31*c22*a31*b21*a12^2+c31*c22*a21*b31*a12^2+c31*b21*a12^2*c32*a21-a21*b11*a22*c32^2*a11-a11*b21*a12*c32^2*a21+2*c32*b12*a21^2*c11*a32-c32*b12*a21^2*c31*a12-c32*c11*a12*b32*a21^2+2*c32*b22*a11^2*c21*a32+c12*a21*b32*a31*c11*a22+c12*a21*c31*a32*b22*a11+c12*a21*c32*a11*b31*a22+c12*a21*c32*a11*b21*a32-2*c12*a21*b32*a11*c31*a22+c12*a21*c32*a31*b11*a22+c12*a21*c31*a22*b12*a31+c12*a21*b32*a11*c21*a32-c11*a32*c22*a31*b11*a22+2*c11*a32*c22*a31*b21*a12-c11*a32*c22*a21*b31*a12+2*c11*a32*c22*a11*b31*a22-c11*a32*b22*a31*c21*a12+2*c11*a32*b22*a21*c31*a12-c11*a32*b22*a11*c31*a22-c11*a32*c21*a22*b12*a31-c11*a32*c21*a22*b32*a11-c11*a32*c21*a12*b32*a21-c11*a32*b21*a22*c12*a31+2*c11*a32*b21*a22*c32*a11-c11*a32*b21*a12*c32*a21-c11*a22*c32*a31*b21*a12-c11*a22*c32*a21*b11*a32+2*c11*a22*c32*a21*b31*a12+2*c11*a22*b32*a31*c21*a12-c11*a22*b32*a21*c31*a12-c11*a22*c31*a32*b12*a21-c11*a22*c31*a12*b22*a31-c11*a22*b31*a32*c12*a21-c11*a22*b31*a12*c22*a31+c12*a31*c22*a21*b11*a32+c12*a31*c22*a21*b31*a12+c12*a31*c22*a11*b21*a32+c12*a31*c22*a11*b31*a22+c12*a31*b22*a21*c11*a32-2*c12*a31*b22*a21*c31*a12-2*c12*a31*b22*a11*c21*a32+c12*a31*c21*a32*b12*a21+c12*a31*c21*a22*b32*a11-2*c12*a31*c21*a12*b32*a21-2*c12*a31*b21*a22*c32*a11+c12*a31*b21*a12*c32*a21-2*c12*a21*b31*a32*c22*a11+2*c21*a32*c12*a31*b11*a22-c21*a32*c12*a31*b21*a12+2*c21*a32*c12*a21*b31*a12-c21*a32*c12*a11*b31*a22-c21*a32*b12*a21*c31*a12+2*c21*a32*b12*a11*c31*a22-c21*a32*b11*a22*c32*a11-c21*a32*b11*a12*c22*a31+2*c21*a32*b11*a12*c32*a21-c21*a12*c32*a11*b21*a32+2*c21*a12*c32*a11*b31*a22-c21*a12*b32*a11*c31*a22-c21*a12*c31*a32*b22*a11-c21*a12*c31*a22*b12*a31-c21*a12*b31*a32*c22*a11-c21*a12*b31*a22*c12*a31-2*c22*a31*b12*a21*c11*a32+c22*a31*b12*a21*c31*a12+c22*a31*b12*a11*c21*a32-2*c22*a31*b12*a11*c31*a22+c22*a31*c11*a32*b22*a11-2*c22*a31*c11*a22*b32*a11+c22*a31*c11*a12*b32*a21+c22*a31*b11*a22*c32*a11-2*c22*a31*b11*a12*c32*a21+c22*a11*c32*a31*b21*a12+c22*a11*c32*a21*b11*a32+c22*a11*c32*a21*b31*a12+c22*a11*b32*a21*c11*a32-2*c22*a11*b32*a21*c31*a12+c22*a11*c31*a32*b12*a21+c22*a11*c31*a12*b22*a31+2*c31*a22*c12*a21*b11*a32-c31*a22*c12*a21*b31*a12-c31*a22*c12*a11*b21*a32-c31*a22*b11*a32*c22*a11+2*c31*a22*b11*a12*c22*a31-c31*a22*b11*a12*c32*a21-c31*a12*c22*a21*b11*a32+2*c31*a12*c22*a11*b21*a32-c31*a12*c22*a11*b31*a22-c31*a12*b21*a32*c12*a21-c31*a12*b21*a22*c32*a11-2*c32*a21*b12*a31*c11*a22+c32*a21*b12*a31*c21*a12-2*c32*a21*b12*a11*c21*a32+c32*a21*b12*a11*c31*a22-2*c32*a21*c11*a32*b22*a11+c32*a21*c11*a22*b32*a11+c32*a21*c11*a12*b22*a31+c32*a11*b22*a31*c11*a22-2*c32*a11*b22*a31*c21*a12+c32*a11*b22*a21*c31*a12+c32*a11*c21*a22*b12*a31+c32*a11*c21*a12*b32*a21-c32*b22*a11^2*c31*a22-c32*c21*a22*b32*a11^2,2*c12*c22*c33*b22*c31*a11-2*c12^2*c23*b32*c21*a31+2*c11*c12*c22*b32*a31*c23+2*c11*c12*c32*b22*a21*c33-c22^2*a33*b32*c11^2+c11^2*b33*c22^2*a32+c11^2*b23*c32^2*a22-c32^2*a23*b22*c11^2-c12^2*a33*b32*c21^2+c12^2*b33*c21^2*a32-c12^2*a23*c31^2*b22+c12^2*b23*c31^2*a22+c21^2*b13*c32^2*a12-c32^2*a13*c21^2*b12-c22^2*a13*c31^2*b12+c22^2*b13*c31^2*a12-c12*c21*c32*a13*c31*b22-c12*c23*c32*b12*c31*a21-c12*c23*c32*b22*c31*a11+2*c12*c23*c32*c21*b32*a11-c12*c32*c33*b22*c21*a11-c12*c32*c33*c21*b12*a21+2*c12*c13*c32*b22*c31*a21-c12*c21*c32*a23*c31*b12+c12*c21*c32*b13*c31*a22-c11*c22*c32*a13*b32*c21-c11*c22*c32*a13*c31*b22+c11*c22*c32*b13*c31*a22-c11*c22*c32*a23*c31*b12+c11*c22*c32*b23*c31*a12-c11*c22*c32*a33*c21*b12+c11*c22*c32*c33*b21*a12+c11*c22*c32*c33*b11*a22-c11*c22*c32*c33*b12*a21-c11*c22*c32*c33*b22*a11+2*c11*c22*c32*c13*b32*a21+2*c11*c22*c32*c13*b22*a31-c11*c22*c32*c23*b32*a11-c11*c22*c32*c23*b12*a31+c11*c22*c23*c32*b11*a32+c11*c22*c23*c32*b31*a12+c11*c21*c22*b33*c32*a12+c11*c21*c22*c32*a32*b13-2*c11*c13*c22*c32*b21*a32-2*c11*c13*c22*c32*b31*a22-c11*c12*c22*c33*b22*a31-c11*c12*c32*c23*b32*a21-c11*c12*c32*c23*b22*a31-c11*c12*c22*c33*b32*a21-2*c11*c12*c32*b21*a22*c33-c11*c12*c32*a23*b32*c21+c11*c12*c32*c21*a22*b33-c11*c12*c32*a33*c21*b22-2*c11*c12*c32*b23*c31*a22+c11*c12*c32*b23*c21*a32+2*c11*c12*c32*a23*c31*b22+c11*c12*c23*c32*b31*a22-c11*c12*c22*a33*c31*b22-2*c11*c12*c22*b31*a32*c23+2*c11*c12*c22*a33*b32*c21-2*c11*c12*c22*b33*c21*a32+c11*c12*c22*b33*c31*a22+c11*c12*c22*c33*b31*a22+c11*c12*c22*c33*b21*a32+c11*c12*c22*c31*a32*b23-c11*c12*c22*a23*c31*b32+c11*c12*c23*c32*b21*a32+c12*c21*c32*b23*c31*a12+c12*c21*c32*c33*b21*a12+c12*c21*c32*c33*b11*a22-c12*c22*c23*b32*c31*a11-c12*c22*c23*c31*b12*a31+c12*c22*c31*c23*b11*a32+c12*c22*c31*c23*b31*a12-2*c12*c22*c31*c33*b11*a22-2*c12*c22*c31*c33*b21*a12-c12*c22*c33*b12*c21*a31+2*c12*c22*c33*b12*c31*a21-c12*c22*c33*c21*b32*a11+c12*c23*c31*b11*c32*a22+c12*c23*c31*b21*c32*a12+2*c12*c23*c32*b12*c21*a31-2*c12*c21*c23*c32*b11*a32-2*c12*c21*c23*c32*b31*a12+c12*c21*c22*c33*b11*a32-c12*c21*c22*a33*c31*b12+c12*c21*c22*b33*c31*a12+c12*c21*c22*c33*b31*a12+c12*c21*c22*c31*a32*b13-c12*c21*c22*a13*c31*b32-c12*c13*c32*c21*b32*a21-c12*c13*c32*b22*c21*a31-2*c12*c13*c31*b21*c32*a22+c12*c13*c31*c22*b31*a22+c12*c13*c31*c22*b21*a32+2*c12*c13*c22*b32*c21*a31-c12*c13*c22*c31*b22*a31-c12*c13*c22*b32*c31*a21+c12*c13*c21*c32*b31*a22-2*c12*c13*c21*b31*c22*a32+c12*c13*c21*c32*b21*a32+c13*c21*c22*c32*b11*a32+c13*c21*c22*c32*b31*a12+c13*c22*c31*b11*c32*a22+c13*c22*c31*b21*c32*a12-c13*c22*c32*b12*c21*a31-c13*c22*c32*b12*c31*a21-c13*c22*c32*b22*c31*a11-c13*c22*c32*c21*b32*a11+2*c21*c22*c32*a13*c31*b12-2*c21*c22*c32*b13*c31*a12-2*c21*c22*c32*b11*a12*c33+2*c21*c22*c32*b12*a11*c33-2*c22*c23*c31*b11*c32*a12+2*c22*c23*c32*b12*c31*a11-c12^2*c31*c23*b31*a22-c12^2*c31*c23*b21*a32+c12^2*c23*c31*b22*a31+c11*c22^2*a13*c31*b32-c11*c22^2*c31*a32*b13+c11*c22^2*a33*c31*b12-c11*c22^2*b33*c31*a12-c11*c22^2*c33*b31*a12-c11*c22^2*c33*b11*a32-2*c11*c22^2*b32*a31*c13+c11*c22^2*c33*b32*a11+c11*c22^2*c33*b12*a31-c11*c23*b11*c32^2*a22-c11*c23*b21*c32^2*a12+2*c11*c13*b31*c22^2*a32+2*c11*c13*b21*c32^2*a22-c11*c21*b23*c32^2*a12+c22*c32*a23*b32*c11^2+c22*c32*a33*b22*c11^2-c11^2*c22*b33*c32*a22-c11^2*c22*c32*a32*b23-c11*c21*b13*c32^2*a22+c11*c32^2*a13*c21*b22+c11*c32^2*a23*c21*b12-2*c11*c32^2*b22*a21*c13+c11*c32^2*c23*b12*a21+c11*c32^2*c23*b22*a11-2*c12^2*c33*b22*c31*a21+c12^2*c33*c21*b32*a21+c12^2*c33*b22*c21*a31+2*c12^2*c31*b21*a22*c33-2*c22^2*c33*b12*c31*a11+c12^2*c23*b32*c31*a21-c12^2*c21*b33*c31*a22-c12^2*c21*c33*b21*a32-c12^2*c21*c33*b31*a22+c12^2*c21*a33*c31*b22+2*c12^2*c21*b31*a32*c23-c12^2*c21*c31*a32*b23+c12^2*c21*a23*c31*b32+c12*c32*a13*b32*c21^2-c12*c32*b13*c21^2*a32+c12*c32*a33*c21^2*b12-c12*c32*b33*c21^2*a12+c12*c22*a13*c31^2*b22-c12*c22*b13*c31^2*a22+c12*c22*a23*c31^2*b12-c12*c22*b23*c31^2*a12-c13*c21*b11*c32^2*a22-c13*c21*b21*c32^2*a12+c13*c22^2*b32*c31*a11+c13*c22^2*c31*b12*a31-c13*c31*b11*c22^2*a32-c13*c31*c22^2*b31*a12+c13*c32^2*b22*c21*a11+c13*c32^2*c21*b12*a21+2*c21*c23*b11*c32^2*a12-2*c21*c32^2*b12*a11*c23+2*c22^2*c31*b11*a12*c33,-b22*a31*b11^2*c22*a32-b12*b31*c21*a12*b32*a21+b12^2*a31*b21*c32*a21+b11*b12*a21*c32*b31*a22-b31^2*a22*b12*c21*a12+b31*a21*b12^2*c31*a22-2*b11*b32*c22*a21*b31*a12+b21*b31*a12*b12*c21*a32+2*b12*b32*a11*c22*b21*a31+b12*b32*b11*c32*a21^2+b11^2*b32*c31*a22^2+b21^2*b12*c11*a32^2+b21^2*b32*c31*a12^2-b12^2*c32*b31*a21^2-b12^2*c22*b21*a31^2-b22^2*c12*b11*a31^2-b22^2*c32*b31*a11^2+b31^2*b12*c11*a22^2+b31^2*b22*c21*a12^2-b32^2*c22*b21*a11^2-b32^2*c12*b11*a21^2+b11^2*b22*c21*a32^2+2*b12*b21*b32*a21*c31*a12-b12*b21*b32*a11*c21*a32-b12*b21*b32*a11*c31*a22+2*b12*b21*c31*a32*b22*a11-b12*b21*c31*a12*b22*a31+b12*b21*b31*a32*c12*a21+b12*b21*b31*a32*c22*a11+b12*b21*b31*a22*c12*a31-2*b12*b21*b31*a12*c22*a31-2*b11*b22*c32*a31*b21*a12+b11*b12*a31*c22*b21*a32+b11*b12*a31*c22*b31*a22-b11*b12*a31*b22*c21*a32-b11*b12*a31*b22*c31*a22+2*b11*b12*a31*c21*b32*a22-2*b11*b12*a31*b21*c32*a22+b11*b12*a21*c32*b21*a32-b11*b12*a21*b32*c21*a32-b11*b12*a21*b32*c31*a22+2*b11*b12*a21*c31*b22*a32-2*b11*b12*a21*b31*c22*a32+b11*b21*a32*b12*c31*a22+b11*b21*a32*c11*b32*a22+b11*b21*a12*b32*c21*a32-2*b11*b21*a12*b32*c31*a22+b11*b21*a12*c31*b22*a32+b11*b22*c32*a21*b31*a12+b11*b22*c32*a11*b21*a32-2*b11*b22*c32*a11*b31*a22-b11*b22*b32*a31*c11*a22-b11*b22*b32*a31*c21*a12-b11*b22*b32*a21*c11*a32-b11*b22*b32*a21*c31*a12+2*b11*b22*b32*a11*c21*a32+2*b11*b22*b32*a11*c31*a22+b11*b22*b31*a32*c12*a21+b11*b22*b31*a32*c22*a11-2*b11*b22*b31*a22*c12*a31+b11*b22*b31*a12*c22*a31+b11*b22*a31*c12*b21*a32+b11*b31*a22*b12*c21*a32+b11*b31*a22*c11*b22*a32-2*b11*b31*a12*b22*c21*a32+b11*b31*a12*b22*c31*a22+b11*b31*a12*c21*b32*a22+b11*b32*c22*a31*b21*a12-2*b11*b32*c22*a11*b21*a32+b11*b32*c22*a11*b31*a22-2*b11*b32*b21*a32*c12*a21+b11*b32*b21*a22*c12*a31+b11*b32*b21*a22*c32*a11+b11*b32*b21*a12*c32*a21+b11*b32*a21*c12*b31*a22-2*b12*b21*c32*a21*b31*a12+b12*b21*c32*a11*b31*a22-b12*b21*b32*a31*c11*a22-b12*b21*b32*a31*c21*a12+2*b12*b21*b32*a21*c11*a32+b21*b22*a31*c12*b31*a12+b12^2*a31*c22*b31*a21-b12*b21*a31*c11*b22*a32-b12*b22*a31*b11*c32*a21+2*b12*b22*a11*c32*b31*a21-b12*b22*a31*c12*b31*a21-b12*b22*a11*c32*b21*a31-b12*b22*a11*b31*c22*a31+2*b12*b31*b22*a31*c11*a22+2*b12*b31*b22*a31*c21*a12-b12*b31*b22*a21*c11*a32-b12*b31*b22*a21*c31*a12-b12*b31*b22*a11*c21*a32-b12*b31*b22*a11*c31*a22+2*b12*b31*c21*a22*b32*a11-b12*b31*a21*c11*b32*a22-b12*b32*a21*c12*b21*a31-b12*b32*a21*b11*c22*a31-b12*b32*a11*c22*b31*a21-b12*b32*a11*b21*c32*a21+2*b21*b22*a31*c11*b32*a12+b21*b22*a11*c32*b31*a12-b21*b22*a11*b32*c11*a32-b21*b22*a11*b32*c31*a12-2*b21*b22*a11*b31*c12*a32-2*b21*b31*a22*b12*c11*a32+b21*b31*a22*b12*c31*a12+b21*b31*a22*c11*b32*a12+b21*b31*a12*c11*b22*a32+b21*b32*c12*a21*b31*a12-2*b21*b32*c12*a11*b31*a22+b21*b32*a11*c22*b31*a12-b22*b31*c11*a22*b32*a11+2*b22*b31*c11*a12*b32*a21-b22*b31*a11*c21*b32*a12+2*b22*b32*a21*c12*b11*a31-b22*b32*a21*c12*b31*a11-b22*b32*a21*b11*c32*a11-b22*b32*a11*b11*c22*a31-b22*b32*a11*c12*b21*a31-b31^2*a22*c11*b22*a12-b11*b21*b12*c21*a32^2-b11*b21*c11*b22*a32^2-b32*c22*a31*b11^2*a22-b11^2*a32*b22*c31*a22-b11^2*a32*c21*b32*a22-b22*c32*a21*b11^2*a32+2*b32*c22*a21*b11^2*a32-b32*a21*b11^2*c32*a22-2*b11*c31*a32*b22^2*a11+b11*c31*a12*b22^2*a31+b11*a31*c11*b22^2*a32-b11*b31*b12*c31*a22^2-b11*b31*c11*b32*a22^2-2*b11*c21*a22*b32^2*a11+b11*c21*a12*b32^2*a21+b11*a21*c11*b32^2*a22+2*b22*c32*a31*b11^2*a22-2*b21*c31*a32*b12^2*a21+2*b12*c32*a31*b21^2*a12-b12*c32*a11*b21^2*a32-b12*a31*c12*b21^2*a32+b12*b22*b11*c22*a31^2+b21*c31*a22*b12^2*a31+b21*a31*b12^2*c21*a32+b31*c21*a32*b12^2*a21-2*b31*c21*a22*b12^2*a31+b12*b22*c12*b21*a31^2+2*b12*c22*a21*b31^2*a12-b12*c22*a11*b31^2*a22-b12*a21*c12*b31^2*a22+b12*b32*c12*b31*a21^2-b21^2*a32*b12*c31*a12-b21^2*a32*c11*b32*a12-b32*c12*a31*b21^2*a12+2*b32*c12*a11*b21^2*a32-b32*a11*b21^2*c32*a12+b21*c11*a22*b32^2*a11-2*b21*c11*a12*b32^2*a21+b21*a11*c21*b32^2*a12-b21*b31*b22*c31*a12^2-b21*b31*c21*b32*a12^2+b22^2*a31*c12*b31*a11+b22^2*a31*b11*c32*a11+b31*c11*a32*b22^2*a11-2*b31*c11*a12*b22^2*a31+b31*a11*b22^2*c31*a12-b22*c12*a21*b31^2*a12+2*b22*c12*a11*b31^2*a22-b22*a11*c22*b31^2*a12+b22*b32*c22*b31*a11^2+b22*b32*b21*c32*a11^2+b32^2*a21*c12*b21*a11+b32^2*a21*b11*c22*a11,b13*b21*c33*a23*b31*a11+2*b11*b13*b23*a33*c31*a21+2*b13*b21*b23*a33*c31*a11+2*b23*c33*a23*b11^2*a31+b11*b33*c23*a23*b31*a11+b11^2*b33*c31*a23^2+b11^2*b23*c21*a33^2-b13^2*c23*b21*a31^2-b13^2*c33*a21^2*b31+b31^2*b13*c11*a23^2+b31^2*b23*c21*a13^2-b33^2*c13*a21^2*b11-b33^2*c23*a11^2*b21+b21^2*b13*c11*a33^2+b21^2*b33*c31*a13^2-b23^2*c13*a31^2*b11-b23^2*c33*b31*a11^2+b21*b33*a13*c23*b31*a11-2*b21*b33*c13*a23*b31*a11+b21*b31*a13*b13*c21*a33+b21*b31*a13*b13*c31*a23+b21*b31*a13*b33*c11*a23+b21*b31*a13*b23*c11*a33-2*b21*b31*b13*a23*c11*a33+b21*b23*a13*b31*a31*c13-b21*b23*a13*b33*c31*a11+2*b21*b23*a13*b33*c11*a31+b21*b23*a13*c33*b31*a11-2*b21*b23*c13*a33*b31*a11-b21*b23*b33*c11*a11*a33+b21*b33*a13*c13*b31*a21-b23*b31*a23*c11*a11*b33+2*b23*b31*a13*b33*c11*a21-b23*b31*a13*b33*c21*a11-b13*b31*b23*a33*c11*a21-b13*b31*b23*a33*c21*a11+2*b13*b31*b23*a23*c11*a31-b13*b31*b23*a23*c31*a11-b13*b31*a13*c21*a21*b33-b13*b31*a13*b23*c31*a21+2*b13*b31*a13*b23*c21*a31-b13*b33*c13*a21*b21*a31-b13*b33*c23*a21*b11*a31+2*b13*b33*c23*a11*b21*a31-b13*b33*c23*a21*b31*a11-b13*b33*c33*a21*b21*a11+b13*b21*c13*b31*a31*a23+b13*b21*c13*a33*b31*a21-b13*b21*b23*c31*a31*a13-b13*b21*b23*a33*c11*a31-2*b13*b21*c23*b31*a31*a13+b13*b21*c23*a33*b31*a11+2*b13*b21*b33*a13*c31*a21-b13*b21*b33*a13*c21*a31-b13*b21*b33*a23*c11*a31-b13*b21*b33*a23*c31*a11+2*b13*b21*b33*a33*c11*a21-b13*b21*b33*a33*c21*a11-2*b13*b21*c33*a13*b31*a21-b13*b23*c13*a31*b31*a21-b13*b23*c23*a31*b31*a11-b13*b23*c33*a21*b11*a31+2*b13*b23*c33*a21*b31*a11-b13*b23*c33*a11*b21*a31-b13*b31*b33*a23*c11*a21+2*b13*b31*b33*a23*c21*a11+b11*b13*c23*b31*a31*a23+b11*b13*c23*a33*b21*a31-2*b11*b13*c23*a33*b31*a21+2*b11*b13*b33*a23*c21*a31-b11*b13*b33*a23*c31*a21-b11*b13*b33*c21*a21*a33-2*b11*b13*c33*a23*b21*a31+b11*b13*c33*a23*b31*a21+b11*b13*c33*b21*a21*a33+b11*b21*a13*b23*c31*a33-2*b11*b21*a13*b33*c31*a23+b11*b21*a13*b33*c21*a33+b11*b21*b13*a23*c31*a33+b11*b21*a23*b33*c11*a33-2*b11*b23*c13*b31*a31*a23+b11*b23*c13*a33*b21*a31+b11*b23*c13*a33*b31*a21+b11*b23*c23*b31*a31*a13+b11*b23*c23*a33*b31*a11-b11*b23*b33*a13*c31*a21-b11*b23*b33*a13*c21*a31-b11*b23*b33*a23*c11*a31+2*b11*b23*b33*a23*c31*a11-b11*b23*b33*a33*c11*a21+2*b11*b23*b33*a33*c21*a11+b11*b23*c33*a13*b31*a21-2*b11*b23*c33*a13*b21*a31-2*b11*b23*c33*a23*b31*a11+b11*b23*c33*a33*b21*a11+b11*b31*a13*b23*c31*a23-2*b11*b31*a13*b23*c21*a33+b11*b31*a13*b33*c21*a23+b11*b31*b13*a23*c21*a33+b11*b31*a23*b23*c11*a33+b11*b33*c13*a23*b31*a21+b11*b33*c13*a23*b21*a31-2*b11*b33*c13*b21*a21*a33+b11*b33*c23*a13*b21*a31-2*b11*b33*c23*a13*b31*a21-2*b11*b33*c23*a33*b21*a11+b11*b33*c33*b21*a21*a13+b11*b33*c33*a23*b21*a11-b11*b13*b23*c31*a31*a23-b11*b13*b23*a33*c21*a31+2*b23*b33*c13*a21*b11*a31-b23*b33*c13*a21*b31*a11-b23*b33*c13*a11*b21*a31-b23*b33*c23*a11*b11*a31-b23*b33*c33*a11*b11*a21-b11^2*a23*b23*c31*a33-b11^2*a23*b33*c21*a33+b11*b23^2*c31*a31*a13-2*b11*b23^2*a33*c31*a11+b11*b23^2*a33*c11*a31-b11*b31*b13*c31*a23^2-b11*b31*b33*c11*a23^2+b11*b33^2*c21*a21*a13+b11*b33^2*a23*c11*a21-2*b11*b33^2*a23*c21*a11-b11*b21*b13*c21*a33^2-b11*b21*b23*c11*a33^2-b23*c23*a33*b11^2*a31-b23*c33*a33*b11^2*a21-b33*c23*a23*b11^2*a31+2*b33*c23*a33*b11^2*a21-b33*c33*a23*b11^2*a21-b31^2*a13*b13*c21*a23-b31^2*a13*b23*c11*a23+b31*a13*b23^2*c31*a11-2*b31*a13*b23^2*c11*a31+b23^2*c33*a11*b11*a31+b31*b23^2*c11*a11*a33+2*b23*c13*a23*b31^2*a11-b23*a13*c23*b31^2*a11-b23*a13*c13*b31^2*a21+b23*b33*c23*b31*a11^2+b23*b33*c33*a11^2*b21-b33*a13*c33*b21^2*a11+2*b33*c13*a33*b21^2*a11-b33*a13*c13*b21^2*a31-2*b21*a13*b33^2*c11*a21+b21*a13*b33^2*c21*a11+b21*a23*c11*a11*b33^2-b21*b31*b23*c31*a13^2-b21*b31*b33*c21*a13^2-b21^2*a13*b33*c11*a33-b21^2*a13*b13*c31*a33-b13*c23*a23*b31^2*a11-b13*c13*a23*b31^2*a21+2*b13*a13*c23*b31^2*a21+b13*b33*c13*a21^2*b31+b13*b33*c33*a21^2*b11+b31*b13^2*a23*c31*a21-b13*c13*a33*b21^2*a31+2*b13*c33*a13*b21^2*a31-b13*c33*a33*b21^2*a11+b13*b23*c13*b21*a31^2+b13*b23*c23*a31^2*b11+b31*b13^2*c21*a21*a33-2*b31*b13^2*a23*c21*a31+b21*b13^2*c31*a31*a23+b21*b13^2*a33*c21*a31-2*b21*b13^2*a33*c31*a21+b13^2*c23*a31*b31*a21+b13^2*c33*a21*b21*a31+b23^2*c13*a31*b31*a11+b33^2*c13*a21*b21*a11+b33^2*c23*a11*b11*a21,b13*b21*c23*b33*c11*a31-b11*b23*c23*c33*b31*a11+b21^2*c13*b33*c31*a13-b13^2*c21*c33*b31*a21-2*b21*b13*c33*b33*c21*a11-b11*b21*c23*b33*c11*a33-b11*b13*c23*c33*b31*a21-b21*c33*b13^2*c31*a21-b11*c23*b33^2*c21*a11-b23*c33^2*b11^2*a21+b11*b23^2*c31^2*a13-b33*c23^2*b11^2*a31+b11*b33^2*c21^2*a13-b13*c23^2*b31^2*a11+b31*b13^2*c21^2*a33+b21*b33^2*c11^2*a23-b33*c13^2*b21^2*a31-b23*c13^2*b31^2*a21+b31*b23^2*c11^2*a33+b21*b13^2*c31^2*a23-b13*c33^2*b21^2*a11-b11*b13*b33*c21^2*a33+b11*b13*b31*a31*c23^2-b11*b13*b23*c31^2*a23+b11*b13*b21*a21*c33^2-b11*c33*b23^2*c31*a11+2*b11*c33*b23^2*c11*a31-b11*c13*c31*a31*b23^2-b11*c11*b23^2*c31*a33+b11*b23*c33^2*b21*a11+2*b11*c23*b33^2*c11*a21-b11*c11*b33^2*c21*a23+b11*b33*c23^2*b31*a11-b11*c13*c21*a21*b33^2+b33*c23*c33*b11^2*a21+b23*c23*c33*b11^2*a31+b23*c31*c33*b11^2*a23+b23*c13*c23*b31^2*a11+b23*c21*c13*b31^2*a13-2*b23*c11*c23*b31^2*a13+b23*c11*c13*b31^2*a23-b23*b31*b33*c11^2*a23-b23^2*c11*c33*b31*a11+2*b23^2*c31*c13*b31*a11-b31*c11*b23^2*c31*a13+b13*c11*c33*b21^2*a33+b13*c13*c33*b21^2*a31-b13*b21*b23*c31^2*a13-2*b13*c31*c13*b21^2*a33+b13*c31*c33*b21^2*a13+2*b13^2*c21*c33*b21*a31-b13^2*c31*c23*b21*a31+2*b13^2*c31*c23*b31*a21-b21*c21*b13^2*c31*a33-b31*c21*b13^2*c31*a23+b13*c21*c23*b31^2*a13-2*b21^2*c33*b33*c11*a13+b33*c13*c33*b21^2*a11-b21*b23*b33*c11^2*a33+b21*b23*b31*a31*c13^2-b21*c23*c11*a11*b33^2-b21*c11*b33^2*c21*a13-b21*c13*b33^2*c11*a21+2*b21*c13*b33^2*c21*a11+b21*b33*c13^2*b31*a21+b33*c21*c23*b11^2*a33+b33*c11*c13*b21^2*a33-b23*b11*c21*c33*b31*a13+2*b23*b11*c31*c23*b31*a13-b23*b11*c31*c33*b21*a13+b23*b13*c21*c33*b31*a11-2*b23*b13*c31*c23*b31*a11+2*b31*b11*c13*b33*c21*a23+b13*b31*c11*b33*c21*a23+b21*b13*c13*c31*a31*b23+b21*b23*c11*b33*c31*a13+2*b21*b23*c11*c33*b31*a13+b21*b23*c13*b33*c11*a31-2*b21*b23*c13*b33*c31*a11-b21*b11*c33*b23*c11*a33-b21*b11*c23*b33*c31*a13+2*b21*b11*c33*b33*c21*a13+2*b21*b11*c13*b23*c31*a33+b21*b13*c23*b33*c31*a11+b21*b13*c33*b23*c31*a11-2*b21*b13*c33*b23*c11*a31-b21*b23*c13*c33*b31*a11-b21*b23*c31*c13*b31*a13+b21*b23*c33*c11*a11*b33-b21*b33*c13*c23*b31*a11-b23*b21*c11*c13*b31*a33+b23*b31*c11*b33*c21*a13+2*b11*b13*c31*c23*b21*a33-2*b11*b13*c33*b23*c21*a31+b11*b13*c33*b23*c31*a21+b11*b13*c33*c21*a21*b33+2*b11*b33*c13*c23*b21*a31-b11*b33*c13*c23*b31*a21-b11*b33*c13*b21*a21*c33-b11*b33*c23*c33*b21*a11+2*b11*b21*c33*b33*c11*a23-b11*b21*c13*b33*c31*a23-b11*b21*c13*b33*c21*a33-2*b11*b23*c23*b33*c11*a31+b11*b23*c23*b33*c31*a11-2*b11*b23*c33*b33*c11*a21+b11*b23*c33*b33*c21*a11+2*b11*b23*c11*c23*b31*a33+b11*b23*c11*b33*c21*a33-b11*b23*c11*c33*b31*a23-b11*b23*c13*b31*a31*c23+b11*b23*c13*b33*c21*a31+b11*b23*c13*b33*c31*a21-b11*b23*c13*c33*b21*a31+2*b11*b23*c13*c33*b31*a21-b11*b23*c21*c13*b31*a33+b11*b23*c11*b33*c31*a23-2*b11*b23*c21*b33*c31*a13-b11*b23*c31*c13*b31*a23-b13*b11*c21*c23*b31*a33-b13*b11*c31*c33*b21*a23+2*b13*b21*c23*c33*b31*a11+b13*b21*c33*b33*c11*a21-b13*b21*c11*c23*b31*a33+b13*b21*c11*b33*c21*a33-b13*b21*c11*c33*b31*a23-b13*b21*c13*b31*a31*c23-2*b13*b21*c13*b33*c21*a31+b13*b21*c13*b33*c31*a21-b13*b21*c13*c33*b31*a21+2*b13*b21*c21*c13*b31*a33-b13*b21*c21*c33*b31*a13+b13*b21*c11*b23*c31*a33-2*b13*b21*c11*b33*c31*a23+b13*b21*c21*b33*c31*a13+2*b13*b21*c31*c13*b31*a23-b13*b21*c31*c23*b31*a13+b13*b23*c11*b31*a31*c23+b13*b23*c11*c33*b31*a21+b13*b23*c21*b31*a31*c13-2*b13*b23*c31*c13*b31*a21+b13*b31*c21*b23*c31*a13-2*b13*b31*c11*b23*c21*a33+b13*b31*c11*b23*c31*a23+b11*b13*c21*b23*c31*a33+b11*b13*c21*b33*c31*a23+2*b11*b13*c21*c33*b31*a23-b11*b13*c21*c33*b21*a33+b11*b13*c23*c31*a31*b23+b11*b13*c23*b33*c21*a31-2*b11*b13*c23*b33*c31*a21-b11*b13*c23*c33*b21*a31-b11*b13*c31*c23*b31*a23-b31*b11*c23*b33*c11*a23+b31*b23*c23*c11*a11*b33+b31*b23*c13*b33*c11*a21-2*b31*b23*c13*b33*c21*a11-2*b31*b13*c23*b33*c11*a21+b31*b13*c23*b33*c21*a11+b31*b13*c13*c21*a21*b33-b31*b21*c13*b33*c21*a13+2*b31*b21*c23*b33*c11*a13-b33*b11*c21*c23*b31*a13-b33*b21*c11*c13*b31*a23-b31*c23*b13^2*c21*a31-b31*c13*b23^2*c11*a31-2*b13*c21*c13*b31^2*a23+b13*c11*c23*b31^2*a23+b13*c13*c23*b31^2*a21-b13*b31*b33*c21^2*a13-2*b11^2*c23*b23*c31*a33+b11^2*c23*b33*c31*a23+b11^2*c33*b23*c21*a33-2*b11^2*c33*b33*c21*a23,2*b13*c12*c32*a23*b22*c33+b12*c23*c32*a13*b22*c33+b13*c32^2*a13*b22*c23+2*b12*c33^2*b23*c12*a22-b12*c23^2*b33*c32*a12-b32*c12*c23*a13*c22*b33-b13*c12*c23*b33*c22*a32+2*b22*c12*c33*a13*c22*b33-2*b13*c13*c32*c23*b32*a22+b12*c23*c33*b23*c32*a12+c12*c33*b23^2*c32*a12+c22*a23*b12^2*c33^2+c32*a33*b12^2*c23^2-c33*b13^2*c22^2*a32-c23*b13^2*c32^2*a22+c12*a13*b22^2*c33^2+c32*a33*b22^2*c13^2-c33*b23^2*c12^2*a32-c13*b23^2*c32^2*a12+c12*a13*b32^2*c23^2+c22*a23*b32^2*c13^2-c23*b33^2*c12^2*a22-c13*b33^2*c22^2*a12-b13*c12*c32*a33*b22*c23-b13*c12*c33*b23*c32*a22+2*b13*c12*c33*b23*c22*a32-b13*c12*c33*a22*c22*b33-b13*c13*c22*a32*c32*b23+b13*c13*c22*a32*b32*c23-b13*c13*c22*b33*c32*a22-2*b13*c13*c22*c33*b22*a32+b13*c13*c22*c33*b32*a22+b13*c13*c32*c23*b22*a32+b13*c13*c32*a22*b22*c33-b13*c22*c23*b33*c32*a12-2*b13*c22*c23*c33*b32*a12+2*b13*c22*c32*a33*b22*c13-b13*c22*c32*a13*b32*c23-b13*c22*c32*a13*b22*c33+2*b13*c22*c32*a23*b32*c13-b13*c22*c33*b23*c32*a12-2*b13*c23*c32*c33*b22*a12-2*b22*c12*c23*a13*b32*c33-b22*c12*c33*a13*c32*b23+2*b22*c12*c13*a23*c32*b33+b22*c12*c13*a23*b32*c33-b22*c12*c13*a33*c32*b23+b22*c12*c13*a33*b32*c23-b22*c12*c13*a33*c22*b33-b22*c12*c23*a13*c32*b33-b22*c13*c22*a13*c32*b33+b22*c13*c22*a13*b32*c33+b22*c13*c23*b33*c32*a12-2*b22*c13*c23*b33*c12*a32+b22*c13*c32*a13*b32*c23+b22*c13*c33*b23*c32*a12+b22*c13*c33*b23*c12*a32+b22*c13*c33*b33*c12*a22-2*b22*c13*c33*b33*c22*a12+b22*c23*c33*c12*a12*b33+2*b23*c13*c22*b33*c32*a12+b23*c13*c22*c33*b32*a12-2*b23*c13*c32*c23*b32*a12-b23*c22*c32*a13*b32*c13+b23*c12*c13*a32*b32*c23-b23*c12*c13*b33*c22*a32-b23*c12*c13*b33*c32*a22-2*b23*c12*c13*c33*b32*a22-b23*c12*c22*a13*b32*c33+2*b23*c12*c22*a33*b32*c13-b23*c12*c23*b33*c32*a12+b23*c12*c23*c33*b32*a12+2*b23*c12*c32*a13*b32*c23-b23*c12*c32*a23*b32*c13-b23*c12*c33*b33*c22*a12+c12*c13*a32*c32*b23^2+b23*c12^2*a23*b32*c33-2*b23*c12^2*a33*b32*c23+b23*c23*b33*c12^2*a32+b23*c33*b33*c12^2*a22-b23*c22*b32*a32*c13^2+2*b23*c32*c13^2*b32*a22-c12*c13*a23*b32^2*c23-c13*c22*a13*b32^2*c23-b32*c23^2*c12*a12*b33+b32*c23*a23*c12^2*b33-b32*c13^2*a22*c22*b33+b32*c13*a13*c22^2*b33+c12*c13*a22*c22*b33^2+c12*c23*b33^2*c22*a12-c23*c32*a23*b12^2*c33-b12*c22*a13*b22*c33^2-2*b12*c33*a13*c22^2*b33+b12*c33*a33*c22^2*b13-b12*c23^2*c32*a32*b13+2*b12*c23^2*b33*c12*a32-b12*c32*a13*b32*c23^2-2*b12*c23*a13*c32^2*b23+b12*c23*a23*c32^2*b13-b12*c33^2*a22*c22*b13-b12*c33^2*b23*c22*a12-c22*c23*a33*b12^2*c33-b12*c12*a33*b32*c23^2-b12*c12*a23*b22*c33^2+b12*c13*a33*c22^2*b33+b12*c13*a23*c32^2*b23+c22*c23*c32*a32*b13^2+c22*c33*b13^2*c32*a22-b13*c12*a32*b32*c23^2-b13*c12*a22*b22*c33^2+b13*c13*b33*c22^2*a32+b13*c13*b23*c32^2*a22+b13*c22^2*a13*b32*c33-2*b13*c22^2*a33*b32*c13+b13*c33*b33*c22^2*a12+2*b13*c22*c33^2*b22*a12+b13*c23*b23*c32^2*a12+2*b13*c32*c23^2*b32*a12-2*b13*c32^2*a23*b22*c13-c12*c13*a33*b22^2*c33-c13*c32*a13*b22^2*c33+b22*c23*a33*c12^2*b33-2*b22*c33*a23*c12^2*b33+b22*c33*a33*c12^2*b23-b22*c13^2*a32*c32*b23+2*b22*c13^2*b33*c22*a32-b22*c13^2*b33*c32*a22-b22*c22*a33*b32*c13^2-b22*c32*a23*b32*c13^2+b22*c13*a13*c32^2*b23-b22*c33^2*a12*c12*b23-b12*c22*c33*a23*c32*b13+2*b12*c22*c33*a13*c32*b23-b13*c12*c22*a23*b32*c33+2*b13*c12*c22*a33*b32*c23-b13*c12*c22*a33*b22*c33-b13*c12*c23*a32*c32*b23+2*b13*c12*c23*b33*c32*a22+b13*c12*c23*c33*b32*a22+b13*c12*c23*c33*b22*a32-b13*c12*c32*a23*b32*c23-b12*c13*c22*a23*c32*b33-b12*c12*c33*a33*c22*b23+2*b12*c12*c33*a23*c22*b33-b12*c12*c33*a23*c32*b23+b12*c13*c33*b23*c22*a32-2*b12*c13*c32*a33*b22*c23+2*b12*c22*c23*a13*c32*b33+b12*c23*c33*b33*c22*a12-2*b12*c23*c33*b33*c12*a22+b12*c12*c23*a23*b32*c33-b12*c12*c23*a23*c32*b33+b12*c22*c23*a13*b32*c33+b12*c13*c32*a23*b22*c33+b12*c13*c32*a23*b32*c23+2*b12*c12*c23*a33*c32*b23+b12*c12*c23*a33*b22*c33-b12*c12*c23*a33*c22*b33-2*b12*c23*c33*b23*c12*a32+b12*c23*c33*b13*c22*a32+b12*c23*c33*b13*c32*a22-2*b12*c13*c22*a23*b32*c33+b12*c13*c22*a33*b32*c23-2*b12*c13*c23*b33*c22*a32+b12*c13*c23*b33*c32*a22+b12*c13*c23*a32*c32*b23+b12*c13*c22*a33*b22*c33-b12*c13*c22*a33*c32*b23-b32*c12*c13*a23*c22*b33+b32*c13*c23*b33*c12*a22+b32*c13*c23*b33*c22*a12-b12*c22*c23*a33*c32*b13-2*b12*c13*c33*b23*c32*a22+b12*c13*c33*a22*c22*b33,b21*a13*b13*c31^2*a23+b13*c21*b33*a23*c31*a11-3*b13*c31*a13*c23*b21*a31+b21*a23*b33*c11^2*a33-b21*c11*a13*b33*c21*a33+3*b13*c21*c33*a23*b31*a11+b21*c11*b13*c21*a33^2+c23*c33*a33*b11^2*a21+3*b11*c23*b33*a23*c31*a11-2*b11*c31*a13*c33*b21*a23-3*b11*c33*b33*a23*c21*a11-b11*c21*a13*b23*c31*a33+b11*c11*b23*c21*a33^2+b13*c13*b33*c31*a21^2-c21*b13^2*a33*c31*a21+3*b13*c11*c33*b21*a21*a33-b11*c11*c23*b21*a33^2-b13*b23*a23*c31^2*a11+3*b21*c13*b33*a13*c31*a21-c33*b13^2*c31*a21^2+b33*c23^2*b31*a11^2+b33*c13^2*a21^2*b31+b33^2*a23*c11^2*a21-c13*b33^2*a21^2*c11+a13*b33^2*c21^2*a11-c23*b33^2*a11^2*c21-b21*b23*c11^2*a33^2+c11*c13*b21^2*a33^2-c13^2*a33*b21^2*a31+c31*c33*b21^2*a13^2-a13*c33^2*b21^2*a11+b23*c33^2*a11^2*b21+b23*c13^2*b21*a31^2+b23^2*a33*c11^2*a31-c13*b23^2*a31^2*c11+a13*b23^2*c31^2*a11-c33*b23^2*c31*a11^2-b31*b33*c21^2*a13^2-b31*b33*c11^2*a23^2+c11*c13*b31^2*a23^2-c13^2*a23*b31^2*a21+c21*c23*b31^2*a13^2-a13*c23^2*b31^2*a11-c23*b13^2*a31^2*c21+b13^2*a23*c31^2*a21-b11*b13*c31^2*a23^2-c23^2*a33*b11^2*a31+c31*c33*b11^2*a23^2-c33^2*a23*b11^2*a21-b11*b13*c21^2*a33^2+c21*c23*b11^2*a33^2+b13*c23^2*a31^2*b11+b13*c33^2*a21^2*b11+b13^2*a33*c21^2*a31-b21*b23*c31^2*a13^2+b11*c31*a13*c23*b21*a33+b11*c31*a13*c23*b31*a23+b11*c31*c13*a23*b21*a33-3*b11*c33*b23*a33*c11*a21+3*b11*c33*b23*a33*c21*a11+3*b11*c33*b23*a23*c11*a31+3*b11*c33*a13*c21*a21*b33-3*b11*c33*a13*b23*c21*a31-2*b13*c11*b23*a33*c21*a31+b13*c11*b23*a33*c31*a21+3*b13*c11*c23*b31*a31*a23-3*b13*c11*c23*a33*b31*a21+b13*c11*b33*a23*c21*a31-2*b13*c11*b33*a23*c31*a21+b13*c11*b33*c21*a21*a33-3*b13*c11*c33*a23*b21*a31-b13*c13*b23*a31*c31*a21+b13*c13*c23*a31*b31*a21-b13*c13*b33*a21*c21*a31+b13*c13*c33*a21*b21*a31-3*b13*c21*c13*b31*a31*a23+3*b13*c21*c13*a33*b31*a21+b13*c21*b23*c31*a31*a13+b13*c21*b23*a33*c31*a11+b13*c21*b33*a13*c31*a21-3*b13*c21*c33*a13*b31*a21+3*b13*c21*c33*a13*b21*a31-3*b13*c21*c33*a33*b21*a11-b13*c23*b23*a31*c31*a11-b13*c23*b33*a31*c11*a21-b13*c23*b33*c31*a21*a11+2*b13*c23*b33*c21*a31*a11-2*b13*c23*c33*a21*b11*a31+b13*c23*c33*a21*b31*a11+b13*c23*c33*a11*b21*a31+b13*c11*b23*c31*a31*a23+b33*c13*c23*a21*b11*a31+b33*c13*c23*a11*b21*a31-2*b33*c13*c23*a21*b31*a11+b33*c13*c33*a21*b21*a11-b11*c11*a23*b33*c21*a33+b11*c11*a23*c23*b31*a33-b11*c11*a23*b23*c31*a33+3*b11*c13*b33*a23*c21*a31-b11*c13*c23*a33*b31*a21+2*b11*c13*c23*a33*b21*a31-b11*c13*c23*b31*a31*a23+3*b11*c13*b23*a33*c31*a21-3*b11*c13*b23*c31*a31*a23+b11*c11*a23*c33*b21*a33-b11*c21*a13*b33*c31*a23-2*b11*c21*a13*c23*b31*a33+b11*c21*c13*a23*b31*a33+2*b11*c21*b13*a23*c31*a33+b11*c21*a13*c33*b21*a33-b11*c13*c33*b21*a21*a33+2*b11*c13*c33*a23*b31*a21-b11*c13*c33*a23*b21*a31-3*b11*c13*b33*c21*a21*a33+b11*c21*a13*c33*b31*a23-3*b11*c23*b33*a13*c31*a21-3*b11*c23*b23*a33*c31*a11+3*b11*c23*b23*c31*a31*a13+3*b11*c23*b33*a33*c11*a21-3*b11*c23*b33*a23*c11*a31-b11*c23*c33*a33*b21*a11-b11*c23*c33*a23*b31*a11-b11*c23*c33*a13*b21*a31-b11*c23*c33*a13*b31*a21+2*b31*c11*a13*b33*c21*a23-b31*c11*a13*b23*c21*a33-b31*c11*a13*b23*c31*a23-b31*c11*b13*a23*c21*a33+b33*c23*c33*a11*b11*a21-3*b23*c31*a13*c13*b31*a21-b23*c33*b33*a11*c11*a21-3*b23*c11*c23*b31*a31*a13+3*b23*c11*c23*a33*b31*a11+b23*c11*b33*a13*c31*a21+b23*c11*b33*a13*c21*a31+b23*c11*b33*a23*c31*a11+b23*c11*b33*a33*c21*a11+3*b23*c11*c33*a13*b31*a21-3*b23*c11*c33*a23*b31*a11+b23*c13*c23*a31*b31*a11+2*b23*c13*b33*a31*c11*a21-b23*c13*b33*c31*a21*a11-b31*c21*a13*b13*c31*a23+b21*c11*a13*c33*b31*a23+2*b21*c11*a13*b23*c31*a33-b23*c13*b33*c21*a31*a11+b23*c13*c33*a21*b11*a31+b23*c13*c33*a21*b31*a11-2*b23*c13*c33*a11*b21*a31-3*b23*c21*c13*a33*b31*a11-2*b23*c21*a13*b33*c31*a11+3*b23*c21*a13*b31*a31*c13-b23*c23*b33*a11*c11*a31+b23*c23*c33*a11*b11*a31+3*b23*c31*c13*a23*b31*a11+b21*c11*a13*c23*b31*a33-b21*c11*a13*b33*c31*a23-b21*c11*b13*a23*c31*a33-2*b21*c11*c13*a23*b31*a33-3*b21*c13*b33*a13*c21*a31-3*b13*c31*c23*a23*b31*a11+3*b13*c31*c23*a33*b21*a11+3*b13*c31*c13*a23*b21*a31-3*b13*c31*c13*b21*a21*a33+3*b13*c31*a13*c23*b31*a21-b13*c33*b23*a31*c11*a21-b13*c33*b23*c21*a31*a11+2*b13*c33*b23*c31*a21*a11-b13*c33*b33*a21*c21*a11-3*b21*c33*a13*b33*c11*a21+3*b21*c33*a23*c11*a11*b33+3*b21*c23*a13*b33*c11*a31+b21*c31*a13*c13*b31*a23-3*b21*c23*b33*c11*a11*a33+2*b21*c23*a13*c33*b31*a11-b21*c13*c33*a23*b31*a11-b21*c21*a13*b13*c31*a33+b21*c21*a13*c13*b31*a33-3*b21*c13*b33*a23*c31*a11+3*b21*c13*b33*a33*c21*a11-b21*c13*c33*a13*b31*a21-b21*c13*c23*b31*a31*a13-b21*c13*c23*a33*b31*a11+c23*b33^2*a11*c11*a21-c11*b33^2*a23*c21*a11-c11*a13*c21*a21*b33^2+c13*b33^2*a21*c21*a11-b33*c23*c33*a11^2*b21-b33*c13^2*a21*b21*a31-b33*c13*c33*a21^2*b11-b33*c23^2*a11*b11*a31+b11*c33^2*a23*b21*a11+b11*a13*b21*a21*c33^2+b11*a13*b23*c31^2*a23-b11*c31*c13*b31*a23^2+b11*c11*b33*c31*a23^2-b11*c11*c33*b31*a23^2-b11*c21*c13*b21*a33^2+b11*a13*b33*c21^2*a33+b11*c23^2*b31*a31*a13+b11*c23^2*a33*b31*a11-c21*a23*c33*b11^2*a33-c31*a23*c23*b11^2*a33+c23*c33*a23*b11^2*a31-c21*a13*c13*b31^2*a23+c13*c23*a23*b31^2*a11+c13*a13*c23*b31^2*a21-c11*a13*c23*b31^2*a23+b31*c11*b13*c31*a23^2+b31*a23*b23*c11^2*a33+b31*c21*b23*c31*a13^2+b31*a13*b13*c21^2*a33-c31*a13*c13*b21^2*a33+c13*c33*a33*b21^2*a11+c13*c33*a13*b21^2*a31-c11*a13*c33*b21^2*a33+b21*c13^2*b31*a31*a23+c33*b23^2*a11*c11*a31-c11*b23^2*c31*a31*a13-c11*b23^2*a33*c31*a11+c13*b23^2*a31*c31*a11-b23*b33*a23*c11^2*a31-b23*b33*a33*c11^2*a21-b23*c13*c23*a31^2*b11-b23*c13^2*a31*b31*a21+b23*c23*b33*c31*a11^2-b23*c23*c33*b31*a11^2-b23*c33^2*a11*b11*a21+b23*c33*b33*a11^2*c21+b21*c13^2*a33*b31*a21+b21*c21*b33*c31*a13^2-b21*c21*c33*b31*a13^2-b21*c31*c23*b31*a13^2-c21*b13^2*c31*a31*a23+c23*b13^2*a31*c31*a21+b13*c13*b23*a31^2*c21-b13*c13*c23*b21*a31^2-b13*c13*c33*a21^2*b31-b13*b33*a13*c21^2*a31-b13*b33*a33*c21^2*a11+b13*c23*b23*a31^2*c11-b13*c23^2*a31*b31*a11-b13*a13*b23*c31^2*a21-b13*c33^2*a21*b21*a11+b13*c33*b33*a21^2*c11+c33*b13^2*a21*c21*a31,3*b12*c31*c22*a11*b21*a32-b12*c22*a11*c31*b22*a31+b22*c22*b32*c31*a11^2-3*b22*c11*c32*a11*b31*a22-b11*c12*a31*c22*b31*a22-3*b11*c22*b32*a31*c11*a22+3*b22*c11*b31*a32*c22*a11+b12*c11*a31*c21*b32*a22+3*b11*c22*b32*a11*c31*a22-b11*b12*c21^2*a32^2+c21*b11^2*c22*a32^2-a31*b11^2*c22^2*a32+c31*b11^2*c32*a22^2-a21*b11^2*c32^2*a22-b11*b12*c31^2*a22^2+b12*b11*c32^2*a21^2+a31*b12^2*c21^2*a32-c22*b12^2*c21*a31^2+a21*b12^2*c31^2*a22-c32*b12^2*c31*a21^2-b21*c11^2*b22*a32^2+c11*c12*b21^2*a32^2-a31*c12^2*b21^2*a32+c31*b21^2*c32*a12^2-a11*b21^2*c32^2*a12-b21*b22*c31^2*a12^2+a31*c11^2*b22^2*a32-c12*c11*b22^2*a31^2+a11*b22^2*c31^2*a12-c32*b22^2*c31*a11^2+b22*b21*c32^2*a11^2+b22*c12^2*b21*a31^2+c11*c12*b31^2*a22^2-a21*c12^2*b31^2*a22+c21*c22*b31^2*a12^2-a11*c22^2*b31^2*a12-b31*c21^2*b32*a12^2-b31*c11^2*b32*a22^2+a21*c11^2*b32^2*a22-c12*c11*b32^2*a21^2+a11*c21^2*b32^2*a12-c22*c21*b32^2*a11^2+b32*c22^2*b31*a11^2+b32*c12^2*b31*a21^2+b12*b11*c22^2*a31^2+b11*c11*a32*c22*b31*a22-3*b11*c32*c21*a22*b32*a11+3*b11*c32*c21*a12*b32*a21-3*b12*c11*a31*b21*c32*a22+b12*c11*a31*b22*c31*a22-b11*c11*a32*c21*b32*a22+3*b11*c32*b22*a11*c21*a32+3*b12*c11*a31*c22*b31*a22-2*b12*c11*a31*b22*c21*a32+2*b11*c12*a31*c22*b21*a32+b11*c11*a32*b21*c32*a22-3*b11*c12*a31*b22*c31*a22+3*b11*c12*a31*c21*b32*a22-b11*c12*a31*b21*c32*a22-b11*c12*a21*c32*b21*a32+2*b11*c12*a21*c32*b31*a22-3*b11*c12*a21*b32*c21*a32+3*b11*c12*a21*c31*b22*a32-b11*c12*a21*b31*c22*a32+b11*c21*a32*c12*b31*a22+2*b11*c21*a32*b12*c31*a22+b11*c21*a12*c32*b21*a32+b11*c21*a12*c32*b31*a22-b11*c21*a12*b32*c31*a22-b11*c21*a12*c31*b22*a32-2*b11*c21*a12*b31*c22*a32-b11*c22*c32*a31*b21*a12-b11*c22*c32*a21*b31*a12-b11*c22*c32*a11*b21*a32-b11*c22*c32*a11*b31*a22+3*b11*c22*b32*a21*c11*a32-3*b11*c22*b32*a21*c31*a12-3*b11*c22*c31*a32*b22*a11+3*b11*c22*c31*a12*b22*a31+b11*c31*a22*c12*b21*a32+b11*c31*a12*c22*b21*a32+b11*c31*a12*c22*b31*a22-2*b11*c31*a12*b21*c32*a22+3*b11*c32*b22*a31*c11*a22-3*b11*c32*b22*a31*c21*a12-3*b11*c32*b22*a21*c11*a32-b11*c11*a32*b22*c31*a22+3*b12*c11*a21*c32*b21*a32+b12*c11*a21*b32*c21*a32-2*b12*c11*a21*b32*c31*a22+b12*c11*a21*c31*b22*a32-3*b12*c11*a21*b31*c22*a32+b12*c12*a31*c22*b31*a21-b12*c12*a31*b22*c31*a21-b12*c12*a31*c21*b32*a21+b12*c12*a31*b21*c32*a21+3*b12*c21*c32*a31*b21*a12-3*b12*c21*c32*a21*b31*a12-3*b12*c21*c32*a11*b21*a32+3*b12*c21*c32*a11*b31*a22+b12*c21*b32*a21*c31*a12+b12*c21*b32*a11*c31*a22+b12*c21*c31*a32*b22*a11+b12*c21*c31*a12*b22*a31+3*b12*c21*b31*a32*c12*a21-3*b12*c21*b31*a22*c12*a31+2*b12*c22*a11*b32*c21*a31-2*b12*c22*a31*b11*c32*a21-b12*c22*a31*c11*b32*a21+b12*c22*a11*c32*b31*a21+b12*c22*a11*c32*b21*a31-b12*c22*a11*b32*c31*a21-3*b12*c31*c22*a31*b21*a12+3*b12*c31*c22*a21*b31*a12+b11*c11*b22*c21*a32^2-b11*c11*c32*b31*a22^2+b11*c11*b32*c31*a22^2-b11*c11*c22*b21*a32^2-b11*c21*c12*b21*a32^2+b11*a12*b32*c21^2*a32+b11*b31*a32*c22^2*a11+b11*b31*a12*c22^2*a31-b11*c31*c12*b31*a22^2+b11*a12*b22*c31^2*a22+b11*b21*a22*c32^2*a11-b21*c12*c32*a11*b31*a22-3*b21*c12*b32*a31*c21*a12+3*b21*c12*b32*a21*c31*a12+3*b21*c12*b32*a11*c21*a32-3*b21*c12*b32*a11*c31*a22-b21*c12*b31*a32*c22*a11-b21*c12*b31*a12*c22*a31+b21*c21*a32*c12*b31*a12-b21*c21*a32*b12*c31*a12-3*b12*c31*c22*a11*b31*a22-3*b12*c31*b21*a32*c12*a21+3*b12*c31*b21*a22*c12*a31-b12*c32*a21*c11*b22*a31-b12*c32*a11*b22*c21*a31+2*b12*c32*a11*b22*c31*a21-b12*c32*a11*c21*b32*a21-2*b21*c11*a32*c12*b31*a22-b21*c11*a32*b12*c31*a22+b21*c11*a12*c32*b31*a22-b21*c11*a12*b32*c21*a32-b21*c11*a12*b32*c31*a22+2*b21*c11*a12*c31*b22*a32+b21*c11*a12*b31*c22*a32-b21*c12*c32*a21*b31*a12+b11*b21*a12*c32^2*a21-c21*a32*b11^2*c32*a22+c22*c32*a31*b11^2*a22+c22*c32*a21*b11^2*a32-c31*a22*b11^2*c22*a32+b12*c12*b22*c21*a31^2-b12*c12*c32*b31*a21^2+b12*c12*b32*c31*a21^2-b12*c12*c22*b21*a31^2-b12*b32*a31*c21^2*a12-b12*b32*a11*c21^2*a32+b12*c22*c11*b22*a31^2-b12*a11*b31*c22^2*a31-b12*b22*a21*c31^2*a12-b12*b22*a11*c31^2*a22+b12*c32*c11*b32*a21^2-b12*a11*b21*c32^2*a21-c21*c31*a32*b12^2*a21-c21*c31*a22*b12^2*a31+c22*a31*b12^2*c31*a21+c32*a21*b12^2*c21*a31+b31*c11*b12*c31*a22^2+b31*a22*c11^2*b22*a32+b31*a12*b12*c21^2*a32+b31*c21*b22*c31*a12^2-c11*a12*c22*b31^2*a22+c12*c22*a21*b31^2*a12+c12*c22*a11*b31^2*a22-c21*a22*c12*b31^2*a12-b32*c12*b11*c32*a21^2-b32*a21*c12^2*b21*a31-b32*a11*b11*c22^2*a31-b32*c22*b21*c32*a11^2-c11*c21*a22*b32^2*a11-c11*c21*a12*b32^2*a21+c12*a11*c21*b32^2*a21+c22*a21*c11*b32^2*a11+b21*c11*b12*c21*a32^2+b21*a32*c11^2*b32*a22+b21*b31*a32*c12^2*a21+b21*b31*a22*c12^2*a31-b21*c21*c32*b31*a12^2+b21*c21*b32*c31*a12^2+b21*a22*b12*c31^2*a12-b21*c31*c22*b31*a12^2-c11*a12*c32*b21^2*a32+c12*c32*a31*b21^2*a12+c12*c32*a11*b21^2*a32-c31*a12*c12*b21^2*a32-b22*b32*a31*c11^2*a22-b22*b32*a21*c11^2*a32-b22*c12*b11*c22*a31^2-b22*a31*c12^2*b31*a21-b22*c22*c32*b31*a11^2-b22*a21*b11*c32^2*a11+b22*c32*c21*b32*a11^2-c11*c31*a32*b22^2*a11-c11*c31*a12*b22^2*a31+c12*a11*c31*b22^2*a31+c32*a11*c11*b22^2*a31+3*b21*c22*a31*c11*b32*a12+2*b21*c22*a11*c32*b31*a12-3*b21*c22*a11*b32*c11*a32+b21*c31*a22*c12*b31*a12+3*b21*c32*c11*a22*b32*a11-3*b21*c32*c11*a12*b32*a21+3*b22*c11*c32*a21*b31*a12+b22*c11*b32*a31*c21*a12+b22*c11*b32*a21*c31*a12+b22*c11*b32*a11*c21*a32+b22*c11*b32*a11*c31*a22-3*b22*c11*b31*a12*c22*a31-b22*c12*a11*b32*c21*a31+b22*c12*a31*b11*c32*a21+2*b22*c12*a31*c11*b32*a21+b22*c12*a11*c32*b31*a21-2*b22*c12*a11*c32*b21*a31-b22*c12*a11*b32*c31*a21+b22*c12*a11*b31*c22*a31+3*b22*c21*a31*c12*b31*a12-2*b22*c21*a11*b32*c31*a12-3*b22*c21*a11*b31*c12*a32-b22*c22*a31*c11*b32*a11+b22*c22*a31*b11*c32*a11-3*b22*c31*c12*a21*b31*a12+3*b22*c31*c12*a11*b31*a22-b22*c32*a21*c11*b32*a11-b31*c11*a22*b12*c21*a32-b31*c11*a12*b22*c21*a32-b31*c11*a12*b22*c31*a22+2*b31*c11*a12*c21*b32*a22-b31*c21*a22*b12*c31*a12+b32*c12*a21*b11*c22*a31+b32*c12*a11*c22*b21*a31-2*b32*c12*a11*c22*b31*a21+b32*c12*a11*b21*c32*a21+b32*c22*a21*b11*c32*a11,3*b12*c23*a13*b33*c32*a22-3*b13*c12*a23*a32*b32*c23-b12*c32*a13*a33*b22*c23-b22*c32*a13*a23*b32*c13+b13*c13*c23*b22*a32^2+3*b23*c12*a13*a32*b32*c23-b22*c22*a13^2*c32*b33+c12*a13*a32*c32*b23^2-3*b22*c23*a13*b33*c12*a32-b13*c12*a23*b33*c22*a32-b12*c23^2*a33*b32*a12-b12*c22*a13*a33*b22*c33-3*b13*c32*c23*a33*b22*a12+b12*c12*a23^2*b32*c33+b22*c13*a13*a32*b32*c23-3*b12*c13*a23*b33*c22*a32-3*b12*c33*a13*a22*c22*b33-b13*c23*c33*b32*a22*a12-b13*c23*b23*a32^2*c12+b12*a33^2*c22^2*b13+b12*a23^2*c32^2*b13-c22*a33^2*b12^2*c23+c23^2*a33*b12^2*a32-c32*a23^2*b12^2*c33+a23*c33^2*b12^2*a22-b33*c13^2*b32*a22^2-b13^2*a23*c32^2*a22-b13^2*a33*c22^2*a32+c23*b13^2*c22*a32^2+c33*b13^2*c32*a22^2-b13*c23^2*a32^2*b12-b13*c33^2*a22^2*b12+b22*a33^2*c12^2*b23+b22*a13^2*c32^2*b23-c12*a33^2*b22^2*c13+c13^2*a33*b22^2*a32-c32*a13^2*b22^2*c33+a13*c33^2*b22^2*a12-b23^2*a33*c12^2*a32+c13*b23^2*a32^2*c12-a13*b23^2*c32^2*a12+c33*b23^2*c32*a12^2-b23*c13^2*b22*a32^2-b23*c33^2*a12^2*b22+b32*a23^2*c12^2*b33+b32*a13^2*c22^2*b33-c12*a23^2*b32^2*c13+c13^2*a23*b32^2*a22-c22*a13^2*b32^2*c23+a13*c23^2*b32^2*a12-a23*b33^2*c12^2*a22+c13*b33^2*a22^2*c12-a13*b33^2*c22^2*a12+c23*b33^2*a12^2*c22-b33*c23^2*b32*a12^2-b12*c12*a23^2*c32*b33-b12*c12*a33^2*c22*b23+b12*c12*a33^2*b22*c23+b12*c22*a33^2*b22*c13-b12*a13*a33*c22^2*b33-b12*a13*a32*b32*c23^2+b12*c32*a23^2*b32*c13-b12*a13*a23*c32^2*b23-b12*a13*a22*b22*c33^2-b12*a23*c33^2*b22*a12+c22*a23*a33*b12^2*c33-c23*a23*c33*b12^2*a32-c23*a33*c33*b12^2*a22+c32*a23*a33*b12^2*c23+c22*b13^2*a32*c32*a23+c22*b13^2*a33*c32*a22-c23*b13^2*a32*c32*a22-c33*b13^2*a22*c22*a32-b13*c13*b23*c22*a32^2+b13*a13*b23*c32^2*a22+b13*a23*b23*c32^2*a12+b13*c23^2*a32*b32*a12-b13*c13*b33*c32*a22^2+b13*c13*c33*b32*a22^2+b13*a13*b33*c22^2*a32+b13*a33*b33*c22^2*a12+b13*c33^2*a22*b22*a12-b13*c33*b33*a22^2*c12+b23*c33^2*a12*b12*a22-b23*c33*b33*a12^2*c22+c12*b23^2*a33*c32*a12-c13*b23^2*a32*c32*a12-c33*b23^2*a12*c12*a32-b32*c12*a23^2*c32*b13-b32*a23*a33*c12^2*b23-b32*a13*a33*c22^2*b13-b32*c22*a13^2*c32*b23+c12*a13*a23*b32^2*c23-c13*a13*c23*b32^2*a22-c13*a23*c23*b32^2*a12+c22*a13*a23*b32^2*c13+b33*c13^2*a22*b22*a32+b33*c13*c33*a22^2*b12+b33*c23^2*a12*b12*a32+b33*c23*c33*a12^2*b22+c12*a13*a22*c22*b33^2+c12*a23*b33^2*c22*a12-c13*b33^2*a22*c22*a12-c23*b33^2*a12*c12*a22-b22*a23*a33*c12^2*b33-b22*c13^2*a32*b32*a23-b22*c13^2*a33*b32*a22+b22*c22*a13^2*b32*c33-b22*a13*a23*c32^2*b13+b22*c32*a13^2*b32*c23-b22*c12*a33^2*c22*b13+c12*a13*a33*b22^2*c33-c13*a13*c33*b22^2*a32-c13*a33*c33*b22^2*a12+c32*a13*a33*b22^2*c13+b23*a23*b33*c12^2*a32+b23*a33*b33*c12^2*a22+b23*c13^2*a32*b32*a22+b23*c13*c23*a32^2*b12-b23*c23*b33*c32*a12^2+b23*c23*c33*b32*a12^2-b33*c23*c33*a12*b12*a22+2*b33*c13*c23*b32*a22*a12-b33*c13*c23*a32*b12*a22-b33*c13*c23*b22*a32*a12-b33*c13*c33*a22*b22*a12+b12*c23*a13*c33*b22*a32+b12*c23*a13*c33*b32*a22-3*b12*c23*a13*a32*c32*b23+b12*c12*a23*a33*c32*b23-b12*c12*a23*a33*b32*c23+b12*c12*a23*a33*c22*b33-b12*c12*a23*a33*b22*c33+b12*c13*a33*a22*b22*c33+3*b12*c13*a33*a22*c22*b33-3*b12*c13*b23*a33*c32*a22-2*b12*c13*c23*a33*b22*a32+b12*c13*c23*a33*b32*a22+b12*c13*a23*c33*b22*a32-2*b12*c13*a23*c33*b32*a22+b12*c13*a23*a32*b32*c23+3*b12*c13*a23*a32*c32*b23-2*b12*c22*a23*a33*c32*b13-b12*c22*a23*a33*b32*c13+b12*c22*a13*a23*c32*b33-b12*c22*a13*a23*b32*c33+b12*c22*a13*a33*c32*b23+2*b12*c22*a13*a33*b32*c23-b12*c32*a23*a33*b22*c13+3*b12*c33*a13*b23*c22*a32-3*b12*c33*a23*b23*c12*a32+3*b12*c33*a23*b33*c22*a12+3*b12*c33*b23*a33*c12*a22-3*b12*c33*b23*a33*c22*a12-3*b13*c12*a33*a22*b22*c33-b13*c12*a33*a22*c22*b33-b13*c12*b23*a33*c32*a22+3*b13*c12*c23*a33*b32*a22+2*b13*c12*b23*a33*c22*a32+3*b13*c12*a23*c33*b22*a32+2*b13*c12*a23*b33*c32*a22-b13*c12*a23*a32*c32*b23+b13*c13*b23*a32*c32*a22-b13*c13*c23*a32*b32*a22+b13*c13*b33*a22*c22*a32-b13*c13*c33*a22*b22*a32-b13*c22*a13*a32*c32*b23-b13*c22*a13*b33*c32*a22-3*b13*c22*a13*c33*b22*a32+3*b13*c22*a13*c33*b32*a22+3*b13*c22*c13*a32*b32*a23-3*b13*c22*c13*a33*b32*a22-b13*c22*a23*b33*c32*a12-3*b13*c22*a23*c33*b32*a12-b13*c22*b23*a33*c32*a12+3*b13*c22*a33*c33*b22*a12+b13*c23*b23*a32*c32*a12+b13*c23*b33*c32*a22*a12+b13*c23*b33*a32*c12*a22-2*b13*c23*b33*c22*a32*a12+2*b13*c23*c33*a32*b12*a22-b13*c23*c33*b22*a32*a12+3*b13*c32*a13*c23*b22*a32-3*b13*c32*a13*c23*b32*a22-3*b13*c32*c13*a23*b22*a32+3*b13*c32*c13*a22*b22*a33+3*b13*c32*a23*c23*b32*a12-2*b13*c33*b23*c32*a22*a12+b13*c33*b23*a32*c12*a22+b13*c33*b23*c22*a32*a12+b13*c33*b33*a22*c22*a12+b22*c12*a23*a33*c32*b13+2*b22*c12*a23*a33*b32*c13+b22*c12*a13*a23*c32*b33-b22*c12*a13*a23*b32*c33-2*b22*c12*a13*a33*c32*b23-b22*c12*a13*a33*b32*c23+b22*c12*a13*a33*c22*b33+3*b22*c13*a13*b33*c22*a32-3*b22*c13*a13*b33*c32*a22+b22*c13*a13*c33*b32*a22+3*b22*c13*a23*b33*c32*a12+b22*c13*a23*c33*b32*a12+b22*c13*c23*a33*b32*a12-3*b22*c13*a33*b33*c22*a12+b22*c22*a13*a33*c32*b13-b22*c22*a13*a33*b32*c13-2*b22*c23*a13*c33*b32*a12+3*b22*c23*a33*c12*a12*b33+3*b22*c33*a13*b33*c12*a22-3*b22*c33*a23*c12*a12*b33-b23*c12*a13*b33*c22*a32-b23*c12*a13*b33*c32*a22-3*b23*c12*a13*c33*b32*a22-b23*c12*a23*b33*c32*a12+3*b23*c12*a23*c33*b32*a12-3*b23*c12*c23*a33*b32*a12-b23*c12*a33*b33*c22*a12-b23*c13*c23*a32*b32*a12+b23*c13*b33*c32*a22*a12-2*b23*c13*b33*a32*c12*a22+b23*c13*b33*c22*a32*a12-b23*c13*c33*b32*a22*a12-b23*c13*c33*a32*b12*a22+2*b23*c13*c33*b22*a32*a12-3*b23*c22*a13*b32*a32*c13+2*b23*c22*a13*b33*c32*a12+3*b23*c22*c13*a33*b32*a12+b23*c23*b33*a12*c12*a32-b23*c23*c33*a12*b12*a32+3*b23*c32*a13*c13*b32*a22-3*b23*c32*c13*a23*b32*a12+b23*c33*b33*a12*c12*a22+b32*c12*a13*a23*c32*b23-2*b32*c12*a13*a23*c22*b33+b32*c12*a13*a33*c22*b23+b32*c12*a23*a33*c22*b13+b32*c22*a13*a23*c32*b13-3*b12*c23*a23*b33*c32*a12+3*b12*c23*a23*b33*c12*a32+b12*c23*a23*c33*b32*a12+3*b12*c23*b23*a33*c32*a12-3*b12*c23*a33*b33*c12*a22+b12*c23*a33*c33*b22*a12-b12*c32*a13*a23*b32*c23+2*b12*c32*a13*a23*b22*c33,-c33*a13*a21*a32*b21*a12-2*c33*a13*a11*b31*a22^2-a13*a23*c31*a32*b12*a21-a33*c33*a12*b12*a21^2-2*a23^2*a11*b32*c31*a12-a13*a33*c21*a32*b12*a21+a13^2*a21*b32*c21*a32-a33*b33*a21*a11*c12*a22+a13*a33*c22*a11*b31*a22+b33*a23*a11*a32*c11*a22-a13^2*a21*b31*c22*a32+a13*a23*c32*a21*b11*a32+a13^2*a31*b22*c31*a22-a33^2*a11*c22*b11*a22+2*a13*a33*b22*a31*c21*a12-2*a13^2*a21*b32*c31*a22+a13*b23*a22*c12*a31^2-2*a33^2*a11*b22*c21*a12-b33*a13*a31*c11*a22^2-a13^2*a31*b21*c32*a22-2*a13*a23*c32*a21*b31*a12-a33*b23*a11*a12*c32*a21-a23*a33*c11*a12*b32*a21+2*a13*a23*a31*b12*c21*a32+a23*b23*a32*c32*a11^2-c13*a33*a22*a21*b31*a12+a13^2*a31*c21*b32*a22-2*a13*c33*a21*a22*b32*a11-a13*a33*b22*a11*c31*a22-a13*c33*a32*b12*a21^2+2*a13*a33*a21*b12*c31*a22+2*a23*a33*b12*a31*c11*a22-a13*b13*a31*a21*c32*a22-2*a13^2*a31*b22*c21*a32-a23*a33*b12*a21*c31*a12+2*c23*a33*a12*a31*b11*a22-a23*b33*a12*a31*c12*a21-2*a13*a23*a31*c12*b21*a32+2*a13*c33*a12*b32*a21^2+a13*b13*a32*c32*a21^2+a13*b13*a22*c22*a31^2-a13*c13*a32*b32*a21^2-a13*c13*a22*b22*a31^2-2*a13*b23*a12*c22*a31^2+2*a13*c23*a12*b22*a31^2-a13*c23*a22*b12*a31^2-b13*a13*a31*c31*a22^2+2*b13*a23*a21*c11*a32^2-b13*a23*a11*c21*a32^2+2*b13*a33*a31*c11*a22^2-b13*a33*a11*c31*a22^2+c13*a13*a31*b31*a22^2+c13*a23*a11*b21*a32^2-2*c13*a23*a21*b11*a32^2-2*c13*a33*a31*b11*a22^2+c13*a33*a11*b31*a22^2+2*a23^2*a31*c12*b11*a32-a23^2*a31*c12*b31*a12-2*a23^2*a31*b12*c11*a32+a23^2*a31*b12*c31*a12+a23^2*a31*c11*b32*a12-a23^2*a31*b11*c32*a12-a23^2*a11*c32*b11*a32+2*a23^2*a11*c32*b31*a12+a23^2*a11*b32*c11*a32+a23^2*a11*c31*b12*a32-a23^2*a11*b31*c12*a32-2*a23*b13*a22*c12*a31^2+a23*b13*a12*c22*a31^2-a23*c13*a12*b22*a31^2+2*a23*c13*a22*b12*a31^2-b13*a13*a21*c21*a32^2+c13*a13*a21*b21*a32^2+a23*b23*a12*c12*a31^2-a23*c23*a32*b32*a11^2-a23*c23*a12*b12*a31^2+a23*b33*a32*c22*a11^2-2*a23*b33*a22*c32*a11^2-a23*c33*a32*b22*a11^2+2*a23*c33*a22*b32*a11^2-b23*a13*a21*c11*a32^2+2*b23*a13*a11*c21*a32^2-b23*a23*a11*c11*a32^2-b23*a23*a31*c31*a12^2+2*b23*a33*a31*c21*a12^2-b23*a33*a21*c31*a12^2+c23*a13*a21*b11*a32^2+c23*a23*a11*b11*a32^2+c23*a23*a31*b31*a12^2-2*c23*a33*a31*b21*a12^2+c23*a33*a21*b31*a12^2+2*a33^2*a21*c12*b11*a22-a33^2*a21*c12*b21*a12-2*a33^2*a21*b12*c11*a22+a33^2*a21*b12*c21*a12+a33^2*a21*c11*b22*a12-a33^2*a21*b11*c22*a12+2*a33^2*a11*c22*b21*a12+a33^2*a11*b22*c11*a22+a33^2*a11*c21*b12*a22-a33^2*a11*b21*c12*a22-2*a33*b13*a32*c12*a21^2+a33*b13*a12*c32*a21^2+2*a33*c13*a32*b12*a21^2-a33*c13*a12*b32*a21^2-2*a33*b23*a32*c22*a11^2+a33*b23*a22*c32*a11^2+2*a33*c23*a32*b22*a11^2-a33*c23*a22*b32*a11^2+a33*b33*a12*c12*a21^2+a33*b33*a22*c22*a11^2-a33*c33*a22*b22*a11^2+2*b33*a13*a11*c31*a22^2-b33*a23*a31*c21*a12^2+2*b33*a23*a21*c31*a12^2-b33*a33*a21*c21*a12^2-b33*a33*a11*c11*a22^2+c33*a23*a31*b21*a12^2-2*c33*a23*a21*b31*a12^2+c33*a33*a21*b21*a12^2+c33*a33*a11*b11*a22^2-2*c23*a13*a11*b21*a32^2+c33*a13*a31*b11*a22^2-a23*a33*b12*a11*c21*a32-a23*a33*b12*a11*c31*a22-a23*a33*c11*a32*b22*a11-a23*a33*c11*a22*b32*a11-a23*a33*c11*a12*b22*a31+a23*a33*b11*a32*c22*a11+a23*a33*b11*a22*c32*a11+a23*a33*b11*a12*c22*a31+2*c13*a23*a32*a31*b11*a22-c13*a23*a32*a31*b21*a12+2*c13*a23*a32*a21*b31*a12-c13*a23*a32*a11*b31*a22-c13*a23*a31*a22*b31*a12+2*c13*a33*a22*a31*b21*a12+2*c13*a33*a22*a21*b11*a32-c13*a33*a22*a11*b21*a32-c13*a33*a21*a32*b21*a12-2*a23*a33*c12*a31*b11*a22+a23*a33*c12*a31*b21*a12-2*a23*a33*c12*a21*b11*a32+a23*a33*c12*a21*b31*a12+a23*a33*c12*a11*b21*a32+a23*a33*c12*a11*b31*a22-a23*a33*b12*a31*c21*a12+2*a23*a33*b12*a21*c11*a32+a23*a33*b11*a12*c32*a21-2*a23*a33*a11*c22*b31*a12+2*a23*a33*a11*b22*c31*a12+2*a23*a33*a11*c21*b32*a12-2*a23*a33*a11*b21*c32*a12-a23*b33*a11*a32*c12*a21+2*a23*b33*a11*a22*c12*a31-a23*b33*a11*a12*c22*a31+2*a23*b33*a11*a12*c32*a21+a23*c33*a11*a32*b12*a21-2*a23*c33*a11*a22*b12*a31+a23*c33*a11*a12*b22*a31-2*a23*c33*a11*a12*b32*a21+a23*c33*a12*a31*b12*a21+2*a23*b13*a31*a32*c12*a21-a23*b13*a31*a32*c22*a11+2*a23*b13*a31*a22*c32*a11-a23*b13*a31*a12*c32*a21-a23*b13*a32*a21*c32*a11-2*a23*c13*a31*a32*b12*a21+a23*c13*a31*a32*b22*a11-2*a23*c13*a31*a22*b32*a11+a23*c13*a31*a12*b32*a21+a23*c13*a32*a21*b32*a11-a23*b23*a31*a11*c32*a12-a23*b23*a31*a11*c12*a32+a23*c23*a31*a11*b12*a32+a23*c23*a31*a11*b32*a12+b23*a13*a32*a31*c11*a22-2*b23*a13*a32*a31*c21*a12+b23*a13*a32*a21*c31*a12-2*b23*a13*a32*a11*c31*a22+b23*a13*a31*a22*c31*a12+b23*a23*a31*a12*c11*a32+b23*a23*a11*a32*c31*a12-2*b23*a33*a12*a31*c11*a22+b23*a33*a12*a21*c11*a32-2*b23*a33*a12*a11*c21*a32+b23*a33*a12*a11*c31*a22+b23*a33*a11*a32*c11*a22-c23*a13*a32*a31*b11*a22+2*c23*a13*a32*a31*b21*a12-c23*a13*a32*a21*b31*a12+2*c23*a13*a32*a11*b31*a22-c23*a13*a31*a22*b31*a12-c23*a23*a31*a12*b11*a32-c23*a23*a11*a32*b31*a12-c23*a33*a12*a21*b11*a32+2*c23*a33*a12*a11*b21*a32-c23*a33*a12*a11*b31*a22-c23*a33*a11*a32*b11*a22+2*a33*b13*a21*a32*c22*a11+2*a33*b13*a21*a22*c12*a31-a33*b13*a21*a22*c32*a11-a33*b13*a21*a12*c22*a31-a33*b13*a22*a31*c22*a11-2*a33*c13*a21*a32*b22*a11-2*a33*c13*a21*a22*b12*a31+a33*c13*a21*a22*b32*a11+a33*c13*a21*a12*b22*a31+a33*c13*a22*a31*b22*a11+2*a33*b23*a11*a32*c12*a21-a33*b23*a11*a22*c12*a31+2*a33*b23*a11*a12*c22*a31-a33*b23*a12*a31*c12*a21-2*a33*c23*a11*a32*b12*a21+a33*c23*a11*a22*b12*a31-2*a33*c23*a11*a12*b22*a31+a33*c23*a11*a12*b32*a21+a33*c23*a12*a31*b12*a21-a33*b33*a21*a11*c22*a12+a33*c33*a21*a11*b12*a22+a33*c33*a21*a11*b22*a12+b33*a13*a22*a31*c21*a12+b33*a13*a22*a21*c11*a32-2*b33*a13*a22*a21*c31*a12-2*b33*a13*a22*a11*c21*a32+b33*a13*a21*a32*c21*a12+b33*a23*a12*a31*c11*a22-2*b33*a23*a12*a21*c11*a32+b33*a23*a12*a11*c21*a32-2*b33*a23*a12*a11*c31*a22+b33*a33*a21*a12*c11*a22+b33*a33*a11*a22*c21*a12-c33*a13*a22*a31*b21*a12-c33*a13*a22*a21*b11*a32+2*c33*a13*a22*a21*b31*a12+2*c33*a13*a22*a11*b21*a32-c33*a23*a12*a31*b11*a22+2*c33*a23*a12*a21*b11*a32-c33*a23*a12*a11*b21*a32+2*c33*a23*a12*a11*b31*a22-c33*a23*a11*a32*b11*a22-c33*a33*a21*a12*b11*a22-c33*a33*a11*a22*b21*a12-a13^2*a21*c32*b21*a32+2*a13^2*a21*c32*b31*a22+a13^2*a21*c31*b22*a32+a13*b33*a32*c12*a21^2+2*a13^2*a31*c22*b21*a32-a13^2*a31*c22*b31*a22-2*a13*b33*a12*c32*a21^2-a13*b13*a31*a21*c22*a32+a13*a23*c32*a31*b21*a12+a13*a23*c32*a11*b21*a32-2*a13*a23*c32*a11*b31*a22-a13*a23*b32*a31*c11*a22-a13*a23*b32*a31*c21*a12-a13*a23*b32*a21*c11*a32+2*a13*a23*b32*a21*c31*a12-a13*a23*b32*a11*c21*a32+2*a13*a23*b32*a11*c31*a22-a13*a23*c31*a32*b22*a11-a13*a23*c31*a22*b12*a31-a13*a23*c31*a12*b22*a31+a13*a23*b31*a32*c12*a21+a13*a23*b31*a32*c22*a11+a13*a23*b31*a22*c12*a31+a13*a23*b31*a12*c22*a31+2*a13*a23*a31*c11*b22*a32-2*a13*a23*a31*b11*c22*a32+a13*a33*c22*a31*b11*a22-2*a13*a33*c22*a31*b21*a12+a13*a33*c22*a21*b11*a32+a13*a33*c22*a21*b31*a12-2*a13*a33*c22*a11*b21*a32-a13*a33*b22*a31*c11*a22-a13*a33*b22*a21*c11*a32-a13*a33*b22*a21*c31*a12+2*a13*a33*b22*a11*c21*a32-a13*a33*c21*a22*b12*a31-a13*a33*c21*a22*b32*a11-a13*a33*c21*a12*b32*a21+a13*a33*b21*a32*c12*a21+a13*a33*b21*a22*c12*a31+a13*a33*b21*a22*c32*a11+a13*a33*b21*a12*c32*a21-2*a13*a33*a21*c12*b31*a22+2*a13*a33*a21*c11*b32*a22-2*a13*a33*a21*b11*c32*a22+a13*a23*c32*a31*b11*a22+a13*c13*a31*a21*b32*a22+a13*c13*a31*a21*b22*a32-a13*b23*a31*a32*c12*a21+2*a13*b23*a31*a32*c22*a11-a13*b23*a31*a22*c32*a11+2*a13*b23*a31*a12*c32*a21-a13*b23*a32*a21*c32*a11+a13*c23*a31*a32*b12*a21-2*a13*c23*a31*a32*b22*a11+a13*c23*a31*a22*b32*a11-2*a13*c23*a31*a12*b32*a21+a13*c23*a32*a21*b32*a11-a13*b33*a21*a32*c22*a11-a13*b33*a21*a22*c12*a31+2*a13*b33*a21*a22*c32*a11+2*a13*b33*a21*a12*c22*a31-a13*b33*a22*a31*c22*a11+a13*c33*a21*a32*b22*a11+a13*c33*a21*a22*b12*a31-2*a13*c33*a21*a12*b22*a31+a13*c33*a22*a31*b22*a11+b13*a13*a31*a22*c21*a32+b13*a13*a21*a32*c31*a22-2*b13*a23*a32*a31*c11*a22+b13*a23*a32*a31*c21*a12-2*b13*a23*a32*a21*c31*a12+b13*a23*a32*a11*c31*a22+b13*a23*a31*a22*c31*a12-2*b13*a33*a22*a31*c21*a12-2*b13*a33*a22*a21*c11*a32+b13*a33*a22*a21*c31*a12+b13*a33*a22*a11*c21*a32+b13*a33*a21*a32*c21*a12-c13*a13*a31*a22*b21*a32-c13*a13*a21*a32*b31*a22,-b21*b33*b12*a13*b32*c21+b12*b13*b32*b21*a21*c33+2*b22*b23*b33*c12*b31*a11-2*b21*b22*c12*a11*b33^2-b11*b22*b23*b33*c12*a31-b12*b31*b23^2*c31*a12+b12*b13*b21*b33*c31*a22-b12*b21*b23*b33*c32*a11-b13*b21*b22*a13*c31*b32+b11*b22^2*b33*c31*a13-b12*b11*b23*c33*b31*a22+b11*b32*b23^2*c32*a11-b11*b23*b32*c13*b31*a22+b13*b21*b22*a13*b31*c32+b12*b33*c33*b21^2*a12-b13*b12*b31*a23*c31*b22+b11*b22*b23*b32*a31*c13+b12*b23*c23*b31^2*a12-2*b11*b12*b33*c23*b32*a21-2*b12*b13*b21*a23*b31*c32+b11*b22*b33*c23*b32*a11-2*b13*b11*b22*a33*c32*b21+b13*b22*b31*b33*c21*a12-b12*b21*b32*b33*c11*a23-b11*b22*b33*c23*b31*a12-b11*b23^2*b32*c31*a12+2*b12*b22*b31*b33*c21*a13+b11*b21*b22*a13*c32*b33+2*b21*b13*b22*b33*c12*a31+2*b21*b23*b12*a33*b32*c11+2*b21*b23*b32*c13*b31*a12-2*b21*b23*b32*c11*a12*b33+2*b21*b23*b32*c12*a11*b33+2*b22*b11*b23*b31*a32*c13-b22*b11*b33*c33*b21*a12+2*b22*b12*b31*b33*c11*a23-2*b22*b12*b33*c13*b31*a21+b22*b13*b31*b23*c31*a12+2*b22*b21*b33*c13*b31*a12-2*b22*b23*b11*a33*b31*c12-2*b22*b23*b31*c11*a12*b33-2*b22*b23*b32*c13*b31*a11-b22*b31*b13*b33*c22*a11+b22*b33*b11*a13*b31*c22+b23*b11*b32*a13*c32*b21-b23*b11*b32*c23*b31*a12-b23*b12*b31*a13*c31*b22+b23*b12*b32*c23*b31*a11-2*b23*b13*b31*c11*b32*a22+2*b23*b13*b32*c12*b31*a21-2*b23*b21*b32*a13*b31*c12+2*b23*b22*b31*a13*b32*c11+2*b11*b12*c31*a32*b23^2-2*b11*b12*c22*a21*b33^2+2*b11*b12*c21*a22*b33^2-2*b11*b12*c32*a31*b23^2-2*b11*b13*a33*c31*b22^2-2*b11*b13*a23*b32^2*c21+2*b11*b13*c33*b22^2*a31+2*b11*b13*c23*b32^2*a21-b11^2*b22*a23*c32*b33+2*b11^2*b22*a33*c32*b23-2*b11^2*b23*c33*b22*a32+b11^2*b23*c33*b32*a22+2*b11^2*b32*a23*c22*b33-b11^2*b32*a33*c22*b23+b11^2*b33*c23*b22*a32-2*b11^2*b33*c23*b32*a22-b11*b22*b33^2*c11*a22+b11*b22*b33^2*c12*a21+b11*b22*b33^2*c22*a11-b11*b22*b33^2*c21*a12-b11*b33*c13*b22^2*a31-b11*b33*c33*b22^2*a11+b11*b23*a13*b32^2*c21+b11*b23*a23*b32^2*c11-b11*b23*c13*b32^2*a21-b11*b23*c23*b32^2*a11+b11*b32*b23^2*c12*a31-b11*b32*b23^2*c11*a32+b11*b33*a33*b22^2*c11-2*b12^2*b21*b23*c31*a33+b12^2*b21*b33*c31*a23+2*b12^2*b23*c33*b21*a31-b12^2*b23*c33*b31*a21+b12^2*b31*b23*c21*a33-2*b12^2*b31*b33*c21*a23-b12^2*b33*c23*b21*a31+2*b12^2*b33*c23*b31*a21+2*b12*b13*a33*c32*b21^2-2*b12*b13*c33*b21^2*a32+2*b12*b13*a23*b31^2*c22-2*b12*b13*c23*b31^2*a22-b12*b21*b33^2*c11*a22+b12*b21*b33^2*c12*a21+b12*b21*b33^2*c22*a11-b12*b21*b33^2*c21*a12-b12*b21^2*a13*c32*b33+b12*b33*c13*b21^2*a32+b12*b23*c13*b31^2*a22-b12*b23*a23*b31^2*c12+b12*b23^2*c32*b31*a11-b12*b31*b23^2*c11*a32-b12*b23*a13*b31^2*c22+b12*b31*b23^2*c12*a31-b12*b33*a33*b21^2*c12-2*b13^2*b22*c32*b21*a31+b13^2*b22*c32*b31*a21-b13^2*b31*b22*c21*a32+2*b13^2*b31*c21*b32*a22+b13^2*b32*c22*b21*a31-2*b13^2*b32*c22*b31*a21-b13*b32^2*b21*a21*c13-b13*b32^2*c23*b21*a11+b13*b21*a13*b32^2*c21+b13*b21*a23*b32^2*c11-b13*b32*a13*c32*b21^2+b13*b32*c13*b21^2*a32-b13*b32*a33*b21^2*c12+b13*b32*c33*b21^2*a12+b13*b22*c13*b31^2*a22-b13*b22*a23*b31^2*c12+b13*b22*c23*b31^2*a12-b13*b22^2*b31*a31*c13-b13*b22^2*c33*b31*a11+b13*b31*a13*c31*b22^2+b13*b31*a33*b22^2*c11-b13*b22*a13*b31^2*c22-b13^2*b21*b32*c31*a22+2*b13^2*b21*c31*b22*a32-b21*b33*c33*b12^2*a21+b21*b32*b13^2*c32*a21+2*b21*b22*c11*a12*b33^2-2*b21*b23*a13*b32^2*c11+2*b21*b23*c13*b32^2*a11-b21*b32*b13^2*c21*a32+2*b21^2*b32*a13*c12*b33-2*b21^2*b33*c13*b32*a12+b21*b33*a33*c21*b12^2+b22*b33*c33*b11^2*a22-b22*b31*b13^2*c31*a22+2*b22*b23*a13*b31^2*c12-2*b22*b23*c13*b31^2*a12+b22*b31*b13^2*c22*a31-2*b22^2*b31*b33*c11*a13+2*b22^2*b33*c13*b31*a11-b22*b33*a33*c22*b11^2-b23*b32*a23*c32*b11^2+b23*b32*c23*b11^2*a32-b23*b12^2*b31*a31*c23+b23*b31*a23*c31*b12^2+2*b23^2*b31*c11*b32*a12-2*b23^2*b32*c12*b31*a11-b13*b21*b22*b31*a32*c13-b13*b21*b22*a33*b32*c11+b13*b21*b22*a33*b31*c12-2*b13*b21*b22*b33*c31*a12-b13*b21*b22*c33*b31*a12+b13*b21*b23*b32*c11*a32+b13*b21*b23*b32*c31*a12+b13*b21*b32*a13*b31*c22-b13*b21*b32*c13*b31*a22+b13*b21*b32*a23*b31*c12-b13*b21*b32*c23*b31*a12+b13*b21*b32*b33*c11*a22-b13*b22*b23*c32*b31*a11-b13*b22*b23*b31*c12*a31-b13*b22*b31*a13*b32*c21-b13*b22*b31*a23*b32*c11+b13*b22*b31*b23*c11*a32+b13*b22*b31*b33*c11*a22+b13*b22*b32*c13*b31*a21+b13*b22*b32*c13*b21*a31+b13*b22*b32*c23*b31*a11+b13*b22*b32*c33*b21*a11-b13*b22*b33*c12*b31*a21+2*b13*b22*b33*b21*c32*a11-2*b13*b23*b31*c21*b32*a12-b13*b23*b32*c12*b21*a31+2*b13*b23*b32*c22*b31*a11+b13*b11*b22*a33*b31*c22-b13*b11*b22*b31*a32*c23-b13*b32*b33*c22*b21*a11-b13*b32*b33*b21*c12*a21-2*b21*b11*b32*a23*c12*b33+2*b21*b11*b33*c13*b32*a22-2*b21*b12*b23*b32*a31*c13+b21*b12*b33*c33*b22*a11-2*b11*b12*b21*a33*c32*b23+b11*b12*b21*a33*c22*b33+2*b11*b12*b22*b23*c31*a33-b11*b12*b22*b33*c21*a33+b11*b12*b23*a23*b31*c32-b11*b12*b23*a23*c31*b32+b11*b12*b23*b32*a31*c23+2*b11*b12*b23*b33*c32*a21+2*b11*b12*b23*b33*c22*a31+b11*b12*b23*c33*b32*a21-2*b11*b12*b23*c33*b22*a31-2*b11*b12*b23*b33*c21*a32-2*b11*b12*b23*b33*c31*a22-2*b11*b12*b31*a23*c22*b33+2*b11*b12*b32*b33*c21*a23+b11*b12*b33*c23*b22*a31+b11*b12*b33*b22*a21*c33+2*b11*b13*b22*a33*b32*c21+b11*b13*b22*b33*c31*a22+2*b11*b13*b22*c33*b21*a32-b11*b13*b22*c33*b31*a22+b11*b13*b23*b32*c21*a32-b11*b13*b32*c23*b21*a32+2*b11*b13*b32*c23*b31*a22-2*b11*b13*b32*c21*a22*b33-2*b11*b13*b22*c31*a32*b23+2*b11*b13*b22*a23*c31*b32+2*b11*b13*b22*c32*a31*b23-2*b11*b13*b22*b32*a31*c23-b11*b13*b22*b33*c32*a21-b11*b13*b22*b33*c22*a31-2*b11*b13*b22*c33*b32*a21-b11*b13*b32*b23*c32*a21-b11*b13*b32*b23*c22*a31+2*b11*b13*b32*c22*a21*b33+b11*b21*b22*a33*c12*b33-b11*b21*b23*b32*a32*c13-b11*b21*b23*c33*b32*a12-2*b11*b21*b32*a13*c22*b33+b11*b21*b32*a33*c12*b23-b11*b21*b33*c13*b22*a32+2*b11*b21*b33*c23*b32*a12-b11*b22*b12*b33*c31*a23+b11*b22*b13*b33*c21*a32-2*b11*b22*b23*a13*b31*c32-b11*b22*b23*b33*c32*a11+b11*b22*b23*c33*b32*a11+b11*b22*b23*b33*c31*a12+b11*b22*b23*b33*c11*a32+2*b11*b22*b23*c33*b31*a12+b11*b22*b31*a23*c12*b33-b11*b22*b32*b33*c21*a13-b11*b22*b33*c13*b31*a22+b11*b22*b33*c13*b32*a21-b11*b23*b12*a33*b32*c21+b11*b23*b13*b32*c31*a22-b11*b23*b22*a13*c31*b32-b11*b23*b22*a33*b32*c11+b11*b23*b32*a13*b31*c22+b11*b23*b32*a23*b31*c12+b11*b23*b32*b33*c21*a12-b11*b23*b32*b33*c12*a21-b11*b23*b32*b33*c22*a11+b11*b32*b23*b33*c11*a22-b11*b33*b22*a23*b32*c11-b12*b11*b23*b31*a32*c23+2*b12*b11*b23*c33*b21*a32-b12*b11*b33*c23*b21*a32+2*b12*b11*b33*c23*b31*a22-b12*b11*b33*b21*a22*c33-2*b12*b13*b21*c31*a32*b23+b21*b32*b13*b33*c21*a12-b21*b13*b32*b23*c32*a11-2*b21*b22*b13*b33*c11*a32-2*b21*b22*b31*a13*c12*b33+2*b21*b22*b32*b33*c11*a13-2*b21*b22*b33*c13*b32*a11+2*b12*b13*b21*b31*a32*c23-2*b12*b13*b21*a33*b31*c22+b12*b13*b21*b33*c21*a32+2*b12*b13*b21*c33*b31*a22+b12*b13*b22*b31*a31*c23-2*b12*b13*b22*c33*b21*a31+2*b12*b13*b23*c32*b21*a31-b12*b13*b23*b31*c22*a31+b12*b13*b31*b23*c21*a32+b12*b13*b31*b23*c31*a22-2*b12*b13*b31*c21*a22*b33-2*b12*b13*b32*c23*b31*a21+2*b12*b13*b33*c22*b31*a21-b12*b13*b33*b21*c32*a21+b12*b21*b11*a23*c32*b33-b12*b21*b13*b33*c22*a31-b12*b21*b22*b33*c31*a13-b12*b21*b22*b33*c11*a33+2*b12*b21*b23*a13*c31*b32-b12*b21*b23*b31*a32*c13-b12*b21*b23*b33*c12*a31-2*b12*b21*b23*c33*b32*a11+b12*b21*b23*b33*c31*a12+b12*b21*b23*b33*c11*a32-b12*b21*b23*c33*b31*a12+b12*b21*b31*a13*c22*b33-b12*b21*b33*c13*b31*a22-b12*b21*b33*c23*b31*a12+b12*b21*b33*c13*b32*a21+b12*b21*b33*c13*b22*a31+b12*b21*b33*c23*b32*a11+b12*b22*b23*b31*a31*c13+b12*b22*b23*c33*b31*a11-b12*b22*b31*b23*c11*a33-2*b12*b22*b33*c23*b31*a11+b12*b23*b11*a33*b31*c22-b12*b23*b13*c32*b31*a21+b12*b23*b21*a13*b31*c32+b12*b23*b21*a33*b31*c12-b12*b23*b31*a13*b32*c21-b12*b23*b31*a23*b32*c11+b12*b23*b31*b33*c11*a22+b12*b23*b31*b33*c21*a12+b12*b23*b32*c13*b31*a21-b12*b23*b33*c22*b31*a11-b12*b31*b23*b33*c12*a21+b12*b33*b21*a23*b31*c12-2*b13*b11*b32*a23*b31*c22+b13*b11*b32*a23*c32*b21+b13*b11*b32*a33*b21*c22-b13*b11*b32*b21*a22*c33+b13*b11*b22*a23*b31*c32-b13*b12*b21*a23*c31*b32-b13*b12*b21*a33*b32*c21+2*b13*b12*b21*a33*c31*b22+b13*b12*b22*c33*b31*a21+2*b13*b12*b31*a23*b32*c21-b13*b12*b31*a33*c21*b22+b13*b12*b32*c23*b21*a31,-c11*c12*c33*c22*a21*b33-c13*c22*c32*b13*c21*a31+c21*c13*c32*c23*b32*a11-2*c21*c13*c22*c33*b12*a31+c12*c21*c33*b23*c31*a12-2*c13^2*c31*b21*c32*a22-c13*c11*c22*a23*c31*b32+c11*c13*c32*b23*c21*a32+2*c22*c23*b13*c31^2*a12+2*c12*c13*c21*a23*c31*b32+c12*c21*c33*b13*c31*a22-c12*c21*c33^2*b22*a11+c11*c23*b23*c32^2*a11+c11*c23*c32*b13*c31*a22+c13*c12*c21*a33*c32*b21+c11*c23*c22*a13*b31*c32+c11*c13*c32*c23*b32*a21-c12*c23*b23*c31^2*a12+2*c22*c23*c31*b11*a12*c33+2*c21^2*c33*b13*c32*a12-c11*c23*a13*c32^2*b21-c13*c21*a23*c32^2*b11+c11*c21*c33*b13*c22*a32+2*c11*c13*c22*b31*a32*c23-c13*c11*c32*a23*b32*c21+c22*c11*c33*b33*c21*a12+c11*c13*c22*b33*c31*a22+c12*c33*a33*c21^2*b12+2*c21*c11*c32*a23*b12*c33+2*c13^2*c22*b32*c21*a31-c11^2*c23*b33*c32*a22+2*c11^2*c33*b23*c32*a22-c13*c12*c22*b33*c31*a21+2*c21*c23*c32*b11*a12*c33+c11^2*c32*a33*b22*c23+c12^2*c23*b33*c31*a21-2*c21*c22*c32*c33*b11*a13-2*c12*c13*a33*b32*c21^2-c12*c23*c21*a13*c31*b32+c13*c32*a33*c21^2*b12+c12^2*c33*b23*c21*a31-2*c11*c13*c32*b23*c31*a22+c13*c22*c31*a13*c32*b21+c11*c33*c22*a23*c32*b11+c11*c23*c32*c33*b12*a21+c11*c23*c32*c33*b22*a11-c11*c32*c23*c33*b11*a22+c11*c22*c33*b13*c31*a22+c11*c22*c33*b23*c31*a12-c11*c22*c33*b13*c32*a21-c11*c22*c33*b23*c32*a11+c11*c23*c12*a33*c32*b21-c11*c23*c13*c32*b31*a22+c11*c23*c22*a33*c32*b11-c11*c23*c32*a13*c31*b22-c11*c23*c32*a23*c31*b12-c11*c23*c32*c33*b21*a12+2*c11*c12*c33*b23*c32*a21-c11*c12*c33*b23*c22*a31-2*c11*c13*c22*a23*b31*c32-2*c11*c13*c22*b33*c21*a32-2*c11*c13*c22*a33*c32*b21+2*c11*c13*c32*b21*a22*c33+2*c11*c13*c22*c32*a31*b23-2*c11*c13*c22*b32*a31*c23+2*c11*c13*c22*b33*c32*a21+c11*c13*c22*c33*b32*a21+c11*c13*c22*c33*b22*a31+c11*c13*c32*c23*b22*a31-2*c11*c13*c32*b22*a21*c33-c11*c21*c22*a13*b32*c33-c11*c21*c22*a33*b12*c33+c11*c21*c23*c32*a32*b13+c11*c21*c23*b33*c32*a12+2*c11*c21*c32*a13*b22*c33-c11*c21*c32*a33*b12*c23-2*c11*c21*c33*b23*c32*a12+c11*c22*c12*c33*b31*a23-c11*c22*c13*c33*b21*a32+2*c11*c22*c23*a13*c31*b32-c11*c22*c23*c32*a31*b13-c11*c22*c23*b33*c32*a11+c11*c22*c23*c33*b32*a11+c11*c22*c23*c33*b12*a31-2*c11*c22*c23*b33*c31*a12-c11*c22*c23*c33*b31*a12-c11*c22*c23*c33*b11*a32-c11*c22*c31*a23*b12*c33+c11*c22*c32*c33*b21*a13-2*c11*c12*c32*c33*b21*a23+2*c11*c12*c31*a23*b22*c33+2*c11*c12*c23*c33*b31*a22+2*c11*c12*c23*c33*b21*a32-2*c11*c12*c23*c33*b22*a31-2*c11*c12*c23*c33*b32*a21-c11*c12*c23*b33*c32*a21+2*c11*c12*c23*b33*c22*a31-c11*c12*c23*c32*a31*b23-c11*c12*c23*a23*c31*b32+c11*c12*c22*c33*b21*a33+c11*c12*c23*a23*b31*c32-2*c11*c12*c22*c23*b31*a33-c11*c12*c21*a33*b22*c33+2*c11*c12*c21*a33*b32*c23-c11*c13*c22*c33*b31*a22-c11*c13*c23*c32*b21*a32-c12*c33*c21*a23*c31*b12+c12*c11*c23*c31*a32*b23-2*c12*c11*c23*b33*c21*a32+c12*c11*c23*b33*c31*a22+c12*c11*c33*b23*c21*a32-2*c12*c11*c33*b23*c31*a22+c12*c11*c33*c21*a22*b33-2*c12*c13*c21*c31*a32*b23+2*c12*c13*c21*b31*a32*c23+2*c12*c13*c21*a33*c31*b22-2*c12*c13*c21*b33*c31*a22-c12*c13*c21*c33*b21*a32-c12*c13*c21*c33*b31*a22-c12*c13*c22*c31*a31*b23+2*c12*c13*c22*b33*c21*a31-2*c12*c13*c23*b32*c21*a31+c12*c13*c23*c31*b22*a31-c12*c13*c31*c23*b21*a32-c12*c13*c31*c23*b31*a22+2*c12*c13*c31*b21*a22*c33+2*c12*c13*c32*b23*c31*a21-c12*c13*c32*c21*a21*b33-2*c12*c13*c33*b22*c31*a21+c12*c13*c33*c21*b32*a21+c12*c21*c13*c33*b22*a31+c12*c21*c22*c33*b31*a13+c12*c21*c22*c33*b11*a33-2*c12*c21*c23*a13*b31*c32+c12*c21*c23*c31*a32*b13+2*c12*c21*c23*b33*c32*a11+c12*c21*c23*c33*b32*a11+c12*c21*c23*c33*b12*a31+c12*c21*c23*b33*c31*a12-c12*c21*c23*c33*b31*a12-c12*c21*c23*c33*b11*a32-c12*c21*c31*a13*b22*c33+c12*c21*c32*c33*b11*a23-c12*c21*c33*b13*c32*a21-c12*c21*c33*b13*c22*a31-c12*c21*c33*b23*c32*a11-c12*c22*c23*c31*a31*b13-c12*c22*c23*b33*c31*a11+c12*c22*c31*c23*b11*a33-2*c12*c22*c31*c33*b21*a13+2*c12*c22*c33*b23*c31*a11-c12*c23*c11*a33*c31*b22+c12*c23*c13*b32*c31*a21-c12*c23*c21*a33*c31*b12+c12*c23*c31*a13*c32*b21+c12*c23*c31*a23*c32*b11-c12*c23*c31*c33*b11*a22-c12*c23*c31*c33*b21*a12-c12*c23*c32*b13*c31*a21+c12*c23*c33*b22*c31*a11+c12*c31*c23*c33*b12*a21-c12*c21*c11*a23*b32*c33+c13*c21*c32*b23*c31*a12-c13*c21*c32*c33*b11*a22+c13*c22*c23*b32*c31*a11+c13*c22*c23*c31*b12*a31+c13*c22*c31*a23*c32*b11-c13*c22*c31*c23*b11*a32-c13*c22*c31*c33*b11*a22-c13*c22*c31*c33*b21*a12-c13*c22*c32*b13*c31*a21-c13*c22*c32*b23*c31*a11-c13*c22*c32*b33*c21*a11+c13*c22*c33*b12*c31*a21-2*c13*c22*c33*c21*b32*a11+2*c13*c23*c31*b21*c32*a12+c13*c23*c32*b12*c21*a31-2*c13*c23*c32*b22*c31*a11+c13*c32*c33*b22*c21*a11+c13*c32*c33*c21*b12*a21-c13*c21*c32*a23*c31*b12+c13*c21*c32*b13*c31*a22-c13*c21*c32*a13*c31*b22-c13*c21*c23*c32*b11*a32-c13*c21*c23*c32*b31*a12-c13*c21*c22*a33*c31*b12+c13*c21*c22*b33*c31*a12+2*c13*c21*c22*c33*b31*a12+c13*c21*c22*a33*c32*b11+c13*c21*c22*c31*a32*b13-c11^2*c33*b23*c22*a32-2*c11^2*c32*a23*b22*c33+2*c11^2*c23*b33*c22*a32-2*c11^2*c22*a33*b32*c23+c11^2*c22*a23*b32*c33+2*c11*c12*b32*a31*c23^2-2*c11*c12*b31*a32*c23^2+2*c11*c12*b22*a21*c33^2-2*c11*c12*b21*a22*c33^2+2*c11*c13*a33*b31*c22^2+2*c11*c13*a23*c32^2*b21-2*c11*c13*b33*c22^2*a31-2*c11*c13*b23*c32^2*a21+c11*c22*c33^2*b21*a12+c11*c22*c33^2*b11*a22-c11*c22*c33^2*b12*a21-c11*c22*c33^2*b22*a11-c11*c22^2*c33*b31*a13+c11*c33*b13*c22^2*a31+c11*c33*b33*c22^2*a11-c11*c23*a23*c32^2*b11+c11*c23^2*c32*b31*a12-c11*c32*c23^2*b32*a11-c11*c32*c23^2*b12*a31+c11*c23*b13*c32^2*a21+c11*c32*c23^2*b11*a32-c11*c33*a33*c22^2*b11+2*c12*c13*b33*c21^2*a32-2*c12*c13*a23*c31^2*b22+2*c12*c13*b23*c31^2*a22-c12^2*c21*c33*b31*a23-2*c12^2*c23*b33*c21*a31-c12^2*c31*c23*b21*a33+2*c12^2*c31*c33*b21*a23-2*c12^2*c33*b23*c31*a21+2*c12^2*c21*c23*b31*a33+c12*c21*c33^2*b21*a12+c12*c21*c33^2*b11*a22-c12*c21*c33^2*b12*a21+c12*c21^2*a13*b32*c33-c12*c33*b13*c21^2*a32-c12*c33*b33*c21^2*a12+c12*c23*a13*c31^2*b22-c12*c23*b13*c31^2*a22+c12*c23*a23*c31^2*b12-c12*c23^2*b32*c31*a11+c12*c31*c23^2*b11*a32+c12*c31*c23^2*b31*a12-c12*c31*c23^2*b12*a31+2*c13^2*c32*b22*c31*a21-c13^2*c32*b22*c21*a31+c13^2*c31*c22*b21*a32-c13^2*c22*b32*c31*a21+c13^2*c21*c32*b31*a22-2*c13^2*c21*b31*c22*a32-c13*c21*a13*c32^2*b21+c13*c32*a13*b32*c21^2-c13*c32*b13*c21^2*a32-c13*c32*b33*c21^2*a12+c13*c22*a13*c31^2*b22-c13*c22*b13*c31^2*a22+c13*c22*a23*c31^2*b12-c13*c22*b23*c31^2*a12+c13*c22^2*c31*a31*b13+c13*c22^2*b33*c31*a11-c13*c31*a13*b31*c22^2-c13*c31*a33*c22^2*b11+c13*c32^2*c21*a21*b13+c13*c32^2*b23*c21*a11+2*c21*c22*b12*a11*c33^2-2*c21*c22*b11*a12*c33^2+c21*c33*b33*c12^2*a21-c21*c32*c13^2*b32*a21-2*c21^2*c32*a13*b12*c33+2*c21*c23*a13*c32^2*b11-2*c21*c23*b13*c32^2*a11+c21*c32*c13^2*b21*a32-c21*c33*a33*b21*c12^2-c22*c33*b33*c11^2*a22+c22*c31*c13^2*b31*a22+2*c22^2*c31*c33*b11*a13-2*c22^2*c33*b13*c31*a11-2*c22*c23*a13*c31^2*b12-c22*c31*c13^2*b22*a31+c22*c33*a33*b22*c11^2+c23*c32*a23*b32*c11^2-c23*c32*b23*c11^2*a32-2*c23^2*c31*b11*c32*a12+2*c23^2*c32*b12*c31*a11+c23*c12^2*c31*a31*b23-c23*c31*a23*b31*c12^2-c13*c21*c22*a13*c31*b32+c13*c21*c22*a13*b31*c32-c13*c12*c32*b23*c21*a31+c13*c12*c31*a23*b31*c22-2*c13*c12*c31*a23*c32*b21+c13*c12*c31*a33*b21*c22-2*c13*c12*c21*a33*b31*c22-c13*c11*c32*a33*c21*b22+c13*c11*c32*c21*a22*b33+c13*c12*c21*a23*b31*c32+2*c13*c11*c32*a23*c31*b22-c13*c11*c22*a33*c31*b22+2*c13*c11*c22*a33*b32*c21+c13*c11*c22*c31*a32*b23-2*c21*c11*c33*b13*c32*a22+2*c21*c12*c23*c32*a31*b13-c21*c12*c33*b33*c22*a11+2*c21*c22*c13*c33*b11*a32+2*c21*c22*c31*a13*b12*c33+2*c21*c22*c33*b13*c32*a11-2*c21*c23*c12*a33*c32*b11-2*c21*c23*c32*b13*c31*a12-2*c21*c23*c32*b12*a11*c33-c21*c32*c13*c33*b21*a12+c21*c33*c12*a13*c32*b21-2*c22*c11*c23*c31*a32*b13-2*c22*c12*c31*c33*b11*a23+2*c22*c12*c33*b13*c31*a21-c22*c13*c31*c23*b31*a12-2*c22*c21*c33*b13*c31*a12+2*c22*c23*c11*a33*c31*b12+2*c22*c23*c32*b13*c31*a11-2*c22*c23*c33*b12*c31*a11+c22*c31*c13*c33*b22*a11-c22*c33*c11*a13*c31*b22-c23*c11*c32*a13*b32*c21+c23*c11*c32*b23*c31*a12+c23*c12*c31*a13*b31*c22-c23*c12*c32*b23*c31*a11+2*c23*c13*c31*b11*c32*a22-2*c23*c13*c32*b12*c31*a21+2*c23*c21*c32*a13*c31*b12-2*c23*c22*c31*a13*c32*b11,b13*b21*c12*b32*c31*a21-b21*b11*c33*c11*b22*a32-2*b11^2*c22*c31*a32*b23-b11*b23*c22*c32*b31*a11-b22*b31*a23*b32*c11^2+2*b22*b11*c31*c23*b31*a12-2*b11*b23*c22*b32*c11*a31-b21*b23*b32*c11^2*a32+b22*c21*c13*b31^2*a12-b12*b21*c31*c23*b31*a12+b22*b12*c21*c33*b31*a11+b31*b22*c12*b33*c11*a21+b22*c31*a23*c32*b11^2-b21*b22*b33*c11^2*a32-b11*b21*c12*b33*c21*a32-2*b11*b22*c33*c11*b32*a21-b11*c13*c21*b32^2*a21-2*b12*b21*c13*b32*c21*a31+b23*c11*c12*b31^2*a22-2*b11^2*c32*a23*b32*c21-b11*b32*c13*c22*b31*a21+b21^2*c12*b33*c31*a12+b11*b13*c22*b32*c21*a31-b22*b21*c11*b31*a32*c13-2*b31*b23*c12*c21*b32*a11+2*b11*b12*c31*a33*b21*c22+b12*b22*c11*c33*b31*a21+b31*b23*c22*c11*b32*a11-b11*b33*c12*c22*b31*a21-2*b12*b23*c31*c12*b31*a21-2*b21*b32*c11*b33*c21*a12+2*b12*b21*c21*a33*b31*c12-b12*b21*c11*a23*b31*c32+b12*c21*c23*b31^2*a12-b21*c11*a13*b32^2*c21+b11*b13*c22*c31*b22*a31+b32*c21*c23*b11^2*a32+b21^2*c13*b32*c31*a12+b31*b12*c23*c21*b32*a11+2*b21*b11*c32*a13*b32*c21-b21*b11*c23*b32*c31*a12+2*b11*b22*b23*c31^2*a12-b21*c13*c11*b32^2*a21+b31*b13*c22*c21*b32*a11+b23*b31*c11*c21*b32*a12+b32*c23*b11^2*c32*a21-b11*b22*c12*b31*a31*c23+b12*b23*c11*c32*b31*a21-2*b21*b13*c32*c11*b22*a31-b11*b12*c22*c33*b31*a21+b31*b12*c12*c21*a21*b33-b12*b21*c11*c33*b31*a22+b21*b22*c11*a13*c31*b32+b32*c11*c13*b21^2*a32+b11^2*c22*b33*c31*a22-b32*b11*c21*a13*b31*c22-2*b11*b12*c22*b33*c31*a21+b12*c13*c22*b31^2*a21-2*b22*b23*c11*c32*b31*a11-b21*b32*c12*c23*b31*a11+b12*b21*c33*c11*b32*a21-2*b21*b32*c12*b33*c11*a21+b22*c12*c23*b31^2*a11-b22*b11*c21*c33*b31*a12-b11*b13*b32*c21^2*a32-b22*b11*c21*a13*b31*c32+b12*b21*c11*a33*c31*b22+b12*b21*c21*b33*c31*a12-b12*b21*c12*c33*b31*a21-2*b13*b22*c31*c12*b31*a21+2*b21*b22*c12*b31*a31*c13-b11*c23*c21*b32^2*a11+2*b11*b21*c33*c11*b32*a22+b11*b23*c32*c21*b32*a11+b22*c22*c33*b11^2*a31+b11*a13*b32^2*c21^2-b23*b11^2*c32^2*a21-b33*b11^2*c22^2*a31+b21*a23*c31^2*b12^2+b31*a33*c21^2*b12^2-b13*c22^2*b31^2*a11-b13*b21^2*c32^2*a11+b21*a23*b32^2*c11^2-b33*c12^2*b21^2*a31+b31*a33*b22^2*c11^2-b23*c12^2*b31^2*a21+b11*a13*c31^2*b22^2-b33*b11*c21*c22*b31*a12-b33*b21*c11*c12*b31*a22-b22*b11*c31*c33*b21*a12-2*b22*b12*c31*c23*b31*a11+b22*b13*c21*c32*b31*a11-2*b22*b13*c31*c22*b31*a11-b31*b21*c12*a13*b32*c21-b31*b21*c12*b33*c21*a12-b31*b21*c13*c21*b32*a12+2*b31*b21*c22*a13*b32*c11-2*b31*b22*c12*b23*c11*a31-2*b31*b22*c12*b33*c21*a11+b31*b22*c13*c11*b32*a21-2*b31*b22*c13*c21*b32*a11+b31*b22*c22*c11*a11*b33+b31*b22*c23*c11*b32*a11-b32*b11*c21*c23*b31*a12-b32*b21*c11*c13*b31*a22-b32*b21*c11*a23*b31*c12+b22*c23*c32*b11^2*a31-2*b22*c32*c33*b11^2*a21+b23*c22*c32*b11^2*a31-2*b32*c22*c23*b11^2*a31+b32*c22*c33*b11^2*a21+b33*c22*b11^2*c32*a21-b12*b21*a13*c31^2*b22+2*b12*b21*b13*c31^2*a22-b12*b21*b23*c31^2*a12+b12*c11*a33*c32*b21^2+b12*c11*c33*b21^2*a32+b12*c12*c33*b21^2*a31+b12*c13*c32*b21^2*a31+b12*c31*a13*c32*b21^2-2*b12*c31*c13*b21^2*a32-2*b12*c31*a33*b21^2*c12+b12*c31*c33*b21^2*a12-2*b12*c32*c33*b21^2*a11+2*b12*b31*b13*c21^2*a32-b12*b31*b33*c21^2*a12+b12*c11*a23*b31^2*c22+b12*c11*c23*b31^2*a22+b12*c12*c23*b31^2*a21+b12*c21*a13*b31^2*c22-2*b12*c21*c13*b31^2*a22-b11*b21*c22*b33*c11*a32-b11*b21*c23*b32*c11*a32+2*b11*b21*c32*a23*b32*c11+2*b11*b21*c32*b33*c11*a22-b11*b22*c11*a23*b31*c32+b11*b22*c11*a23*c31*b32-2*b11*b22*c11*c31*a32*b23+2*b11*b22*c11*b31*a32*c23+2*b11*b22*c11*a33*b31*c22+b11*b22*c11*a33*b32*c21+b11*b22*c11*b33*c21*a32+b11*b22*c11*b33*c31*a22-b11*b22*c11*c33*b31*a22-2*b11*b22*c12*c31*a31*b23+b11*b22*c12*b33*c31*a21+b11*b22*c12*b33*c21*a31+2*b11*b22*c12*c33*b31*a21-b11*b22*c12*c33*b21*a31-b11*b22*c13*c32*b21*a31+2*b11*b22*c13*c32*b31*a21+b11*b22*c13*b32*c21*a31+b11*b22*c13*b32*c31*a21-b11*b22*c13*b31*c22*a31-2*b11*b22*c21*a13*c31*b32-b11*b22*c21*b31*a32*c13+b21*b13*c32*b22*c31*a11-b11*b22*c21*a33*b31*c12-2*b11*b22*c21*b33*c31*a12+b11*b22*c22*b33*c31*a11-2*b11*b22*c22*b33*c11*a31-b11*b22*c22*c33*b31*a11-2*b12*c21*a23*b31^2*c12-b12*b31*a13*b32*c21^2-2*b12*c22*c23*b31^2*a11+2*b12^2*c21*c33*b21*a31-b12^2*c21*c33*b31*a21-b12^2*c31*c23*b21*a31+2*b12^2*c31*c23*b31*a21-b21*c21*a33*c31*b12^2-b31*c21*a23*c31*b12^2+b13*c11*c32*b21^2*a32+b13*c12*c32*b21^2*a31-2*b13*c31*c12*b21^2*a32+b13*c31*b21^2*c32*a12-b13*b21*b22*c31^2*a12+b13*c11*c22*b31^2*a22+b13*c12*c22*b31^2*a21+b13*c21*c22*b31^2*a12-b13*b31*c21^2*b32*a12-2*b13*c21*c12*b31^2*a22-b21*b22*a33*b32*c11^2-b21*c33*b12^2*c31*a21+b21*b23*b31*c12^2*a31+2*b21*b32*b33*c11^2*a22+2*b21*c13*c21*b32^2*a11-b21*c23*c11*b32^2*a11+b21*b33*c12^2*b31*a21+b21^2*c12*a13*c31*b32-2*b21^2*c32*a13*b32*c11-2*b21^2*c32*c11*a12*b33-2*b21^2*c33*c11*b32*a12-2*b32*c12*c13*b21^2*a31+b32*c12*c33*b21^2*a11+b32*c13*b21^2*c32*a11+b33*c12*b21^2*c32*a11+b22*c31*c33*b11^2*a22+2*b22*b31*b23*c11^2*a32-b22*b31*b33*c11^2*a22-2*b22*c11*a13*b31^2*c22+b22*c11*c13*b31^2*a22+b22*c11*a23*b31^2*c12-2*b22*c11*c23*b31^2*a12-2*b22*c12*c13*b31^2*a21+b22*c13*c22*b31^2*a11+b22*c21*a13*b31^2*c12-b22^2*c11*c33*b31*a11+2*b22^2*c31*c13*b31*a11-b31*c11*a13*c31*b22^2+b23*c31*b11^2*c32*a22-b23*b31*c11^2*b32*a22-2*b23*c11*c22*b31^2*a12+b23*c12*c22*b31^2*a11+b23*c21*c12*b31^2*a12-b31*c23*b12^2*c21*a31-b31*c13*c11*b22^2*a31+b33*c21*b11^2*c22*a32+b33*c11*c12*b21^2*a32+b32*c21*a33*c22*b11^2+b32*c11*a33*b21^2*c12-b11*b22*c23*c32*b31*a11-2*b11*b22*c23*b32*c11*a31+b11*b22*c23*b32*c31*a11-b11*b22*c31*c13*b31*a22-b11*b22*c31*a23*b31*c12+4*b11*b22*c32*b23*c11*a31-2*b11*b22*c32*b23*c31*a11-2*b11*b22*c32*b33*c11*a21+b11*b22*c32*b33*c21*a11+2*b11*b22*c32*c33*b21*a11+b11*b22*c33*c21*b32*a11-b11*b23*c11*c32*b31*a22+b11*b23*c11*b32*c21*a32+b11*b23*c11*b32*c31*a22+2*b11*b23*c11*b31*c22*a32-b11*b23*c12*c32*b21*a31+2*b11*b23*c12*c32*b31*a21+b11*b23*c12*b32*c21*a31+b11*b23*c12*b32*c31*a21-b11*b23*c12*b31*c22*a31-2*b11*b23*c21*b32*c31*a12-b11*b23*c21*b31*c12*a32+b11*b23*c22*b32*c31*a11-b11*b23*c31*c12*b31*a22-2*b11*b23*c32*c11*b32*a21-2*b11*b32*c11*c21*a22*b33+2*b11*b32*c12*c23*b21*a31-b11*b32*c12*c23*b31*a21-2*b11*b32*c12*c21*a21*b33-b11*b32*c12*b21*a21*c33+2*b11*b32*c13*c22*b21*a31-b11*b32*c13*b21*c32*a21+2*b11*b32*c22*c23*b31*a11+4*b11*b32*c22*b33*c11*a21-2*b11*b32*c22*b33*c21*a11-b11*b32*c22*c33*b21*a11-b11*b32*c23*b21*c32*a11+2*b11*b33*c12*c22*b21*a31-b11*b33*c12*b21*c32*a21-b11*b33*c22*b21*c32*a11-b12*b11*c21*b31*a32*c23-b12*b11*c21*a33*b31*c22-b12*b11*c31*a23*c32*b21-b12*b11*c31*b21*a22*c33+4*b12*b13*c21*c32*b21*a31-2*b12*b13*c21*c32*b31*a21-2*b12*b13*c31*c22*b21*a31+4*b12*b13*c31*c22*b31*a21-2*b12*b21*c11*a23*c31*b32+b12*b21*c11*c31*a32*b23-b12*b21*c11*b31*a32*c23-b12*b21*c11*a33*b31*c22+b12*b21*c11*a33*b32*c21+b12*b21*c11*b33*c21*a32-2*b12*b21*c11*b33*c31*a22-b12*b21*c12*b31*a31*c23+b12*b21*c12*b33*c31*a21-2*b12*b21*c12*b33*c21*a31-b12*b21*c13*c32*b31*a21+b12*b21*c13*b32*c31*a21-b12*b21*c13*b31*c22*a31-b12*b21*c21*a13*b31*c32+b12*b21*c21*a13*c31*b32-2*b12*b21*c21*c31*a32*b13+2*b12*b21*c21*b31*a32*c13-b12*b21*c21*c33*b31*a12+b12*b21*c22*b33*c11*a31+2*b12*b21*c22*c33*b31*a11+2*b12*b21*c23*c32*b31*a11+b12*b21*c23*b32*c11*a31-b12*b21*c31*a13*b31*c22+2*b12*b21*c31*c13*b31*a22+2*b12*b21*c31*a23*b31*c12+b12*b21*c32*b33*c11*a21+b12*b22*c11*b31*a31*c23+b12*b22*c21*b31*a31*c13-2*b12*b22*c31*c13*b31*a21+b12*b23*c11*b31*c22*a31+b12*b23*c21*b31*c12*a31+b12*b31*c11*a23*c31*b22+b12*b31*c11*a23*b32*c21-2*b12*b31*c11*b23*c21*a32+b12*b31*c11*b23*c31*a22-2*b12*b31*c11*a33*c21*b22+b12*b31*c11*c21*a22*b33+b12*b31*c21*a13*c31*b22-2*b12*b31*c21*b13*c31*a22+b12*b31*c21*b23*c31*a12-b13*b11*c21*b31*c22*a32-b13*b11*c31*b21*c32*a22-b13*b21*c11*c32*b31*a22+b13*b21*c11*b32*c21*a32-2*b13*b21*c11*b32*c31*a22+b13*b21*c11*c31*b22*a32-b13*b21*c11*b31*c22*a32-b13*b21*c12*c32*b31*a21-2*b13*b21*c12*b32*c21*a31-b13*b21*c12*b31*c22*a31-b13*b21*c21*c32*b31*a12+b13*b21*c21*b32*c31*a12+2*b13*b21*c21*b31*c12*a32+2*b13*b21*c22*c32*b31*a11+b13*b21*c22*b32*c11*a31+2*b13*b21*c31*c12*b31*a22-b13*b21*c31*c22*b31*a12+b13*b21*c32*c11*b32*a21+b13*b22*c11*c32*b31*a21+b13*b22*c11*b31*c22*a31+b13*b22*c21*b31*c12*a31-2*b13*b31*c11*b22*c21*a32+b13*b31*c11*b22*c31*a22+b13*b31*c11*c21*b32*a22+b13*b31*c21*b22*c31*a12+2*b21*b11*c12*c31*a32*b23+2*b21*b11*c12*a33*c31*b22+2*b21*b11*c13*c31*b22*a32-b21*b11*c22*a13*c31*b32-b21*b11*c22*b33*c31*a12-b21*b11*c32*b23*c11*a32-b21*b11*c32*a33*b22*c11+2*b21*b11*c32*b33*c21*a12+2*b21*b11*c33*c21*b32*a12+b21*b12*c12*c31*a31*b23+b21*b12*c13*c31*b22*a31+b21*b12*c22*b33*c31*a11-b11*c11*a23*b32^2*c21+2*b11*c23*c11*b32^2*a21+b11*b33*c22^2*b31*a11+b11^2*c22*a23*c31*b32-2*b11^2*c22*a33*c31*b22+b11^2*c23*b32*c31*a22-b11*b12*a33*b32*c21^2-b11*b12*b33*c21^2*a32-b11*b12*a23*c31^2*b22-b11*b12*b23*c31^2*a22+b11*b13*b31*c22^2*a31-b11*b13*b22*c31^2*a22+b11*b13*b21*c32^2*a21-b11*c11*a33*c31*b22^2-b11*c13*c31*b22^2*a31+2*b11*c33*c11*b22^2*a31-b11*c33*b22^2*c31*a11+b11*b23*b21*c32^2*a11+2*b11*b32*b33*c21^2*a12-2*b11^2*c23*c31*b22*a32+b11^2*c32*b23*c21*a32+b11^2*c32*a33*c21*b22-2*b11^2*c32*c21*a22*b33+b11^2*c33*b22*c21*a32-2*b11^2*c33*c21*b32*a22+b11*b13*c32*b22*c31*a21+b11*b13*c32*c21*b32*a21-b11*b21*c12*a23*c31*b32-b11*b21*c12*a33*b32*c21-b11*b21*c12*b33*c31*a22-b11*b21*c13*b32*c21*a32-b11*b21*c13*b32*c31*a22-b11*b21*c22*a33*b32*c11+2*b11*b12*c21*a23*b31*c32+b11*b12*c21*a23*c31*b32+b11*b12*c21*c31*a32*b23-b11*b12*c21*a33*c32*b21+b11*b12*c21*a33*c31*b22+b11*b12*c21*b33*c31*a22-b11*b12*c21*c33*b21*a32+2*b11*b12*c21*c33*b31*a22+b11*b12*c22*c31*a31*b23+2*b11*b12*c22*b31*a31*c23+b11*b12*c22*b33*c21*a31-b11*b12*c22*c33*b21*a31-b11*b12*c23*c32*b21*a31-b11*b12*c23*c32*b31*a21+b11*b12*c23*b32*c21*a31-2*b11*b12*c23*b32*c31*a21+b11*b12*c23*c31*b22*a31-b11*b12*c31*a23*b31*c22+2*b11*b12*c31*c23*b21*a32-b11*b12*c31*c23*b31*a22-2*b11*b12*c32*b23*c21*a31+b11*b12*c32*b23*c31*a21+b11*b12*c32*c21*a21*b33+2*b11*b12*c32*b21*a21*c33-2*b11*b12*c33*b22*c21*a31+b11*b12*c33*b22*c31*a21+b11*b12*c33*c21*b32*a21-b11*b13*c21*c32*b21*a32+2*b11*b13*c21*c32*b31*a22+b11*b13*c21*b32*c31*a22+b11*b13*c21*c31*b22*a32-b11*b13*c22*c32*b21*a31-b11*b13*c22*c32*b31*a21-2*b11*b13*c22*b32*c31*a21+2*b11*b13*c31*c22*b21*a32-b11*b13*c31*c22*b31*a22-2*b11*b13*c32*b22*c21*a31+b21*b12*c23*b32*c31*a11-2*b21*b12*c32*b13*c31*a21-2*b21*b12*c32*b23*c11*a31+b21*b12*c32*b23*c31*a11-2*b21*b12*c32*b33*c21*a11-2*b21*b12*c33*c11*b22*a31+b21*b12*c33*b22*c31*a11-2*b21*b12*c33*c21*b32*a11+b21*b13*c12*c31*b22*a31+b21*b13*c22*b32*c31*a11-b22*b21*c11*a33*b31*c12+4*b22*b23*c31*c12*b31*a11+b22*b31*c11*a13*b32*c21-2*b22*b31*c11*b23*c31*a12+b22*b31*c11*b33*c21*a12-b23*b11*c21*c32*b31*a12+2*b23*b11*c31*c22*b31*a12-b23*b11*c31*b21*c32*a12+b23*b12*c21*c32*b31*a11-2*b23*b12*c31*c22*b31*a11-b23*b21*c11*b31*c12*a32+b31*b23*c12*c11*b32*a21+2*b31*b11*c12*a23*b32*c21+2*b31*b11*c12*c21*a22*b33+2*b31*b11*c13*c21*b32*a22-b31*b11*c22*a23*b32*c11-b31*b11*c22*b33*c11*a22-b31*b11*c23*c11*b32*a22+b31*b12*c13*c21*b32*a21-2*b31*b12*c22*b13*c21*a31-2*b31*b12*c22*b33*c11*a21+b31*b12*c22*b33*c21*a11-2*b31*b12*c23*c11*b32*a21+b31*b13*c12*c21*b32*a21-2*b31*b13*c22*c11*b32*a21+2*b31*b21*c22*c11*a12*b33+2*b31*b21*c23*c11*b32*a12-2*b21*b13*c32*c21*b32*a11+2*b21*b22*c11*a13*b31*c32+b21*b22*c11*b33*c31*a12+2*b21*b22*c11*c33*b31*a12+b21*b22*c12*b33*c11*a31-2*b21*b22*c12*b33*c31*a11-b21*b22*c12*c33*b31*a11-b21*b22*c13*c32*b31*a11+b21*b22*c13*b32*c11*a31-2*b21*b22*c13*b32*c31*a11-b21*b22*c31*a13*b31*c12-b21*b22*c31*c13*b31*a12+b21*b22*c32*c11*a11*b33+b21*b22*c33*c11*b32*a11+2*b21*b23*c11*c32*b31*a12+b21*b23*c11*b32*c31*a12-b21*b23*c12*c32*b31*a11+b21*b23*c12*b32*c11*a31-2*b21*b23*c12*b32*c31*a11-b21*b23*c31*c12*b31*a12+b21*b23*c32*c11*b32*a11+2*b21*b32*c12*c13*b31*a21+4*b21*b32*c12*b33*c21*a11-b21*b32*c13*c22*b31*a11-2*b21*b32*c22*c11*a11*b33-b21*b33*c12*c22*b31*a11-b22*b11*c31*a13*c32*b21+2*b22*b11*c31*a13*b31*c22,-b21*c22*c11*a11*b33^2+b13*c11*c33*b21^2*a32+2*b13^2*c31*c22*b31*a21-b11*b23*c31*a23*b31*c12+2*b13*b21*c31*a23*b31*c12+2*b13*b21*c23*c32*b31*a11-b13*b21*c31*a13*b31*c22-b11*b12*c23*c33*b31*a21+2*b11*b33*c11*a23*c32*b21+b31*b32*c23*c11*a11*b23+b11*b13*c22*c31*a31*b23-b11*b12*c23*c33*b21*a31-b13*b21*c13*c32*b31*a21+b31*b23^2*c11^2*a32+b11*b13*c21*a23*c31*b32-b11*b33*c21*a33*b21*c12+b11^2*c33*b23*c22*a31+4*b22*b23*c31*c13*b31*a11-2*b11*b22*c11*b23*c31*a33+2*b21*b33*c21*a13*c32*b11-b33*b21*c11*c13*b31*a22+b11^2*c33*c22*a21*b33+b21*b22*c13*c31*a31*b13+b21^2*c33*c12*a11*b33-b21*b22*b33*c11^2*a33-b11*b21*c12*b33*c31*a23+b33*c11*a33*b21^2*c12+b12*b23*c11*b31*a31*c23+b11^2*c23*b33*c31*a22-b13*b21*c11*c33*b31*a22-b13*b21*c13*b31*c22*a31+b11*b13*c21*c31*a32*b23-b13^2*c21*c32*b31*a21-2*b31*b22*c13*b33*c21*a11+b12*c31*c33*b21^2*a13+2*b23*b11*c31*c23*b31*a12+b11^2*c23*b33*c32*a21+4*b21*b32*c13*b33*c21*a11-b13^2*c31*c22*b21*a31-b13*b21*c31*c23*b31*a12-b31*b21*c12*b33*c21*a13+b11*b13*c23*b32*c21*a31+b31*b32*c23*b13*c21*a11-b21^2*b32*a31*c13^2-b12*b21*c21*c33*b31*a13-b21*b11*c11*a33*c32*b23+b13*c13*c32*b21^2*a31-2*b11^2*c33*b23*c32*a21-2*b12*b13*c21*c33*b31*a21+b13*b31*c21*a13*c31*b22-b11*c12*c31*a31*b23^2+b31*b13*c12*c21*a21*b33+2*b31*b11*c13*c21*a22*b33-b22*c13^2*b31^2*a21-2*b23*c12*c13*b31^2*a21-2*b13*c21*a23*b31^2*c12+4*b11*b22*c33*b23*c11*a31-b11*b23*c23*c32*b31*a11+b13*b22*c21*b31*a31*c13+2*b13^2*c21*c32*b21*a31+2*b21*b31*c13*b23*c12*a31-b11*b13*b23*c31^2*a22-2*b21*b13*c32*b23*c11*a31+b21*b13*c22*b33*c31*a11+b11*b13*c33*c21*b32*a21-b11*b22*c31*c13*b31*a23+b21*b23*c33*c11*b32*a11-b11*c11*c31*a32*b23^2+b13*b23*c11*b31*c22*a31+b21*b33^2*c11^2*a22-b11*b12*c31*c23*b31*a23-2*b11*b22*c33*b23*c31*a11+b31*b22*c13*b33*c11*a21-2*b13*c31*c13*b21^2*a32-b22*b21*c11*c13*b31*a33-2*b11*b13*c32*b23*c21*a31+b12*b31*c21*b23*c31*a13+b13*b21*c11*a33*c31*b22+b23*b31*c11*b33*c21*a12-b21*b31*c13*c23*b32*a11-2*b21^2*c11*a13*c32*b33+b21^2*c13*c33*b32*a11-2*b13*b23*c31*c12*b31*a21-2*b21*b32*c23*c11*a11*b33-b11*b23*c11*c33*b31*a22+b11*b23^2*c31^2*a12+b11*b33^2*c21^2*a12-b11^2*b32*a31*c23^2-b11^2*b22*a21*c33^2-b12*c33^2*b21^2*a11-b12*c23^2*b31^2*a11+b21*b13^2*c31^2*a22+b31*b13^2*c21^2*a32-2*b11*b32*c23*b33*c21*a11+b11*b12*c21*b23*c31*a33+b11*b12*c21*b33*c31*a23+2*b11*b12*c21*c33*b31*a23-b11*b12*c21*c33*b21*a33+b11*b12*c23*c31*a31*b23+b11*b12*c23*b33*c21*a31-2*b11*b12*c23*b33*c31*a21+b23*b12*c21*c33*b31*a11-2*b23*b12*c31*c23*b31*a11+b23*b13*c21*c32*b31*a11-2*b23*b13*c31*c22*b31*a11-b23*b21*c11*b31*a32*c13-b23*b21*c11*a33*b31*c12+b23*b31*c11*a13*b32*c21-b31*b11*c11*a23*c22*b33+2*b21*b31*c13*b33*c12*a21-b21*b31*c13*b33*c22*a11-b21*b31*c23*c12*a11*b33-2*b21*b32*c11*b33*c21*a13-2*b21*b32*c13*b23*c31*a11-2*b21*b32*c13*b33*c11*a21-2*b21*b13*c32*b33*c21*a11-2*b21*b23*c12*b33*c31*a11-2*b22*b23*c11*c33*b31*a11-2*b22*b31*c11*b23*c31*a13+b22*b31*c11*b33*c21*a13-b22*b11*c21*c33*b31*a13+2*b22*b11*c31*c23*b31*a13-b22*b11*c31*c33*b21*a13+b22*b13*c21*c33*b31*a11-2*b22*b13*c31*c23*b31*a11-b23*b11*c21*a13*b31*c32-b23*b11*c21*c33*b31*a12-b23*b11*c31*a13*c32*b21+2*b23*b11*c31*a13*b31*c22-b23*b11*c31*c33*b21*a12+b11*b31*c23^2*b32*a11+2*b11*b32*b33*c21^2*a13-b11*c11*c21*a22*b33^2-b11*b12*b33*c21^2*a33+b11*b12*b31*a31*c23^2-b11*b12*b23*c31^2*a23+b11*b12*b21*a21*c33^2-b11*b13*a33*b32*c21^2-b11*b13*b33*c21^2*a32-b11*b13*a23*c31^2*b22+b11*b21*c33^2*b22*a11+2*b11*b22*b23*c31^2*a13-2*b11^2*c21*a23*c32*b33+b11^2*c21*a33*c32*b23+b11^2*c21*a33*b22*c33-2*b11^2*c22*b23*c31*a33+b11^2*c22*b33*c31*a23+b11^2*c23*a23*c31*b32+b11^2*c23*c32*a31*b23-2*b11^2*c23*b33*c22*a31+b11^2*c23*c33*b32*a21+b11^2*c23*c33*b22*a31-2*b11^2*c23*c31*a32*b23+b11^2*c33*b23*c21*a32-2*b11^2*c33*c21*a22*b33-2*b22*c31*c23*b11^2*a33-2*b32*c21*c33*b11^2*a23+2*b11*c32*b23^2*c11*a31-b11*c32*b23^2*c31*a11-b11*c12*c21*a21*b33^2+2*b11*c22*b33^2*c11*a21-b11*c22*b33^2*c21*a11+2*b12*b21*b13*c31^2*a23-b12*b21*b23*c31^2*a13+b12*c11*c33*b21^2*a33+b12*c13*c33*b21^2*a31-2*b12*c31*c13*b21^2*a33+2*b12*b31*b13*c21^2*a33-b12*b31*b33*c21^2*a13+b12*c13*c23*b31^2*a21+b12*c11*c23*b31^2*a23-2*b12*c21*c13*b31^2*a23+b12*c21*c23*b31^2*a13-b13*b21*a13*c31^2*b22-b13*b21*b23*c31^2*a12+b13*c11*a33*c32*b21^2+b13*c12*c33*b21^2*a31+b13*c31*a13*c32*b21^2-2*b13*c31*a33*b21^2*c12+b13*c31*c33*b21^2*a12-2*b13*c32*c33*b21^2*a11-b13*b31*b33*c21^2*a12+b13*c11*a23*b31^2*c22+b13*c11*c23*b31^2*a22+b13*c12*c23*b31^2*a21+b13*c13*c22*b31^2*a21+b13*c21*a13*b31^2*c22-2*b13*c21*c13*b31^2*a22+b13*c21*c23*b31^2*a12-b13*b31*a13*b32*c21^2-2*b13*c22*c23*b31^2*a11-b21*c21*c31*a32*b13^2-b31*c21*b13^2*c31*a22+b21*b22*b31*a31*c13^2-b21*b23*a33*b32*c11^2-b21*b23*b33*c11^2*a32+b21*b31*c13^2*b32*a21+2*b21*b32*b33*c11^2*a23-b21*c11*b33^2*c21*a12-2*b21^2*c33*c11*a12*b33+b21^2*c12*b33*c31*a13+b21^2*c13*a13*c31*b32+b21^2*c13*b33*c32*a11-2*b21^2*c13*b33*c12*a31+b21^2*c13*b33*c31*a12-2*b32*c11*c33*b21^2*a13-b21*c32*b13^2*c31*a21-b21*c12*b33^2*c11*a21+2*b21*c12*b33^2*c21*a11+b23*c31*a23*c32*b11^2+b23*c31*c33*b11^2*a22-b23*b31*a23*b32*c11^2-b23*b31*b33*c11^2*a22-2*b23*c11*a13*b31^2*c22+b23*c11*c13*b31^2*a22+b23*c11*a23*b31^2*c12-2*b23*c11*c23*b31^2*a12+b23*c12*c23*b31^2*a11+b23*c13*c22*b31^2*a11+b23*c21*a13*b31^2*c12+b23*c21*c13*b31^2*a12-b23^2*c11*c32*b31*a11+2*b23^2*c31*c12*b31*a11-b31*c11*b23^2*c31*a12+b22*c31*c33*b11^2*a23+2*b22*b31*b23*c11^2*a33-b22*b31*b33*c11^2*a23+b22*c11*c13*b31^2*a23-2*b22*c11*c23*b31^2*a13+b22*c13*c23*b31^2*a11+b22*c21*c13*b31^2*a13-b31*c22*b13^2*c21*a31-b31*c12*b23^2*c11*a31+b32*c21*c23*b11^2*a33+b32*c11*c13*b21^2*a33+b33*c21*c23*b11^2*a32+b33*c21*a33*c22*b11^2+b33*c11*c13*b21^2*a32+2*b11*b12*c31*c23*b21*a33-2*b11*b12*c33*b23*c21*a31+b11*b12*c33*b23*c31*a21+b11*b12*c33*c21*a21*b33+2*b11*b13*c21*a23*b31*c32-b11*b13*c21*a33*c32*b21+b11*b13*c21*a33*c31*b22+b11*b13*c21*b33*c31*a22-b11*b13*c21*c33*b21*a32+2*b11*b13*c21*c33*b31*a22+b11*b13*c22*b33*c21*a31-b11*b13*c22*c33*b31*a21-b11*b13*c22*c33*b21*a31-b11*b13*c23*c32*b21*a31-b11*b13*c23*c32*b31*a21-2*b31*b22*c13*b23*c11*a31+b31*b22*c23*c11*a11*b33+b31*b23*c12*b33*c11*a21+b31*b23*c22*c11*a11*b33+2*b31*b32*c11*c23*b21*a13-b31*b32*c11*c23*b11*a23+b31*b32*c13*c21*a21*b13+b31*b32*c13*b23*c11*a21-2*b31*b32*c13*b23*c21*a11-b31*b32*c21*c13*b21*a13+2*b31*b32*c21*c13*b11*a23-2*b31*b32*c23*b13*c11*a21+2*b31*b33*c11*a13*b21*c22+2*b31*b33*c21*a23*b11*c12-2*b31*b13*c22*b33*c11*a21-2*b31*b23*c12*b33*c21*a11-b32*b11*c21*c23*b31*a13-b32*b21*c11*c13*b31*a23-b33*b11*c21*a13*b31*c22-b33*b11*c21*c23*b31*a12-b33*b21*c11*a23*b31*c12-b31*b11*c23*b33*c11*a22+b31*b12*c13*c21*a21*b33-2*b31*b12*c23*b13*c21*a31-2*b31*b12*c23*b33*c11*a21+b31*b12*c23*b33*c21*a11+b31*b13*c22*b33*c21*a11-b31*b21*c13*b33*c21*a12+2*b31*b21*c23*c11*a12*b33+b11*b13*c23*c31*b22*a31-b11*b13*c31*a23*b31*c22+2*b11*b13*c31*c23*b21*a32-b11*b13*c31*c23*b31*a22+2*b11*b13*c31*a33*b21*c22+b11*b13*c32*b23*c31*a21+b11*b13*c32*c21*a21*b33+b11*b13*c33*b22*c31*a21+2*b11*b21*c11*a23*b32*c33-b11*b21*c13*a23*c31*b32-b11*b21*c13*c32*a31*b23+2*b11*b21*c13*b32*a31*c23-b11*b21*c13*a33*b32*c21-b11*b21*c13*b33*c32*a21+2*b11*b21*c13*b33*c22*a31-b11*b21*c13*c33*b32*a21-b11*b21*c13*c33*b22*a31-b11*b21*c13*b33*c21*a32-b11*b21*c13*b33*c31*a22-b11*b21*c23*b33*c32*a11+2*b11*b21*c23*b33*c12*a31-b11*b21*c23*c33*b32*a11-b11*b21*c23*b33*c11*a32+2*b11*b21*c33*b33*c11*a22+2*b11*b21*c33*b13*c32*a21+2*b11*b21*c33*b23*c32*a11-b11*b21*c33*b23*c12*a31-b11*b21*c33*b33*c12*a21-b11*b21*c33*b33*c22*a11+2*b11*b22*c11*c23*b31*a33+b11*b22*c11*b33*c31*a23+b11*b22*c11*b33*c21*a33-b11*b22*c11*c33*b31*a23-2*b11*b22*c13*c31*a31*b23-b11*b22*c13*b31*a31*c23+b11*b22*c13*b33*c31*a21+b11*b22*c13*b33*c21*a31+2*b11*b22*c13*c33*b31*a21-b11*b22*c21*c13*b31*a33-2*b11*b22*c21*b33*c31*a13-2*b11*b22*c23*b33*c11*a31+b11*b22*c23*b33*c31*a11-b11*b22*c23*c33*b31*a11-2*b11*b22*c33*b13*c21*a31-2*b11*b22*c33*b33*c11*a21+b11*b22*c33*b33*c21*a11-b11*b23*c11*a23*b31*c32+b11*b23*c11*a23*c31*b32+2*b11*b23*c11*b31*a32*c23+2*b11*b23*c11*a33*b31*c22+b11*b23*c11*a33*b32*c21+b11*b23*c11*b33*c21*a32+b11*b23*c11*b33*c31*a22+b11*b23*c12*b33*c31*a21+b11*b23*c12*b33*c21*a31+2*b11*b23*c12*c33*b31*a21+b11*b23*c13*b32*c31*a21-2*b11*b23*c21*a13*c31*b32-b11*b23*c21*b31*a32*c13-b11*b23*c21*a33*b31*c12-2*b11*b23*c21*b33*c31*a12+b11*b23*c22*b33*c31*a11-2*b11*b23*c23*b32*c11*a31+b11*b23*c23*b32*c31*a11-b11*b23*c31*c13*b31*a22+b11*b23*c32*b33*c21*a11-2*b11*b23*c33*c11*b32*a21+2*b11*b31*c13*b23*c32*a21-b11*b31*c13*b23*c22*a31-b11*b31*c13*c23*b32*a21-b11*b31*c13*c22*a21*b33+2*b11*b31*c23*b13*c22*a31-b11*b31*c23*b23*c12*a31-b11*b31*c23*b33*c12*a21+2*b11*b31*c23*b33*c22*a11-b11*b31*c33*b23*c22*a11-2*b11*b32*c13*c21*a21*b33-b11*b32*c11*c23*b21*a33-2*b11*b32*c11*b33*c21*a23+b11*b32*c13*b23*c21*a31-2*b11*b32*c23*b13*c31*a21+4*b11*b32*c23*b33*c11*a21+b11*b32*c33*b23*c21*a11-b11*b33*c11*a33*b21*c22-2*b11*b13*c22*b33*c31*a21-2*b11*b23*c22*b33*c11*a31-2*b11*b23*c32*b33*c11*a21-b12*b11*c21*c23*b31*a33-b12*b11*c31*c33*b21*a23+4*b12*b13*c21*c33*b21*a31-2*b12*b13*c31*c23*b21*a31+4*b12*b13*c31*c23*b31*a21+b12*b21*c11*b23*c31*a33-b12*b21*c11*c23*b31*a33-2*b12*b21*c11*b33*c31*a23+b12*b21*c11*b33*c21*a33-b12*b21*c11*c33*b31*a23-b12*b21*c13*b31*a31*c23+b12*b21*c13*b33*c31*a21-2*b12*b21*c13*b33*c21*a31-b12*b21*c13*c33*b31*a21-2*b12*b21*c21*b13*c31*a33+2*b12*b21*c21*c13*b31*a33+b12*b21*c21*b33*c31*a13+b12*b21*c23*b33*c11*a31+2*b12*b21*c23*c33*b31*a11+2*b12*b21*c31*c13*b31*a23-b12*b21*c31*c23*b31*a13+b12*b21*c33*b33*c11*a21+b12*b23*c11*c33*b31*a21+b12*b23*c21*b31*a31*c13-2*b12*b23*c31*c13*b31*a21-2*b12*b31*c21*b13*c31*a23+b12*b31*c11*b23*c31*a23-2*b12*b31*c11*b23*c21*a33+b12*b31*c11*b33*c21*a23-b13*b11*c21*b31*a32*c23-b13*b11*c21*a33*b31*c22-b13*b11*c31*a23*c32*b21-b13*b11*c31*b21*a22*c33-b13*b21*c11*a23*b31*c32-2*b13*b21*c11*a23*c31*b32+b13*b21*c11*c31*a32*b23-b13*b21*c11*b31*a32*c23-b13*b21*c11*a33*b31*c22+b13*b21*c11*a33*b32*c21+b13*b21*c11*b33*c21*a32-2*b13*b21*c11*b33*c31*a22-b13*b21*c12*b31*a31*c23+b13*b21*c12*b33*c31*a21-2*b13*b21*c12*b33*c21*a31-b13*b21*c12*c33*b31*a21-2*b13*b21*c13*b32*c21*a31+b13*b21*c13*b32*c31*a21-b13*b21*c21*a13*b31*c32+b13*b21*c21*a13*c31*b32+2*b13*b21*c21*b31*a32*c13+2*b13*b21*c21*a33*b31*c12+b13*b21*c21*b33*c31*a12-b13*b21*c21*c33*b31*a12+b13*b21*c22*b33*c11*a31+2*b13*b21*c22*c33*b31*a11+b13*b21*c23*b32*c11*a31+2*b13*b21*c31*c13*b31*a22+b13*b21*c32*b33*c11*a21+b13*b21*c33*c11*b32*a21+b13*b22*c11*b31*a31*c23+b13*b22*c11*c33*b31*a21-2*b13*b22*c31*c13*b31*a21+b13*b23*c11*c32*b31*a21+b13*b23*c21*b31*c12*a31+b13*b31*c11*a23*c31*b22+b13*b31*c11*a23*b32*c21-2*b13*b31*c11*b23*c21*a32+b13*b31*c11*b23*c31*a22-2*b13*b31*c11*a33*c21*b22+b13*b31*c11*c21*a22*b33+b13*b31*c21*b23*c31*a12+2*b21*b11*c13*c31*a32*b23+2*b21*b11*c21*a13*b32*c33-b21*b11*c22*b33*c31*a13-b21*b11*c23*a13*c31*b32-b21*b11*c23*b33*c31*a12-b21*b11*c33*b23*c11*a32+2*b21*b11*c33*b33*c21*a12+b21*b12*c13*c31*a31*b23+b21*b12*c23*b33*c31*a11-2*b21*b12*c33*b13*c31*a21+b21*b12*c33*b23*c31*a11-2*b21*b12*c33*b23*c11*a31-2*b21*b12*c33*b33*c21*a11+b21*b13*c12*c31*a31*b23+b21*b13*c23*b32*c31*a11+b21*b13*c32*b23*c31*a11-2*b21*b13*c33*c21*b32*a11+b21*b22*c11*b33*c31*a13+2*b21*b22*c11*c33*b31*a13-b21*b22*c11*c33*b11*a33-2*b21*b22*c13*b33*c31*a11+b21*b22*c13*b33*c11*a31-b21*b22*c13*c33*b31*a11-b21*b22*c31*c13*b31*a13+2*b21*b22*c31*c13*b11*a33-2*b21*b22*c33*b13*c11*a31+b21*b22*c33*b13*c31*a11+b21*b22*c33*c11*a11*b33+2*b21*b23*c11*a13*b31*c32+b21*b23*c11*a13*c31*b32+b21*b23*c11*b33*c31*a12+2*b21*b23*c11*c33*b31*a12+b21*b23*c12*b33*c11*a31-b21*b23*c12*c33*b31*a11-b21*b23*c13*c32*b31*a11+b21*b23*c13*b32*c11*a31-b21*b23*c31*a13*b31*c12-b21*b23*c31*c13*b31*a12+2*b21*b23*c31*a33*b11*c12+b21*b23*c32*c11*a11*b33,-b12*b31*a13*b22*c31*a22+b13*b22*c32*a11*b21*a32-b12*b32*b33*a21*c22*a11+b22*b23*a11*c32*b31*a12+b13*b31*a22*b12*c21*a32+2*b12*a33*b21^2*c32*a12+b11*b32*a13*b21*c32*a22+2*b12*b22*b23*a32*c31*a11+b21*b33*a12*c11*b22*a32-b11*b12*a23*b32*c21*a32-2*b22*b23*a11*b31*c12*a32+b12*b23*b31*a22*c12*a31+2*b11*b12*a33*c21*b32*a22-2*b11*b22*a33*b21*c32*a12-2*b11*b12*a33*b21*c32*a22+b22^2*c13*a32*b31*a11-2*b21*b23*a32*b12*c31*a12-2*b21*b32*b23*a12*c12*a31+b11*b22*b23*a32*c32*a11-b11*b22*a33*c21*b32*a12-b12*a23*c12*b31^2*a22+b13*b32*b21*a22*c12*a31+2*b12*b21*a23*b32*c11*a32+b11*b33*a22*c11*b22*a32+b32^2*a13*b21*c12*a21-b22*a33*b11^2*c22*a32+b11*b31*c23*a22*b32*a12-b22*b32*b33*a11*c11*a22-b12*b22*c33*a11*b31*a22-2*b11*b32*b33*a21*c22*a12-b12*b22*c33*a31*b21*a12-b11^2*c33*a22*b22*a32+b11*b22*b23*a31*c12*a32+b11*b23*a12*b32*c21*a32+2*b21*b23*b32*c31*a12^2+b13*b21*a12*c31*b22*a32-2*b13*b21*a12*b32*c31*a22-2*b21*b23*a32*c11*b32*a12-b23*b31*c21*b32*a12^2-b11*b12*c33*a22*b22*a31+b11*b12*b23*a32*c32*a21+b12^2*b23*a31*c32*a21-b22*b23*a11*b32*c11*a32+b22^2*a33*c12*b31*a11-2*b23*b31*a22*b12*c11*a32+2*b22*b32*a33*c12*b11*a21-b12*b32*c33*a22*b21*a11-2*b11*b22*b33*a22*c12*a31+b11*b32*b23*a12*c22*a31+b13*b22*c32*a21*b31*a12+b13*a21*c11*b32^2*a22+b11*b12*b33*a22*c22*a31-b12*b32*a33*c22*b11*a21-b11*b22*a33*c11*b32*a22-b32*a33*c22*b11^2*a22-2*b12*b33*c22*a11*b31*a22+2*b21*b22*c13*a31*b32*a12-2*b11*b12*a23*b31*c22*a32-b12*b31*a23*c11*b22*a32-2*b13*b22*c32*a11*b31*a22-2*b12*b33*a21*c12*b31*a22+2*b12*b32*a23*b11*c32*a21+b21*b32*b33*a11*c22*a12+2*b13*b22*b32*a11*c21*a32-b12*b22*c33*a21*b31*a12+2*b12*b31*a33*b22*c21*a12-b21*b22*c33*a11*b32*a12-2*b11*b22*b33*a22*c32*a11-b11*b22*c33*a12*b32*a21-b12*b22*b13*a31*c32*a21+2*b11*b22*c33*a22*b32*a11-b12*b22*a13*b31*c22*a31+2*b12*b32*c33*a21*b21*a12+2*b22*b32*b13*a31*c12*a21-2*b32^2*a23*c12*b11*a21-b13*b22*b32*a21*c11*a32-b12*b32*a33*b21*c12*a21+b11*c13*a21*b32^2*a22+b12*b33*b21*a32*c12*a21-b12*b32*c23*a31*b21*a12-2*b31*a33*c11*b22^2*a12-b11*b12*a33*b22*c21*a32-b12*b32*c13*a22*b21*a31+b13*c31*a12*b22^2*a31+b13*a31*c11*b22^2*a32-b12*b31*a23*c11*b32*a22-b22*b23*a11*b32*c31*a12-b13*b21*c11*b22*a32^2+b11*a33*b22^2*c31*a12+b13*b32*b21*a12*c32*a21-b12*b32*b13*a21*c22*a31-2*b21*a23*c31*b12^2*a32-b12*b23*b32*a11*c21*a32+b23*b31*a12*b12*c21*a32+b11*b33*a22*b12*c21*a32+b22*b23*a31*c12*b31*a12-b12*b22*b23*a31*c32*a11-2*b11*a13*c21*b32^2*a22+b11*b21*c33*a22*b12*a32-2*b11*b22*b23*a31*c32*a12-b12*b22*a13*c32*b21*a31-2*b11*b33*a12*b22*c21*a32+b13*b22*b31*a32*c12*a21-b22*a23*c12*b31^2*a12+b22^2*b13*a31*c32*a11+b22^2*b33*a11*c12*a31+b22*b32*b23*c32*a11^2+b22*b32*b33*c22*a11^2+b23*c11*a22*b32^2*a11-2*b23*c11*a12*b32^2*a21+b23*a11*c21*b32^2*a12-b23*b31*b22*c31*a12^2+b13*b31*a22*c11*b22*a32-2*b13*b31*a12*b22*c21*a32+b13*b31*a12*b22*c31*a22+b13*b31*a12*c21*b32*a22+b13*b32*c22*a31*b21*a12-2*b13*b32*c22*a21*b31*a12-2*b13*b32*c22*a11*b21*a32+b13*b32*c22*a11*b31*a22-2*b13*b32*b21*a32*c12*a21+b13*b32*b21*a22*c32*a11+b13*b32*a21*c12*b31*a22+2*b21*b22*a33*c11*b32*a12+b21*b22*b33*a11*c32*a12-2*b21*b22*b33*a11*c12*a32+b21*b22*b33*a12*c12*a31+2*b22*b23*a31*c11*b32*a12-b22*b31*a13*c11*b32*a22-b22*b31*a13*c21*b32*a12+2*b22*b31*a23*c11*b32*a12-b22*b32*a13*c12*b21*a31-b22*b32*a13*c12*b31*a21-b22*b32*a13*b11*c22*a31-b22*b32*a13*b11*c32*a21+2*b22*b32*a13*c22*b31*a11+2*b22*b32*a13*b21*c32*a11+2*b22*b32*c13*a21*b31*a12-b22*b32*c13*a11*b31*a22+2*b22*b32*a23*c12*b11*a31-b22*b32*a23*c12*b31*a11-b22*b32*a23*b11*c32*a11-b22*b32*c23*a12*b31*a11-b22*b32*a33*c12*b21*a11-b22*b32*a33*b11*c22*a11-b22*b32*b33*a12*c21*a11-2*b22*b33*c12*a21*b31*a12+4*b22*b33*c12*a11*b31*a22-2*b22*b33*a11*c22*b31*a12-b22*b32*b13*a31*c22*a11-b22*b32*b13*a21*c32*a11-b22*b32*b23*a11*c12*a31-b22*b32*b33*a11*c12*a21+b23*b31*a22*b12*c31*a12+b23*b31*a22*c11*b32*a12+b23*b31*a12*c11*b22*a32+b23*b32*c12*a21*b31*a12-2*b23*b32*c12*a11*b31*a22+b23*b32*a11*c22*b31*a12-2*b31*b33*a22*b12*c21*a12-2*b31*b33*a22*c11*b22*a12+2*b11*b13*b32*c31*a22^2-b11*b21*c13*a32^2*b22-b11*b21*c23*a32^2*b12-2*b11*a13*c31*b22^2*a32+b11*a33*c11*b22^2*a32+b11*c13*a31*b22^2*a32-2*b11*c33*a32*b22^2*a11+b11*c33*a12*b22^2*a31-b11*b23*b12*c21*a32^2-b11*b23*c11*b22*a32^2-b11*b31*c13*a22^2*b32-b11*b31*c33*a22^2*b12+b11*a23*c11*b32^2*a22+b11*a23*c21*b32^2*a12-2*b11*c23*a22*b32^2*a11+b11*c23*a12*b32^2*a21-b11*b33*b12*c31*a22^2-b11*b33*c11*b32*a22^2-b22*a23*c32*b11^2*a32+2*b22*a33*b11^2*c32*a22+2*b32*a23*b11^2*c22*a32-b32*a23*b11^2*c32*a22-b11^2*c23*a32*b32*a22+2*b11*b13*b22*c21*a32^2+b12^2*a23*c32*b21*a31-2*b12^2*a23*c32*b31*a21+b12^2*a23*b31*c22*a31+b12^2*b23*a32*c21*a31-2*b12^2*b23*a32*c31*a21+b12^2*b23*a31*c31*a22+b12^2*c23*a32*b21*a31+b12^2*c23*a32*b31*a21-2*b12^2*c23*a31*b31*a22-2*b12^2*a33*c22*b21*a31+b12^2*a33*c22*b31*a21+b12^2*a33*b21*c32*a21+b12^2*b33*a21*c21*a32+b12^2*b33*a22*c31*a21-2*b12^2*b33*a22*c21*a31-2*b12^2*c33*a21*b21*a32+b12^2*c33*a22*b31*a21+b12^2*c33*a22*b21*a31+b21*a33*b12^2*c21*a32+b21*a33*b12^2*c31*a22-b12*a33*c12*b21^2*a32-b12*a13*c32*b21^2*a32-b12*a13*c22*b31^2*a22+2*b12*a23*c22*b31^2*a12+b31*a23*b12^2*c21*a32+b31*a23*b12^2*c31*a22-2*b31*a33*c21*b12^2*a22+b12^2*b33*a21*c22*a31+b12*b22*b13*c22*a31^2+b12*b22*b23*c12*a31^2+b12*b32*b13*c32*a21^2+b12*b32*b33*c12*a21^2-b13*b21*b12*c21*a32^2-2*b13*c31*a32*b22^2*a11-b13*b31*b12*c31*a22^2-b13*b31*c11*b32*a22^2-2*b13*c21*a22*b32^2*a11+b13*c21*a12*b32^2*a21+2*b21*b23*b12*c11*a32^2-b21*b31*c23*a12^2*b32-b21*b31*c33*a12^2*b22+b21*a13*c11*b32^2*a22+b21*a13*c21*b32^2*a12-2*b21*a23*c11*b32^2*a12+b21*c13*a22*b32^2*a11-2*b21*c13*a12*b32^2*a21+b21*c23*a11*b32^2*a12-b21*b33*b22*c31*a12^2-b21*b33*c21*b32*a12^2-b21^2*c13*a32*b32*a12-b21^2*c33*a12*b12*a32+2*b32*a13*c12*b21^2*a32-b32*a13*b21^2*c32*a12-b32*a33*c12*b21^2*a12+b22^2*a13*c32*b11*a31-2*b22^2*a13*c32*b31*a11+b22^2*a13*b31*c12*a31-2*b22^2*c13*a31*b31*a12-2*b22^2*a33*c12*b11*a31+b22^2*a33*b11*c32*a11-2*b22^2*b33*a12*c11*a31+b22^2*b33*a12*c31*a11+b22^2*b33*a11*c11*a32+b22^2*c33*a12*b31*a11+b31*a13*c11*b22^2*a32+b31*a13*b22^2*c31*a12+2*b22*a13*c12*b31^2*a22-b22*a13*c22*b31^2*a12-b11*b12*a33*b22*c31*a22+b11*b12*b33*a21*c32*a22-2*b11*b12*b33*a21*c22*a32-b11*b12*c33*a21*b32*a22+2*b11*b12*c33*a21*b22*a32-2*b11*b13*a32*b22*c31*a22-2*b11*b13*a32*c21*b32*a22+b11*b21*c13*a32*b32*a22+b11*b21*c23*a32*b32*a12-2*b11*b21*c33*a22*b32*a12+b11*b21*c33*a12*b22*a32+b11*b22*a23*c32*b31*a12-b11*b22*a23*b32*c11*a32-b11*b22*a23*b32*c31*a12+b11*b22*a23*b31*c12*a32+b11*b22*a33*c12*b21*a32-2*b11*b22*a33*c12*b31*a22+b11*b22*a13*c32*b21*a32-2*b11*b22*a13*c32*b31*a22+2*b11*b22*a13*b32*c21*a32+2*b11*b22*a13*b32*c31*a22+b11*b22*a13*b31*c22*a32+b11*b22*a33*c22*b31*a12+4*b11*b22*b13*a31*c32*a22-2*b11*b22*b13*a32*c32*a21-2*b11*b22*b13*a31*c22*a32-b11*b22*c13*a32*b32*a21+2*b11*b22*c23*a32*b32*a11-b11*b22*c23*a31*b32*a12+b11*b22*b33*a32*c12*a21+b11*b22*b33*a32*c22*a11+b11*b22*b33*a12*c22*a31+b11*b22*b33*a12*c32*a21-b11*b22*c13*a31*b32*a22+b11*b23*a32*b12*c31*a22+b11*b23*a32*c11*b32*a22-2*b11*b23*a12*b32*c31*a22+b11*b23*a12*c31*b22*a32+b11*b31*c13*a22*b22*a32+b11*b31*c23*a22*b12*a32-2*b11*b31*c23*a12*b22*a32+b11*b31*c33*a22*b22*a12-2*b11*b32*a13*c22*b21*a32+b11*b32*a13*c22*b31*a22-2*b11*b32*a23*c12*b21*a32+b11*b32*a23*c12*b31*a22-2*b11*b32*a23*c22*b31*a12+b11*b32*a23*b21*c32*a12+b11*b32*a33*c22*b21*a12+b11*b32*a33*b21*c12*a22-2*b11*b32*b13*a21*c32*a22+4*b11*b32*b13*a21*c22*a32-2*b11*b32*b13*a22*c22*a31-2*b11*b32*b23*a32*c12*a21-2*b11*b32*b23*a32*c22*a11+b11*b32*b23*a22*c12*a31+b11*b32*b23*a22*c32*a11+b11*b32*b23*a12*c32*a21+b11*b32*b33*a21*c12*a22+b11*b32*b33*a22*c22*a11+b11*b33*a12*b22*c31*a22+b11*b33*a12*c21*b32*a22+2*b11*b12*c23*a31*b32*a22-2*b11*b12*b23*a31*c32*a22+b11*b12*a23*c32*b31*a22+b11*b12*a33*c22*b31*a22+b11*b12*a33*c22*b21*a32-b11*b12*c23*a31*b22*a32-b11*b12*c23*a32*b32*a21+b11*b12*b23*a31*c22*a32+2*b11*b12*a23*c31*b22*a32-b11*b12*a23*b32*c31*a22+b11*b12*a23*c32*b21*a32-b12*b22*a33*c22*b31*a11+2*b12*b22*a33*c12*b21*a31-b12*b22*a33*c12*b31*a21+2*b12*b22*a33*b11*c22*a31-b12*b22*a33*b11*c32*a21+b12*b13*a31*c22*b21*a32+b12*b13*a31*c22*b31*a22-b12*b13*a31*b22*c21*a32-b12*b13*a31*b22*c31*a22+2*b12*b13*a31*c21*b32*a22-2*b12*b13*a31*b21*c32*a22+b12*b13*a21*c32*b21*a32+b12*b13*a21*c32*b31*a22-b12*b13*a21*b32*c21*a32-b12*b13*a21*b32*c31*a22+2*b12*b13*a21*c31*b22*a32-2*b12*b13*a21*b31*c22*a32-2*b12*b21*a23*c32*b31*a12+2*b12*b21*a23*b32*c31*a12+b12*b21*a23*b31*c12*a32+b12*b21*a33*c12*b31*a22+b12*b21*a13*c32*b31*a22-b12*b21*a13*b32*c21*a32-b12*b21*a13*b32*c31*a22+2*b12*b21*a13*c31*b22*a32+b12*b21*a13*b31*c22*a32-b12*b21*a33*c11*b22*a32-b12*b21*a33*c11*b32*a22-2*b12*b21*a33*c22*b31*a12-b12*b21*a33*b22*c31*a12-b12*b21*a33*c21*b32*a12+2*b12*b22*a13*c32*b31*a21-b12*b22*c13*a32*b21*a31-b12*b22*c13*a32*b31*a21+2*b12*b22*c13*a31*b31*a22-b12*b22*a23*c32*b11*a31+2*b12*b22*a23*c32*b31*a11-b12*b22*a23*b31*c12*a31-b12*b22*b23*a32*c11*a31-b12*b22*b23*a31*c31*a12-b12*b22*c23*a32*b31*a11+2*b12*b22*c23*a31*b31*a12-b12*b22*a33*b21*c32*a11+2*b12*b22*b33*a31*c11*a22+2*b12*b22*b33*a31*c21*a12-b12*b22*b33*a21*c11*a32-b12*b22*b33*a21*c31*a12-b12*b22*b33*a11*c21*a32-b12*b22*b33*a11*c31*a22+2*b12*b22*c33*a11*b21*a32+4*b12*b23*c32*a31*b21*a12-2*b12*b23*c32*a21*b31*a12-2*b12*b23*c32*a11*b21*a32+b12*b23*c32*a11*b31*a22-b12*b23*b32*a31*c11*a22-b12*b23*b32*a31*c21*a12+2*b12*b23*b32*a21*c11*a32+2*b12*b23*b32*a21*c31*a12-b12*b23*b32*a11*c31*a22+b12*b23*b31*a32*c12*a21+b12*b23*b31*a32*c22*a11-2*b12*b23*b31*a12*c22*a31-2*b12*b23*a31*c12*b21*a32-b12*b31*a13*b22*c21*a32+2*b12*b31*a13*c21*b32*a22-b12*b31*a23*b22*c31*a12-b12*b31*a23*c21*b32*a12+2*b12*b31*a33*b22*c11*a22+2*b12*b32*a13*c22*b21*a31-b12*b32*a13*c22*b31*a21-b12*b32*a13*b21*c32*a21+2*b12*b32*c13*a21*b21*a32-b12*b32*c13*a22*b31*a21-b12*b32*a23*c12*b21*a31+2*b12*b32*a23*c12*b31*a21-b12*b32*a23*b11*c22*a31-b12*b32*a23*c22*b31*a11-b12*b32*a23*b21*c32*a11-b12*b32*c23*a21*b31*a12-b12*b32*c23*a11*b21*a32+2*b12*b32*c23*a11*b31*a22+2*b12*b32*a33*c22*b21*a11-b12*b32*b33*a21*c21*a12+2*b12*b32*b33*a22*c21*a11-b12*b32*b33*a22*c11*a21-2*b12*b33*c22*a31*b21*a12+4*b12*b33*c22*a21*b31*a12+b12*b33*c22*a11*b21*a32+b21*b22*a13*c32*b31*a12-b21*b22*a13*b32*c11*a32-b21*b22*a13*b32*c31*a12-2*b21*b22*a13*b31*c12*a32-b21*b22*c13*a32*b32*a11+b21*b22*a33*c12*b31*a12+b21*b31*c13*a22*b32*a12-2*b21*b31*c13*a22*b12*a32+b21*b31*c13*a12*b22*a32+b21*b31*c23*a12*b12*a32+b21*b31*c33*a12*b12*a22-2*b21*b32*a13*c12*b31*a22+b21*b32*a13*c22*b31*a12+b21*b32*a23*c12*b31*a12-2*b21*b32*b23*a11*c32*a12+4*b21*b32*b23*a11*c12*a32+b21*b32*b33*a12*c12*a21-2*b21*b32*b33*a11*c12*a22-2*b21*b33*a22*b12*c11*a32+b21*b33*a22*b12*c31*a12+b21*b33*a22*c11*b32*a12+b21*b33*a12*b12*c21*a32+2*b22*b32*b33*a12*c11*a21+b12*b33*b21*a22*c12*a31+b12*b33*b21*a22*c32*a11-2*b12*b33*b21*a12*c32*a21-b12*b22*b33*a31*c12*a21-b12*b22*b33*a31*c22*a11+2*b12*b22*b33*a21*c32*a11-b12*b32*b23*a31*c12*a21+2*b12*b32*b23*a31*c22*a11-b12*b32*b23*a21*c32*a11-2*b13*b22*c32*a31*b21*a12+b13*b21*a32*b12*c31*a22+b13*b21*a32*c11*b32*a22+b13*b21*a12*b32*c21*a32-b13*b22*b32*a31*c11*a22-b13*b22*b32*a31*c21*a12-b13*b22*b32*a21*c31*a12+2*b13*b22*b32*a11*c31*a22+b13*b22*b31*a32*c22*a11-2*b13*b22*b31*a22*c12*a31+b13*b22*b31*a12*c22*a31+b13*b22*a31*c12*b21*a32+2*b31*b33*b12*c11*a22^2+2*b31*b33*b22*c21*a12^2-b31^2*c13*a22*b22*a12-b31^2*c23*a12*b12*a22+b32^2*a13*c22*b11*a21-2*b32^2*a13*c22*b21*a11+b32^2*a23*b11*c22*a11+b32^2*a23*c12*b21*a11+b32^2*b13*a21*c22*a11+b32^2*b23*a11*c12*a21+b11^2*c23*a32^2*b22+b11^2*c33*a22^2*b32+b21^2*c13*a32^2*b12+b21^2*c33*a12^2*b32-b12^2*b33*c32*a21^2-b12^2*b23*c22*a31^2-b32^2*b13*c12*a21^2-b32^2*b23*c22*a11^2-b22^2*b13*c12*a31^2-b22^2*b33*c32*a11^2+b31^2*c13*a22^2*b12+b31^2*c23*a12^2*b22,2*c21*c23*a32*b11*c32*a12-c21*c31*b13*a22*c32*a12+2*c21*c31*b13*a22*c12*a32-c21*c31*b13*a12*c22*a32-c21*c31*b23*a12*c12*a32+2*c21*c32*a13*b12*c31*a22-4*c21*c32*c23*a11*b12*a32+2*c21*c32*c23*a12*b12*a31-c21*c32*c33*a12*b12*a21+2*c21*c32*c33*a11*b12*a22+c22*c32*a23*b12*c31*a11+c22*c32*a23*c11*b32*a11+c22*c32*b23*a12*c31*a11-2*c22*c32*a33*b12*c11*a21+c22*c32*a33*b12*c21*a11+c22*c32*a33*c11*b22*a11-2*c22*c32*c33*a12*b11*a21+2*c22*c33*b12*a21*c31*a12-2*c22*c32*c13*a31*b12*a21+c22*c32*c13*a31*b22*a11+c22*c32*c33*a11*b12*a21-c23*c31*a12*b11*c22*a32-c23*c31*a12*c12*b21*a32-c23*c32*b12*a21*c31*a12+2*c31*c33*a22*c12*b21*a12+2*c31*c33*a22*b11*c22*a12-c22*c23*a31*b12*c31*a12+c22*c23*a11*c32*b11*a32+c22*c23*a11*c32*b31*a12-c22*c23*a11*b32*c31*a12+2*c22*c23*a11*c31*b12*a32+c22*c31*a13*b11*c32*a22+c22*c31*a13*b21*c32*a12-2*c22*c31*a23*b11*c32*a12+c22*c32*a13*b12*c31*a21+c22*c32*a13*c11*b22*a31+c22*c32*a13*c11*b32*a21-2*c22*c32*a13*c21*b32*a11-2*c22*c32*b13*a21*c31*a12+c22*c32*b13*a11*c31*a22-2*c22*c32*a23*b12*c11*a31+c11*c12*a23*c32*b21*a32-c11*c12*a23*b32*c31*a22-2*c11*c12*a23*b31*c22*a32-2*c11*c12*b23*a31*c32*a22+c11*c12*b23*a32*c32*a21+c11*c12*b23*a31*c22*a32+c11*c12*a33*c22*b21*a32+c11*c12*a33*c22*b31*a22-c11*c12*a33*b22*c21*a32-c11*c12*a33*b22*c31*a22+2*c11*c12*a33*c21*b32*a22-2*c11*c12*a33*b21*c32*a22+c11*c12*b33*a21*c32*a22-2*c11*c12*b33*a21*c22*a32+c11*c12*b33*a22*c22*a31-c11*c12*c33*a21*b32*a22+2*c11*c12*c33*a21*b22*a32+2*c11*c13*a32*c22*b31*a22+2*c11*c13*a32*b21*c32*a22-c11*c21*b13*a32*c32*a22-c11*c21*b23*a32*c32*a12+2*c11*c21*b33*a22*c32*a12-c11*c21*b33*a22*c12*a32-c11*c21*b33*a12*c22*a32-c11*c22*a23*b32*c31*a12-c11*c22*a23*c31*b12*a32-c11*c22*a33*b12*c21*a32-2*c11*c22*a13*c32*b21*a32-2*c11*c22*a13*c32*b31*a22-c11*c22*a13*b32*c21*a32+2*c11*c22*a13*b32*c31*a22-c11*c22*a13*c31*b22*a32+c11*c22*a23*c32*b11*a32+2*c11*c22*a33*b12*c31*a22+c11*c22*a33*b11*c32*a22-c11*c22*a33*b22*c31*a12+2*c11*c22*a33*c21*b32*a12+c11*c22*a33*b21*c32*a12+c11*c22*b13*a31*c32*a22+c11*c22*b13*a32*c32*a21+2*c11*c22*c13*a32*b32*a21+c11*c22*b23*a31*c32*a12-c11*c22*c23*a31*b12*a32+c11*c22*b33*a12*c32*a21-c11*c22*c33*a32*b12*a21-c11*c22*c33*a32*b22*a11+2*c11*c22*c33*a22*b12*a31+2*c11*c22*c33*a22*b32*a11-c11*c22*c33*a12*b22*a31-c11*c23*a32*c12*b31*a22-c11*c23*a12*c32*b21*a32+2*c11*c23*a12*c32*b31*a22-c11*c31*b13*a22*c22*a32-c11*c31*b23*a22*c32*a12-c11*c31*b23*a22*c12*a32+2*c11*c31*b23*a12*c22*a32-c11*c31*b33*a22*c22*a12+2*c11*c32*a13*b22*c21*a32-c11*c32*a13*b22*c31*a22-c11*c32*a13*c21*b32*a22+2*c11*c32*a23*b12*c21*a32-c11*c32*a23*b12*c31*a22+2*c11*c32*a23*b22*c31*a12-c11*c32*a33*b22*c21*a12-c11*c32*a33*c21*b12*a22+2*c11*c32*c23*a32*b12*a21+2*c11*c32*c23*a32*b22*a11-c11*c32*c23*a22*b12*a31-c11*c32*c23*a12*b22*a31-c11*c32*c23*a12*b32*a21-c11*c32*c33*a21*b12*a22-c11*c32*c33*a22*b22*a11+2*c11*c32*c33*a21*b22*a12+2*c11*c32*c13*a21*b32*a22-c11*c33*a22*c12*b21*a32-c11*c33*a22*b11*c22*a32+2*c11*c33*a12*c22*b21*a32-c11*c33*a12*c22*b31*a22-c11*c33*a12*b21*c32*a22+c12*c13*a31*c22*b21*a32-c12*c13*a31*b22*c31*a22+2*c12*c13*a31*c21*b32*a22-2*c12*c13*a31*b21*c32*a22+c12*c13*a21*c32*b21*a32+c12*c13*a21*c32*b31*a22-c12*c13*a21*b32*c31*a22+2*c12*c13*a21*c31*b22*a32-2*c12*c13*a21*b31*c22*a32+2*c12*c21*a23*b32*c31*a12-c12*c21*a23*c31*b12*a32+c12*c21*a13*c32*b21*a32+c12*c21*a13*c32*b31*a22-c12*c21*a13*b32*c31*a22-c12*c21*a13*c31*b22*a32-2*c12*c21*a13*b31*c22*a32-2*c12*c21*a23*c32*b11*a32-c12*c21*a33*b12*c31*a22+c12*c21*a33*b11*c22*a32+c12*c21*a33*b11*c32*a22+c12*c21*a33*b21*c32*a12+c12*c22*a13*b32*c21*a31-2*c12*c22*a13*b32*c31*a21+c12*c22*a13*c31*b22*a31+c12*c22*b13*a32*c21*a31+c12*c22*b13*a32*c31*a21-2*c12*c22*b13*a31*c31*a22+c12*c22*a23*b32*c11*a31-2*c12*c22*a23*b32*c31*a11+c12*c22*a23*c31*b12*a31-2*c12*c22*c23*a32*b31*a11+c12*c22*c23*a32*b11*a31+c12*c22*c23*a31*b31*a12-2*c12*c22*a33*b12*c21*a31-2*c12*c22*a33*c11*b22*a31+c12*c22*a33*c11*b32*a21+c12*c22*a33*b22*c31*a11+c12*c22*a33*c21*b32*a11+c12*c22*b33*a31*c21*a12-2*c12*c22*c33*a31*b11*a22-2*c12*c22*c33*a31*b21*a12+c12*c22*c33*a21*b31*a12+c12*c22*c33*a11*b21*a32+c12*c22*c33*a11*b31*a22+c12*c22*b23*a32*c31*a11+c12*c23*c32*a31*b11*a22+c12*c23*c32*a31*b21*a12-2*c12*c23*c32*a21*b11*a32-2*c12*c23*c32*a21*b31*a12+c12*c23*c32*a11*b21*a32+c12*c23*c32*a11*b31*a22-4*c12*c23*b32*a31*c21*a12+2*c12*c23*b32*a21*c31*a12+2*c12*c23*b32*a11*c21*a32-c12*c23*c31*a32*b22*a11-c12*c23*c31*a22*b12*a31-c12^2*a23*b32*c21*a31+2*c12^2*a23*b32*c31*a21-c12^2*a23*c31*b22*a31-2*c11*c13*c32*b31*a22^2-2*c11*c13*c22*b21*a32^2+c11*c21*b13*a32^2*c22+c11*c21*b23*a32^2*c12+2*c11*a13*b31*c22^2*a32-c11*a33*b11*c22^2*a32-c11*a33*c22^2*b31*a12-c11*b13*a31*c22^2*a32+2*c11*b33*a32*c22^2*a11-c11*b33*a12*c22^2*a31+c11*c23*c12*b21*a32^2+c11*c23*b11*c22*a32^2+c11*c31*b13*a22^2*c32+c11*c31*b33*a22^2*c12+2*c11*a13*b21*c32^2*a22-c11*a23*b21*c32^2*a12+2*c11*b23*a22*c32^2*a11-c11*b23*a12*c32^2*a21+c11*c33*b11*c32*a22^2+c11^2*b23*a32*c32*a22+c22*a23*b32*c11^2*a32+c22*a33*c11^2*b22*a32-2*c32*a23*c11^2*b22*a32+c32*a23*c11^2*b32*a22+c32*a33*b22*c11^2*a22+c12*a33*b12*c21^2*a32+c12*a13*b32*c21^2*a32-2*c12*a33*c21^2*b32*a12+c12*a13*b22*c31^2*a22-2*c12*a23*b22*c31^2*a12-c12^2*c23*a32*b21*a31+2*c12^2*c23*a32*b31*a21-c12^2*c23*a31*b31*a22+2*c12^2*a33*b22*c21*a31-c12^2*c33*a21*b21*a32+2*c21*a23*b31*c12^2*a32-c21*a33*c12^2*b31*a22-c31*a23*c12^2*b21*a32-c12*c22*c13*b22*a31^2-c12*c32*c13*b32*a21^2-c12*c32*c33*b12*a21^2-c12^2*c23*a31*b32*a21-c12^2*c33*a21*b22*a31+c13*c21*c12*b21*a32^2-c13*b31*a12*c22^2*a31-c13*a31*b11*c22^2*a32+c13*c31*b11*c32*a22^2+2*c13*b21*a22*c32^2*a11-c13*b21*a12*c32^2*a21-c13*a21*b11*c32^2*a22-2*c21*c23*c12*b11*a32^2-2*c21*c23*c32*b31*a12^2+c21*c31*b23*a12^2*c32+c21*c31*b33*a12^2*c22-c21*a13*b11*c32^2*a22-c21*a13*b21*c32^2*a12+2*c21*a23*b11*c32^2*a12-c21*b13*a22*c32^2*a11+2*c21*b13*a12*c32^2*a21-c21*b23*a11*c32^2*a12+c21*c33*c22*b31*a12^2+c21*c33*b21*c32*a12^2+c21^2*b13*a32*c32*a12+c21^2*b33*a12*c12*a32-2*c22*a13*b12*c31^2*a22+c22*a13*b22*c31^2*a12+c22*a23*b12*c31^2*a12-c22^2*a13*b32*c11*a31+2*c22^2*a13*b32*c31*a11-c22^2*a13*c31*b12*a31-c22^2*b13*a32*c31*a11+2*c22^2*b13*a31*c31*a12+2*c22^2*a33*b12*c11*a31-c22^2*a33*b12*c31*a11-c22^2*a33*c11*b32*a11-c22^2*b33*a12*c31*a11+2*c22^2*c33*a12*b11*a31-c22^2*c33*a12*b31*a11-c22^2*c33*a11*b11*a32-c31*a13*c22^2*b31*a12-c22^2*c13*a31*b32*a11-c22^2*c33*a11*b12*a31-c22*c32*c33*b22*a11^2+c23*c31*c22*b31*a12^2-c23*b11*a22*c32^2*a11+2*c23*b11*a12*c32^2*a21-c23*a11*b21*c32^2*a12+c31^2*b13*a22*c22*a12+c31^2*b23*a12*c12*a22-2*c31*c33*c12*b11*a22^2-2*c31*c33*c22*b21*a12^2-c32^2*a13*b22*c11*a21+2*c32^2*a13*b22*c21*a11-c32^2*a13*c21*b12*a21-c32^2*a23*b12*c21*a11-c32^2*a23*c11*b22*a11-c32^2*c23*a11*b12*a21+c12*c32*c33*a21*b21*a12-2*c12*c32*c33*a22*b21*a11+c12*c32*c33*a22*b11*a21+2*c12*c33*b22*a31*c21*a12-c12*c33*c21*a32*b12*a21-c12*c33*c21*a22*b12*a31+2*c12*c23*a31*b12*c21*a32+c12*c31*a13*c22*b21*a32-2*c12*c31*a13*b21*c32*a22+c12*c31*a23*b11*c22*a32+c12*c31*a23*c22*b31*a12+c12*c31*a23*b21*c32*a12-2*c12*c31*a33*c22*b11*a22-2*c12*c31*a33*c22*b21*a12-2*c12*c32*a13*b22*c21*a31+c12*c32*a13*c21*b32*a21-2*c12*c32*b13*a21*c21*a32+c12*c32*b13*a22*c31*a21+c12*c32*b13*a22*c21*a31+c12*c32*a23*b12*c21*a31-2*c12*c32*a23*b12*c31*a21+c12*c32*a23*c11*b22*a31-2*c12*c32*a23*c11*b32*a21+c12*c32*b23*a21*c31*a12+c12*c32*b23*a11*c21*a32-2*c12*c32*b23*a11*c31*a22+c12*c32*a33*b22*c11*a21-2*c12*c32*a33*b22*c21*a11+c12*c32*a33*c21*b12*a21+c12*c32*b33*a22*c21*a11+2*c32^2*a23*b12*c11*a21-c12^2*c33*a22*b31*a21-c21*c33*a12*b11*c22*a32-2*c22*c23*a31*b11*c32*a12-c13*c21*a12*c32*b21*a32-2*c12*c22*b23*a31*c31*a12+c12*c32*a13*b22*c31*a21-c11*c22*c33*a12*b32*a21+c13*c22*c32*a21*b31*a12+c11^2*b33*a22*c22*a32+2*c31*a33*b11*c22^2*a12+2*c13*c22*c31*a22*b12*a31-c21*c22*c33*a12*b12*a31-c11*c12*c23*a32*b32*a21+c12*c22*b33*a21*c31*a12-4*c22*c33*b12*a11*c31*a22+c11*c22*a23*c32*b31*a12-2*c12*c22*b33*a11*c21*a32+2*c23*c32*b12*a11*c31*a22+c23*c31*b21*c32*a12^2-c12^2*b33*a22*c31*a21+2*c11*c22*c13*a31*b22*a32-c12^2*b23*a32*c21*a31-c12^2*a33*b22*c31*a21+2*c12*c33*b22*a11*c31*a22+2*c12^2*b33*a21*c21*a32+c11*c12*a23*c32*b31*a22+c12*c32*a23*b22*c31*a11+2*c11*c12*c23*a31*b32*a22-c21*c32*a23*b12*c31*a12+2*c13*c21*a12*c32*b31*a22+2*c31*a33*b21*c12^2*a22-2*c11*c22*b33*a22*c32*a11-c23*c31*a22*b11*c32*a12-4*c11*c32*c13*a21*b22*a32-2*c22*c32*a13*b22*c31*a11-c12*c13*a21*b32*c21*a32-c11*c12*c33*a22*b22*a31+c12*a23*b12*c31^2*a22-c21*c32*a13*b22*c31*a12+2*c11*c22*c23*a31*b32*a12-2*c11*c22*b23*a32*c32*a11+c22*c32*c33*a11*b11*a22-c31*a23*c12^2*b31*a22+c12*c22*a33*b12*c31*a21+c12*c32*b23*a31*c21*a12+c12*c22*b33*a11*c31*a22-c12*c13*a31*b22*c21*a32-c12*c22*c23*b12*a31^2-c21*c33*a12*c12*b21*a32-c22*c32*c23*b32*a11^2+c22*c32*c13*a21*b32*a11+2*c22*c33*a11*b22*c31*a12+2*c12*c21*a33*b22*c31*a12-c11*c32*c23*a22*b32*a11-c23*c32*a11*b22*c31*a12-c12*c23*b32*a11*c31*a22+2*c12^2*c33*a22*b21*a31-c12*c33*c21*a22*b32*a11+2*c12^2*b23*a31*c31*a22-c21*c33*a22*c12*b31*a12+2*c11*c12*a23*c31*b22*a32-c11*b13*a21*c32^2*a22-c31*a13*b11*c22^2*a32+2*c13*b31*a32*c22^2*a11+c13*c21*b11*c22*a32^2+2*c21*c33*a22*c12*b11*a32+c12*c13*a31*c22*b31*a22+2*c11*c32*c13*a22*b22*a31-2*c12*c32*b33*a21*c21*a12-c23*c31*a22*c12*b31*a12-2*c22*a33*c11^2*b32*a22-c11*a23*b11*c32^2*a22+c12*c32*a23*c21*b32*a11-2*c13*c22*c32*a11*b31*a22+2*c12*c23*c31*a12*b22*a31-c12^2*a33*c21*b32*a21+2*c21*c23*a32*c12*b31*a12+2*c23*c31*a22*c12*b11*a32-c21*c33*a22*b11*c32*a12+c22*c32*a13*b12*c21*a31+c32*a33*b12*c21^2*a12-c21*a33*c12^2*b21*a32-c32^2*c13*a21*b22*a11-c12^2*b33*a22*c21*a31-c12*c33*b22*a11*c21*a32-4*c12*c33*b22*a21*c31*a12+c32*a13*c21^2*b32*a12-2*c32*a13*b12*c21^2*a32-c21*c22*a33*b12*c31*a12+c13*c31*c12*b31*a22^2-2*c12*c21*a23*c32*b31*a12-c11*c22*c23*a32*b32*a11+c12*c22*c33*a21*b11*a32-c11*c12*a23*b32*c21*a32-c11*c23*a12*b31*c22*a32-c21*c31*b33*a12*c12*a22+c12*c31*a13*c22*b31*a22+c11*c33*c12*b31*a22^2-4*c11*c22*c13*a31*b32*a22+c22*c32*c23*a11*b12*a31-c13*c22*a31*b12*c21*a32+c12*c21*a33*c22*b31*a12+c12*c31*a23*b11*c32*a22-c11*c12*c23*a31*b22*a32-c11*c32*a23*c21*b32*a12-c12*c23*c31*a32*b12*a21-c12^2*b23*a32*c31*a21+c22*c32*c33*a12*b21*a11-c11*c23*a32*b11*c32*a22-c11^2*b23*a32^2*c22-c11^2*b33*a22^2*c32+c12^2*c23*b22*a31^2+c12^2*c33*b32*a21^2-c21^2*b13*a32^2*c12-c21^2*b33*a12^2*c32+c22^2*c13*b12*a31^2+c22^2*c33*b32*a11^2-c31^2*b13*a22^2*c12-c31^2*b23*a12^2*c22+c32^2*c13*b12*a21^2+c32^2*c23*b22*a11^2+2*c12*c33*c21*a12*b32*a21+2*c12*c33*a21*b12*c31*a22+c12*c22*c13*a31*b32*a21+c12*c22*c23*a31*b32*a11+c12*c22*c33*a31*b12*a21+c12*c22*c33*a31*b22*a11-2*c12*c22*c33*a21*b32*a11+c12*c32*c13*a21*b22*a31+c12*c32*c23*a31*b12*a21-2*c12*c32*c23*a31*b22*a11+c12*c32*c23*a21*b32*a11+c12*c32*c33*a21*b22*a11-c13*c21*a32*c12*b31*a22-c13*c21*a32*b11*c32*a22-c13*c21*a12*b31*c22*a32+c13*c22*c32*a31*b11*a22+c13*c22*c32*a31*b21*a12+c13*c22*c32*a21*b11*a32-2*c13*c22*c32*a11*b21*a32+2*c13*c22*b32*a31*c21*a12-c13*c22*b32*a21*c31*a12-c13*c22*b32*a11*c21*a32+2*c13*c22*b32*a11*c31*a22-c13*c22*c31*a32*b12*a21-c13*c22*c31*a32*b22*a11-c13*c22*c31*a12*b22*a31-c13*c31*a22*c12*b21*a32-c13*c31*a22*b11*c22*a32+2*c13*c31*a12*c22*b21*a32-c13*c31*a12*c22*b31*a22-c13*c31*a12*b21*c32*a22-c13*c32*b22*a31*c21*a12+2*c13*c32*b22*a21*c31*a12+2*c13*c32*b22*a11*c21*a32-c13*c32*b22*a11*c31*a22+2*c13*c32*c21*a32*b12*a21-c13*c32*c21*a22*b12*a31-c13*c32*c21*a22*b32*a11-c13*c32*c21*a12*b32*a21-c13*c32*a21*b12*c31*a22-c21*c32*c33*a11*b22*a12+2*c21*c32*c23*a11*b32*a12+c21*c22*a13*c32*b11*a32+c21*c22*a13*c32*b31*a12-c21*c22*a13*b32*c31*a12+2*c21*c22*a13*c31*b12*a32-2*c21*c22*b13*a31*c32*a12+c21*c22*b13*a32*c32*a11-2*c21*c22*a33*b11*c32*a12+c21*c22*b33*a11*c32*a12-c21*c22*c33*a11*b32*a12+2*c21*c22*c33*a11*b12*a32,-c12*c21*b13*a31*c31*a22-2*c12*c21*c13*a32*b21*a31+4*c12*c21*c13*a32*b31*a21-2*c12*c21*c13*a31*b31*a22-2*c11*c12*a23*c32*b21*a31+c11*c12*a23*c32*b31*a21+2*c11*c12*a23*b32*c21*a31-c11*c12*a23*b32*c31*a21-c11*c12*a23*c31*b22*a31+c11*c12*a23*b31*c22*a31+2*c11*c12*b23*a32*c31*a21+c11*c12*c23*a32*b21*a31-2*c11*c12*c23*a32*b31*a21+c11*c12*c23*a31*b31*a22+c11*c12*a33*c22*b21*a31-2*c11*c12*a33*c22*b31*a21+2*c11*c12*a33*b22*c31*a21-c11*c12*a33*c21*b32*a21-c11*c12*b33*a21*c21*a32-c11*c12*b33*a22*c31*a21+2*c11*c12*b33*a22*c21*a31+c11*c12*c33*a21*b21*a32+c11*c12*c33*a22*b31*a21-2*c11*c12*c33*a22*b21*a31+c11*c13*a31*c22*b21*a32-c11*c13*a31*b22*c31*a22+2*c11*c13*a31*c21*b32*a22-2*c11*c13*a31*b21*c32*a22-c11*c13*a21*b32*c21*a32+2*c11*c13*a21*c31*b22*a32-2*c11*c13*a21*b31*c22*a32+2*c11*c21*a23*c32*b31*a12-c11*c21*a23*b31*c12*a32-c11*c21*a33*c12*b31*a22-c11*c21*a13*c32*b21*a32+2*c11*c21*a13*c32*b31*a22-c11*c21*a13*b31*c22*a32-c11*c21*a23*c32*b11*a32+2*c11*c21*a33*b11*c22*a32-c11*c21*a33*b21*c32*a12-c11*c21*c33*a32*b11*a22-c11*c21*c33*a32*b21*a12+2*c11*c21*c33*a22*b31*a12+c11*c22*a13*c32*b21*a31+2*c11*c22*a13*b32*c21*a31-c11*c22*a13*b32*c31*a21-c11*c22*b13*a32*c21*a31-c11*c22*b13*a32*c31*a21+c11*c22*a23*c32*b11*a31-2*c11*c22*a23*c32*b31*a11+2*c11*c22*a23*b32*c31*a11+2*c11*c22*a23*c31*b12*a31-c11*c22*b23*a31*c31*a12+4*c11*c22*c23*a32*b31*a11-2*c11*c22*c23*a32*b11*a31-2*c11*c22*c23*a31*b31*a12-c11*c22*a33*b12*c21*a31-c11*c22*a33*b12*c31*a21+c11*c22*a33*b11*c32*a21-c11*c22*a33*b22*c31*a11-c11*c22*a33*c21*b32*a11-2*c11*c22*a33*b21*c32*a11+2*c11*c22*b33*a31*c21*a12-c11*c22*b33*a21*c31*a12-c11*c22*b33*a11*c21*a32+2*c11*c22*b33*a11*c31*a22+c11*c22*c33*a31*b11*a22+c11*c22*c33*a31*b21*a12+c11*c22*c33*a21*b11*a32+c11*c22*c33*a21*b31*a12-2*c11*c22*c33*a11*b21*a32-2*c11*c22*c33*a11*b31*a22+c11*c23*c32*a31*b11*a22+c11*c23*c32*a21*b11*a32+c11*c23*c32*a21*b31*a12-2*c11*c23*c32*a11*b21*a32-2*c11*c23*c32*a11*b31*a22+2*c11*c23*b32*a31*c21*a12-c11*c23*b32*a21*c31*a12-c11*c23*b32*a11*c21*a32-c11*c23*c31*a32*b12*a21-c11*c23*c31*a32*b22*a11+2*c11*c23*c31*a22*b12*a31+2*c12*c21*a13*b32*c31*a21+c12*c31*c23*a21*b31*a12+c12*c31*c23*a11*b21*a32+c12*c31*c23*a11*b31*a22+c12*c31*a33*c22*b11*a21+c12*c31*a33*c22*b21*a11-2*c12*c31*c33*a22*b21*a11+c12*c31*c33*a22*b11*a21-c11*c23*a31*b12*c21*a32+2*c11*c31*a13*c22*b21*a32-c11*c31*a13*c22*b31*a22-c11*c31*c13*a22*b21*a32+2*c11*c31*a23*c12*b31*a22-c11*c31*a23*b11*c22*a32+2*c11*c31*a23*b11*c32*a22-c11*c31*a23*c22*b31*a12-c11*c31*a23*b21*c32*a12+2*c11*c31*c23*a32*b21*a12-c11*c31*a33*c22*b11*a22-c11*c31*a33*b21*c12*a22-c11*c31*c33*a22*b21*a12-c11*c32*a13*b22*c21*a31+2*c11*c32*a13*b22*c31*a21+2*c11*c32*b13*a21*c21*a32-c11*c32*b13*a22*c31*a21-c11*c32*b13*a22*c21*a31-c11*c32*a23*b12*c31*a21-c11*c32*a23*b22*c31*a11-c11*c32*a23*c21*b32*a11+2*c11*c32*b23*a21*c31*a12+2*c11*c32*b23*a11*c21*a32-c11*c32*b23*a11*c31*a22+2*c11*c32*a33*b22*c21*a11+2*c11*c32*a33*c21*b12*a21-c11*c32*b33*a21*c21*a12-c11*c32*b33*a22*c21*a11+4*c11*c32*c33*a22*b21*a11-2*c11*c32*c33*a22*b11*a21-c11*c33*b22*a31*c21*a12+2*c11*c33*b22*a21*c31*a12+2*c11*c33*b22*a11*c21*a32-c11*c33*b22*a11*c31*a22+2*c11*c33*c21*a32*b12*a21-c11*c33*c21*a22*b12*a31-c11*c33*c21*a22*b32*a11-c11*c33*a21*b12*c31*a22-2*c12*c13*a31*b22*c31*a21-2*c12*c13*a31*c21*b32*a21+c12*c21*a13*c32*b21*a31-2*c12*c21*a13*c32*b31*a21+2*c21*a33*c12^2*b31*a21+2*c31*a23*c12^2*b21*a31-c31*a23*c12^2*b31*a21-2*c13*b32*a31*c21^2*a12-c13*c22*b12*c21*a31^2-c13*c22*c11*b22*a31^2-2*c13*b22*a21*c31^2*a12+c13*b22*a11*c31^2*a22-c13*c32*b12*c31*a21^2+c21*c31*c23*b31*a12^2+c21*c31*c33*b21*a12^2+2*c21*a13*b11*c32^2*a21-c21*a23*b11*c32^2*a11+c21^2*a13*c32*b11*a32-2*c21^2*a13*c32*b31*a12+c21^2*a13*b31*c12*a32-2*c21^2*a33*c12*b11*a32+c21^2*a33*c12*b31*a12+c21^2*a33*b11*c32*a12+c21^2*c33*a12*b11*a32+c32*a13*b12*c21^2*a31+c32*b13*a31*c21^2*a12-2*c32*b13*a11*c21^2*a32-2*c32*a33*b12*c21^2*a11+2*c22*c23*b32*c31*a11^2+c22*a13*b12*c31^2*a21+c22*a13*b22*c31^2*a11+c22*b13*a21*c31^2*a12-2*c22*b13*a11*c31^2*a22-2*c22*a23*b12*c31^2*a11+c22*b23*a12*c31^2*a11-c22*c32*b23*a11^2*c31-c22*c32*b33*a11^2*c21-c22*c33*b22*c31*a11^2-c22^2*b13*a31*c31*a11-c22^2*b33*a11*c11*a31+2*c31*a13*b11*c22^2*a31-c31*a13*c22^2*b31*a11+c23*b12*a21*c31^2*a12-2*c23*b12*a11*c31^2*a22-c23*c32*b22*c31*a11^2-c11*a13*b31*c22^2*a31-c11*a33*b11*c22^2*a31+2*c11*a33*c22^2*b31*a11+c11*c31*c13*b31*a22^2+c11*c31*c33*b11*a22^2-c11*a23*b11*c32^2*a21+2*c11*a23*b21*c32^2*a11+c11^2*a23*c32*b21*a32-2*c11^2*a23*c32*b31*a22+c11^2*a23*b31*c22*a32-2*c11^2*a33*c22*b21*a32+c11^2*a33*c22*b31*a22+c11^2*a33*b21*c32*a22+c11^2*c33*a22*b21*a32+c22*b23*a32*c11^2*a31+c22*a33*c11^2*b22*a31+c22*a33*c11^2*b32*a21-2*c22*b33*a31*c11^2*a22-2*c23*b32*a31*c11^2*a22+c23*b32*a21*c11^2*a32+c23*a31*c11^2*b22*a32+c32*a23*c11^2*b22*a31+c32*a23*c11^2*b32*a21+c32*b23*a31*c11^2*a22-2*c32*a33*b22*c11^2*a21+c32*b33*a22*c11^2*a21+c33*b22*a31*c11^2*a22+c33*a21*c11^2*b32*a22+2*c12*c13*b22*c21*a31^2-2*c12*a13*b32*c21^2*a31+c12*a33*b12*c21^2*a31+c12*a33*c21^2*b32*a11-2*c12*b33*a31*c21^2*a12+c12*b33*a11*c21^2*a32-c12*c22*b23*a31^2*c11-c12*c23*b12*c21*a31^2-c12*c23*c11*b22*a31^2-2*c12*a13*b22*c31^2*a21+c12*a23*b12*c31^2*a21+c12*a23*b22*c31^2*a11-2*c12*b23*a21*c31^2*a12+c12*b23*a11*c31^2*a22-c12*c32*b13*a21^2*c31-c12*c32*b33*a21^2*c11-c12*c33*c11*b32*a21^2-2*c31^2*a13*c22*b21*a12+c31^2*a13*b21*c12*a22+c31^2*c13*a22*b21*a12+c31^2*a23*c12*b21*a12+c31^2*a23*b11*c22*a12+c31^2*c23*a12*b11*a22+2*c32*c33*b22*c21*a11^2-c32^2*b13*a21*c21*a11-c32^2*b23*a11*c11*a21+c12*c32*b13*a21*c21*a31+c12*c32*b23*a21*c11*a31-2*c12*c32*b23*a11*c21*a31+c12*c32*b23*a21*c31*a11+c12*c32*b33*a21*c21*a11+c12*c33*a21*b12*c21*a31+c12*c33*a21*c11*b22*a31-2*c12*c33*a11*b22*c21*a31+2*c12*c21*a13*c31*b22*a31+c12*c21*a23*c32*b31*a11-c12*c21*a23*b32*c31*a11-c12*c21*a23*c31*b12*a31+2*c12*c21*b23*a31*c31*a12+c12*c21*c23*a32*b11*a31+c12*c21*c23*a31*b31*a12-c12*c21*a33*b12*c31*a21-2*c12*c21*a33*b11*c32*a21-2*c12*c21*a33*c22*b31*a11-c12*c21*a33*b22*c31*a11+c12*c21*a33*b21*c32*a11+2*c12*c21*b33*a21*c31*a12-c12*c21*b33*a11*c31*a22+c12*c21*c33*a31*b11*a22-2*c12*c21*c33*a21*b11*a32-2*c12*c21*c33*a21*b31*a12+c12*c21*c33*a11*b31*a22+c12*c22*b13*a31*c31*a21+c12*c22*b23*a31*c31*a11-2*c12*c22*b33*a21*c31*a11+c12*c23*a31*c11*b32*a21+c12*c23*a31*b12*c31*a21-2*c12*c23*a11*b32*c31*a21+c12*c23*a11*c31*b22*a31-2*c12*c31*a13*c22*b21*a31+c12*c31*a13*c22*b31*a21-2*c12*c31*c13*a21*b21*a32-2*c12*c31*c13*a22*b31*a21+4*c12*c31*c13*a22*b21*a31+c12*c31*a23*b11*c32*a21+c12*c31*a23*c22*b31*a11-2*c12*c31*a23*b21*c32*a11-2*c12*c31*c23*a31*b11*a22-2*c12*c31*c23*a31*b21*a12+c12*c31*c23*a21*b11*a32+c13*c21*c32*a31*b21*a12+c13*c21*c32*a11*b21*a32+c13*c21*c32*a11*b31*a22+2*c13*c21*b32*a21*c31*a12-c13*c21*b32*a11*c31*a22-c13*c21*c31*a22*b12*a31+c13*c21*b31*a12*c22*a31+c13*c21*a31*b11*c22*a32-2*c13*c22*a11*b32*c31*a21+c13*c22*a11*c31*b22*a31-2*c13*c31*c22*a31*b11*a22-2*c13*c31*c22*a31*b21*a12+c13*c31*c22*a21*b11*a32+c13*c31*c22*a21*b31*a12+c13*c31*c22*a11*b21*a32+c13*c31*c22*a11*b31*a22-2*c13*c31*b21*a22*c32*a11+c13*c31*a21*b11*c32*a22+c13*c32*a21*b12*c21*a31+c13*c32*a21*c11*b22*a31+c13*c32*a11*b22*c31*a21-2*c21*c22*a13*c32*b11*a31+c21*c22*a13*c32*b31*a11-c21*c22*b13*a31*c31*a12+2*c21*c22*a33*b12*c31*a11+c21*c22*a33*b11*c32*a11-2*c21*c22*c33*a12*b11*a31+c21*c22*c33*a12*b31*a11-c21*c23*a31*b12*c31*a12-2*c21*c23*a31*b11*c32*a12-c21*c23*a11*b32*c31*a12-c21*c31*a13*c12*b31*a22-c21*c31*a13*b11*c32*a22+2*c21*c31*a13*c22*b31*a12+2*c21*c31*a13*b21*c32*a12-c21*c31*c13*a32*b21*a12-c21*c31*c13*a22*b31*a12+2*c21*c31*a23*c12*b11*a32-c21*c31*a23*c12*b31*a12-c21*c31*a23*b11*c32*a12-c21*c31*c23*a12*b11*a32+2*c21*c31*a33*c12*b11*a22-c21*c31*a33*c12*b21*a12-c21*c31*a33*b11*c22*a12-c21*c31*c33*a12*b11*a22-c21*c32*a13*b22*c31*a11+2*c21*c32*b13*a11*c31*a22+2*c21*c32*a23*b12*c31*a11-c21*c32*b23*a12*c31*a11-2*c21*c32*c33*a12*b21*a11-c21*c33*b12*a21*c31*a12+2*c21*c33*b12*a11*c31*a22-c21*c33*a11*b22*c31*a12-2*c22*c23*a31*b12*c31*a11-2*c22*c23*a31*c11*b32*a11-2*c22*c31*a13*b11*c32*a21+c22*c31*a13*b21*c32*a11+c22*c31*a23*b11*c32*a11+4*c22*c31*c23*a12*b11*a31-2*c22*c31*c33*a12*b11*a21+c22*c31*c33*a12*b21*a11+c22*c31*c33*a11*b11*a22-2*c22*c32*b13*a21*c11*a31+c22*c32*b33*a11*c11*a21+c22*c33*a21*b12*c31*a11+c22*c33*a21*c11*b32*a11+c23*c31*b11*a22*c32*a11-2*c23*c31*b11*a12*c32*a21+c23*c31*a11*b21*c32*a12+c23*c32*a21*b12*c31*a11+c23*c32*a21*c11*b32*a11+c23*c32*a11*c11*b22*a31+c23*c32*a11*b12*c21*a31-2*c32*c33*a21*b12*c21*a11-2*c32*c33*a21*c11*b22*a11+c12*c31*c33*a21*b21*a12+c11*c13*a21*c32*b21*a32-c21*c22*b33*a12*c31*a11+c33*b12*a31*c21^2*a12-c11*c31*c23*a32*b11*a22+2*c22*c23*b12*c11*a31^2+c12*c22*b33*a21*c11*a31+c32*b33*a12*c21^2*a11+c11^2*c23*a32*b31*a22-c11*c22*b23*a32*c31*a11-2*c13*c32*a11*b22*c21*a31+c12*c31*a13*b21*c32*a21+2*c21*c23*a11*c31*b12*a32-c13*c32*c11*b32*a21^2+c12*c21*a13*b31*c22*a31+c21^2*c13*a32*b31*a12-c11*c23*c31*a12*b22*a31+2*c11*c22*b13*a31*c31*a22+2*c21*c22*b13*a32*c31*a11-2*c32*b23*a21*c11^2*a32-c11*c13*a31*b22*c21*a32-2*c33*b12*a11*c21^2*a32-c11*c22*a13*c31*b22*a31-c13*c21*c31*a32*b22*a11+2*c11*c23*b32*a11*c31*a22-c21*c32*b13*a21*c31*a12-c11*c31*c23*a22*b31*a12+2*c13*c21*c31*a12*b22*a31+c13*a31*b12*c21^2*a32-c11*c32*b23*a31*c21*a12-c11*c21*a33*b11*c32*a22-c11*c31*a23*c12*b21*a32-c21*c31*a13*b11*c22*a32-2*c22*c31*c23*a12*b31*a11-c11*c21*c13*a32*b31*a22+c12*b13*a32*c21^2*a31+c12*c33*a11*c21*b32*a21-2*c11*c32*c33*a21*b21*a12+c21*c22*c33*a11*b11*a32+4*c21*c32*c33*a12*b11*a21+c11*c22*a13*c32*b31*a21-c23*c32*c21*b32*a11^2+c22*c32*b13*a11*c21*a31-2*c13*c21*c32*a21*b31*a12+c23*a11*b22*c31^2*a12+c12*c22*b33*a11*c21*a31-2*c22*a23*b32*c11^2*a31+c13*c32*a11*c21*b32*a21-c13*c21*c31*a32*b12*a21-2*c31^2*a23*c12*b11*a22+2*c12*c13*b32*c31*a21^2-c12^2*b33*a21*c21*a31+c13*c22*a11*b32*c21*a31+c12*c21*a23*c32*b11*a31+c13*c22*a31*b12*c31*a21+c11*c21*c23*b11*a32^2-c11*c21*a33*c22*b31*a12+c11*c13*a31*c22*b31*a22+c13*a21*b12*c31^2*a22-c21*a13*b21*c32^2*a11-c11*a13*b21*c32^2*a21-c21*c22*a13*b32*c31*a11+c33*a11*c21^2*b32*a12-c11*c12*a33*b22*c21*a31+c21*c23*a11*c32*b11*a32+c22*b33*a21*c11^2*a32+c22*c33*a11*c11*b22*a31-c12*c22*b13*a31^2*c21-c31*a33*b11*c22^2*a11-2*c12*c31*a23*b11*c22*a31-c22*c33*c21*b32*a11^2-c12*c33*b12*c31*a21^2-2*c22*c31*c23*a11*b11*a32-c21*c31*a13*c12*b21*a32-c11*c12*b23*a32*c21*a31+c12*c33*a11*b22*c31*a21+c22*c32*b13*a21*c31*a11+c13*c21*c32*a31*b11*a22+2*c32*c33*b12*c11*a21^2-2*c13*c21*c32*a21*b11*a32+c12*c23*a11*b32*c21*a31+c13*c22*a31*c11*b32*a21+c11*c21*c13*b21*a32^2-c11*c31*a13*b21*c32*a22+c11*c12*a33*b21*c32*a21+c12*c21*c33*a31*b21*a12+c32*a13*c21^2*b32*a11-2*c33*b22*a21*c11^2*a32+c12*b13*a22*c31^2*a21+2*c11*c21*a33*c12*b21*a32+2*c21*c31*c13*a32*b11*a22-2*c21*c32*c33*a11*b11*a22+2*c11*c31*a33*c22*b21*a12+c11*c13*a21*c32*b31*a22-c11*c33*c21*a12*b32*a21+c12*c21*a33*b11*c22*a31-c11*c32*a13*c21*b32*a21-c31*a33*b21*c12^2*a21-2*c13*c21*b31*a32*c22*a11+c21*c23*a11*c32*b31*a12-c11*c12*b23*a31*c31*a22+c13*c31*b21*a12*c32*a21+c13*b32*a11*c21^2*a32-2*c22*c33*a21*b12*c11*a31+c22*c33*a11*b12*c21*a31-c21*a23*b31*c12^2*a31-c21*a33*c12^2*b21*a31-c11*c32*a23*b12*c21*a31-c21*c32*a13*b12*c31*a21-c11*c21*c23*a32*b31*a12+c11*c23*c32*a31*b21*a12-c11*c13*a21*b32*c31*a22-c12*c21*b13*a32*c31*a21+c31^2*a13*c22*b11*a22+c22*c32*b23*a11*c11*a31-2*c12*c21*c23*a32*b31*a11+c12*c21*c33*a11*b21*a32-c21*c22*a13*c31*b12*a31-2*c23*c32*a21*b12*c11*a31-c12^2*b23*a31*c31*a21-c12*c21*b23*a32*c31*a11-c11^2*c23*b21*a32^2-c11^2*c33*b31*a22^2+c12^2*b23*a31^2*c21+c12^2*b33*a21^2*c31-c21^2*c13*b11*a32^2-c21^2*c33*b31*a12^2+c22^2*b13*a31^2*c11+c22^2*b33*a11^2*c31-c31^2*c13*b11*a22^2-c31^2*c23*b21*a12^2+c32^2*b13*a21^2*c11+c32^2*b23*a11^2*c21,c12*c22*c33*a13*b21*a32-2*c12*c22*c23*b31*a32*a13+c12*c22*c23*a33*b11*a32+c12*c22*c23*a33*b31*a12+c12*c22*a33*c13*b32*a21-2*c12*c22*a33*c13*b22*a31+c12*c22*a33*c23*b32*a11+c12*c22*a33*c33*b12*a21+c12*c22*a33*c33*b22*a11+2*c11*c32*a23*c23*b12*a32+2*c11*c32*a23*c33*b22*a12+2*c11*c32*a33*b22*a22*c13-c11*c32*a33*c23*b12*a22-c11*c32*a33*c23*b22*a12-c11*c33*b13*a22*c22*a32-c11*c33*b23*a22*c32*a12-c11*c33*b23*a22*c12*a32+2*c11*c33*b23*a12*c22*a32-c12*c13*a23*b32*c21*a32+2*c12*c13*a23*c31*b22*a32-2*c12*c13*a23*b31*c22*a32+c12*c13*a33*c22*b31*a22-c12*c13*a33*b22*c21*a32-c12*c13*a33*b22*c31*a22+2*c12*c13*a33*c21*b32*a22-2*c12*c13*a33*b21*c32*a22-2*c12*c13*b23*a31*c32*a22+c12*c13*b23*a32*c32*a21+c12*c13*b23*a31*c22*a32+2*c12*c13*c23*a31*b32*a22-c12*c13*c23*a32*b32*a21-c12*c13*c23*a31*b22*a32+c12*c13*b33*a21*c32*a22-2*c12*c13*b33*a21*c22*a32+2*c12*c13*c33*a21*b22*a32-c12*c13*c33*a22*b22*a31+c12*c21*a13*c32*a32*b23+2*c12*c21*a13*b32*a32*c23-2*c12*c21*a13*b33*c22*a32-c12*c21*a13*c33*b32*a22-2*c12*c21*a23*b33*c32*a12+2*c12*c21*a23*c33*b32*a12-c12*c21*a23*c33*b12*a32+c12*c21*a33*b13*c32*a22+c12*c21*a33*b23*c32*a12+2*c12*c21*a33*c23*b12*a32+c12*c21*a33*b33*c22*a12-c12*c21*a33*c33*b12*a22+2*c12*c21*a33*c33*b22*a12-2*c12*c22*a13*a23*c31*b32+c12*c22*a13*a33*b32*c21+c12*c22*a13*a33*c31*b22-2*c12*c22*a13*c33*b32*a21+c12*c22*a13*c33*b22*a31+c12*c22*b13*c31*a32*a23+c12*c22*a23*a33*c31*b12+c12*c22*a23*a33*b32*c11-2*c12*c22*a23*c33*b32*a11+c12*c22*a23*c33*b12*a31+c12*c22*b23*c31*a32*a13-2*c12*c22*b23*a33*c31*a12+c13*c23*c12*b21*a32^2+c13*c23*b11*c22*a32^2+c13*c31*b13*a22^2*c32+c13*c31*b33*a22^2*c12-c13*a23*b21*c32^2*a12-c13*b13*a21*c32^2*a22+2*c13*b23*a22*c32^2*a11-c13*b23*a12*c32^2*a21+c13*c33*b11*c32*a22^2+c13^2*a32*c22*b31*a22+c13^2*a32*b21*c32*a22+c22*c13^2*a32*b32*a21+c22*c13^2*a31*b22*a32-2*c22*c13^2*a31*b32*a22-2*c32*c13^2*a21*b22*a32+c32*c13^2*a22*b22*a31+c32*c13^2*a21*b32*a22-2*c21*c23*b13*a32^2*c12-2*c21*c23*b33*a12^2*c32-c21*a13*b13*c32^2*a22-c21*a13*b23*c32^2*a12+c21*c33*b23*a12^2*c32+c21*c33*b33*a12^2*c22-c22*c32*a13^2*b32*c21+c22*c33^2*a12*b12*a21-c33*b13*a32*c22^2*a11-c33*b33*a11*c22^2*a12-c22^2*a13*b32*a31*c13-c22^2*a13*a33*c31*b12+2*c22^2*a13*c33*b32*a11-c22^2*a13*c33*b12*a31-c22^2*b13*c31*a32*a13-c22^2*a33*c13*b32*a11+2*c22^2*a33*c13*b12*a31-c22^2*b33*a13*c31*a12-c22^2*c33*a13*b31*a12+2*c22^2*c33*b11*a12*a33+c23*c31*b23*a12^2*c32+c23*c31*b33*a12^2*c22-c23*a13*b11*c32^2*a22-c23*b13*a22*c32^2*a11+2*c23*b13*a12*c32^2*a21-c23*b23*a11*c32^2*a12+c23*c33*c22*b31*a12^2+c32*c23^2*a11*b32*a12+c23^2*a32*c12*b31*a12+c23^2*a32*b11*c32*a12-2*c32*c23^2*a11*b12*a32+c32*c23^2*a12*b12*a31-2*c31*c33*b13*a22^2*c12-2*c31*c33*b23*a12^2*c22-c32^2*a13*b22*a21*c13-c32^2*a13*a23*c21*b12-c32^2*a13*a23*b22*c11-c32^2*a13*c23*b12*a21+2*c32^2*a13*c23*b22*a11+2*c32^2*a23*c13*b12*a21-c32^2*a23*c13*b22*a11-c32^2*a23*b12*a11*c23+c33^2*a22*c12*b21*a12+c12*c22*c33*a13*b31*a22+c12*c22*c33*a23*b31*a12+c12*c22*c33*a23*b11*a32-2*c12*c22*c33*a33*b11*a22-2*c12*c23*a23*c32*b31*a12+2*c12*c23*a23*b32*c31*a12-c12*c23*a23*c31*b12*a32+c12*c23*a13*c32*b21*a32+c12*c23*a13*c32*b31*a22-c12*c23*a13*b32*c31*a22-c12*c23*a33*b12*c31*a22+c12*c23*a33*b11*c32*a22+2*c12*c23*a33*b22*c31*a12+c12*c23*a33*b21*c32*a12+c12*c23*b13*a31*c32*a22-2*c12*c23*b13*a32*c32*a21+c12*c23*b13*a31*c22*a32+c12*c23*b23*a32*c32*a11+c12*c23*b23*a31*c32*a12-2*c12*c23*b33*a32*c22*a11+c12*c23*b33*a12*c22*a31-2*c12*c23*b33*a12*c32*a21-c12*c23*c33*a32*b12*a21-c12*c23*c33*a32*b22*a11-c12*c23*c33*a22*b12*a31-c12*c23*c33*a22*b32*a11+2*c12*c23*c33*a12*b22*a31+2*c12*c23*c33*a12*b32*a21-2*c12*c31*a13*b23*c32*a22+2*c12*c31*a13*b22*a22*c33+c12*c31*a23*b13*c32*a22+c12*c31*a23*b23*c32*a12+2*c12*c31*a23*c33*b12*a22-4*c12*c31*a23*c33*b22*a12+c12*c32*a13*a23*c31*b22+c12*c32*a13*c23*b32*a21-2*c12*c32*a13*a33*c21*b22-2*c12*c32*a23*c13*b32*a21+c12*c32*a23*c13*b22*a31+c12*c32*a23*c23*b12*a31+c12*c32*a23*a33*b22*c11-2*c12*c32*a23*c33*b12*a21+c12*c32*a23*c33*b22*a11+c12*c32*a33*b22*a21*c13+c12*c32*a33*c23*b12*a21-2*c12*c32*a33*c23*b22*a11-2*c12*c32*c33*b21*a22*a13+c12*c32*c33*a23*b21*a12+c12*c32*c33*a23*b11*a22+c12*c33*b13*a21*c32*a22+c12*c33*b13*a21*c22*a32-2*c12*c33*b13*a22*c22*a31+c12*c33*b23*a32*c22*a11-2*c12*c33*b23*a22*c32*a11-2*c12*c33*b23*a12*c22*a31+c12*c33*b33*a22*c22*a11+c12*c33*b33*a21*c22*a12-c22*c23*a33*b12*c31*a12-2*c22*c23*a33*b11*c32*a12-2*c22*c23*b13*a31*c32*a12+c22*c23*b13*a32*c32*a11+c22*c23*b33*a11*c32*a12-c22*c23*c33*a11*b32*a12-c22*c23*c33*a12*b12*a31+c22*c31*a13*b23*c32*a12+2*c22*c31*a13*c33*b22*a12-2*c22*c31*a23*b13*c32*a12+2*c22*c31*a23*b12*a12*c33+c22*c32*a13*c13*b32*a21+c22*c32*a13*c13*b22*a31+c22*c32*a13*a23*c31*b12+c22*c32*a13*a23*b32*c11+c22*c32*a13*c23*b12*a31+c22*c32*a13*a33*c21*b12+c22*c32*a13*a33*b22*c11+c22*c32*a13*c33*b12*a21+c22*c32*a23*b12*a11*c33-2*c22*c32*a33*c13*b12*a21+c22*c32*a33*c13*b22*a11+c22*c32*a33*b12*a11*c23+c22*c32*c33*a13*b21*a12-2*c22*c32*c33*b11*a12*a23+c22*c33*b13*a22*c32*a11-2*c22*c33*b13*a12*c32*a21+c22*c33*b23*a11*c32*a12-c13*c21*b23*a32*c32*a12-c13*c21*b33*a22*c12*a32-c13*c22*a23*b32*c31*a12-c13*c22*a33*b12*c21*a32-2*c13*c22*a13*c32*b21*a32-2*c13*c22*a13*c32*b31*a22-c13*c22*a13*b32*c21*a32-c13*c22*a13*c31*b22*a32+c13*c22*a23*c32*b11*a32+2*c13*c22*a33*b12*c31*a22+c13*c22*a33*b11*c32*a22+c13*c22*a33*b21*c32*a12+c13*c22*b13*a31*c32*a22+c13*c22*b13*a32*c32*a21+c13*c22*b23*a31*c32*a12-c13*c22*c23*a32*b32*a11+2*c13*c22*c23*a31*b32*a12-2*c13*c22*b33*a22*c32*a11-c13*c22*c33*a32*b12*a21-c13*c22*c33*a32*b22*a11+2*c13*c22*c33*a22*b12*a31-c13*c22*c33*a12*b22*a31-c13*c22*c33*a12*b32*a21-c13*c23*a32*c12*b31*a22-c13*c23*a32*b11*c32*a22-c13*c23*a12*c32*b21*a32+2*c13*c23*a12*c32*b31*a22-c13*c23*a12*b31*c22*a32-c13*c31*b23*a22*c32*a12-c13*c31*b23*a22*c12*a32-c13*c31*b33*a22*c22*a12+2*c13*c32*a23*b12*c21*a32-c13*c32*a23*b12*c31*a22+2*c13*c32*a23*b22*c31*a12-c13*c32*a23*c21*b32*a12-c13*c32*a33*b22*c21*a12-c13*c32*a33*c21*b12*a22+2*c13*c32*c23*a32*b12*a21+2*c13*c32*c23*a32*b22*a11-c13*c32*c23*a22*b12*a31-c13*c32*c23*a12*b22*a31-c13*c32*c23*a12*b32*a21-c13*c32*c33*a21*b12*a22-c13*c32*c33*a22*b22*a11+2*c13*c32*c33*a21*b22*a12-c13*c33*a22*c12*b21*a32+2*c13*c33*a12*c22*b21*a32-c13*c33*a12*c22*b31*a22+c21*c22*a13*c32*a32*b13+c21*c22*a13*b33*c32*a12-c21*c22*a13*c33*b32*a12+2*c21*c22*a13*c33*b12*a32-2*c21*c22*a33*b13*c32*a12-c21*c22*a33*b12*a12*c33+2*c21*c23*b13*a32*c32*a12+2*c21*c23*b33*a12*c12*a32+2*c21*c32*a13*c23*b32*a12-4*c21*c32*a13*c23*b12*a32+2*c21*c32*a13*c33*b12*a22-c21*c32*a13*c33*b22*a12-c21*c32*a23*b12*a12*c33+2*c21*c32*a33*b12*a12*c23-c21*c33*b13*a22*c32*a12+2*c21*c33*b13*a22*c12*a32-c21*c33*b13*a12*c22*a32+2*c22*c23*a13*c31*b12*a32-c23*c32*c33*a11*b22*a12+2*c23*c33*a22*c12*b11*a32-c23*c33*a22*c12*b31*a12-c23*c33*a22*b11*c32*a12-c23*c33*a12*b11*c22*a32-c23*c31*b13*a22*c32*a12+2*c23*c31*b13*a22*c12*a32-c23*c31*b23*a12*c12*a32-c23*c31*b33*a12*c12*a22+2*c23*c32*a13*b12*c31*a22-c23*c32*a13*b22*c31*a12-c23*c32*a23*b12*c31*a12-c23*c32*c33*a12*b12*a21+2*c23*c32*c33*a11*b12*a22+2*c31*c33*b13*a22*c22*a12+2*c31*c33*b23*a12*c12*a22-2*c11*c13*b23*a32^2*c22-2*c11*c13*b33*a22^2*c32+2*c11*a13*b33*c22^2*a32-c11*a33*b13*c22^2*a32-c11*a33*b33*c22^2*a12+c11*c23*b13*a32^2*c22+2*c11*a13*b23*c32^2*a22-c11*a23*b13*c32^2*a22+c11*c33*b33*a22^2*c12-c12*c22*a33^2*b22*c11+c12*c23^2*a32*b32*a11-c12*c32*a23^2*b32*c11+c12*c33^2*a22*b22*a11-c12^2*a23*a33*b32*c21-c12^2*a23*a33*c31*b22+2*c12^2*a23*c33*b32*a21-c12^2*b23*c31*a32*a23-c12^2*b23*a33*c21*a32+2*c12^2*b23*a33*c31*a22-c12^2*c23*a33*b21*a32-c12^2*a33*c23*b32*a21-c12^2*b33*c21*a22*a33-c12^2*c33*a23*b21*a32-c12^2*c33*a23*b31*a22+2*c12^2*c33*b21*a22*a33-c23*b23*a31*c12^2*a32+2*c23*b33*a32*c12^2*a21-c23*b33*a22*c12^2*a31-c33*b23*a32*c12^2*a21+2*c33*b23*a22*c12^2*a31+2*c13*a13*b31*c22^2*a32-c13*a33*b11*c22^2*a32-c13*a33*c22^2*b31*a12+2*c13*b33*a32*c22^2*a11+c11*c12*a23*c32*a32*b23-c11*c12*a23*b32*a32*c23-2*c11*c12*a23*b33*c22*a32+c11*c12*a23*b33*c32*a22+c11*c12*a33*b23*c22*a32-c11*c12*a33*c23*b22*a32+2*c11*c12*a33*c23*b32*a22-c11*c12*a33*b22*a22*c33+2*c11*c13*b23*a32*c32*a22+2*c11*c13*b33*a22*c22*a32-2*c11*c22*a13*c32*a32*b23-c11*c22*a13*b32*a32*c23-2*c11*c22*a13*b33*c32*a22-c11*c22*a13*c33*b22*a32+c11*c22*a23*c32*a32*b13+2*c11*c22*a23*b32*a32*c13+c11*c22*a23*b33*c32*a12-c11*c22*a23*c33*b12*a32+c11*c22*a33*b13*c32*a22+2*c11*c22*a33*c13*b22*a32-4*c11*c22*a33*c13*b32*a22+c11*c22*a33*b23*c32*a12+2*c11*c22*a33*c33*b12*a22-c11*c22*a33*c33*b22*a12-c11*c23*b13*a32*c32*a22-c11*c23*b23*a32*c32*a12+2*c11*c23*b33*a22*c32*a12-c11*c23*b33*a22*c12*a32+2*c11*c32*a13*c23*b22*a32-c11*c32*a13*c23*b32*a22-c11*c32*a23*c23*b32*a12-2*c12*c33^2*a21*b22*a12-2*c12*c22*b13*a33*c31*a22+2*c22^2*b13*a33*c31*a12-c22^2*a33*b12*a11*c33+c12*c22*b33*a13*c31*a22+2*c11*c12*a23*c33*b22*a32-c13*c33*a12*b21*c32*a22+2*c11*c22*a13*c33*b32*a22+2*c12^2*c23*b31*a32*a23+c12*c33*b23*a12*c32*a21-c13*c32*a13*b22*c31*a22+2*c11*c32*a23*c13*b32*a22-c13*a23*b11*c32^2*a22-2*c22*c32*a13*c33*b22*a11-c21*c33*b23*a12*c12*a32-c12*c13*c33*a21*b32*a22+c13*c21*b13*a32^2*c22+c12*c13*a33*c22*b21*a32+2*c21*a23*b13*c32^2*a12+c12*c21*a13*b33*c32*a22+2*c13*c22*a33*c21*b32*a12+2*c13*c22*a13*b32*c31*a22-c11*c33*b33*a22*c22*a12+c12*c32*a13*a23*b32*c21+c12*c22*a23*b32*a31*c13+c12*c13*a23*c32*b31*a22+c12*c13*a23*c32*b21*a32+c12*c23^2*a31*b12*a32-2*c12*c32*a13*c23*b22*a31-c21*c33*b33*a12*c12*a22+c22*c23*a13*c32*b31*a12+c12*c13*b33*a22*c22*a31+c11*c33*b13*a22^2*c32+c13*c33*c12*b31*a22^2-4*c22*c31*a13*c33*b12*a22-c12*c13*a23*b32*c31*a22+c12*c23*b33*a22*c32*a11-c11*c32*a13*b22*a22*c33+2*c12^2*b33*a23*c21*a32+c12*c32*a23*a33*c21*b12-c13*c33*a22*b11*c22*a32-c13*c21*b33*a12*c22*a32+c22*c32*a23*c13*b32*a11-c22*c23*a13*b32*c31*a12-c23*a13*b21*c32^2*a12+2*c12^2*a33*c23*b22*a31-c12^2*a23*c33*b22*a31-4*c11*c32*a23*c13*b22*a32+2*c11*c22*a33*c23*b32*a12-c33*b33*a21*c12^2*a22-2*c22*c32*a23*a33*c11*b12-2*c11*c12*a33*b23*c32*a22+2*c13*c31*b23*a12*c22*a32+c12*c22*b33*a23*c31*a12+c22*c33^2*a11*b22*a12-2*c22*c33^2*a11*b12*a22-c11*a23*b23*c32^2*a12-c11*c12*a23*c33*b32*a22-c13*c22*c23*a31*b12*a32+c22*c23*a13*c32*b11*a32+c12*c32*a23*c23*b32*a11-c12*c32*a23^2*c31*b12-c13*c31*b13*a22*c22*a32+c13*c22*b33*a12*c32*a21-c23*c31*b13*a12*c22*a32+c22*c32*c33*a13*b11*a22-c12^2*a23*b32*a31*c23+2*c33*b13*a12*c22^2*a31+2*c13*c21*b33*a22*c32*a12+2*c13*c32*a13*b22*c21*a32-c12*c21*a13*c33*b22*a32-c11*c23*b33*a12*c22*a32+2*c23*a23*b11*c32^2*a12-c13*c21*b13*a32*c32*a22+c12*c33^2*a21*b12*a22-2*c12*c22*c33*a33*b21*a12-c12*c22*a33^2*c21*b12+c33^2*a22*b11*c22*a12+c13*c21*b23*a32^2*c12+2*c13*c22*c33*a22*b32*a11+2*c22*c23*c33*a11*b12*a32-c11*c22*a23*c33*b32*a12+c22*c31*a13*b13*c32*a22-c11*c22*a33*c23*b12*a32+c23*c33*b21*c32*a12^2-c12^2*b33*a23*c31*a22-c13*c32*a13*c21*b32*a22-c13*c32*c23*a22*b32*a11-c13*b13*a31*c22^2*a32-2*c12*c23*a23*c32*b11*a32-c22^2*c33*a13*b11*a32-c22*c32*a13^2*c31*b22+c12*c22*a13*b32*a31*c23+c12*c21*a33*b13*c22*a32+c13*c22*a23*c32*b31*a12-c12*c23*a13*c31*b22*a32-2*c12*c22*a33*c23*b12*a31+c11*c23*b23*a32^2*c12-c13*c22*a23*c31*b12*a32-c13*c22*a33*b22*c31*a12-4*c12*c21*a33*c23*b32*a12-c11*c32*a23*c33*b12*a22-c13*b33*a12*c22^2*a31-c12^2*c23*a33*b31*a22-c12^2*a33*b22*a21*c33+c12*c32*a13*b22*a21*c33-c23*c33*a12*c12*b21*a32-c22^2*a13*a33*b32*c11+2*c13*a13*b21*c32^2*a22-2*c12*c23^2*a31*b32*a12-2*c13*c22*b23*a32*c32*a11-2*c22*c32*a23*c13*b12*a31-2*c12*c21*a23*c32*a32*b13+c11*c12*a33*c22*a22*b33-2*c22*c32*a13*c23*b32*a11+c12^2*a23^2*c31*b32+c12^2*a33^2*c21*b22-c13^2*c32*b31*a22^2-c13^2*c22*b21*a32^2+c22^2*a13^2*c31*b32+c22^2*a33^2*c11*b12-c23^2*c12*b11*a32^2-c23^2*c32*b31*a12^2+c32^2*a13^2*c21*b22+c32^2*a23^2*c11*b12-c33^2*c12*b11*a22^2-c33^2*c22*b21*a12^2,b11*b12*b23*c32^2*a21+b11*b22*a13*c32^2*b21-b11*c12*a33*c31*b22^2-b11*c13*c31*b22^2*a32-b11*c33*c11*b22^2*a32+2*b11*c33*b22^2*c31*a12-b11*c32*c33*b22^2*a11-b11*c12*c33*b22^2*a31+2*b11*c32*c13*b22^2*a31-2*b11*b22*b13*c32^2*a21+b11*b32*a13*b31*c22^2-b11*c13*c21*b32^2*a22+2*b11*c22*a23*b32^2*c11-b11*c23*c11*b32^2*a22+2*b11*c23*c21*b32^2*a12-2*b11*b32*b13*c22^2*a31+b11*b32*b33*c22^2*a11-b11*c12*c23*b32^2*a21-2*b11^2*c22*c33*b22*a32+b11^2*c22*c33*b32*a22+b11^2*c32*c23*b22*a32-b12*b13*b32*c21^2*a32+b12*b13*b31*c22^2*a31-b12*b13*b22*c31^2*a22+b12*b13*b21*c32^2*a21+b12*c12*a33*c32*b21^2-2*b12*c12*c33*b21^2*a32+b12*c32*c33*b21^2*a12-b12*b22*b23*c31^2*a12-2*b12*b23*b21*c32^2*a11+b12*c12*a23*b31^2*c22-2*b12*c12*c23*b31^2*a22-b12*b32*b33*c21^2*a12-2*b12*b33*c22^2*b31*a11-b12^2*c21*c31*a32*b23+2*b12^2*c21*b31*a32*c23+2*b12^2*c21*a33*c32*b21-b12^2*c21*b33*c31*a22-b12^2*c21*c33*b21*a32-b12^2*c22*c31*a31*b23+2*b12^2*c22*b33*c31*a21+2*b12^2*c22*c33*b31*a21-b12^2*c22*c33*b21*a31+2*b12^2*c23*c32*b21*a31-b12^2*c23*c32*b31*a21+2*b12^2*c31*a23*b31*c22-b12^2*c31*c23*b31*a22-b12^2*c32*c21*a21*b33-b13*c11*c31*b22^2*a32-b13*c12*c31*b22^2*a31+2*b13*c32*c11*b22^2*a31-b13*c32*b22^2*c31*a11+b13*b22*b21*c32^2*a11-b13*c11*c21*b32^2*a22-b13*c12*c21*b32^2*a21+2*b13*c22*c11*b32^2*a21-b13*c22*c21*b32^2*a11+b13*b32*c22^2*b31*a11-b21*c32*c33*b12^2*a21+b21*b22*a33*b31*c12^2+b21*b22*b33*c12^2*a31+b21*b32*a23*b31*c12^2-b21*c23*c11*b32^2*a12+2*b21*c12*a13*b32^2*c21-b21*c12*a23*b32^2*c11+2*b21*c13*c11*b32^2*a22-b21*c13*c21*b32^2*a12-b21*c22*a13*b32^2*c11-2*b21*b32*b23*c12^2*a31+b21*b32*b33*c12^2*a21-b21*c12*c13*b32^2*a21+2*b21*c12*c23*b32^2*a11-b21*c22*c13*b32^2*a11+b21^2*c12*c33*b32*a12-2*b21^2*c32*c13*b32*a12+b32*c12*a13*c32*b21^2-b22*b23*b32*c11^2*a32+b22*c12*a13*b31^2*c22+b22*c12*c23*b31^2*a12-2*b22*c13*c22*b31^2*a12-b22*b32*b33*c11^2*a22-2*b22*b33*c12^2*b31*a21-b22^2*c11*a13*b31*c32+2*b22^2*c11*b31*a32*c13-b22^2*c11*b33*c31*a12+2*b22^2*c12*b33*c31*a11+2*b22^2*c12*c33*b31*a11+2*b22^2*c31*a13*b31*c12-b22^2*c31*c13*b31*a12-b22^2*c32*c11*a11*b33-b23*c32*b12^2*c31*a21+b23*b32*c12^2*b31*a21-b23*c11*c21*b32^2*a12-b23*c12*c11*b32^2*a21+2*b23*c12*c21*b32^2*a11-b23*c22*c11*b32^2*a11-b31*c12*a33*b22^2*c11-b31*c12*c13*b22^2*a31-b31*c22*c23*b12^2*a31+b32*c22*c23*b11^2*a32+b32*c12*c13*b21^2*a32-b33*c12*c11*b22^2*a31+2*b11*b21*c32*c13*b32*a22+b11*b22*c12*a23*c31*b32-b11*b22*c12*b31*a32*c23-b11*b22*c12*a33*c32*b21+b11*b22*c12*a33*b32*c21-b11*b22*c12*a33*b31*c22-b11*b22*c12*b33*c31*a22-b11*b22*c12*c33*b31*a22-b11*b22*c13*c32*b31*a22+b11*b22*c13*b32*c21*a32+b11*b22*c13*b32*c31*a22+2*b11*b22*c13*b31*c22*a32+b11*b22*c22*a13*c31*b32+2*b11*b22*c22*b33*c11*a32+b11*b22*c23*b32*c11*a32-2*b11*b22*c23*b32*c31*a12+b11*b22*c32*a13*b32*c21-2*b11*b22*c32*a23*b32*c11-b11*b22*c32*b33*c11*a22+b11*b22*c33*c11*b32*a22-2*b11*b22*c33*c21*b32*a12-b11*b22*c12*c32*a31*b23+b11*b22*c12*b32*a31*c23+b11*b22*c12*c33*b32*a21-2*b11*b22*c22*b32*a31*c13-b11*b22*c22*b33*c32*a11+b11*b22*c22*c33*b32*a11-2*b11*b22*c32*c13*b32*a21-b11*b23*c12*b32*c31*a22-b11*b23*c22*b32*c11*a32+2*b11*b23*c32*c11*b32*a22-b11*b32*c12*a23*b31*c22-b11*b12*c23*c32*b21*a32+2*b11*b12*c22*c33*b21*a32-b11*b12*c22*c33*b31*a22+2*b11*b12*c22*c31*a32*b23-2*b11*b12*c22*a23*c31*b32-b11*b12*c22*a23*b31*c32-b11*b12*c22*b33*c31*a22+b11*b12*c22*a33*b32*c21-b11*b12*c22*a33*c32*b21+b11*b12*c22*a33*c31*b22+2*b11*b12*c23*c32*b31*a22-2*b11*b12*c23*b32*c21*a32+b11*b12*c23*b32*c31*a22+b11*b12*c23*c31*b22*a32+b11*b12*c32*a23*c31*b22+b11*b12*c32*a23*b32*c21-2*b11*b12*c32*a33*c21*b22+2*b11*b12*c32*c21*a22*b33-b11*b12*c22*c32*a31*b23+b11*b12*c22*b32*a31*c23+b11*b12*c22*c33*b22*a31-2*b11*b12*c32*c23*b22*a31+2*b11*b13*c22*b32*c31*a22-4*b11*b13*c22*c31*b22*a32-b11*b21*c12*b32*a32*c23+2*b31*b11*c12*c23*b32*a22-b31*b11*c22*c13*b32*a22+b31*b12*c12*a23*b32*c21+b31*b12*c12*c23*b32*a21-2*b31*b12*c22*c13*b32*a21+b31*b12*c22*c23*b32*a11+2*b31*b13*c12*c21*b32*a22-b31*b13*c22*c11*b32*a22-b31*b21*c12*c23*b32*a12+2*b31*b21*c22*c13*b32*a12-2*b31*b22*c12*a13*b32*c21+b31*b22*c12*a23*b32*c11+b31*b22*c22*a13*b32*c11+b31*b22*c12*c13*b32*a21-2*b31*b22*c12*c23*b32*a11+b31*b22*c22*c13*b32*a11-b31*b23*c12*c21*b32*a12+2*b31*b23*c22*c11*b32*a12-b32*b23*c11*c12*b31*a22+2*b32*b21*c22*c11*a12*b33-b32*b21*c12*c13*b31*a22-b32*b21*c12*b33*c21*a12-2*b32*b22*c12*b33*c21*a11+b33*b12*c22*c21*b32*a11+2*b11*b32*c12*b23*c22*a31+2*b11*b32*c22*b13*c32*a21-b11*b32*c22*b23*c32*a11-b12*b11*c22*b33*c21*a32-b12*b11*c22*b31*a32*c23-b12*b11*c32*b23*c31*a22-b12*b11*c32*b21*a22*c33-b22*b11*c32*b33*c21*a12+2*b12*b13*c21*c32*b31*a22+b12*b13*c21*b32*c31*a22+b12*b13*c21*c31*b22*a32-b12*b13*c21*b31*c22*a32-b12*b13*c22*c32*b21*a31-b12*b13*c22*c32*b31*a21+b12*b13*c22*c31*b22*a31+2*b12*b13*c31*c22*b21*a32-b12*b13*c31*c22*b31*a22-b12*b13*c31*b21*c32*a22-2*b12*b13*c32*b22*c21*a31+b12*b13*c32*c21*b32*a21-b12*b21*c12*a23*b31*c32+b12*b21*c12*a23*c31*b32-4*b12*b21*c12*c31*a32*b23+2*b12*b21*c12*b31*a32*c23-2*b12*b21*c12*a33*b32*c21+2*b12*b21*c12*b33*c21*a32-b12*b21*c13*c32*b31*a22+b12*b21*c13*b32*c21*a32+b12*b21*c13*c31*b22*a32-b12*b21*c13*b31*c22*a32+2*b12*b21*c22*a13*b31*c32-b12*b21*c22*b33*c31*a12-b12*b21*c22*b33*c11*a32-b12*b21*c23*c32*b31*a12+b12*b21*c23*b32*c11*a32+b12*b21*c23*b32*c31*a12-b12*b21*c32*b33*c21*a12-b12*b21*c32*b33*c11*a22-2*b12*b21*c33*c11*b32*a22-2*b12*b21*c33*b22*c31*a12+b12*b21*c33*c21*b32*a12+b12*b22*c11*a23*b31*c32+b12*b22*c11*c31*a32*b23-2*b12*b22*c11*b31*a32*c23-2*b12*b22*c11*b33*c21*a32+b12*b22*c11*c33*b31*a22-2*b12*b22*c12*b33*c31*a21+b12*b22*c12*b33*c21*a31+b12*b22*c13*c32*b31*a21+b12*b22*c13*b31*c22*a31-2*b12*b22*c21*b31*a32*c13+b12*b22*c21*a33*b31*c12+b12*b22*c21*b33*c31*a12+b12*b22*c21*c33*b31*a12+b12*b22*c31*c13*b31*a22+b12*b22*c31*c23*b31*a12+b12*b22*c32*b33*c11*a21-b12*b23*c11*c32*b31*a22+b12*b23*c11*b32*c21*a32-2*b12*b23*c11*b32*c31*a22-b12*b23*c11*b31*c22*a32+2*b12*b23*c12*c32*b21*a31-b12*b23*c12*c32*b31*a21-2*b12*b23*c12*b32*c21*a31+b12*b23*c12*b32*c31*a21-b12*b23*c12*b31*c22*a31-b12*b23*c21*c32*b31*a12+b12*b23*c21*b32*c31*a12+2*b12*b23*c22*c32*b31*a11+b12*b23*c22*b32*c11*a31+b12*b23*c32*c11*b32*a21+b12*b31*c13*c21*b32*a22+2*b12*b31*c22*b33*c11*a22+2*b12*b31*c22*b33*c21*a12+b12*b31*c23*c11*b32*a22-2*b12*b31*c23*c21*b32*a12+b12*b32*c11*c21*a22*b33-2*b12*b32*c12*c23*b21*a31+b12*b32*c13*c22*b21*a31+b12*b32*c13*b21*c32*a21-b12*b33*c12*c22*b21*a31+2*b12*b33*c12*c22*b31*a21-b12*b33*c12*b21*c32*a21+2*b13*b32*c12*c22*b21*a31-b13*b32*c12*c22*b31*a21-b13*b32*c12*b21*c32*a21-b13*b32*c22*b21*c32*a11+b13*b12*c22*b32*c21*a31+b13*b12*c32*b22*c31*a21-b13*b21*c12*b32*c21*a32-b13*b21*c22*b32*c11*a32+2*b13*b21*c32*c11*b32*a22-b13*b22*c11*c32*b31*a22+b13*b22*c11*b32*c21*a32+b13*b22*c11*b32*c31*a22+2*b13*b22*c11*b31*c22*a32+2*b13*b22*c12*c32*b31*a21+b13*b22*c12*b32*c21*a31+b13*b22*c12*b32*c31*a21-b13*b22*c22*c32*b31*a11-2*b13*b22*c22*b32*c11*a31+b13*b22*c22*b32*c31*a11-b13*b22*c31*c12*b31*a22-2*b13*b22*c32*c11*b32*a21+b13*b22*c32*c21*b32*a11+2*b21*b11*c12*c33*b22*a32+2*b21*b11*c32*c23*b32*a12-2*b21*b12*c32*a13*b32*c21-2*b21*b12*c32*a33*b22*c11+b21*b12*c32*c33*b22*a11+b21*b12*c12*c33*b22*a31+b21*b12*c22*c33*b32*a11-2*b21*b12*c32*c13*b22*a31+2*b21*b13*c12*c31*b22*a32-b21*b13*c32*c11*b22*a32+2*b21*b13*c32*c21*b32*a12-2*b21*b22*c12*a13*c31*b32-b21*b22*c12*b33*c31*a12-2*b21*b22*c13*b32*c11*a32+b21*b22*c13*b32*c31*a12+b21*b22*c32*a13*b32*c11+b21*b22*c33*c11*b32*a12+b21*b22*c12*b32*a31*c13-b21*b22*c12*b33*c32*a11-4*b21*b23*c32*c11*b32*a12-b21*b32*c12*a13*b31*c22+2*b21*b32*c12*b23*c32*a11-b21*b32*c12*b33*c22*a11+2*b22*b11*c12*c31*a32*b23+2*b22*b11*c32*b13*c31*a22-b22*b11*c32*b23*c11*a32+2*b32*b11*c12*c21*a22*b33+2*b32*b11*c22*b13*c21*a32-b32*b11*c22*c23*b31*a12-b32*b11*c22*b33*c21*a12-b22*b11*c32*c33*b21*a12+b22*b12*c21*a13*b31*c32-2*b22*b12*c22*c33*b31*a11+b22*b12*c23*c32*b31*a11-2*b22*b12*c31*a13*b31*c22+b22*b12*c32*b33*c21*a11+2*b22*b13*c31*c22*b31*a12-b22*b13*c31*b21*c32*a12-b22*b21*c12*b31*a32*c13-b22*b21*c12*b33*c11*a32+2*b22*b23*c11*c32*b31*a12+b22*b23*c11*b32*c31*a12-2*b22*b23*c12*b32*c31*a11+b22*b23*c32*c11*b32*a11-4*b22*b31*c22*c11*a12*b33+b22*b31*c23*c11*b32*a12+2*b22*b31*c12*b33*c21*a12-2*b22*b31*c13*c11*b32*a22+b22*b31*c13*c21*b32*a12+b22*b32*c11*b33*c21*a12+2*b22*b33*c12*c22*b31*a11-b23*b11*c22*b32*c31*a12+2*b23*b11*c32*c21*b32*a12+b23*b12*c22*b32*c31*a11+b23*b12*c32*b22*c31*a11+b23*b22*c12*b32*c11*a31-b23*b32*c12*c22*b31*a11+b12*b22*c12*b31*a31*c23-2*b23*b12*c32*c21*b32*a11-b13*b22*c12*b31*c22*a31-b21*b11*c22*c33*b32*a12-b11*b21*c22*b32*a32*c13+b22*b23*b31*c12^2*a31-2*b12*b22*c31*a23*b31*c12-b12^2*c21*c33*b31*a22-b11*b22*c12*b33*c21*a32+2*b12*b21*c32*b23*c11*a32+b12*c22*c23*b31^2*a12-b13*b22*c21*b31*c12*a32-b33*c22*b12^2*c21*a31+2*b12*b21*c32*b23*c31*a12+2*b11*c22*c13*b32^2*a21-b13*b21*c12*b32*c31*a22+b11*b12*c33*c21*b32*a22-b11*b32*c22*a13*c32*b21+2*b22*b31*c12*b33*c11*a22-b21*b22*c12*c33*b31*a12+2*b11*b13*c32*b22*c21*a32+b12*b21*c33*c11*b22*a32+b21*b12*c12*a33*c31*b22+2*b21*b22*c13*c32*b31*a12+b31*b12*c22*a13*b32*c21-b12*b21*c12*a33*b31*c22-b12^2*c21*a23*b31*c32-b22^2*c11*c33*b31*a12+2*b11*b22*c22*c32*a31*b13-2*b22*b12*c22*b33*c31*a11-2*b32*b12*c22*b33*c11*a21-b13*b22*c12*c32*b21*a31-2*b31*b12*c22*a23*b32*c11-2*b11*b12*c22*c33*b32*a21-2*b22*b12*c32*b23*c11*a31+2*b11*b22*c12*b33*c32*a21-b21*c32*a23*c31*b12^2+2*b12*b33*c22*b21*c32*a11-b11*b21*c12*c33*b32*a22-b32*b13*c21*c22*b31*a12+b22*c32*c33*b11^2*a22-2*b11^2*c32*c23*b32*a22+2*b11*b22*c12*a23*b31*c32+b12*b21*c22*a33*b32*c11-b31*c22*a33*c21*b12^2-b21*b22*c12*a13*b31*c32-4*b11*b13*c32*c21*b32*a22+b11*b12*b33*c22^2*a31+b12*b22*c11*a33*b31*c22+b11*b12*a33*b31*c22^2-b22*b23*c11*b31*c12*a32+b22*c22*a33*c32*b11^2-b11*b12*c22*b33*c32*a21-b11*c22*c23*b32^2*a11+b21*b12*c32*a13*c31*b22+2*b21*b23*c12*b32*c31*a12+2*b12*b21*c12*b33*c31*a22+2*b12^2*c31*b21*a22*c33+b33*b22*c12*c11*b32*a21+2*b12*b21*c12*c33*b31*a22+b32*c22*a23*c32*b11^2-b12*b13*c21*c32*b21*a32+2*b21*b22*c32*c11*a12*b33-b11*c12*a23*b32^2*c21-b22*b13*c21*c32*b31*a12-b12*b21*c22*c33*b31*a12+2*b11*c32*a33*b22^2*c11-2*b21*b12*c32*c23*b32*a11+b21*b22*c12*a33*b32*c11+b32*b22*c22*c11*a11*b33-b32*b21*c12*b33*c11*a22-b32*b11*c22*b33*c11*a22+b11*b12*c32*b22*a21*c33-b11*b32*c12*c22*a21*b33+b21*b22*c32*c13*b32*a11-2*b21*b22*c12*c33*b32*a11+2*b12^2*c32*b23*c21*a31+2*b12*b23*c21*b31*c12*a32+b11*b22*b23*c32^2*a11-2*b12*b22*c12*c33*b31*a21+b21*b12*c22*a13*c31*b32-2*b11*b12*c33*b22*c31*a22-b11*c32*a13*c31*b22^2-b21*b11*c32*c13*b22*a32-2*b13*b22*c21*b32*c31*a12+b12*c13*c32*b21^2*a32+b12*c13*c22*b31^2*a22+2*b11*b32*c12*a33*b21*c22-b21*b13*c22*b32*c31*a12+b22*c12*c13*b31^2*a22+b11*b12*c32*c23*b32*a21-b22*b23*c31*c12*b31*a12-b11*b32*c12*a23*c32*b21-b22*b23*c12*c32*b31*a11+2*b22*b11*c22*c33*b31*a12+b22*b12*c12*c31*a31*b23+b32*b12*c12*c21*a21*b33+b11*b12*a23*c32^2*b21-4*b12*b31*c12*c21*a22*b33+b12*b22*c22*b33*c11*a31+2*b32*b21*c12*b23*c11*a32-b22^2*c13*c32*b31*a11+b11*b22*c32*c23*b32*a11-b12*b23*c31*c22*b31*a12-b11*b12*c32*b23*c21*a32-b11*b22*c12*b33*c22*a31-b12^2*c31*a33*b21*c22-b22*b11*c23*c32*b31*a12+b12*b32*c12*b21*a21*c33-2*b12*b13*c22*b32*c31*a21+2*b22*b11*c22*b33*c31*a12-2*b12*b21*c13*b32*c31*a22-b22*b11*c32*b23*c31*a12-b11*c22*a13*b32^2*c21+b11*b12*c33*b22*c21*a32+2*b12*b23*c31*c12*b31*a22-b12^2*c31*c23*b21*a32-2*b11*b22*c22*a33*b32*c11-b11*b32*c12*b23*c32*a21-b11*b22*c22*a13*b31*c32+b12*b22*c11*b33*c31*a22-b11*b23*c12*b32*c21*a32+b12*b21*c32*a23*b32*c11-b22*a23*c32^2*b11^2-b32*a33*c22^2*b11^2-b12*a13*c32^2*b21^2-b12*a13*b31^2*c22^2+b12^2*b33*c21^2*a32+b12^2*b23*c31^2*a22+b13*b22^2*c31^2*a12+b13*c21^2*b32^2*a12-b32*a33*b21^2*c12^2-b22*a23*b31^2*c12^2+b22^2*b33*c11^2*a32+b23*c11^2*b32^2*a22,-c33*b23*a22*a11*c32*a12-c33*b23*a12*a32*c12*a21+2*c33*b23*a12*a32*c22*a11+2*c33*b23*a12*a22*c12*a31-c33*b33*a22*a11*c22*a12-a13*a23*b21*c32^2*a12-a13*b23*a12*c32^2*a21-a23*b13*a22*c32^2*a11+c33*a13*c12*b31*a22^2+c33*a13*b11*c32*a22^2+c33*b13*a22^2*c32*a11+c33*a23*c22*b31*a12^2-2*c12*a23*a33*c21*b32*a12+c12*a23*a33*b21*c32*a12+c12*a23*b13*a31*c32*a22+c12*a23*b13*a31*c22*a32-2*c12*a23*c13*a32*b32*a21+c12*a23*b23*a32*c32*a11+c12*a23*b23*a31*c32*a12+c12*a23*c23*a32*b32*a11-2*c12*a23*c23*a31*b32*a12+c12*a23*c23*a31*b12*a32-2*c12*a23*b33*a32*c22*a11+c12*a23*b33*a22*c32*a11+c12*a23*b33*a12*c22*a31-2*c12*a23*c33*a32*b12*a21+c12*a23*c33*a22*b12*a31-2*c12*a23*c33*a22*b32*a11+4*c12*a23*c33*a12*b32*a21+c12*a23*c13*a31*b32*a22+c12*a33*b13*a21*c32*a22+c12*a33*b13*a21*c22*a32-2*c12*a33*b13*a22*c22*a31+c12*a33*c13*a21*b22*a32-2*c12*a33*c13*a22*b22*a31+c12*a33*b23*a32*c22*a11-2*c12*a33*b23*a22*c32*a11+c12*a33*c23*a32*b12*a21-2*c12*a33*c23*a32*b22*a11-2*c12*a33*c23*a22*b12*a31+c12*a33*c23*a22*b32*a11+c12*a33*b33*a21*c22*a12-2*c12*a33*c33*a21*b22*a12+c12*a33*c13*a21*b32*a22+c12*a23*a33*b12*c21*a32-2*c12*a13*b33*a21*c22*a32+c12*a13*c33*a21*b22*a32+c12*a13*b33*a22*c22*a31+c12*a13*b33*a21*c32*a22+c12*a13*a33*c21*b32*a22-2*c12*a13*a33*b22*c21*a32-2*c12*a13*c23*a31*b22*a32+c12*a13*c23*a32*b32*a21+c12*a13*c23*a31*b32*a22-2*c12*a13*a23*b31*c22*a32+c12*a13*a23*c31*b22*a32-c13*a13*a32*b22*c31*a22-c13*b13*a32*a21*c32*a22-c13*b13*a22*a31*c22*a32-c13*a23*a32*c12*b31*a22-c13*a23*a12*c32*b21*a32-c13*a23*a12*b32*c21*a32+2*c13*b23*a32*a22*c32*a11-c13*b23*a32*a22*c12*a31-c13*b23*a12*a31*c32*a22-c13*c23*a32*a22*b12*a31-c13*c23*a32*a12*b22*a31-c13*c23*a32*a12*b32*a21+2*c13*c23*a12*a31*b32*a22-c13*a33*a22*c12*b21*a32-c13*a33*a22*b12*c21*a32+2*c13*a33*a12*c22*b21*a32-c13*a33*a12*c22*b31*a22-c13*a33*a12*b22*c21*a32-c13*a33*a12*b22*c31*a22+2*c13*a33*a12*c21*b32*a22-c13*a33*a12*b21*c32*a22+2*c13*b33*a22*a32*c22*a11-c13*b33*a22*a32*c12*a21-c13*b33*a22*a12*c22*a31+2*c13*b33*a22*a12*c32*a21-c13*b33*a12*a21*c22*a32-c13*c33*a22*a32*b22*a11-c13*c33*a22*a32*b12*a21-c13*c33*a22*a12*b22*a31-c13*c33*a22*a12*b32*a21+2*c13*c33*a12*a21*b22*a32-c21*a13*b23*a32*c32*a12+2*c21*a13*c23*a32*b32*a12+2*c21*a13*b33*a22*c32*a12-c21*a13*b33*a22*c12*a32-c21*a13*c33*a22*b32*a12+2*c21*a13*c33*a22*b12*a32-c21*a13*c33*a12*b22*a32+2*c21*b13*a23*a32*c32*a12-c21*b13*a33*a22*c32*a12+2*c21*b13*a33*a22*c12*a32+2*c21*a23*b33*a12*c12*a32-c21*a23*c33*a12*b12*a32-c21*b23*a33*a12*c12*a32+2*c21*c23*a33*a12*b12*a32-c21*a33*b33*a12*c12*a22-c21*a33*c33*a12*b12*a22+c22*a13*a23*b32*c11*a32-2*c22*a13*a23*b32*c31*a12+c22*a13*a33*b12*c21*a32+c22*a13*a23*c32*b11*a32-2*c22*a13*a33*b12*c31*a22+c22*a13*a33*c11*b22*a32-2*c22*a13*a33*c11*b32*a22+c22*a13*a33*b11*c32*a22+c22*a13*a33*b22*c31*a12+c22*a13*a33*c21*b32*a12+c22*a13*a33*b21*c32*a12+c22*a13*b13*a31*c32*a22+c22*a13*b13*a32*c32*a21+c22*a13*c13*a31*b22*a32-2*c22*a13*b23*a32*c32*a11-2*c22*a13*c23*a32*b32*a11+c22*a13*c23*a31*b12*a32-2*c22*a13*b33*a22*c32*a11+c22*a13*b33*a12*c32*a21-2*c22*a13*c33*a32*b22*a11+c22*a13*c33*a12*b22*a31-2*c22*a13*c33*a12*b32*a21+c22*a23*b13*a32*c32*a11+c22*a23*c13*a31*b32*a12+c22*a23*c13*a32*b32*a11-2*c22*a23*a33*b12*c11*a32+c22*a23*c33*a11*b12*a32+c22*a23*c33*a12*b12*a31+c22*a33*b13*a22*c32*a11-2*c22*a33*b13*a12*c32*a21-2*c22*a33*c13*a32*b12*a21+c22*a33*c13*a32*b22*a11+4*c22*a33*c13*a22*b12*a31-2*c31*a13*c33*a22^2*b12-c11*a23*c33*a22*b12*a32+2*c11*a23*c33*a12*b22*a32+2*c11*b23*a33*a12*c22*a32-c11*c23*a33*a22*b12*a32-c11*c23*a33*a12*b22*a32-c11*a33*b33*a22*c22*a12-c11*a33*c33*a22*b22*a12-2*c12*a13*a23*b32*c31*a22+c12*a13*a23*b32*c21*a32+c22*a33*c13*a12*b32*a21+c22*a33*b23*a11*c32*a12+c22*a33*c23*a11*b12*a32-2*c22*a33*c23*a12*b12*a31+c22*a33*c33*a12*b12*a21-2*c22*a33*c33*a11*b12*a22+c22*a33*c33*a11*b22*a12+c22*a33*c23*a11*b32*a12-c23*a13*a32*c12*b31*a22-c23*a13*a32*b11*c32*a22-c23*a13*a12*c31*b22*a32-c23*a13*a12*b31*c22*a32+2*c23*b13*a32*a22*c12*a31-c23*b13*a32*a12*c22*a31+2*c23*b13*a32*a12*c32*a21-c23*b13*a12*a31*c32*a22+2*c23*a23*a32*c12*b31*a12-c23*a23*a32*b12*c31*a12+2*c23*a23*a32*b11*c32*a12-c23*b23*a32*a11*c32*a12-c23*b23*a12*a31*c12*a32+2*c23*a33*a22*c12*b11*a32-c23*a33*a22*b12*c31*a12-c23*a33*a22*b11*c32*a12-c23*a33*a12*b11*c22*a32-c23*a33*a12*c12*b21*a32+2*c23*b33*a22*a11*c32*a12+2*c23*b33*a12*a32*c12*a21-c23*b33*a12*a22*c12*a31-c23*c33*a22*a11*b32*a12-c23*c33*a12*a32*b12*a21-c23*c33*a12*a32*b22*a11-c23*c33*a12*a22*b12*a31-c31*a13*b13*a22*c22*a32-c31*a13*b23*a22*c32*a12-c31*a13*b23*a22*c12*a32+2*c31*a13*b23*a12*c22*a32+2*c31*b13*a23*a22*c12*a32-c31*b13*a23*a12*c22*a32+2*c31*b13*a33*a22*c22*a12-c31*a23*b23*a12*c12*a32-c31*a23*b33*a12*c12*a22+2*c31*a23*c33*a12*b12*a22+2*c31*b23*a33*a12*c12*a22+c32*a23*c33*a11*b22*a12+c32*a23*c23*a11*b32*a12-2*c32*a23*c23*a11*b12*a32+c32*a23*c23*a12*b12*a31-2*c32*a23*c33*a12*b12*a21-2*c32*a13*a23*b12*c21*a32+c32*a13*a23*b12*c31*a22-2*c32*a13*a23*c11*b22*a32+c32*a13*a23*c11*b32*a22+c32*a13*a23*b22*c31*a12+c32*a13*a23*c21*b32*a12+c32*a13*a33*b22*c11*a22-2*c32*a13*a33*b22*c21*a12+c32*a13*a33*c21*b12*a22-2*c32*a13*c13*a21*b22*a32+c32*a13*c13*a22*b22*a31-2*c32*a13*c23*a22*b32*a11-2*c32*a13*c23*a12*b22*a31+c32*a13*c23*a12*b32*a21+c32*a13*c33*a21*b12*a22-2*c32*a13*c33*a22*b22*a11+c32*a13*c33*a21*b22*a12+c32*a13*c13*a21*b32*a22-2*c32*a23*a33*b12*c11*a22+c32*a23*a33*b12*c21*a12-2*c32*a23*c13*a32*b22*a11+c32*a23*c13*a22*b32*a11-2*c32*a33*c13*a21*b12*a22+c32*a33*c13*a21*b22*a12+c32*a33*c13*a22*b22*a11+c32*a33*c23*a11*b12*a22-2*c32*a33*c23*a11*b22*a12-2*c13*b33*a22^2*c32*a11+c21*a13*b23*a32^2*c12-2*c21*a13*c23*a32^2*b12-2*c21*b13*a23*a32^2*c12-2*c21*a23*b33*a12^2*c32+c21*a33*b33*a12^2*c22+c21*a33*c33*a12^2*b22-a13*a33*b11*c22^2*a32-a13*a33*c22^2*b31*a12-a13*b13*a31*c22^2*a32+2*a13*b33*a32*c22^2*a11-a13*b33*a12*c22^2*a31-a33*b13*a32*c22^2*a11+2*a33*b13*a12*c22^2*a31-a33*b33*a11*c22^2*a12-c22*a13^2*c32*b31*a22-c22*a13^2*b32*c21*a32+2*c22*a33^2*b12*c11*a22-c22*a33^2*b12*c21*a12+c23^2*a32*a11*b32*a12+c23^2*a12*a31*b12*a32-2*c23*a23*c12*b11*a32^2-2*c23*a23*c32*b31*a12^2+c23*b23*a11*c12*a32^2+c23*a33*c22*b31*a12^2+c23*a33*b22*c31*a12^2+c23*a33*b21*c32*a12^2-2*c23*b33*a12^2*c32*a21+c23*b33*a12^2*c22*a31+c11*b13*a33*a22^2*c32-2*c11*c13*a33*a22^2*b32+c11*a23*b23*a32^2*c12+c11*a23*c23*a32^2*b12+c11*a33*b33*a22^2*c12+c11*a13*c33*a22^2*b32-2*c11*a13*b33*a22^2*c32+c11*a13*c23*a32^2*b22-2*c11*a13*b23*a32^2*c22-a23*b23*a31*c12^2*a32+2*a23*b33*a32*c12^2*a21-a23*b33*a22*c12^2*a31-a33*b23*a32*c12^2*a21-a33*b33*a21*c12^2*a22-c12*a23^2*c32*b31*a12-c12*a23^2*b32*c11*a32+2*c12*a23^2*b32*c31*a12-c12*a23^2*c32*b11*a32-c12*a33^2*c22*b21*a12-c12*a33^2*b22*c11*a22+2*c12*a33^2*b22*c21*a12-c12*a33^2*c21*b12*a22+c13^2*a22*a31*b22*a32+c13*a13*b22*c21*a32^2-2*c13*a13*c32*b31*a22^2+c13*a13*b32*c31*a22^2-2*c13*a13*c22*b21*a32^2+c13*b13*a31*c32*a22^2+c13*b13*a21*c22*a32^2+c13*a23*c12*b21*a32^2+c13*a23*b12*c21*a32^2+c13*a23*b11*c22*a32^2-2*c13*b23*a32^2*c22*a11+c13*b23*a32^2*c12*a21+c13*c23*a32^2*b22*a11+c13*c23*a32^2*b12*a21+c12*a13*a23*c32*b31*a22+c12*a23*a33*b12*c31*a22+c12*a23*a33*c11*b22*a32+c12*a23*a33*c11*b32*a22+c12*a23*a33*b11*c22*a32+2*c11*a13*b33*a22*c22*a32-c11*a13*c33*a22*b22*a32-c11*b13*a23*a32*c32*a22-c11*b13*a33*a22*c22*a32+2*c11*c13*a23*a32*b32*a22+2*c11*c13*a33*a22*b22*a32-c11*a23*b23*a32*c32*a12+2*c11*a23*b33*a22*c32*a12-c11*a23*b33*a22*c12*a32+2*c33*a13*a12*c22*b21*a32-c33*a13*a12*c22*b31*a22-c33*a13*a12*b21*c32*a22-c33*b13*a22*a32*c22*a11+2*c33*b13*a22*a32*c12*a21+2*c33*b13*a22*a12*c22*a31+2*c33*a23*a22*c12*b11*a32-c33*a23*a22*c12*b31*a12-c33*a23*a12*b11*c22*a32+c33*a23*b21*c32*a12^2+c33*b23*a12^2*c32*a21-2*c33*a33*c12*b11*a22^2-2*c33*a33*c22*b21*a12^2+c33*b33*a11*c12*a22^2+c33*b33*a21*c22*a12^2+c33^2*a22*a11*b22*a12+c33^2*a12*a21*b12*a22+c13*a33*c12*b31*a22^2+c13*a33*b11*c32*a22^2-2*c31*b13*a33*a22^2*c12+c31*a23*b23*a12^2*c32+c31*a23*b33*a12^2*c22-2*c31*a23*c33*a12^2*b22-2*c31*b23*a33*a12^2*c22-c32*a13^2*b22*c31*a22-c32*a13^2*c21*b32*a22+2*c32*a23^2*b12*c11*a32-c32*a23^2*c11*b32*a12-a23*b23*a11*c32^2*a12-a13*a23*b11*c32^2*a22-2*c22*a13*c13*a31*b32*a22-c11*b23*a33*a22*c32*a12-c11*b23*a33*a22*c12*a32-2*c12*a23*b13*a32*c32*a21+c13*b33*a22^2*c12*a31-2*c12*a23*c33*a12*b22*a31-c33*b13*a22*a12*c32*a21-c23*a13*a12*b32*c31*a22-2*c12*a23*a33*b22*c31*a12-2*c33*b23*a12^2*c22*a31-c22*a13^2*c31*b22*a32+4*c12*a33*c23*a12*b22*a31-2*c12*a13*c33*a21*b32*a22+2*c13*a13*a32*b21*c32*a22-c11*a23*c23*a32*b32*a12+4*c32*a23*c13*a32*b12*a21+c12*a13*a33*c22*b21*a32+c12*a23*a33*c22*b31*a12+c12*a23*a33*b11*c32*a22+2*c11*c23*a33*a22*b32*a12+c12*a33*b23*a12*c32*a21+c22*a13*a23*c31*b12*a32+c31*a13*b13*a22^2*c32-c23*b33*a12*a32*c22*a11+c22*a13*a23*c32*b31*a12-2*c23*b13*a32^2*c12*a21+4*c22*a13*c33*a22*b32*a11+c23*b23*a31*c32*a12^2+c32*a13*c23*a22*b12*a31+2*c33*a33*a22*c12*b21*a12-c11*a13*c23*a32*b32*a22-c13*a23*a32*b12*c31*a22-c21*b13*a33*a12*c22*a32-c33*a13*a22*b11*c22*a32+c22*a13*b23*a31*c32*a12-2*c12*a33*c23*a12*b32*a21+2*c31*a13*c33*a22*b22*a12+c32*a23*c13*a12*b22*a31-c12*a23^2*c31*b12*a32+c13^2*a32*a21*b32*a22-2*c32*a23*c13*a12*b32*a21+2*c33*a33*a22*b11*c22*a12+2*a13*b23*a22*c32^2*a11+c22*a13*c13*a32*b32*a21+c12*a13*a33*c22*b31*a22+c12*a13*b23*a31*c22*a32+c12*a33*c33*a22*b22*a11-2*c12*a23*b33*a12*c32*a21-a23*a33*c12^2*b21*a32+c21*b23*a33*a12^2*c32-c33*b33*a12*a21*c12*a22-2*c12*a13*a33*b21*c32*a22+c23*b13*a32^2*c22*a11-2*c22*a33*c13*a22*b32*a11-a13*b13*a21*c32^2*a22-2*c33*b13*a22^2*c12*a31-2*c22*a23*a33*b11*c32*a12-c33*a23*a12*c12*b21*a32+2*c13*a13*a32*c22*b31*a22+2*c13*a23*a12*c31*b22*a32-c13*a33*a22*b11*c22*a32-c31*a13*b33*a22*c22*a12-c13*a23*a12*b32*c31*a22+c13*a33*b12*c31*a22^2+c12*a13*a33*b22*c31*a22-c32*a23^2*b12*c31*a12+c12*a13*b23*a32*c32*a21+c22*a13*c33*a32*b12*a21+c23*c33*a12^2*b32*a21+c31*a13*b33*a22^2*c12+2*c23*a13*a32*b12*c31*a22-2*c22*a13*c33*a22*b12*a31+c22*a23*a33*c11*b32*a12+c12*a13*a23*c32*b21*a32+c13*c33*a22^2*b12*a31+2*c22*a13^2*b32*c31*a22-c33*a13*a22*c12*b21*a32+c22*a23*a33*b12*c31*a12-2*c11*c13*a23*a32^2*b22-c11*a23*b33*a12*c22*a32+c13*c33*a22^2*b32*a11-2*c21*c23*a33*a12^2*b32-c33*b23*a22*a11*c12*a32-2*c12*a33*b23*a12*c22*a31+4*c32*a13*c23*a32*b22*a11-c21*a13*b13*a32*c32*a22+c32*a33*c23*a12*b12*a21-c22*a13^2*c32*b21*a32-c13*a13*a32*c21*b32*a22-c31*b13*a23*a22*c32*a12+c11*a33*c33*a22^2*b12+2*c13*b23*a32*a12*c22*a31-c23*b33*a22*a11*c12*a32-2*c22*a33*c13*a12*b22*a31+c12*a23*c33*a32*b22*a11+c23*a23*b32*c31*a12^2-a23*a33*c12^2*b31*a22+2*c23*c33*a22*a11*b12*a32+c12*a13*c33*a22*b22*a31+2*c32*a13^2*b22*c21*a32-c13*a23*a12*b31*c22*a32+c22*a13*c23*a31*b32*a12-c12*a33^2*c22*b11*a22-2*c22*a23*c33*a11*b32*a12+c23*a13*b11*c22*a32^2-c33*a23*a22*b11*c32*a12+2*c11*a13*b23*a32*c32*a22+c32*a23*c33*a11*b12*a22+2*c23*a13*a12*c32*b31*a22+c12*a23*c13*a31*b22*a32-c21*a13*b33*a12*c22*a32-c23*b13*a32*a22*c32*a11-c13*a23*a32*b11*c32*a22-2*c12*a13*b23*a31*c32*a22+c12*a33*c33*a21*b12*a22+c23*c33*a12^2*b22*a31+2*c13*a23*a12*c32*b31*a22-c23*a13*a12*c32*b21*a32+c11*b13*a23*a32^2*c22+c21*a23*c33*a12^2*b32-c11*a23*c33*a22*b32*a12+2*a23*b13*a12*c32^2*a21+c23*a13*c12*b21*a32^2+c12*a33*b33*a22*c22*a11-c22*a33^2*c11*b22*a12-c33*b13*a12*a21*c22*a32-c13*b23*a32*a12*c32*a21-c23*a33*a22*c12*b31*a12-2*c22*a23*b13*a31*c32*a12+2*a33*b23*a22*c12^2*a31+c21*a13*b13*a32^2*c22+c32*a23*a33*c11*b22*a12-2*c22*a23*c13*a31*b12*a32-c13*c23*a32*a22*b32*a11+c22*a23*b33*a11*c32*a12-2*c32*a13*c23*a32*b12*a21-2*c32*a23*c13*a22*b12*a31+a23^2*b31*c12^2*a32+a13^2*b31*c22^2*a32+a33^2*b11*c22^2*a12-c23^2*a31*b32*a12^2-c23^2*a11*b12*a32^2+a13^2*b21*c32^2*a22+a23^2*b11*c32^2*a12-c33^2*a11*b12*a22^2-c33^2*a21*b22*a12^2+a33^2*b21*c12^2*a22-c13^2*a31*b32*a22^2-c13^2*a21*b22*a32^2,-c21*a13*a23*c31*b12*a31+b33*a23*a21*c11^2*a32+b33*a33*a22*c11^2*a21+a23*a33*c11^2*b22*a31+a23*a33*c11^2*b32*a21+c11*a23^2*c32*b11*a31-2*c11*a23^2*c32*b31*a11+c11*a23^2*b32*c31*a11+c11*a23^2*b31*c12*a31+c11*a33^2*c22*b11*a21-2*c11*a33^2*c22*b21*a11+c11*a33^2*b22*c21*a11+c11*a33^2*b21*c12*a21+2*c12*a13*b23*a31^2*c21-c12*a13*c23*a31^2*b21-c12*a13*c33*a21^2*b31-c12*a33*b33*a21^2*c11-c12*a33*c33*a21^2*b11-c13^2*a31*a22*b31*a21+2*c13*a13*b22*c21*a31^2-c13*a13*c32*b31*a21^2+2*c13*a13*b32*c31*a21^2-c13*b13*a32*c31*a21^2-c13*a23*b12*c21*a31^2-c13*a23*b11*c22*a31^2-c13*b23*a31^2*c11*a22-c13*c23*a31^2*b11*a22-c13*a33*b12*c31*a21^2+2*c13*b33*a21^2*c31*a12-c13*b33*a21^2*c11*a32+c21*a13^2*c32*b21*a31-2*c21*a13^2*c32*b31*a21+c21*a13^2*c31*b22*a31-2*c21*a33^2*c12*b11*a21+c21*a33^2*c12*b21*a11+c21*a33^2*b11*c22*a11-2*b13*a33*a11*c21^2*a32-2*b33*a13*a31*c21^2*a12+b33*a13*a11*c21^2*a32-c22*a13*b23*a31^2*c11+2*c22*a13*c23*a31^2*b11+2*c22*b13*a23*a31^2*c11+2*c22*a23*b33*a11^2*c31+2*c22*c23*a33*a11^2*b31-c22*a13*b13*a31^2*c21-c23^2*a11*a32*b11*a31-c23*a13*b12*c21*a31^2-c23*a13*c11*b22*a31^2-c23*b13*a31^2*c21*a12-c23*a23*c32*b31*a11^2+2*c23*a23*b32*c31*a11^2-c23*b23*a32*c31*a11^2-c23*b23*a12*c11*a31^2-c23*a33*b22*c31*a11^2-c23*a33*c21*b32*a11^2-c23*a33*b21*c32*a11^2-c23*b33*a11^2*c21*a32-c23*c33*a11^2*b31*a22-2*c31*a13^2*c22*b21*a31+c31*a13^2*b21*c32*a21+a13*a23*b12*c31^2*a21+b13*a13*a22*c31^2*a21+b13*a23*a21*c31^2*a12-2*b13*a23*a11*c31^2*a22-2*b23*a13*a21*c31^2*a12+b23*a13*a11*c31^2*a22+b23*a23*a12*c31^2*a11-2*c31*a23^2*c12*b11*a31+c31*a23^2*c12*b31*a11+c31*a23^2*b11*c32*a11-c32*a13*b33*a21^2*c11-c32*a23*b33*a11^2*c21+2*c32*a23*c33*a11^2*b21+2*c32*b23*a33*a11^2*c21-c33^2*a21*a12*b21*a11-2*c12*a13*b33*a21*c21*a31+c12*a13*c33*a21*b21*a31+c12*b13*a23*a31*c31*a21+c12*b13*a33*a21*c21*a31-2*c12*c13*a23*a31*b31*a21-c11*b23*a23*a32*c31*a11-c11*b23*a33*a31*c21*a12+2*c11*b23*a33*a21*c31*a12+2*c11*b23*a33*a11*c21*a32-c11*b23*a33*a11*c31*a22+2*c11*c23*a13*a32*b21*a31-c11*c23*a13*a32*b31*a21-c11*c23*a13*a31*b31*a22+2*c11*c23*a23*a32*b31*a11-c11*c23*a33*a31*b11*a22+2*c11*c23*a33*a31*b21*a12-c11*c23*a33*a21*b31*a12-c11*b33*a13*a21*c21*a32-c11*b33*a13*a22*c31*a21+2*c11*b33*a23*a31*c21*a12-c11*b33*a23*a21*c31*a12-c11*b33*a23*a11*c21*a32+2*c11*b33*a23*a11*c31*a22-c11*b33*a33*a21*c21*a12-c11*b33*a33*a22*c21*a11-c11*c33*a13*a21*b21*a32+2*c11*c33*a13*a22*b31*a21-c11*c33*a23*a31*b21*a12+2*c11*c33*a23*a21*b31*a12-c11*c33*a33*a22*b11*a21+2*c11*c33*a33*a22*b21*a11+2*c11*a23*a33*c22*b31*a11-c11*a23*a33*b22*c31*a11-c11*a23*a33*c21*b32*a11+2*c11*a23*a33*b21*c32*a11+2*c11*a13*a23*c32*b31*a21+2*c11*a13*a23*b32*c21*a31-c11*a13*a23*c31*b22*a31-c11*a13*a23*b31*c22*a31+2*c11*a13*a33*c22*b21*a31-c11*a13*a33*c22*b31*a21-c11*a13*a33*b22*c21*a31-c11*a13*a33*c21*b32*a21-c11*a13*a33*b21*c32*a21-c11*b13*a23*a32*c21*a31+2*c11*b13*a23*a31*c31*a22+2*c11*b13*a33*a21*c21*a32-c11*b13*a33*a22*c31*a21-c11*c13*a23*a32*b21*a31+2*c11*c13*a23*a31*b31*a22+2*c11*c13*a33*a21*b21*a32-c11*c13*a33*a22*b21*a31-c11*a23*a33*c12*b21*a31-c11*a23*a33*c12*b31*a21-c11*a23*a33*b12*c21*a31-c11*a23*a33*b12*c31*a21-c11*a23*a33*b11*c32*a21+c12*a13*c23*a31*b31*a21-2*c12*c13*a33*a21*b21*a31+c12*a23*b23*a31*c31*a11+c12*a23*c23*a31*b31*a11+c12*a23*b33*a21*c11*a31-2*c12*a23*b33*a21*c31*a11+c12*a23*c33*a21*b11*a31+c12*a23*c33*a21*b31*a11+c12*b23*a33*a21*c31*a11-2*c12*c23*a33*a21*b31*a11+c12*a33*b33*a21*c21*a11+c13*a13*a31*c22*b31*a21-2*c13*a13*a31*b22*c31*a21-2*c13*a13*a31*c21*b32*a21+c13*b13*a21*a32*c21*a31+c13*b13*a31*a22*c31*a21+c13*a23*a31*b11*c32*a21+c13*a23*a31*c11*b32*a21+c13*a23*a11*c32*b31*a21+c13*a23*a31*b12*c31*a21-2*c13*a23*a11*c32*b21*a31-2*c13*a23*a11*b32*c31*a21+c13*a23*a11*b31*c22*a31+c13*b23*a31*a11*c31*a22+c13*b23*a31*a21*c11*a32+c13*b23*a11*a32*c31*a21+c13*c23*a31*a21*b31*a12+c13*c23*a31*a21*b11*a32+c13*c23*a31*a11*b21*a32+c13*c23*a31*a11*b31*a22+c13*a33*a21*b12*c21*a31+c13*a33*a21*c11*b22*a31-2*c13*a33*a11*c22*b31*a21-2*c13*a33*a11*b22*c21*a31+c13*a33*a11*b22*c31*a21+c13*a33*a11*b21*c32*a21+c13*b33*a21*a31*c11*a22-2*c13*b33*a21*a11*c31*a22+c13*b33*a11*a22*c21*a31+c13*c33*a21*a31*b21*a12+c13*c33*a21*a31*b11*a22+c13*c33*a21*a11*b31*a22-2*c13*c33*a11*a22*b21*a31-c21*a13*a23*c32*b11*a31+2*c21*a13*a23*c32*b31*a11-c21*a13*a23*b32*c31*a11-c21*a13*a33*c12*b21*a31-c21*a13*a33*b12*c31*a21-c21*a13*a33*b11*c22*a31+2*c21*a13*a33*b11*c32*a21-c21*a13*a33*b22*c31*a11-c21*b13*a13*a32*c31*a21-c21*b13*a13*a31*c31*a22-c21*b13*a23*a31*c31*a12-c21*b13*a33*a21*c31*a12-c21*c13*a13*a32*b21*a31+2*c21*c13*a13*a32*b31*a21-c21*c13*a13*a31*b31*a22+2*c21*c13*a23*a32*b11*a31-c21*c13*a23*a32*b31*a11+2*c21*c13*a33*a31*b11*a22+2*c21*c13*a33*a11*b21*a32-c21*c13*a33*a11*b31*a22+2*c21*a23*a33*c12*b11*a31-c21*a23*a33*c12*b31*a11-c21*a23*a33*b11*c32*a11-c21*b23*a13*a32*c31*a11+2*c21*b23*a13*a31*c31*a12-c21*b23*a33*a12*c31*a11-c21*c23*a13*a32*b31*a11+2*c21*c23*a13*a31*b31*a12+2*c21*c23*a33*a11*b11*a32-c21*c23*a33*a12*b11*a31+2*c21*b33*a13*a21*c31*a12-c21*b33*a13*a11*c31*a22-c21*b33*a23*a12*c31*a11-c21*c33*a13*a31*b11*a22+2*c21*c33*a13*a31*b21*a12+2*c21*c33*a13*a21*b11*a32-4*c21*c33*a13*a21*b31*a12-c21*c33*a13*a11*b21*a32+2*c21*c33*a13*a11*b31*a22-c21*c33*a23*a12*b11*a31-c21*c33*a23*a11*b11*a32+2*c21*c33*a33*a12*b11*a21-c21*c33*a33*a11*b11*a22+c22*a13*b13*a31*c31*a21+c22*a13*b23*a31*c31*a11-2*c22*a13*b33*a21*c31*a11-2*c22*a13*c33*a21*b11*a31+c22*a13*c33*a21*b31*a11+c22*a13*c33*a11*b21*a31-2*c22*b13*a23*a31*c31*a11-2*c22*b13*a33*a21*c11*a31+c22*b13*a33*a21*c31*a11+c22*b13*a33*a11*c21*a31-2*c22*a23*b33*a11*c11*a31-2*c22*c23*a33*a11*b11*a31+c22*a33*b33*a11*c11*a21+c22*a33*c33*a11*b11*a21+c23*b13*a31*a11*c21*a32+c23*a13*a11*b32*c21*a31+c23*a13*a11*c32*b31*a21+c23*a13*a31*b12*c31*a21+c23*a13*a11*c32*b21*a31-2*c23*a13*a11*b32*c31*a21+c23*a13*a11*c31*b22*a31-2*c23*b13*a31*a11*c31*a22+c23*b13*a31*a21*c31*a12+c23*b13*a11*a32*c31*a21-2*c23*a23*a31*b12*c31*a11-2*c23*a23*a31*c11*b32*a11+c23*a23*a31*b11*c32*a11+c23*b23*a11*a32*c11*a31-2*c23*a33*a21*b12*c11*a31+c23*a33*a21*c11*b32*a11-2*c23*b33*a21*a12*c31*a11+c23*b33*a11*a31*c21*a12-2*c23*c33*a21*a12*b11*a31+c23*c33*a11*a31*b11*a22+c23*c33*a11*a21*b11*a32+2*c31*a13*a23*c12*b21*a31+2*c31*a13*a23*b11*c22*a31-c31*a13*a23*c22*b31*a11-c31*a13*a23*b21*c32*a11-c31*a13*a33*c22*b11*a21+2*c31*a13*a33*c22*b21*a11-c31*c13*a13*a21*b21*a32-c31*c13*a13*a22*b31*a21+2*c31*c13*a13*a22*b21*a31-4*c31*c13*a23*a31*b11*a22+2*c31*c13*a23*a31*b21*a12+2*c31*c13*a23*a21*b11*a32-c31*c13*a23*a21*b31*a12-c31*c13*a23*a11*b21*a32+2*c31*c13*a33*a22*b11*a21-c31*c13*a33*a21*b21*a12-c31*c13*a33*a22*b21*a11+2*c31*a23*a33*c12*b11*a21-c31*a23*a33*c12*b21*a11-c31*a23*a33*b11*c22*a11+2*c31*c23*a13*a31*b11*a22-4*c31*c23*a13*a31*b21*a12-c31*c23*a13*a21*b11*a32-c33*a23*c21*b32*a11^2+2*c33*b23*a11^2*c21*a32+2*c33*a33*b12*c11*a21^2+2*c33*a33*b22*c21*a11^2-c33*b33*a22*c21*a11^2-c31*c23*a23*a11*b11*a32+2*c31*c23*a23*a12*b11*a31-c31*c23*a33*a12*b11*a21+2*c31*c23*a33*a12*b21*a11-c31*c23*a33*a11*b11*a22+2*c31*c33*a13*a21*b21*a12-c31*c33*a13*a22*b21*a11-c31*c33*a23*a12*b11*a21+2*c31*c33*a23*a11*b11*a22+c32*a13*b23*a21*c11*a31+c32*a13*b33*a21*c21*a11+c32*b13*a23*a21*c31*a11+c32*b13*a23*a11*c21*a31-2*c32*b13*a33*a21*c21*a11+c32*a23*b23*a11*c11*a31+c32*a23*b33*a11*c11*a21-2*c32*a23*c33*a11*b11*a21-2*c32*b23*a33*a11*c11*a21-2*c33*a13*a11*b22*c21*a31+c33*a13*a11*b22*c31*a21+c33*a13*a21*b12*c21*a31+c33*a13*a21*c11*b22*a31+c33*b13*a21*a31*c21*a12-2*c33*b13*a21*a31*c11*a22-2*c33*b13*a21*a11*c21*a32+c33*b13*a11*a22*c21*a31-2*c33*a23*a21*b12*c11*a31+c33*a23*a21*b12*c31*a11+c33*a23*a21*c11*b32*a11+c33*a23*a11*c11*b22*a31+c33*a23*a11*b12*c21*a31+c33*b23*a11*a31*c11*a22+c33*b23*a21*a12*c31*a11-2*c33*b23*a11*a31*c21*a12-2*c33*b23*a11*a21*c11*a32-2*c33*a33*a21*c11*b22*a11+c33*b33*a21*a12*c21*a11+c33*b33*a11*a22*c11*a21+c13^2*a22*b21*a31^2-a13^2*b32*c21^2*a31-c11*c13*a23*a32*b31*a21-c11*b23*a13*a32*c21*a31-2*c12*b23*a33*a11*c21*a31-2*c12*a23*c33*a11*b21*a31+2*c31*c23*a13*a21*b31*a12-c23^2*a31*a12*b31*a11-c13*c23*a31^2*b21*a12-c13*a33*b11*c32*a21^2+b23*a33*a31*c11^2*a22-c31*a13*a33*b21*c12*a21-c11*b13*a33*a22*c21*a31-c21*c13*a33*a31*b21*a12-c13*a23*c11*b22*a31^2-c31*c23*a23*a12*b31*a11-c21*a13*a33*b21*c32*a11+c23*c33*a11*a31*b21*a12-2*c32*b13*a23*a21*c11*a31-c21*c23*a13*a32*b11*a31-c33*a13*c11*b32*a21^2-2*c22*a13*c23*a31*b31*a11+2*c11*a13*a33*b22*c31*a21+2*c12*c13*a23*a31^2*b21+2*c13*b23*a31^2*c21*a12+b13*a13*a32*c21^2*a31-c12*b13*a33*a21^2*c31-c13*b13*a22*c21*a31^2-4*c11*c33*a23*a11*b31*a22-2*c23*b13*a31*a21*c11*a32-c21*a13*a23*b31*c12*a31-c31*a13*a23*b11*c32*a21-c21*c13*a23*a31*b31*a12+2*c21*c13*a33*a21*b31*a12+c13*c33*a21*a11*b21*a32+c23*a33*a21*b11*c32*a11+c31*a13^2*c22*b31*a21+c23*a33*a11*b12*c21*a31+2*c21*b13*a23*a32*c31*a11-c13*c33*a21^2*b31*a12+2*c11*b33*a13*a22*c21*a31-c31*c33*a23*a12*b21*a11-c33*b13*a21^2*c31*a12-4*c21*c13*a33*a21*b11*a32-c11*b13*a23*a32*c31*a21+2*c23*a23*b12*c11*a31^2+2*c11*c23*a33*a21*b11*a32+c13*a33*a21*b11*c22*a31-c22*b23*a33*a11^2*c31-c21*a13*a33*c22*b31*a11-c11*b23*a23*a31*c31*a12+c12*b23*a33*a21*c11*a31+c23*b33*a21*a12*c11*a31-c11*c33*a23*a21*b11*a32-c13*a33*c11*b32*a21^2+c12*c23*a33*a11*b21*a31+2*c32*b13*a33*a21^2*c11+c13^2*a32*b31*a21^2+c13*a23*a11*c31*b22*a31-c31*c23*a13*a11*b31*a22+b33*a33*a12*c21^2*a11-c22*a23*c33*a11^2*b31+2*c12*a13*b33*a21^2*c31+c33*b23*a21*a12*c11*a31+c21*a13^2*b32*c31*a21+2*c21*b13*a33*a11*c31*a22+2*c11*c33*a23*a11*b21*a32+a13*a23*b22*c31^2*a11-c11*c23*a23*a31*b31*a12+c23*c33*a21*a12*b31*a11+2*c23*b33*a11^2*c31*a22-2*c23*b33*a11*a31*c11*a22-2*c13*b23*a31*a11*c21*a32+c22*b23*a33*a11*c11*a31+c22*a23*c33*a11*b11*a31-c12*b13*a23*a31^2*c21-c31*c33*a13*a22*b11*a21+c13*a23*a11*b32*c21*a31-c22*a33*c33*a11^2*b21-c32*a13*b13*a21^2*c31+c13*a33*a11*c22*b21*a31+c22*a13*b33*a11*c21*a31-c11*c33*a33*a21*b21*a12-2*b33*a23*a31*c11^2*a22+b13*a33*a31*c21^2*a12-c12*a23*c23*a31^2*b11+2*c21*c33*a23*a12*b31*a11-2*c32*a13*c33*a21*b21*a11-c11*a23*a33*b11*c22*a31-2*c13*b23*a31*a21*c31*a12-c33*a13*b12*c31*a21^2-c23*c33*a11^2*b21*a32-2*c13*c23*a11*a32*b31*a21+2*c12*c13*a33*a21^2*b31+c23*b33*a11*a21*c11*a32+2*c11*c23*a33*a11*b31*a22+b23*a23*a32*c11^2*a31+c22*a13*b33*a21*c11*a31-4*c11*c23*a33*a11*b21*a32-c13^2*a21*a32*b21*a31-c11*b23*a13*a31*c31*a22-c22*a33*b33*a11^2*c21+c13*a33*a11*c21*b32*a21+c11*a23^2*c31*b12*a31-c33^2*a11*a22*b11*a21+c33*a13*a11*c21*b32*a21+2*c11*c33*a23*a31*b11*a22-c11*c13*a33*a22*b31*a21-c11*c23*a23*a32*b11*a31+c21*a13^2*b31*c22*a31+2*c23*b13*a31^2*c11*a22-c11*a13*a23*b32*c31*a21+c12*c23*a33*a21*b11*a31+2*c21*a23*a33*b12*c31*a11+c23*b23*a31*a12*c31*a11-c31*a13*a23*c12*b31*a21-2*c23*a13*a31*b11*c32*a21+c33*b13*a21*a11*c31*a22-c33*b33*a12*c11*a21^2-2*b23*a33*a21*c11^2*a32+2*c33*b13*a21^2*c11*a32-c21*c23*a33*a12*b31*a11-c11*a13*a23*c32*b21*a31-c12*a23*b23*a31^2*c11+c13*b33*a21*a11*c21*a32-2*c33*a33*a21*b12*c21*a11+c23*a33*a21*b12*c31*a11-c13*a13*c22*b21*a31^2+a13*a33*b12*c21^2*a31+a13*a33*c21^2*b32*a11+2*c31*c13*a23*a11*b31*a22+c23*a13*a31*c11*b32*a21-c11*c33*a13*a22*b21*a31+c11*a33^2*c21*b12*a21+c12*a33*c33*a21*b21*a11+c32*a13*b13*a21*c21*a31-c21*c33*a33*a12*b21*a11+2*c11*b23*a13*a32*c31*a21+2*c31*c23*a13*a11*b21*a32-2*c12*a13*b23*a31*c31*a21-2*c13*b33*a21*a31*c21*a12+c12*a23*b33*a11*c21*a31-c33*a23*b22*c31*a11^2-c13*c33*a21^2*b11*a32+c13*a13*a31*b21*c32*a21+c23*a33*a11*c11*b22*a31-c33*b23*a11^2*c31*a22+2*c32*a13*c33*a21^2*b11-c32*a23*b23*a11^2*c31-2*c32*a13*b23*a11*c21*a31+2*c21*a13*a33*c12*b31*a21+c32*a13*b23*a21*c31*a11-a33^2*b12*c21^2*a11+c23^2*a32*b31*a11^2+c23^2*a12*b11*a31^2-a13^2*b22*c31^2*a21-a23^2*b12*c31^2*a11+c33^2*a12*b11*a21^2+c33^2*a22*b21*a11^2-a23^2*b32*c11^2*a31-a33^2*b22*c11^2*a21,b31*b23*a13*a11*c31*a22+b21*a13*a33*c12*b31*a21+a33^2*c22*b11^2*a21-b13^2*a32*c31*a21^2-b13^2*a22*c21*a31^2+a13^2*c32*b21^2*a31+a33^2*c12*b21^2*a11-b23^2*a32*c31*a11^2-b23^2*a12*c11*a31^2+a13^2*c22*b31^2*a21+a23^2*c12*b31^2*a11-b33^2*a12*c11*a21^2-b33^2*a22*c21*a11^2+a23^2*c32*b11^2*a31-2*b11*b33*a23*a11*c21*a32+b11*b33*a33*a21*c21*a12-2*b11*b33*a33*a22*c21*a11+b11*c33*a13*a22*b31*a21-2*b11*c33*a13*a22*b21*a31-2*b11*c33*a23*a31*b21*a12+b11*c33*a23*a21*b31*a12+b11*c33*a33*a21*b21*a12+b11*c33*a33*a22*b21*a11+b11*a23*a33*c22*b31*a11-2*b11*a23*a33*b22*c31*a11+b11*a23*a33*b21*c32*a11+b11*a13*a23*c32*b31*a21+b11*a13*a23*c31*b22*a31+b11*a13*a23*b31*c22*a31+b11*a13*a33*c22*b21*a31-2*b11*a13*a33*c22*b31*a21+b11*a13*a33*c21*b32*a21+b11*b13*a23*a32*c31*a21+b11*b13*a23*a32*c21*a31-2*b11*b13*a23*a31*c31*a22+b11*b13*a33*a22*c21*a31+b11*c13*a23*a32*b31*a21+b11*c13*a23*a32*b21*a31-2*b11*c13*a33*a21*b21*a32+b11*c13*a33*a22*b31*a21+b11*a23*a33*c12*b31*a21+b11*a23*a33*b12*c21*a31+b11*a23*a33*b12*c31*a21+2*b12*a13*c23*a31*b31*a21-b12*a13*b33*a21*c21*a31-b12*c13*a33*a21*b21*a31-b12*a23*b23*a31*c31*a11-b12*a23*b33*a21*c11*a31-b12*a23*b33*a21*c31*a11+2*b12*a23*b33*a11*c21*a31-b12*a23*c33*a21*b11*a31+2*b12*a23*c33*a21*b31*a11-b12*a23*c33*a11*b21*a31-b12*b23*a33*a21*c11*a31+2*b12*b23*a33*a21*c31*a11-b12*c23*a33*a21*b11*a31+2*b12*c23*a33*a11*b21*a31-b12*c23*a33*a21*b31*a11-b12*a33*b33*a21*c21*a11-b12*a33*c33*a21*b21*a11+2*b13*a13*a31*c22*b31*a21+2*b13*a13*a31*b21*c32*a21-b13*c13*a21*a32*b21*a31-b13*c13*a31*a22*b31*a21-b13*a23*a31*c11*b32*a21+2*b13*a23*a11*c32*b31*a21-b13*a23*a11*b32*c31*a21-b13*b23*a31*a11*c21*a32-b13*b23*a31*a11*c31*a22-b13*b23*a31*a21*c31*a12-b13*b23*a31*a21*c11*a32+2*b13*c23*a31*a21*b31*a12-b13*c23*a31*a21*b11*a32-b13*c23*a31*a11*b31*a22-b13*c23*a11*a32*b31*a21-b13*a33*a21*c11*b22*a31-b13*a33*a21*b11*c22*a31+2*b13*a33*a11*c22*b21*a31-b13*a33*a11*c22*b31*a21-b13*a33*a11*b22*c21*a31+2*b13*a33*a11*b22*c31*a21-b13*a33*a11*c21*b32*a21-b13*b33*a21*a31*c21*a12-b13*b33*a21*a31*c11*a22-b13*b33*a21*a11*c21*a32-b13*b33*a21*a11*c31*a22+2*b13*b33*a11*a22*c21*a31-b13*c33*a21*a31*b11*a22-b13*c33*a21*a11*b21*a32+2*b13*c33*a21*a11*b31*a22-b13*c33*a11*a22*b21*a31+b21*a13*a23*c32*b31*a11+b21*a13*a23*b32*c11*a31-2*b21*a13*a23*b32*c31*a11+b21*a13*a23*c31*b12*a31+b21*a13*a23*b31*c12*a31+b21*a13*a33*b12*c21*a31-2*b21*a13*a33*b12*c31*a21+b21*a13*a33*c11*b22*a31-2*b21*a13*a33*c11*b32*a21+b21*a13*a33*b22*c31*a11+b21*a13*a33*c21*b32*a11+b21*b13*a13*a32*c21*a31-2*b21*b13*a13*a32*c31*a21+b21*b13*a13*a31*c31*a22-2*b21*b13*a23*a32*c11*a31+b21*b13*a23*a32*c31*a11-2*b21*b13*a33*a31*c11*a22+b21*b13*a33*a31*c21*a12+4*b21*b13*a33*a21*c11*a32-2*b21*b13*a33*a21*c31*a12+b21*b13*a33*a11*c31*a22+b21*c13*a13*a32*b31*a21+b21*c13*a13*a31*b31*a22-2*b21*c13*a23*a32*b31*a11+b21*c13*a23*a31*b31*a12-2*b21*c13*a33*a11*b31*a22+b21*a23*a33*b12*c31*a11+b21*a23*a33*c11*b32*a11+b21*b23*a13*a32*c31*a11+b21*b23*a13*a32*c11*a31-2*b21*b23*a13*a31*c31*a12+b21*b23*a33*a12*c31*a11+b21*b23*a33*a12*c11*a31+b21*c23*a13*a32*b31*a11-2*b21*c23*a13*a31*b31*a12-2*b21*b33*a13*a31*c21*a12-2*b21*b33*a13*a21*c11*a32+4*b21*b33*a13*a21*c31*a12+b21*b33*a13*a11*c21*a32-2*b21*b33*a13*a11*c31*a22+b21*b33*a23*a12*c11*a31+b21*b33*a23*a11*c11*a32-2*b21*b33*a33*a12*c11*a21+b21*b33*a33*a11*c11*a22+b21*b33*a33*a12*c21*a11-2*b21*c33*a13*a21*b31*a12+b21*c33*a23*a12*b31*a11-b22*a13*c13*a31*b31*a21-b22*a13*b33*a21*c31*a11-b22*a13*b33*a11*c21*a31+2*b22*a13*c33*a21*b31*a11-b22*a13*c33*a11*b21*a31+2*b22*c13*a33*a21*b11*a31-b22*c13*a33*a21*b31*a11-b22*c13*a33*a11*b21*a31+2*b22*a23*c33*a11*b11*a31-b22*c23*a33*a11*b11*a31-b22*a33*b33*a11*c11*a21-b22*a33*c33*a11*b11*a21-b23*a13*a11*b32*c21*a31-b23*a13*a31*b11*c32*a21+2*b23*a13*a31*c11*b32*a21+2*b23*a13*a11*c32*b31*a21-b23*a13*a31*c12*b31*a21-b23*a13*a11*c32*b21*a31-b23*a13*a11*b32*c31*a21-b23*a13*a11*b31*c22*a31-b23*c13*a31*a11*b21*a32+2*b23*c13*a31*a11*b31*a22+2*b23*a23*a31*b11*c32*a11-b23*c23*a11*a32*b11*a31-c13*a33*a31*b21^2*a12+b13*a23*c11*b22*a31^2+b13*a23*b11*c22*a31^2+b13*b23*a31^2*c11*a22-2*b13*c23*a31^2*b21*a12+b13*c23*a31^2*b11*a22+b13*a33*b11*c32*a21^2+b13*b33*a21^2*c31*a12-2*b13*c33*a21^2*b31*a12+b13*c33*a21^2*b11*a32-b21*a13^2*c32*b31*a21-b21*a13^2*b32*c21*a31+2*b21*a13^2*b32*c31*a21-b21*a13^2*b31*c22*a31-b21*a33^2*c11*b22*a11-c23*a23*a32*b11^2*a31-c23*a33*a31*b11^2*a22+2*c23*a33*a21*b11^2*a32+2*c33*a23*a31*b11^2*a22-c33*a33*a22*b11^2*a21-a23*a33*b11^2*c22*a31-a23*a33*b11^2*c32*a21-b11*a23^2*c32*b31*a11-b11*a33^2*c22*b21*a11-b11*a33^2*b22*c11*a21-b11*a33^2*c21*b12*a21-b11*a33^2*b21*c12*a21+b12*a13*b23*a31^2*c21-2*b12*a13*c33*a21^2*b31-2*b12*b13*a23*a31^2*c21-2*b12*b13*a33*a21^2*c31+b12*c13*a23*a31^2*b21+b12*c13*a33*a21^2*b31+b12*a23*b23*a31^2*c11+b12*a23*c23*a31^2*b11+b12*a33*b33*a21^2*c11+b12*a33*c33*a21^2*b11+b13^2*a21*a32*c21*a31-2*b13*a13*c32*b31*a21^2-2*b13*a13*c22*b21*a31^2+b13*c13*a32*b31*a21^2+b13*c13*a22*b21*a31^2+b13*a23*c12*b21*a31^2+b32*a23*c23*a11^2*b31-2*b32*a23*b33*a11^2*c21+b32*a23*c33*a11^2*b21+b33*a13*b11*c32*a21^2+b33^2*a21*a12*c21*a11+b33^2*a11*a22*c11*a21-c33*a33*a12*b21^2*a11+b22*a13*c13*a31^2*b21-2*b22*a13*b23*a31^2*c11+b22*a13*c23*a31^2*b11-2*b22*c13*a23*a31^2*b11+b22*a23*b33*a11^2*c31-2*b22*a23*c33*a11^2*b31-2*b22*b23*a33*a11^2*c31+b22*c23*a33*a11^2*b31+b22*a33*c33*a11^2*b21+b23^2*a31*a12*c31*a11+b23*a13*c12*b21*a31^2+b23*a13*b11*c22*a31^2+b23*c13*a31^2*b21*a12-2*b23*c13*a31^2*b11*a22-2*b23*a23*c32*b31*a11^2+b23*c23*a32*b31*a11^2+b23*c23*a12*b11*a31^2+b23*a33*c22*b31*a11^2+b23*a33*c21*b32*a11^2+b23*a33*b21*c32*a11^2+b23*b33*a11^2*c31*a22-2*b23*c33*a11^2*b31*a22+b23*c33*a11^2*b21*a32+2*b31*a13^2*b22*c21*a31-b31*a13^2*b22*c31*a21-b31*a13^2*c21*b32*a21-a13*a23*c12*b31^2*a21-a13*a23*c22*b31^2*a11-c13*a23*a21*b31^2*a12+2*c13*a23*a11*b31^2*a22+2*c23*a13*a21*b31^2*a12-c23*a13*a11*b31^2*a22-c23*a23*a12*b31^2*a11+2*b31*a23^2*b12*c11*a31-b31*a23^2*b12*c31*a11-b31*a23^2*c11*b32*a11-2*b32*a13*b33*a21^2*c11+b32*a13*c33*a21^2*b11+2*c13*a33*a11*b21^2*a32+2*c33*a13*a31*b21^2*a12+b33*c13*a21^2*b31*a12-2*b33*c13*a21^2*b11*a32+b33*a23*b21*c32*a11^2-2*b33*a33*c22*b21*a11^2-2*b11*b23*a13*a32*c21*a31+b11*b23*a13*a32*c31*a21+b11*b23*a23*a32*c11*a31+b11*b23*a23*a31*c31*a12+4*b11*b23*a33*a11*c21*a32-2*b11*b23*a33*a11*c31*a22+b11*c23*a13*a31*b31*a22+b11*c23*a23*a31*b31*a12-2*b11*c23*a33*a21*b31*a12-2*b11*c23*a33*a11*b21*a32+b11*c23*a33*a11*b31*a22-2*b11*b33*a13*a22*c31*a21+b11*b33*a13*a22*c21*a31-2*b11*b33*a23*a31*c11*a22+b11*b33*a23*a31*c21*a12+b11*b33*a23*a21*c11*a32-2*b11*b33*a23*a21*c31*a12-2*b31*b23*a23*a12*c11*a31+b31*b23*a23*a12*c31*a11-2*b31*b23*a33*a12*c21*a11+b31*b23*a33*a11*c11*a22-2*b31*b33*a13*a21*c21*a12+b31*b33*a13*a22*c21*a11+b31*b33*a23*a12*c11*a21+b31*b33*a23*a12*c21*a11-2*b31*b33*a23*a11*c11*a22-b32*a13*c13*a21*b21*a31-b32*a13*c23*a21*b11*a31+2*b32*a13*c23*a11*b21*a31+2*b32*a13*b33*a21*c21*a11+2*b32*c13*a23*a21*b11*a31-b32*c13*a23*a21*b31*a11-b32*c13*a23*a11*b21*a31-b32*a23*c23*a11*b11*a31+2*b32*a23*b33*a11*c11*a21-b32*a23*c33*a11*b11*a21+2*b32*c23*a33*a11*b11*a21-b33*a13*a11*c22*b31*a21-b33*a13*a11*b21*c32*a21-b33*c13*a21*a31*b21*a12+2*b33*c13*a21*a11*b21*a32-b33*c13*a11*a22*b21*a31+2*b33*a23*a21*c12*b11*a31-b33*a23*a21*b11*c32*a11-b33*a23*a11*b11*c22*a31-b33*a23*a11*c12*b21*a31-b33*c23*a21*a12*b11*a31-b33*c23*a11*a31*b11*a22+2*b33*c23*a11*a31*b21*a12-b33*c33*a11*a22*b11*a21-b23*c23*a31*a12*b31*a11+2*b23*a33*a21*c12*b11*a31-b23*a33*a21*c12*b31*a11-b23*a33*a21*c11*b32*a11-b23*a33*a21*b11*c32*a11-b23*a33*a11*b11*c22*a31-b23*a33*a11*c12*b21*a31-b23*b33*a11*a31*c11*a22+2*b23*b33*a21*a12*c11*a31-b23*b33*a21*a12*c31*a11-b23*b33*a11*a31*c21*a12-b23*b33*a11*a21*c11*a32-b23*c33*a21*a12*b11*a31+2*b23*c33*a21*a12*b31*a11+2*b23*c33*a11*a31*b11*a22-b23*c33*a11*a31*b21*a12-2*b31*a13*a23*b12*c21*a31+b31*a13*a23*b12*c31*a21+b31*a13*a23*c11*b32*a21+b31*b13*a13*a21*c21*a32+4*b31*b13*a23*a31*c11*a22-2*b31*b13*a23*a31*c21*a12+b31*b13*a23*a21*c31*a12+b31*b13*a23*a11*c21*a32-2*b31*b13*a33*a22*c11*a21+b31*b13*a33*a21*c21*a12-2*b31*a23*a33*b12*c11*a21+b31*a23*a33*b12*c21*a11+4*b31*b23*a13*a31*c21*a12-2*b31*b23*a13*a21*c31*a12+b31*b23*a23*a11*c11*a32-b23*c13*a11*a32*b31*a21-b13*a23*a11*c31*b22*a31-2*b11*a13*a33*b22*c21*a31-b13*a23*a11*b31*c22*a31-b23*a23*a31*c11*b32*a11-b12*a13*b23*a31*c31*a21-b12*c13*a23*a31*b31*a21-b13*a23*a31*c12*b31*a21+b31*b13*a33*a22*c21*a11+b12*a13*b33*a21^2*c31-2*b31*b13*a23*a11*c31*a22-2*b11*b23*a33*a21*c11*a32-2*b11*a13*a23*b32*c31*a21+b21*b33*a13*a31*c11*a22-b12*a23*c23*a31*b31*a11-2*b21*a23*a33*b12*c11*a31-b33*c13*a21*a11*b31*a22+b31*b23*a13*a21*c11*a32+b33*a23*c22*b31*a11^2-c33*a23*a21*b11^2*a32+b11*c33*a23*a11*b21*a32+b31*b33*a13*a22*c11*a21+b31*a13*a33*c21*b12*a21+b11*a23*a33*c11*b32*a21-b33*a13*a21*b11*c22*a31+b11*c23*a33*a31*b21*a12-b13*a23*a11*c32*b21*a31-2*b11*c33*a23*a11*b31*a22-2*b21*a23*a33*c12*b31*a11+b31*a13*a33*b22*c11*a21+2*b32*c13*a33*a21*b21*a11-b13*a13*a31*b22*c31*a21-b33*a23*a21*c12*b31*a11+b33*a13*c12*b31*a21^2+2*b22*b23*a33*a11*c11*a31+2*b12*b13*a23*a31*c31*a21+2*b13*c33*a21*a31*b21*a12+2*b21*a33^2*b12*c11*a21+2*b22*a13*b23*a31*c31*a11+b21*c33*a13*a11*b31*a22+b11*a23*a33*c12*b21*a31-2*b21*b23*a33*a11*c11*a32-c13*a13*a32*b21^2*a31+2*b33*a33*a21*b11*c22*a11+2*b22*c13*a23*a31*b31*a11-2*b11*c13*a23*a31*b31*a22+b11*a23*a33*c11*b22*a31-2*b21*b33*a23*a12*c31*a11+b33*c33*a22*b21*a11^2-b13*a33*a11*b21*c32*a21-b23*c33*a11*a21*b11*a32-2*b33*c23*a11^2*b21*a32+b13*a13*b32*c31*a21^2+b22*a33*b33*a11^2*c21+2*b12*a13*c33*a21*b21*a31-a13*a33*b21^2*c32*a11-2*b12*a13*c23*a31^2*b21+2*b11*a33^2*b22*c21*a11+b11*a13*a23*b32*c21*a31+b11*c23*a23*a32*b31*a11-2*b31*a13*a23*c11*b22*a31-b13*a23*a31*b11*c32*a21+b11*b23*a33*a31*c11*a22-2*b32*c13*a33*a21^2*b11+b11*a13*a33*b22*c31*a21-b22*a13*c33*a21*b11*a31+2*b13*a23*a11*b32*c21*a31+b11*b13*a33*a22*c31*a21-2*b11*b23*a23*a32*c31*a11+b21*b13*a23*a31*c31*a12+b23*b33*a11^2*c21*a32+b32*a13*c13*a21^2*b31+2*b33*a13*a11*c22*b21*a31-2*b21*b13*a33*a11*c21*a32-2*b33*a33*c12*b11*a21^2+2*b11*a23^2*b32*c31*a11-b33*c33*a21*a12*b21*a11-2*b11*c23*a13*a32*b31*a21+2*b13*b23*a11*a32*c31*a21+2*b12*b13*a33*a21*c21*a31-2*b11*b23*a33*a31*c21*a12-2*b31*b23*a13*a31*c11*a22+b31*a23*a33*c11*b22*a11-b11*a23^2*c31*b12*a31-2*b11*b13*a33*a21*c21*a32-c33*a13*a11*b21^2*a32+b11*c33*a13*a21*b21*a32-c13*a13*a22*b31^2*a21+4*b11*b33*a23*a11*c31*a22-2*b31*b13*a23*a21*c11*a32+b13^2*a31*a22*c31*a21-b21*a33^2*b12*c21*a11-b13*a13*a31*c21*b32*a21-2*b23*a23*c12*b11*a31^2+b13*a13*b22*c21*a31^2+b11*a13*a33*b21*c32*a21+b23*a23*b32*c31*a11^2+b31*a13*a23*c21*b32*a11+b31*b23*a33*a12*c11*a21+b13*b33*a21^2*c11*a32-b32*a13*c33*a21*b21*a11+b11*c23*a13*a32*b21*a31+b33*c23*a11^2*b31*a22+b11*c13*a33*a22*b21*a31+b13*b23*a31^2*c21*a12-b21*a13^2*c31*b22*a31-b22*a13*c23*a31*b31*a11+b11*b23*a13*a31*c31*a22+2*b13*c23*a31*a11*b21*a32-2*b31*a13*a33*b22*c21*a11+b33*c33*a12*b11*a21^2-2*b11*a13*a23*c32*b21*a31+b11*b33*a13*a21*c21*a32+2*b22*a13*b33*a21*c11*a31-a13*a33*c12*b21^2*a31+b23^2*a11*a32*c11*a31+b13*a33*c12*b31*a21^2+b13*a33*c11*b32*a21^2+b21*c23*a33*a12*b31*a11-2*b31*b23*a13*a11*c21*a32-2*b11*a23*a33*c21*b32*a11-b32*a13*c23*a21*b31*a11+2*b23*c13*a31*a21*b11*a32+b11*b23*a33*a21*c31*a12-b33*a13*a21*c12*b21*a31+b31*a13*a23*b22*c31*a11+b31*b13*a13*a22*c31*a21-b11*a23^2*b31*c12*a31-b23*c13*a31*a21*b31*a12-b12*b23*a33*a11*c21*a31-b33*c23*a21*a12*b31*a11+2*b33*a33*a21*c12*b21*a11-2*b31*b13*a13*a22*c21*a31-b22*a23*b33*a11*c11*a31+b11*b33*a33*a22*c11*a21+2*b23*a23*a31*c12*b31*a11+b21*a13*a33*c22*b31*a11+2*b33*c23*a11*a21*b11*a32+2*b33*c13*a21*a31*b11*a22-b11*a23^2*b32*c11*a31-2*b32*c23*a33*a11^2*b21-b13*a33*a21*c12*b21*a31+b21*c13*a33*a21*b31*a12,b13*a33*b23*a31*c12*a21-c33*a23^2*b11^2*a32-c23*a33^2*b11^2*a22+a23*b13^2*c22*a31^2+a33*b13^2*c32*a21^2-c33*a13^2*b21^2*a32-c13*a33^2*b21^2*a12+a13*b23^2*c12*a31^2+a33*b23^2*c32*a11^2-c23*a13^2*b31^2*a22-c13*a23^2*b31^2*a12+a13*b33^2*c12*a21^2+a23*b33^2*c22*a11^2-b22*b13*a23*a33*c31*a11+2*b22*c13*a23*a33*b31*a11-b22*a23*b33*c11*a11*a33+b23*a13*c13*a31*b32*a21+b23*a13*b33*a31*c22*a11+b23*a13*b33*a21*c32*a11+b23*a13*c33*a31*b22*a11-2*b23*c13*a13*a32*b21*a31+b23*c13*a13*a31*b31*a22+4*b23*c13*a23*a32*b11*a31-2*b23*c13*a33*a31*b11*a22+b23*c13*a33*a31*b21*a12-2*b23*c13*a33*a21*b11*a32+b23*c13*a33*a11*b21*a32+b23*c13*a33*a11*b31*a22-2*b23*a23*c13*a31*b32*a11+b23*a23*b33*a11*c12*a31-2*b23*a23*c33*a11*b12*a31+b23*c23*a13*a32*b31*a11-2*b23*a33*c13*a31*b12*a21+b23*a33*c13*a31*b22*a11+b23*a33*c13*a21*b32*a11+b23*a33*c23*a11*b12*a31-2*b23*b33*a13*a31*c11*a22+b23*b33*a13*a31*c21*a12-2*b23*b33*a13*a21*c11*a32+b23*b33*a13*a21*c31*a12+b23*b33*a13*a11*c21*a32+b23*b33*a13*a11*c31*a22+b23*b33*a23*a12*c11*a31-2*b23*b33*a23*a12*c31*a11+b23*b33*a23*a11*c11*a32+b23*b33*a33*a12*c11*a21-2*b23*b33*a33*a12*c21*a11+b23*c33*a13*a31*b11*a22+b23*c33*a13*a31*b21*a12+b23*c33*a13*a21*b11*a32+b23*c33*a13*a11*b21*a32-2*b23*c33*a13*a11*b31*a22-2*b23*c33*a23*a12*b11*a31+4*b23*c33*a23*a12*b31*a11-2*b23*c33*a23*a11*b11*a32+b23*c33*a33*a12*b11*a21+b23*c33*a33*a11*b11*a22-2*b23*c33*a33*a12*b21*a11-b31*a13*b13*c21*a22*a33-b31*a13*a23*b13*c32*a21+2*b31*a13*a23*b13*c22*a31+2*b31*a13*a23*c13*b32*a21-b31*a13*a23*b23*c32*a11+2*b31*a13*a23*b23*c12*a31+2*b31*a13*a23*c23*b32*a11-b31*a13*a23*b33*c12*a21-b31*a13*a23*b33*c22*a11+2*b31*a13*b23*a23*c11*a32-b31*a13*b23*a23*c31*a12+2*b31*a13*b23*a33*c21*a12-b31*a13*b23*a33*c11*a22-b31*a13*a33*c22*a21*b13-b31*a13*a33*b23*c12*a21+2*b31*a13*a33*b23*c22*a11-b31*a13*b33*a23*c21*a12+2*b31*b13*a23*a33*c11*a22-b31*b13*a23*a33*c21*a12-b31*a23*b23*c11*a12*a33+2*b31*a23*a33*b13*c12*a21-b31*a23*a33*b13*c22*a11-b32*a13*b13*c21*a21*a33+2*b32*a13*b23*a23*c11*a31-b32*a13*b23*a23*c31*a11+2*b32*a13*b23*a33*c21*a11-b32*a13*b33*a23*c11*a21-b32*a13*b33*a23*c21*a11-b32*a23*b23*c11*a11*a33+b33*a13*c13*a21*b22*a31+b33*a13*c23*a31*b12*a21-2*b33*a13*c23*a31*b22*a11+b33*a13*c23*a21*b32*a11+b33*c13*a13*a21*b21*a32-2*b33*c13*a13*a22*b31*a21+b33*c13*a13*a22*b21*a31+b33*c13*a23*a11*b21*a32+b33*c13*a23*a11*b31*a22+4*b33*c13*a33*a22*b11*a21-2*b33*c13*a33*a21*b21*a12-2*b33*c13*a33*a22*b21*a11-2*b33*a23*c13*a31*b12*a21+b33*a23*c13*a21*b32*a11+b33*a23*c33*a11*b12*a21+b33*c23*a13*a31*b11*a22+b33*c23*a13*a21*b31*a12-2*b33*c23*a13*a11*b21*a32+b33*c23*a23*a11*b11*a32+b33*c23*a23*a12*b11*a31-2*b33*c23*a23*a12*b31*a11-2*b33*c23*a33*a12*b11*a21+4*b33*c23*a33*a12*b21*a11-2*b33*c23*a33*a11*b11*a22-2*b33*a33*c13*a21*b22*a11+2*b22*a13*b13*a33*c31*a21-b22*a13*c13*b31*a31*a23-b22*a13*c13*a33*b31*a21-b22*a13*b23*a33*c11*a31-b22*a13*c23*a33*b31*a11+2*b21*a13*b33*a33*c11*a22+2*b21*b13*a23*a33*c11*a32-b21*b13*a23*a33*c31*a12+2*b21*c13*a23*a33*b31*a12-b21*a23*a33*b13*c32*a11-b21*a23*a33*c12*a11*b33+b11*a23^2*c32*a31*b13+b11*a23^2*b32*a31*c13-2*b11*a23^2*b33*c32*a11+b11*a23^2*b33*c12*a31+b11*a23^2*c33*b32*a11-2*b11*a23^2*c33*b12*a31-2*b11*b33*a23^2*c31*a12+b11*c33*a23^2*b31*a12-2*b11*a33^2*c23*b12*a21+b11*b13*c21*a22*a33^2+b11*b13*c31*a32*a23^2-2*b11*b23*a33^2*c21*a12+b12*b33*a23^2*c11*a31-2*b12*b33*a23^2*c31*a11+b12*c33*a23^2*b31*a11+b12*b23*a33^2*c11*a21-2*b12*b23*a33^2*c21*a11+a13*c33*a33*b21^2*a12+b21*b13*a33^2*c21*a12-a23*b13^2*a31*c32*a21-a33*b13^2*a21*c22*a31-b13^2*a23*a32*c31*a21+2*b13^2*a23*a32*c21*a31-b13^2*a33*a21*c21*a32-b13^2*a33*a22*c21*a31+2*b13*a13*c33*b32*a21^2-b13*a23*b23*c12*a31^2-b13*a23*c23*b12*a31^2-b13*a33*b33*c12*a21^2-b13*a33*c33*b12*a21^2+b21*a13^2*c32*a31*b23-2*b21*a13^2*b33*c32*a21+b21*a13^2*b33*c22*a31+b21*b23*c31*a32*a13^2+b21*c23*b31*a32*a13^2+b21*b33*a13^2*c21*a32-2*b21*b33*a13^2*c31*a22+a13*c13*a33*b21^2*a32+b21*b23*c11*a12*a33^2-2*b21*a33^2*b13*c12*a21+b21*a33^2*b13*c22*a11-2*b21*b13*a33^2*c11*a22+b22*b23*c31*a31*a13^2+b22*c23*b31*a31*a13^2+b22*c33*a13^2*b31*a21+2*b22*a13*b33*a23*c31*a11+2*b22*a13*b33*a33*c11*a21-b22*a13*b33*a33*c21*a11-b22*a13*c33*a23*b31*a11+b22*b13*a33^2*c21*a11+b22*b23*c11*a11*a33^2-2*b31*a13^2*b23*c22*a31+b31*a13^2*c22*a21*b33+b31*b33*c21*a22*a13^2+b31*b13*a23^2*c31*a12+b31*a23^2*b13*c32*a11-2*b31*a23^2*b13*c12*a31-2*b31*a23^2*c13*b32*a11+b31*a23^2*c12*a11*b33+b31*b33*c11*a12*a23^2+a13*c13*a23*b31^2*a22+a13*c23*a23*b31^2*a12-2*b31*b13*a23^2*c11*a32-b23*a13*c13*b22*a31^2-b23*a13*c23*b12*a31^2+2*b23*a23*c13*b12*a31^2-b23*a23*b33*c32*a11^2+2*b23*a23*c33*b32*a11^2-b23*a33*c23*b32*a11^2-b23*a33*c33*b22*a11^2-a13*b23^2*a31*c32*a11-b23^2*a13*a32*c31*a11+2*b23^2*a13*a32*c11*a31-b23^2*a33*a11*c11*a32-b23^2*a33*a12*c11*a31-a33*b23^2*a11*c12*a31-2*b32*b23*a13^2*c21*a31+b32*b23*a13^2*c31*a21+b32*b33*c21*a21*a13^2+b32*b13*a23^2*c31*a11-2*b32*b13*a23^2*c11*a31+b32*b33*c11*a11*a23^2-b33*a13*c13*b32*a21^2-b33^2*a13*a21*c21*a12-b33^2*a13*a22*c21*a11+2*b33^2*a13*a22*c11*a21+2*b33^2*a23*a12*c21*a11-b33^2*a23*a11*c11*a22-b33*a23*c23*b32*a11^2-b33*a23*c33*b22*a11^2+2*b33*a33*c13*b12*a21^2+2*b33*a33*c23*b22*a11^2-b11*a13*a23*c32*a31*b23-b11*a13*a23*b33*c22*a31-b11*a13*a23*c33*b32*a21+2*b11*a13*b23*a33*c21*a32-b11*a13*c23*b31*a32*a23-b11*a13*c23*a33*b21*a32+2*b11*a13*c23*a33*b31*a22-b11*a13*a33*b23*c32*a21+2*b11*a13*a33*b23*c22*a31+2*b11*a13*a33*c23*b32*a21-b11*a13*a33*c23*b22*a31-b11*a13*a33*c22*a21*b33-b11*a13*a33*b22*a21*c33-b11*a13*b33*c21*a22*a33+2*b11*a13*c33*a23*b21*a32-b11*a13*c33*a23*b31*a22-b11*a13*c33*b21*a22*a33-b11*b13*a23*a33*c21*a32-b11*b13*a23*a33*c31*a22-b11*c13*a23*a33*b21*a32-b11*c13*a23*a33*b31*a22-b11*a23*b23*a33*c11*a32+2*b11*a23*b23*a33*c31*a12-b11*a23*c23*a33*b31*a12-b11*a23*a33*b13*c22*a31-b11*a23*a33*c13*b32*a21-b11*a23*a33*c13*b22*a31-b11*a23*a33*b23*c12*a31-b11*a23*a33*c23*b32*a11+2*b11*a23*a33*c23*b12*a31-b11*a23*a33*c33*b22*a11-b11*a23*b33*a33*c11*a22+2*b12*a13*b23*a33*c21*a31-b12*a13*c23*b31*a31*a23-b12*a13*c23*a33*b21*a31+2*b12*a13*c23*a33*b31*a21+2*b12*a13*b33*a23*c31*a21-b12*a13*b33*c21*a21*a33+2*b12*a13*c33*a23*b21*a31-b12*a13*c33*a23*b31*a21-b12*a13*c33*b21*a21*a33-b12*b13*a23*a33*c21*a31-b12*c13*a23*a33*b21*a31-b12*a23*b23*a33*c11*a31-b12*a23*c23*a33*b31*a11+2*b12*a23*b33*a33*c21*a11-b12*a23*c33*a33*b21*a11+b13*a23*c23*a31*b32*a11+b13*a23*b33*a31*c12*a21+b13*a23*b33*a21*c32*a11+b13*a23*c33*a31*b12*a21+b13*a23*c33*a31*b22*a11-2*b13*a23*c33*a21*b32*a11-2*b13*b23*a13*a32*c21*a31+b13*b23*a13*a31*c31*a22-2*b13*b23*a23*a32*c11*a31+b13*b23*a23*a32*c31*a11+b13*b23*a23*a31*c31*a12+b13*b23*a33*a31*c11*a22+b13*b23*a33*a21*c11*a32-2*b13*b23*a33*a21*c31*a12+b13*b23*a33*a11*c21*a32-2*b13*b23*a33*a11*c31*a22+4*b13*c23*a13*a32*b21*a31-2*b13*c23*a13*a32*b31*a21+b13*c23*a33*a21*b11*a32-2*b13*c23*a33*a11*b21*a32+b13*a33*c13*a21*b22*a31+b13*a33*b23*a31*c22*a11-2*b13*a33*b23*a21*c32*a11-2*b13*a33*c23*a31*b22*a11+b13*a33*c23*a21*b32*a11+b13*a33*b33*a21*c22*a11+b13*a33*c33*a21*b22*a11-2*b13*b33*a13*a22*c31*a21+b13*b33*a23*a31*c11*a22+b13*b33*a23*a21*c11*a32+b13*b33*a23*a11*c31*a22-2*b13*c33*a13*a21*b21*a32+4*b13*c33*a13*a22*b31*a21+b13*c33*a23*a31*b11*a22+b13*c33*a23*a31*b21*a12-2*b13*c33*a23*a21*b31*a12+b13*c33*a23*a11*b21*a32+b13*c33*a33*a21*b21*a12-2*b13*c33*a33*a22*b11*a21+b13*a13*b23*a31*c32*a21+b13*a13*b33*a21*c22*a31-2*b13*c13*a23*a32*b21*a31+b13*c13*a23*a31*b31*a22+b13*c13*a33*a21*b21*a32+b13*c13*a33*a22*b21*a31-b21*a13*b13*c31*a32*a23-b21*a13*c13*b31*a32*a23-b21*a13*c13*a33*b31*a22-b21*a13*a23*b32*a31*c13+2*b21*a13*a23*b33*c32*a11-b21*a13*a23*c33*b32*a11-b21*a13*b23*a33*c31*a12-b21*a13*c23*a33*b31*a12-2*b33*a33*c23*a11*b12*a21+b33*c33*a13*a22*b21*a11-2*b33*c33*a13*a22*b11*a21-2*b33*c33*a23*a12*b21*a11-b21*a13*a33*b23*c32*a11-b21*a13*a33*b23*c12*a31-b21*a13*a33*c23*b32*a11+2*b21*a13*a33*b33*c12*a21+2*b21*a13*a33*c33*b22*a11+2*b21*a13*b33*a23*c31*a12-b21*a13*b33*a23*c11*a32+b23*c23*a13*a31*b31*a12-2*b31*a13^2*c23*b32*a21+b33*c33*a23*a11*b11*a22-b13*a13*b23*c22*a31^2+b13*c33*a33*a22*b21*a11+2*b12*a23*b23*a33*c31*a11+b23*a13*c23*a31*b32*a11+b21*a13^2*b32*a31*c23+2*b21*a13*b13*a33*c31*a22+2*b32*a13*b13*a23*c21*a31-2*b23*c33*a13*a21*b31*a12-2*b23*c23*a33*a12*b31*a11-b13*a33*c13*b32*a21^2-2*b13*c23*a23*a32*b11*a31-b11*a23*c33*a33*b21*a12-b21*a13*a23*b33*c12*a31+b13*a23*c13*a31*b32*a21-a13*b33^2*a21*c22*a11+b11*c23*a33^2*b21*a12+2*b11*a23*a33*c33*b12*a21+b23*a13*c33*a31*b12*a21+b13*b33*a13*a22*c21*a31+b13*c23*a33*a11*b31*a22-b13*a13*b33*c32*a21^2-b21*a13*b23*a33*c11*a32+2*b13^2*a33*a22*c31*a21+b31*a13^2*b23*c32*a21+2*b21*a13*a33*c13*b22*a31+b11*b23*a33^2*c11*a22-b33*a13*c33*b12*a21^2+b13*b33*a13*a21*c21*a32-b13^2*a23*a31*c31*a22+2*b21*a23*a33*c13*b32*a11+b11*c13*b21*a22*a33^2-b12*a23*b33*a33*c11*a21-b32*b13*a23*a33*c21*a11-b12*a13*b23*a33*c31*a21-b23*a33*b33*c22*a11^2-b23^2*a13*a31*c31*a12+b33*c13*a23*a21*b31*a12+b33*c33*a13*a21*b21*a12-b21*a13*b13*a33*c21*a32+b13*b23*a13*a32*c31*a21+b13*c13*a23*a32*b31*a21-b11*a23*a33*b13*c32*a21-2*b13*b33*a33*a22*c11*a21+2*b11*a23*b33*a33*c21*a12-2*b21*a13^2*c33*b22*a31-2*b13*c13*a33*a22*b31*a21-b12*a13*b23*c31*a31*a23-b21*a23*b33*c11*a12*a33-2*b13*b33*a23*a31*c21*a12-2*b21*a33^2*c13*b22*a11+b23*a33*c33*a11*b12*a21+2*b31*a13*b13*a23*c21*a32-b12*c13*a23*a33*b31*a21+2*b21*a23*a33*b13*c12*a31-b31*a13*b13*a23*c31*a22-2*b23*a13*b33*a31*c12*a21-b22*a13*b13*c31*a31*a23-b33^2*a23*a12*c11*a21-b32*a13*b13*a23*c31*a21-2*b13*a23*b33*a31*c22*a11-2*b13*a13*c33*a21*b22*a31-a23*b33^2*a11*c12*a21-b11*a13*b23*c31*a32*a23+b23*a33*b33*a11*c12*a21+2*b13*a13*c23*b22*a31^2+b11*c13*b31*a32*a23^2+b33*c23*a13*a11*b31*a22-b22*a13*b13*a33*c21*a31-2*b23*c23*a13*a32*b11*a31+b13*c33*a23*a21*b11*a32+b13*b33*a23*a21*c31*a12-b21*a13*a33*b13*c22*a31-2*b23*a13*c33*a21*b32*a11+b21*a33^2*c12*a11*b23+2*b21*a13*a33*b13*c32*a21+b12*b13*c31*a31*a23^2+b21*a13^2*c33*b32*a21+b13*b33*a33*a21*c21*a12-2*b13*c33*a23*a11*b31*a22-2*b13*b33*a23*a11*c21*a32-b11*a13*b23*a33*c31*a22-b11*a23*a33*b33*c12*a21+b11*b33*a23^2*c11*a32+b33*c13*a23*a31*b21*a12+2*b11*a23*a33*b33*c22*a11+2*b11*a13*a23*b33*c32*a21-2*b33*c13*a23*a21*b11*a32-b11*a13*a23*b32*a31*c23-b31*a13*b33*a23*c11*a22+b33*a23*c13*a31*b22*a11-b32*a13*b23*a33*c11*a21-b21*a13*a33*b33*c22*a11-2*b23*c13*a23*a32*b31*a11-b13*a23*c13*b22*a31^2-2*b33*c13*a23*a31*b11*a22-2*b13*c23*a33*a31*b21*a12+b12*c23*a33^2*b21*a11+b13*a33*c23*a31*b12*a21-b12*a13*b33*a23*c21*a31+b33*c23*a13*a21*b11*a32-2*b11*a33^2*b23*c22*a11+b13*b23*a33*a31*c21*a12+b12*b13*c21*a21*a33^2-b21*a13*a33*c13*b32*a21+b33*c33*a23*a12*b11*a21+b11*a33^2*c23*b22*a11+2*b11*a13*b33*a23*c31*a22+b13*c23*a23*a32*b31*a11-2*b13*c33*a13*a22*b21*a31+b23*b33*a33*a11*c11*a22+b23*c23*a33*a11*b11*a32+b33*a23*c23*a11*b12*a31-b12*b13*a23*a33*c31*a21-2*b33*c23*a13*a31*b21*a12+b23*c23*a33*a12*b11*a31+a23*c33*a33*b11^2*a22-b11*a13*b33*a23*c21*a32-2*b13*c23*a13*a31*b31*a22-2*b22*b33*a13^2*c31*a21+b22*b33*a13^2*c21*a31+b13*b33*a33*a22*c21*a11-2*b23*c13*a23*a31*b31*a12+b13*c23*a33*a31*b11*a22-b21*a13*a23*c32*a31*b13+2*b32*b13*a23*a33*c11*a21-b21*a13*c33*a23*b31*a12+b33*a13*c33*a21*b22*a11+b13*a23*b23*a31*c32*a11-2*b22*b13*a33^2*c11*a21-b22*a13*b33*a23*c11*a31+b11*a33^2*c22*a21*b13+2*b11*a23*a33*b23*c32*a11+2*b23^2*a33*a12*c31*a11-b21*a13*b33*a33*c21*a12+a23*c23*a33*b11^2*a32+b23*c13*a13*a32*b31*a21-b22*a13*b23*a33*c31*a11-b31*a23*a33*c12*a11*b23+b12*c13*b31*a31*a23^2+b12*c13*b21*a21*a33^2-2*b31*b23*a13^2*c21*a32+b31*b23*a13^2*c31*a22-2*b13*a13*c23*a31*b32*a21+b13*c23*a23*a31*b31*a12+b23*c13*a33*a21*b31*a12+b11*a33^2*b22*a21*c13+b11*a33^2*b23*c12*a21+b21*c33*a13^2*b31*a22+2*b22*b13*a23*a33*c11*a31+b13*c23*a33*a21*b31*a12+2*b11*a13*a23*c33*b22*a31,c11^2*a23*b33*c32*a21-2*c11^2*a23*b33*c22*a31+c33^2*b22*c21*a11^2-c11^2*a23^2*b31*c32-c11^2*a33^2*b21*c22+c13^2*b22*c21*a31^2+c13^2*b32*c31*a21^2-c21^2*a13^2*b31*c32-c21^2*a33^2*b11*c12+c23^2*b12*c11*a31^2+c23^2*b32*c31*a11^2-c31^2*a13^2*b21*c22-c31^2*a23^2*b11*c12+c33^2*b12*c11*a21^2-c11*c21*c13*b31*a32*a23-c11*c21*c13*a33*b31*a22-c11*c12*b23*c31*a31*a23-c11*c12*b23*a33*c21*a31+2*c11*c12*b23*a33*c31*a21+c11*c12*c23*b31*a31*a23+c11*c12*c23*a33*b21*a31-2*c11*c12*c23*a33*b31*a21+2*c11*c12*b33*a23*c21*a31-c11*c12*b33*a23*c31*a21-c11*c12*b33*c21*a21*a33-2*c11*c13*a23*c32*b21*a31+c11*c13*a23*c32*b31*a21+2*c11*c13*a23*b32*c21*a31-c11*c13*a23*b32*c31*a21-c11*c13*a23*c31*b22*a31+2*c11*c13*b23*a32*c31*a21+c11*c13*c23*a32*b21*a31-2*c11*c13*c23*a32*b31*a21+c11*c13*c23*a31*b31*a22+c11*c13*a33*c22*b21*a31-2*c11*c13*a33*c22*b31*a21-c11*c13*a33*b22*c21*a31-c11*c13*a33*c21*b32*a21+c11*c13*a33*b21*c32*a21-c11*c13*b33*a21*c21*a32-c11*c13*b33*a22*c31*a21+2*c11*c13*b33*a22*c21*a31+c11*c13*c33*a21*b21*a32-2*c11*c13*c33*a22*b21*a31+2*c11*c21*a13*a23*b31*c32+2*c11*c21*a13*b32*a31*c23-c11*c21*a13*a33*c32*b21-c11*c21*a13*a33*b31*c22-c11*c21*a13*b33*c32*a21-c11*c21*a13*c33*b32*a21-c11*c21*a23*b33*c32*a11-c11*c21*a23*c33*b32*a11-c11*c21*a23*c33*b12*a31-c11*c21*c23*b31*a32*a13-c11*c21*c23*a33*b31*a12+2*c11*c21*a33*b13*c32*a21-c11*c21*a33*b13*c22*a31+2*c11*c21*a33*b23*c32*a11-c11*c21*a33*c23*b12*a31+2*c11*c21*a33*c33*b12*a21-c11*c21*c33*a23*b11*a32-c11*c21*c33*a33*b11*a22-c11*c21*c33*a33*b21*a12+2*c11*c22*b13*c31*a31*a23-c11*c22*b13*a33*c31*a21-c11*c22*b23*c31*a31*a13-2*c11*c22*c23*b31*a31*a13+4*c11*c22*c23*a33*b31*a11-c11*c22*b33*a13*c31*a21+c11*c22*c33*a13*b31*a21+c11*c22*c33*a23*b11*a31-2*c11*c22*c33*a23*b31*a11-2*c11*c22*c33*a33*b21*a11+c11*c23*a13*c32*b31*a21-c11*c23*a13*c31*b22*a31-c11*c23*b13*a32*c31*a21+2*c11*c23*b13*a31*c31*a22-2*c11*c23*a23*c32*b31*a11+2*c11*c23*a23*b32*c31*a11+2*c11*c23*a23*c31*b12*a31-c11*c23*a33*b12*c31*a21-c11*c23*b33*a21*c31*a12-c11*c23*b33*a11*c21*a32+2*c11*c23*b33*a11*c31*a22+c11*c23*c33*a31*b11*a22+c11*c23*c33*a31*b21*a12+c11*c23*c33*a21*b31*a12-2*c11*c23*c33*a11*b21*a32+c11*c21*a33^2*c22*b11-c11*c33^2*a22*b11*a21+c11^2*a23*a33*c32*b21-2*c11^2*a23*b32*a31*c23+c11^2*a23*c32*a31*b23+c11^2*a23*a33*b31*c22+c11^2*a23*c33*b32*a21+c11^2*a23*c33*b22*a31+c11^2*c23*b31*a32*a23-2*c11^2*a33*b23*c32*a21+c11^2*a33*b23*c22*a31+c11^2*a33*c23*b22*a31+c11^2*a33*c22*a21*b33-2*c11^2*a33*b22*a21*c33+c11^2*c33*a23*b21*a32+c11^2*c33*b21*a22*a33+c23*b23*a32*c11^2*a31-2*c23*b33*a31*c11^2*a22+c23*b33*a21*c11^2*a32+c12*b33*a33*c21^2*a11-c12*c23*b23*a31^2*c11+c12*b13*a23*c31^2*a21+c12*b23*a23*c31^2*a11+c13*b13*a32*c21^2*a31+c13*a33*c21^2*b32*a11+c13*b33*a11*c21^2*a32-c13*c22*b23*a31^2*c11-c13*c23*b12*c21*a31^2-2*c13*a13*b22*c31^2*a21+c13*b13*a22*c31^2*a21+c13*a23*b12*c31^2*a21+c13*a23*b22*c31^2*a11-2*c13*b23*a21*c31^2*a12+c13*b23*a11*c31^2*a22-c13*c32*b13*a21^2*c31-c13*c32*b33*a21^2*c11-c13*c33*b12*c31*a21^2-c13*c33*c11*b32*a21^2-c13^2*a31*b22*c31*a21-c13^2*a31*c21*b32*a21-c21*c13^2*a32*b21*a31+2*c21*c13^2*a32*b31*a21-c21*c13^2*a31*b31*a22-c31*c13^2*a21*b21*a32-c31*c13^2*a22*b31*a21+2*c21*c33^2*a12*b11*a21-c21*c33^2*a11*b11*a22+c21*c31*a13^2*c32*b21+c31^2*a13*a23*b21*c12+c31^2*a13*a23*c22*b11+c31^2*c13*b21*a22*a13-2*c31^2*c13*a23*b11*a22+c31^2*c13*a23*b21*a12-2*c31^2*c23*a13*b21*a12+2*c32*c33*b13*a21^2*c11+c21^2*a13*c32*a31*b13+c21^2*a13*a33*c32*b11+c21^2*a13*a33*b31*c12+c21^2*a13*b33*c32*a11+c21^2*a13*c33*b32*a11-2*c21^2*a33*b13*c32*a11-2*c21^2*a33*b12*a11*c33-2*c21^2*c33*a13*b31*a12+c21^2*c33*a13*b11*a32+c21^2*c33*b11*a12*a33-2*c33*b13*a11*c21^2*a32+c33*b33*a12*c21^2*a11+2*c22*c23*b13*a31^2*c11-2*c22*b13*a23*c31^2*a11+c22*b23*a13*c31^2*a11-c22*c33*b23*a11^2*c31+c23*a13*b22*c31^2*a11-2*c23*a23*b12*c31^2*a11+c23*b23*a12*c31^2*a11-c23*c32*b23*a11^2*c31-c23*c32*b33*a11^2*c21-c23*c33*b22*c31*a11^2-c23*c33*c21*b32*a11^2-c23^2*a31*b12*c31*a11-c23^2*a31*c11*b32*a11-c31*c23^2*a11*b11*a32+2*c31*c23^2*a12*b11*a31-c11*c33*b33*a21*c21*a12-c11*c33*b33*a22*c21*a11-2*c12*c13*b33*a21*c21*a31-c11*c23*b23*a32*c31*a11-c11*c31*a13*a23*c32*b21-c11*c31*a13*a23*b31*c22+2*c11*c31*a13*b23*c32*a21+2*c11*c31*a13*a33*b21*c22+2*c11*c31*a13*b22*a21*c33-c11*c31*c13*b21*a22*a33-c11*c31*a23*b23*c32*a11-c11*c31*a23*a33*b21*c12-c11*c31*a23*a33*c22*b11-c11*c31*a23*c33*b12*a21-c11*c31*a23*c33*b22*a11-c11*c31*c23*a13*b31*a22-c11*c31*c23*a23*b11*a32-c11*c31*c23*a23*b31*a12+2*c11*c31*c23*a33*b21*a12-c11*c31*c33*a23*b21*a12+2*c11*c31*c33*a23*b11*a22-2*c11*c32*c33*a23*b11*a21-c11*c33*b13*a22*c21*a31-c12*c21*b13*a33*c31*a21-2*c12*c21*c13*b31*a31*a23+4*c12*c21*c13*a33*b31*a21+2*c12*c21*b23*c31*a31*a13-c12*c21*b23*a33*c31*a11+c12*c21*c23*b31*a31*a13-2*c12*c21*c23*a33*b31*a11+c12*c21*c23*a33*b11*a31+2*c12*c21*b33*a13*c31*a21-2*c12*c21*c33*a13*b31*a21+c12*c21*c33*a23*b11*a31+c12*c21*c33*a23*b31*a11-2*c12*c21*c33*a33*b11*a21+c12*c21*c33*a33*b21*a11+c12*c23*b13*a31*c31*a21+c12*c23*b23*a31*c31*a11+c12*c23*b33*a21*c11*a31-2*c12*c31*c13*a23*b31*a21+4*c12*c31*c13*a23*b21*a31-2*c12*c31*c23*a13*b21*a31+c12*c31*c23*a13*b31*a21+c12*c31*c23*a23*b31*a11+c12*c31*c23*a33*b11*a21+c12*c31*c23*a33*b21*a11+c12*c31*c33*a23*b11*a21-2*c12*c31*c33*a23*b21*a11+c12*c33*b13*a21*c21*a31+c12*c33*b23*a21*c11*a31+c12*c33*b23*a21*c31*a11-2*c13*c21*a13*c32*b31*a21+c13*c31*c23*a21*b31*a12+c13*c31*c23*a11*b21*a32+c13*c31*a33*c22*b11*a21+c13*c31*c33*a21*b21*a12+c13*c32*b13*a21*c21*a31+c13*c32*b23*a21*c11*a31+c13*c32*b23*a21*c31*a11+c13*c32*b33*a21*c21*a11+c13*c33*a21*c11*b22*a31+c13*c33*a11*c21*b32*a21+2*c13*c21*a13*c31*b22*a31+c13*c21*a13*b31*c22*a31-c13*c21*b13*a32*c31*a21-c13*c21*b13*a31*c31*a22+c13*c21*a23*c32*b11*a31-c13*c21*a23*b32*c31*a11-c13*c21*a23*c31*b12*a31+2*c13*c21*b23*a31*c31*a12-2*c13*c21*c23*a32*b31*a11+c13*c21*c23*a31*b31*a12+c13*c21*a33*b11*c22*a31-2*c13*c21*a33*c22*b31*a11-c13*c21*a33*b22*c31*a11+c13*c21*a33*b21*c32*a11+2*c13*c21*b33*a21*c31*a12-c13*c21*b33*a11*c31*a22+c13*c21*c33*a31*b11*a22-2*c13*c21*c33*a21*b11*a32-2*c13*c21*c33*a21*b31*a12+c13*c21*c33*a11*b21*a32-c13*c21*b23*a32*c31*a11+c13*c22*b13*a31*c31*a21+c13*c22*b33*a11*c21*a31+c13*c23*a11*b32*c21*a31+c13*c23*a31*c11*b32*a21-2*c13*c23*a11*b32*c31*a21+c13*c23*a11*c31*b22*a31-2*c13*c31*a13*c22*b21*a31+c13*c31*a13*c22*b31*a21+c13*c31*a23*c22*b31*a11-2*c13*c31*a23*b21*c32*a11-2*c13*c31*c23*a31*b21*a12+c13*c31*c23*a21*b11*a32-c21*c22*b13*c31*a31*a13+2*c21*c22*b13*a33*c31*a11-c21*c22*b33*a13*c31*a11+c21*c22*c33*a13*b31*a11+c21*c22*c33*b11*a11*a33+c21*c23*a13*c32*b31*a11-c21*c23*a13*b32*c31*a11+2*c21*c23*a33*b12*c31*a11+c21*c23*c33*a12*b31*a11+c21*c23*c33*a11*b11*a32-c21*c31*a13*a23*c32*b11-c21*c31*a13*a33*c22*b11-c21*c31*a13*c33*b12*a21-c21*c31*a13*c33*b22*a11-c21*c31*c13*a13*b21*a32+2*c21*c31*c13*a23*b11*a32-c21*c31*c13*a23*b31*a12+2*c21*c31*c13*a33*b11*a22-c21*c31*c13*a33*b21*a12+2*c21*c31*a23*b13*c32*a11+2*c21*c31*a23*b12*a11*c33-c21*c31*c23*a13*b11*a32+2*c21*c31*c23*a13*b31*a12-c21*c31*c33*a13*b11*a22-c21*c31*c33*b11*a12*a23+4*c21*c32*c33*a13*b11*a21-2*c21*c32*c33*a13*b21*a11-2*c21*c32*c33*b11*a11*a23-c21*c33*b13*a21*c31*a12+2*c21*c33*b13*a11*c31*a22-c21*c33*b23*a12*c31*a11-2*c22*c23*b33*a11*c11*a31-2*c22*c31*c23*a13*b31*a11-2*c22*c31*c23*b11*a11*a33+c22*c31*c33*a13*b21*a11+c22*c31*c33*b11*a11*a23-2*c22*c33*b13*a21*c11*a31+c22*c33*b13*a21*c31*a11+c22*c33*b23*a11*c11*a31-2*c23*c31*a13*b11*c32*a21+c23*c31*a13*b21*c32*a11+c23*c31*a23*b11*c32*a11+c23*c31*c33*a12*b21*a11+c23*c31*c33*a11*b11*a22-2*c23*c32*b13*a21*c11*a31+c23*c33*a21*b12*c31*a11+c23*c33*a21*c11*b32*a11+c23*c33*a11*c11*b22*a31-2*c32*c33*b13*a21*c21*a11+2*c11*c21*c13*a33*b21*a32+2*c11*c13*a33*b22*c31*a21+2*c11*c23^2*a32*b31*a11-c11*c31*a23*b13*c32*a21-c11*c21*a13*c33*b22*a31-c12*c21*b13*c31*a31*a23+c23*c32*b33*a11*c11*a21+c13*c21*c33*a11*b31*a22-c13*c21*a33*b12*c31*a21+2*c11*c21*c33*a23*b31*a12-2*c12*c31*c13*b21*a21*a33+c33*b23*a31*c11^2*a22+c11^2*c23*a33*b31*a22-c11*c21*c33*a13*b21*a32+c31^2*c23*b11*a12*a23+2*c11*c31*c23*a13*b21*a32-c33^2*a21*c11*b22*a11-c21*c31*c23*b11*a12*a33+c23*a13*b12*c31^2*a21-c11*c13*b23*a32*c21*a31-2*c21*c23*c33*a12*b11*a31-2*c23*c31*c33*a12*b11*a21+c11*c22*c33*a13*b21*a31+c31^2*c23*a13*b11*a22+c21^2*c13*b31*a32*a13+c12*c21*c33*a13*b21*a31-c11*c21*a23*a33*b31*c12-c33^2*a21*b12*c21*a11-2*c13*c22*b33*a21*c31*a11-2*c21^2*c13*a33*b11*a32-c31*c23^2*a12*b31*a11+c22*c33*b13*a11*c21*a31-c11*c31*c13*a23*b21*a32+2*c13*c21*a13*b32*c31*a21+c11^2*a33*c23*b32*a21+c33*b33*a22*c11^2*a21-2*c13*a13*b32*c21^2*a31-2*c12*c33*b23*a11*c21*a31-c21*c23*a13*c31*b12*a31+2*c21*c31*a23*a33*b11*c12+c11*c13*c33*a22*b31*a21-c11*c23*b23*a31*c31*a12+2*c11*c33*b23*a11*c21*a32+c13*c22*b33*a21*c11*a31+c12*b13*a33*c21^2*a31-2*c12*b33*a13*c21^2*a31-2*c11*c23*a33*b21*c32*a11-c11*c33*b23*a31*c21*a12-2*c11^2*c23*a33*b21*a32+2*c11*c33*b23*a21*c31*a12-c21*c31*c13*a13*b31*a22+c11*c23*a13*c32*b21*a31-c21*c23*b33*a12*c31*a11-c11*c23*a33*b22*c31*a11+2*c11*c21*a33*c33*b22*a11+c11*c13*a23*b31*c22*a31-c21*c31*a13*b13*c32*a21-c21*c33^2*a12*b21*a11+c12*c33*b33*a21*c21*a11-c11*c23^2*a32*b11*a31+c13*c22*b23*a31*c31*a11-c22*c33*b33*a11^2*c21+2*c11*c22*b33*a23*c31*a11+2*c11*c21*a13*b33*c22*a31+c13*c31*c33*a22*b11*a21+c21*c23*a33*b11*c32*a11+c13*c23*a31*b12*c31*a21-c11*c13*b23*a31*c31*a22-c13*c23*c11*b22*a31^2+c13*c21*c33*a31*b21*a12+c21^2*a13*c33*b12*a31+2*c11*c33^2*a22*b21*a11+c11*c21*a33^2*b21*c12+c23*c33*a11*b12*c21*a31+2*c11*c21*c23*a33*b11*a32+c22*c33*b33*a11*c11*a21-2*c32*c33*b23*a11*c11*a21+c21*c31*a13^2*b31*c22-c11*c22*b23*a33*c31*a11-2*c11*c23*c33*a11*b31*a22-2*c13*c31*c23*a31*b11*a22-c11*c33*b13*a22*c31*a21+2*c21*c23*b13*a32*c31*a11-c13*c22*b13*a31^2*c21-c12*c23*b13*a31^2*c21+c21^2*c13*a33*b31*a12-c21*c23*b13*a31*c31*a12-c21*c31*a13*a33*b21*c12-2*c13*c31*c33*a22*b21*a11+4*c22*c31*c23*a13*b11*a31+c12*c23*b33*a11*c21*a31+2*c11*c21*c33*a13*b31*a22-c12*c21*b33*a23*c31*a11-c12*c33*b33*a21^2*c11+c13*a33*b12*c21^2*a31-2*c12*c31*c23*a23*b11*a31+c11*c23*a33*b11*c32*a21-2*c12*b23*a13*c31^2*a21+c13*c31*c23*a11*b31*a22-2*c12*c13*b23*a31*c31*a21+c23*c32*b13*a21*c31*a11-c11*c23^2*a31*b31*a12+c11*c31*a23^2*c32*b11-c11*c31*c33*b21*a22*a13+2*c32*c33*b23*a11^2*c21+c13*c21*c23*a32*b11*a31-c11*c21*a33*b33*c22*a11+c13*c33*a21*b12*c21*a31+2*c11*c23*b33*a31*c21*a12-c11*c21*a23*a33*c32*b11+2*c31*c13^2*a22*b21*a31+c23*c32*b13*a11*c21*a31+c13*c21*a13*c32*b21*a31+2*c11*c31*c13*a23*b31*a22-c21*c31*a13*b23*c32*a11-2*c22*c23*b13*a31*c31*a11+c13*c21*a23*c32*b31*a11-c11*c23*a13*b32*c31*a21-2*c23*b13*a11*c31^2*a22-2*c33*b23*a21*c11^2*a32+c11*c23*a23*c32*b11*a31+c13*c31*a33*c22*b21*a11-c11*c21*a13*c32*a31*b23+2*c12*c13*b33*a21^2*c31+c11*c23*c33*a21*b11*a32-2*c11^2*c33*a23*b31*a22-c21*c31*a13*a23*b31*c12-2*c12*c21*c13*a33*b21*a31+c12*c31*c33*b21*a21*a13-2*c13*c33*a11*b22*c21*a31+c13*c33*a11*b22*c31*a21-2*c11*c22*c23*a33*b11*a31+c11*c22*c33*a33*b11*a21-2*c11*c12*c33*a23*b21*a31-2*c23*c33*a21*b12*c11*a31-c11*c31*c23*a33*b11*a22+c22*b13*a13*c31^2*a21-c11*c21*a23*c32*a31*b13-2*c11*c32*c33*b21*a21*a13+c23*c32*b23*a11*c11*a31-c11*c23*b13*a32*c21*a31+2*c11*c33*b13*a21*c21*a32+c13*c31*a23*b11*c32*a21-2*c21*c23*a13*c32*b11*a31+2*c22*c23*b33*a11^2*c31-c12*c33*b13*a21^2*c31-2*c13*b33*a31*c21^2*a12+c33*b13*a31*c21^2*a12-2*c13*c32*b23*a11*c21*a31-2*c13*c21*a33*b11*c32*a21-c11*c21*a33*c23*b32*a11+2*c12*c13*b23*a31^2*c21+c11*c12*c33*a23*b31*a21-2*c12*c23*b33*a21*c31*a11-2*c22*c31*c33*a13*b11*a21-c11*c33*b23*a11*c31*a22+c11*c31*a23^2*b31*c12-c11*c33^2*a21*b21*a12-2*c21*c22*c33*a13*b11*a31-2*c13*c31*a23*b11*c22*a31+c11*c12*c33*b21*a21*a33+c23*b13*a21*c31^2*a12+c13*c31*a13*b21*c32*a21+4*c11*c32*c33*a23*b21*a11+2*c21*c31*c33*a13*b21*a12,-b12^2*c33*b23*c21*a32-b12^2*c33*b23*c22*a31-b13*b32*c22*b23*c32*a11+b12*b13*c22*a33*c31*b22-2*b22*b12*c13*c32*a31*b23+b13*b12*c32*b22*a21*c33+b11*c33^2*b22^2*a12+b11*c23^2*b32^2*a12-b12*b23^2*c32^2*a11-b12*b33^2*c22^2*a11+b12^2*b31*a32*c23^2+b12^2*b21*a22*c33^2-b22*b13^2*c32^2*a21-b32*b13^2*c22^2*a31+b21*c13^2*b32^2*a22-b22*b33^2*c12^2*a21+b22^2*b31*a32*c13^2-b32*b23^2*c12^2*a31-2*b12*b13*c32*c23*b22*a31-b12*b21*c12*a23*c32*b33+b12*b21*c12*a23*b32*c33+2*b12*b21*c12*a33*c32*b23-2*b12*b21*c12*a33*b32*c23-b12*b21*c12*a33*c22*b33+2*b12*b21*c13*c32*a32*b23+b12*b21*c13*b32*a32*c23-b12*b21*c13*b33*c22*a32-b12*b21*c13*b33*c32*a22+b12*b21*c13*c33*b22*a32-2*b12*b21*c13*c33*b32*a22+2*b12*b21*c22*a13*c32*b33+b12*b21*c22*a33*b32*c13-b12*b21*c23*b33*c32*a12+b12*b21*c23*c33*b32*a12+b12*b21*c32*a23*b32*c13+b11*b22*a13*c32^2*b23-b11*c12*a33*b22^2*c33-b11*c13*c33*b22^2*a32-b11*c32*a13*b22^2*c33+b11*b32*a13*c22^2*b33-2*b11*b32*a33*c22^2*b13-b11*c13*c23*b32^2*a22-b11*c22*a13*b32^2*c23+2*b11*c22*a23*b32^2*c13-b12^2*c21*a23*c32*b33+2*b12^2*c21*a33*c32*b23+2*b31*b23*c22*c13*b32*a12-b11*b12*b22*a22*c33^2-b11*b23*c12*b32*a32*c23-b22^2*c33*c11*a12*b33+2*b13*b21*c32*c13*b32*a22-2*b31*b12*c22*a23*b32*c13+2*b13*b22*c12*a23*b31*c32-b12*b13*c32*b23*c31*a22-b13*c13*c21*b32^2*a22-b12*b23*c13*c32*b31*a22+b13*b22*c12*a33*b32*c21-b21*b22*c33*c12*a12*b33-b12*b11*c23*b33*c22*a32+b32*b12*c23*b33*c12*a21+b12*b23*c22*a33*b32*c11+b23*b12*c22*a13*c31*b32-b12^2*c23*c31*a32*b23-b12*b13*c32*b21*a22*c33+b33*b22*c12*a23*b32*c11+b13*b12*c32*a23*c31*b22+2*b32*b21*c13*b23*c12*a32-b12*b23*c32*b33*c11*a22-2*b22*b23*c12*c33*b32*a11+b12*b13*c22*c33*b22*a31+b21*b22*a33*c12^2*b33-b12^2*c23*b33*c32*a21-b23*c22*a13*b32^2*c11+b32*c22*b13^2*c32*a21+2*b22^2*c12*b33*c31*a13+2*b22*b13*c22*c33*b31*a12+b12*b13*c23*c31*b22*a32+2*b22*b31*c12*a13*c22*b33+b11*b22*c13*b32*a32*c23-b11*b22*c23*b33*c12*a32-b13*b23*c22*b32*c11*a32-b33*c12*c13*b22^2*a31+2*b11*c32*a33*b22^2*c13-2*b22*b12*c22*c33*b31*a13-b32*b31*c23*b13*c22*a12-b22*b23*c12*a13*b31*c32+2*b22*b31*c13*b23*c32*a12+2*b22^2*c13*b33*c11*a32-b12*b13*c23*c32*b21*a32-2*b11*b22*c32*a23*b32*c13-b11*c12*a23*b32^2*c23-b32*b13*c22*b33*c21*a12-b31*b23*c12*c23*b32*a12+b33*b22*c12*c13*b32*a21-b12^2*c23*c33*b31*a22-2*b13*b22*c23*b32*c31*a12-b11*b12*c23*c32*a32*b23+b11*b12*c32*a23*b22*c33-b22*b23*c12*b33*c32*a11+b13*b22*c12*c33*b32*a21-b22*b23*c12*b33*c11*a32-4*b11*b13*c32*c23*b32*a22+2*b13*c32*c13*b22^2*a31-b13*c23*c11*b32^2*a22-b23*b32*c12*b33*c22*a11-b11*b22*c22*a13*c32*b33+b12*c32*b23^2*c31*a12+2*b12*b23*c12*c33*b31*a22+b12*b33*c22*a33*b22*c11-b23*c12*a23*b32^2*c11-2*b32*b22*c23*c12*a11*b33-b13*b22*c12*a33*b31*c22-b21*c32*a23*b12^2*c33-2*b13*b22*c32*c13*b32*a21-b22*b11*c23*b33*c32*a12+b12*b13*b23*c32^2*a21+b12*b33*c12*a33*c21*b22-b12*b23*c12*b33*c32*a21-b12*b13*c22*a23*b31*c32-2*b12*b23*c12*b32*a31*c23-b32*b21*c13*b33*c12*a22-2*b22*c22*c11*a12*b33^2-b32*b13*c22*b33*c11*a22+2*b23*b11*c32*c23*b32*a12-2*b12*b13*c32*a33*c21*b22+b22*b31*c13*c23*b32*a12+b11*b12*a23*c32^2*b23-b23*b32*c12*a13*b31*c22-b13*c32*a13*c31*b22^2+2*b11*b22*c12*a23*c32*b33+b11*b12*c32*a23*b32*c23-b12*b13*c22*a33*c32*b21-2*b11*b22*a23*c32^2*b13-b12^2*c22*b23*c31*a33-b13*b22*c22*b33*c32*a11-b12*b23*c12*a33*b31*c22+2*b31*c22*a23*b12^2*c33-2*b12*b22*c23*b33*c11*a32-b13*b21*c22*b32*a32*c13+b22*b23*c33*c11*b32*a12+2*b21*b13*c12*c33*b22*a32+b12*c22*b33^2*c21*a12+b13*b22*a13*c32^2*b21+2*b11*b22*c22*a33*c32*b13+b11*b22*c22*a13*b32*c33-b13*c22*a13*b32^2*c21-b12*b31*c23^2*b32*a12+b12*b22*c11*a23*c32*b33+2*b22*b11*c33*b13*c32*a22-b21*b13*c22*c33*b32*a12+2*b12^2*c33*b23*c31*a22-b22*b13*c23*c32*b31*a12+b23*b32*a23*b31*c12^2+2*b12*b31*c12*a23*c22*b33+b21*b22*c13*c33*b32*a12-b13*c13*c31*b22^2*a32-b32*b11*c13*c22*a22*b33+2*b13*b22*c12*b33*c32*a21+b12*b13*c32*c23*b32*a21-b13*b23*c12*b32*c21*a32-b22^2*c11*a13*c32*b33-b23*b13*c22*b32*c31*a12-b13*b21*c12*c33*b32*a22-4*b21*b23*c32*c13*b32*a12-b11*b12*b32*a32*c23^2-b31*b13*c22*c13*b32*a22-b13*b22*c12*c33*b31*a22-2*b23*b12*c32*a13*b32*c21+b13*b22*c12*b32*a31*c23+b12*b13*c33*b22*c21*a32-2*b13^2*c22*c31*b22*a32+2*b31*c12*a13*b22^2*c33+b12*b31*c12*a33*b22*c23-b13*b22*c13*c32*b31*a22-b12*b23*c32*b33*c21*a12+b22*b32*c23*c11*a12*b33-b22*b31*c13^2*b32*a22+b22*c22*c32*a31*b13^2-b21*b22*b32*a32*c13^2+b23*b12*c32*c33*b22*a11-2*b12*b13*c22*c33*b32*a21-2*b12*b22*c13*b31*a32*c23+b11*b22*c32*a13*b32*c23-b31*c22*a33*b12^2*c23-b12*b13*c22*c33*b31*a22-2*b12*b32*c13*b23*c31*a22-b11*b22*c12*a33*c32*b23+b11*b12*a33*c22^2*b33+b12*c12*c22*a21*b33^2-b12*b13*c22*b33*c31*a22-b22*b11*c13*c32*a32*b23-2*b22*b31*a23*c12^2*b33+2*b13*c33*b22^2*c31*a12-b13*c32*c33*b22^2*a11-2*b32*b12*c13*c22*a21*b33+2*b12*b23*c12*b33*c31*a22+2*b12*b21*c23*b33*c12*a32+b12*b32*c13*c21*a22*b33+b13*b22*c12*a23*c31*b32+b22*c12*b33^2*c22*a11+2*b22^2*c33*c12*a11*b33+2*b12^2*c22*b33*c31*a23-b12^2*c22*c33*b21*a33-b12^2*c23*a23*b31*c32+2*b12^2*c23*c32*a31*b23+2*b12^2*c23*b33*c21*a32-b12^2*c23*b33*c31*a22-b12^2*c23*c33*b21*a32+2*b12^2*c33*c22*a21*b33-b12^2*c33*c21*a22*b33+2*b21*c32*a33*b12^2*c23+b12*b13*a33*b31*c22^2+b12*b13*a23*c32^2*b21+b12*b13*b33*c22^2*a31-2*b12*b21*a13*c32^2*b23-b12*b21*c33^2*b22*a12+b12*c12*c32*a31*b23^2-2*b12*b31*a13*c22^2*b33-2*b12*c12*c31*a32*b23^2+b12*c32*b23^2*c11*a32-2*b12*c12*c21*a22*b33^2+b12*c22*b33^2*c11*a22-b13*c12*a33*c31*b22^2+2*b13*c32*a33*b22^2*c11-b13*c33*c11*b22^2*a32-b13*c12*c33*b22^2*a31+b13*b22*b23*c32^2*a11+b13*b32*a13*b31*c22^2-b13*c12*a23*b32^2*c21+2*b13*c22*a23*b32^2*c11+2*b13*c23*c21*b32^2*a12+b13*b32*b33*c22^2*a11-b13*c12*c23*b32^2*a21+2*b13*c22*c13*b32^2*a21-b13*c22*c23*b32^2*a11+b13^2*c22*b32*c31*a22+b13^2*c32*b22*c21*a32-2*b13^2*c32*c21*b32*a22+b21*b32*a23*c12^2*b33-2*b21*b32*a33*c12^2*b23+2*b21*c12*a13*b32^2*c23-b21*c12*a23*b32^2*c13-b21*c13*c23*b32^2*a12-b21*c22*a13*b32^2*c13+b22*b23*a33*b31*c12^2+b22*b23*b33*c12^2*a31-b22^2*c13*a13*b31*c32-b22^2*c13*b33*c32*a11-b22^2*c13*b33*c31*a12-b22^2*c13*c33*b31*a12+b22*c32*b13^2*c31*a22+b22*c12*b33^2*c21*a12+b22*c12*b33^2*c11*a22-b23*c32*a23*c31*b12^2-b23*c32*c33*b12^2*a21-b23*c23*c11*b32^2*a12+2*b23*c12*a13*b32^2*c21+2*b23*c13*c11*b32^2*a22-b23*c13*c21*b32^2*a12+b23*b32*b33*c12^2*a21-b23*c12*c13*b32^2*a21+2*b23*c12*c23*b32^2*a11-b23*c22*c13*b32^2*a11+b23^2*c12*b32*c31*a12-2*b23^2*c32*c11*b32*a12+b32*c12*b23^2*c32*a11-b31*c12*a33*b22^2*c13+b32*c22*b13^2*c21*a32+b32*c12*b23^2*c11*a32-b33*c22*a33*c21*b12^2-b33*c22*c23*b12^2*a31-b33*c12*a33*b22^2*c11+2*b12*b21*c33*b13*c22*a32+2*b12*b21*c33*b23*c32*a12-4*b12*b21*c33*b23*c12*a32+2*b12*b21*c33*b33*c12*a22-b12*b21*c33*b33*c22*a12-2*b12*b22*c12*c33*b31*a23+b12*b22*c13*a23*b31*c32+b12*b22*c13*a33*b31*c22+b12*b22*c13*b33*c32*a21+b12*b22*c13*b33*c22*a31+b12*b22*c13*c31*a32*b23-2*b12*b22*c13*b33*c21*a32+b12*b22*c13*b33*c31*a22+b12*b22*c13*c33*b31*a22+b12*b22*c23*b33*c12*a31+b12*b22*c23*b33*c31*a12+b12*b22*c23*c33*b31*a12-2*b12*b22*c33*b13*c31*a22+b12*b22*c33*b23*c11*a32-2*b12*b22*c33*b23*c31*a12+b12*b22*c33*b33*c21*a12+b12*b22*c33*b33*c11*a22-2*b12*b22*c33*b33*c12*a21-b12*b23*c12*a23*b31*c32+b12*b23*c12*a23*c31*b32+2*b12*b23*c12*b31*a32*c23-2*b12*b23*c12*a33*b32*c21+2*b12*b23*c22*a13*b31*c32-b12*b23*c22*b33*c31*a12-b12*b23*c22*b33*c11*a32-b12*b23*c23*c32*b31*a12+b12*b23*c23*b32*c31*a12+b12*b23*c32*a23*b32*c11-2*b12*b23*c33*c11*b32*a22-b12*b23*c12*b33*c22*a31+b12*b23*c12*c33*b32*a21+b12*b23*c22*b32*a31*c13+2*b12*b23*c22*b33*c32*a11+b12*b23*c32*c13*b32*a21-b12*b31*c13*b23*c22*a32+b12*b31*c13*c23*b32*a22+2*b12*b31*c13*c22*a22*b33+2*b12*b31*c23*b13*c32*a22-4*b12*b31*c23*b33*c12*a22+2*b12*b31*c23*b33*c22*a12-b12*b31*c33*b23*c22*a12+b12*b32*c13*b23*c21*a32-2*b12*b32*c23*b13*c21*a32+b12*b32*c23*b23*c11*a32-2*b12*b32*c23*b33*c21*a12+b12*b32*c23*b33*c11*a22+b12*b32*c33*b23*c21*a12-2*b12*b33*c12*a23*c31*b22+2*b12*b13*c22*c31*a32*b23+2*b12*b13*c32*c21*a22*b33+2*b12*b23*c12*b33*c21*a32+b13*b12*c22*a33*b32*c21+b13*b12*c22*b32*a31*c23-b13*b21*c12*b32*a32*c23-b13*b22*c12*b31*a32*c23-b13*b22*c12*a33*c32*b21-b13*b22*c12*b33*c21*a32-b13*b22*c12*b33*c31*a22+b13*b22*c13*b32*c21*a32+b13*b22*c13*b32*c31*a22+2*b13*b22*c13*b31*c22*a32-b13*b22*c22*a13*b31*c32+b13*b22*c22*a13*c31*b32-2*b13*b22*c22*a33*b32*c11+2*b13*b22*c22*b33*c11*a32+b13*b22*c23*b32*c11*a32+b13*b22*c32*a13*b32*c21-2*b13*b22*c32*a23*b32*c11-b13*b22*c32*b33*c11*a22+b13*b22*c33*c11*b32*a22-2*b13*b22*c33*c21*b32*a12-b13*b22*c12*c32*a31*b23-b13*b22*c12*b33*c22*a31-2*b13*b22*c22*b32*a31*c13+b13*b22*c22*c33*b32*a11+b13*b22*c32*c23*b32*a11-b13*b23*c12*b32*c31*a22+2*b13*b23*c32*c11*b32*a22-b13*b32*c12*a23*c32*b21-b13*b32*c12*a23*b31*c22+2*b13*b32*c12*a33*b21*c22-b13*b32*c22*a13*c32*b21-b13*b32*c12*b23*c32*a21+2*b13*b32*c12*b23*c22*a31-b13*b32*c12*c22*a21*b33+b21*b12*c12*a33*b22*c33+2*b31*b13*c12*c23*b32*a22-2*b21*b12*c32*a13*b32*c23-b21*b13*c32*c13*b22*a32+2*b21*b13*c32*c23*b32*a12-b21*b22*c12*a13*c32*b33-2*b21*b22*c12*a13*b32*c33+b21*b22*c12*a33*b32*c13+2*b21*b22*c13*b33*c32*a12+b21*b22*c32*a13*b32*c13+2*b21*b23*c12*c33*b32*a12+2*b21*b32*c12*a13*c32*b23-b21*b32*c12*a13*c22*b33-b22*b11*c33*b23*c32*a12+2*b22*b11*c33*b23*c12*a32+2*b22*b11*c33*b33*c22*a12+b22*b12*c12*b23*c31*a33+b22*b12*c21*a13*c32*b33+b22*b12*c23*a13*b31*c32+b22*b12*c23*b33*c32*a11+b22*b12*c33*b23*c12*a31-2*b22*b12*c33*b33*c22*a11-b22*b13*c32*b23*c11*a32-b22*b13*c32*b23*c31*a12-b22*b13*c32*b33*c21*a12-b22*b21*c13*b33*c12*a32-b22*b21*c33*b13*c32*a12-2*b22*b23*c12*a13*c31*b32-b22*b23*c12*b31*a32*c13-b22*b23*c12*b33*c31*a12-b22*b23*c12*c33*b31*a12+b22*b23*c13*b32*c31*a12+b22*b23*c32*a13*b32*c11-2*b22*b23*c32*a33*c11*b12+b22*b23*c32*c13*b32*a11+2*b22*b31*c13*b33*c12*a22-4*b22*b31*c13*b33*c22*a12+2*b22*b31*c23*c12*a12*b33-2*b22*b32*c13*b23*c11*a32+b22*b32*c13*b33*c21*a12-2*b22*b32*c13*b33*c11*a22-2*b22*b33*c22*a13*c31*b12+2*b22*b13*c12*c31*a32*b23+2*b22*b13*c22*b33*c31*a12+2*b22*b23*c32*c11*a12*b33-b23*b11*c22*c33*b32*a12+b23*b12*c32*a13*c31*b22+b23*b12*c22*c33*b32*a11-2*b23*b12*c32*c23*b32*a11+2*b23*b13*c32*c21*b32*a12+b23*b22*c12*a33*b32*c11+b23*b22*c12*b32*a31*c13+b31*b12*c12*a23*b32*c23+b31*b12*c22*a13*b32*c23-2*b31*b22*c12*a13*b32*c23+b31*b22*c12*a23*b32*c13+b31*b22*c22*a13*b32*c13+2*b32*b11*c23*b13*c22*a32+2*b32*b11*c23*b33*c12*a22-b32*b11*c23*b33*c22*a12+b32*b12*c12*b33*c21*a23-b11*b12*c22*a23*c32*b33-2*b11*b12*c22*a23*b32*c33-b11*b12*c22*a33*c32*b23+b11*b12*c22*a33*b32*c23+b11*b12*c22*a33*b22*c33+2*b11*b12*c23*b33*c32*a22+b11*b12*c23*c33*b22*a32+b11*b12*c23*c33*b32*a22-2*b11*b12*c32*a33*b22*c23+2*b11*b12*c33*b23*c22*a32-b11*b12*c33*c22*a22*b33+b21*b12*c22*a13*b32*c33+b21*b12*c32*a13*b22*c33-2*b21*b12*c32*a33*b22*c13-4*b11*b13*c22*c33*b22*a32+2*b11*b13*c22*c33*b32*a22+2*b11*b13*c32*c23*b22*a32+b11*b22*c12*a23*b32*c33+b11*b22*c12*a33*b32*c23-b11*b22*c12*a33*c22*b33+2*b11*b22*c13*b33*c22*a32-b11*b22*c13*b33*c32*a22+b11*b22*c13*c33*b32*a22-2*b11*b22*c22*a33*b32*c13-2*b11*b22*c23*c33*b32*a12-b11*b22*c33*b33*c12*a22-b11*b23*c12*c33*b32*a22-b11*b23*c22*b32*a32*c13+2*b11*b23*c32*c13*b32*a22-b11*b32*c12*a23*c32*b23-b11*b32*c12*a23*c22*b33+2*b11*b32*c12*a33*c22*b23-b11*b32*c22*a13*c32*b23+2*b11*b32*c22*a23*c32*b13-b12*b11*c33*b23*c32*a22-2*b12*b13*c22*a23*c31*b32-b12*b13*c22*b33*c21*a32-b12*b13*c22*b31*a32*c23+b12*b13*c23*b32*c31*a22+b12*b13*c32*a23*b32*c21-b12*b13*c32*b23*c21*a32+b12*b13*c33*c21*b32*a22-b12*b13*c22*c32*a31*b23-b12*b13*c22*b33*c32*a21+2*b32*b21*c13*b33*c22*a12-b32*b21*c23*c12*a12*b33+b32*b22*c11*a13*c22*b33+b32*b22*c13*b33*c22*a11-b32*b23*c12*b33*c21*a12-b32*b23*c12*b33*c11*a22-b32*b31*c13*b23*c12*a22-2*b32*b33*c12*a13*c21*b22-2*b32*b33*c22*a23*c11*b12+2*b32*b13*c12*c21*a22*b33+2*b32*b23*c22*c11*a12*b33+b33*b12*c22*a13*b32*c21+b33*b12*c22*c23*b32*a11,-c13*c12*a33*c31*b22^2-2*b23*c11*c22*b32*a32*c13-b31*c12*c22*a13*b32*c23+b21*c12^2*a33*b22*c33+b12*c11*c33*b23*c22*a32+2*b11*c32*c23^2*b32*a12+b11*c13*c32*b22*a22*c33+b23*c12^2*c33*b32*a21+c11*c12*c32*a32*b23^2+c22*c33^2*b12^2*a21+c32*c23^2*b12^2*a31-c22^2*c31*a32*b13^2-c21*b13^2*c32^2*a22+c12*c33^2*b22^2*a11+c32*c13^2*b22^2*a31-c11*b23^2*c32^2*a12-c12^2*c31*a32*b23^2+c12*c23^2*b32^2*a11+c22*c13^2*b32^2*a21-c11*b33^2*c22^2*a12-c12^2*c21*a22*b33^2+b12*c11*a23*c32^2*b23-b12*c12*b22*a21*c33^2+b32*c11*a13*c22^2*b33-c11*c12*a33*b22^2*c33-2*b12*c12*c23*c31*a32*b23-b12*c12*c33*b23*c22*a31-b31*c22*c13^2*b32*a22-b12*c22*c33^2*b22*a11+b12*c11*a33*c22^2*b33+b13*c11*b23*c32^2*a22+2*b12*c12*c33*c22*a21*b33-b22*c12*c13*b33*c22*a31-2*b21*c13*b23*c32^2*a12-2*b23*c12^2*a33*b32*c21+b11*c22*c23*c33*b12*a32-b22*c12*c23*b33*c32*a11+b13*c11*c22*b32*a32*c23+2*b12*c22*c32*c33*b21*a13+b23*c12*c13*b32*c21*a32-b11*c13*c22*b33*c32*a22+b22*c33*b23*c12^2*a31-b13*c12*c22*c33*b22*a31-2*b13*c23*c32*b22*c31*a12+b22*c12*c13*b33*c31*a22-2*b22*c12*c13*b31*a32*c23+b21*c12*c23*c33*b32*a12+c12*c32*b23^2*c31*a12-b11*c22*c32*a23*b12*c33+2*b21*c13*c22*b33*c32*a12+b12*c13*b23*c32^2*a21-2*b12*c22*c33*b13*c31*a22+b21*c13*c32*c33*b22*a12+2*b21*c12*c32*a13*b32*c23-b11*c12*c32*a33*b22*c23-2*b21*c12^2*a33*b32*c23+b22*c12*c13*c31*a32*b23-b13*c22*c32*c33*b22*a11-b21*c12*c23*b33*c32*a12+b12*c22^2*b13*c31*a33-b12*c13*c22*b33*c32*a21+b22*c12*c23*b33*c31*a12-2*b12*c22^2*c33*b31*a13+2*b12*c21*c22*a13*c32*b33+2*c22*c31*a23*b12^2*c33-2*b12*c21*c23*c32*a32*b13-2*b11*c32^2*a23*b22*c13+b13*c22^2*a13*c31*b32+2*b23*c12*c22*b32*a31*c13+2*b13*c22*c32*a23*b32*c11-b22*c32*c13^2*b32*a21+2*b12*c12*b31*a32*c23^2+b22*c11*c33*b23*c12*a32+b12*c21*c12*a23*b32*c33-b13*c22*c23*c32*b31*a12+b22*c13*c32*c23*b32*a11+b12*c13*c22*a33*b32*c21-b11*c22*c33*b23*c32*a12+b21*c33*b33*c12^2*a22-b11*c12*c23*c32*a32*b23+b12*c11*c23*c32*a32*b23-c23*c32*c33*b12^2*a21+2*b11*c12*c22*a33*b32*c23+2*b11*c12*c32*a23*b22*c33-2*b22*c11*c33*b33*c22*a12+b12*c13*c32*b22*a21*c33-b12*c12*c32*c33*b21*a23+b13*c21*b23*c32^2*a12+b22*c12^2*c23*b31*a33-c13*c22*a13*b32^2*c21+2*b12*c22*c31*a13*c32*b23-b22*c13^2*c32*b31*a22+b12*c21*c32*a13*b22*c33+b11*c13*c22*c33*b32*a22+2*b13*c12*c22*c31*a32*b23+b21*c12^2*a23*b32*c33+b12*c13*c22*b33*c31*a22-b11*c12*c22*a33*b22*c33+b31*c12*c13*c23*b32*a22+b12*c11*c23*b33*c32*a22+b31*c12^2*a23*b32*c23-2*b13*c21*c32*c33*b22*a12-2*b22*c12^2*c33*b31*a23-b12*c13*c22*a23*b31*c32+b12*c12*c23*c33*b32*a21+b21*c13*c22*c33*b32*a12+b11*c12*c23*c33*b22*a32-b13*c22*c32*a13*c31*b22+b12*c13*c22*c33*b22*a31+b32*c11*c23*b33*c12*a22-b13*c12*c22*c33*b32*a21-2*b12*c13*c32*c23*b22*a31+b13*c11*c32*b22*a22*c33-b11*c22*c23*b33*c32*a12-b11*c12*c32*a23*b32*c23-2*b13*c22^2*a33*b32*c11+2*b22*c11*c12*a23*c32*b33-b22*c13*c12*a33*b31*c22-b13*c12*c32*c23*b22*a31-2*b12*c12*c33*c21*a22*b33+2*b11*c22*c33*b13*c32*a22+b11*c13*b23*c32^2*a22+b12*c13*a33*b31*c22^2-b22*c11*c22*a13*c32*b33-b12*c12*c22*c33*b21*a33-b22*c12*c31*a13*c32*b23+c12*c22*b33^2*c21*a12-c11*c22*a13*b32^2*c23+2*b13*c12*c32*a23*c31*b22-c23*c22*a33*c31*b12^2+b22*c11*c32*a13*b32*c23-2*b32*c12*c23*b33*c21*a12+b23*c12*c23*b32*c31*a12-2*b12*c31*c22*a13*b22*c33-2*b13*c22^2*b32*a31*c13+b13*c22^2*c33*b32*a11-b12*c12*c33*b23*c32*a21+b12*c22*c23*c31*a32*b13+2*b12*c12*c22*b33*c31*a23-2*b13*c13*c22*c31*b22*a32+b11*c13*c32*c23*b22*a32+b22*c12*c33*b33*c21*a12+b21*c23*b33*c12^2*a32-2*b23*c11*c12*c33*b32*a22-2*b12*c12*c23*c33*b31*a22-b21*c12*c33^2*b22*a12+2*c11*c22*a23*b32^2*c13+b11*c13*c22*b32*a32*c23-b12*c12*b32*a31*c23^2-2*b11*c13*c32*c23*b32*a22-b22*c11*c12*a33*c22*b33+b12*c21*c33*b23*c32*a12-2*b12*c13*c22*b33*c21*a32-b21*c22*c32*a13*b32*c13+b13*c12*c23*c31*b22*a32+b13*c11*c22*c33*b32*a22+b23*c12^2*c33*b31*a22-b11*c12*b32*a32*c23^2+c21*c22*c32*a32*b13^2+b13*c32^2*a13*c21*b22+4*b12*c12*c23*b33*c21*a32-2*b22*c12*c23*c33*b32*a11-b12*c22*c33*b13*c32*a21+b23*c12^2*b33*c21*a32-b11*c13*c22*c32*a32*b23-2*b13*c12*c33*b22*c31*a22-2*b21*c13*c32*c23*b32*a12+2*b22*c12*c13*b33*c32*a21-c12*c13*c33*b22^2*a31+2*c12*c31*a13*b22^2*c33+b22*c11*c12*a33*b32*c23-b23*c11*c12*b33*c32*a22-b22*c13*c22*a13*b31*c32+b22*c13*b23*c32^2*a11+b22*c21*a33*c12^2*b33+2*b11*c22*c33^2*b22*a12+b12*c12*c23*c33*b22*a31-b12*c21*c12*a33*c22*b33+b12*c21*c13*b33*c32*a22+b12*c21*c22*a13*b32*c33-b12*c21*c22*a33*c32*b13-2*b12*c21*c23*b33*c32*a12+b12*c21*c33*b13*c22*a32+b12*c21*c33*b13*c32*a22+b12*c21*c33*b33*c22*a12-2*b12*c21*c32*a13*b32*c23+2*b12*c22*c12*c33*b31*a23+b12*c22*c13*c31*a32*b23+b12*c22*c13*c33*b21*a32+b12*c22*c23*a13*c31*b32-b12*c22*c23*c32*a31*b13+2*b12*c22*c23*b33*c32*a11+b12*c22*c23*c33*b32*a11+b12*c22*c23*b33*c31*a12+b12*c22*c23*c33*b31*a12-b12*c22*c31*a23*c32*b13-2*b12*c22*c33*b23*c31*a12+2*b12*c22*c33*b23*c32*a11+2*b12*c23*c12*a33*c32*b21+b12*c23*c12*a33*c31*b22+b12*c23*c13*c32*b31*a22+2*b12*c23*c22*a13*b31*c32+b12*c23*c32*a13*c31*b22+b12*c23*c32*b13*c31*a22+b12*c23*c32*c33*b21*a12+b12*c23*c32*c33*b22*a11+b12*c31*c23*b23*c32*a12-2*b12*c12*c33*b23*c21*a32-2*b12*c12*c31*a23*b22*c33-2*b12*c12*c23*c33*b21*a32-2*b12*c12*c23*b33*c31*a22-b12*c12*c23*b33*c32*a21-b12*c12*c23*b33*c22*a31+2*b12*c12*c23*c32*a31*b23+b12*c12*c23*a23*c31*b32-b12*c12*c23*a23*b31*c32-b12*c12*c22*c23*b31*a33-b12*c12*c22*b23*c31*a33+b12*c11*c33*c22*a22*b33-2*b12*c11*c33*b23*c32*a22-2*b12*c11*c32*a33*b22*c23+b12*c11*c32*a23*b22*c33+b12*c11*c32*a23*b32*c23-2*b12*c11*c23*b33*c22*a32+b12*c11*c22*a33*b22*c33+b12*c11*c22*a33*b32*c23-b12*c11*c22*a33*c32*b23-2*b12*c11*c22*a23*b32*c33-b12*c11*c22*a23*c32*b33+b12*c12*c21*a33*b22*c33-2*b12*c12*c21*a33*b32*c23+2*b12*c12*c21*a33*c32*b23-b12*c12*c21*a23*c32*b33+b12*c13*c22*c33*b31*a22+b12*c13*c23*c32*b21*a32-b12*c31*c12*a23*c32*b23-b13*c22*c32*a13*b32*c21-b13*c22*c32*b23*c31*a12+2*b13*c22*c32*a33*b22*c11-b13*c22*c32*c33*b21*a12+4*b13*c22*c33*b22*c31*a12+2*b13*c22*c32*c13*b32*a21+2*b13*c22*c32*c13*b22*a31-b13*c22*c32*c23*b32*a11+b13*c13*c22*b32*c21*a32-2*b13*c22*c23*b32*c31*a12+4*b13*c21*c32*c23*b32*a12-2*b13*c21*c22*c33*b32*a12-b13*c21*c22*b33*c32*a12-2*b13*c13*c32*c21*b32*a22+b13*c13*c32*b22*c31*a22+b13*c13*c32*b22*c21*a32-b13*c13*c22*c32*b21*a32+b13*c13*c22*b32*c31*a22-b13*c13*c22*c32*b31*a22-b13*c12*c32*c23*b32*a21+2*b13*c12*c32*b22*a21*c33+2*b13*c12*c22*b32*a31*c23+b13*c12*c33*c21*b32*a22+b13*c12*c33*b22*c21*a32-b13*c12*c32*b21*a22*c33-b13*c12*c32*a23*b32*c21+2*b13*c12*c32*c21*a22*b33-b13*c12*c32*a33*c21*b22-b13*c12*c32*b23*c31*a22-b13*c12*c32*b23*c21*a32-2*b13*c12*c23*b32*c21*a32+b13*c12*c23*b32*c31*a22+2*b13*c12*c23*c32*b31*a22-b13*c12*c22*a33*c31*b22-b13*c12*c22*b31*a32*c23+2*b13*c12*c22*a33*b32*c21-b13*c12*c22*b33*c21*a32-b13*c12*c22*b33*c31*a22-b13*c12*c22*c33*b31*a22+2*b13*c12*c22*c33*b21*a32-2*b13*c11*c22*c33*b22*a32-b13*c11*c22*b33*c32*a22-b13*c12*c22*a23*c31*b32-2*b13*c11*c32*c23*b32*a22-b13*c12*c23*c32*b21*a32+b13*c11*c32*c23*b22*a32-b13*c11*c22*c32*a32*b23+2*b21*c12*c13*c32*a32*b23+b21*c12*c13*b32*a32*c23-b21*c12*c13*b33*c22*a32-b21*c12*c13*b33*c32*a22+b21*c12*c13*c33*b22*a32-2*b21*c12*c13*c33*b32*a22-b21*c12*c22*a13*b32*c33+2*b21*c12*c22*a33*b32*c13-b21*c12*c32*a13*b22*c33-b21*c12*c32*a23*b32*c13-b21*c12*c32*a33*b22*c13+2*b21*c12*c33*b23*c32*a12-b21*c12*c33*b33*c22*a12-b11*c12*c22*a23*b32*c33+4*b12*c12*c33*b23*c31*a22-2*b12*c13*c22*a23*c31*b32-b12*c13*c22*a33*c32*b21-2*b12*c13*c22*b31*a32*c23+b12*c13*c22*a33*c31*b22+b12*c13*c32*a23*c31*b22+b12*c13*c32*a23*b32*c21+b12*c13*c32*b23*c21*a32-2*b12*c13*c32*b23*c31*a22-2*b12*c13*c32*a33*c21*b22-b11*c12*b22*a22*c33^2+b11*c13*b33*c22^2*a32-b11*c22*c33^2*b12*a22+b11*c22^2*a13*b32*c33-2*b11*c22^2*a33*b32*c13+b11*c22^2*a33*b12*c33-2*b11*c33*b13*c22^2*a32+b11*c33*b33*c22^2*a12-2*b11*c23*b13*c32^2*a22+b11*c23*b23*c32^2*a12-b11*c32*c23^2*b12*a32+b11*c32^2*a13*b22*c23+b11*c32^2*a23*b12*c23-c21*c22*a33*b12^2*c33-c21*c32*a23*b12^2*c33+2*c21*c32*a33*b12^2*c23-c22*c23*c33*b12^2*a31-b32*c12*c23*b33*c22*a11+b32*c13*c22*b33*c21*a12+b22*c11*c12*a23*b32*c33-b22*c11*c12*a33*c32*b23-2*b22*c11*c13*c32*a32*b23+4*b22*c11*c13*b33*c22*a32-2*b22*c11*c13*b33*c32*a22+b22*c11*c22*a13*b32*c33-2*b22*c11*c22*a33*b32*c13+b22*c11*c23*b33*c32*a12-2*b22*c11*c23*b33*c12*a32-2*b22*c11*c32*a23*b32*c13+b22*c11*c33*b23*c32*a12+b22*c11*c33*b33*c12*a22+b22*c12*c13*a23*c31*b32-b22*c12*c13*c32*a31*b23+b22*c12*c13*b32*a31*c23+b22*c12*c13*a33*b32*c21+b22*c12*c13*c33*b32*a21-2*b22*c12*c13*b33*c21*a32+b22*c12*c13*c33*b31*a22-b22*c12*c21*a13*c32*b33-2*b22*c12*c21*a13*b32*c33+2*b22*c12*c22*c33*b31*a13-b22*c12*c23*a13*b31*c32+b22*c12*c23*c33*b31*a12-2*b22*c12*c33*b23*c31*a12-b22*c12*c33*b23*c32*a11+2*b22*c12*c33*b33*c22*a11+2*b22*c13*c12*a23*b31*c32+b22*c13*c22*a13*c31*b32-2*b22*c13*c22*c33*b31*a12+b22*c13*c23*c32*b31*a12+b22*c13*c32*a13*b32*c21+b22*c13*c32*b23*c31*a12+b22*c13*c32*b33*c21*a12-b22*c13*c22*b33*c32*a11+b22*c13*c22*c33*b32*a11+2*b22*c22*c12*b33*c31*a13-2*b22*c22*c13*b33*c31*a12-2*b22*c23*c12*a13*c31*b32+b23*c11*c12*b32*a32*c23-b23*c11*c12*b33*c22*a32+2*b23*c11*c22*b33*c32*a12+b23*c11*c22*c33*b32*a12+4*b23*c11*c32*c13*b32*a22-2*b23*c11*c32*c23*b32*a12-b23*c12*c13*c32*b31*a22-2*b23*c12*c13*b32*c31*a22-b23*c12*c13*b31*c22*a32-b23*c12*c22*a13*c31*b32+2*b23*c12*c22*a33*b32*c11-b23*c12*c22*b33*c31*a12-b23*c12*c22*c33*b31*a12-b23*c12*c23*c32*b31*a12+2*b23*c12*c32*a13*b32*c21-b23*c12*c32*a23*b32*c11-b23*c12*c32*b33*c21*a12+b23*c12*c33*c21*b32*a12-b23*c12*c22*c33*b32*a11-b23*c12*c32*c13*b32*a21+2*b23*c12*c32*c23*b32*a11+2*b23*c13*c22*c32*b31*a12+b23*c13*c22*b32*c31*a12-2*b23*c13*c32*c21*b32*a12-b23*c22*c32*a13*b32*c11-b23*c22*c32*c13*b32*a11+2*b31*c12*c13*c22*a22*b33-b31*c12*c22*a23*b32*c13+2*b31*c12*c23*b33*c22*a12+b31*c13*c22*c23*b32*a12-b32*c11*c12*a23*c22*b33-2*b32*c11*c13*c22*a22*b33+b32*c11*c23*b33*c22*a12-b32*c12*c13*c22*a21*b33+b32*c12*c13*c21*a22*b33-b32*c12*c21*a13*c22*b33-c23*c32*a23*c31*b12^2+2*b12*c12*b21*a22*c33^2+b12*c13*a23*c32^2*b21+b12*c13*b33*c22^2*a31-2*b12*c21*a13*c32^2*b23+b12*c21*a23*c32^2*b13-b12*c22*c33^2*b21*a12-2*b12*c22^2*b33*c31*a13+b12*c33*b13*c22^2*a31-2*b12*c33*b33*c22^2*a11-2*b12*c23*a13*c32^2*b21-b12*c23^2*c32*b31*a12-b12*c32*c23^2*b32*a11+b12*c23*b13*c32^2*a21-2*b12*c23*b23*c32^2*a11+b13*c22^2*b33*c31*a12+b13*c22^2*c33*b31*a12+b13*c23*b21*c32^2*a12+b13*c11*b33*c22^2*a32+b13*c13*b31*c22^2*a32+b13*c13*b21*c32^2*a22+c22*c32*b13^2*c31*a22-2*b13*c32^2*a23*b22*c11-2*b13*c32^2*b22*a21*c13+b13*c32^2*c23*b22*a11+b21*c32^2*a13*b22*c13-2*b21*c33*b23*c12^2*a32-b21*c22*b32*a32*c13^2-b21*c32*c13^2*b22*a32+2*b21*c32*c13^2*b32*a22+b22*c11*a13*c32^2*b23+b22*c12^2*b23*c31*a33-2*b22*c12^2*b33*c31*a23+b22*c23*b33*c12^2*a31-2*b22*c33*b33*c12^2*a21+2*b22*c13^2*b31*c22*a32-b22*c22*b32*a31*c13^2-c11*c32*a13*b22^2*c33+2*c11*c32*a33*b22^2*c13-c13*c32*a13*c31*b22^2-c13*c32*c33*b22^2*a11+b23*c12^2*a23*c31*b32+b23*c12^2*b31*a32*c23+b23*c12^2*b33*c31*a22-2*b23*c12^2*b32*a31*c23-b31*c12*c23^2*b32*a12-2*b31*c23*b33*c12^2*a22-2*b31*c13*b33*c22^2*a12+b31*c22^2*a13*b32*c13+b32*c12^2*b33*c21*a23+b32*c23*b33*c12^2*a21+b32*c13*b33*c22^2*a11-c11*c12*a23*b32^2*c23-c12*c13*c23*b32^2*a21+2*c12*c21*a13*b32^2*c23-c13*c12*a23*b32^2*c21-c13*c22*c23*b32^2*a11+c11*c12*c22*a22*b33^2-2*b12*c13*c32*b21*a22*c33-b12*c13*c22*c32*a31*b23+b12*c13*c22*b32*a31*c23-2*b12*c13*c22*c33*b32*a21+b12*c13*c32*c23*b32*a21+2*b11*c22*c23*c32*a32*b13-2*b11*c22*c23*c33*b32*a12-b11*c22*c32*a13*b22*c33+2*b11*c22*c32*a23*b32*c13+2*b11*c22*c32*a33*b22*c13-b11*c22*c32*a33*b12*c23-b11*c22*c32*a13*b32*c23+b11*c23*c32*c33*b12*a22-2*b11*c23*c32*c33*b22*a12-2*b11*c13*c22*c33*b22*a32-b11*c12*c33*c22*a22*b33-b11*c12*c33*b23*c32*a22+2*b11*c12*c33*b23*c22*a32+b11*c12*c23*c33*b32*a22+2*b11*c12*c23*b33*c32*a22-b11*c12*c23*b33*c22*a32,-b11*c13*a33*a22^2*b32+b23*a13*a12*c31*b22*a32+2*b12*a13*a33*c22*b21*a32+2*b22*a33*b13*a32*c12*a21-b33*a13*b12*c31*a22^2-b33^2*a12*a21*c12*a22+b11*c23*a33*a22*b32*a12+2*b12*a23*b33*a32*c12*a21+2*b22*a33*b13*a12*c22*a31-2*b33*c23*a12*a22*b12*a31+b13*a33*a12*c22*b31*a22-b22*a33*b33*a11*c22*a12+2*b32*a23*b13*a12*c32*a21-b22*a23*a33*c12*b31*a12+b11*a23*b33*a22*c32*a12-a13^2*c31*b22^2*a32-a33^2*c11*b22^2*a12+b23^2*a31*c32*a12^2+b23^2*a11*c12*a32^2-a23^2*c11*b32^2*a12+b33^2*a11*c12*a22^2+b33^2*a21*c22*a12^2-a23^2*c31*b12^2*a32-a33^2*c21*b12^2*a22+b13^2*a31*c32*a22^2+b13^2*a21*c22*a32^2-a13^2*c21*b32^2*a22+2*b22*a13*b33*a12*c32*a21-b22*a13*c13*a32*b32*a21+2*b31*c23*a33*a12^2*b22+2*b12*a33*b13*a22*c22*a31+a13*a33*b22^2*c31*a12+2*b12*a13*c33*a21*b22*a32-b32*a13*b13*a21*c32*a22-b21*a33*b33*a12^2*c22+b13*a23*a12*c32*b21*a32+b23*c33*a12*a32*b22*a11+b13*c13*a22*a31*b22*a32-b32*a13*a33*c22*b11*a22+2*b12*a13*a33*c21*b32*a22-2*b31*a13*c23*a12*b22*a32-2*b21*b23*a33*a12*c12*a32-b12*a33*b13*a21*c32*a22-b22*a13*b13*a32*c32*a21-b12*a33*b33*a21*c12*a22+2*b22*a23*c13*a31*b32*a12-2*b31*c23*a33*a12*b12*a22-b32*a13*b23*a22*c12*a31+2*b12*a23*b13*a32*c32*a21+b33*a23*a12*b12*c21*a32-b22*a13*a33*b11*c22*a32+2*b33*a33*b22*c21*a12^2+b23*b33*a12*a22*c12*a31-b32*a13*a23*c12*b31*a22-2*b33*a33*a22*b12*c21*a12-2*b13*a13*a32*b22*c31*a22-2*b12*a23^2*c32*b31*a12+2*b22*a33*b33*a11*c12*a22-b22*a13*a23*b32*c11*a32-b11*a33*c33*a22^2*b12-b11*a13*b33*a22^2*c32+b31*a13*c13*a22*b22*a32+b23*a13*a32*c11*b32*a22+b31*a13*c23*a22*b32*a12-b22*a13*a23*b31*c12*a32+b13*a33*a12*b22*c31*a22-2*b23*c13*a32*a12*b32*a21-2*b13*c23*a32*a12*b22*a31-b12*a23*a33*c12*b31*a22-b12*a23*b13*a31*c32*a22-2*b13*c33*a22*a12*b32*a21-2*b11*a13*c23*a32*b32*a22-2*b11*b23*a33*a22*c32*a12+b31*a23*c33*a12*b12*a22+2*b12*a13*b23*a31*c22*a32-b13*b33*a22^2*c12*a31-b23*b33*a12^2*c32*a21+b21*a33*c33*a12*b12*a22-b12*a23*a33*c11*b32*a22+b13*b33*a22*a12*c22*a31-4*b32*a13*b23*a32*c22*a11+b33*c23*a22*a11*b32*a12-b12*a23*a33*c12*b21*a32-2*b21*a13*b23*a32*c32*a12-b22*a33*c23*a11*b32*a12+b12*a33^2*b21*c12*a22-b12*a23*a33*c11*b22*a32+2*b22*a13*b13*a31*c32*a22+b11*c13*a33*a22*b22*a32+b11*a23*c33*a22*b12*a32+b13*a23*a12*b32*c21*a32+b12*a23^2*c32*b11*a32-b12*a23*b33*a22*c12*a31+2*b12*a33*c23*a22*b32*a11+b11*a13*b23*a32*c32*a22-b12*a13*a23*c32*b21*a32+2*b22*a13*a23*c32*b31*a12+b33*a23*a22*c11*b32*a12+b23*a33*a12*b12*c21*a32-b12*a33*c33*a22*b22*a11-2*b13*c23*a32*a22*b32*a11-b32*a13*b13*a22*c22*a31-b22*a23*b13*a31*c32*a12+b22*a13^2*c32*b21*a32-2*b21*a13*c33*a22*b32*a12-b13*c33*a22^2*b12*a31-b12*a23*b33*a32*c22*a11+b13*a33*a22*c11*b22*a32-b13*b33*a22^2*c32*a11-b22*a13*a33*b21*c32*a12-2*b13*a13*a32*c21*b32*a22-b12*a13*c23*a31*b22*a32+b11*c13*a23*a32*b32*a22+a33*c13*a32*b22^2*a11-b22*a13*a33*c21*b32*a12+a13*c13*a21*b32^2*a22+b23*c13*a32*a12*b22*a31+a23*c13*a22*b32^2*a11-2*a33*c23*a22*b12^2*a31+b33*c23*a22*a11*b12*a32+a13*a23*c11*b32^2*a22+a13*a23*c21*b32^2*a12-b13*a33*b12*c31*a22^2-b23*b33*a12^2*c22*a31-b31*a23*c33*a12^2*b22+b23*a13*a12*b32*c21*a32+a33*c33*a11*b22^2*a12+b23*b33*a12*a32*c12*a21-b12*a23*b23*a31*c12*a32+a33*c33*a21*b12^2*a22+b12*a23^2*b32*c11*a32+2*b23*c33*a12^2*b32*a21-b23*c33*a12^2*b22*a31+b22*a33^2*b11*c22*a12-b23^2*a32*a11*c32*a12-b22*a13*b23*a31*c12*a32+b21*a13*b33*a12*c22*a32+2*b13*c23*a32^2*b22*a11+2*b32*a23*b13*a32*c22*a11-b12*a13*c23*a32*b32*a21-2*a13*c33*a32*b22^2*a11-b32*a13*a23*b11*c32*a22+2*b21*a23*c33*a12^2*b32+b12*a33^2*b22*c11*a22+a23*a33*b12^2*c21*a32-b12*a23*a33*c21*b32*a12+2*b32*a23*b23*a11*c12*a32+2*b32*a13*b23*a22*c32*a11+b21*a13*c13*a32*b32*a22+2*b12*a33*b23*a32*c22*a11-2*b22*a13^2*c32*b31*a22+b22*a13^2*b32*c21*a32+b12*a33^2*b22*c21*a12-2*a13*c23*a22*b32^2*a11+a13*c23*a12*b32^2*a21+b32*a23^2*c12*b31*a12-b13^2*a22*a31*c22*a32+2*b32*a23*b13*a22*c12*a31-b32*a23*b13*a22*c32*a11-b32*a23*b13*a12*c22*a31+2*b32*a33*b13*a21*c12*a22-b32*a33*b13*a21*c22*a12-b32*a33*b13*a22*c22*a11-b32*a33*b23*a12*c12*a21-b32*a33*b23*a11*c12*a22+2*b32*a13*b23*a12*c22*a31-b32*a13*b23*a12*c32*a21-b32*a13*b33*a21*c12*a22+2*b32*a13*b33*a22*c22*a11-b32*a13*b33*a21*c22*a12+2*b32*a23*a33*c12*b11*a22-b32*a23*a33*c12*b21*a12-b32*a23*a33*b11*c22*a12-4*b32*a23*b13*a32*c12*a21+2*b32*a33*b23*a11*c22*a12+b33*a13*a22*b12*c21*a32+b33*a13*a22*c11*b22*a32-2*b33*a13*a12*b22*c21*a32+b33*a13*a12*b22*c31*a22+b33*a13*a12*c21*b32*a22+b33*c13*a22*a32*b22*a11-2*b33*c13*a22*a32*b12*a21-2*b33*c13*a22*a12*b22*a31+b33*c13*a22*a12*b32*a21+b33*c13*a12*a21*b22*a32-2*b33*a23*a22*b12*c11*a32+b33*a23*a22*b12*c31*a12+b33*a23*a12*c11*b22*a32+b33*c23*a12*a32*b12*a21-2*b33*c23*a12*a32*b22*a11-2*b33*a33*a22*c11*b22*a12+b33*c33*a22*a11*b22*a12+b33*c33*a12*a21*b12*a22+2*b21*b23*a33*a12^2*c32-b21*c23*a33*a12^2*b32-b21*a33*c33*a12^2*b22+a13*a33*c11*b22^2*a32+a13*c13*a31*b22^2*a32+a13*c33*a12*b22^2*a31-2*a33*c13*a12*b22^2*a31+b22*a13^2*b32*c31*a22+b22*a13^2*b31*c22*a32-2*b22*a33^2*c12*b11*a22+b22*a33^2*c12*b21*a12-b23^2*a12*a31*c12*a32-b23*a13*b12*c21*a32^2-b23*a13*c11*b22*a32^2-b23*c13*a32^2*b22*a11+2*b23*c13*a32^2*b12*a21+2*b23*a23*b12*c11*a32^2-b23*a23*c32*b31*a12^2+2*b23*a23*b32*c31*a12^2-b23*c23*a31*b32*a12^2-b23*c23*a11*b12*a32^2-b23*a33*c22*b31*a12^2-b23*a33*b22*c31*a12^2-b23*a33*c21*b32*a12^2-b31*a13*c13*a22^2*b32+2*b31*a13*b33*a22^2*c12-b31*a13*c33*a22^2*b12+2*b31*c13*a33*a22^2*b12-b31*a23*c23*a12^2*b32+2*b31*a23*b33*a12^2*c22-2*b32*a13^2*c22*b21*a32+b32*a13^2*c22*b31*a22+b32*a13^2*b21*c32*a22-2*b32*a23^2*c12*b11*a32+b32*a23^2*b11*c32*a12+a23*c23*a11*b32^2*a12-2*a23*c13*a12*b32^2*a21-b33*a13*c11*b32*a22^2-b33*c13*a22^2*b32*a11+2*b33*c13*a22^2*b12*a31-b33*a23*b22*c31*a12^2-b33*a23*c21*b32*a12^2-b33*c23*a12^2*b32*a21+2*b33*c23*a12^2*b22*a31+2*b33*a33*b12*c11*a22^2-b33*c33*a11*b12*a22^2-b33*c33*a21*b22*a12^2-b33^2*a22*a11*c22*a12+b11*c23*a33*a22*b12*a32-2*b11*c23*a33*a12*b22*a32+b11*a33*b33*a22*c22*a12+b11*a33*c33*a22*b22*a12-b12*a13*a23*b32*c31*a22-b12*a13*a23*b32*c21*a32+2*b12*a13*a23*c32*b31*a22-b12*a23*a33*b11*c22*a32-b12*a23*a33*b11*c32*a22+2*b12*a23*a33*c22*b31*a12-b12*a23*a33*b22*c31*a12+2*b12*a23*a33*b21*c32*a12-b12*a23*b13*a31*c22*a32+2*b12*a23*c13*a32*b32*a21-b12*a23*c13*a31*b22*a32-b12*a23*b23*a32*c32*a11+2*b12*a23*b23*a31*c32*a12-b12*a23*c23*a32*b32*a11-b12*a23*c23*a31*b32*a12+2*b12*a23*b33*a22*c32*a11+2*b12*a23*b33*a12*c22*a31-4*b12*a23*b33*a12*c32*a21+2*b12*a23*c33*a32*b22*a11-b12*a23*c33*a22*b32*a11-b12*a23*c33*a12*b22*a31+2*b12*a23*c33*a12*b32*a21-b12*a23*c13*a31*b32*a22-b12*a33*b13*a21*c22*a32-b12*a33*c13*a21*b22*a32+2*b12*a33*c13*a22*b22*a31-b12*a33*b23*a32*c12*a21+2*b12*a33*b23*a22*c12*a31-b12*a33*b23*a22*c32*a11-4*b12*a33*b23*a12*c22*a31+2*b12*a33*b23*a12*c32*a21-b12*a33*c23*a32*b22*a11+2*b12*a33*c23*a12*b22*a31-b12*a33*c23*a12*b32*a21-b12*a33*b33*a22*c22*a11+2*b12*a33*b33*a21*c22*a12-b12*a33*c33*a21*b22*a12-b12*a33*c13*a21*b32*a22-b12*a13*b33*a21*c22*a32-b12*a13*a33*b21*c32*a22-b12*a13*c33*a22*b22*a31-b12*a13*c33*a21*b32*a22-b12*a13*b33*a22*c22*a31+2*b12*a13*b33*a21*c32*a22-b12*a13*a33*b22*c31*a22-b12*a13*a33*b22*c21*a32-b12*a13*a33*c22*b31*a22+2*b12*a13*c23*a31*b32*a22-b12*a13*b23*a32*c32*a21-b12*a13*b23*a31*c32*a22-b12*a13*a23*b31*c22*a32+2*b12*a13*a23*c31*b22*a32+b13*a13*a32*c22*b31*a22+b13*a13*a32*b21*c32*a22+b13*c13*a32*a21*b32*a22+b13*a23*a32*c12*b31*a22+b13*a23*a32*b12*c31*a22+b13*a23*a32*c11*b32*a22+b13*a23*a12*c32*b31*a22-2*b13*a23*a12*b32*c31*a22+b13*a23*a12*c31*b22*a32-2*b13*a23*a12*b31*c22*a32+b11*a23*b33*a22*c12*a32-2*b11*a23*b33*a12*c22*a32-2*b11*a23*c33*a22*b32*a12+b11*a23*c33*a12*b22*a32+b11*b23*a33*a22*c12*a32+b11*b23*a33*a12*c22*a32+b11*a13*b33*a22*c22*a32-2*b11*a13*c33*a22*b22*a32-2*b11*b13*a23*a32*c32*a22-2*b11*b13*a33*a22*c22*a32+b11*a23*b23*a32*c32*a12+b11*a23*c23*a32*b32*a12+2*b11*b13*a23*a32^2*c22+2*b11*b13*a33*a22^2*c32-b11*c13*a23*a32^2*b22-b11*a23*b23*a32^2*c12-b11*a23*c23*a32^2*b12-b11*a33*b33*a22^2*c12+2*b11*a13*c33*a22^2*b32+2*b11*a13*c23*a32^2*b22-b11*a13*b23*a32^2*c22+a23*a33*b12^2*c31*a22+a23*c23*a31*b12^2*a32-2*a23*c33*a32*b12^2*a21+a23*c33*a22*b12^2*a31+a33*c23*a32*b12^2*a21+b12*a23^2*b32*c31*a12+b12*a23^2*b31*c12*a32+b12*a33^2*c22*b11*a22-2*b12*a33^2*c22*b21*a12-b13^2*a32*a21*c32*a22+2*b13*a13*b22*c21*a32^2-b13*a13*c32*b31*a22^2+2*b13*a13*b32*c31*a22^2-b13*a13*c22*b21*a32^2-b13*c13*a31*b32*a22^2-b13*c13*a21*b22*a32^2-b13*a23*c12*b21*a32^2-b13*a23*b12*c21*a32^2-b13*a23*c11*b22*a32^2-b13*b23*a32^2*c22*a11-b13*b23*a32^2*c12*a21-b13*c23*a32^2*b12*a21-b13*a33*c12*b31*a22^2-b13*a33*c11*b32*a22^2+2*b13*c33*a22^2*b32*a11-b21*a13*c13*a32^2*b22+2*b21*a13*b23*a32^2*c12-b21*a13*c23*a32^2*b12+2*b21*c13*a23*a32^2*b12-b21*a23*b33*a12^2*c32+b13*b23*a32*a22*c32*a11+b13*b23*a32*a22*c12*a31+b13*b23*a32*a12*c22*a31+b13*b23*a32*a12*c32*a21-2*b13*b23*a12*a31*c32*a22+b13*c23*a32*a22*b12*a31+b13*c23*a32*a12*b32*a21+b13*c23*a12*a31*b32*a22+b13*a33*a22*c12*b21*a32+b13*a33*a22*b12*c21*a32+b13*a33*a12*c22*b21*a32-2*b13*a33*a12*b22*c21*a32+b13*a33*a12*c21*b32*a22-2*b13*a33*a12*b21*c32*a22+b13*b33*a22*a32*c22*a11+b13*b33*a22*a32*c12*a21+b13*b33*a22*a12*c32*a21-2*b13*b33*a12*a21*c22*a32-2*b13*c33*a22*a32*b22*a11+b13*c33*a22*a32*b12*a21+b13*c33*a22*a12*b22*a31+b13*c33*a12*a21*b22*a32+b21*a13*c23*a32*b32*a12+b21*a13*b33*a22*c32*a12-2*b21*a13*b33*a22*c12*a32+b21*a13*c33*a22*b12*a32+b21*a13*c33*a12*b22*a32-2*b21*c13*a23*a32*b32*a12+b21*c13*a33*a22*b32*a12-2*b21*c13*a33*a22*b12*a32+b21*c13*a33*a12*b22*a32+b21*a23*b33*a12*c12*a32-2*b21*a23*c33*a12*b12*a32+b21*c23*a33*a12*b12*a32+b21*a33*b33*a12*c12*a22-b22*a13*a23*b32*c31*a12-b22*a13*a33*c12*b21*a32+2*b22*a13*a33*c12*b31*a22-b22*a13*a23*c32*b11*a32-b22*a13*a33*c11*b32*a22+2*b22*a13*a33*b11*c32*a22-b22*a13*a33*c22*b31*a12-b22*a13*b13*a31*c22*a32+2*b22*a13*b23*a32*c32*a11-b22*a13*b23*a31*c32*a12+2*b22*a13*c23*a32*b32*a11-b22*a13*c23*a31*b32*a12-b22*a13*b33*a32*c12*a21+2*b22*a13*b33*a32*c22*a11+2*b22*a13*b33*a22*c12*a31-4*b22*a13*b33*a22*c32*a11-b22*a13*b33*a12*c22*a31+2*b22*a13*c33*a22*b32*a11-b22*a13*c33*a12*b32*a21-b22*a13*c13*a31*b32*a22-b22*a23*b13*a32*c32*a11+2*b22*a23*b13*a31*c12*a32-b22*a23*c13*a32*b32*a11+2*b22*a23*a33*c12*b11*a32+2*b22*a23*a33*c11*b32*a12-b22*a23*a33*b11*c32*a12+2*b22*a23*b33*a11*c32*a12-b22*a23*b33*a11*c12*a32-b22*a23*b33*a12*c12*a31-b22*a23*c33*a11*b32*a12-b22*a33*b13*a32*c22*a11-4*b22*a33*b13*a22*c12*a31+2*b22*a33*b13*a22*c32*a11-b22*a33*b13*a12*c32*a21-b22*a33*c13*a22*b32*a11+2*b22*a33*c13*a12*b32*a21-b22*a33*b23*a11*c32*a12-b22*a33*b23*a11*c12*a32+2*b22*a33*b23*a12*c12*a31-b22*a33*b33*a12*c12*a21-2*b23*a13*a32*c12*b31*a22+b23*a13*a32*b12*c31*a22+b23*a13*a12*c32*b31*a22-2*b23*a13*a12*b32*c31*a22+b23*a13*a12*b31*c22*a32+b23*c13*a32*a22*b32*a11-2*b23*c13*a32*a22*b12*a31+b23*c13*a12*a31*b32*a22+b23*a23*a32*c12*b31*a12-2*b23*a23*a32*b12*c31*a12-2*b23*a23*a32*c11*b32*a12+b23*c23*a32*a11*b32*a12+b23*c23*a12*a31*b12*a32+b23*a33*a22*c12*b31*a12-2*b23*a33*a22*b12*c11*a32+b23*a33*a22*b12*c31*a12+b23*a33*a22*c11*b32*a12+b23*a33*a12*c11*b22*a32-2*b23*b33*a22*a11*c12*a32+b23*b33*a22*a11*c32*a12+b23*b33*a12*a32*c22*a11+b23*c33*a22*a11*b12*a32-2*b23*c33*a22*a11*b32*a12-2*b23*c33*a12*a32*b12*a21+b23*c33*a12*a22*b12*a31+b31*c13*a23*a22*b32*a12-2*b31*c13*a23*a22*b12*a32+b31*c13*a23*a12*b22*a32+b31*a13*c23*a22*b12*a32-2*b31*a13*b33*a22*c22*a12+b31*a13*c33*a22*b22*a12-2*b31*c13*a33*a22*b22*a12+b31*a23*c23*a12*b12*a32-2*b31*a23*b33*a12*c12*a22-b32*a23*b23*a11*c32*a12-b32*a23*b23*a12*c12*a31+2*b32*a23*b33*a12*c12*a21-b32*a23*b33*a11*c12*a22-b32*a23*b33*a11*c22*a12+2*b32*a13*a23*c12*b21*a32+2*b32*a13*a23*b11*c22*a32-b32*a13*a23*c22*b31*a12-b32*a13*a23*b21*c32*a12+2*b32*a13*a33*c22*b21*a12-b32*a13*a33*b21*c12*a22+2*b32*a13*b13*a21*c22*a32+2*b32*a13*b23*a32*c12*a21,b11*b22*a13*c32*a32*b23-b12*b32*a13*c22*a21*b33+b12^2*c23*a33*b21*a32-2*b11*b32*a23*b23*c12*a32+b13*b32*a23*b21*c32*a12+b23^2*b32*c31*a12^2-b11*b22*a23*c33*b32*a12-b12*b13*a33*b22*c31*a22+b13*b22*a33*c22*b31*a12-2*b12*b31*a23*b33*c12*a22-2*b22^2*b33*c11*a12*a33+b22^2*c33*a13*b31*a12-b12*b21*a33*c13*b32*a22+b22^2*a33*c12*a11*b33+b22^2*b33*a13*c31*a12-2*b22^2*a33*b13*c12*a31-b12*b21*a13*b32*a32*c23+b12^2*b33*a23*c21*a32+b12^2*b33*a23*c31*a22+4*b11*b22*a33*b13*c32*a22+b33^2*b12*c11*a22^2-b12^2*a23^2*b31*c32-b12^2*a33^2*b21*c22+b13^2*b32*c31*a22^2+b13^2*b22*c21*a32^2-b22^2*a13^2*b31*c32-b22^2*a33^2*b11*c12-2*b21*b33*c13*a22*b12*a32+b21*a13*c13*b32^2*a22+b22^2*a13*c32*a31*b13+b22^2*a13*a33*c32*b11+b13*b33*a22*c11*b22*a32-b12*b22*c13*b31*a32*a23-b22*b32*b33*a13*c11*a22-2*b23*c13*a12*b32^2*a21-b12*b32*a23*a33*b21*c12+b12^2*b23*a33*c31*a22-2*b11*b22*a23*c32*a32*b13-2*b12*b31*a13*c22*a22*b33+b11*b32*a33*b23*c22*a12-b12*b33*c33*a22*b22*a11+2*b12*b33*c13*a22*b22*a31+b11*b32*a33*b23*c12*a22+b33*c13*a32*b22^2*a11-2*b12*b21*a33*b33*c22*a12-b13*b22*a33*c11*b32*a22+b11*b23*c33*a12*b22*a32+2*b22*b32*a13*b23*c32*a11-2*b12*b21*a13*c32*a32*b23+b13*c13*a31*b22^2*a32+b13*b32*b23*a12*c32*a21-b12*b22*b33*a23*c31*a12+b23*b33*a12*b12*c21*a32+2*b12*b22*a23*b33*c32*a11-2*b13*b32*a23*c22*b31*a12-b12*b32*b33*a23*c11*a22+b13*b22*b23*a31*c12*a32+b13*b22*b33*a12*c22*a31+2*b31*b33*c23*a12^2*b22-b12*b22*c33*a13*b31*a22+b11*b32*a23*b33*c12*a22-2*b12^2*c23*a33*b31*a22+2*b12*b32*a23*b13*c32*a21+b22*b32*a13^2*b31*c22-2*b12*b13*a23*b31*c22*a32+2*b11*b13*c33*a22^2*b32+4*b21*b32*a13*b23*c12*a32+b21*a13*c23*b32^2*a12+b23*b33*a22*c11*b32*a12+2*b21*b23*c13*a32^2*b12+b13*b31*c23*a22*b12*a32+b12*b21*a13*b33*c32*a22+b13*b32*a23*c12*b31*a22+b13*a23*c11*b32^2*a22+b21*b33*c13*a12*b22*a32-2*b22^2*c13*a33*b31*a12-2*b11*b32*a23*b33*c22*a12-b13*b23*b12*c21*a32^2-b22*b33^2*a12*c12*a21-b12*b22*c23*b31*a32*a13+2*b22*b23*c13*a31*b32*a12+b23*c23*a31*b12^2*a32+2*b12*b21*a23*c33*b32*a12-2*b23*b31*c13*a22*b12*a32-b21*b33*c33*a12^2*b22+b12*b23*a23*b31*c12*a32-b11*b22*a33*c13*b32*a22-b13*b33*b12*c31*a22^2-b12*b13*c33*a21*b32*a22-b22*b23*a13*b32*c11*a32-b12*b13*a23*b32*c31*a22+b12*b23*a13*b31*c22*a32+2*b13*b22*c33*a22*b32*a11-b22*b32*a33*c12*a11*b23+b12^2*a23*a33*b31*c22-2*b12^2*a23*b33*c32*a21-b22*b32*a23*c12*a11*b33+b12*b13*a33*c22*b21*a32+b13*b22*b33*a12*c32*a21+b21*b22*a33*c12*a12*b33+2*b12*b22*c23*a33*b31*a12+2*b22*b32*a13*b33*c22*a11+b12*b23*b33*a32*c12*a21-2*b13*b22*a33*b21*c32*a12-2*b13*c23*a22*b32^2*a11-b12*b23*a33*c21*b32*a12+b23*b33*a22*b12*c31*a12+2*b12*b13*a23*c31*b22*a32+b11*b33*c33*a22*b22*a12-b22*b31*a13*c23*b32*a12+2*b12*b22*a33*b13*c22*a31+b12*b21*a23*b33*c12*a32+2*b32*b13^2*a21*c22*a32+b13*b22*b33*a32*c12*a21+b23*b33*a12*c11*b22*a32+b23*c13*a22*b32^2*a11+b33*c23*a32*b12^2*a21+b12*b13*a23*c32*b21*a32-b32*b23^2*a12*c12*a31-b11*b12*a23*c33*b32*a22+b11*b22*a33*b33*c22*a12-b12*b31*a23*c23*b32*a12-b12*b32*a23*b13*c22*a31+2*b12*b13*c23*a31*b32*a22-b22*b32*a13*b13*c32*a21-2*b11*b22*a13*b33*c32*a22-b32^2*a23^2*b11*c12-b12*b22*a13*a33*c32*b21-b12*b32*a13*b23*c32*a21+b12*b13*b23*a32*c32*a21+b11*b32*a23*b23*c32*a12-b22*b32*a13*a33*b21*c12+2*b13*b22*c23*a32*b32*a11-2*b12^2*b33*c21*a22*a33-b23*b31*c23*a12^2*b32-b32^2*a13^2*b21*c22-b22*b33*c13*a22*b32*a11-2*b22*b31*a13*b33*c22*a12-2*b22*b23*a13*b31*c12*a32-b22*b13^2*a32*c32*a21+b11*b32*a13*b23*c32*a22-b12*b33*c23*a12*b32*a21+b13*b21*c33*a12*b22*a32-b23^2*a32*b12*c31*a12-b12*b32*a33*c22*a21*b13-2*b13*b32*a23*c12*b21*a32-b12*b22*a23*a33*c32*b11-b12*b13*a33*b22*c21*a32+2*b11*b13*c23*a32^2*b22-b12*b23*c13*a31*b22*a32-2*b11*b32*a13*b23*c22*a32-b23^2*a32*c11*b32*a12-b22*b32*a13*b33*c12*a21-2*b23*c33*a32*b12^2*a21+b13*b32*a13*c22*b31*a22-b33^2*a22*c11*b22*a12-2*b31*b33*c23*a12*b12*a22-b13^2*a32*b22*c31*a22+2*b12*b22*a13*a23*b31*c32-b12*b33^2*a21*c12*a22-2*b13*b22*a13*c32*b31*a22+2*b12*b22*b33*a33*c21*a12-2*b11*a13*c33*b22^2*a32-2*b13*b32*b23*a32*c12*a21+b23^2*b12*c11*a32^2+b13*b31*c13*a22*b22*a32-b22*b23*a13*b32*c31*a12+b22*b23*a33*c12*b31*a12+2*b22*b23*a33*c11*b32*a12-b22*b23*c13*a32*b32*a11+b22*b23*b33*a11*c32*a12-2*b22*b23*b33*a11*c12*a32+b22*b23*b33*a12*c12*a31-b22*b23*c33*a11*b32*a12-b22*b31*a13*c13*b32*a22+4*b22*b31*a13*b33*c12*a22+2*b22*b31*a23*c13*b32*a12-2*b22*b31*a23*c12*a12*b33-b22*b32*a13*b13*c22*a31-b22*b32*a13*a23*b31*c12-b22*b32*a13*a23*c32*b11-b22*b32*a13*b23*c12*a31-b22*b32*a13*a33*c22*b11-b22*b32*a23*b13*c32*a11+2*b22*b33*c13*a12*b32*a21-b22*b33*c23*a11*b32*a12+b23*b31*c13*a22*b32*a12+b23*b31*c13*a12*b22*a32+b23*b31*c23*a12*b12*a32+b23*b31*c33*a12*b12*a22-2*b23*b32*a13*c12*b31*a22+b23*b32*a13*c22*b31*a12+b23*b32*a23*c12*b31*a12+b23*b32*b33*a12*c12*a21-2*b23*b32*b33*a11*c12*a22+b23*b32*b33*a11*c22*a12-2*b23*b33*a22*b12*c11*a32-2*b31*b33*c13*a22*b22*a12-b12*b22*a23*c32*a31*b13-b12*b22*a23*a33*b31*c12-b12*b22*a23*b33*c12*a31+2*b12*b22*b23*c31*a32*a13-b12*b22*b23*a33*c11*a32-b12*b22*b23*a33*c31*a12-b12*b22*a33*b13*c32*a21-b12*b22*a33*b23*c32*a11+2*b12*b22*a33*b23*c12*a31-b12*b22*a33*b33*c12*a21-b12*b22*a33*b33*c22*a11-b12*b22*b33*a13*c21*a32-b12*b22*b33*a13*c31*a22-b12*b22*b33*a23*c11*a32+2*b12*b22*b33*a33*c11*a22-b12*b22*c33*a23*b31*a12-2*b12*b23*a23*c32*b31*a12+2*b12*b23*a23*b32*c11*a32+2*b12*b23*a23*b32*c31*a12+b12*b23*a33*c12*b31*a22+b12*b23*a13*c32*b31*a22-b12*b23*a13*b32*c21*a32-b12*b23*a13*b32*c31*a22-b12*b13*a23*b32*c21*a32+b12*b13*a33*c22*b31*a22+2*b12*b13*a33*c21*b32*a22-2*b12*b13*a33*b21*c32*a22+b12*b13*a23*c32*b31*a22-2*b12*b13*b23*a31*c32*a22+b11*a33*c13*b22^2*a32+b11*a33*c33*b22^2*a12-b11*b23*c13*a32^2*b22-b11*b23*c23*a32^2*b12-2*b11*a13*c23*b32^2*a22+b11*a23*c13*b32^2*a22+b11*a23*c23*b32^2*a12-b11*b33*c13*a22^2*b32-b11*b33*c33*a22^2*b12+b12^2*a23*a33*c32*b21+b12^2*a23*c32*a31*b23+b12^2*a23*b33*c22*a31-2*b12^2*b23*c31*a32*a23+b12^2*b23*a33*c21*a32+b12^2*c23*b31*a32*a23+b12^2*a33*b23*c32*a21-2*b12^2*a33*b23*c22*a31+b12^2*a33*c22*a21*b33-2*b12^2*c33*a23*b21*a32+b12^2*c33*a23*b31*a22+b12^2*c33*b21*a22*a33+b12*b22*a33^2*b21*c12+b12*b22*a33^2*c22*b11-b12*b23^2*a32*c32*a11+2*b12*b23^2*a31*c32*a12-b12*b23^2*a31*c12*a32+b12*b32*a23^2*c32*b11+b12*b32*a23^2*b31*c12-b12*b33^2*a22*c22*a11+2*b12*b33^2*a21*c22*a12+b23*c33*a22*b12^2*a31-2*b33*c23*a22*b12^2*a31+b33*c33*a21*b12^2*a22-b13*b21*c13*a32^2*b22-b13*b21*c23*a32^2*b12-2*b13*a13*c31*b22^2*a32+b13*a33*c11*b22^2*a32+b13*a33*b22^2*c31*a12-2*b13*c33*a32*b22^2*a11+b13*c33*a12*b22^2*a31-b13*b23*c11*b22*a32^2-b13*b31*c13*a22^2*b32-b13*b31*c33*a22^2*b12-2*b13*a13*c21*b32^2*a22+b13*a23*c21*b32^2*a12+b13*c23*a12*b32^2*a21+b13*c13*a21*b32^2*a22-b13*b33*c11*b32*a22^2-b13^2*a32*c21*b32*a22+2*b22*b13^2*a31*c32*a22-b22*b13^2*a31*c22*a32-b32*b13^2*a21*c32*a22-b32*b13^2*a22*c22*a31+b22*b32*a13^2*c32*b21+2*b22*b33^2*a11*c12*a22-b22*b33^2*a11*c22*a12+b22^2*a13*a33*b31*c12-2*b22^2*a13*b33*c32*a11+b22^2*a13*b33*c12*a31+b22^2*c13*b31*a32*a13+b22^2*a33*b13*c32*a11+b22^2*b33*a13*c11*a32-2*b33*c13*a12*b22^2*a31+b33*c33*a11*b22^2*a12+2*b21*b23*c33*a12^2*b32+b12*b13*b23*a31*c22*a32-b12*b13*c23*a32*b32*a21-b12*b13*c23*a31*b22*a32+b12*b13*b33*a21*c32*a22-2*b12*b13*b33*a21*c22*a32+b12*b13*b33*a22*c22*a31+2*b12*b13*c33*a21*b22*a32-b12*b13*c33*a22*b22*a31+b12*b21*a13*b33*c22*a32+2*b12*b21*a13*c33*b22*a32-b12*b21*a13*c33*b32*a22+2*b12*b21*a23*b32*a32*c13-2*b12*b21*a23*b33*c32*a12-b12*b21*a33*c13*b22*a32+4*b12*b21*a33*b23*c32*a12-2*b12*b21*a33*b23*c12*a32-b12*b21*a33*c23*b32*a12+b12*b21*a33*b33*c12*a22-b12*b21*a33*c33*b22*a12-b12*b22*a13*c32*a31*b23-b12*b22*a13*a33*b31*c22+2*b12*b22*a13*b33*c32*a21-b12*b22*a13*b33*c22*a31-b12*b23*a33*c11*b32*a22-2*b12*b23*a33*c22*b31*a12+2*b12*b23*c13*a32*b32*a21-b12*b23*c23*a32*b32*a11-b12*b23*c23*a31*b32*a12+b12*b23*b33*a32*c22*a11+b12*b23*b33*a22*c12*a31+b12*b23*b33*a22*c32*a11-2*b12*b23*b33*a12*c22*a31-2*b12*b23*b33*a12*c32*a21+2*b12*b23*c33*a32*b22*a11-b12*b23*c33*a22*b32*a11-b12*b23*c33*a12*b22*a31+2*b12*b23*c33*a12*b32*a21-b12*b23*c13*a31*b32*a22+2*b12*b31*a13*c23*b32*a22-b12*b31*a23*c13*b32*a22+4*b12*b31*a23*b33*c22*a12-b12*b32*a13*a23*c32*b21-b12*b32*a13*a23*b31*c22+2*b12*b32*a13*b23*c22*a31+2*b12*b32*a13*a33*b21*c22-b12*b32*a23*b23*c32*a11-b12*b32*a23*b23*c12*a31-b12*b32*a23*a33*c22*b11+2*b12*b32*a23*b33*c12*a21-b12*b32*a23*b33*c22*a11-b12*b32*a33*b23*c12*a21+2*b12*b32*a33*b23*c22*a11+2*b12*b32*b33*c21*a22*a13-b12*b32*b33*a23*c21*a12-b12*b33*c13*a21*b22*a32-b12*b33*c23*a32*b22*a11+2*b12*b33*c23*a22*b32*a11+2*b12*b33*c23*a12*b22*a31-b12*b33*c33*a21*b22*a12-b12*b33*c13*a21*b32*a22+b13*b21*c13*a32*b32*a22+b13*b21*c23*a32*b32*a12-2*b13*b21*c33*a22*b32*a12+b13*b21*c33*a22*b12*a32+b13*b22*a23*c32*b31*a12-b13*b22*a23*b32*c11*a32-b13*b22*a23*b32*c31*a12+b13*b22*a23*b31*c12*a32+b13*b22*a33*c12*b21*a32-2*b13*b22*a33*c12*b31*a22+b13*b22*a13*c32*b21*a32+2*b13*b22*a13*b32*c21*a32+2*b13*b22*a13*b32*c31*a22+b13*b22*a13*b31*c22*a32-b13*b22*a33*c21*b32*a12-b13*b22*c13*a32*b32*a21+b13*b22*b23*a32*c32*a11-2*b13*b22*b23*a31*c32*a12-b13*b22*c23*a31*b32*a12+b13*b22*b33*a32*c22*a11-2*b13*b22*b33*a22*c12*a31-2*b13*b22*b33*a22*c32*a11-2*b11*b13*c23*a32*b32*a22+2*b11*b12*a23*c33*b22*a32+b11*b12*a23*b33*c32*a22-2*b11*b13*c33*a22*b22*a32+2*b11*b22*a13*b32*a32*c23+b11*b22*a13*b33*c22*a32+2*b11*b22*a13*c33*b32*a22-b11*b22*a23*b32*a32*c13+b11*b22*a23*b33*c32*a12+b11*b22*a23*b33*c12*a32-2*b11*b22*a33*b13*c22*a32-2*b11*b22*a33*b23*c32*a12+b11*b22*a33*b23*c12*a32-b11*b22*a33*c23*b32*a12-2*b11*b22*a33*b33*c12*a22+b11*b23*c13*a32*b32*a22+b11*b23*c23*a32*b32*a12-2*b11*b23*c33*a22*b32*a12+b11*b23*c33*a22*b12*a32+b11*b32*a13*c22*a22*b33+4*b11*b32*a23*b13*c22*a32-2*b11*b32*a23*b13*c32*a22-2*b11*b32*a33*c22*a22*b13+b11*b33*c13*a22*b22*a32+b11*b33*c23*a22*b32*a12+b11*b33*c23*a22*b12*a32-2*b11*b33*c23*a12*b22*a32-b11*b12*a33*b22*a22*c33+b11*b12*a33*c22*a22*b33-b11*b12*a33*c23*b22*a32+2*b11*b12*a33*c23*b32*a22-2*b11*b12*a33*b23*c32*a22+b11*b12*a33*b23*c22*a32-2*b11*b12*a23*b33*c22*a32-b11*b12*a23*b32*a32*c23+b11*b12*a23*c32*a32*b23+2*b12*b22*c13*a33*b31*a22-b22*b32*b33*a13*c21*a12+2*b22*b32*b33*c11*a12*a23+2*b22*b32*a23*b13*c12*a31+2*b22*b32*a23*a33*b11*c12+2*b22*b32*a33*b13*c12*a21-b22*b32*a33*b13*c22*a11-b13*b22*c33*a12*b32*a21-b13*b22*c13*a31*b32*a22+b13*b23*a32*b12*c31*a22+b13*b23*a32*c11*b32*a22+b13*b23*a12*b32*c21*a32-2*b13*b23*a12*b32*c31*a22+b13*b23*a12*c31*b22*a32+b13*b31*c23*a22*b32*a12-2*b13*b31*c23*a12*b22*a32+b13*b31*c33*a22*b22*a12-2*b13*b32*a13*c22*b21*a32+b13*b32*a13*b21*c32*a22+b13*b32*a33*c22*b21*a12+b13*b32*a33*b21*c12*a22-2*b13*b32*b23*a32*c22*a11+b13*b32*b23*a22*c12*a31+b13*b32*b23*a22*c32*a11+b13*b32*b23*a12*c22*a31+b13*b32*b33*a21*c12*a22+b13*b32*b33*a22*c22*a11-2*b13*b32*b33*a21*c22*a12+b13*b33*a22*b12*c21*a32-2*b13*b33*a12*b22*c21*a32+b13*b33*a12*b22*c31*a22+b13*b33*a12*c21*b32*a22+b33^2*b22*c21*a12^2+b21*b32*a13*b33*c22*a12-b21*b22*a13*b32*a32*c13+b21*b22*a13*b33*c32*a12-2*b21*b22*a13*b33*c12*a32-b21*b22*a13*c33*b32*a12+2*b21*b22*a33*c13*b32*a12-2*b21*b23*c13*a32*b32*a12-2*b21*b23*c33*a12*b12*a32-2*b21*b32*a13*b23*c32*a12-2*b21*b32*a13*b33*c12*a22+b21*b32*a23*c12*a12*b33-2*b21*b32*a33*c12*a12*b23+b21*b33*c13*a22*b32*a12+b21*b33*c23*a12*b12*a32+b21*b33*c33*a12*b12*a22+b22*b23*a13*c32*b31*a12-2*b21*a23*c13*b32^2*a12-b21*b33*c23*a12^2*b32-b23*b31*c33*a12^2*b22+b23*a13*c11*b32^2*a22+b23*a13*c21*b32^2*a12-2*b23*a23*c11*b32^2*a12+b23*c23*a11*b32^2*a12-b23*b33*b22*c31*a12^2-b23*b33*c21*b32*a12^2-b32*b23^2*a11*c32*a12+2*b32*b23^2*a11*c12*a32+2*b31*b33*c13*a22^2*b12+b32^2*a13*c22*a21*b13+b32^2*a13*a23*b21*c12+b32^2*a13*a23*c22*b11+b32^2*a13*b23*c12*a21-2*b32^2*a13*b23*c22*a11-2*b32^2*a23*b13*c12*a21+b32^2*a23*b13*c22*a11+b32^2*a23*c12*a11*b23-b33^2*a22*b12*c21*a12,2*b13*b32*a23*b33*c22*a11-b12*b23*a13*b33*c22*a31-b23*b31*a13*b33*c22*a12+2*b13*b33*c23*a31*b22*a12-b12*b23*a13*b33*c32*a21+b13*b33*c33*b11*a22^2-b12*b23*b33*a13*c21*a32-2*b22*a33*b13^2*c32*a21+4*b13*b21*a13*c33*b22*a32+b12*b33*a13*b22*a21*c33-b13*b23*c33*b11*a32*a22+b22*a23*c11*a12*b33^2+b13*b22*c23*a33*b31*a12+b11*a13*a32*c32*b23^2-2*b13*b21*a13*c33*b32*a22-b13*b31*a23*b23*c32*a12-2*b12*b33^2*a23*c21*a12+2*b11*b23*a33*b33*c22*a12-2*b21*b22*a13*a33*c12*b33+b12*a13*c22*a21*b33^2+b12*a23*b33^2*c12*a21-2*b22*b33*a23*c13*b32*a11-b12*b23*a23*b33*c12*a31+2*b12*b13*b23*a33*c31*a22-b13*b32*b23*a23*c31*a12+2*b12*b13*b33*a23*c21*a32+b11*b13*a23*a32*b32*c23+b11*b23*a33*c33*b22*a12-b13*b23*c13*a32*b32*a21+b22*b31*a13*a23*c32*b13-b22*b23*a13*b33*c31*a12-b13*b23*c13*a31*b32*a22-b13*b32*a13*c22*a21*b33+b12*b21*a13*a33*c32*b23+2*b13*b21*a33*b33*c12*a22+2*b12*b23*a23*b33*c32*a11-2*b12*b33*c23*a13*b31*a22+b11*b23^2*a33*c12*a32-b13*b22*a13*b33*c22*a31+b21*b32*a13*a33*c12*b23+b22*a23*c32*a31*b13^2-b13*a33*c13*b22^2*a31+4*b23*b31*c13*a23*b32*a12+2*b13*b33*c13*a21*b32*a22-2*b12*b33*a33*c23*b22*a11+b12*b23*c23*a33*b31*a12+2*b21*b23*a13*b33*c12*a32-2*b12*b21*a13*a23*c32*b33+2*b13*b32*a13*b23*c22*a31-b12*b13*a33*c22*a21*b33+b32*a33*c12*a11*b23^2-b13*b22*a23*b33*c12*a31+b22*b32*a13*b13*c21*a33+b12*b13*c23*b31*a32*a23+2*b23*b33*c33*a11*b22*a12-2*b11*b23^2*a33*c32*a12+2*b31*b32*a23^2*c12*b13-b12*b31*a23^2*c32*b13+b11*a13*a22*c22*b33^2-2*b12*a33*b23^2*c32*a11+b13*b33*c13*b31*a22^2-b13*b33*c23*a31*b12*a22-2*b11*a23*b33^2*c22*a12+b22*b23*a13*b31*a32*c13-b13*b22*a13*c32*a31*b23+b11*b32*a13*a23*c22*b33+2*b11*b13*a23*b33*c22*a32+b12*b23*a13*b32*a31*c23+b12*b13*c23*a33*b21*a32+b21*b33*a13*c23*b32*a12-2*b12*b23*a23*b32*a31*c13-b13*b32*b23*a33*c11*a22-b11*b13*a23*a32*c32*b23+2*b13*b33*c23*a32*b21*a12+b22*a13*b33^2*c21*a12+b12*b33*c23*a23*b31*a12-b11*b32*a23^2*c12*b33-b13*b22*b23*a33*c11*a32-2*b12*b13*a33*c23*b32*a21-2*b12*b13*c23*a33*b31*a22-2*b11*b33*c13*a22*b22*a33+b22*b23*a13*c33*b32*a11-b23*b33*c23*a12*b11*a32+b11*b33*c13*a23*b22*a32+b11*b32*a23*a33*c22*b13-b13*b22*b33*a23*c31*a12-b11*b22*a33^2*c12*b23-b13*b31*b23*a33*c22*a12-2*b21*b23*c13*a33*b32*a12-b13*a23*c13*b32^2*a21-b13*b23*c33*a31*b12*a22+b12*b23*a33*c13*b22*a31+b31*b13^2*a22*c22*a33+b23^2*c33*a12*b11*a32-2*b11*b23*a23*c33*b32*a12+b21*a23*c12*a12*b33^2-b13*b32*b33*a23*c11*a22-b13*b21*b23*a33*c12*a32-2*b21*b33*a13*c13*b22*a32-b33*a23*c33*b12^2*a21-b23*b33*c13*a11*b32*a22+b12*b13*c33*a23*b31*a22+2*b12*b13*a33*b23*c32*a21-2*b12*b23*a13*c33*b22*a31+b21*b13^2*a32*c32*a23+b13*b22*a33*c13*b32*a21+b12*b33*a13*c23*b22*a31-b13*b23*c23*a31*b32*a12-2*b21*b33*c13*a23*b32*a12+b11*b23*c13*a33*b22*a32+b12*b13*a33*b22*a21*c33-2*b33^2*c13*a21*b12*a22+b33^2*c13*a21*b22*a12-b13*b21*a33*b33*c22*a12+b22*b33*a13*c23*b31*a12+b23^2*c13*a32*b32*a11-2*b23^2*c13*a31*b12*a32+b22*b31*a13*a33*c22*b13+b11*b23*a13*a32*b32*c23+b11*b23*a13*c33*b32*a22-b13*b22*b33*a23*c11*a32-b11*b22*a33^2*c22*b13+2*b33*a33*c23*b12^2*a21-2*b21*b22*a13*a33*c32*b13+b13*b22*a23*b32*a31*c13-2*b23^2*c33*a11*b32*a12-b12^2*a23*b23*c31*a33-b12^2*a23*b33*c21*a33+b21*b23*a13*c33*b32*a12-b12*b22*b13*c21*a33^2-2*b12*a23*b33^2*c22*a11-b13*b21*a23*b33*c32*a12+b13*b22*c33*a23*b31*a12-2*b11*b13*c23*a33*b32*a22+2*b13*b23*c33*a21*b32*a12-2*b21*b13^2*a33*c32*a22-2*b21*b32*a23*a33*c12*b13-b13*b22*b23*c31*a32*a13-b23*b32*a23*c11*a12*b33-2*b11*b33*c23*a33*b22*a12+b21*b32*a13*a23*c12*b33-b23*a13*c23*b32^2*a11-b23*b33*c13*a11*b22*a32-b13*b32*b23*a33*c21*a12+b33^2*c13*a22*b21*a12+b33^2*c23*a12*b11*a22-2*b31*a13*b23^2*c12*a32+b31*b23^2*a12*c12*a33+b11*b22*a13*a33*c32*b23-2*b11*b13*a23*c33*b22*a32-2*b13*b22*a13*c33*b32*a21+b12*b31*a23*a33*c12*b23+b23^2*c33*a11*b12*a32-b23*b31*a23*c12*a12*b33-b23*a13*c13*b32^2*a21+b23*b33*c23*b31*a12^2-b22*b23*a13*b33*c32*a11+b22*b23*a13*b32*a31*c13+b32^2*b23*c21*a13^2+b32^2*b13*c11*a23^2-b33^2*c13*b11*a22^2-b33^2*c23*b21*a12^2-b13^2*c23*b21*a32^2-b13^2*c33*b31*a22^2+b12^2*b33*c31*a23^2+b12^2*b23*c21*a33^2-b23^2*c13*b11*a32^2-b23^2*c33*b31*a12^2+b22^2*b33*c31*a13^2+b22^2*b13*c11*a33^2-2*b23*b31*a13*c13*b32*a22-2*b23*b31*a13*c23*b32*a12+2*b23*b31*a13*b33*c12*a22-b23*b32*a23*c12*a11*b33-b23*b32*a13*b33*c22*a11+2*b23*b32*a13*b33*c12*a21+2*b23*b32*a13*b33*c11*a22-b23*b32*a13*b33*c21*a12-b23*b33*c33*a11*b12*a22-b23*b33*c33*a12*b12*a21-b23*b33*c13*a32*b21*a12-b23*b33*c13*a22*b31*a12+2*b23*b33*c13*b11*a32*a22-b23*b33*c33*a12*b11*a22-b23*b33*c13*a31*b22*a12+2*b23*b33*c13*a21*b12*a32+2*b23*b33*c13*a31*b12*a22-b23*b33*c13*a21*b32*a12+2*b23*b33*c23*a11*b32*a12-b23*b33*c23*a11*b12*a32-b23*b33*c23*a12*b12*a31-2*b31*b32*a13*a23*c22*b13-2*b31*b32*a13*a23*c12*b23+b12*b21*a13*a33*c22*b33+b12*b21*a23*a33*c32*b13+b12*b21*a23*a33*c12*b33+b12*b22*a13*b23*c31*a33-2*b12*b22*a13*b33*c31*a23+b12*b22*a13*b33*c21*a33+b12*b22*b13*a23*c31*a33+b12*b22*a23*b33*c11*a33+b12*b23*a13*c33*b32*a21-2*b12*b23*c13*b31*a32*a23+b12*b23*c13*a33*b21*a32+b12*b23*c13*a33*b31*a22-2*b12*b23*a23*c33*b32*a11+b12*b23*c23*b31*a32*a13+b12*b23*a33*c13*b32*a21+b12*b23*a33*c23*b32*a11-b12*b23*a33*b33*c12*a21+2*b12*b23*a33*b33*c22*a11+b12*b23*a33*c33*b22*a11-b12*b23*b33*a13*c31*a22+2*b12*b23*b33*a23*c31*a12-b12*b23*b33*a23*c11*a32-b12*b23*b33*a33*c11*a22+2*b12*b23*b33*a33*c21*a12-2*b12*b23*c33*a13*b21*a32+b12*b23*c33*a13*b31*a22-2*b12*b23*c33*a23*b31*a12+b12*b23*c33*a33*b21*a12+b12*b31*a13*a23*c32*b23+b12*b31*a13*a23*c22*b33-2*b12*b31*a13*a33*c22*b23+b12*b31*a23*a33*c22*b13+b12*b32*a13*b23*c31*a23-2*b12*b32*a13*b23*c21*a33+b12*b32*a13*b33*c21*a23+b12*b32*b13*a23*c21*a33+b12*b32*a23*b23*c11*a33-2*b12*b33*a13*c23*b32*a21+b12*b33*c13*a23*b21*a32+b12*b33*c13*a23*b31*a22-2*b12*b33*c13*b21*a22*a33+b12*b33*a23*c13*b32*a21+b12*b33*a23*c13*b22*a31+b12*b33*a23*c23*b32*a11+b12*b33*a23*c33*b22*a11+b12*b33*c23*a13*b21*a32-2*b12*b33*c23*a33*b21*a12-2*b12*b33*a33*b22*a21*c13+b12*b33*c33*b21*a22*a13+b12*b33*c33*a23*b21*a12-2*b13*b22*c23*b31*a32*a13+2*b13*b22*a33*b23*c32*a11-b13*b22*a33*b23*c12*a31+b13*b22*a33*c23*b32*a11+2*b13*b22*a33*b33*c12*a21-b13*b22*a33*b33*c22*a11-b13*b22*b33*a13*c21*a32+2*b13*b22*b33*a13*c31*a22+2*b13*b22*b33*a33*c11*a22-b13*b22*b33*a33*c21*a12-2*b13*b22*c33*a13*b31*a22+2*b13*b23*c13*a31*b22*a32-b13*b23*c23*a32*b32*a11+2*b13*b23*c23*a31*b12*a32-b13*b23*c33*a11*b22*a32-b13*b23*c33*a31*b22*a12-b13*b23*c33*a21*b12*a32+2*b13*b23*c33*a11*b32*a22-b13*b23*c23*a32*b31*a12-b13*b23*c33*a32*b21*a12+2*b13*b23*c33*a22*b31*a12-b13*b23*c13*a32*b31*a22+2*b13*b31*a13*b23*c22*a32-b13*b31*a13*b23*c32*a22+4*b13*b31*a13*c23*b32*a22-b13*b31*a13*a22*c22*b33-2*b13*b31*c13*a23*b32*a22+2*b13*b31*a23*b23*c12*a32-2*b13*b31*a23*c23*b32*a12-b13*b31*a23*b33*c12*a22+2*b13*b31*a23*b33*c22*a12-b13*b31*b23*a33*c12*a22+b21*b23*a13*b32*a32*c13-b21*b23*a13*b33*c32*a12-b21*b23*a33*c12*a12*b33+b21*b33*a13*c13*b32*a22-2*b21*b33*a13*c33*b22*a12+4*b21*b33*c13*a33*b22*a12+b21*b32*a13*a33*c22*b13+b21*b32*a13*a23*c32*b13+2*b22*b23*a13*b33*c12*a31-2*b22*b23*c13*a33*b31*a12-b22*b23*a33*c12*a11*b33-2*b22*b23*a33*c13*b32*a11-b22*b23*b33*c11*a12*a33-2*b22*b31*a23*a33*c12*b13+b22*b31*a13*a33*c12*b23+b22*b31*a13*a23*c12*b33+b22*b23*a13*c33*b31*a12+2*b22*b23*a13*b33*c11*a32+b22*b32*a13*b13*c31*a23+b22*b32*a13*b33*c11*a23+b22*b32*a13*b23*c11*a33-2*b22*b32*b13*a23*c11*a33+b22*b33*a13*c23*b32*a11+b22*b33*a13*c13*b32*a21-2*b22*b33*c13*a23*b31*a12+b22*b33*a13*c13*b31*a22+2*b13*b32*a13*b23*c21*a32-b13*b32*a13*b23*c31*a22-b13*b32*a13*c21*a22*b33-b13*b32*a13*b23*c32*a21-b13*b32*a33*b23*c12*a21-b13*b32*a33*b23*c22*a11+2*b13*b32*b33*a23*c21*a12-b13*b32*a23*b33*c12*a21-b13*b33*c13*a22*b22*a31+2*b13*b33*c23*a11*b22*a32-b13*b33*c23*a21*b12*a32-b13*b33*c23*a21*b32*a12-b13*b33*c23*a11*b32*a22-b13*b33*c33*a22*b22*a11-b13*b33*c33*a21*b22*a12+2*b13*b32*b23*a23*c11*a32-b13*b32*a23*b23*c32*a11+2*b13*b32*a23*b23*c12*a31-b13*b33*c13*a22*b21*a32-b13*b33*c23*a22*b31*a12-b13*b33*c23*b11*a32*a22-b13*b33*c33*a22*b21*a12-b13*b33*c13*a21*b22*a32-b11*b32*a23^2*c32*b13+b11*a23*b33^2*c12*a22+2*b11*b12*a23^2*c32*b33+2*b11*b12*a33^2*c22*b23-b32^2*a13*b13*c21*a23-b32^2*a13*b23*c11*a23+2*b13*a13*c33*b22^2*a31-b13*a33*c33*b22^2*a11+b13*b23*c23*b11*a32^2+b13*b23*c13*b21*a32^2+b32*b13^2*c21*a22*a33+2*b21*b22*a13^2*c32*b33+2*b21*b22*a33^2*c12*b13-b21*b32*a13^2*c32*b23-b21*b32*a13^2*c22*b33+b21*a13*b33^2*c22*a12-2*b21*a13*b33^2*c12*a22+b22*a33*b13^2*c22*a31+b31*b13^2*a23*c32*a22-2*b31*b13^2*a23*c22*a32-2*b13^2*c33*a21*b32*a22+b13^2*c33*a21*b22*a32+b13^2*c33*a22*b22*a31+b21*b13^2*a33*c22*a32+b22*b13^2*c31*a32*a23+b22*b13^2*a33*c21*a32-2*b22*b13^2*a33*c31*a22+2*b13*a13*c23*b32^2*a21-b13*a23*c23*b32^2*a11-2*b32*b13^2*a23*c21*a32+b32*b13^2*a23*c31*a22+b32*a33*c22*a21*b13^2+b32*a23*b13^2*c32*a21-2*b32*a23*b13^2*c22*a31+b13^2*c23*a32*b31*a22+b13^2*c33*a22*b21*a32+b13^2*c23*a31*b32*a22+b13^2*c23*a32*b32*a21-2*b13^2*c23*a31*b22*a32+2*b31*b32*a13^2*c22*b23-b22^2*a13*b33*c11*a33-b22^2*a13*b13*c31*a33-b33*a13*c33*b22^2*a11-b33*a13*c13*b22^2*a31+2*b33*a33*c13*b22^2*a11+2*b23*a23*c33*b12^2*a31-b23*a33*c23*b12^2*a31-b23*a33*c33*b12^2*a21-b33*a23*c23*b12^2*a31-b12*b21*a33^2*c22*b13-b12*b21*a33^2*c12*b23-b12*b22*b23*c11*a33^2+b12*a13*c32*a31*b23^2+b12*b23^2*c31*a32*a13+b12*b23^2*a33*c11*a32-2*b12*b23^2*a33*c31*a12+b12*a33*b23^2*c12*a31-b12*b31*a23^2*c12*b33-b12*b32*b13*c31*a23^2-b12*b32*b33*c11*a23^2+b12*b33^2*c21*a22*a13+b12*b33^2*a23*c11*a22+b23^2*c13*a32*b31*a12+b23^2*c13*a31*b32*a12+b23^2*c33*a12*b12*a31+b31*a13*b23^2*c32*a12+b32*b23^2*c11*a12*a33+b32*a13*b23^2*c32*a11-2*b32*a13*b23^2*c12*a31+b32*a13*b23^2*c31*a12-2*b32*a13*b23^2*c11*a32+2*b23*a23*c13*b32^2*a11+b23*b33*c33*b21*a12^2+b33^2*c13*a22*b22*a11+b33^2*c23*a12*b12*a21+b33^2*c23*a11*b12*a22-2*b33^2*c23*a11*b22*a12+b22*a23*c12*a11*b33^2+b22*a13*b33^2*c22*a11-2*b22*a13*b33^2*c12*a21-2*b22*a13*b33^2*c11*a22-b22*b32*b33*c21*a13^2-b22*b32*b23*c31*a13^2-b22*b31*a13^2*c32*b23-b22*b31*a13^2*c22*b33+2*b13*b33*c33*a21*b12*a22-b13*b21*a13*a32*c32*b23-2*b13*b21*a13*a32*b32*c23-b13*b21*a13*b33*c22*a32+2*b13*b21*a13*b33*c32*a22+b13*b21*c13*a32*b32*a23+b13*b21*c13*a33*b32*a22-2*b13*b21*c13*a33*b22*a32-b13*b21*a23*b33*c12*a32+b13*b21*a23*c33*b32*a12+2*b13*b21*b23*a33*c32*a12+b13*b21*c23*a33*b32*a12-2*b13*b21*a33*c33*b22*a12-2*b13*b22*a13*b32*a31*c23+2*b13*b22*a13*b33*c32*a21+b13*b22*c13*b31*a32*a23+b13*b22*c13*a33*b31*a22-b13*b22*a23*b33*c32*a11+b13*b22*a23*c33*b32*a11+2*b13*b22*b23*a33*c31*a12+b11*b22*a13*a33*c22*b33-b11*b23*a13*b33*c22*a32-b11*b23*a13*b33*c32*a22-2*b11*b23*a13*c33*b22*a32-2*b11*b23*c13*a32*b32*a23+b11*b23*c13*a33*b32*a22+2*b11*b23*a23*b33*c32*a12-b11*b23*a23*b33*c12*a32+4*b11*b23*a23*c33*b12*a32+b11*b23*c23*a33*b32*a12-2*b11*b23*c23*a33*b12*a32-b11*b23*a33*b33*c12*a22-2*b11*b23*a33*c33*b12*a22-2*b11*b32*a13*a33*c22*b23+b11*b32*a23*a33*c12*b23+b11*b33*a13*c23*b22*a32-2*b11*b33*a13*c23*b32*a22+b11*b33*a13*a22*b22*c33+b11*b33*c13*a23*b32*a22+b11*b33*a23*c23*b32*a12-2*b11*b33*a23*c23*b12*a32-2*b11*b33*a23*c33*b12*a22+b11*b33*a23*c33*b22*a12+4*b11*b33*c23*a33*b12*a22+2*b11*b13*b23*a33*c32*a22-2*b11*b12*a23*a33*c22*b33+b11*b13*a33*a22*b22*c33+b11*b13*c23*a33*b22*a32-2*b11*b12*a23*a33*c32*b23+b11*b22*a23*a33*c12*b33+b11*b22*a23*a33*c32*b13+b11*b32*a13*a23*c32*b23+b12*b13*a23*b32*a31*c23-b12*b13*a23*c32*a31*b23-b12*b13*a23*b33*c32*a21+2*b12*b13*a23*b33*c22*a31+b12*b13*a23*c33*b32*a21-2*b12*b13*a23*c33*b22*a31-b12*b13*b23*c31*a32*a23-b12*b13*b23*a33*c21*a32-b12*b13*a33*b23*c22*a31+b12*b13*a33*c23*b22*a31-b12*b13*b33*a23*c31*a22-b12*b13*b33*c21*a22*a33-2*b12*b13*c33*a23*b21*a32+b12*b13*c33*b21*a22*a33-b11*b13*a33*a22*c22*b33-b11*b13*b23*a33*c22*a32+b11*b13*a23*c33*b32*a22-b11*b13*a23*b33*c32*a22-2*b11*b22*a13*a23*c32*b33,-2*c13*a23*b33*a11*c32*a22-c23^2*a33*a12*b12*a31-c23*b23*a13*c11*a32^2+c21*c13*a33^2*b22*a12-2*c33*b23*a33*a11*c12*a22-2*c13*a13*b33*a21*c22*a32-c22*b23*a13*a33*c31*a12+c23*a33*c33*a11*b12*a22-c13^2*a23*a31*b32*a22-c13^2*a33*a22*b21*a32-c22*a13*a23*c33*b12*a31-2*c23*a33*c33*a11*b22*a12+c23*b23*a33*a11*c12*a32+2*c11*a23*a33*c33*b22*a12-c12*a23*a33*c13*b32*a21+c32*a23^2*b12*a11*c33+c32*a13^2*b22*a21*c33-c12*c23*a13*b31*a32*a23-c13^2*a33*a21*b22*a32-c12*a13*a33*b22*a21*c33-c13*b33*a33*c11*a22^2+c12*a33^2*b22*a21*c13+c12*a33^2*b23*c22*a11-c32*a23*a33*c13*b22*a11+a13*a23*b23*c32^2*a11+2*c31*a13*c13*a23*b22*a32+2*c32*c23*a13*a23*b11*a32-2*c13*c23*a33*a22*b31*a12-c33*b33*a23*c21*a12^2-a13*c33^2*a22*b22*a11-2*c23*b13*a33*a31*c12*a22+c23*a33*c33*a12*b12*a21+c23*b23*a13*c31*a32*a12+c12*c13*b21*a22*a33^2+c23*a23*c33*a11*b12*a32+c13*b33*a23*c11*a32*a22+c22*b33*a13^2*c31*a22+c23*a13*b33*a21*c12*a32+c13*c33*a23*a22*b31*a12+c31*c13*a23^2*b32*a12-2*c31*c13*a23^2*b12*a32+c23*b13*a33*a11*c32*a22+c13*a23*c33*a21*b32*a12+2*c12*a13*a23*c33*b32*a21+c33*a23*b33*a12*c12*a21+2*c22*a13*a23*c33*b32*a11-c12*a13*a33*c22*a21*b33+a13*a23*b13*c32^2*a21-2*c33*a23*b23*a11*c32*a12+c33*a23*b23*a11*c12*a32+c13*c23*a33*a31*b22*a12+c21*a13^2*a32*c32*b23-c32*c23*a23*b11*a12*a33-c22*a13*a33*b13*c32*a21-c21*a13*a23*b33*c32*a12+c13*c23*a33*b11*a32*a22+c13*a23*b23*a32*c32*a11+c11*a23^2*b33*c32*a12+4*c23*a23*b33*a11*c32*a12-2*c22*a33^2*c13*b12*a21-c31*a13*c13*a22*b22*a33+c33*a13*b13*a21*c22*a32+2*c33*b13*a33*c11*a22^2+c13*c33*a13*a22*b21*a32-c32*a13*a33*b22*a21*c13+c22*a13^2*c33*b22*a31-c22*a13*a33*b23*c32*a11-c22*a23*a33*b12*a11*c33-2*c21*b13*a33^2*c22*a12+2*c12*b23*a13*a33*c31*a22+2*c22*c13*a13*a33*b31*a22+c33*a13*b23*a21*c12*a32+c13*a23*c33*a31*b12*a22+2*c31*a13*a23*b23*c32*a12-2*c23*b13*a23*a31*c32*a12-c33*b13*a13*c31*a22^2-c22*c33*a13*a33*b21*a12+c23*c33*a33*a12*b11*a22-c23^2*a33*a12*b11*a32-c13^2*a33*a22*b22*a31-c23*b23*a33*c31*a12^2-c31*a13*a23*c33*b22*a12-2*c33*b13*a33*a22*c22*a11-2*c13*a33*b33*a21*c12*a22-c12*b33*a13*c21*a22*a33-c13*c33*a13*b31*a22^2+c23*b33*a13*c11*a32*a22+c13*a23*b33*a31*c12*a22+c12*b13*c21*a22*a33^2-c22*b33*a13*a23*c31*a12-c31*a23*c23*a12*b12*a33+c23*a13*c33*a21*b32*a12+c33*a13*b33*a22*c22*a11-c22*a23*a33*c13*b32*a11-c13*c23*a13*b21*a32^2+c32*a23^2*c13*b32*a11+c13*c33*a23*b11*a32*a22+c22*b23*c31*a32*a13^2-c12*a23*a33*b13*c32*a21-2*c33*a13*b23*a11*c22*a32+c13*a13*c23*a32*b32*a21-2*c13*c33*a23*a32*b21*a12+c12*a23^2*c33*b12*a31+2*c13^2*a23*a31*b22*a32+2*c21*a23*b13*a33*c32*a12+c13*c33*a33*a22*b21*a12+a13*a33*b33*c22^2*a11+c13*c23*a13*a32*b31*a22-c22*b13*a13*a33*c31*a22+c23*a13*b33*a31*c12*a22+c12*b13*c31*a32*a23^2+c13*b13*a23*a32*c32*a21+2*c12*a13*a23*b33*c22*a31+2*c13^2*a33*a21*b32*a22+c31*a23^2*b12*a12*c33-2*c11*b23*a33^2*c12*a22-c12*a23*a33*c23*b12*a31-c23*c33*a23*b31*a12^2-c23*c33*a33*b21*a12^2+c33*a13*b33*a21*c22*a12+c21*a13^2*c33*b22*a32-c12*b13*a23*a33*c31*a22-2*c23*b13*a33*a21*c12*a32+c13*a23*b33*a31*c22*a12-c32*a23*a33*b12*a11*c23+c23*b13*a13*c31*a32*a22+2*c32*a23*a33*c13*b12*a21+2*c11*a13*b23*a33*c32*a22-c11*a23*c13*a33*b32*a22+c33*a13*b23*a11*c32*a22+c33*a23*b23*a12*c12*a31-c32*c13*a23*a33*b21*a12+2*c21*a13*c13*a33*b32*a22-2*c23*b13*a23*a32*c32*a11-2*c33*a13*b13*a21*c32*a22-2*c13*a23*b33*a21*c32*a12-2*c11*c23*a33^2*b22*a12-c13*b13*a33*c31*a22^2-c33^2*a23*a12*b11*a22+c33*b13*a23*a11*c22*a32-2*c23*a13*b13*a31*c22*a32-2*c12*c33*a23^2*b31*a12+c22*a13^2*b32*a31*c23-c13*b23*a23*c11*a32^2-c31*a13*c23*a33*b12*a22-c13^2*a23*a32*b31*a22+c22*c23*b31*a32*a13^2-c32*c33*a13*a23*b11*a22-c12*b23*a23*a33*c31*a12-c12*c23*a13*a33*b31*a22-c13*c33*a33*b11*a22^2-c13*b13*a23*c21*a32^2-c12*a23*a33*b23*c32*a11+2*c31*a13*b13*a23*c32*a22+c13*a23*c33*a11*b32*a22-2*c31*a13^2*b23*c32*a22-2*c31*a13^2*c23*b22*a32+c33*a13*b23*a31*c12*a22+2*c13*b23*a13*c21*a32^2-a23*c33^2*a12*b12*a21-c32*a13*a23*c23*b32*a11-2*c13*a13*b23*a32*c32*a21+c13*b13*a23*c31*a32*a22-a33^2*b23*c12^2*a21-a23^2*b33*c12^2*a31+c13^2*a23*b21*a32^2+c13^2*a33*b31*a22^2-a13^2*b33*c22^2*a31+c23^2*a13*b11*a32^2+c23^2*a33*b31*a12^2-a13^2*b23*c32^2*a21-a23^2*b13*c32^2*a11+c33^2*a13*b11*a22^2+c33^2*a23*b21*a12^2-a33^2*b13*c22^2*a11-c21*a13*c13*a33*b22*a32+2*c21*a13*a23*c33*b32*a12-c21*a13*a23*c33*b12*a32-c21*a13*b23*a33*c32*a12-c21*a13*c23*a33*b32*a12-c21*a13*c23*a33*b12*a32+2*c21*a13*a33*b33*c22*a12+2*c21*a13*a33*c33*b12*a22-c21*a13*a33*c33*b22*a12-c21*a23*c13*a33*b32*a12+2*c21*a23*c13*a33*b12*a32-c21*a23*a33*b12*a12*c33+2*c22*c33*a13*a23*b31*a12-c22*c33*a13*a23*b11*a32+2*c22*c33*a13*a33*b11*a22+2*c22*a13*a33*c13*b32*a21-c22*a13*a33*c13*b22*a31-c22*a13*a33*c23*b32*a11-c22*a13*a33*c23*b12*a31+2*c22*a13*a33*c33*b12*a21-c22*a13*a33*c33*b22*a11-2*c23*a13*c33*a31*b12*a22+c23*a13*c33*a11*b32*a22+4*c23*b13*a23*a31*c12*a32+c23*b13*a33*a11*c22*a32+c23*b13*a33*a31*c22*a12+c23*b13*a33*a21*c32*a12-2*c23*a23*b33*a11*c12*a32-2*c23*a23*b33*a12*c12*a31-2*c23*a23*c33*a11*b32*a12+c23*a23*c33*a12*b12*a31-2*c23*b23*a33*a11*c32*a12+c23*b23*a33*a12*c12*a31+c23*a33*b33*a11*c12*a22-2*c23*a33*b33*a11*c22*a12+c23*a33*b33*a12*c12*a21-2*c23*b13*a23*c31*a32*a12-2*c23*b13*a33*c11*a32*a22+c23*b13*a33*a22*c31*a12+c23*b13*a33*c21*a32*a12-c31*a13*c13*a23*b32*a22-c31*a13*a23*c23*b32*a12+2*c31*a13*a23*c23*b12*a32-c31*a13*a23*c33*b12*a22+2*c31*a13*c23*a33*b22*a12+2*c31*a23*c13*a33*b12*a22-c31*a23*c13*a33*b22*a12+2*c32*c13*a23*a33*b11*a22-c32*c23*a13*a23*b31*a12-c32*c23*a13*a33*b11*a22+2*c32*c23*a13*a33*b21*a12-c32*c33*a13*a23*b21*a12-c32*a13*a33*c23*b12*a21+2*c32*a13*a33*c23*b22*a11-c32*a13*a23*c33*b22*a11-c32*a13*a23*c33*b12*a21-c32*a13*a23*c13*b32*a21+2*c32*a13*a23*c13*b22*a31+2*c32*a13*a23*c23*b12*a31+2*c11*a23*a33*b33*c12*a22-c11*a13*a23*a32*c32*b23-c11*a23*a33*b33*c22*a12-c11*a23*a33*c33*b12*a22-c11*a13*a23*c33*b22*a32-c11*a13*b23*a33*c22*a32+2*c11*a13*a23*b33*c22*a32-c11*a13*a23*b33*c32*a22+2*c11*a13*a23*c33*b32*a22-c11*a13*c23*a33*b32*a22-c11*a23*c23*a33*b12*a32-c11*a23*b23*a33*c32*a12-c11*a13*a23*a32*b32*c23-c11*a13*a33*a22*b22*c33+2*c11*a13*c23*a33*b22*a32-c11*a13*a33*a22*c22*b33-c11*a23*b13*a33*c22*a32+2*c11*a23*b23*a33*c12*a32-c11*a23*c13*a33*b22*a32-c11*a23*b13*a33*c32*a22+2*c11*a23*c23*a33*b32*a12-c12*a23*a33*c33*b12*a21+2*c12*a23*a33*c33*b22*a11-c12*b23*a13*c31*a32*a23-c12*b23*a13*a33*c21*a32+2*c12*c23*a13*a33*b21*a32+2*c12*c23*a23*a33*b31*a12-c12*c23*a23*a33*b11*a32+2*c12*b33*a13*a23*c21*a32-c12*b33*a13*a23*c31*a22-c12*b33*a23*a33*c21*a12-c12*c33*a13*a23*b21*a32+2*c12*c33*a13*a23*b31*a22-c12*c33*a13*b21*a22*a33+2*c12*c33*a23*a33*b21*a12-c12*c33*a23*a33*b11*a22-c12*a13*a23*b32*a31*c23-c12*a13*a23*c32*a31*b23-c12*a13*a23*b33*c32*a21-c12*a13*a23*c33*b22*a31+2*c12*a13*a33*b23*c32*a21-c12*a13*a33*b23*c22*a31-c12*a13*a33*c23*b32*a21+2*c12*a13*a33*c23*b22*a31-c12*b13*a23*a33*c21*a32-c12*c13*a23*a33*b21*a32-c12*c13*a23*a33*b31*a22+c13*a23*b23*a31*c32*a12-2*c13*a23*b23*a31*c12*a32+c13*a23*c23*a31*b32*a12+4*c13*a13*b33*a21*c32*a22-2*c13*a13*c23*a31*b22*a32-2*c13*a13*b23*a31*c32*a22+c13*b13*a33*a22*c22*a31-2*c13*b13*a33*a21*c32*a22+c13*b13*a33*a21*c22*a32+4*c13*a13*b23*a31*c22*a32+c13*a13*c23*a31*b32*a22-2*c13*b33*a13*a22*c21*a32-2*c13*b33*a23*a22*c31*a12+c13*b33*a23*c21*a32*a12+c13*b33*a33*a22*c21*a12+c21*a13^2*a32*b32*c23-2*c21*a13^2*b33*c22*a32+c21*a13^2*b33*c32*a22-2*c21*a13^2*c33*b32*a22-2*c21*c13*a33^2*b12*a22+c21*c23*a12*b12*a33^2+c22*a33^2*c13*b22*a11+c22*a33^2*b12*a11*c23+c22*a13^2*c32*a31*b23+c22*a13^2*b33*c32*a21-2*c22*a13^2*c33*b32*a21+a13*a33*b13*c22^2*a31+c22*c33*a13^2*b21*a32-2*c22*c33*a13^2*b31*a22-2*c22*c13*a33^2*b11*a22+c22*c13*a33^2*b21*a12+c22*c23*b11*a12*a33^2-c23*b13*a13*c21*a32^2+2*c23*b13*a23*c11*a32^2+2*c23*b33*a23*c31*a12^2-c23*b33*a33*c21*a12^2-a13*c23^2*a31*b32*a12-a13*c23^2*a32*b32*a11+2*a13*c23^2*a31*b12*a32-c23^2*a13*a32*b31*a12-c23^2*a33*a11*b12*a32+c31*a13^2*c23*b32*a22+c31*a13^2*a22*b22*c33-2*c31*b13*a23^2*c32*a12+c32*c23*a13^2*b31*a22-2*c32*c23*a13^2*b21*a32+c32*c33*b21*a22*a13^2+c32*c33*b11*a12*a23^2+c32*a13^2*c23*b32*a21-2*c32*a13^2*c23*b22*a31+c32*c13*a23^2*b31*a12-2*c32*c13*a23^2*b11*a32-2*c32*a23^2*c13*b12*a31-c33*b23*a23*c31*a12^2+2*c33*b23*a33*c21*a12^2-c33*b33*a13*c11*a22^2-a13*c33^2*a21*b22*a12+2*a13*c33^2*a21*b12*a22-a23*c33^2*a11*b12*a22+2*a23*c33^2*a11*b22*a12-c33^2*a13*a22*b21*a12+2*c23^2*a33*a11*b32*a12-c13*c23*a23*b11*a32^2+2*c13*b33*a13*c31*a22^2+c11*b13*a32*c32*a23^2+c11*c13*a32*b32*a23^2-2*c11*a23^2*b33*c12*a32-2*c11*a23^2*c33*b32*a12+c11*a23^2*c33*b12*a32+c11*b13*a22*c22*a33^2+c11*c13*a22*b22*a33^2+c11*b23*a33^2*c22*a12+c11*c23*a33^2*b12*a22+c12*a33^2*c23*b12*a21-2*c12*a33^2*c23*b22*a11+c12*a23^2*c32*a31*b13+c12*a23^2*b32*a31*c13+c12*a23^2*b33*c32*a11-2*c12*a23^2*c33*b32*a11+c12*b23*a33^2*c21*a12-2*c12*c23*a33^2*b21*a12+c12*c23*a33^2*b11*a22+c12*a33^2*c22*a21*b13+c12*b33*a23^2*c31*a12+c12*c33*a23^2*b11*a32+a23*a33*b23*c12^2*a31+a23*a33*b33*c12^2*a21+c12*c13*b31*a32*a23^2-c13^2*a23*a32*b32*a21+c13*a23*c23*a32*b32*a11-2*c13*a23*c23*a31*b12*a32+c13*b13*a33*a22*c21*a32-c21*a13*b13*a32*c32*a23+2*c21*a13*b13*a33*c22*a32-c21*a13*b13*a33*c32*a22-c21*a13*c13*a32*b32*a23+2*c32*c13*a13*a23*b21*a32-c32*c13*a13*a23*b31*a22-c32*c13*a13*b21*a22*a33-2*c33*b23*a33*a12*c12*a21+4*c33*b23*a33*a11*c22*a12+c33*a13*b13*a22*c22*a31-2*c33*a13*b23*a31*c22*a12+c33*a13*b23*a21*c32*a12-2*c33*a13*b33*a21*c12*a22+c33*b13*a23*a31*c22*a12+c33*b13*a23*a11*c32*a22-2*c33*b13*a23*a21*c12*a32-2*c33*b13*a23*a31*c12*a22+c33*b13*a23*a21*c32*a12+4*c33*b13*a33*a21*c12*a22-2*c33*b13*a33*a21*c22*a12+c33*a23*b33*a11*c12*a22-2*c33*a23*b33*a11*c22*a12+c33*b13*a13*a22*c21*a32-2*c33*b13*a23*c11*a32*a22+c33*b13*a23*a22*c31*a12+c33*b13*a23*c21*a32*a12-2*c33*b13*a33*a22*c21*a12+c33*b23*a13*c11*a32*a22+c33*b23*a13*a22*c31*a12-2*c33*b23*a13*c21*a32*a12+c33*b23*a23*a12*c11*a32-2*c33*b23*a33*a12*c11*a22+c33*b33*a13*a22*c21*a12+c33*b33*a23*a12*c11*a22-c22*b13*a13*c31*a32*a23+2*c22*b13*a23*a33*c31*a12-c22*c13*a13*b31*a32*a23-c22*c13*a13*a33*b21*a32-c22*c13*a23*a33*b31*a12+2*c22*c13*a23*a33*b11*a32+2*c22*a23*a33*b13*c32*a11+2*c22*a23*a33*c13*b12*a31-c22*c23*a13*a33*b11*a32-c22*c23*a13*a33*b31*a12-c22*c33*a23*b11*a12*a33-c22*a13*a23*c32*a31*b13-c22*a13*a23*b32*a31*c13-c22*a13*a23*b33*c32*a11+c23*a13*b13*a31*c32*a22+c23*a13*b23*a31*c32*a12+c23*a13*b23*a32*c32*a11-2*c23*a13*b23*a31*c12*a32+c23*a13*b33*a11*c22*a32+c23*a13*b13*a32*c32*a21+c23*b23*a33*a12*c11*a32-2*c23*b33*a13*a22*c31*a12+c23*b33*a13*c21*a32*a12-2*c23*b33*a23*a12*c11*a32+c23*b33*a33*a12*c11*a22+c23*c33*a13*a32*b21*a12+c23*c33*a13*a22*b31*a12-2*c23*c33*a13*b11*a32*a22+c23*c33*a23*a12*b11*a32+c23*a13*b33*a31*c22*a12-2*c23*a13*b33*a11*c32*a22-2*c23*a13*b33*a21*c32*a12+c23*a13*c33*a11*b22*a32+c23*a13*c33*a31*b22*a12-2*c23*a13*c33*a21*b12*a32-c12*a23*a33*b13*c22*a31-c12*a23*a33*c13*b22*a31+2*c12*a23*a33*c23*b32*a11-c12*a23*a33*b33*c22*a11+c13*a23*b33*a11*c22*a32+c13*a23*b33*a21*c12*a32-2*c13*a23*c33*a11*b22*a32-2*c13*a23*c33*a31*b22*a12+c13*a23*c33*a21*b12*a32-2*c13*b23*a33*a11*c22*a32-2*c13*b23*a33*a31*c22*a12+c13*b23*a33*a11*c32*a22+c13*b23*a33*a21*c12*a32+c13*b23*a33*a31*c12*a22+c13*b23*a33*a21*c32*a12-2*c13*b23*a13*c31*a32*a22+c13*b23*a23*c31*a32*a12+c13*b23*a33*c11*a32*a22+c13*b23*a33*a22*c31*a12-2*c13*b23*a33*c21*a32*a12+c13*c23*a23*a32*b31*a12+c13*c23*a33*a32*b21*a12+c13*a13*c33*a22*b22*a31+c13*a13*c33*a21*b22*a32-2*c13*a13*b33*a22*c22*a31-2*c13*a13*c33*a21*b32*a22+c13*b13*a23*a31*c32*a22-2*c13*b13*a23*a31*c22*a32+c13*a33*b33*a22*c22*a11+c13*a33*b33*a21*c22*a12+c13*a33*c33*a22*b22*a11+c13*a33*c33*a21*b22*a12-2*c13*a33*c33*a21*b12*a22+c13*c23*a33*a11*b22*a32+c13*c23*a33*a21*b12*a32+c13*c23*a33*a31*b12*a22-2*c13*c23*a33*a21*b32*a12-2*c13*c23*a33*a11*b32*a22,2*b12*c11*c32*b21*a21*c33-b11*c22*c33*c21*b32*a11-b11*c21*c23*c32*b31*a12-b21*c12*c32*b23*c31*a11+b11*c11*c22*a33*b32*c21+c22*c31*a23*c32*b11^2-b21*c13*c32*b22*c31*a11+b21*c11*c12*a33*b32*c21+2*b22*c12*b23*c31^2*a11-c11*c13*c31*b22^2*a31+2*b21*c33*c11^2*b32*a22-b21*c12*c32*b33*c11*a21+2*b12*c21^2*a33*b31*c12-b12*c21^2*c33*b31*a12+c21*c23*c32*b11^2*a32-b23*c11*c22*c32*b31*a11+2*b11*c22*c23*b32*c31*a11-b12*c21^2*a13*b31*c32+2*b12*c21^2*b31*a32*c13+2*b13*c12*c31*c22*b31*a21-b22*c11*c23*c32*b31*a11-b21*c11*c12*a33*b31*c22-b11*c11*c23*c32*b31*a22+c23*c31*b11^2*c32*a22-b11*c12*c21*a33*b31*c22-c11*c33*b22^2*c31*a11-b13*c22*b22*c31^2*a11-b13*c31^2*c22*b21*a12-2*b13*c21*b21*c32^2*a11-2*b13*c31*c22^2*b31*a11-b11*c13*c31*b21*c32*a22+2*b12*c12*c31*c23*b31*a21-b22*c32*b33*c11^2*a21-b22*c33*c11^2*b32*a21+b31*c11*c22*a13*b32*c21-b12*c12*c31*b21*a21*c33+2*b13*c21*c22*c32*b31*a11+2*b22*c32*b23*c11^2*a31+b12*c21*c22*b33*c31*a11-2*b21*c11*c12*a23*c31*b32-b12*c31^2*c23*b21*a12-b11*c22*c32*b33*c21*a11+2*b23*c11*c12*c32*b31*a21+c21*c22*c33*b11^2*a32+2*b11*c32*c33*c21*b12*a21+b13*c12*c21*b32*c31*a21+b11*c13*c21*c31*b22*a32+b12*c11*c22*b33*c21*a31-b11*c12*c32*c21*a21*b33+b22*c11*c12*b33*c31*a21-b11*c12*c32*b23*c21*a31-b23*c12*c21*c32*b31*a11-2*b21*c11*c33*c21*b32*a12+b21*c11*c32*a13*c31*b22+b22*c11*c23*b32*c31*a11+b11*c12*c21*a23*c31*b32-b21*c33*c11^2*b22*a32-b21*c13*c31*c22*b31*a12+b23*c11*c12*b32*c31*a21+2*b12*c32*b13*c21^2*a31-b21*c11*c13*c32*b31*a22+b22*c21*c31*a13*b31*c12-b13*c12*b22*c31^2*a21-2*b12*c11*c21*b31*a32*c23-b21*c13*c32*c11*b22*a31+b23*c11*c12*b32*c21*a31+b11*c22^2*c31*a31*b13-b21*c32*a33*b22*c11^2+2*b12*c11*c22*b31*a31*c23-b31*c23*c11^2*b32*a22-b11*c12*b33*c21^2*a32+b12*c21*c31*a13*c32*b21+b22*c21*c31*c13*b31*a12+2*b11*c13*c22*b32*c21*a31+2*b32*c22*b33*c11^2*a21-2*b32*c11*c12*c21*a21*b33+2*b11*c21*c32*c33*b21*a12+b13*c11*c32*c21*b32*a21-2*b22*c13*c21*b32*c31*a11-b23*c11^2*c32*b31*a22+b11*c11*c32*a23*c31*b22+c11*c13*c22*b31^2*a22-b12*c11*c23*c32*b31*a21-b11*c12*c22*c31*a31*b23-b22*c22*b33*c11^2*a31+b22*c11*c31*a23*b31*c12+2*b21*c12*c31*c13*b31*a22+2*b11*c32*c33*b22*c21*a11+b13*c11*b31*c22^2*a31+b12*c12*c21*c31*a31*b23-b11*c13*c22*c31*b22*a31+2*b22*c11*c13*c32*b31*a21+b21*c11*c33*b22*c31*a12-b11*c12*c23*c31*b22*a31-b11*c12*a33*b32*c21^2-b11*c12*a23*c31^2*b22-b11*c23*c32*c21*b32*a11-4*b11*c32*c33*b22*c11*a21+2*b12*c31^2*b21*a22*c13-b22*c23*b32*c11^2*a31-b12*c13*c31*c22*b21*a31-2*b11*c21*c33*b22*c31*a12+b12*c13*c21*b32*c31*a21-2*b21*c11*c32*a13*b32*c21+b11*c21*c22*a33*c31*b12+2*b11*c22*a13*c31^2*b22-2*b22*c11*c31*a13*b31*c22+2*b11*c22*c33*c11*b22*a31-b21*c11*c13*b31*c22*a32-b11*c12*c33*b22*c21*a31+b12*c13*c21*c31*b22*a31-b21*c12*b23*c31^2*a12-b11*c13*c32*b22*c21*a31-b11*c12*c21*c33*b21*a32-2*b11*c11*c33*c21*b32*a22+2*b21*c12*c13*c31*b22*a31+b31*c22^2*c11*a11*b33-2*b12*c21*c31*c13*b31*a22+b11*c11*a23*c32^2*b21-b21*c13*c32*c11*b32*a21+b21*c13*c21*b32*c31*a12+b12*c21*c31*c33*b21*a12+b12*c11*c21*a23*b31*c32+2*b22*c13*c31*c22*b31*a11-b11*c22*b13*c31^2*a22+b12*c11*c33*c21*b32*a21+2*b11*c12*c33*b22*c31*a21+2*b12*c23*c31*b21*c32*a11+2*b11*c13*c31*c22*b21*a32+2*b32*c12*b33*c21^2*a11-c11*c13*c21*b32^2*a21+2*b21*c11*c22*a13*b31*c32-b21*c12*c32*b23*c11*a31-b31*c22*a23*b32*c11^2+2*b22*c12*c21*b31*a31*c13-b12*c13*b32*c21^2*a31+b22*c11*c21*c33*b31*a12-2*b12*c11*c22*b33*c31*a21+2*b31*c22*c23*c11*b32*a11+2*b11*c32*a13*b32*c21^2-b11*c32*b13*c21^2*a32-2*b11*c21*c23*b32*c31*a12+2*b11*c22*c32*b23*c11*a31+2*b12*c12*c21*c33*b21*a31+2*b21*c11*c22*c33*b31*a12-2*b11*c21*c22*b33*c31*a12-b12*c33*c21^2*b32*a11-c21*c23*c31*b12^2*a31-b11*c12*b23*c31^2*a22+b11*c11*c22*b33*c31*a22+c22*c31*c33*b11^2*a22+b21*c11*c32*b23*c31*a12-b21*c12*a13*c31^2*b22+b21*c12^2*c31*a31*b23-b12*c23*b22*c31^2*a11+b22*c11*c22*b33*c31*a11-b11*c22*a23*c31^2*b12+b13*c11*c22*b32*c21*a31-b13*c12*c31*c22*b21*a31+2*b12*c31^2*a23*b21*c12-b12*c12*b33*c21^2*a31-b21*c32*b23*c11^2*a32+2*b21*c32*b33*c11^2*a22-2*b11*c11*c22*a33*c31*b22-2*c22*c31*c23*b11^2*a32+b13*c11*c21*c32*b21*a32-b21*c11*c12*b31*a32*c23-b12*c12*b23*c31^2*a21-b12*c13*b22*c31^2*a21-b11*c11*c23*c32*b21*a32-2*c21*c32*c33*b11^2*a22-2*b22*c11*c21*b31*a32*c13-2*b13*c11*c31*b21*c32*a22+b13*c11*c31*c22*b21*a32+2*b11*c13*c21*c32*b31*a22+b21*c21*a33*b31*c12^2+b11*c11*c23*b32*c21*a32+c21*c22*a33*c32*b11^2+2*b11*c12*c21*a23*b31*c32+b11*c11*a33*b31*c22^2-b11*c21*c22*c33*b31*a12+2*b21*c13*c22*b32*c11*a31+2*b11*c13*c32*b22*c31*a21+c23*b12^2*c31^2*a21+c33*b12^2*c21^2*a31-c21*a23*c32^2*b11^2-c31*a33*c22^2*b11^2-c11*a13*c32^2*b21^2-c31*a33*b21^2*c12^2+c33*c11^2*b22^2*a31+c13*b22^2*c31^2*a11-c11*a13*b31^2*c22^2-c21*a23*b31^2*c12^2+c23*c11^2*b32^2*a21+c13*c21^2*b32^2*a11-2*b11*c21*c32*b23*c31*a12+b11*c21*c33*b12*c31*a22+b21*c11*c13*b32*c21*a32-2*b21*c11*c13*b32*c31*a22+b21*c11*c13*c31*b22*a32+b21*c11*c22*a13*c31*b32+b21*c11*c22*b33*c31*a12+2*b21*c11*c23*c32*b31*a12+b21*c11*c23*b32*c31*a12-4*b11*c22*c23*b32*c11*a31+2*b11*c22*c23*c31*b12*a31-b11*c22*c31*a13*c32*b21+2*b11*c22*c31*c23*b31*a12-b11*c22*c31*c33*b21*a12-b11*c22*c32*b13*c31*a21-b11*c22*c32*b13*c21*a31-b11*c22*c32*b23*c31*a11+2*b11*c22*c32*b33*c11*a21-b11*c22*c33*b12*c21*a31-b11*c22*c33*b12*c31*a21+2*b11*c22*c33*c11*b32*a21-b11*c22*c33*b22*c31*a11-b11*c23*c31*b21*c32*a12-b11*c23*c32*b12*c21*a31-b11*c23*c32*b12*c31*a21+2*b11*c23*c32*c11*b22*a31+2*b11*c23*c32*c11*b32*a21-b11*c23*c32*b22*c31*a11-b11*c12*c22*b33*c31*a21+b11*c21*c32*a23*c31*b12+b22*c11*c13*b32*c21*a31+b22*c11*c13*b32*c31*a21-b22*c11*c13*b31*c22*a31+b22*c11*c21*a13*b31*c32-2*b22*c11*c21*a33*b31*c12-b22*c11*c22*c33*b31*a11+b22*c11*c31*c13*b31*a22-2*b22*c11*c31*c23*b31*a12-2*b22*c11*c32*b23*c31*a11+b22*c11*c32*b33*c21*a11+b22*c11*c33*c21*b32*a11-2*b22*c12*c21*b33*c31*a11-b22*c12*c21*c33*b31*a11-4*b22*c12*c31*c13*b31*a21+2*b22*c12*c31*c23*b31*a11-b22*c13*c21*c32*b31*a11-b23*c11*c12*b31*c22*a31+b23*c11*c21*c32*b31*a12-2*b23*c11*c21*b31*c12*a32+b23*c11*c22*b32*c31*a11+b23*c11*c31*c12*b31*a22-2*b23*c11*c31*c22*b31*a12+b23*c11*c32*c21*b32*a11-2*b23*c12*c21*b32*c31*a11+2*b23*c12*c31*c22*b31*a11+b23*c21*c31*c12*b31*a12-b31*c13*c22*c11*b32*a21-b31*c13*c22*c21*b32*a11-2*b32*c11*c22*b33*c21*a11-b31*c12*c22*b33*c11*a21-b31*c12*c22*b33*c21*a11-b31*c12*c23*c11*b32*a21-b31*c12*c23*c21*b32*a11+b11*c11*c33*b22*c21*a32+2*b11*c11*c32*b21*a22*c33+b11*c11*c32*b23*c31*a22+b11*c11*c32*b23*c21*a32-2*b11*c11*c32*a23*b32*c21-2*b11*c11*c23*c31*b22*a32+b11*c11*c23*b32*c31*a22-b11*c11*c22*a33*c32*b21+2*b11*c11*c22*b31*a32*c23+b11*c11*c22*b33*c21*a32-b11*c11*c22*c33*b31*a22-b11*c11*c22*a23*b31*c32-2*b11*c11*c22*c31*a32*b23+b11*c11*c22*a23*c31*b32-b11*c11*c22*c33*b21*a32-b11*c13*b32*c21^2*a32-b11*c13*b22*c31^2*a22+b11*c21*a13*c32^2*b21-b11*c32*a33*c21^2*b12+2*b11*c32*b33*c21^2*a12-b11*c33*b12*c21^2*a32+2*b11*c33*c21^2*b32*a12+2*b11*c22*b23*c31^2*a12+b11*c22^2*b33*c31*a11-2*b11*c22^2*b33*c11*a31+b11*c31*a13*b31*c22^2-b11*c23*b12*c31^2*a22+2*b11*c23*b22*c31^2*a12+b11*c32^2*c21*a21*b13-2*b11*c32^2*b23*c11*a21+b11*c32^2*b23*c21*a11-b12*c22*b23*c31^2*a11-b12*c31^2*a13*b21*c22-b12*c32*b33*c21^2*a11-c21*c33*b12^2*c31*a21+2*b12*c22*b13*c31^2*a21+b13*c11*b21*c32^2*a21-b13*c21^2*c32*b31*a12+2*b13*c21^2*b31*c12*a32-b13*c32*c21^2*b32*a11+2*b13*c31^2*b21*c12*a22-b13*c12*b32*c21^2*a31-b21*c22*a33*b32*c11^2-b21*c22*b33*c11^2*a32-b21*c23*b32*c11^2*a32+2*b21*c32*a23*b32*c11^2+c11*c12*a33*c32*b21^2+c11*c12*c33*b21^2*a32+c11*c13*c32*b21^2*a32-2*c11*c32*c33*b21^2*a12+c12*c31*a13*c32*b21^2-2*c12*c31*c13*b21^2*a32+c12*c31*c33*b21^2*a12+c13*c31*b21^2*c32*a12+b21*c32^2*c11*a11*b23+b21*c12^2*b33*c31*a21-2*b21*c12^2*b33*c21*a31+b21*c31*a23*b31*c12^2-b21*c13*b22*c31^2*a12-b22*c11^2*a23*b31*c32+2*b22*c11^2*b31*a32*c23+2*b22*c11^2*a33*b31*c22-b22*c11^2*c33*b31*a22+2*b23*c11^2*b31*c22*a32-b23*c22*b32*c11^2*a31-b23*c32*c11^2*b32*a21+b23*c21*b31*c12^2*a31-2*b23*c31*c12^2*b31*a21-b31*c22*b33*c11^2*a22-b31*c12*b33*c21^2*a12+b31*c12^2*c21*a21*b33-b31*c12*a13*b32*c21^2-b31*c13*c21^2*b32*a12+c11*c12*a23*b31^2*c22+c11*c12*c23*b31^2*a22-2*c11*c22*c23*b31^2*a12+c12*c21*a13*b31^2*c22-2*c12*c21*c13*b31^2*a22+c12*c21*c23*b31^2*a12+c13*c21*c22*b31^2*a12-c11*c23*c21*b32^2*a11+b12*c11*c21*a33*c32*b21-2*b12*c11*c21*a33*b31*c22+b12*c11*c21*c33*b21*a32+b12*c11*c21*c33*b31*a22+b12*c11*c22*c31*a31*b23+b11*c21*c32*b13*c31*a22+b11*c21*c23*c31*b12*a32-2*b11*c21*c32*a13*c31*b22+b11*c21*c22*c31*a32*b13-2*b11*c21*c22*a13*c31*b32-b11*c21*c22*a13*b31*c32-b11*c13*c32*c21*b32*a21-b11*c13*c31*c22*b31*a22-b11*c13*c22*b32*c31*a21+b11*c13*c21*b32*c31*a22-b11*c13*c21*b31*c22*a32-b11*c12*c33*c21*b32*a21-b11*c13*c21*c32*b21*a32+2*b11*c12*c32*b23*c31*a21-b11*c12*c31*b21*a22*c33-b11*c12*c31*a23*b31*c22-b11*c12*c31*a23*c32*b21+2*b11*c12*c31*a33*b21*c22-b11*c12*c31*c23*b31*a22+2*b11*c12*c31*c23*b21*a32-b11*c12*c23*b32*c31*a21+2*b11*c12*c23*b32*c21*a31+2*b11*c12*c22*b33*c21*a31+b11*c12*c21*b33*c31*a22+2*b11*c12*c21*c33*b31*a22+b11*c12*c21*a33*c31*b22-b11*c12*c21*b31*a32*c23-b11*c12*c21*a33*c32*b21+b11*c12*c21*c31*a32*b23+b11*c11*c32*a33*c21*b22+b11*c11*c33*b22*c31*a22-2*b11*c11*c32*c21*a22*b33-b12*c11*c22*c33*b31*a21-b12*c11*c22*c33*b21*a31-b12*c11*c23*c32*b21*a31+b12*c11*c23*b32*c21*a31-2*b12*c11*c23*b32*c31*a21+b12*c11*c23*c31*b22*a31-2*b12*c11*c31*a23*c32*b21+b12*c11*c31*a23*b31*c22+b12*c11*c31*c23*b21*a32+b12*c11*c31*c23*b31*a22+b12*c11*c31*a33*b21*c22-2*b12*c11*c31*b21*a22*c33-2*b12*c11*c32*b23*c21*a31+b12*c11*c32*b23*c31*a21+b12*c11*c32*c21*a21*b33-2*b12*c11*c33*b22*c21*a31+b12*c11*c33*b22*c31*a21-b12*c12*c21*b31*a31*c23+b12*c12*c21*b33*c31*a21-b12*c12*c21*c33*b31*a21-b12*c12*c31*c23*b21*a31+2*b12*c13*c21*c32*b21*a31-b12*c13*c21*c32*b31*a21-b12*c13*c21*b31*c22*a31+2*b12*c13*c31*c22*b31*a21-b12*c13*c31*b21*c32*a21-2*b12*c21*c22*c31*a31*b13+2*b12*c21*c22*c33*b31*a11+2*b12*c21*c23*c32*b31*a11+b12*c21*c23*b32*c31*a11+b12*c21*c31*a13*b31*c22-2*b12*c21*c31*c13*b21*a32-2*b12*c21*c31*a23*b31*c12+b12*c21*c31*c23*b31*a12-2*b12*c21*c31*a33*b21*c12-2*b12*c21*c32*b13*c31*a21+b12*c21*c32*b23*c31*a11-4*b12*c21*c32*c33*b21*a11+b12*c21*c33*b22*c31*a11-4*b12*c22*c31*c23*b31*a11+2*b12*c22*c31*c33*b21*a11+b13*c11*c21*c32*b31*a22-2*b13*c11*c21*b31*c22*a32-b13*c11*c22*c32*b21*a31-b13*c11*c22*c32*b31*a21-2*b13*c11*c22*b32*c31*a21+b13*c11*c22*c31*b22*a31+b13*c11*c31*c22*b31*a22-2*b13*c11*c32*b22*c21*a31+b13*c11*c32*b22*c31*a21+2*b13*c12*c21*c32*b21*a31-b13*c12*c21*c32*b31*a21+b13*c12*c21*c31*b22*a31-b13*c12*c21*b31*c22*a31-b13*c12*c31*b21*c32*a21+b13*c21*c22*b32*c31*a11-2*b13*c21*c31*c12*b21*a32-2*b13*c21*c31*c12*b31*a22+b13*c21*c31*c22*b31*a12+b13*c21*c31*b21*c32*a12+b13*c21*c32*b22*c31*a11+2*b13*c22*c31*b21*c32*a11-b21*c11*c12*a23*b31*c32+b21*c11*c12*c31*a32*b23+b21*c11*c12*a33*c31*b22+b21*c11*c12*b33*c21*a32-2*b21*c11*c12*b33*c31*a22-b21*c11*c12*c33*b31*a22+b31*c11*c12*a23*b32*c21+b31*c11*c12*c21*a22*b33+b31*c11*c13*c21*b32*a22+b31*c11*c22*b33*c21*a12+b31*c11*c23*c21*b32*a12+2*b31*c12*c13*c21*b32*a21-2*b21*c11*c32*b33*c21*a12-4*b21*c12*c13*b32*c21*a31+2*b21*c12*c13*b32*c31*a21-b21*c12*c21*a13*b31*c32+b21*c12*c21*a13*c31*b32+2*b21*c12*c21*b31*a32*c13+b21*c12*c21*b33*c31*a12-b21*c12*c21*c33*b31*a12-b21*c12*c22*b33*c31*a11+2*b21*c12*c22*b33*c11*a31+2*b21*c12*c23*b32*c11*a31-b21*c12*c23*b32*c31*a11-b21*c12*c31*a13*b31*c22-b21*c12*c31*c23*b31*a12+2*b21*c12*c32*b33*c21*a11-b21*c12*c33*c11*b22*a31-b21*c12*c33*c11*b32*a21-b21*c12*c33*b22*c31*a11+2*b21*c12*c33*c21*b32*a11-b21*c13*c21*c32*b31*a12-b21*c13*c22*b32*c31*a11+2*b21*c13*c32*c21*b32*a11-b21*c22*c32*c11*a11*b33-b21*c22*c33*c11*b32*a11-b21*c23*c32*c11*b32*a11+2*b21*c32*c33*c11*b22*a11-2*b22*c11*c12*c31*a31*b23-b22*c11*c12*b31*a31*c23+b22*c11*c12*b33*c21*a31+2*b22*c11*c12*c33*b31*a21,-2*c32*a23*c11*a32*b22*a11+c21*a13*c12*b21*a32^2-2*c12*c23*a31*a32*b22*a11+c11*a13*b22*c21*a32^2+2*c33*a12*c22*a11*b21*a32+c12*a23*c32*a11*b21*a32-2*c31*a33*c12*b11*a22^2-c21*a33*a12*b11*c22*a32+c22*b33*a11*a12*c32*a21+2*c21*a13*a32*b12*c31*a22-a23*b31*a22*c12^2*a31-a23*a31*c12^2*b21*a32-c11*c33*a22*a12*b22*a31-2*c12*b33*a21*a32*c22*a11+a33*a22*c11^2*b22*a32+c32*c23*a11*a12*b32*a21-c13*a32*c21*a22*b12*a31+a23*a32*c11^2*b32*a22-c33*a12*c22*a11*b31*a22+a13*a12*b32*c21^2*a32+c11*c33*a22^2*b12*a31+2*a23*b31*a32*c12^2*a21-2*c12*a23*c32*a21*b11*a32-2*c12*a33*c21*a12*b32*a21-c11*b23*a12*a31*c32*a22+c13*b32*a11*c31*a22^2+c13*c31*a22^2*b12*a31+2*c21*b13*a32*a22*c12*a31-2*c21*a23*c12*b11*a32^2-a13*a31*b11*c22^2*a32-a33*b11*a32*c22^2*a11+c21*b33*a12^2*c22*a31+c21*c33*a12^2*b32*a21-c23*a32*b12*a21*c31*a12-c22*b33*a22*c32*a11^2+c23*c12*a11*b21*a32^2+2*c21*b33*a22*a11*c32*a12-b13*a31*a32*c22^2*a11-2*c31*c33*a11*b12*a22^2-2*c31*c33*a21*b22*a12^2+2*c21*a13*a12*c32*b31*a22+c21*b23*a31*c32*a12^2+c21*b23*a11*c12*a32^2-2*c12*a33*c22*a31*b21*a12+c22*b13*a32*a21*c32*a11+c11*a23*c12*b21*a32^2+c11*a23*b12*c21*a32^2+c21*a33*b21*c32*a12^2-2*c22*c13*a31*a22*b32*a11-2*c22*a33*b11*a12*c32*a21+c22*b13*a31*a22*c32*a11-c11*a33*a12*b22*c21*a32+c32*a13*b22*a21*c31*a12-a33*b21*a32*c12^2*a21+2*c32*c13*a32*b12*a21^2+4*c22*a33*b12*a31*c11*a22+c22*a23*a31*b12*c31*a12+4*c12*a33*b22*a31*c21*a12-2*c12*a33*c21*a22*b12*a31-2*c13*c22*a11*b21*a32^2-c23*a12*b32*a11*c31*a22-c21*a13*a12*b32*c31*a22-2*c21*a23*c32*b31*a12^2-c31*a23*a12*c12*b21*a32-c13*a22*b31*a12*c22*a31+c31*b23*a12^2*c32*a21+c31*b13*a22^2*c32*a11-c13*a32*b21*a22*c12*a31+c32*a23*b12*a11*c31*a22-c22*c33*a32*b22*a11^2+c32*c23*a12*a31*b12*a21-2*c22*a33*c11*a22*b32*a11-2*c32*a13*b22*a11*c31*a22-c12*c13*a22*b22*a31^2-c12*b13*a22*c22*a31^2+c22*a33*b12*a21*c31*a12+2*c21*a23*a32*c12*b31*a12-c11*c33*a22*a12*b32*a21-b33*a11*a12*c22^2*a31+c12*a33*a21*b11*c32*a22+c12*a23*c32*a31*b21*a12+c12*a33*a21*b12*c31*a22+2*c21*c23*a12*a31*b12*a32-c23*a12*b31*a22*c12*a31-2*c12*a13*a21*b32*c31*a22+c12*b33*a21*a12*c22*a31+c22*c13*a31*a32*b22*a11-c13*a22*c32*a31*b21*a12+c22*c13*a31*a12*b32*a21+c22*a13*c31*a12*b22*a31-c11*a33*a22*c12*b21*a32+c11*a33*b11*c32*a22^2-2*c22*a33*b12*a21*c11*a32+c21*c33*a12^2*b22*a31+2*c21*a23*a32*b11*c32*a12-2*c12*a33*b21*a22*c32*a11-c32*c13*a12*b32*a21^2+2*c11*c13*a32*a21*b32*a22-2*c21*c23*a31*b32*a12^2-2*c21*c23*a11*b12*a32^2+c22*a13*a31*b12*c21*a32-2*c12*a23*c32*a21*b31*a12-c11*b23*a32*a22*c12*a31-2*c32*a13*b22*a21*c11*a32-c21*b33*a22*a11*c12*a32+c12*c33*a21*a32*b22*a11-c13*a32*b21*a12*c32*a21-c21*a33*a22*b11*c32*a12+c12*a33*c21*a22*b32*a11-2*c12*a33*c22*a31*b11*a22+c22*a23*a11*c32*b11*a32-2*c32*a23*b12*a11*c21*a32-c11*a33*a12*c22*b31*a22+c22*c33*a12*a31*b12*a21-2*c31*b23*a12^2*c22*a31+2*c32*c23*a32*b22*a11^2-c21*a13*a32*b11*c32*a22+2*c31*c33*a22*a11*b22*a12+c31*a23*b21*c32*a12^2+2*c22*c33*a22*b32*a11^2+c12*c13*a31*a21*b32*a22+c22*a33*a11*b22*c31*a12-c11*a33*a22*b12*c21*a32+c12*a33*b21*a12*c32*a21-2*c21*b13*a32^2*c12*a21+c21*a23*b32*c31*a12^2+c21*a33*b22*c31*a12^2+c31*a13*c12*b31*a22^2+c31*a13*b11*c32*a22^2-c12*b13*a32*c32*a21^2-2*c32*c23*a11*a12*b22*a31+a33*a12*b12*c21^2*a32-c11*a33*a12*b22*c31*a22-2*c23*c12*a21*b11*a32^2-c12*c33*a32*b12*a21^2+2*c12*c33*a12*b32*a21^2+2*a13*b31*a32*c22^2*a11-a13*b31*a12*c22^2*a31+c12*a33*c21*a32*b12*a21-c11*c23*a32*a22*b32*a11-c11*a23*a12*b31*c22*a32-2*c11*c13*a21*b22*a32^2-2*c22*a13*c31*a32*b22*a11+c11*c33*a22^2*b32*a11+2*c11*c23*a12*a31*b32*a22-c21*a13*a12*c32*b21*a32+c11*a13*b32*c31*a22^2-2*c11*a13*c22*b21*a32^2-2*c32*a13*b22*a31*c21*a12+c33*b11*a22^2*c32*a11-2*c22*c13*a31*a32*b12*a21+c12*c33*a21*a22*b12*a31-2*c32*a13*c21*a32*b12*a21+c31*a23*c22*b31*a12^2+c22*a33*b12*a11*c21*a32+c11*a23*b11*c22*a32^2-2*c11*b23*a32^2*c22*a11+c12*c13*a31*a21*b22*a32-2*c11*a13*c32*b31*a22^2-c11*a23*a12*b32*c21*a32+c13*c32*a31*b11*a22^2-2*c13*c32*a11*b31*a22^2+2*a33*b11*a12*c22^2*a31-a33*a11*c22^2*b31*a12-2*c31*a33*c22*b21*a12^2+c31*b33*a11*c12*a22^2-a23*c11^2*b22*a32^2-a33*c11^2*b32*a22^2+b33*a32*c12^2*a21^2+b23*a22*c12^2*a31^2-a13*b12*c21^2*a32^2-a33*c21^2*b32*a12^2+b13*a12*c22^2*a31^2+b33*a32*c22^2*a11^2-a13*b12*c31^2*a22^2-a23*b22*c31^2*a12^2+b13*a12*c32^2*a21^2+b23*a22*c32^2*a11^2-c11*c23*a32*a22*b12*a31-c11*c23*a32*a12*b22*a31-c11*c23*a32*a12*b32*a21+2*c11*a13*a32*c22*b31*a22-c11*a13*a32*b22*c31*a22-c11*a13*a32*c21*b32*a22+2*c11*a13*a32*b21*c32*a22-c11*b13*a32*a21*c32*a22-c11*b13*a22*a31*c22*a32+2*c11*c13*a22*a31*b22*a32-c11*a23*a32*c12*b31*a22-c11*a23*a32*b12*c31*a22-c11*a23*a32*b11*c32*a22-c11*a23*a12*c32*b21*a32+2*c11*a23*a12*c32*b31*a22-c11*a23*a12*b32*c31*a22+2*c11*a23*a12*c31*b22*a32+2*c11*b23*a32*a22*c32*a11+2*c11*b23*a32*a12*c22*a31-c11*b23*a32*a12*c32*a21-c11*a33*a22*b11*c22*a32+2*c11*a33*a12*c22*b21*a32+2*c11*a33*a12*c21*b32*a22-c11*a33*a12*b21*c32*a22+2*c11*b33*a22*a32*c22*a11-c11*b33*a22*a32*c12*a21-c11*b33*a22*a12*c22*a31+2*c11*b33*a22*a12*c32*a21-c11*b33*a12*a21*c22*a32-c11*c33*a22*a32*b22*a11-c11*c33*a22*a32*b12*a21+2*c11*c33*a12*a21*b22*a32+c12*a13*a31*c22*b21*a32+c12*a13*a31*c22*b31*a22-2*c12*a13*a31*b22*c21*a32+c12*a13*a31*b22*c31*a22+c12*a13*a31*c21*b32*a22-2*c12*a13*a31*b21*c32*a22+c12*a13*a21*c32*b21*a32+c12*a13*a21*c32*b31*a22+c12*a13*a21*b32*c21*a32+c12*a13*a21*c31*b22*a32-2*c12*a13*a21*b31*c22*a32+c12*a23*c32*a31*b11*a22+c12*a23*c32*a11*b31*a22+c12*a33*a21*c11*b32*a22+c12*b13*a31*a21*c32*a22+c12*b13*a31*a21*c22*a32+c12*b23*a31*a32*c22*a11-2*c12*b23*a31*a22*c32*a11+c12*b23*a31*a12*c32*a21+c12*b23*a32*a21*c32*a11+c12*c23*a31*a32*b12*a21+c12*c23*a31*a22*b32*a11-2*c12*c23*a31*a12*b32*a21+c12*c23*a32*a21*b32*a11+c12*b33*a21*a22*c32*a11+c12*b33*a22*a31*c22*a11-2*c12*c33*a21*a22*b32*a11-2*c12*c33*a21*a12*b22*a31+c12*c33*a22*a31*b22*a11-c13*a32*c22*a31*b11*a22+2*c13*a32*c22*a31*b21*a12-c13*a32*c22*a21*b31*a12+2*c13*a32*c22*a11*b31*a22-c13*a32*b22*a31*c21*a12+2*c13*a32*b22*a21*c31*a12-c13*a32*b22*a11*c31*a22-c13*a32*c21*a22*b32*a11-c13*a32*c21*a12*b32*a21+2*c13*a32*b21*a22*c32*a11-c13*a22*c32*a21*b11*a32+2*c13*a22*c32*a21*b31*a12+2*c13*a22*b32*a31*c21*a12-c13*a22*b32*a21*c31*a12-c13*a22*c31*a32*b12*a21-c13*a22*c31*a12*b22*a31-c13*a22*b31*a32*c12*a21-c21*a13*a32*c12*b31*a22+c12*a33*c22*a21*b31*a12+c12*a33*c22*a11*b21*a32+c12*a33*c22*a11*b31*a22-2*c12*a33*b22*a31*c11*a22+c12*a33*b22*a21*c11*a32-2*c12*a33*b22*a21*c31*a12-2*c12*a33*b22*a11*c21*a32+c12*a33*b22*a11*c31*a22+c12*a23*b32*a31*c11*a22-2*c12*a23*b32*a31*c21*a12-2*c12*a23*b32*a21*c11*a32+4*c12*a23*b32*a21*c31*a12+c12*a23*b32*a11*c21*a32-2*c12*a23*b32*a11*c31*a22-2*c12*a23*c31*a32*b12*a21+c12*a23*c31*a32*b22*a11+c12*a23*c31*a22*b12*a31-2*c12*a23*c31*a12*b22*a31-2*c12*a23*b31*a32*c22*a11+c12*a23*b31*a12*c22*a31+c12*a23*a31*b12*c21*a32+c12*a23*a31*c11*b22*a32+c12*a23*a31*b11*c22*a32+c12*a33*c22*a21*b11*a32+c11*b13*a31*c32*a22^2+c11*b13*a21*c22*a32^2-2*c11*c13*a31*b32*a22^2+c11*b23*a32^2*c12*a21+c11*c23*a32^2*b22*a11+c11*c23*a32^2*b12*a21+c11*a33*c12*b31*a22^2+c11*a33*b12*c31*a22^2-2*c11*b33*a22^2*c32*a11+c11*b33*a22^2*c12*a31+2*a33*b21*a22*c12^2*a31-a33*a21*c12^2*b31*a22-b23*a31*a32*c12^2*a21-b33*a21*a22*c12^2*a31-c12*b33*a12*c32*a21^2-c12*c13*a32*b32*a21^2-c12*b23*a12*c22*a31^2+2*c12*c23*a12*b22*a31^2-c12*c23*a22*b12*a31^2+c13*c22*a21*b11*a32^2+c13*b22*a11*c21*a32^2+c13*c21*a32^2*b12*a21+c13*b21*a32^2*c12*a21-c21*a13*a12*c31*b22*a32-c21*a13*a12*b31*c22*a32-c21*b13*a32*a22*c32*a11-c21*b13*a32*a12*c22*a31+2*c21*b13*a32*a12*c32*a21-c21*b13*a12*a31*c32*a22-c21*a23*a32*b12*c31*a12-c21*b23*a32*a11*c32*a12-c21*b23*a12*a31*c12*a32+2*c21*c23*a32*a11*b32*a12+2*c21*a33*a22*c12*b11*a32-c21*a33*a22*c12*b31*a12-c21*a33*a22*b12*c31*a12-c21*a33*a12*c12*b21*a32+2*c21*b33*a12*a32*c12*a21-c21*b33*a12*a32*c22*a11-c21*b33*a12*a22*c12*a31+2*c21*c33*a22*a11*b12*a32-c21*c33*a22*a11*b32*a12-c21*c33*a12*a32*b12*a21-c21*c33*a12*a32*b22*a11-c21*c33*a12*a22*b12*a31+c22*a13*c32*a31*b11*a22+c22*a13*c32*a31*b21*a12+c22*a13*c32*a21*b11*a32+c22*a13*c32*a21*b31*a12-2*c22*a13*c32*a11*b21*a32-2*c22*a13*c32*a11*b31*a22-2*c22*a13*b32*a31*c11*a22+c22*a13*b32*a31*c21*a12+c22*a13*b32*a21*c11*a32-2*c22*a13*b32*a21*c31*a12-2*c22*a13*b32*a11*c21*a32+4*c22*a13*b32*a11*c31*a22+c22*a13*c31*a32*b12*a21-2*c22*a13*c31*a22*b12*a31+c22*a13*a31*c11*b22*a32-2*c22*a23*a31*b12*c11*a32+c22*a23*a31*c11*b32*a12-2*c22*a23*a31*b11*c32*a12+c22*a23*a11*c32*b31*a12+c22*a23*a11*b32*c11*a32-2*c22*a23*a11*b32*c31*a12+c22*a23*a11*c31*b12*a32-2*c22*a33*b12*a31*c21*a12-2*c22*a33*b12*a11*c31*a22+c22*a33*c11*a32*b22*a11-2*c22*a33*c11*a12*b22*a31+c22*a33*c11*a12*b32*a21+c22*a33*b11*a22*c32*a11+c22*a33*a11*c21*b32*a12+c22*a33*a11*b21*c32*a12+c22*c33*a11*a32*b12*a21-2*c22*c33*a11*a22*b12*a31+c22*c33*a11*a12*b22*a31-2*c22*c33*a11*a12*b32*a21-2*c22*b13*a31*a12*c32*a21+c22*c13*a32*a21*b32*a11+c22*b23*a31*a11*c32*a12+c22*c23*a31*a11*b12*a32+c22*c23*a31*a11*b32*a12+2*c23*a32*c12*a31*b11*a22-c23*a32*c12*a31*b21*a12+2*c23*a32*c12*a21*b31*a12-c23*a32*c12*a11*b31*a22+2*c23*a32*b12*a11*c31*a22-c23*a32*b11*a22*c32*a11-c23*a32*b11*a12*c22*a31+2*c23*a32*b11*a12*c32*a21-c23*a12*c32*a31*b11*a22-c23*a12*c32*a11*b21*a32+2*c23*a12*c32*a11*b31*a22-c23*a12*c31*a32*b22*a11-c23*a12*c31*a22*b12*a31-c23*a12*b31*a32*c22*a11-c31*a13*a22*c12*b21*a32-c31*a13*a22*b11*c22*a32+2*c31*a13*a12*c22*b21*a32-c31*a13*a12*c22*b31*a22-c31*a13*a12*b21*c32*a22-c31*b13*a22*a32*c22*a11+2*c31*b13*a22*a32*c12*a21+2*c31*b13*a22*a12*c22*a31-c31*b13*a22*a12*c32*a21-c31*b13*a12*a21*c22*a32+2*c31*a23*a22*c12*b11*a32-c31*a23*a22*c12*b31*a12-c31*a23*a22*b11*c32*a12-c31*a23*a12*b11*c22*a32-c31*b23*a22*a11*c12*a32-c31*b23*a22*a11*c32*a12-c31*b23*a12*a32*c12*a21+2*c31*b23*a12*a32*c22*a11+c13*b31*a22^2*c12*a31+2*c31*b23*a12*a22*c12*a31+2*c31*a33*a22*c12*b21*a12+2*c31*a33*a22*b11*c22*a12-c31*b33*a22*a11*c22*a12-c31*b33*a12*a21*c12*a22+2*c31*c33*a12*a21*b12*a22+c32*a13*b22*a31*c11*a22+4*c32*a13*b22*a11*c21*a32+c32*a13*c21*a22*b12*a31-2*c32*a13*c21*a22*b32*a11+c32*a13*c21*a12*b32*a21+c32*a13*a21*b12*c31*a22+c32*a13*a21*c11*b32*a22-2*c32*a23*b12*a31*c11*a22+c32*a23*b12*a31*c21*a12+4*c32*a23*b12*a21*c11*a32-2*c32*a23*b12*a21*c31*a12+c32*a23*c11*a22*b32*a11+c32*a23*c11*a12*b22*a31-2*c32*a23*c11*a12*b32*a21+c32*a23*a11*b22*c31*a12+c32*a23*a11*c21*b32*a12-2*c32*a33*a21*b12*c11*a22+c32*a33*a21*b12*c21*a12+c32*a33*a21*c11*b22*a12+c32*a33*a11*b22*c11*a22-2*c32*a33*a11*b22*c21*a12+c32*a33*a11*c21*b12*a22-2*c32*c13*a21*a32*b22*a11-2*c32*c13*a21*a22*b12*a31+c32*c13*a21*a22*b32*a11+c32*c13*a21*a12*b22*a31+c32*c13*a22*a31*b22*a11-2*c32*c23*a11*a32*b12*a21+c32*c23*a11*a22*b12*a31+c32*c33*a21*a11*b12*a22+c32*c33*a21*a11*b22*a12+2*c33*a22*c12*a31*b21*a12+2*c33*a22*c12*a21*b11*a32-c33*a22*c12*a21*b31*a12-c33*a22*c12*a11*b21*a32-c33*a22*b11*a32*c22*a11+2*c33*a22*b11*a12*c22*a31-c33*a22*b11*a12*c32*a21-c33*a12*c22*a21*b11*a32-c33*a12*b21*a32*c12*a21-c33*a12*b21*a22*c32*a11+c31*b33*a21*c22*a12^2+a13*a12*b22*c31^2*a22+a23*a22*b12*c31^2*a12+2*a13*b21*a22*c32^2*a11-a13*b21*a12*c32^2*a21-a13*a21*b11*c32^2*a22-a23*b11*a22*c32^2*a11+2*a23*b11*a12*c32^2*a21-a23*a11*b21*c32^2*a12-c32*c23*a22*b32*a11^2-c32*c33*a12*b12*a21^2-c32*c33*a22*b22*a11^2-b13*a21*a22*c32^2*a11-b23*a11*a12*c32^2*a21-2*c33*c12*a31*b11*a22^2+c33*c12*a11*b31*a22^2-2*c33*c22*a31*b21*a12^2+c33*c22*a21*b31*a12^2+c33*b21*a12^2*c32*a21+c21*a13*b11*c22*a32^2+c21*b13*a32^2*c22*a11+c21*a33*c22*b31*a12^2-2*c21*b33*a12^2*c32*a21-c22*c13*a12*b22*a31^2+2*c22*c13*a22*b12*a31^2-c22*b23*a32*c32*a11^2-c22*c23*a32*b32*a11^2-c22*c23*a12*b12*a31^2+c23*b11*a32^2*c22*a11+c23*c32*a31*b21*a12^2-2*c23*c32*a21*b31*a12^2+c23*b32*a21*c31*a12^2+c23*c31*a12^2*b22*a31+c23*b31*a12^2*c22*a31-2*c31*b13*a22^2*c12*a31,-b32*c13*a21*a11*b31*a22-b12*a23*a11*b32*c31*a21-b23*a11*b32*a31*c21*a12+4*b11*a33*b22*a11*c21*a32-b22*c33*a11*a31*b21*a12-b33*a11*c22*a21*b31*a12-b23*a31*c11*a22*b32*a11-2*b21*a13*b31*a12*c22*a31-a33*c22*a31*b11^2*a22+2*a33*c22*a21*b11^2*a32+b11*a33*b21*a22*c12*a31-b12*a33*a11*c21*b32*a21-2*b32*b33*a12*c11*a21^2-2*b11*a23*b32*a21*c31*a12-2*b11*a23*c31*a22*b12*a31+b11*a33*b21*a22*c32*a11-2*b21*a13*b32*a21*c11*a32+b21*b33*a12*a11*c21*a32+b12*a13*b32*c31*a21^2-2*b12*a13*c22*b21*a31^2+b11*a23*a31*c12*b21*a32-b33*a11*b21*a12*c32*a21+2*b32*c13*a21*a11*b21*a32+b32*c33*a12*b11*a21^2-b11*c33*a11*b31*a22^2-a33*a11*b21^2*c32*a12+2*b33*a21*c12*a31*b11*a22+2*b23*a31*c11*a12*b32*a21-b12*a13*a31*c21*b32*a21-2*b11*a23*b31*a22*c12*a31-2*b11*c33*a22*a31*b21*a12+b11*a33*c22*a31*b21*a12+2*b22*a33*a21*c12*b11*a31+b11*b23*a31*a22*c31*a12-b23*a31*b11*a32*c22*a11+2*b22*c33*a11*a31*b11*a22-b12*b23*a31*a11*c21*a32-2*b11*a33*c21*a32*b12*a21+b11*a33*a21*c12*b31*a22-2*b32*b33*a22*c21*a11^2+b21*c23*a11*a32*b31*a12-b13*a21*c32*a11*b21*a32-b12*b23*a31*a21*c31*a12-2*b21*a23*a11*b31*c12*a32-2*b21*a33*c12*a11*b31*a22-2*b33*c22*a11^2*b21*a32+2*b13*a31*c22*a21*b31*a12-b12*a33*a21*c11*b22*a31-b12*b23*a31*a21*c11*a32-2*b31*a13*c21*a12*b32*a21-b33*a21*b11*a22*c32*a11-b11*c13*a31*b31*a22^2+b21*b23*a31*a12*c11*a32-b12*a33*a11*c22*b31*a21-b13*a31*c22*a11*b31*a22+2*b23*a11*c32*a21*b31*a12-b22*c23*a31*a12*b31*a11-c33*a22*a21*b11^2*a32+b31*a23*c11*a32*b22*a11+b11*b33*a22*a31*c21*a12-a13*a31*c12*b21^2*a32-2*b11*a23*b32*a31*c11*a22+b11*a33*b21*a12*c32*a21+2*b22*a23*a31*b11*c32*a11-b22*a13*a31*b11*c32*a21+b11*c33*a22*a11*b21*a32-b12*c23*a31*a21*b11*a32+2*a23*c12*a11*b31^2*a22+b31*a23*c11*a12*b32*a21-b13*a31*b22*a11*c31*a22+a33*a11*c11*b22^2*a31+b11*a33*b22*a21*c31*a12+b11*c13*a21*a32*b31*a22+b32*c23*a11^2*b31*a22+b21*a13*b32*a11*c21*a32-b12*b23*a31*a11*c31*a22+2*b12*a13*a31*b21*c32*a21-b22*a33*a11*b11*c22*a31-b13*a31*c21*a12*b32*a21+b21*a33*a11*c21*b32*a12-b33*a21*b11*a12*c22*a31+b21*c13*a31*a22*b31*a12-2*b21*a13*c31*a12*b22*a31-b22*c13*a11*a32*b31*a21-2*b23*c12*a31^2*b11*a22-2*b31*a13*b22*a11*c21*a32-b12*a23*a11*c32*b21*a31+2*b33*a21*b11*a32*c22*a11+b11*c33*a21*a32*b21*a12-2*b31*a23*c11*a22*b32*a11-2*b21*a13*c32*a21*b31*a12-b11*c13*a21*b21*a32^2+b23*b32*a11^2*c31*a22+b12*b23*a31^2*c21*a12+b12*b23*a31^2*c11*a22+b21*a13*b31*a22*c12*a31-b22*b33*a21*a12*c31*a11-2*b11*a33*b21*a32*c12*a21-a13*a21*c12*b31^2*a22-b11*c23*a11*b21*a32^2-2*b32*a33*c22*b21*a11^2+2*b13*a21*c31*a32*b22*a11+b11*a13*a21*c32*b21*a32-2*b11*b23*a32*a31*c21*a12+2*a23*c32*a31*b11^2*a22+b31*a13*a21*c11*b32*a22+2*b12*a33*a11*c22*b21*a31-2*b11*a33*c21*a22*b32*a11-b22*c13*a31*a21*b31*a12+b11*a33*c21*a22*b12*a31+2*b32*a23*a21*c12*b11*a31-2*b11*a33*b22*a11*c31*a22+b32*a13*c12*b31*a21^2-2*b11*a23*b32*a11*c21*a32+2*b12*c33*a21*a11*b31*a22-b22*a13*a11*b31*c22*a31-b33*a21*c12*a11*b31*a22-b12*a33*a11*b22*c21*a31-2*b11*a23*c32*a11*b31*a22-b12*b33*a21*a11*c21*a32+b22*c33*a11^2*b21*a32+b23*c12*a31^2*b21*a12+2*b22*c33*a21*a12*b31*a11-2*b11*b23*a32*a11*c31*a22+2*a13*c22*a21*b31^2*a12+b11*b33*a22*a21*c11*a32-2*b21*a13*b32*a31*c21*a12-b13*a31*b22*a21*c31*a12-2*b12*b13*a32*c31*a21^2-2*b12*b13*a22*c21*a31^2-b22*a13*a11*b32*c21*a31-b33*a11*c22*a31*b11*a22+2*b32*c13*a21*a31*b11*a22+b22*b33*a11^2*c21*a32-2*b31*a33*a21*b12*c11*a22+b31*a13*b22*a11*c31*a22-2*b31*a23*c11*a12*b22*a31+b13*b22*a31^2*c21*a12+b13*b21*a22*c12*a31^2+b21*a33*a11*c22*b31*a12+b11*a23*b31*a12*c22*a31+c13*a11*b31^2*a22^2+c23*a21*b31^2*a12^2+c23*a21*b11^2*a32^2+c33*a31*b11^2*a22^2-a23*b12^2*c21*a31^2-a33*b12^2*c31*a21^2+c13*a11*b21^2*a32^2+c33*a31*b21^2*a12^2-a13*c11*b22^2*a31^2-a33*b22^2*c31*a11^2-a13*c11*b32^2*a21^2-a23*c21*b32^2*a11^2+b11*a23*a31*b12*c21*a32+b11*a23*a31*c11*b22*a32+b11*b23*a32*a21*c31*a12-2*b11*a13*a21*b31*c22*a32+b11*b13*a31*a22*c21*a32+b11*b13*a21*a32*c31*a22-2*b11*a23*c32*a31*b21*a12+b11*a23*c32*a21*b31*a12+b11*a23*c32*a11*b21*a32+b11*a23*b32*a31*c21*a12+b11*a23*b32*a21*c11*a32+4*b11*a23*b32*a11*c31*a22+b11*a23*c31*a32*b12*a21-2*b11*a23*c31*a32*b22*a11+b11*a23*c31*a12*b22*a31+b11*a23*b31*a32*c12*a21+b11*a23*b31*a32*c22*a11+b11*c23*a32*a31*b21*a12-2*b11*c23*a32*a21*b31*a12+b11*c23*a32*a11*b31*a22+b11*c23*a31*a22*b31*a12-2*b11*a33*c22*a21*b31*a12-2*b11*a33*c22*a11*b21*a32+b11*a33*c22*a11*b31*a22+b11*a33*b22*a31*c11*a22-2*b11*a33*b22*a31*c21*a12-2*b11*a33*b22*a21*c11*a32+b11*a33*c21*a12*b32*a21+b11*a33*a21*b12*c31*a22+b11*a33*a21*c11*b32*a22-2*b11*b33*a22*a21*c31*a12-2*b11*b33*a22*a11*c21*a32+b11*b33*a21*a32*c21*a12+b11*c33*a22*a21*b31*a12+b11*b23*a32*a31*c11*a22+b11*c13*a31*a22*b21*a32+2*b12*a13*a31*c22*b31*a21-b12*a13*a31*b22*c31*a21+2*b12*b13*a21*a32*c21*a31+2*b12*b13*a31*a22*c31*a21-b12*c13*a21*a32*b21*a31-b12*c13*a31*a22*b31*a21+2*b12*a23*a11*b32*c21*a31-b12*a23*a31*b11*c32*a21-b12*a23*a31*c11*b32*a21+2*b12*a23*a11*c32*b31*a21-b12*a23*a31*c12*b31*a21-b12*a23*a11*c31*b22*a31-b12*a23*a11*b31*c22*a31+2*b12*b23*a11*a32*c31*a21+2*b12*c23*a31*a21*b31*a12+2*b12*c23*a31*a11*b21*a32-b12*c23*a31*a11*b31*a22-b12*c23*a11*a32*b31*a21-b12*a33*a21*c12*b21*a31-b12*a33*a21*b11*c22*a31+2*b12*a33*a11*b22*c31*a21-b12*a33*a11*b21*c32*a21-b12*b33*a21*a31*c21*a12-b12*b33*a21*a31*c11*a22-b12*b33*a21*a11*c31*a22+2*b12*b33*a11*a22*c21*a31+2*b12*c33*a21*a31*b21*a12-b12*c33*a21*a31*b11*a22-b12*c33*a21*a11*b21*a32-b12*c33*a11*a22*b21*a31-b13*a31*c22*a21*b11*a32+2*b13*a31*c22*a11*b21*a32-b13*a31*b22*a21*c11*a32-b13*a31*b22*a11*c21*a32+2*b13*a31*c21*a22*b32*a11-b13*a31*b21*a32*c12*a21-b13*a31*b21*a22*c32*a11+2*b13*a31*b21*a12*c32*a21-b13*a21*c32*a31*b11*a22+2*b13*a21*c32*a11*b31*a22-b13*a21*b32*a31*c11*a22-b13*a21*b32*a11*c21*a32-b13*a21*b32*a11*c31*a22-b13*a21*b31*a32*c22*a11-b13*a21*b31*a22*c12*a31+b21*a13*c32*a11*b31*a22+b21*a13*b32*a31*c11*a22+4*b21*a13*b32*a21*c31*a12-2*b21*a13*b32*a11*c31*a22-2*b21*a13*c31*a32*b12*a21+b21*a13*c31*a32*b22*a11+b21*a13*c31*a22*b12*a31+b21*a13*b31*a32*c12*a21+b21*a13*b31*a32*c22*a11+b21*a23*a11*c32*b31*a12+b21*a23*a11*b32*c11*a32+b21*a23*a31*c12*b31*a12-2*b21*a23*a31*b12*c11*a32+b21*a23*a31*b12*c31*a12+b21*a23*a31*c11*b32*a12+b21*c13*a32*a21*b31*a12-2*b21*c13*a32*a11*b31*a22-2*b21*a23*a11*b32*c31*a12+b21*a23*a11*c31*b12*a32+b21*b23*a11*a32*c31*a12-b33*a11*b21*a22*c12*a31+b21*a33*c12*a21*b31*a12-2*b21*a33*b12*a31*c11*a22+b21*a33*b12*a31*c21*a12+4*b21*a33*b12*a21*c11*a32-2*b21*a33*b12*a21*c31*a12-2*b21*a33*b12*a11*c21*a32+b21*a33*b12*a11*c31*a22-2*b21*a33*c11*a32*b22*a11+b21*a33*c11*a22*b32*a11+b21*a33*c11*a12*b22*a31-2*b21*a33*c11*a12*b32*a21+b21*a33*a11*b22*c31*a12+b21*b33*a12*a31*c11*a22-2*b21*b33*a12*a21*c11*a32-2*b21*b33*a12*a11*c31*a22+b21*b33*a11*a32*c11*a22+b21*c33*a12*a11*b31*a22+2*b22*a13*a31*c11*b32*a21+2*b22*a13*a11*c32*b31*a21-b22*a13*a31*c12*b31*a21-b22*a13*a11*c32*b21*a31-b22*a13*a11*b32*c31*a21+2*b22*c13*a31*a21*b11*a32-b22*c13*a31*a11*b21*a32+2*b22*c13*a31*a11*b31*a22+2*b22*a23*a31*c12*b31*a11-b22*a23*a31*c11*b32*a11+2*b22*b23*a11*a32*c11*a31+2*b22*b23*a31*a12*c31*a11-b22*c23*a11*a32*b11*a31-b22*a33*a21*c12*b31*a11-b22*a33*a21*c11*b32*a11-b22*a33*a21*b11*c32*a11-b22*a33*a11*c12*b21*a31-b22*b33*a11*a31*c11*a22+2*b22*b33*a21*a12*c11*a31-b22*b33*a11*a31*c21*a12-b22*b33*a11*a21*c11*a32-b22*c33*a21*a12*b11*a31-b22*c33*a11*a21*b11*a32+2*b23*a31*c12*a21*b11*a32-b23*a31*c12*a21*b31*a12-b23*a31*c12*a11*b21*a32+2*b23*a31*c12*a11*b31*a22+2*b23*a31*b11*a22*c32*a11-b23*a31*b11*a12*c32*a21-b23*a11*c32*a31*b21*a12-b23*a11*c32*a21*b11*a32-b23*a11*b32*a21*c11*a32-b23*a11*b32*a21*c31*a12-b23*a11*b31*a32*c12*a21-b23*a11*b31*a12*c22*a31+b31*b33*a21*a12*c11*a22-2*b31*a13*b22*a31*c11*a22+4*b31*a13*b22*a31*c21*a12+b31*a13*b22*a21*c11*a32-2*b31*a13*b22*a21*c31*a12+b31*a13*c21*a32*b12*a21-2*b31*a13*c21*a22*b12*a31+b31*a13*c21*a22*b32*a11+b31*a13*a21*b12*c31*a22-2*b31*b13*a22*a31*c21*a12-2*b31*b13*a22*a21*c11*a32+b31*b13*a22*a21*c31*a12+b31*b13*a22*a11*c21*a32+b31*b13*a21*a32*c21*a12+4*b31*a23*b12*a31*c11*a22-2*b31*a23*b12*a31*c21*a12-2*b31*a23*b12*a21*c11*a32+b31*a23*b12*a21*c31*a12+b31*a23*b12*a11*c21*a32-2*b31*a23*b12*a11*c31*a22+b31*a23*a11*b22*c31*a12+b31*a23*a11*c21*b32*a12-2*b31*b23*a12*a31*c11*a22+b31*b23*a12*a21*c11*a32+2*b33*a11*c22*a31*b21*a12-2*b31*b23*a12*a11*c21*a32+b31*b23*a12*a11*c31*a22+b31*b23*a11*a32*c11*a22+b31*a33*a21*b12*c21*a12+b31*a33*a21*c11*b22*a12+b31*a33*a11*b22*c11*a22-2*b31*a33*a11*b22*c21*a12+b31*a33*a11*c21*b12*a22+b31*b33*a11*a22*c21*a12-b32*a13*a21*c12*b21*a31-b32*a13*a21*b11*c22*a31+2*b32*a13*a11*c22*b21*a31-b32*a13*a11*c22*b31*a21-b32*a13*a11*b21*c32*a21-b32*c13*a21*a31*b21*a12-b32*c13*a11*a22*b21*a31-b32*a23*a21*c12*b31*a11-b32*a23*a21*b11*c32*a11-b32*a23*a11*b11*c22*a31-b32*a23*a11*c12*b21*a31-b32*c23*a21*a12*b11*a31-b32*c23*a21*a12*b31*a11-b32*c23*a11*a31*b11*a22+2*b32*c23*a11*a31*b21*a12+2*b32*c23*a11*a21*b11*a32+2*b32*a33*a21*c12*b21*a11+2*b32*a33*a21*b11*c22*a11+2*b32*b33*a21*a12*c21*a11+2*b32*b33*a11*a22*c11*a21-b32*c33*a21*a12*b21*a11-b32*c33*a11*a22*b11*a21-b33*a21*c12*a31*b21*a12+2*b33*a21*c12*a11*b21*a32+b32*c33*a22*b21*a11^2-2*b33*c12*a21^2*b11*a32+b33*c12*a21^2*b31*a12+b33*b11*a12*c32*a21^2+b33*c22*a11^2*b31*a22+b33*b21*a22*c32*a11^2+b21*a13*a31*b12*c21*a32+b21*a13*a31*c11*b22*a32-2*b21*b13*a32*a31*c11*a22+b21*b13*a32*a31*c21*a12-2*b21*b13*a32*a21*c31*a12+b21*b13*a32*a11*c31*a22+b21*b13*a31*a22*c31*a12+b11*a13*a31*c22*b21*a32+b11*a13*a31*c22*b31*a22-2*b11*a13*a31*b22*c21*a32+b11*a13*a31*b22*c31*a22+b11*a13*a31*c21*b32*a22-2*b11*a13*a31*b21*c32*a22+b11*a13*a21*c32*b31*a22+b11*a13*a21*b32*c21*a32-2*b11*a13*a21*b32*c31*a22+b11*a13*a21*c31*b22*a32-a23*c32*a21*b11^2*a32-a23*a31*b11^2*c22*a32-c23*a32*a31*b11^2*a22-a33*a21*b11^2*c32*a22-b11*b13*a21*c21*a32^2-b11*b13*a31*c31*a22^2-b11*b23*a21*c11*a32^2+2*b11*b23*a11*c21*a32^2-b11*b33*a31*c11*a22^2+2*b11*b33*a11*c31*a22^2-c13*a22*a21*b31^2*a12-a23*c12*a21*b31^2*a12-a23*a11*c22*b31^2*a12-c23*a12*a11*b31^2*a22-b31*b33*a21*c21*a12^2+2*b31*b23*a31*c21*a12^2-b31*b23*a21*c31*a12^2+2*b31*b13*a31*c11*a22^2-b31*b13*a11*c31*a22^2+a23*a31*b12^2*c31*a21+a33*a21*b12^2*c21*a31+b12*a13*b22*c21*a31^2-2*b12*a13*c32*b31*a21^2+b12*c13*a32*b31*a21^2+b12*c13*a22*b21*a31^2+b12*a23*c12*b21*a31^2+b12*a23*c11*b22*a31^2+b12*a23*b11*c22*a31^2-2*b12*c23*a31^2*b21*a12+b12*c23*a31^2*b11*a22+b12*a33*c12*b31*a21^2+b12*a33*c11*b32*a21^2+b12*a33*b11*c32*a21^2+b12*b33*a21^2*c31*a12+b12*b33*a21^2*c11*a32-2*b12*c33*a21^2*b31*a12+b12*c33*a21^2*b11*a32+b13*c22*a31^2*b11*a22-2*b13*c22*a31^2*b21*a12+b13*b22*a31^2*c11*a22+b13*c32*a21^2*b11*a32-2*b13*c32*a21^2*b31*a12+b13*b32*a21^2*c11*a32+b13*b32*a21^2*c31*a12+b13*b31*a32*c12*a21^2+2*a13*c32*a31*b21^2*a12-a13*c32*a11*b21^2*a32-c13*a32*a31*b21^2*a12-a33*c12*a31*b21^2*a12+2*b21*b13*a21*c11*a32^2-b21*b13*a11*c21*a32^2-b21*b23*a11*c11*a32^2-b21*b23*a31*c31*a12^2-b21*c23*a31*b31*a12^2-b21*b33*a31*c21*a12^2+2*b21*b33*a21*c31*a12^2-b21*c33*a21*b31*a12^2+a13*a11*c31*b22^2*a31+b22*a13*c12*b21*a31^2+b22*a13*b11*c22*a31^2+b22*c13*a31^2*b21*a12-2*b22*c13*a31^2*b11*a22-2*b22*a23*c12*b11*a31^2-2*b22*a23*c32*b31*a11^2+b22*a23*b32*c31*a11^2-2*b22*b23*a32*c31*a11^2-2*b22*b23*a12*c11*a31^2+b22*c23*a32*b31*a11^2+b22*c23*a12*b11*a31^2+b22*a33*c22*b31*a11^2+b22*a33*c21*b32*a11^2+b22*a33*b21*c32*a11^2+b22*b33*a11^2*c31*a22-2*b22*c33*a11^2*b31*a22+b23*b11*a12*c22*a31^2+b23*c32*a11^2*b21*a32-2*b23*c32*a11^2*b31*a22+b23*b32*a11^2*c21*a32+b23*b31*a32*c22*a11^2-b31*b33*a11*c11*a22^2-a13*c22*a11*b31^2*a22-c33*a12*a11*b21^2*a32+2*a33*c12*a11*b21^2*a32+a13*a11*c21*b32^2*a21+b32*a13*b11*c32*a21^2+a23*a21*c11*b32^2*a11+b32*c13*a21^2*b31*a12-2*b32*c13*a21^2*b11*a32+b32*a23*c22*b31*a11^2+b32*a23*b21*c32*a11^2-2*b32*c23*a11^2*b21*a32-2*b32*a33*c12*b11*a21^2,c13*c23*b23*a31*c32*a12+2*c22*c23*a33*b13*c32*a11+2*c11*a23*c33^2*b22*a12+c12^2*a23*c33*b21*a33-c12*c33*a13*b23*c21*a32-2*c33*a33*b23*c12^2*a21+c33*a23*b33*c12^2*a21-2*c23*c33*b23*a11*c32*a12+2*c31*c13^2*a23*b22*a32-c31*c13^2*a22*b22*a33+c13*c31*a13*c23*b32*a22+c13*c33*b13*a22*c22*a31+c13*c22*c33*a23*b31*a12+c13*c33*b23*a11*c32*a22-c11*c23*a33*b33*c22*a12+c13*c32*a13*b22*a21*c33-c11*c13*a33*a22*c22*b33+c23*c33*b23*a11*c12*a32-c11*c22*a13*a33*b22*c33+2*c21*c33*a13*b33*c22*a12+2*c23^2*b13*a31*c12*a32-2*c13*c32*a23*c23*b12*a31+c13*c33*b13*a22*c21*a32+c23*c33*b33*a12*c12*a21-c11*c32*a13*a23*b22*c33+2*c13*c21*a33*b33*c22*a12+2*c22*a13*c33^2*b11*a22+c22*c31*a13^2*b32*c23-2*c13*c33*b23*a31*c22*a12-2*c23*c33*b13*c11*a32*a22+c23*c33*b13*a22*c31*a12+2*c31*a13*c23^2*b12*a32-c31*c23^2*a12*b12*a33+2*c11*c23^2*a33*b32*a12-2*c21*c22*a33^2*b12*c13+c21*c32*a13^2*b32*c23+c13*c21*a13*a32*b32*c23+c13*c23*b13*a31*c32*a22-c12*c23^2*b31*a32*a13-c22*a13*c33^2*b22*a11+2*c22*a13*c33^2*b12*a21-c12*c32*a13*c23*b31*a23+2*c11*c22*a13*a23*b32*c33-c21*c33*a13*b13*c32*a22+2*c23^2*b33*a11*c32*a12+2*c12*a23*c33^2*b22*a11-c12*a23*c33^2*b12*a21-c12*c33*a23*b33*c22*a11+c13*c32*a23*c23*b32*a11+2*c11*c33*a23*b23*c12*a32+c12*c22*c13*b21*a33^2-2*c13*a13*b33*c22^2*a31+2*c21*c23*b13*a33*c32*a12-c23^2*b33*a12*c11*a32-c23^2*b13*a31*c32*a12-c21*c13^2*a33*b22*a32-2*c12*c23*a23*c33*b32*a11+c23*c32*a23*b11*a12*c33+c13*c32*a33*c23*b22*a11+c22*c23*c33*b11*a12*a33+c12*c23*c33*a13*b31*a22-c11*c22*a13*a33*b32*c23-c11*c33*a13*a22*c22*b33-c12*c22*a23*c33*b11*a33+2*c13*c21*a13*a32*c32*b23+2*c12*c13*b33*a23*c21*a32-c22*c13^2*b31*a32*a23-c12*c23*b33*a13*c31*a22+2*c12*c23*a23*c32*a31*b13-c21*c32*a13*a23*b12*c33+c13*c22*a13*b32*a31*c23-c11*c23*b13*a33*c32*a22+c22*c32*c23*b31*a13^2-2*c23*c33*b13*a31*c12*a22-2*c23*c33*b33*a11*c22*a12-c11*c22*a23*a33*b12*c33-2*c12*c13*c33*a23*b21*a32+c13*c32*a33*c23*b12*a21+c11*c32*a23^2*b12*c33+c13*c31*a23*c23*b32*a12-c13*c22*a23*c32*a31*b13-c12*c33*a23*b23*c32*a11+2*c11*c33*a13*b23*c32*a22+c13*c22*a33*c33*b22*a11-c11*c33*b13*a23*c32*a22-c11*a13*a32*b32*c23^2-c11*c23^2*a33*b12*a32-c23*c33*b23*c31*a12^2-c23^2*b13*c31*a32*a12-c12*c13*b23*a33*c21*a32+c13*c32*a13*b21*a22*c33+c33*a13*b33*c22^2*a11+c12*c21*a33^2*b12*c23+2*c12*c23*b33*a23*c31*a12-2*c12*c23*c33*a23*b31*a12+2*c13*c22*b23*c31*a32*a13-c11*c33*a23*b23*c32*a12-2*c21*c22*a13^2*b32*c33+2*c12*c22*a13*c33*b31*a23-c12*c33*b13*a23*c31*a22+2*c12*c33*a13*b23*c31*a22-4*c13*c21*a13*b33*c22*a32-c33^2*b13*a22*c21*a12-2*c12*c23*c33*a33*b21*a12-c13*c22*b13*c31*a32*a23+c13*c21*c23*a33*b12*a32+2*c12*c33*a33*c22*a21*b13+c11*c23*a13*c33*b22*a32-2*c13*c23*b33*a21*c32*a12+2*c11*c23*a13*b33*c22*a32-c12*c31*a13*a23*b32*c23+c23*c32*a13*c33*b21*a12-c12*c23*a33*b13*c32*a21-c22*a23*b32*a31*c13^2+2*c11*c23*a23*b33*c32*a12-2*c12*c23*a33*c33*b22*a11-c12*c23*b33*a33*c21*a12-c23^2*b33*a12*c12*a31+c22*c31*a13^2*b22*c33+c22^2*a13*c33*b11*a33-c13*c21*b23*a33*c32*a12-c13*c22*b13*a33*c31*a22+2*c12*c21*a13*a23*b32*c33-2*c23*c33*b13*a21*c12*a32-2*c13*c22*c33*a13*b31*a22-2*c23*c32*a13*c33*b12*a21-c12*c23*b23*c31*a32*a13+c13*a33*b13*c22^2*a31+c13*a33*b33*c22^2*a11-c31*a13*c23^2*b32*a12-c22*c31*a13*a23*b12*c33+2*c12*c32*a13*c23*b21*a33-c22*c13^2*a33*b21*a32-2*c31*c32*a23^2*b12*c13-c12*a13*b32*a31*c23^2-c13*c33*b33*c11*a22^2-c31*c13^2*a23*b32*a22-c13^2*b23*a31*c32*a22+2*c13^2*b23*a31*c22*a32-4*c21*c33*b13*a33*c22*a12-c23^2*b13*a32*c32*a11+c23*c33*b13*c21*a32*a12-2*c23*c32*a13*c33*b11*a22-c13^2*b23*c31*a32*a22+c23*c33*b23*a12*c12*a31-c13*c22*a23*b33*c32*a11+2*c12*c31*a13*a33*b22*c23-2*c13*c33*b13*a21*c32*a22+c23*c33*b13*a21*c32*a12-c22*c32*a13*c23*b11*a33-c32*c13^2*b21*a22*a33+c13*c21*a13*c33*b22*a32+2*c21*c32*a23*a33*b12*c13-c23^2*b33*a11*c12*a32+c33*a23*b23*c12^2*a31+c12*c21*a33^2*b22*c13+c13*a23*b13*c32^2*a21+c13*a23*b23*c32^2*a11+c13*c21*a23*c33*b12*a32-2*c13*c21*c23*a33*b32*a12-2*c11*c23*a33*c33*b22*a12+c12^2*a23*c23*b31*a33-2*c13*c33*b23*a11*c22*a32-c12*c22*c13*a23*b31*a33+c12*c23*a13*c33*b22*a31-2*c22*c23*a13*c33*b11*a32-c11*a13*a22*b22*c33^2-c11*a23*c33^2*b12*a22-c11*c33*a13*b23*c22*a32-c12^2*c33*b31*a23^2-c12^2*c23*b21*a33^2+c13^2*b23*c21*a32^2+c13^2*b33*c31*a22^2-c22^2*c13*b11*a33^2-c22^2*c33*b31*a13^2+c23^2*b33*c31*a12^2+c23^2*b13*c11*a32^2-c32^2*c13*b11*a23^2-c32^2*c23*b21*a13^2+c33^2*b13*c11*a22^2+c33^2*b23*c21*a12^2+c23*c33*b23*a12*c11*a32+c23*c33*b33*a12*c11*a22+c23*c33*b13*a11*c22*a32+c23*c33*b13*a31*c22*a12+c23*c33*b13*a11*c32*a22+2*c21*c22*a13*a33*b32*c13+2*c21*c22*a13*a33*b12*c33-c21*c23*a13*c32*a32*b13-c21*c23*a13*b33*c32*a12+c21*c23*a13*c33*b32*a12-2*c21*c23*a13*c33*b12*a32+c21*c23*a33*b12*a12*c33-c21*c32*a13*a23*b32*c13-c21*c32*a13*a33*b22*c13-c21*c32*a13*a33*b12*c23+2*c21*c33*a13*b13*c22*a32-c21*c33*a13*b23*c32*a12+2*c21*c33*b13*a23*c32*a12-c22*c33*a13*b23*c32*a11-c22*c33*a13*b23*c31*a12-c22*c33*a13*b13*c31*a22+c22*c23*a13*c33*b31*a12-c22*c23*a13*b33*c31*a12-2*c22*c23*a13*c33*b12*a31+c22*c23*a13*c33*b32*a11-c32*a33*b12*a11*c23^2-c32*c23^2*b11*a12*a33-c32*a13*c23^2*b32*a11+2*c32*a13*c23^2*b12*a31+2*c32*a13*c23^2*b11*a32-c32*a13*c23^2*b31*a12-2*c31*c32*a13^2*b22*c23+c32^2*a13*c13*b21*a23+c32^2*a13*c23*b11*a23-c33^2*b23*a12*c11*a22+2*c33^2*b13*a21*c12*a22-c33^2*b13*a21*c22*a12-c33^2*b13*a22*c22*a11-c33^2*b23*a12*c12*a21-c33^2*b23*a11*c12*a22+2*c33^2*b23*a11*c22*a12-2*c11*c12*a23^2*b32*c33-2*c11*c12*a33^2*b22*c23+c11*c22*a33^2*b22*c13+c11*c22*a33^2*b12*c23+c11*c32*a23^2*b32*c13-2*c23*a23*b33*c12^2*a31+c23*a33*b33*c12^2*a21+c23*a33*b23*c12^2*a31+2*c12*c33^2*a23*b21*a12-c12*c33^2*a23*b11*a22+c12*c22*c23*b11*a33^2-c12*c23^2*a33*b11*a32+2*c12*c23^2*a33*b31*a12+2*c12*a33*c23^2*b32*a11-c12*a33*c23^2*b12*a31+c12*c31*a23^2*b32*c13+c12*c31*a23^2*b12*c33+c12*c32*c33*b11*a23^2+c12*c32*c13*b31*a23^2-c12*a13*b22*a21*c33^2-c12*a13*b21*a22*c33^2-c13*c23*b23*c11*a32^2-c13*c23*b13*c21*a32^2-2*c13*a13*b23*c32^2*a21-c13*c33*b13*c31*a22^2+2*c32*c13^2*a23*b21*a32-c32*c13^2*a23*b31*a22-c32*a33*b22*a21*c13^2-c32*a23*c13^2*b32*a21+2*c32*a23*c13^2*b22*a31-c13^2*b33*a22*c21*a32-c13^2*b23*a32*c32*a21+2*c13^2*b33*a21*c32*a22-c13^2*b33*a21*c22*a32-c13^2*b33*a22*c22*a31-c21*c13^2*a32*b32*a23+2*c21*c13^2*a33*b32*a22+2*c22*c13^2*a33*b31*a22+2*c22*a33*c13^2*b32*a21-c22*a33*c13^2*b22*a31+c21*c32*a13^2*b22*c33+2*c21*a13*c33^2*b12*a22-c21*a13*c33^2*b22*a12-c21*a23*b12*a12*c33^2-c22*a13*c33^2*b21*a12+c22*c32*c33*b21*a13^2-c22*a23*b12*a11*c33^2-c22*a23*b11*a12*c33^2+c22^2*a13*c13*b31*a33-2*c33*a33*b13*c22^2*a11+c33*a13*b13*c22^2*a31-2*c23*a23*b13*c32^2*a11+c23*a13*b13*c32^2*a21+c23*a13*b23*c32^2*a11-c23*c33*b33*c21*a12^2-c11*c23*a13*a32*c32*b23-c11*c23*a13*b33*c32*a22+c11*c23*a13*c33*b32*a22+2*c11*c23*b13*a32*c32*a23-c22*c23*a13*b33*c32*a11+c22*c23*a33*b12*a11*c33+2*c31*c32*a13*a23*b22*c13+2*c31*c32*a13*a23*b12*c23+2*c11*c33*a23*b33*c12*a22-c11*c33*a23*b33*c22*a12-4*c11*c33*b23*a33*c12*a22+2*c11*c33*b23*a33*c22*a12+2*c11*c12*a23*a33*b32*c23+2*c11*c12*a23*a33*b22*c33+c11*c13*a33*a22*b22*c33+2*c11*c13*b23*a33*c32*a22+c11*c13*c23*a33*b22*a32-2*c11*c13*c23*a33*b32*a22-c11*c13*b23*a33*c22*a32-2*c11*c13*a23*c33*b22*a32+c11*c13*a23*c33*b32*a22-c11*c13*a23*b33*c32*a22+2*c11*c13*a23*b33*c22*a32+c11*c13*a23*a32*b32*c23-c11*c13*a23*a32*c32*b23-c11*c22*a23*a33*b32*c13-2*c13*c32*c33*a23*b21*a12+c13*c32*c33*a23*b11*a22+c13*c32*a13*c23*b32*a21-2*c13*c32*a13*c23*b22*a31-2*c13*c32*a23*c33*b22*a11+c13*c32*a23*c33*b12*a21+c13*c32*c23*a23*b31*a12-2*c13*c32*c23*a23*b11*a32+c13*c32*c23*a33*b11*a22+c13*c32*c23*a33*b21*a12+c13*c33*b23*c11*a32*a22+c13*c33*b23*a22*c31*a12-2*c13*c33*b23*c21*a32*a12+c13*c33*b33*a22*c21*a12+c13*c33*b13*a21*c22*a32+2*c13*c21*a13*b33*c32*a22-2*c13*c21*a13*c33*b32*a22-c13*c21*b13*a32*c32*a23+2*c13*c21*b13*a33*c22*a32-c13*c21*b13*a33*c32*a22-c13*c21*a23*b33*c32*a12+c13*c21*a23*c33*b32*a12-2*c13*c21*a33*c33*b12*a22+c13*c21*a33*c33*b22*a12+2*c13*c22*a13*c32*a31*b23+2*c13*c22*a13*b33*c32*a21-2*c13*c22*a13*c33*b32*a21+c13*c22*a13*c33*b22*a31+c13*c22*a23*c33*b32*a11+c13*c22*a23*c33*b12*a31-c13*c22*b23*a33*c31*a12+c13*c22*c23*b31*a32*a13+c13*c22*c23*a33*b11*a32-2*c13*c22*c23*a33*b31*a12-c13*c22*a33*b13*c32*a21-c13*c22*a33*b23*c32*a11-2*c13*c22*a33*c23*b32*a11+c13*c22*a33*c23*b12*a31-2*c13*c22*a33*c33*b12*a21+2*c13*c22*b33*a13*c31*a22-c13*c22*b33*a23*c31*a12+c13*c22*c33*a13*b21*a32+c13*c22*c33*a23*b11*a32-2*c13*c22*c33*a33*b11*a22+c13*c22*c33*a33*b21*a12+c13*c23*b13*a32*c32*a21-2*c13*c23*b13*a31*c22*a32+c13*c23*b23*a32*c32*a11-2*c13*c23*b23*a31*c12*a32+c13*c23*b33*a11*c22*a32+c13*c23*b33*a31*c22*a12-2*c13*c23*b33*a11*c32*a22+c13*c23*b33*a21*c12*a32+c13*c23*b33*a31*c12*a22+c13*c23*b23*c31*a32*a12+c13*c23*b33*c11*a32*a22-2*c13*c23*b33*a22*c31*a12+c13*c23*b33*c21*a32*a12+c13*c23*b13*c31*a32*a22-4*c13*c31*a13*b23*c32*a22-2*c13*c31*a13*c23*b22*a32+c13*c31*a13*a22*b22*c33+2*c13*c31*b13*a23*c32*a22+c13*c33*b23*a21*c12*a32+c13*c33*b23*a31*c12*a22+c13*c33*b23*a21*c32*a12+c13*c33*b33*a22*c22*a11+c13*c33*b33*a21*c22*a12-2*c13*c33*b33*a21*c12*a22+c12*c13*a23*c33*b32*a21+2*c12*c13*a23*b33*c22*a31-c12*c13*a23*b33*c32*a21-c12*c13*a23*c32*a31*b23+c12*c13*a23*b32*a31*c23-2*c12*c13*a23*c33*b22*a31-c12*c13*b23*c31*a32*a23+2*c12*c13*b23*a33*c31*a22+c12*c13*c23*a33*b21*a32+c12*c13*c23*b31*a32*a23-2*c12*c13*c23*a33*b31*a22-c12*c13*b33*c21*a22*a33-c12*c13*b33*a23*c31*a22+c12*c13*a33*b22*a21*c33-c12*c13*a33*c22*a21*b33+c12*c13*a33*c23*b22*a31-2*c12*c13*a33*c23*b32*a21-c12*c13*a33*b23*c22*a31+2*c12*c13*a33*b23*c32*a21+c12*c13*c33*a23*b31*a22-c12*c21*a23*a33*b12*c33-c12*c21*a23*a33*b32*c13+c12*c13*c33*b21*a22*a33-c12*c21*a13*a33*b22*c33-c12*c21*a13*a33*b32*c23-c12*c22*a13*c33*b21*a33+c12*c23*a13*c33*b32*a21+2*c12*c23*a13*b33*c22*a31-c12*c23*a13*b33*c32*a21-c12*c23*a13*c32*a31*b23-c12*c22*a13*c23*b31*a33-c12*c23*b13*a33*c31*a22-c12*c23*b13*a33*c21*a32+2*c12*c23*b13*c31*a32*a23+c12*c23*a23*c33*b12*a31+2*c12*c23*a23*b33*c32*a11-c12*c23*a33*b13*c22*a31-c12*c23*b23*a33*c31*a12-c12*c23*a33*b23*c32*a11+c12*c23*a33*c33*b12*a21-c12*c23*a33*b33*c22*a11+2*c12*c23*b33*a13*c21*a32+c12*c23*c33*a23*b11*a32+c12*c23*c33*a13*b21*a32-c12*c32*c13*a23*b21*a33-c12*c32*a23*c23*b11*a33-c12*c31*a23*a33*b12*c23-c12*c31*a23*a33*b22*c13-c12*c31*a13*a23*b22*c33+c12*c23*c33*a33*b11*a22-c12*c32*a13*c33*b21*a23+2*c12*c33*b13*c21*a22*a33-c12*c33*b13*a23*c21*a32+2*c12*c33*a13*b23*c32*a21-c12*c33*a13*c21*a22*b33-c12*c33*a13*b23*c22*a31+2*c12*c33*a33*b23*c22*a11-c12*c33*b33*a23*c21*a12-c12*c33*b23*a23*c31*a12-c12*c33*a23*b13*c32*a21+2*c12*c33*b23*a33*c21*a12-c12*c33*a23*b13*c22*a31-c12*c33*a13*c22*a21*b33+2*c13*c31*a23*b23*c32*a12-2*c13*c31*a23*c23*b12*a32+c13*c31*a23*c33*b12*a22-2*c13*c31*a23*c33*b22*a12+c13*c31*c23*a33*b12*a22+c13*c31*c23*a33*b22*a12-2*c13*c32*a13*c23*b21*a32+c13*c32*a13*c23*b31*a22+2*c23*c31*a13*b23*c32*a12-2*c23*c31*a13*c33*b12*a22+c23*c31*a13*c33*b22*a12-4*c23*c31*b13*a23*c32*a12+c23*c31*a23*b12*a12*c33+c23*c32*a23*b12*a11*c33+c23*c32*a13*c33*b22*a11+c23*c33*b33*a11*c12*a22-c11*c23*b13*a33*c22*a32-4*c11*c23*a23*b33*c12*a32-2*c11*c23*a23*c33*b32*a12+c11*c23*a23*c33*b12*a32-c11*c23*b23*a33*c32*a12+2*c11*c23*b23*a33*c12*a32+2*c11*c23*a33*b33*c12*a22+c11*c23*a33*c33*b12*a22-c11*c32*a13*a23*b32*c23+2*c11*c32*a13*a33*b22*c23-c11*c32*a23*a33*b22*c13-c11*c32*a23*a33*b12*c23-c11*c33*b13*a23*c22*a32+2*c11*c33*b13*a22*c22*a33-c22*c32*a13*c13*b21*a33-c22*c32*a13*c13*b31*a23-c22*c32*a13*c33*b11*a23+2*c22*c32*c13*a23*b11*a33+2*c22*c31*a23*a33*b12*c13-c22*c31*a13*a33*b12*c23-c22*c31*a13*a33*b22*c13-c22*c31*a13*a23*b32*c13-c22*c23*a13*c32*a31*b13-c22*c23*a13*c31*a32*b13+2*c22*c23*b13*a33*c31*a12+2*c22*c33*b13*a23*c31*a12+2*c22*c33*a23*b13*c32*a11-c22*c33*a13*b13*c32*a21+2*c23*c31*a13*b13*c32*a22,-b23*c11*c13*b33*c32*a21-b23*c11*c13*b33*c22*a31-b31*c11*c13*a23*c22*b33-b12*c33^2*c21*a21*b13+2*b12*c33^2*b23*c11*a21-b13*c11*c23*c32*a31*b23+b13*c13*c31*c23*b21*a32-2*b22*c13*c33*b33*c21*a11-b23*c11*c23*b33*c32*a11-b12*c21*c33^2*b21*a13+b12*c33*b13*c21^2*a33-b11*c11*a23*b22*c33^2-2*b12*c33*b33*c21^2*a13-b11*c12*c33*b23*c21*a33-b13*c11*c33*b23*c32*a21-c33*b23^2*c11^2*a32+b23*c11^2*a23*b32*c33-2*b23*c11^2*a33*b32*c23-b21*c21*a33*b32*c13^2-2*c13*c31*b23^2*c32*a11+2*b13*c12*c23*b33*c31*a21+2*b11*c11*c23*a33*c32*b23-b32*c13^2*c21*a21*b33-b32*c23^2*c11*a11*b33+2*b31*c13*c21*a13*c22*b33+b23*c11*c23*c33*b32*a11+2*b13*c21*c32*c13*b31*a23-b13*c12*c21*c33*b31*a23+b23*c11*c13*b32*a31*c23-2*b13*c21^2*a33*b32*c13-2*c23*c31*b13^2*c32*a21+2*b31*c11*c23*a23*c12*b33+b13*c33*b33*c21^2*a12+b13*c21^2*a13*b32*c33-b13*c12*c23*b33*c21*a31-b11*c31*a13*b32*c23^2-c23*c32*c33*b11^2*a23-b13*c12*c23*c31*a31*b23+b22*c33*b23*c11^2*a33-2*b22*c33*b33*c11^2*a23+b11*c23*c32*c33*b21*a13+2*b22*c11*c33*b33*c21*a13+b32*c13*c23*b33*c11*a21-b11*c33^2*b23*c22*a11-b11*c11*a33*b32*c23^2-b11*c12*c23^2*b31*a33+2*b21*c31*a33*b22*c13^2-b21*c32*c13^2*b31*a23-2*b11*c13*c23*b33*c21*a32-b12*c21*c33*b13*c31*a23+c11*c13*c21*a22*b33^2+c11*c13*c22*a21*b33^2-b21*c13^2*b33*c32*a21-b21*c13^2*c32*a31*b23-b13*c21*c23*b33*c31*a12-b11*c12*c23*b33*c21*a33-b23*c12*c13*b33*c21*a31-b31*c12*c13*b33*c21*a23+b13*c23*b23*c31^2*a12-b11*c11*c23*a23*c32*b33+b21*c13*c33*b23*c11*a32-2*b31*c11*c13*a23*b32*c23+2*b13*c11*c32*c33*b21*a23-2*b13*c23*c31*c33*b22*a11-b31*c13^2*c22*a21*b33+b31*c13*c23*b33*c21*a12-b12*c13*c21*b33*c31*a23-b13*c11*c32*c23*b31*a23-2*b12*c23*c33*b23*c11*a31+2*b21*c11*c13*a23*c32*b33-b13*c11*c33*c21*a22*b33+b13*c11*c23*c33*b32*a21-b13*c11*c22*c33*b31*a23+2*b13*c31*c23^2*b31*a12+2*b23*c12*c31*c23*b31*a13+b22*c13*c33*b33*c11*a21-b21*c33^2*c11*a12*b23+2*b13*c12*c31*c33*b21*a23+2*b23*c32*c13^2*b31*a21-b13*c22*c23*b33*c31*a11+b13*c13*c21*b32*a31*c23+b21*c11*c13*a23*b32*c33-2*b11*c23*c33*b33*c12*a21-b13*c12*b31*a31*c23^2-2*b11*c23*c33*b23*c12*a31-2*b13*c13*c31*c23*b31*a22+c12*c23*b33^2*c21*a11-2*b11*c13*c23*b33*c22*a31+2*b23*c12*c21*c13*b31*a33-b12*c23^2*b33*c31*a11+b21*c13*c33*b23*c32*a11+2*b13*c11*c22*c23*b31*a33+b12*c13*b33*c21^2*a33+b12*c23*b13*c31^2*a23-b23*c11*c21*a13*b32*c33-b11*c21*c33*a23*c32*b13-2*b13*c13*c31*c23*b32*a21+2*b13*c12*c33*b23*c21*a31+b13*c13*b33*c21^2*a32+b22*c23*b33*c11^2*a33+b12*c13*c31*c23*b31*a23+b31*c13*c23*b33*c12*a21-b23*c11*c22*c33*b31*a13-2*c11*c23*b33^2*c12*a21-4*b21*c11*c33*a23*c12*b33+2*b21*c13^2*b33*c21*a32+b12*c21*c23*c33*b31*a13+2*b23*c11*c22*c13*b31*a33+b12*c11*c23*c33*b21*a33-b13*c11*c33*c22*a21*b33+2*b13*c13*c31*b23*c32*a21-b23*c12*c33*b33*c21*a11+b21*c13*c23*b33*c31*a12-c13*c22*c23*b31^2*a13+b21*c13*c33*b23*c12*a31+b13*c12*c23*c33*b31*a21-b11*c21*c23*a33*c32*b13+b13*c13*c31*c23*b22*a31-b13*c21*c32*c33*b21*a13+2*b12*c21*c33*b23*c31*a13+2*b11*c12*c23*b23*c31*a33-b13*c21*c31*a13*b22*c33+b11*c23*c33*b33*c22*a11+b21*c13*c33*b33*c11*a22+b13*c12*c23*c33*b21*a31-b13*c12*c31*c23*b31*a23-b11*c12*c33*b23*c31*a23+2*b21*c11*c33*a33*c12*b23+2*b11*c11*c33*a23*c22*b33-4*b11*c23*c31*a13*c32*b23-b12*c11*c23^2*b31*a33+2*b21*c12*c13*b33*c31*a23-b31*c12*c23*b33*c21*a13-b21*c11*c23*a13*c32*b33-4*b13*c31*c32*c13*b21*a23+b11*c13*c33*b23*c22*a31-b13*c21*c33*b23*c31*a12-b22*c13^2*b33*c31*a21-b22*c21*c13^2*b31*a33-b21*c12*c33*b23*c31*a13-c13*b23^2*c31^2*a12+b12*c23*c33*b13*c31*a21+b11*c13*c21*a33*b22*c33-b11*c33^2*c21*a22*b13+2*b23*c31*c13^2*b31*a22+b23*c23*b33*c11^2*a32+b11*c23*c33*b13*c31*a22+b23*c12*c23*c33*b31*a11+b11*c13*c22*c33*b21*a33-2*b21*c13*c23*b33*c11*a32+b11*c12*c23*c33*b31*a23+b12*c13*c21*c33*b21*a33-b32*c11*c23*b33*c21*a13-4*b13*c21*c22*c13*b31*a33-2*b21*c11*c13*a33*b22*c33+2*b31*c21*a23*b32*c13^2+b11*c13*c33*c21*a22*b33+2*b23*c11*c21*a33*b32*c13+2*b22*c11*c13*b33*c31*a23-b13*c13*c22*c31*a31*b23-b21*c11*c13*a33*c22*b33+c32*c23^2*b11^2*a33-2*b23*c13*c31*c23*b31*a12-b12*c11*c33*b23*c31*a23-2*c21*c33*b13^2*c22*a31+b13*c31^2*a13*b22*c23+b11*c23*c33*b23*c32*a11-b31*c23^2*c11*a12*b33-4*b23*c11*c12*c23*b31*a33+2*b13*c22*c31*c13*b21*a33+b11*c23*c33*b33*c21*a12+b32*c13*b33*c21^2*a13-2*b22*c11*c23*c33*b31*a13+c22*c33^2*b11^2*a23+b22*c13*b23*c31^2*a13-b21*c31*a23*b32*c13^2-b21*c12*c23*b33*c31*a13-2*b11*c23*c31*a23*b12*c33-b23*c21*b31*a32*c13^2+b22*c13*c33*b23*c11*a31-b22*c13*c21*b33*c31*a13-b11*c13*c22*b33*c31*a23-b12*c13*c21*b23*c31*a33-b23*c11*c31*a23*b32*c13-b23*c11*c33*b33*c22*a11+2*b12*c23^2*b33*c11*a31-2*b13*c13*c32*c23*b31*a21-b13*c12*c21*c33*b21*a33-b13*c13*c21*b33*c32*a21-b11*c12*c33^2*b21*a23-b22*c33^2*c11*a11*b23-2*b12*c23*b23*c31^2*a13+2*b21*c12*c33*b33*c21*a13+2*b11*c23^2*b33*c11*a32-b11*c23^2*b33*c31*a12+b11*c13*c32*c23*b31*a23-2*b12*c13*c23*b33*c21*a31-b12*c11*c33*b23*c21*a33-b21*c11*c13*a33*c32*b23+c22*c13^2*b31^2*a23+c12*c23^2*b31^2*a13-c23*b13^2*c31^2*a22-c33*b13^2*c21^2*a32-c23*b33^2*c11^2*a22-c13*b33^2*c21^2*a12+c32*c13^2*b21^2*a33+c12*c33^2*b21^2*a13+2*b11*c12*c33*b33*c21*a23-2*b11*c13*c33*b23*c32*a21-2*b11*c13*c33*b23*c31*a22+b11*c13*c33*b23*c21*a32-b11*c11*c23*a33*c22*b33+b11*c11*c23*a23*b32*c33-b11*c12*c23*b33*c31*a23+b11*c13*c33*c22*a21*b33+b11*c23*c33*b13*c22*a31+b11*c23*c33*b13*c32*a21+b21*c11*c13*a33*b32*c23-2*b21*c12*c23*c33*b31*a13+b22*c23*c33*c11*a11*b33+b22*c13*c21*c33*b31*a13+b11*c21*c23*a13*b32*c33-2*b21*c13*c33*b33*c21*a12-2*b21*c13*c33*b33*c22*a11+b21*c13*c33*b33*c12*a21-2*b21*c11*c23*a13*b32*c33+2*b21*c11*c23*a33*c12*b33-b21*c11*c33*a13*c32*b23+2*b21*c11*c33*a13*c22*b33-2*b23*c13*c32*c23*b31*a11-b23*c12*c23*b33*c31*a11-b23*c21*c32*c13*b31*a13+2*b23*c13*c21*b33*c32*a11+b23*c13*c21*c33*b32*a11+2*b23*c13*c22*b33*c31*a11+b23*c13*c22*c33*b31*a11-2*b23*c13*c31*c23*b32*a11+b23*c13*c21*c33*b31*a12+2*b23*c13*c21*b33*c31*a12+b21*c13*c23*b33*c32*a11-2*b21*c13*c23*b33*c12*a31+2*b21*c13*c31*a13*c32*b23+b21*c13*c31*a13*b32*c23-2*b21*c13*c31*a13*b22*c33-b21*c13*c21*a13*c32*b33-b21*c12*c13*b23*c31*a33+b21*c12*c13*c23*b31*a33-b21*c12*c13*b33*c21*a33+b21*c12*c13*c33*b31*a23+b21*c13*c33*b23*c31*a12-b23*c12*c31*c13*b31*a23+b21*c23*c33*c11*a12*b33+b21*c23*c33*c12*a11*b33+b21*c13*c21*a13*b32*c33-b21*c13*c22*b33*c31*a13+b21*c13*c22*c33*b31*a13+b21*c13*c32*c23*b31*a13-b31*c23^2*c12*a11*b33+2*b31*c11*a13*b32*c23^2-b31*c13^2*c21*a22*b33+c11*c13*c32*a31*b23^2+c11*c13*c31*a32*b23^2+b23*c33*b33*c11^2*a22+c11*c33*b23^2*c31*a12+c11*c33*b23^2*c32*a11-2*c11*c33*b23^2*c12*a31-b23*c13^2*b31*c22*a31-b23*c21*b32*a31*c13^2+b32*c23*b33*c11^2*a23+b12*c13*b23*c31^2*a23-b12*c11*c33^2*b21*a23-b12*c33^2*b23*c21*a11-b12*c23^2*c31*a31*b13-b12*c31*c23^2*b31*a13-c12*c13*c23*b31^2*a23-b22*c31*c13^2*b31*a23-b11*c21*a13*b22*c33^2+2*b11*c21*a23*b12*c33^2-b11*c33^2*b23*c21*a12-b11*c33^2*c22*a21*b13+2*b11*c33^2*b23*c11*a22+2*b11*c33^2*b23*c12*a21-b22*c13^2*c31*a31*b23+2*b22*c13^2*b33*c21*a31+2*b11*c31*a33*b12*c23^2-b11*c32*c23^2*b31*a13-b11*c23^2*c31*a32*b13-b11*c23^2*b33*c32*a11+2*b11*c23^2*b33*c12*a31-b11*c23^2*c32*a31*b13-c22*c23*c33*b11^2*a33-b11*c22*c33^2*b21*a13+2*b23*c31*c13^2*b32*a21+c12*c33*b23^2*c31*a11+c12*c13*c31*a31*b23^2+c22*c23*c31*a31*b13^2+c21*c23*c31*a32*b13^2+c21*c23*c32*a31*b13^2-b13*c12*b21*a21*c33^2+c21*c33*b13^2*c31*a22+c21*c33*b13^2*c32*a21-2*b13*c31^2*a23*b22*c13-b13*c11*b21*a22*c33^2-b13*c11*b22*a21*c33^2-b13*c11*b31*a32*c23^2-b13*c11*b32*a31*c23^2+2*b13*c31*c23^2*b32*a11+2*b13*c32*c23^2*b31*a11+2*b13*c22*c33^2*b21*a11+2*b13*c21*c33^2*b21*a12+2*b13*c21*c33^2*b22*a11+c22*c33*b13^2*c31*a21+b13*c13*b23*c31^2*a22-b21*c22*c13^2*b31*a33-b21*c13^2*c31*a32*b23+2*b21*c11*a13*b22*c33^2-c13*c32*c33*b21^2*a13-c12*c13*c33*b21^2*a33-b21*c33^2*c12*a11*b23-b21*c13^2*b33*c31*a22+2*b21*c13^2*b33*c22*a31+c11*c23*b33^2*c22*a11+c11*c23*b33^2*c21*a12-2*c13*c21*b33^2*c22*a11+c12*c13*c21*a21*b33^2-b13*c22*c31*c33*b21*a13+2*b13*c11*c23*b33*c32*a21-b13*c11*c31*a23*b32*c23-b23*c11*c33*b33*c21*a12+2*b23*c11*c33*b33*c12*a21+2*b23*c11*c32*c23*b31*a13-b23*c11*c32*c13*b31*a23+b31*c13*c23*b33*c11*a22-2*b31*c13*c21*a13*b32*c23+b31*c13*c23*b33*c22*a11+b11*c22*c23*c33*b31*a13-2*b11*c21*c23*a33*b12*c33+2*b11*c21*c33*a13*c32*b23-4*b11*c21*c33*a13*c22*b33+2*b11*c21*c33*a33*c22*b13-2*b11*c13*c21*a23*b32*c33-b11*c13*c21*a33*c32*b23+b11*c13*c21*a33*b32*c23+2*b11*c13*c21*a33*c22*b33-b11*c13*c22*b23*c31*a33+b11*c13*c22*c23*b31*a33-2*b12*c13*c31*c23*b21*a33+b12*c13*c31*c33*b21*a23+b12*c13*c33*b23*c21*a31-2*b12*c13*c33*b23*c31*a21+b12*c13*c33*c21*a21*b33-b12*c21*c23*b13*c31*a33-b12*c11*c23*b33*c21*a33+b12*c11*c23*c33*b31*a23+2*b12*c11*c33*b33*c21*a23+b12*c13*c21*c23*b31*a33-2*b12*c13*c21*c33*b31*a23+b12*c13*c23*c31*a31*b23+b12*c13*c23*b33*c31*a21+b12*c23*c31*c33*b21*a13+2*b12*c21*c23*b33*c31*a13-2*b12*c23*c33*b33*c11*a21+b12*c23*c33*b33*c21*a11+b12*c23*c33*b23*c31*a11+b12*c23*c33*b13*c21*a31+2*b12*c11*c23*b23*c31*a33-b12*c11*c23*b33*c31*a23+b23*c12*c13*b31*a31*c23-b23*c12*c13*b33*c31*a21-2*b23*c12*c13*c33*b31*a21-b23*c12*c21*c33*b31*a13+b11*c23*c31*a13*b22*c33+2*b11*c23*c31*a23*c32*b13+b11*c23*c33*b23*c31*a12-2*b11*c23*c33*b33*c11*a22+b11*c23*c33*b13*c21*a32-2*b11*c23*c33*b23*c11*a32+2*b11*c21*c23*a13*c32*b33+2*b11*c22*c33*b23*c31*a13-b11*c22*c33*b13*c31*a23-b11*c22*c23*b13*c31*a33+2*b11*c22*c23*b33*c31*a13-b11*c11*c33*a33*c22*b23-b11*c11*c33*a23*c32*b23+b11*c11*c23*a33*b22*c33+b22*c13*c33*b23*c31*a11-b22*c11*c33*b23*c31*a13-b22*c11*c23*b33*c31*a13+b22*c13*c31*c23*b31*a13-b22*c11*c13*b23*c31*a33+b22*c11*c13*c23*b31*a33-b22*c11*c13*b33*c21*a33+b22*c11*c13*c33*b31*a23-2*b22*c13*c23*b33*c11*a31+b22*c13*c23*b33*c31*a11-2*b11*c13*c32*c23*b21*a33+b11*c13*c32*c33*b21*a23-b11*c13*c21*a23*c32*b33+b11*c12*c23*c33*b21*a33-b13*c12*c31*c23*b21*a33-b23*c11*c13*b33*c31*a22-2*b23*c11*c13*c33*b31*a22-b23*c11*c13*b33*c21*a32-2*b23*c11*c13*c33*b32*a21-b23*c21*c31*a13*b32*c13-b23*c22*c31*c13*b31*a13-b13*c13*c21*c31*a32*b23+b13*c13*c21*b31*a32*c23-b13*c13*c21*b33*c31*a22-2*b13*c13*c21*c33*b21*a32+b13*c13*c21*c33*b31*a22-2*b13*c13*c21*c33*b22*a31+2*b13*c13*c21*b33*c22*a31-b13*c11*c22*c33*b21*a33-b13*c11*c23*c31*a32*b23+2*b13*c11*c23*b33*c31*a22+b13*c11*c23*c33*b21*a32+2*b13*c12*c21*c23*b31*a33+b13*c13*c22*c33*b31*a21-2*b13*c13*c22*c33*b21*a31-b13*c21*c33*b23*c32*a11+2*b13*c21*c33*b33*c22*a11+2*b13*c21*c31*a33*b22*c13-b13*c12*c33*b23*c31*a21-b13*c12*c33*c21*a21*b33+b13*c13*c31*b21*a22*c33+b13*c13*c31*b22*a21*c33+b13*c13*c32*c23*b21*a31+b13*c13*c32*b21*a21*c33+2*b23*c11*c12*c33*b31*a23+b23*c11*c23*c33*b31*a12-b23*c11*c23*b33*c31*a12+2*b23*c11*c23*b33*c12*a31+2*b23*c11*c31*a13*b32*c23+b23*c11*c13*b31*a32*c23-2*b13*c21*c23*c33*b31*a12-b31*c11*c23*a13*c22*b33+b13*c13*c22*b31*a31*c23-b13*c13*c22*b33*c31*a21-2*b11*c13*c22*c33*b31*a23+b11*c13*c23*c31*a32*b23+b11*c13*c23*b33*c31*a22+b11*c13*c23*b33*c32*a21+b11*c13*c23*c32*a31*b23+2*b11*c13*c31*a23*c32*b23+b11*c13*c31*a23*b32*c23+b11*c13*c31*a23*b22*c33-2*b11*c13*c31*a33*b22*c23-b13*c13*c21*c32*a31*b23+b13*c13*c21*c33*b32*a21-b32*c11*c13*b33*c21*a23+b32*c13*c23*b33*c21*a11-b13*c21*c23*b33*c32*a11-2*b13*c21*c23*c33*b32*a11-b13*c21*c32*c23*b31*a13+2*b13*c21*c32*c13*b21*a33+2*b13*c21*c22*c33*b31*a13-2*b13*c23*c32*c33*b21*a11-b13*c22*c33*b23*c31*a11-2*b13*c22*c23*c33*b31*a11+2*b13*c31*c32*c23*b21*a13-b13*c21*c31*a13*b32*c23+2*b13*c21*c31*a23*b32*c13+2*b13*c11*c31*a23*b22*c33-b13*c11*c31*a33*b22*c23-b13*c11*c32*c23*b21*a33-b13*c11*c21*a23*b32*c33+2*b13*c11*c21*a33*b32*c23-b13*c11*c21*a33*b22*c33+2*b13*c11*c33*b23*c22*a31-b13*c11*c33*b23*c31*a22+2*b13*c11*c33*b23*c21*a32+b13*c11*c23*c33*b31*a22+b13*c11*c23*c33*b22*a31-b13*c11*c23*b33*c21*a32-b13*c11*c23*b33*c22*a31-2*b13*c23*c31*c33*b21*a12+2*b13*c23*c31*b23*c32*a11+2*b13*c22*c31*c13*b31*a23-b13*c22*c31*c23*b31*a13,b23*b32*b21*c32*a11^2+b31^2*b13*c11*a22^2+2*b23*c12*a11*b31^2*a22+b13*b21*b31*a32*c12*a21+b11*b13*a21*c32*b31*a22+b11^2*b33*c31*a22^2+b22*b33*c22*b31*a11^2+b22*b33*b21*c32*a11^2+b31^2*b23*c21*a12^2-2*b11*b22*c33*a31*b21*a12+b11*b32*c33*a21*b21*a12+b21*b31*b13*a32*c21*a12+b11*b22*a33*c12*b31*a21+b11*b22*c23*a31*b31*a12-b12*a23*c22*b31^2*a11-2*b32*b33*c12*b11*a21^2+b11*b21*a33*c11*b32*a22+b12*b32*c33*a21^2*b11+b11*b22*a33*b21*c32*a11-b12*c13*a22*b31^2*a21+2*b12*c33*a31*b21^2*a12-b21^2*a33*c11*b32*a12-2*b11*b12*a23*c32*b21*a31+b11*b21*a13*b32*c21*a32+b12*b33*c12*b31*a21^2-b31^2*a13*b22*c11*a22+b21*b32*a13*c22*b31*a11+b11*b12*a33*b21*c32*a21-b12*b31*a23*c11*b32*a21-b21^2*a33*b12*c31*a12+b11*b31*b13*a22*c21*a32+b11*b31*a23*b12*c21*a32+b31*a33*c21*b12^2*a21-b33*c22*a31*b11^2*a22-b13*b31*a21*c11*b32*a22-2*b11*b22*c33*a11*b31*a22-b12*b32*c33*a21*b21*a11+2*b11*b12*b23*a32*c31*a21+2*b11*b12*b33*a22*c21*a31+b21*b33*a11*c22*b31*a12+b11*b12*c23*a31*b31*a22-2*b32*b33*c22*b21*a11^2+2*b33*c22*a21*b11^2*a32+b11*b13*a31*c22*b31*a22+b21*b31*a13*b12*c31*a22-2*b11*b32*a33*b21*c12*a21-b22^2*c33*a11^2*b31+b11*b31*a33*b22*c11*a22+b21*b32*a13*c12*b31*a21-b12*b32*c23*a21*b11*a31+b23*b32*c22*b31*a11^2-b13*b21*b32*a11*c21*a32-b21^2*a13*c31*b12*a32-b21^2*b13*a32*c31*a12+b21^2*b33*c31*a12^2+b12*b21*a33*c12*b31*a21+b12*b23*c12*b21*a31^2+2*b13*c22*a21*b31^2*a12-b13*a21*c12*b31^2*a22+b12*b21*a23*c32*b31*a11+2*b12*b23*a11*c32*b31*a21+2*b31^2*a23*b12*c11*a22-b13*b22*a31*c12*b31*a21-b11*b13*a21*b32*c21*a32+2*b13*b31*b22*a31*c21*a12+b11*b12*a33*c22*b21*a31-b12*b21*a33*c21*b32*a11+2*b32*a33*c12*b21^2*a11+b31*a13*b22^2*c31*a11-b13*b22*a11*b31*c22*a31-b31^2*a13*c21*b12*a22+2*b21^2*a13*b32*c31*a12-b12*b21*a13*b32*c21*a31+b11*b13*a21*c32*b21*a32-2*b12*b13*c32*b31*a21^2+2*b11*b22*a33*c21*b32*a11-b12*a23*c12*b31^2*a21-2*b21*b32*a23*c12*b31*a11+b11*b31*b23*a32*c11*a22+b21*b31*a33*c11*b22*a12-b13*b32*a21*b11*c22*a31+b11*b21*a33*b22*c31*a12+b12*b32*c13*a21^2*b31+2*b32*b33*a21*b11*c22*a11-b33*a21*b11^2*c32*a22-b32*c33*a12*b21^2*a11-b12*b22*c33*a11*b21*a31-b31^2*a23*b12*c21*a12-b11*b22*a13*b32*c21*a31+2*b12*c23*a21*b31^2*a12+b11*b21*a23*c31*b12*a32+b12*b33*b11*c32*a21^2-b22*b32*c33*a11*b11*a21-b32*c33*a22*b11^2*a21+b12^2*c33*a21*b21*a31-b21^2*b33*a12*c11*a32-2*b12*b21*a13*b31*c22*a31-2*b11*b22*a23*b31*c12*a31-b22*c33*a21*b11^2*a32-b11*b22*a23*b32*c11*a31+2*b23*b32*a21*c12*b11*a31+b21*b31*a13*b12*c21*a32-b32*a13*c12*b21^2*a31+b11*b22*c23*a32*b31*a11-b11*b23*b32*a21*c31*a12+b13*b21*b31*a32*c22*a11-b22*b32*c13*a11*b21*a31-2*b11*b31*b23*a32*c21*a12+2*b32*a33*c22*b11^2*a21+2*b11*b32*b33*a22*c11*a21-b13*c22*a11*b31^2*a22+2*b11^2*a33*b22*c21*a32+2*b21*b22*a13*b32*c11*a31-b11*b22*a33*c11*b32*a21-2*b11*b22*a13*c32*b21*a31-b32*c23*a31*b11^2*a22-2*b12*b13*c22*b21*a31^2-b22*b31*b33*a12*c21*a11-4*b12*b21*b13*a32*c31*a21-b13*b22*a31*b11*c32*a21+b11*b21*a23*b32*c11*a32-b12*b21*a13*c31*b22*a31-b12*b22*c33*a21*b11*a31+2*b12*b31*a13*b22*c21*a31+2*b13*b22*a11*c32*b31*a21+b21*b23*a11*c32*b31*a12-b12*b31*b23*a21*c31*a12-b11^2*b33*a22*c21*a32-b31^2*a23*c11*b22*a12-b13*b21*b32*a11*c31*a22-b33*c12*a31*b21^2*a12-b32^2*c23*a11^2*b21+2*b11*b22*b23*a31*c31*a12+b21*b31*a23*b12*c31*a12-b13*b22*a11*c32*b21*a31-2*b11*b33*c22*a21*b31*a12-b11^2*a23*c31*b22*a32+2*b11^2*a23*b32*c31*a22-b13*c32*a11*b21^2*a32-4*b11*b32*b33*a22*c21*a11+2*b12*b31*b13*a21*c21*a32+b13*b22*b11*c22*a31^2+b13*b22*c12*b21*a31^2-b11*b13*a31*b22*c31*a22+b11*b31*b33*a22*c21*a12+2*b22*c13*a11*b31^2*a22+b11*b32*a23*c22*b31*a11+b11*b13*a31*c22*b21*a32-b21*b31*b33*c21*a12^2-2*b21*a13*c11*b32^2*a21+b11*b32*a23*b21*c32*a11-b12*b21*b23*a32*c11*a31-b12*b21*a33*c11*b22*a31-2*b11*b33*c22*a11*b21*a32+b11*b32*c23*a31*b21*a12+2*b12*b13*a31*b21*c32*a21-2*b11*b12*c23*a32*b31*a21-2*b11*b21*a33*b12*c21*a32-b22*a13*c12*b31^2*a21+b11*b22*a33*c22*b31*a11-b32^2*c13*a21^2*b11-2*b11*b21*a23*b32*c31*a12+b12*b21*a33*c22*b31*a11+b12^2*c23*a31*b31*a21+b31*a23*b12^2*c31*a21+2*b12*b32*c23*a11*b21*a31-2*b11*b32*a33*c22*b21*a11+b21*b22*c13*a31*b31*a12-b23*a11*c22*b31^2*a12+b11*b33*a21*c12*b31*a22+b11*a13*c31*b22^2*a31+b11*a33*c11*b22^2*a31-4*b12*b31*b13*a22*c21*a31+2*b21^2*a33*b12*c11*a32-b31^2*b23*a12*c11*a22-b12^2*c33*a21^2*b31-b11*b12*b23*a31*c31*a22-b22*b31*a13*c21*b32*a11+b11*b31*a13*b22*c31*a22-b32*a23*b11^2*c32*a21+b22*b32*c33*a11^2*b21-2*b11*b23*b31*a22*c12*a31-2*b11*b23*c32*a31*b21*a12+2*b12*a13*c22*b31^2*a21-b12*b21*a23*b32*c11*a31-b12*b23*a11*b31*c22*a31-b31^2*b13*a22*c21*a12-b11*b12*b33*a22*c31*a21+b31*a33*c11*b22^2*a11+b11*b21*a13*c31*b22*a32+b11^2*b23*c21*a32^2-2*b11*b32*c23*a11*b21*a32+b11*b22*a13*c32*b31*a21-b12*c23*a11*b31^2*a22-b22^2*c13*a31^2*b11+b11*b23*c32*a21*b31*a12+b12*b23*b11*c22*a31^2-b23*c12*a21*b31^2*a12-b23*b31*a11*c21*b32*a12+b11*b32*a23*c12*b31*a21-b12*b21*b33*a11*c31*a22+2*b32*c13*a11*b21^2*a32+2*b22*b31*b23*a12*c31*a11-b12*b33*a11*c22*b31*a21-2*b11*b23*c32*a11*b31*a22-b22*b31*b33*a11*c11*a22+b11*b22*a33*c12*b21*a31+b11*b12*a23*c32*b31*a21+2*b11*b12*a23*b32*c21*a31-b11*b12*a23*b32*c31*a21-b11*b12*a23*c31*b22*a31+b11*b12*a23*b31*c22*a31-b11*b12*b23*a32*c21*a31+b11*b12*c23*a32*b21*a31-2*b11*b12*a33*c22*b31*a21-b11*b12*a33*b22*c21*a31+2*b11*b12*a33*b22*c31*a21-b11*b12*a33*c21*b32*a21-b11*b12*b33*a21*c21*a32+b11*b12*c33*a21*b21*a32+b11*b12*c33*a22*b31*a21-2*b11*b12*c33*a22*b21*a31+2*b33*c12*a11*b21^2*a32-b32*a13*b21^2*c32*a11-b32*c13*a31*b21^2*a12+2*b12*a13*c32*b21^2*a31-b12*c13*a32*b21^2*a31-b12*a33*c12*b21^2*a31-b12*a33*b21^2*c32*a11-b12*c33*a11*b21^2*a32+b12*b22*c13*a31^2*b21+b12*b22*c23*a31^2*b11+2*b12*b31*b23*a31*c11*a22+2*b12*b31*b23*a31*c21*a12-b12*b31*b23*a21*c11*a32-b12*b31*b23*a11*c21*a32-b12*b31*b23*a11*c31*a22-b12*b31*a33*b22*c11*a21-b12*b31*a33*b22*c21*a11-b12*b31*b33*a21*c21*a12+b21^2*b13*c11*a32^2-b12^2*c23*a31^2*b21-b12*b31*a13*b22*c31*a21-b12*b31*a13*c21*b32*a21+2*b12*b31*b13*a22*c31*a21+2*b12*b31*a23*c11*b22*a31-b12*b31*a23*b22*c31*a11+2*b12*b31*a23*c21*b32*a11-b12*b21*b33*a31*c11*a22-b12*b21*b33*a31*c21*a12+2*b12*b21*b33*a21*c11*a32+2*b12*b21*b33*a21*c31*a12-b12*b21*b33*a11*c21*a32-2*b12*b21*c33*a21*b31*a12+b12*b21*c33*a11*b31*a22+2*b12*b21*b23*a32*c31*a11-b12*b22*c13*a31*b31*a21-b12*b22*c23*a31*b31*a11+2*b12*b22*c33*a21*b31*a11-b12*b23*a31*b11*c32*a21-b12*b23*a31*c12*b31*a21-b12*b23*a11*c32*b21*a31+2*b31^2*a13*b22*c21*a12+b32^2*c13*a21*b21*a11+b32^2*c23*a11*b11*a21-b22*a33*b11^2*c22*a31-b22*a33*b11^2*c32*a21+2*b22*a23*c32*b11^2*a31-b22*c23*a32*b11^2*a31-b11^2*a33*c21*b32*a22-b11^2*a33*b22*c31*a22-b11^2*b23*a32*c31*a22-b11^2*a23*b32*c21*a32-b11*b21*b13*c21*a32^2-b11*b21*b23*c11*a32^2-2*b11*a33*b22^2*c31*a11-b11*b31*b13*c31*a22^2-b11*b31*b33*c11*a22^2+b11*a13*c21*b32^2*a21+b11*a23*c11*b32^2*a21-2*b11*a23*c21*b32^2*a11+2*b22*c33*a31*b11^2*a22+2*b23*c32*a31*b11^2*a22-b23*c32*a21*b11^2*a32-b23*a31*b11^2*c22*a32-b32*a23*b11^2*c22*a31+2*b32*c23*a21*b11^2*a32-b11*b13*a31*b22*c21*a32+2*b11*b13*a31*c21*b32*a22-2*b11*b13*a31*b21*c32*a22-b11*b13*a21*b32*c31*a22+2*b11*b13*a21*c31*b22*a32-2*b11*b13*a21*b31*c22*a32+b11*b21*b23*a32*c31*a12-2*b11*b21*a13*b32*c31*a22+b11*b21*b13*a32*c31*a22+b11*b21*a33*b12*c31*a22-2*b11*b21*a33*c11*b22*a32+b11*b21*a33*c21*b32*a12+b11*b21*b33*a32*c11*a22+b11*b21*b33*a32*c21*a12-2*b11*b21*b33*a22*c31*a12-b11*b22*a13*b32*c31*a21+b11*b22*a13*b31*c22*a31+b11*b22*c13*a32*b21*a31+b11*b22*c13*a32*b31*a21-2*b11*b22*c13*a31*b31*a22-2*b11*b22*a23*c32*b31*a11+2*b11*b22*a23*b32*c31*a11+2*b11*b22*b23*a32*c11*a31-b11*b22*b33*a31*c11*a22-b11*b22*b33*a31*c21*a12-b11*b22*b33*a21*c11*a32-b11*b22*b33*a21*c31*a12+2*b11*b22*b33*a11*c21*a32+2*b11*b22*b33*a11*c31*a22+b11*b22*c33*a21*b31*a12+b11*b22*c33*a11*b21*a32-4*b11*b22*b23*a32*c31*a11+b11*b23*c32*a11*b21*a32-b11*b23*b32*a31*c11*a22-b11*b23*b32*a31*c21*a12-b11*b23*b32*a21*c11*a32+2*b11*b23*b32*a11*c21*a32+2*b11*b23*b32*a11*c31*a22+b11*b23*b31*a32*c12*a21+b11*b23*b31*a32*c22*a11+b11*b23*b31*a12*c22*a31+b11*b23*a31*c12*b21*a32-2*b11*b31*a13*b22*c21*a32+b11*b31*a13*c21*b32*a22-2*b11*b31*a23*b12*c31*a22+b11*b31*a23*c11*b22*a32-2*b11*b31*a23*c11*b32*a22+b11*b31*a23*b22*c31*a12+b11*b31*a23*c21*b32*a12+b11*b31*b23*a22*c31*a12-2*b11*b31*a33*b22*c21*a12+b11*b31*a33*c21*b12*a22+b11*b32*a13*c22*b21*a31-2*b11*b32*a13*c22*b31*a21+b11*b32*a13*b21*c32*a21-2*b11*b32*c13*a21*b21*a32+b11*b32*c13*a22*b31*a21+b11*b32*c13*a22*b21*a31+b11*b32*a23*c12*b21*a31-2*b11*b32*c23*a21*b31*a12+b11*b32*c23*a11*b31*a22+2*b11*b32*b33*a21*c21*a12+b11*b32*c33*a22*b21*a11+b11*b33*c22*a31*b21*a12+b11*b33*c22*a11*b31*a22-2*b11*b33*b21*a32*c12*a21+b11*b33*b21*a22*c12*a31+b11*b33*b21*a22*c32*a11+b11*b33*b21*a12*c32*a21-2*b12*b21*a13*c32*b31*a21-b12*b33*a21*b11*c22*a31+2*b12*b33*a11*c22*b21*a31+2*b12*b13*a31*c22*b31*a21+2*b12*b21*a13*b32*c31*a21+2*b12*b21*b13*a32*c21*a31+2*b12*b21*b13*a31*c31*a22+b12*b21*c13*a32*b31*a21+b12*b21*c13*a31*b31*a22-b12*b21*a23*b32*c31*a11+b12*b21*a23*b31*c12*a31-b12*b21*b23*a31*c31*a12+b12*b21*c23*a32*b31*a11-2*b12*b21*c23*a31*b31*a12+2*b12*b21*a33*c11*b32*a21+2*b12*b21*a33*b22*c31*a11+b21*a23*c31*b12^2*a31+b21*a33*b12^2*c21*a31-2*b21*a33*b12^2*c31*a21-2*b31*a23*b12^2*c21*a31+2*b13*c32*a31*b21^2*a12-b13*a31*c12*b21^2*a32+b13*b32*c12*b31*a21^2+b13*b32*b11*c32*a21^2-b21^2*a13*b32*c11*a32-b33*a11*b21^2*c32*a12-b21*b31*b23*c31*a12^2+b21*a13*c21*b32^2*a11+b21*a23*c11*b32^2*a11-2*b22*b23*c12*b11*a31^2-2*b22*b23*c32*b31*a11^2-b22*a13*c22*b31^2*a11-b22*c13*a21*b31^2*a12+2*b22*a23*c12*b31^2*a11-b22*c23*a12*b31^2*a11+b22*b32*c23*a11^2*b31+b22^2*c13*a31*b31*a11+b22^2*c33*a11*b11*a31-2*b31*a13*c11*b22^2*a31+2*b12*b31*b33*a22*c21*a11-b12*b31*b33*a22*c11*a21-b12*b32*c13*a21*b21*a31-b12*b32*c23*a21*b31*a11-b12*b33*a21*c12*b21*a31-b12*b33*a11*b21*c32*a21-2*b13*b21*c32*a21*b31*a12+b13*b21*c32*a11*b31*a22-b13*b21*b32*a31*c11*a22-b13*b21*b32*a31*c21*a12+2*b13*b21*b32*a21*c11*a32+2*b13*b21*b32*a21*c31*a12+2*b13*b21*c31*a32*b22*a11-b13*b21*c31*a12*b22*a31+b13*b21*b31*a22*c12*a31-2*b13*b21*b31*a12*c22*a31-b13*b21*a31*c11*b22*a32+2*b13*b31*b22*a31*c11*a22-b13*b31*b22*a21*c11*a32-b13*b31*b22*a21*c31*a12-b13*b31*b22*a11*c21*a32-b13*b31*b22*a11*c31*a22+2*b13*b31*c21*a22*b32*a11-b13*b31*c21*a12*b32*a21-b13*b32*a21*c12*b21*a31+2*b13*b32*a11*c22*b21*a31-b13*b32*a11*c22*b31*a21-b13*b32*a11*b21*c32*a21-4*b21*b32*b33*a12*c11*a21+b21*b22*a13*c32*b31*a11-b21*b22*a13*b32*c31*a11+b21*b22*a13*b31*c12*a31-2*b21*b22*c13*a32*b31*a11-2*b21*b22*a33*c12*b31*a11-b21*b22*a33*c11*b32*a11+2*b21*b22*b33*a12*c11*a31-b21*b22*b33*a12*c31*a11-b21*b22*b33*a11*c11*a32+b21*b22*c33*a12*b31*a11+b21*b23*a31*c12*b31*a12+2*b21*b23*a31*c11*b32*a12-b21*b23*a11*b32*c11*a32-b21*b23*a11*b32*c31*a12-2*b21*b23*a11*b31*c12*a32+b21*b31*a13*c11*b22*a32+b21*b31*a13*c11*b32*a22-2*b21*b31*a13*b22*c31*a12-2*b21*b31*a13*c21*b32*a12-2*b21*b31*b13*a32*c11*a22+b21*b31*b13*a22*c31*a12-2*b21*b31*a23*b12*c11*a32+b21*b31*a23*c11*b32*a12+b21*b31*b23*a12*c11*a32-2*b21*b31*a33*b12*c11*a22+b21*b31*a33*b12*c21*a12+b21*b31*b33*a12*c11*a22+b21*b32*c13*a21*b31*a12-2*b21*b32*c13*a11*b31*a22+b21*b32*c23*a12*b31*a11+2*b21*b32*b33*a12*c21*a11+2*b21*b32*b33*a11*c11*a22+b21*b33*c12*a21*b31*a12-2*b21*b33*c12*a11*b31*a22+2*b32*b33*a21*c12*b21*a11+2*b22*b23*a31*c12*b31*a11+2*b22*b23*a31*b11*c32*a11+2*b22*b31*b33*a12*c11*a21+2*b22*b31*a13*c11*b32*a21-b22*b31*a23*c11*b32*a11+2*b22*b31*b23*a11*c11*a32-4*b22*b31*b23*a12*c11*a31+2*b22*b32*c13*a21*b11*a31-b22*b32*c13*a21*b31*a11-b22*b32*c23*a11*b11*a31+2*b22*b33*a21*c12*b11*a31-b22*b33*a21*c12*b31*a11-b22*b33*a21*b11*c32*a11-b22*b33*a11*b11*c22*a31-b22*b33*a11*c12*b21*a31-b23*b31*c11*a22*b32*a11+2*b23*b31*c11*a12*b32*a21-b23*b32*a21*c12*b31*a11-b23*b32*a21*b11*c32*a11-b23*b32*a11*b11*c22*a31-b23*b32*a11*c12*b21*a31,b13^2*c21*c33*b31*a22-2*b13^2*c21*c33*b22*a31-b13*b23*c13*b31*c22*a31+b11*b21*c13*a33*c22*b33-b31*b23*c13*b33*c11*a22-2*b12*b21*c33*b33*c11*a23+b12*b23*c11*c33*b31*a23-2*b32*b11*c13*b33*c21*a23-2*b31*b11*c13*a23*c22*b33-b22*b23*b31*a31*c13^2+2*b13*b21*c13*b33*c21*a32+b32*b11*c23*b33*c11*a23-2*b23*b11*c31*a13*b32*c23-2*b13*b21*c22*c13*b31*a33+b32*c21*b13^2*c31*a23+b12*b13*c21*c33*b21*a33+b22*c21*b13^2*c31*a33+b13^2*c31*c23*b22*a31+b21*b33*c13*c23*b31*a12-b11*b23*c23*b33*c31*a12-2*b23*b11*c32*c23*b31*a13+b11*b23*c13*b31*a32*c23+b13*b22*c11*c23*b31*a33-2*b22*b11*c33*b33*c21*a13-2*b11*c23*b33^2*c11*a22-b23*c23*c33*b11^2*a32-b31*b13*c13*c22*a21*b33-b33*c22*c23*b11^2*a33+b22*c33*b13^2*c31*a21+b31*b12*c23*b33*c11*a23-b31*b13*c13*c21*a22*b33+2*b13*b31*c11*a33*c22*b23+2*b11*b23*c23*b33*c12*a31+b33*b22*c11*c13*b31*a23-b21*b23*c11*a13*c32*b33-b11*b33*c23^2*b32*a11+b21*b11*c23*a13*c32*b33-b22*b23*c33*c11*a11*b33+b31*b21*c13*a13*c22*b33+2*b31*b23*c13*b33*c21*a12+b13*b21*c22*c33*b31*a13+b11*b33*c13*c23*b31*a22+2*b11*b13*c31*a23*c32*b23-2*b13*b21*c13*c33*b22*a31-b13*b21*c12*b23*c31*a33+b13*b21*c32*c23*b31*a13+b11*b23*c31*a23*b32*c13-b33*c23*c33*b11^2*a22+b31*c12*b23^2*c31*a13-b11^2*c23*a23*c32*b33+2*b11*b33*c23^2*b12*a31-b11*b33*c23^2*b31*a12+2*b11*b13*c23*b33*c31*a22+2*b11*b13*c33*b23*c22*a31-2*b31*b22*c23*b33*c11*a13-2*b11*b22*c33*b33*c11*a23+2*b31*b23*c13*b33*c22*a11+b12*b33*c23*c33*b21*a11+b12*b23*c13*b31*a31*c23+b33*b21*c12*c13*b31*a23+b22*b23*c13*c33*b31*a11+b11*b23*c32*c13*b31*a23-b23*b31*c12*b33*c21*a13+b11*b13*c21*a33*b22*c33-b11*b13*c23*b33*c21*a32+b32*c11*b23^2*c31*a13+b11*b13*c22*c33*b21*a33-2*b11*b21*c33*a23*c12*b33-b21*b23*c13*b33*c12*a31-b21*b13*c23*b33*c32*a11-2*b33*b11*c21*a33*b12*c23-b12*b23*c13*b33*c21*a31+b23*b11*c22*c33*b31*a13+b12*b13*c31*c23*b31*a23+b12*b21*c23*b33*c11*a33+b21*b33*c13*c23*b32*a11+b13*b21*c13*b31*a32*c23+b12*b33*c13*b21*a21*c33+b32*c23*b13^2*c21*a31-b11*b13*c21*a33*c32*b23+b11*c12*b33^2*c21*a23-b12*b13*c21*b23*c31*a33+b21*c33*b13^2*c31*a22+2*b13*b21*c33^2*b22*a11-b21^2*c13*a13*c32*b33-2*b11*b33*c13*c23*b21*a32+2*b13*b22*c11*b33*c31*a23-b12*b13*b21*a21*c33^2-b32*b13*c13*c21*a21*b33-b13*c22*c23*b31^2*a13+b21*c13*b33^2*c12*a21-b13*c32*c33*b21^2*a13-b13*b31*c22*b23*c31*a13+b11*b13*c23*c33*b22*a31-b22*b13*c13*c31*a31*b23+4*b23*b31*c11*a13*b32*c23+2*b13*b21*c12*b33*c31*a23+2*b11*b23*c33*b33*c11*a22-2*b23*b31*c13*c23*b32*a11-b13*c12*c33*b21^2*a33+b11*c11*a33*c32*b23^2-b21*b23*c12*b33*c31*a13+b33*b11*c22*c23*b31*a13+b11*b13*c23*c33*b32*a21-b12*b13*c33*c21*a21*b33-2*b21*c31*a23*c32*b13^2-b23*b32*c11*b33*c21*a13+b13^2*c22*c33*b31*a21-b23*b13*c22*c33*b31*a11+b22*b11*c33*b23*c11*a33-b11*b13*c33*c21*a22*b33-2*b12*c23*b33^2*c11*a21+b12*c23*b33^2*c21*a11+b11*b23*c13*c33*b21*a32-b11*b23*c33*b33*c22*a11-b13*b22*c11*b33*c21*a33-b23*b13*c21*c33*b32*a11+2*b32*b23*c13*b33*c21*a11-b31*b23*c13*b33*c12*a21+b32*b21*c13*b33*c21*a13+b13*b21*c12*c33*b31*a23+2*b11*b13*c21*a33*c22*b33-b12*b13*c33*b23*c31*a21+b12*b13*b23*c31^2*a23+b12*c33*b23^2*c31*a11-2*b13*b21*c23*c33*b32*a11-b11*b23*c13*b33*c22*a31+2*b11*b13*c23*b33*c32*a21-b11*b13*c22*b33*c31*a23+b11*b23*c23*c33*b31*a12-2*b31*c11*a33*c12*b23^2-2*b22*b23*c11*c33*b31*a13+2*b12*b13*c33*b23*c21*a31+b11*b23*c12*c33*b31*a23-2*b12*b23*c11*c23*b31*a33+b23*b21*c11*a33*b32*c13-b11^2*c33*a33*c22*b23+b13*b22*c13*c33*b31*a21-2*b13*b22*c21*c13*b31*a33+b21*b23*c32*c13*b31*a13-b13*b31*c21*a13*c32*b23+2*b32*b13*c23*b33*c11*a21+b11*c12*b23^2*c31*a33-b13*b21*c33*b33*c11*a22+b13*b32*b33*c21^2*a13+2*b11*b23*c22*b33*c31*a13+2*b13*b21*c13*b33*c22*a31-2*b11*b23*c12*c23*b31*a33+2*b11*b23*c33^2*b12*a21+b11*c33*b23^2*c31*a12-2*b13*b31*c11*a23*b32*c23-b13*b22*c13*b33*c31*a21-2*b12*b23*c13*c33*b31*a21+2*b11*b23*c23*b33*c11*a32+b13*b21*c11*a33*b32*c23-b13*b22*c33*b33*c11*a21-2*b11*b33*c13*c23*b22*a31+b23^2*c12*c33*b31*a11+b31*c11*a13*c32*b23^2-2*b23*b11*c31*a23*b12*c33-b12*b13*c23*b33*c21*a31+b11*b33*c13*c23*b32*a21-b11*b23*c13*b33*c31*a22+2*b13*b31*c23^2*b32*a11-b13*c13*c23*b31^2*a22-2*b21*b23*c12*c33*b31*a13-b11*b13*b31*a32*c23^2-b11*b13*b32*a31*c23^2-b13*b32*c11*b23*c31*a23-b11*b13*c33*c22*a21*b33-b31*b13*c23*b33*c21*a12-b23*b31*c11*a13*c22*b33+b31*c23*b13^2*c22*a31+b31*c23*b13^2*c21*a32+b23*c33^2*b11^2*a22+b33*c23^2*b11^2*a32-b12*b23^2*c31^2*a13-b12*b33^2*c21^2*a13-b32*b23^2*c11^2*a33+b23*c13^2*b31^2*a22+b33*c13^2*b21^2*a32-b22*b33^2*c11^2*a23-b22*b13^2*c31^2*a23-b32*b13^2*c21^2*a33+b13*c23^2*b31^2*a12+b13*c33^2*b21^2*a12-2*b23^2*c31*c13*b32*a11-2*b23^2*c31*c13*b31*a12-2*b23^2*c32*c13*b31*a11+b23^2*c11*c33*b31*a12+b23^2*c11*c33*b32*a11-b23*c32*c33*b11^2*a23-b23*c22*c13*b31^2*a13+2*b23*c12*c23*b31^2*a13-b23*c12*c13*b31^2*a23-b23*c13*c23*b31^2*a12+2*b23*b31*c13^2*b32*a21+b23*b32*b33*c11^2*a23+2*b11^2*c33*a23*c22*b33+b11*c23*b33^2*c21*a12+b11*c13*c21*a22*b33^2+b11*c13*c22*a21*b33^2-2*b11*c21*a13*c22*b33^2-b11*b13*b21*a22*c33^2-b11*b13*b22*a21*c33^2-b11*b23*c33^2*b21*a12-b11*b23*c33^2*b22*a11-2*b11*c33*b23^2*c11*a32+b11*c33*b23^2*c32*a11-2*b11*c33*b23^2*c12*a31-2*b11*c31*a13*c32*b23^2+b11*c13*c32*a31*b23^2+b11*c13*c31*a32*b23^2+b11*c11*a23*c22*b33^2+b11*c23*b33^2*c22*a11-2*b11*c23*b33^2*c12*a21-b33*c12*c13*b21^2*a33-2*b13^2*c22*c33*b21*a31-2*b13^2*c31*c23*b32*a21-2*b13^2*c31*c23*b31*a22+b13^2*c31*c23*b21*a32+b13^2*c32*c23*b21*a31-2*b13^2*c32*c23*b31*a21-2*b13^2*c21*c33*b21*a32+b13^2*c21*c33*b32*a21+b31*c22*b13^2*c31*a23+b31*c21*a23*c32*b13^2-2*b31*c21*a33*c22*b13^2+b21*c21*a33*c32*b13^2+b21*c22*b13^2*c31*a33+2*b13*c32*c13*b21^2*a33-b13*c13*c33*b21^2*a32+b13*b22*b23*c31^2*a13-b13*c12*c23*b31^2*a23+2*b13*c22*c13*b31^2*a23+2*b11^2*c23*a33*c32*b23+b31*c13*b23^2*c11*a32+b31*c13*b23^2*c12*a31+b12*c11*b33^2*c21*a23-b12*b33*c23^2*b31*a11+b12*c13*c21*a21*b33^2+b21*c33*b13^2*c32*a21-b21*b23*b31*a32*c13^2-b21*b23*b32*a31*c13^2+b32*c13*b23^2*c11*a31+b12*b13*b33*c21^2*a33-b12*b13*b31*a31*c23^2-2*b12*c33*b23^2*c11*a31+b12*c13*c31*a31*b23^2+b12*c11*b23^2*c31*a33-b12*b23*c33^2*b21*a11-2*b21*c11*a23*c12*b33^2-b33*c13*c33*b21^2*a12+2*b21^2*c33*a13*c12*b33+b21*c23*c11*a12*b33^2+b21*c23*c12*a11*b33^2-2*b21*c13*b33^2*c21*a12-2*b21*c13*b33^2*c22*a11+b21*c11*a13*c22*b33^2+b21*c12*b33^2*c21*a13+b21*c13*b33^2*c11*a22-b21*b33*c13^2*b31*a22-b21*b33*c13^2*b32*a21+2*b21*b33*c13^2*b22*a31+b22*b23*b33*c11^2*a33+b22*c23*c11*a11*b33^2+b22*c11*b33^2*c21*a13+b22*c13*b33^2*c11*a21-2*b22*c13*b33^2*c21*a11-b22*b33*c13^2*b31*a21-b11*b13*c33*b23*c32*a21-b11*b13*c33*b23*c31*a22+2*b11*b13*c33*b23*c21*a32+b11*b13*c23*c33*b31*a22-b11*b13*c23*b33*c22*a31-b11*b13*c23*c32*a31*b23+b11*b13*c31*a23*b32*c23-2*b11*b13*c31*a33*b22*c23+b11*b13*c32*c23*b31*a23-2*b11*b13*c32*c23*b21*a33+b33*b11*c21*a13*b32*c23+b33*b12*c21*c23*b31*a13-b32*b13*c23*b33*c21*a11-2*b32*b21*c23*b33*c11*a13+2*b31*b13*c23*b33*c12*a21-b32*b23*c23*c11*a11*b33-b32*b23*c13*b33*c11*a21+b12*b13*c23*c33*b31*a21-2*b12*b13*c31*c23*b21*a33-2*b12*b33*c13*c23*b21*a31+b12*b33*c13*c23*b31*a21+b12*b21*c13*b33*c31*a23+b12*b21*c13*b33*c21*a33+2*b12*b23*c23*b33*c11*a31-b12*b23*c23*b33*c31*a11+b12*b23*c23*c33*b31*a11+2*b12*b23*c33*b33*c11*a21-b12*b23*c33*b33*c21*a11-b12*b23*c11*b33*c21*a33-b13*b22*c21*b33*c31*a13-2*b13*b22*c31*c13*b31*a23+b13*b22*c31*c23*b31*a13+b13*b12*c21*c23*b31*a33+b13*b12*c31*c33*b21*a23-b11*b23*c33*b33*c21*a12+2*b11*b23*c33*b33*c12*a21-2*b11*b13*c22*c33*b31*a23-b11*b13*c23*c31*a32*b23+b11*b13*c23*c33*b21*a32+b11*b21*c23*a33*c12*b33+b11*b21*c13*a23*c32*b33-b12*b13*c21*b33*c31*a23-2*b12*b13*c21*c33*b31*a23-b12*b13*c23*c31*a31*b23+2*b12*b13*c23*b33*c31*a21+b12*b13*c23*c33*b21*a31-b13*b21*c13*b33*c31*a22+b13*b21*c13*c33*b31*a22+b13*b21*c13*c33*b32*a21-b13*b21*c13*b33*c32*a21+b13*b21*c13*b32*a31*c23-b13*b21*c21*a13*c32*b33+b13*b21*c21*a13*b32*c33-2*b13*b21*c21*a33*b32*c13-b13*b21*c22*b33*c31*a13+2*b13*b21*c11*a23*c32*b33+b13*b21*c11*a23*b32*c33-b13*b21*c11*a33*c32*b23-b13*b21*c11*a33*c22*b33-2*b13*b21*c11*a33*b22*c33+b13*b21*c12*c23*b31*a33-b13*b21*c12*b33*c21*a33+2*b13*b23*c31*c13*b32*a21+2*b13*b23*c32*c13*b31*a21-b13*b23*c21*b32*a31*c13+2*b13*b23*c31*c13*b31*a22-b13*b23*c11*c33*b31*a22+b33*b21*c11*a23*b32*c13-2*b33*b21*c11*a33*b22*c13+2*b31*b13*c23*b33*c11*a22-2*b31*b21*c23*a13*c12*b33+b31*b22*c13*b33*c21*a13-b31*b23*c23*c11*a12*b33-b31*b23*c23*c12*a11*b33-b31*b13*c23*b33*c22*a11-b22*b23*c11*b33*c31*a13-b22*b23*c13*b33*c11*a31+2*b22*b23*c13*b33*c31*a11+b22*b11*c23*b33*c31*a13-2*b22*b11*c13*b23*c31*a33-b22*b13*c23*b33*c31*a11+2*b22*b13*c33*b33*c21*a11-b22*b13*c33*b23*c31*a11+2*b22*b13*c33*b23*c11*a31+b22*b23*c31*c13*b31*a13+b22*b33*c13*c23*b31*a11-2*b23*b31*c21*a13*b32*c13+b23*b12*c21*c33*b31*a13-2*b23*b12*c31*c23*b31*a13+b23*b12*c31*c33*b21*a13+2*b23*b13*c32*c23*b31*a11+2*b23*b13*c31*c23*b31*a12+2*b23*b13*c31*c23*b32*a11+b13*b11*c31*a23*b22*c33+b13*b11*c32*c33*b21*a23+b13*b11*c21*a33*b32*c23+b13*b11*c22*c23*b31*a33-b13*b32*c11*b33*c21*a23-b13*b31*c12*b33*c21*a23-2*b13*b31*c13*c23*b32*a21-2*b13*b31*c21*a13*b32*c23+2*b13*b31*c21*a13*c22*b33+4*b13*b31*c21*a23*b32*c13+2*b13*b32*c11*b23*c21*a33+2*b13*b21*c31*a13*c32*b23+b13*b21*c31*a13*b32*c23-2*b13*b21*c31*a13*b22*c33-2*b13*b21*c31*a23*b32*c13-b23*b13*c21*c33*b31*a12+b23*b11*c21*a13*b32*c33-b11*b23*c23*b33*c32*a11+b11*b23*c23*c33*b32*a11-2*b11*b23*c13*c33*b31*a22+b11*b23*c13*c33*b22*a31-b11*b23*c13*b33*c21*a32-2*b11*b23*c13*c33*b32*a21-b11*b23*c13*b33*c32*a21+b11*b23*c13*b32*a31*c23+2*b11*b23*c21*a13*c32*b33+b11*b23*c21*a33*b32*c13+b11*b23*c22*c13*b31*a33+b11*b22*c23*b33*c11*a33+b11*b22*c13*b33*c31*a23+b11*b22*c13*b33*c21*a33-2*b23*b31*c11*a23*b32*c13+2*b23*b31*c11*a23*c12*b33+b31*b11*c23*a23*c12*b33-2*b31*b12*c13*b33*c21*a23+b23*b21*c12*c13*b31*a33+b23*b22*c11*c13*b31*a33-b11*b13*c21*a23*c32*b33-2*b11*b13*c21*a23*b32*c33-b11*b13*c22*b23*c31*a33+b11*b33*c23*c33*b21*a12+b11*b33*c13*b21*a22*c33+b11*b33*c13*b22*a21*c33+b11*b33*c23*c33*b22*a11-2*b11*b33*c23*c33*b12*a21-b11*b23*c11*a23*c32*b33+b11*b23*c11*a23*b32*c33-2*b11*b23*c11*a33*b32*c23-b11*b23*c11*a33*c22*b33-b11*b23*c12*b33*c31*a23-b11*b23*c12*b33*c21*a33-2*b11*b23*c23*c33*b12*a31+b23*b11*c32*c33*b21*a13+b23*b11*c31*a13*b22*c33-b21*b13*c13*c32*a31*b23+b13*b22*c21*c33*b31*a13-b13*b22*c11*b23*c31*a33-b21*b13*c33*b23*c31*a12+2*b21*b13*c33*b33*c21*a12+2*b21*b13*c33*b23*c11*a32-b21*b13*c33*b23*c32*a11+2*b21*b13*c33*b23*c12*a31+2*b21*b13*c33*b33*c22*a11-b21*b13*c13*c31*a32*b23-2*b21*b22*c13*b33*c31*a13+4*b21*b22*c33*b33*c11*a13-b21*b23*c33*c11*a12*b33-b21*b23*c33*c12*a11*b33-b21*b13*c23*b33*c31*a12-b12*b23*c13*b33*c31*a21+b12*b23*c13*c33*b21*a31+b12*b23*c21*c13*b31*a33-b12*b23*c11*b33*c31*a23+2*b12*b23*c21*b33*c31*a13+b12*b23*c31*c13*b31*a23-b13*b21*c33*b33*c12*a21+4*b13*b21*c31*a33*b22*c13-2*b13*b21*c32*c13*b31*a23-b13*b21*c23*b33*c11*a32-2*b13*b21*c23*c33*b31*a12-b13*b21*c23*b33*c12*a31-b13*b32*c21*b23*c31*a13-b13*b22*c23*b33*c11*a31-2*b13*b22*c23*c33*b31*a11+b13*b22*c11*c33*b31*a23+b13*b22*c13*b31*a31*c23+2*b13*b22*c13*b33*c21*a31-2*b21*b23*c11*a13*b32*c33+2*b21*b23*c11*a33*c12*b33-b21*b23*c13*b33*c11*a32+b21*b23*c13*c33*b31*a12+2*b21*b23*c13*b33*c31*a12+2*b21*b23*c13*b33*c32*a11+b21*b23*c13*c33*b32*a11+b21*b23*c31*a13*b32*c13-2*b21*b11*c13*a33*c32*b23+b21*b12*c33*b23*c11*a33+b21*b12*c23*b33*c31*a13-2*b21*b12*c33*b33*c21*a13-2*b21*b12*c13*b23*c31*a33-b13*b23*c11*c33*b32*a21-b13*b23*c11*b32*a31*c23-b13*b23*c12*b31*a31*c23-b13*b23*c12*c33*b31*a21-b13*b23*c21*b31*a32*c13-b13*b23*c11*b31*a32*c23-b13*b31*c11*a23*c32*b23-b13*b31*c11*a23*c22*b33+2*b13*b31*c12*b23*c21*a33-b13*b31*c12*b23*c31*a23-2*b21*b11*c33*a13*c22*b33+b21*b11*c33*a33*c12*b23-2*b21*b33*c13*c33*b22*a11+4*b11*b12*c23*b23*c31*a33-2*b11*b12*c23*b33*c31*a23-2*b11*b12*c33*b23*c21*a33+4*b11*b12*c33*b33*c21*a23,b13^2*a31*c22*b31*a21+b13^2*a31*b21*c32*a21-b21^2*a13*c33*b32*a11-b21^2*b13*c31*a32*a13+2*b11*b13*b23*a32*c31*a21-2*b11*b12*c23*a33*b31*a21+2*b22*b31*b23*a13*c31*a11+2*b11*b23*a33*c21*b32*a11-b23*b31*a13*c21*b32*a11-2*b11*b21*a33*c13*b32*a21+b11*b33*c23*a11*b31*a22+b11*b31*b23*a23*c11*a32+b23*b32*c23*a11^2*b31+2*b21^2*b13*a33*c11*a32+b11*b33*c23*a31*b21*a12-2*b11*b21*a13*a23*c31*b32+2*b11^2*a33*c22*a21*b33-b23*c13*a21*b31^2*a12+b11*b31*a23*a33*b22*c11-b13*b21*a13*b32*c21*a31+b22*b33*c23*a11^2*b31+2*b11*b12*b33*a23*c21*a31+b11*b21*a13*a33*b32*c21+b11*b31*a13*a23*c31*b22-b23*c23*a12*b31^2*a11-b11*b31*a23^2*c31*b12+b11*b31*a23*c23*b32*a11-b11^2*a23*b33*c22*a31+b11*b13*c33*a22*b31*a21-b11*b13*b33*a22*c31*a21-b11*b13*b23*a31*c31*a22+b11*b22*c33*a13*b31*a21-2*b11*b13*c33*a22*b21*a31-b11^2*b23*c31*a32*a23-2*b11*b23*c33*a11*b31*a22+2*b11^2*b23*a33*c21*a32+b23^2*a31*b11*c32*a11-b13*a33*b21^2*c32*a11+2*b13*c33*a31*b21^2*a12+b11*b12*c33*a23*b31*a21+b21*b22*c13*b31*a31*a13+b21*b31*a13*b33*c22*a11+b12*b33*c33*a21^2*b11-b13*c13*a32*b21^2*a31+2*b11^2*a23*c33*b22*a31-b11*b13*a33*b22*c21*a31-b11*b23*a23*b32*c11*a31+b11*b21*a13*a33*c31*b22-b22*b33*c13*a21*b31*a11+b11*b21*b13*c31*a32*a23+2*b13*b31*b33*a22*c21*a11+b11*b33*c13*a22*b21*a31-b12*c13*a23*b31^2*a21+2*b12*c23*a13*b31^2*a21-b11^2*a23*c33*b32*a21+2*b21*b32*b33*c11*a11*a23+b21*b31*b13*a13*c31*a22-2*b32*b33*c13*a21^2*b11-2*b32*b33*c23*a11^2*b21+b11*b21*a23*c33*b32*a11+b11*b31*b23*a23*c31*a12+2*b12*b23*c33*a21*b31*a11-b11^2*a33*b23*c32*a21+b11*b21*a33*c13*b22*a31-b11^2*a23*b32*a31*c23+b13*b32*c33*a21^2*b11+b13*b33*b11*c32*a21^2-b13*a23*c22*b31^2*a11+2*b13*c23*a21*b31^2*a12+2*b12*b31*b33*a23*c21*a11-b11*b13*b23*a32*c21*a31-2*b11*b13*c23*a32*b31*a21+b11*b23*a33*c22*b31*a11+2*b12*b21*b33*a33*c11*a21-b13*b21*a33*c21*b32*a11-b12*b31*b33*c21*a21*a13+2*b13*b21*b23*a32*c31*a11+2*b33*c13*a11*b21^2*a32+b31*b23^2*a11*c11*a32-2*b21*b31*a23*c12*a11*b33+b11*b23*a13*c32*b31*a21-b11^2*b33*c21*a22*a33+b11*b23*c23*a31*b31*a12-2*b11*b21*b33*a13*c31*a22+b31*b13^2*a22*c31*a21-b21*b23*a33*c11*b32*a11+b21*b31*b13*a13*c21*a32+b11*b31*a23*c13*b32*a21+2*b11*b22*b23*c31*a31*a13+2*b13*b21*a33*c11*b32*a21+b12*b21*c13*b31*a31*a23+b11*b31*a23*a33*c21*b12+b13*b23*c12*b21*a31^2-b22*b33*c33*a11*b11*a21-b13*b21*a33*c11*b22*a31+2*b11^2*b33*a23*c31*a22+b11*b23*c23*a32*b31*a11+b11*b23*c33*a21*b31*a12-2*b22*b23*c13*a31^2*b11-b13*a33*c12*b21^2*a31+2*b23*b33*a21*c12*b11*a31-b13*c33*a11*b21^2*a32-b13*b21*b33*a31*c21*a12+2*b11^2*a33*c23*b32*a21-b11^2*a33*b23*c22*a31+b11*b23*c13*a32*b21*a31-b21^2*a13*b33*c32*a11-b21^2*a13*b33*c12*a31+2*b21^2*a33*c13*b32*a11-b13*b31*a13*c21*b32*a21+b11*b31*a23*b33*c22*a11+2*b22*c13*a23*b31^2*a11-b13*b33*a21*b11*c22*a31+2*b31^2*b13*a23*c11*a22-4*b12*b21*b13*a33*c31*a21+b33^2*a21*b11*c22*a11-b21*b22*b33*a13*c31*a11+b11*b23^2*a31*c31*a12-2*b13*b21*a13*b31*c22*a31+b21*b31*b33*c11*a12*a23+b11*b13*c23*a32*b21*a31+b21*b33^2*a12*c21*a11+b11*b21*a13*b33*c32*a21-b11^2*a23*a33*c31*b22+2*b13*a13*c32*b21^2*a31+b11*b21*b33*a33*c11*a22+b13*b21*c23*a32*b31*a11-b11*b22*b33*a13*c31*a21-b23*a13*c22*b31^2*a11-b11^2*b23*a33*c31*a22-b13*b32*c33*a21*b21*a11+b11*b23^2*a32*c11*a31+b11*b31*a23*b33*c12*a21+b23*b32*c33*a11^2*b21-b11^2*a23*a33*b32*c21+2*b33*c23*a21*b11^2*a32-b23*b33*a21*b11*c32*a11-b11*b23*a13*b32*c21*a31-2*b21*b31*b13*a23*c11*a32-b31^2*b23*c11*a12*a23-2*b11*b31*a13*a33*c21*b22+2*b23*a23*c12*b31^2*a11-b31^2*b13*c21*a22*a13-b31^2*b13*a23*c21*a12-b23*c33*a21*b11^2*a32-b33*c23*a31*b11^2*a22+b21*b31*b23*a13*c11*a32-b11*b12*b23*c31*a31*a23-b13*b21*b33*a11*c21*a32-2*b11*b23^2*a32*c31*a11-2*b11*b23*a23*b31*c12*a31+2*b13*b21*b33*a21*c11*a32-2*b11*b22*c13*b31*a31*a23-b21^2*a13*a33*b32*c11-b21^2*a13*a33*c31*b12+b23*b33*b21*c32*a11^2+b12*b21*c13*a33*b31*a21+2*b11^2*a23*c32*a31*b23-b11^2*a33*c23*b22*a31-b23*b32*c23*a11*b11*a31+b23^2*a31*c12*b31*a11-b21*b23*a13*b32*c31*a11+2*b22*b31*b23*c11*a11*a33+b11*b22*c23*b31*a31*a13+b11*b13*a33*b21*c32*a21-b13*b33*a21*c12*b21*a31-b23*b33*a11*c12*b21*a31+b11*b21*b23*c31*a32*a13+b11*b21*a33*b23*c12*a31-b13*b32*c23*a21*b31*a11-b13*b23*a31*b11*c32*a21-b13*b22*c33*a11*b21*a31+b23*b33*c22*b31*a11^2-b11*b21*a33^2*b22*c11+b11*b12*c23*a33*b21*a31+b11*b31*b13*c21*a22*a33+2*b23*c13*a11*b31^2*a22-2*b21*b13^2*a32*c31*a21-b21^2*b33*a13*c11*a32-b21^2*b33*c11*a12*a33-b11*b21*a33^2*c21*b12-b11^2*a23*b33*c32*a21+2*b13*b22*c33*a21*b31*a11-2*b12*b13*c23*a31^2*b21+b11*b23*a33*c12*b31*a21+2*b23*b32*c13*a21*b11*a31+b21*b13^2*a31*c31*a22+b31*b13^2*a21*c21*a32+b13*b33*c12*b31*a21^2+b11^2*a23^2*c31*b32+b11^2*a33^2*c21*b22-b13^2*c32*b31*a21^2-b13^2*c22*b21*a31^2+b21^2*a13^2*c31*b32+b21^2*a33^2*c11*b12-b23^2*c12*b11*a31^2-b23^2*c32*b31*a11^2-b33^2*c22*b21*a11^2-b33^2*c12*b11*a21^2+b31^2*a13^2*c21*b22+b31^2*a23^2*c11*b12-b11^2*a33*b22*a21*c33-b11^2*b33*a23*c21*a32-b23*c23*a32*b11^2*a31+2*b23*c33*a31*b11^2*a22-b33*c33*a22*b11^2*a21-b11*b31*a23^2*b32*c11+b11*b33^2*a21*c21*a12-2*b11*b33^2*a22*c21*a11+b11*b33^2*a22*c11*a21-2*b12*b13*c33*a21^2*b31-b12*c13*a33*b21^2*a31+2*b12*c33*a13*b21^2*a31-b12*c33*a33*b21^2*a11+b12*b23*c13*a31^2*b21+b12*b23*c23*a31^2*b11-b12*c23*a23*b31^2*a11+b12*b33*c13*a21^2*b31+b13*b22*c13*a31^2*b21+b13*b22*c23*a31^2*b11+b13*b23*b11*c22*a31^2+2*b13*a13*c22*b31^2*a21-b13*c13*a22*b31^2*a21-b13*a23*c12*b31^2*a21-b13*c23*a11*b31^2*a22+b13*b32*c13*a21^2*b31+b21*b13^2*a32*c21*a31-2*b31*b13^2*a22*c21*a31-b21*b31*a13^2*b32*c21-b21*b31*a13^2*c31*b22-2*b21*b33^2*a12*c11*a21+b21*b33^2*a11*c11*a22-b33*c13*a31*b21^2*a12-b33*c33*a12*b21^2*a11-b21^2*a13*b32*a31*c13-b21^2*b13*a33*c31*a12+2*b21^2*a33*c12*a11*b33+2*b21^2*b33*a13*c31*a12-2*b22*b23*c33*a11^2*b31-b22*c13*a13*b31^2*a21-b22*c23*a13*b31^2*a11+b22*b33*c33*a11^2*b21-b23*a13*c12*b31^2*a21-2*b11*b31*b23*a13*c21*a32+b11*b31*b23*a13*c31*a22-b11*b23*b33*a21*c11*a32-b11*b23*b33*a21*c31*a12+2*b11*b23*b33*a11*c21*a32+2*b11*b23*b33*a11*c31*a22-2*b11*b23*c33*a31*b21*a12+b11*b23*c33*a11*b21*a32+b11*b31*a13*a23*b32*c21-2*b11*b31*a13*c23*b32*a21-2*b11*b31*a13*c22*a21*b33+b11*b31*b13*a23*c21*a32-2*b11*b31*b13*a23*c31*a22-2*b31*b23^2*a12*c11*a31+b31*b23^2*a12*c31*a11-b31^2*a13*a23*c21*b12-b31^2*a13*a23*b22*c11+2*b31^2*b23*a13*c21*a12-b31^2*b23*a13*c11*a22+b33^2*a21*c12*b21*a11+b11*b12*c23*b31*a31*a23-b11*b12*b33*a23*c31*a21-b11*b12*b33*c21*a21*a33-2*b11*b12*c33*a23*b21*a31+b11*b12*c33*b21*a21*a33-2*b11*b13*a23*c32*b21*a31+b11*b13*a23*c32*b31*a21+2*b11*b13*a23*b32*c21*a31-b11*b13*a23*b32*c31*a21-b11*b13*a23*c31*b22*a31+b11*b13*a23*b31*c22*a31+b11*b13*c23*a31*b31*a22+b11*b13*a33*c22*b21*a31-2*b11*b13*a33*c22*b31*a21+2*b11*b13*a33*b22*c31*a21-b11*b13*a33*c21*b32*a21-b11*b13*b33*a21*c21*a32+2*b11*b13*b33*a22*c21*a31+b11*b13*c33*a21*b21*a32-2*b11*b21*a13*c32*a31*b23+b11*b21*a13*b32*a31*c23+b11*b21*a13*b33*c22*a31+b11*b21*a13*c33*b32*a21-2*b11*b21*a13*c33*b22*a31-2*b11*b21*b13*a33*c21*a32+b11*b21*b13*a33*c31*a22+b11*b21*a23*b32*a31*c13+b11*b21*a23*a33*c31*b12+b11*b21*a23*a33*b32*c11+b11*b21*a23*b33*c32*a11+b11*b21*a23*b33*c12*a31-2*b11*b21*b23*a33*c11*a32+b11*b21*b23*a33*c31*a12+b11*b21*a33*b23*c32*a11-2*b11*b21*a33*c23*b32*a11-2*b11*b21*a33*b33*c12*a21-2*b11*b21*a33*b33*c22*a11+b11*b21*a33*c33*b22*a11+b11*b21*b33*a13*c21*a32-2*b11*b21*b33*a23*c31*a12+b11*b21*b33*a23*c11*a32+b11*b22*c13*a33*b31*a21-4*b11*b22*b23*a33*c31*a11+2*b11*b22*b23*a33*c11*a31+b11*b22*c23*a33*b31*a11-b11*b22*b33*a13*c21*a31-b11*b22*b33*a23*c11*a31+2*b11*b22*b33*a23*c31*a11-b11*b22*b33*a33*c11*a21+b11*b21*b33*a33*c21*a12-b11*b12*b23*a33*c21*a31+2*b11*b12*b23*a33*c31*a21-2*b21*b31*b23*a13*c31*a12+b21*b31*b13*a23*c31*a12-2*b21*b31*b13*a33*c11*a22+b21*b31*b13*a33*c21*a12-2*b21*b31*a23*c13*b32*a11-2*b21*b31*a23*a33*c11*b12-b11*b23*b33*a31*c21*a12-b22*b31*b33*c11*a11*a23+2*b22*b33*c13*a21*b11*a31-b22*b33*c13*a11*b21*a31-b22*b33*c23*a11*b11*a31+2*b23*b31*b33*a12*c11*a21+2*b23*b31*a13*c11*b32*a21-b23*b31*a23*c11*b32*a11-b23*b31*b33*a12*c21*a11-b23*b31*b33*a11*c11*a22-b23*b32*c13*a21*b31*a11-b23*b32*c13*a11*b21*a31-b23*b32*c33*a11*b11*a21-b23*b33*a21*c12*b31*a11-b23*b33*a11*b11*c22*a31+2*b32*b33*c13*a21*b21*a11+2*b32*b33*c23*a11*b11*a21-2*b11*b31*b23*a33*c21*a12+b11*b31*b23*a33*c11*a22+b11*b31*b33*c21*a22*a13+b11*b31*b33*a23*c21*a12-2*b11*b31*b33*a23*c11*a22+2*b11*b32*b33*c21*a21*a13+2*b11*b32*b33*a23*c11*a21-4*b11*b32*b33*a23*c21*a11-2*b11*b33*c13*a21*b21*a32+b11*b33*c13*a22*b31*a21-2*b11*b33*c23*a21*b31*a12-2*b11*b33*c23*a11*b21*a32+b11*b33*c33*a21*b21*a12+b11*b33*c33*a22*b21*a11+2*b12*b13*c23*a31*b31*a21+2*b12*b13*c33*a21*b21*a31+2*b12*b21*b13*c31*a31*a23+2*b12*b21*b13*a33*c21*a31-b12*b21*b23*c31*a31*a13+2*b12*b21*b23*a33*c31*a11-b12*b21*b23*a33*c11*a31-2*b12*b21*c23*b31*a31*a13+b12*b21*c23*a33*b31*a11+2*b12*b21*b33*a13*c31*a21-b12*b21*b33*a13*c21*a31-b12*b21*b33*a23*c11*a31-b12*b21*b33*a23*c31*a11-b12*b21*b33*a33*c21*a11-2*b12*b21*c33*a13*b31*a21+b12*b21*c33*a23*b31*a11-b12*b23*c13*a31*b31*a21-b12*b23*c23*a31*b31*a11-b12*b23*c33*a21*b11*a31-b12*b23*c33*a11*b21*a31+2*b12*b31*b13*a23*c31*a21-4*b12*b31*b13*a23*c21*a31+2*b12*b31*b13*c21*a21*a33+2*b12*b31*b23*a13*c21*a31-b12*b31*b23*a13*c31*a21+2*b12*b31*b23*a23*c11*a31-b12*b31*b23*a23*c31*a11-b12*b31*b23*a33*c11*a21-b12*b31*b23*a33*c21*a11-b12*b31*b33*a23*c11*a21-b12*b33*c13*a21*b21*a31-b12*b33*c23*a21*b11*a31+2*b12*b33*c23*a11*b21*a31-b12*b33*c23*a21*b31*a11-b12*b33*c33*a21*b21*a11-2*b13*b21*a13*c32*b31*a21+2*b13*b33*a11*c22*b21*a31-b13*b33*a11*c22*b31*a21+2*b13*b21*a13*b32*c31*a21-b13*b21*a13*c31*b22*a31+b13*b21*c13*a32*b31*a21+b13*b21*c13*a31*b31*a22+b13*b21*a23*c32*b31*a11-b13*b21*a23*b32*c11*a31-b13*b21*a23*b32*c31*a11+b13*b21*a23*b31*c12*a31-b13*b21*b23*a32*c11*a31-b13*b21*b23*a31*c31*a12-2*b13*b21*c23*a31*b31*a12+b13*b21*a33*c12*b31*a21+b13*b21*a33*c22*b31*a11+2*b13*b21*a33*b22*c31*a11-b13*b21*b33*a31*c11*a22+2*b13*b21*b33*a21*c31*a12-b13*b21*b33*a11*c31*a22-2*b13*b21*c33*a21*b31*a12+b13*b21*c33*a11*b31*a22-b13*b22*c13*a31*b31*a21-b13*b22*c23*a31*b31*a11-b13*b22*c33*a21*b11*a31+2*b13*b23*a11*c32*b31*a21-b13*b23*a31*c12*b31*a21-b13*b23*a11*c32*b21*a31-b13*b23*a11*b31*c22*a31+2*b13*b31*a13*b22*c21*a31-b13*b31*a13*b22*c31*a21+2*b13*b31*a23*c11*b22*a31-b13*b31*a23*c11*b32*a21-b13*b31*a23*b22*c31*a11+2*b13*b31*a23*c21*b32*a11+2*b13*b31*b23*a31*c11*a22+2*b13*b31*b23*a31*c21*a12-b13*b31*b23*a21*c11*a32-b13*b31*b23*a21*c31*a12-b13*b31*b23*a11*c21*a32-b13*b31*b23*a11*c31*a22-b13*b31*a33*b22*c11*a21-b13*b31*a33*b22*c21*a11-b13*b31*b33*a21*c21*a12-b13*b31*b33*a22*c11*a21-b13*b32*c13*a21*b21*a31-b13*b32*c23*a21*b11*a31+2*b13*b32*c23*a11*b21*a31-b13*b33*a11*b21*c32*a21+b21*b31*a13*a23*c31*b12+b21*b31*a13*a23*b32*c11+b21*b31*a13*c23*b32*a11+b21*b31*a13*a33*c21*b12+b21*b31*a13*a33*b22*c11+b21*b31*a13*b33*c12*a21+2*b11*b22*b33*a33*c21*a11-2*b11*b22*c33*a23*b31*a11-b11*b23*a13*b32*c31*a21+b11*b23*a13*b31*c22*a31+b11*b23*c13*a32*b31*a21-2*b11*b23*c13*a31*b31*a22-2*b11*b23*a23*c32*b31*a11+2*b11*b23*a23*b32*c31*a11-b11*b23*a33*c11*b32*a21-b11*b23*b33*a31*c11*a22+b21*b31*b23*c11*a12*a33-2*b21*b31*b33*a13*c21*a12+b21*b31*b33*a13*c11*a22-4*b21*b32*b33*a13*c11*a21+2*b21*b32*b33*a13*c21*a11+b21*b33*c13*a21*b31*a12-2*b21*b33*c13*a11*b31*a22+b21*b33*c23*a12*b31*a11-2*b21*b22*c13*a33*b31*a11+2*b21*b22*b33*a13*c11*a31-b21*b22*b33*c11*a11*a33+b21*b22*c33*a13*b31*a11-2*b21*b23*c13*a32*b31*a11+b21*b23*a13*c32*b31*a11+2*b21*b23*a13*b32*c11*a31+b21*b23*a13*b31*c12*a31+b21*b23*c13*a31*b31*a12-2*b21*b23*a33*c12*b31*a11+2*b21*b23*b33*a12*c11*a31-b21*b23*b33*a12*c31*a11-b21*b23*b33*a11*c11*a32+b21*b23*c33*a12*b31*a11+b21*b31*a13*c13*b32*a21+2*b22*b23*c13*a31*b31*a11+2*b22*b23*c33*a11*b11*a31-4*b22*b31*b23*a13*c11*a31+2*b22*b31*b33*a13*c11*a21-b22*b31*b33*a13*c21*a11,-b12*c13*a31*a21*b32*a22-2*b31*c13*a22*a12*b22*a31+2*b11*a13*b22*c21*a32^2+2*b23*b12*a21*c11*a32^2-b11*a23*c12*b21*a32^2+b23*a32*c11*a22*b32*a11-b12*b13*a31*a21*c22*a32+b13*a22*c32*a21*b31*a12+a13*c31*a12*b22^2*a31-b22*a13*a31*c12*b21*a32-2*b11*a33*a12*b22*c21*a32+b33*a12*c21*a22*b32*a11+b11*a23*a12*c31*b22*a32+2*b22*a13*b31*a22*c12*a31+2*b21*a23*b32*c31*a12^2+b11*c33*a12*a21*b22*a32-b21*a33*c21*b32*a12^2-a23*a32*b11^2*c32*a22-b12*a23*c32*a11*b21*a32-b13*c22*a11*b21*a32^2-b32*a33*a21*c12*b21*a12-b32*a33*a21*b11*c22*a12+2*b31*c23*a12^2*b22*a31-b22*c23*a31*a11*b32*a12-b32*a23*a11*c22*b31*a12+2*b12*b23*a31*a12*c32*a21+2*b11*c23*a32^2*b22*a11+b23*a32*c11*a12*b22*a31+b22*c23*a32*b32*a11^2-b21*a33*c22*b31*a12^2-b21*a33*b22*c31*a12^2+b11*c23*a32*a22*b12*a31+2*b11*b13*a21*c22*a32^2-b11*c23*a32^2*b12*a21+b12*c13*a32*b32*a21^2+b12*c13*a22*b22*a31^2-b23*b31*a12^2*c22*a31-b31*c13*a22^2*b32*a11-2*b31*a33*a22*c11*b22*a12+b12*b13*a32*c32*a21^2+b12*b13*a22*c22*a31^2+2*b32*a13*c22*a11*b31*a22-b11*b23*a32^2*c22*a11+b21*a13*a32*c11*b32*a22+b11*b33*a22*a12*c32*a21-b21*c23*a11*b12*a32^2-b11*a33*c11*b32*a22^2+b22*b23*a12*c12*a31^2-2*b22*b33*a22*c32*a11^2-b32*a23*c12*a31*b21*a12+b11*a33*a22*c12*b21*a32-2*b11*c23*a32*a22*b32*a11+2*b22*a33*c11*a12*b32*a21-2*b21*a33*a22*b12*c11*a32+2*b31*b33*a21*c22*a12^2-2*b12*b23*a12*c22*a31^2-b11*c13*a31*b32*a22^2-2*b33*a12*b22*a11*c21*a32-b22*a33*b11*a32*c22*a11+b21*a33*a22*c11*b32*a12+2*b31*b33*a11*c12*a22^2+2*b22*a33*b11*a22*c32*a11+b21*c33*a12*a32*b22*a11+2*b31*a33*b22*c21*a12^2-2*b11*b13*a22*a31*c22*a32-b33*c11*a22^2*b32*a11+2*b33*b22*a31*c21*a12^2-2*b13*a32*b22*a31*c21*a12-2*b12*b33*a12*c32*a21^2+b12*c33*a12*b32*a21^2+2*b22*a33*b11*a12*c22*a31-2*b33*a22*c11*a12*b22*a31-b11*a23*b12*c21*a32^2+b21*a23*a32*c12*b31*a12-b31*c33*a21*b22*a12^2-b32*b13*a21*a22*c32*a11-b32*b13*a21*a12*c22*a31-b32*a23*a11*b21*c32*a12+2*b12*a23*b32*a21*c31*a12+b31*a13*a22*b12*c21*a32+2*b12*a33*c22*a21*b31*a12+2*b32*a23*c12*a11*b21*a32-b13*b31*a22^2*c12*a31+b21*a33*a22*c12*b31*a12+2*b31*c13*a22^2*b12*a31+b11*b33*a22*a32*c22*a11-a13*a12*c22*b31^2*a22+b33*a22*c11*a32*b22*a11-b11*a13*c32*b31*a22^2+b11*b23*a32*a22*c12*a31+b23*a32*b12*a31*c21*a12-2*b11*c33*a22*a32*b22*a11-b22*b33*a12*a31*c12*a21-b12*a33*b22*a21*c11*a32-b22*a13*b32*a31*c21*a12-a33*a12*c12*b21^2*a32-b11*b33*a22^2*c32*a11-b12*a23*b32*a31*c11*a22+2*b22*a23*a11*c32*b31*a12-b12*a13*a31*b22*c31*a22+2*b32*b23*a11*a32*c12*a21-b22*a13*b32*a21*c31*a12-2*b23*a32*b12*a31*c11*a22+b31*a13*a12*b22*c31*a22-b32*b33*a21*a11*c22*a12-b32*b33*a21*a11*c12*a22-b11*b23*a32^2*c12*a21+a13*a31*c11*b22^2*a32+a33*c11*a32*b22^2*a11-b22*a33*c12*a11*b21*a32+b21*c23*a32*a11*b32*a12-b31*c33*a11*b12*a22^2-b12*a23*a31*c12*b21*a32+2*b22*a23*a31*c12*b11*a32-b23*c32*a21*b31*a12^2-b11*c13*a21*b22*a32^2-b31*a23*c21*b32*a12^2-b31*c23*a12^2*b32*a21-b31*a13*c11*b32*a22^2-2*b33*a22*b12*a31*c21*a12+a13*c21*a12*b32^2*a21+a13*a21*c11*b32^2*a22-b12*c23*a31*a32*b22*a11-b12*a23*a31*c11*b22*a32-b22*a33*b11*a12*c32*a21-b31*a13*b12*c31*a22^2+b31*c13*a22*a12*b32*a21+2*b22*b13*a31*a32*c12*a21+b12*b33*a32*c12*a21^2-b11*a33*c12*b31*a22^2+b31*a23*a22*b12*c31*a12+b11*b23*a32*a12*c22*a31-b23*c31*a12^2*b22*a31-b12*a33*c22*a21*b11*a32+b11*c33*a22*a12*b22*a31+2*b33*b12*a31*c11*a22^2-b33*b12*a11*c31*a22^2+2*b22*a13*c32*a21*b31*a12+2*b31*a33*b12*c11*a22^2-b12*a13*a31*c22*b31*a22+b13*a32*c21*a12*b32*a21-b23*b12*a11*c21*a32^2-2*a23*c11*a12*b32^2*a21+a23*a11*c21*b32^2*a12+2*b12*a13*a31*c22*b21*a32-a33*a22*b11^2*c22*a32+a23*c31*a22*b12^2*a31+a23*a31*b12^2*c21*a32+b32*b13*a12*c32*a21^2-b22*a33*c12*a21*b31*a12-2*b21*c13*a32*a22*b12*a31-4*b32*a23*c12*a21*b11*a32-2*b32*b13*a32*c12*a21^2-2*b32*b23*a32*c22*a11^2-2*a13*c21*a22*b32^2*a11+a23*c11*a22*b32^2*a11+b13*a32*b21*a22*c32*a11-b12*a23*b32*a11*c21*a32+2*b12*a23*c32*a21*b11*a32-b22*a23*a11*b31*c12*a32-b22*a23*a31*b11*c32*a12-2*b21*c33*a12*a32*b12*a21+b23*a12*b31*a32*c22*a11+b11*a33*a12*b22*c31*a22+b22*b33*a32*c22*a11^2+2*b12*a33*b22*a31*c21*a12+2*b11*b13*a31*c32*a22^2-b11*b33*a22^2*c12*a31+2*b11*c33*a22^2*b32*a11-b32*b23*a11*a12*c32*a21+b12*c23*a12*b22*a31^2-b13*b22*a21*c11*a32^2-b32*a13*a21*b11*c32*a22-b11*a33*b12*c31*a22^2-b32*b23*a12*a31*c12*a21-b12*a33*b22*a11*c31*a22+a33*c21*a32*b12^2*a21-2*a33*c21*a22*b12^2*a31-b22*a23*a31*c12*b31*a12-b12*c33*a22*a31*b22*a11+2*b22*b33*a11*a12*c32*a21+b11*a13*a32*b21*c32*a22+2*b11*a13*b32*c31*a22^2-b22*a23*a11*b32*c11*a32+b13*a32*c22*a11*b31*a22-2*b31*a23*a22*b12*c11*a32+b23*a12*c31*a22*b12*a31-b13*b32*a31*c11*a22^2+2*b13*b32*a11*c31*a22^2-2*b11*b13*a32*a21*c32*a22+c13*a31*a32*b22^2*a11-b23*c11*a32^2*b22*a11-b11*a23*c11*b22*a32^2-b22*a23*a11*c32*b11*a32+2*b12*a33*c22*a31*b11*a22+b21*c13*a32*a22*b32*a11+b31*c23*a22*a11*b32*a12-b22*b13*a32*a21*c32*a11-b22*c13*a31*a22*b32*a11+b33*a12*c21*a32*b12*a21+b32*b23*a22*c32*a11^2+b32*b33*a12*c12*a21^2-c33*a32*b12^2*a21^2-c23*a22*b12^2*a31^2+a23*b11^2*c22*a32^2+a33*b11^2*c32*a22^2+a13*c12*b21^2*a32^2+a33*b21^2*c32*a12^2-c13*a12*b22^2*a31^2-c33*a32*b22^2*a11^2+a13*c12*b31^2*a22^2+a23*c22*b31^2*a12^2-c13*a12*b32^2*a21^2-c23*a22*b32^2*a11^2-b11*c33*a22^2*b12*a31-2*a23*c31*a32*b12^2*a21+a33*a21*b12^2*c31*a22+c23*a31*a32*b12^2*a21+c33*a21*a22*b12^2*a31+b12*b23*a22*c12*a31^2+2*b13*b22*a11*c21*a32^2-b13*c21*a32^2*b12*a21-b13*b21*a32^2*c12*a21-b13*c32*a11*b31*a22^2-b13*c31*a22^2*b12*a31-a13*a12*c32*b21^2*a32-b21*a13*b12*c21*a32^2-b21*a13*c11*b22*a32^2-b21*c13*a32^2*b22*a11+2*b21*c13*a32^2*b12*a21+2*b21*a23*b12*c11*a32^2-b21*a23*c32*b31*a12^2-2*a13*c31*a32*b22^2*a11-2*a33*c11*a12*b22^2*a31+a33*a11*b22^2*c31*a12-2*b22*b13*a22*c12*a31^2+b22*b13*a12*c22*a31^2+b22*b23*a32*c32*a11^2+b22*c33*a22*b32*a11^2+c33*a11*a12*b22^2*a31-b23*b32*a31*c21*a12^2+2*b23*b32*a21*c31*a12^2-b31*a23*b22*c31*a12^2+2*b12*a23*b31*a12*c22*a31-b12*a23*a31*b11*c22*a32-4*b12*a33*c22*a31*b21*a12+2*b12*a33*c22*a11*b21*a32-b12*a33*c22*a11*b31*a22+2*b12*a33*b22*a31*c11*a22-b12*a33*b22*a21*c31*a12-b12*a33*b22*a11*c21*a32+2*b12*a33*c21*a22*b32*a11-b12*a33*c21*a12*b32*a21-b12*a33*b21*a32*c12*a21+2*b12*a33*b21*a22*c12*a31-b12*a33*b21*a22*c32*a11+2*b12*a33*b21*a12*c32*a21-b12*a33*a21*c12*b31*a22-b12*a33*a21*c11*b32*a22-b12*a33*a21*b11*c32*a22-b12*b13*a31*a21*c32*a22-b12*c13*a31*a21*b22*a32-b12*b23*a31*a32*c12*a21+2*b12*b23*a31*a32*c22*a11-b12*b23*a31*a22*c32*a11-b12*b23*a32*a21*c32*a11+2*b12*c23*a31*a22*b32*a11-b12*c23*a31*a12*b32*a21-b12*c23*a32*a21*b32*a11-b12*b33*a21*a32*c22*a11-b12*b33*a21*a22*c12*a31+2*b12*b33*a21*a22*c32*a11+2*b12*b33*a21*a12*c22*a31-b12*b33*a22*a31*c22*a11+2*b12*c33*a21*a32*b22*a11-b12*c33*a21*a22*b32*a11-b12*c33*a21*a12*b22*a31+b13*a32*c22*a31*b21*a12-2*b13*a32*c22*a21*b31*a12+b13*a32*b22*a31*c11*a22+b13*a32*b22*a21*c31*a12-2*b13*a32*b22*a11*c31*a22+b13*a32*c21*a22*b12*a31-2*b13*a32*c21*a22*b32*a11+b13*a32*b21*a22*c12*a31+b13*a32*b21*a12*c32*a21-2*b13*a22*c32*a31*b21*a12+b13*a22*b32*a31*c21*a12+b13*a22*b32*a21*c11*a32-2*b13*a22*b32*a21*c31*a12+b13*a22*c31*a32*b12*a21+b13*a22*c31*a12*b22*a31+b13*a22*b31*a32*c12*a21+b13*a22*b31*a12*c22*a31-2*b21*a13*a32*c12*b31*a22+b21*a13*a32*b12*c31*a22+b21*a13*a12*c32*b31*a22+b21*a13*a12*b32*c21*a32-2*b21*a13*a12*b32*c31*a22+b21*a13*a12*c31*b22*a32+b21*a13*a12*b31*c22*a32+b21*c13*a32*a12*b22*a31-2*b21*c13*a32*a12*b32*a21+b21*c13*a12*a31*b32*a22-2*b21*a23*a32*b12*c31*a12-2*b21*a23*a32*c11*b32*a12-2*b21*b23*a32*a11*c32*a12-2*b21*b23*a12*a31*c12*a32+b21*c23*a12*a31*b12*a32+b21*a33*a22*b12*c31*a12+b21*a33*a12*c11*b22*a32+b21*a33*a12*b12*c21*a32-2*b21*b33*a22*a11*c12*a32+b21*b33*a22*a11*c32*a12+b21*b33*a12*a32*c12*a21+b21*b33*a12*a32*c22*a11+b21*b33*a12*a22*c12*a31+b21*c33*a22*a11*b12*a32-2*b21*c33*a22*a11*b32*a12+b21*c33*a12*a22*b12*a31+2*b22*a13*c32*a31*b11*a22-4*b22*a33*c12*a31*b11*a22-b22*a13*c32*a31*b21*a12-b22*a13*c32*a21*b11*a32+2*b22*a13*c32*a11*b21*a32-4*b22*a13*c32*a11*b31*a22-b22*a13*b32*a31*c11*a22-b22*a13*b32*a21*c11*a32-a23*a22*c12*b31^2*a12+b32*b33*a22*c22*a11^2+c13*a21*a22*b32^2*a11+c23*a11*a12*b32^2*a21-b33*b22*a21*c31*a12^2-b33*c21*a12^2*b32*a21-b21*b33*a12^2*c32*a21-b21*b33*a12^2*c22*a31+2*b21*c33*a12^2*b32*a21-b21*c33*a12^2*b22*a31-b11*a13*c22*b21*a32^2+2*b21*b23*a31*c32*a12^2+2*b21*b23*a11*c12*a32^2-b21*c23*a31*b32*a12^2+2*b12*a23*b32*a21*c11*a32-b12*a23*b32*a11*c31*a22+2*b12*a23*c31*a32*b22*a11-b12*a23*c31*a12*b22*a31+2*b12*a23*b31*a32*c12*a21-b12*a23*b31*a32*c22*a11-b12*a23*b31*a22*c12*a31+b11*a13*a32*c22*b31*a22-2*b11*a13*a32*b22*c31*a22-2*b11*a13*a32*c21*b32*a22+b11*c13*a32*a21*b32*a22+b11*c13*a22*a31*b22*a32+b11*a23*a32*c12*b31*a22+b11*a23*a32*b12*c31*a22+b11*a23*a32*c11*b32*a22+b11*a23*a12*c32*b21*a32+b11*a23*a12*c32*b31*a22+b11*a23*a12*b32*c21*a32-2*b11*a23*a12*b32*c31*a22-2*b11*a23*a12*b31*c22*a32+b11*b23*a32*a22*c32*a11+b11*b23*a32*a12*c32*a21-2*b11*b23*a12*a31*c32*a22-2*b11*c23*a32*a12*b22*a31+b11*c23*a32*a12*b32*a21+b11*c23*a12*a31*b32*a22+b11*a33*a22*b12*c21*a32+b11*a33*a22*c11*b22*a32+2*b22*a13*b32*a11*c21*a32+2*b22*a13*b32*a11*c31*a22-b22*a13*b31*a32*c12*a21+2*b22*a13*b31*a32*c22*a11-b22*a13*b31*a12*c22*a31-b22*a13*a31*b11*c22*a32+2*b22*a23*a31*c11*b32*a12-b22*a23*a11*b32*c31*a12+2*b22*a33*c12*a31*b21*a12+2*b22*a33*c12*a21*b11*a32+2*b22*a33*c12*a11*b31*a22-b22*a33*c11*a22*b32*a11-b22*a33*a11*c22*b31*a12-b22*a33*a11*c21*b32*a12-b22*a33*a11*b21*c32*a12-b22*b33*a11*a32*c12*a21+2*b22*b33*a11*a22*c12*a31-b22*b33*a11*a12*c22*a31-b22*c33*a11*a12*b32*a21-b22*b13*a31*a32*c22*a11+2*b22*b13*a31*a22*c32*a11-b22*b13*a31*a12*c32*a21+2*b22*c13*a31*a12*b32*a21-b22*c13*a32*a21*b32*a11-b22*b23*a31*a11*c32*a12-b22*b23*a31*a11*c12*a32+b23*a32*c12*a21*b31*a12-2*b23*a32*c12*a11*b31*a22-2*b23*a32*b12*a21*c31*a12+b23*a32*b12*a11*c31*a22-2*b23*a32*c11*a12*b32*a21+b23*a12*c32*a11*b31*a22+b23*a12*b32*a31*c11*a22+b23*a12*b32*a11*c21*a32-2*b23*a12*b32*a11*c31*a22+b23*a12*c31*a32*b22*a11+b23*a12*b31*a22*c12*a31+b31*a13*a22*c11*b22*a32-2*b31*a13*a12*b22*c21*a32+b31*a13*a12*c21*b32*a22+b31*c13*a22*a32*b22*a11-2*b31*c13*a22*a32*b12*a21+b31*c13*a12*a21*b22*a32+b31*a23*a22*c11*b32*a12+b31*a23*a12*c11*b22*a32+b31*a23*a12*b12*c21*a32+b31*c23*a22*a11*b12*a32+b31*c23*a12*a32*b12*a21-2*b31*c23*a12*a32*b22*a11-2*b31*c23*a12*a22*b12*a31-2*b31*a33*a22*b12*c21*a12-2*b31*b33*a22*a11*c22*a12-2*b31*b33*a12*a21*c12*a22+b31*c33*a22*a11*b22*a12+b31*c33*a12*a21*b12*a22+2*b32*a23*c12*a31*b11*a22-b32*a13*c22*a31*b11*a22+2*b32*a13*c22*a31*b21*a12+2*b32*a13*c22*a21*b11*a32-b32*a13*c22*a21*b31*a12-4*b32*a13*c22*a11*b21*a32+2*b32*a13*b21*a32*c12*a21-b32*a13*b21*a22*c12*a31+2*b32*a13*b21*a22*c32*a11-b32*a13*b21*a12*c32*a21-b32*a13*a21*c12*b31*a22+2*b32*a23*c12*a21*b31*a12-b32*a23*c12*a11*b31*a22+2*b32*a23*b11*a32*c22*a11-b32*a23*b11*a22*c32*a11-b32*a23*b11*a12*c22*a31+2*b32*a23*b11*a12*c32*a21+2*b32*a33*a21*c12*b11*a22-b32*a33*a11*c22*b11*a22+2*b32*a33*a11*c22*b21*a12-b32*a33*a11*b21*c12*a22+2*b32*b13*a21*a32*c22*a11+2*b32*b13*a21*a22*c12*a31-b32*b13*a22*a31*c22*a11-b32*b23*a11*a22*c12*a31+2*b32*b23*a11*a12*c22*a31-2*b33*a22*b12*a21*c11*a32+b33*a22*b12*a21*c31*a12+b33*a22*b12*a11*c21*a32+b11*a33*a12*c22*b21*a32+b11*a33*a12*c22*b31*a22+b11*a33*a12*c21*b32*a22-2*b11*a33*a12*b21*c32*a22+b11*b33*a22*a32*c12*a21+b11*b33*a22*a12*c22*a31-2*b11*b33*a12*a21*c22*a32+b11*c33*a22*a32*b12*a21-2*b11*c33*a22*a12*b32*a21-b12*a13*a31*b22*c21*a32+2*b12*a13*a31*c21*b32*a22-b12*a13*a31*b21*c32*a22-b12*a13*a21*c32*b21*a32+2*b12*a13*a21*c32*b31*a22-b12*a13*a21*b32*c21*a32-b12*a13*a21*b32*c31*a22+2*b12*a13*a21*c31*b22*a32-b12*a13*a21*b31*c22*a32-b12*a23*c32*a31*b11*a22+2*b12*a23*c32*a31*b21*a12-4*b12*a23*c32*a21*b31*a12+2*b12*a23*c32*a11*b31*a22-b12*a23*b32*a31*c21*a12+b33*a22*c11*a12*b32*a21+b33*a12*b22*a21*c11*a32+b33*a12*b22*a11*c31*a22,-2*b22*c11*c22*b33*c31*a12+b13*c22^2*b32*c31*a11+b13*c32^2*b22*c21*a11-2*b21*c11*b23*c32^2*a12-2*b11*c21*c32*c23*b12*a32+b11*c11*c32*c23*b22*a32+2*b21*c11*c22*b33*c32*a12-b12*c12*c22*b31*a31*c23+b12*c11*c23*c32*b31*a22-b21*c12*c22*c33*b32*a11-2*b22*c13*c31*c22*b31*a12+b11*c13*b31*c22^2*a32+2*b11*c12*c22*c33*b21*a32+b12*c23*c32*c11*b32*a21-b12*c12*c21*a33*b31*c22-b11*c12*c32*b21*a22*c33+2*b22*c12*c13*c32*b31*a21+c22*c23*c32*b11^2*a32-2*b12*c13*c32*b22*c21*a31+b11*c13*b21*c32^2*a22+b31*c13*c22*c21*b32*a12-b13*c12*c31*b21*c32*a22-b13*c12*b22*c31^2*a22+2*b13*c32*c21^2*b32*a12+b12*c21*c22*a13*c31*b32-b21*c12*c22*c33*b31*a12+b11*c21*c22*c33*b12*a32+2*b11*c22*c32*c13*b22*a31-2*b12*c11*c22*b31*a32*c23-b21*c12*c32*c13*b32*a21-b23*c11*c12*c32*b31*a22-2*b12*c12*c31*c23*b21*a32+c22*c32*c33*b11^2*a22+b12*c13*b31*c22^2*a31+b12*c13*b21*c32^2*a21-c23*c32*b12^2*c31*a21-c32*c33*c21*b12^2*a21+2*b12*c12*c22*c33*b31*a21-b12*c13*c22*c32*b21*a31-b12*c12*c22*c31*a31*b23+4*b12*c12*c21*b31*a32*c23+2*b23*c12*c32*c21*b32*a11-b13*c22*c32*c21*b32*a11+b11*c21*b23*c32^2*a12-b13*c22*c32*b22*c31*a11+b11*c22^2*c33*b32*a11-2*b11*c12*c23*b32*c21*a32-b31*c12*c22*c23*b32*a11-2*b11*c22*c33*b12*c31*a22+b13*c21*b21*c32^2*a12-2*b13*c22^2*b32*c11*a31+c12*c22*c23*b31^2*a12-b32*c12*b33*c21^2*a12+b21*c32^2*a13*b22*c11-2*b21*c12^2*b32*a31*c23+b21*c12^2*c33*b32*a21-2*b11*c22^2*b32*a31*c13+b21*c12*c13*b32*c21*a32-b13*c22*c31*b21*c32*a12+2*b13*c22*c32*c11*b22*a31+b11*c22^2*c33*b31*a12-2*b22*c11*c22*c33*b31*a12-b11*c12*c22*b31*a32*c23-b11*c22*c32*c23*b12*a31-b13*c12*c21*b31*c22*a32-c13*c22*c21*b32^2*a11+b11*c21*c32*c33*b12*a22-b21*c11*c12*b33*c32*a22+b11*c22^2*b33*c31*a12-b11*c12*c22*b33*c21*a32-c21*c22*a33*c31*b12^2+b12*c11*a33*b31*c22^2+b11*c32^2*a23*c21*b12-2*b12*c12*c21*c33*b31*a22-2*b12*c12*c21*b33*c31*a22+b11*c32^2*c23*b22*a11-b22*c12*c32*b33*c21*a11-b12*c12*c32*b21*a21*c33-2*b11*c21*c22*c33*b32*a12+2*b31*c11*c12*c22*a22*b33+b12*c21*c32*a13*c31*b22-b21*c12*c32*b33*c21*a12+b21*c11*c12*c33*b22*a32-c22*c23*c31*b12^2*a31-b22*c12*c32*b23*c11*a31-b22*c11*c12*a33*b31*c22-2*b12*c12*c31*c23*b31*a22+b11*c12*c33*b22*c21*a32-2*b22*c12*c33*c21*b32*a11-b11*c12*c32*a23*b32*c21-2*b22*c12^2*c33*b31*a21-b13*c12*c21*c32*b21*a32-b12*c12*c23*c32*b31*a21+2*b22*c12*c22*c33*b31*a11+b11*c12*c23*c31*b22*a32-b22*c12*c23*c32*b31*a11-b13*c21*c22*c32*b31*a12-2*b13*c11*c22*c31*b22*a32-2*b31*c11*b33*c22^2*a12+b31*c12^2*a23*b32*c21+2*b13*c12*c32*b22*c31*a21-c21*c32*a23*c31*b12^2+b11*c11*c22*c33*b32*a22+b12*c13*c21*c32*b21*a32+2*b22*c12*c32*b33*c11*a21-b12*c32*a13*b32*c21^2+b13*c12*c21*b32*c31*a22+b12*c11*c22*b33*c31*a22+b31*c22^2*c13*b32*a11+2*b23*c32*c11^2*b32*a22+b22*c12*c23*b32*c11*a31+b11*c22^2*a33*c31*b12-b21*c12*c23*c32*b31*a12+2*b11*c22*c32*a33*b22*c11-b23*c11*c12*b31*c22*a32-2*b11*c32^2*a23*b22*c11+b21*c11*c32*c33*b22*a12-b22*c32*b23*c11^2*a32-b22*c32*b33*c11^2*a22-2*b12*c12*c21*c33*b21*a32-2*b13*c32^2*b22*c11*a21-b11*c22*c32*a33*c21*b12+b12*c12*c33*c21*b32*a21-b32*c22*b33*c11^2*a22-b12*c12*c31*a23*c32*b21-b11*c22*c23*c32*b31*a12-b13*c12*c32*c21*b32*a21+2*b21*c12*c22*a33*b32*c11+b22*c21*a33*b31*c12^2-2*b12*c21*a13*c32^2*b21-b12*c32*b13*c21^2*a32+b12*c12*c23*c31*b22*a31-b12*c22*c32*b13*c31*a21+b12*c22*c31*c23*b31*a12+b11*c22^2*c33*b12*a31-2*b22*c12*c21*a13*c31*b32-2*b11*c32^2*b22*a21*c13+b23*c12*c21*b32*c31*a12+b11*c22^2*a13*c31*b32+b11*c32^2*c23*b12*a21-b21*c12*c13*c32*b31*a22+2*c12*c23*c21*b32^2*a11+b11*c32^2*a13*c21*b22-b12*c12*c32*b23*c31*a21+2*b13*c22*c32*c11*b32*a21-2*b11*c22^2*c31*a32*b13+b11*c23*b21*c32^2*a12+2*b11*c12*c22*c31*a32*b23+b12*c12*c23*b32*c31*a21+b21*c13*c32*b22*c31*a12-2*b31*c12^2*c21*a22*b33-2*b22*c11*c12*b33*c21*a32-2*b11*c22^2*a33*b32*c11+2*b11*c22*c32*c13*b32*a21+2*b23*c12*c22*b32*c11*a31-2*b21*c12*c13*b32*c31*a22+b13*c11*b21*c32^2*a22+2*b12*c12*c32*b23*c21*a31+b22*c32^2*c11*a11*b23-b22*c12*b23*c31^2*a12-b12*c12*c32*c21*a21*b33+b11*c11*b33*c22^2*a32+b13*c11*c32*b22*c21*a32+b12*c13*c31*c22*b31*a22+b12*c23*c32*b22*c31*a11-b22*c12*c13*b31*c22*a31-2*b11*c21*b13*c32^2*a22+b11*c11*b23*c32^2*a22-2*b21*c12^2*a33*b32*c21+b21*c12^2*a33*c31*b22+b13*c31*c22^2*b31*a12+2*b13*c22*b22*c31^2*a12+2*b12*c22*c32*b33*c21*a11-c22^2*c33*b11^2*a32-c23*b11^2*c32^2*a22+c32*a33*c21^2*b12^2+c22*a23*c31^2*b12^2-c12^2*c33*b21^2*a32-c13*b21^2*c32^2*a12+c32*a33*b22^2*c11^2+c12*a13*c31^2*b22^2-c12^2*c23*b31^2*a22-c13*c22^2*b31^2*a12+c22*a23*b32^2*c11^2+c12*a13*b32^2*c21^2-b23*c12*c22*b32*c31*a11-b23*c12*c31*c22*b31*a12-b23*c12*c32*c11*b32*a21-b23*c22*c32*c11*b32*a11+b31*c11*c12*c23*b32*a22-2*b31*c11*c22*c13*b32*a22-2*b22*c12*c23*b32*c31*a11+2*b22*c12*c31*a13*b31*c22+b22*c12*c31*c13*b31*a22+b22*c12*c31*c23*b31*a12-b22*c12*c32*b23*c31*a11+b22*c12*c33*c11*b32*a21+b22*c13*c21*c32*b31*a12-b22*c13*c22*c32*b31*a11-2*b22*c13*c22*b32*c11*a31+b22*c13*c22*b32*c31*a11-2*b22*c13*c32*c11*b32*a21+b22*c13*c32*c21*b32*a11-b22*c22*c32*c11*a11*b33+b22*c22*c33*c11*b32*a11+b22*c23*c32*c11*b32*a11+b23*c11*c12*b32*c21*a32-2*b23*c11*c12*b32*c31*a22+2*b23*c11*c22*c32*b31*a12+b23*c11*c22*b32*c31*a12-2*b23*c11*c32*c21*b32*a12-b23*c12*c21*c32*b31*a12-c22*c33*b12^2*c21*a31+2*c22*c33*b12^2*c31*a21+2*c23*c32*b12^2*c21*a31+b12*c11*a23*c32^2*b21-b12*c12*a33*b32*c21^2+2*b12*c12*b33*c21^2*a32-b12*c12*a23*c31^2*b22+2*b12*c12*b23*c31^2*a22-b12*c32*b33*c21^2*a12-b12*c22*a13*c31^2*b22-b12*c22*b13*c31^2*a22-b12*c22*b23*c31^2*a12+b12*c22^2*c31*a31*b13-2*b12*c22^2*b33*c31*a11+b12*c22^2*b33*c11*a31-2*b12*c22^2*c33*b31*a11-2*b12*c31*a13*b31*c22^2-2*b12*c23*b21*c32^2*a11+b12*c32^2*c21*a21*b13+b12*c32^2*b23*c11*a21-2*b12*c32^2*b23*c21*a11+b13*c11*b31*c22^2*a32-b13*c12*b32*c21^2*a32+b21*c12^2*a23*c31*b32-2*b21*c12^2*c31*a32*b23+b21*c12^2*b31*a32*c23+b21*c12^2*b33*c21*a32+b21*c12^2*b33*c31*a22+b21*c12^2*c33*b31*a22+b21*c12^2*c33*b22*a31+b21*c32^2*c13*b22*a11+c12*c13*c32*b21^2*a32+c12*c32*c33*b21^2*a12-b22*c22*a33*b32*c11^2+2*b22*c22*b33*c11^2*a32-b22*c32*a23*b32*c11^2-c11*c12*a33*c31*b22^2-c11*c32*a13*c31*b22^2-c12*c13*c31*b22^2*a31-c12*c33*c11*b22^2*a31+2*c12*c33*b22^2*c31*a11+2*c13*c32*c11*b22^2*a31-c13*c32*b22^2*c31*a11-c32*c33*c11*b22^2*a11+b22*c12^2*c31*a31*b23+b22*c12^2*b31*a31*c23-2*b22*c12^2*b33*c31*a21+b22*c12^2*b33*c21*a31-2*b22*c31*a23*b31*c12^2-b23*c22*b32*c11^2*a32-2*b23*c12^2*b32*c21*a31+b23*c12^2*b32*c31*a21+b23*c21*b31*c12^2*a32+b23*c31*c12^2*b31*a22+b31*c12^2*c23*b32*a21+b31*c22^2*a13*b32*c11+c12*c13*c22*b31^2*a22+b32*c12^2*c21*a21*b33+b32*c22^2*c11*a11*b33-c22*c23*c11*b32^2*a11-c11*c12*a23*b32^2*c21-c11*c22*a13*b32^2*c21-c12*c13*c21*b32^2*a21-c12*c23*c11*b32^2*a21+2*c13*c22*c11*b32^2*a21-b11*c21*c22*b33*c32*a12+2*b11*c21*c22*c32*a32*b13-2*b11*c13*c32*c21*b32*a22+b11*c13*c32*b22*c31*a22-2*b11*c13*c22*c31*b22*a32+b11*c13*c32*b22*c21*a32-b11*c13*c22*c32*b21*a32+b11*c13*c22*b32*c31*a22-b11*c13*c22*c32*b31*a22-b11*c12*c22*c33*b22*a31-b11*c12*c32*c23*b32*a21+2*b11*c12*c32*b22*a21*c33-b11*c12*c32*c23*b22*a31-b11*c12*c22*c33*b32*a21+2*b11*c12*c22*b32*a31*c23-2*b11*c12*c33*b22*c31*a22+b11*c12*c33*c21*b32*a22+2*b11*c12*c32*c21*a22*b33-b11*c12*c32*a33*c21*b22-b11*c12*c32*b23*c31*a22-b11*c12*c32*b23*c21*a32+b11*c12*c23*b32*c31*a22+2*b11*c12*c32*a23*c31*b22+2*b11*c12*c23*c32*b31*a22-b11*c12*c22*a33*c31*b22+2*b11*c12*c22*a33*b32*c21-b11*c12*c22*b33*c31*a22-b11*c12*c22*c33*b31*a22-2*b11*c11*c22*c33*b22*a32-b11*c11*c22*b33*c32*a22-b11*c12*c22*a23*c31*b32+b11*c11*c32*b22*a22*c33-2*b11*c11*c32*c23*b32*a22-b11*c12*c23*c32*b21*a32+b11*c11*c22*b32*a32*c23-b11*c11*c22*c32*a32*b23+b12*c21*c32*b23*c31*a12+b12*c21*c32*c33*b21*a12+2*b12*c22*c23*c32*b31*a11+b12*c22*c23*b32*c11*a31+b12*c22*c23*b32*c31*a11+2*b12*c22*c31*a13*c32*b21-2*b12*c22*c31*c33*b21*a12-b12*c22*c32*b13*c21*a31-b12*c22*c32*b23*c11*a31+2*b12*c22*c32*b23*c31*a11-b12*c22*c32*b33*c11*a21+2*b12*c22*c32*c33*b21*a11+b12*c22*c33*c11*b22*a31-2*b12*c22*c33*c11*b32*a21-2*b12*c22*c33*b22*c31*a11+b12*c22*c33*c21*b32*a11+b12*c23*c31*b21*c32*a12-2*b12*c23*c32*c11*b22*a31-2*b12*c23*c32*c21*b32*a11+b12*c32*c33*b22*c11*a21+b12*c32*c33*b22*c21*a11+b12*c13*c32*b22*c31*a21+2*b12*c12*c22*b33*c31*a21+b12*c21*c32*b13*c31*a22-2*b12*c21*c23*c32*b31*a12+b12*c21*c22*b33*c31*a12+b12*c21*c22*c33*b31*a12+b12*c21*c22*c31*a32*b13+2*b12*c21*c22*a13*b31*c32+b12*c13*c32*c21*b32*a21-2*b12*c13*c31*b21*c32*a22-b12*c13*c22*c32*b31*a21+b12*c13*c31*c22*b21*a32+b12*c13*c22*b32*c21*a31-2*b12*c12*c33*b22*c31*a21+b12*c13*c22*c31*b22*a31-2*b12*c13*c22*b32*c31*a21+b12*c13*c21*c32*b31*a22-2*b12*c13*c21*b31*c22*a32+b12*c12*c33*b22*c21*a31+4*b12*c12*c31*b21*a22*c33+2*b12*c12*c31*a23*b31*c22-b12*c12*c31*a33*b21*c22-2*b12*c12*c23*b32*c21*a31+2*b12*c12*c23*c32*b21*a31-b12*c12*c22*c33*b21*a31-b12*c12*c22*b33*c21*a31+b12*c12*c21*a33*c31*b22+2*b12*c12*c21*a33*c32*b21-2*b12*c12*c21*c31*a32*b23-2*b12*c11*c32*a33*c21*b22+b12*c11*c32*c21*a22*b33+b12*c12*c21*a23*c31*b32-b12*c12*c21*a23*b31*c32-2*b12*c11*c32*b21*a22*c33-2*b12*c11*c32*b23*c31*a22+b12*c11*c32*b23*c21*a32+b12*c11*c32*a23*b32*c21+b12*c11*c32*a23*c31*b22-b12*c11*c22*a33*c32*b21+b12*c11*c22*a33*c31*b22+b12*c11*c22*a33*b32*c21-2*b12*c11*c22*b33*c21*a32+b12*c11*c22*c33*b31*a22-b12*c11*c22*a23*b31*c32+b12*c11*c22*c31*a32*b23-2*b12*c11*c22*a23*c31*b32+b12*c11*c22*c33*b21*a32+b12*c11*c23*c32*b21*a32+b13*c11*c22*b32*c21*a32+b13*c11*c22*b32*c31*a22+b13*c11*c32*b22*c31*a22-2*b13*c11*c32*c21*b32*a22+2*b13*c12*c21*c32*b31*a22+b13*c12*c21*c31*b22*a32+2*b13*c12*c22*b32*c21*a31-b13*c12*c22*b32*c31*a21-b13*c12*c22*c31*b22*a31+2*b13*c12*c31*c22*b21*a32-b13*c12*c31*c22*b31*a22-b13*c12*c32*b22*c21*a31-2*b13*c21*c22*b32*c31*a12-2*b13*c21*c32*b22*c31*a12-b13*c11*c22*c32*b31*a22-b13*c11*c22*c32*b21*a32+2*b21*c11*c12*c32*a32*b23+b21*c11*c12*b32*a32*c23-b21*c11*c12*b33*c22*a32-2*b21*c11*c12*c33*b32*a22-2*b21*c11*c22*b32*a32*c13+b21*c11*c22*c33*b32*a12-2*b21*c11*c32*c13*b22*a32+4*b21*c11*c32*c13*b32*a22-2*b21*c11*c32*c23*b32*a12+b21*c12*c13*c31*b22*a32-b21*c12*c13*b31*c22*a32-b21*c12*c22*a13*c31*b32-b21*c12*c22*b33*c31*a12+b21*c12*c23*b32*c31*a12+2*b21*c12*c32*a13*b32*c21-b21*c12*c32*a13*c31*b22-b21*c12*c32*a23*b32*c11+2*b21*c12*c22*b32*a31*c13-b21*c12*c32*c13*b22*a31+2*b21*c12*c32*c23*b32*a11+2*b21*c13*c22*c32*b31*a12+b21*c13*c22*b32*c31*a12-2*b21*c13*c32*c21*b32*a12-b21*c22*c32*a13*b32*c11-b21*c22*c32*c13*b32*a11+2*b22*c11*c12*a23*b31*c32+b22*c11*c12*a23*c31*b32+b22*c11*c12*c31*a32*b23-2*b22*c11*c12*b31*a32*c23+b22*c11*c12*a33*b32*c21+b22*c11*c12*b33*c31*a22+b22*c11*c12*c33*b31*a22-2*b22*c11*c13*c32*b31*a22+4*b22*c11*c13*b31*c22*a32-b22*c11*c22*a13*b31*c32+b22*c11*c22*a13*c31*b32+b22*c11*c23*c32*b31*a12+b22*c11*c32*a13*b32*c21+b22*c11*c32*b23*c31*a12+b22*c11*c32*b33*c21*a12+b22*c12*c13*b32*c21*a31+b22*c12*c13*b32*c31*a21-b22*c12*c21*a13*b31*c32-2*b22*c12*c21*b31*a32*c13+b22*c12*c21*b33*c31*a12+b22*c12*c21*c33*b31*a12+2*b22*c12*c22*b33*c31*a11-b22*c12*c22*b33*c11*a31+b31*c11*c22*c23*b32*a12+b31*c12*c13*c21*b32*a22-b31*c12*c22*a13*b32*c21-b31*c12*c22*a23*b32*c11+2*b31*c12*c22*b33*c21*a12-2*b31*c12*c23*c21*b32*a12-b31*c12*c22*c13*b32*a21+b32*c11*c12*c21*a22*b33+b32*c11*c22*b33*c21*a12-b32*c12*c22*b33*c11*a21-b32*c12*c22*b33*c21*a11+b21*c12*c33*c21*b32*a12-b21*c12*c32*c33*b22*a11-2*b11*c23*c32*b22*c31*a12+b11*c13*c22*b32*c21*a32+b11*c22*c23*c31*b12*a32-2*b11*c22*c23*b32*c31*a12-2*b11*c21*c32*c33*b22*a12+4*b11*c21*c32*c23*b32*a12-b11*c22*c32*a13*b32*c21-b11*c22*c32*a13*c31*b22+2*b11*c22*c32*b13*c31*a22+2*b11*c22*c32*a23*b32*c11-b11*c22*c32*a23*c31*b12-b11*c22*c32*b23*c31*a12-b11*c22*c32*c33*b21*a12+4*b11*c22*c33*b22*c31*a12-b11*c22*c32*c33*b12*a21-b11*c22*c32*c33*b22*a11-b11*c22*c32*c23*b32*a11+b11*c23*c32*b12*c31*a22+2*b21*c12*c32*b23*c31*a12-b21*c12*c32*a33*b22*c11-2*b21*c12*c33*b22*c31*a12,b22*c11*c13*b33*c31*a21-b12*c21^2*c33*b31*a13+2*b12*c33*b13*c21^2*a31-b11*c12*c33*c21*a21*b33+2*b23*c12*c21*b31*a31*c13-2*b23*c11*c31*a13*b31*c22+2*b13*c31^2*a23*b21*c12-b13*c31^2*c23*b21*a12-b13*c12*b23*c31^2*a21-b13*c13*b32*c21^2*a31+2*b12*c21*c23*c33*b31*a11+2*b11*c22*c31*c23*b31*a13-2*c22*c31*c23*b11^2*a33+c22*c31*c33*b11^2*a23-2*b23*c12*c21*b33*c31*a11-2*b12*c21*c31*c13*b31*a23-b31*c23*b33*c11^2*a22+b23*c11*c13*b32*c31*a21+b13*c21*c23*b32*c31*a11-2*b11*c21*c31*a13*c32*b23+2*b23*c11^2*b31*a32*c23+b13*c11*c22*b33*c21*a31+2*b11*c13*c33*b22*c31*a21+c23*c21*a33*c32*b11^2+c23*c31*a23*c32*b11^2-b23*c11^2*c33*b31*a22+2*b22*c13*b23*c31^2*a11-2*b22*c11*c31*c23*b31*a13-b11*c31*c23*c33*b12*a21-b11*c13*c31*c23*b31*a22+b13*c11*c23*b32*c21*a31-b13*c13*c31*c22*b21*a31+2*b11*c12*c21*c33*b31*a23+2*b11*c13*c31*c23*b21*a32+b23*c11*c31*c13*b31*a22-b23*c22*b33*c11^2*a31-b23*c23*b32*c11^2*a31+2*b22*c11^2*c23*b31*a33-b23*c33*c11^2*b32*a21-c11*c12*c31*a31*b23^2-b23*c12*c21*c33*b31*a11+b22*c11*c31*c13*b31*a23+b21*c31*c13^2*b22*a31+b11*c12*c21*b23*c31*a33-b12*c13*b23*c31^2*a21-2*b12*c21*c33^2*b21*a11+b13*c13*c21*b32*c31*a21-b21*c11^2*a33*b32*c23-b21*c33*b23*c11^2*a32+b21*c13*c11*a33*b32*c21-b13*c33*c21^2*b32*a11-c21*c22*c31*a31*b13^2+2*b13*c13*c31*c22*b31*a21+b22*c21*b31*a31*c13^2+b11*c31*c23^2*b12*a31-b11*c33*a33*c21^2*b12-b11*c13*c21*b31*a32*c23-b11*c22*c31*c33*b21*a13-b21*c11*c13*b31*a32*c23-2*b13*c11*c33*b22*c21*a31+2*b13*c21*c22*c33*b31*a11-b11*c11*c22*c33*b21*a33-b12*c33*b33*c21^2*a11+2*b12*c23*b13*c31^2*a21-b11*c33*b13*c21^2*a32+2*b11*c11*c23*c33*b22*a31+b22*c11*c23*b33*c31*a11+b23*c11*c33*c21*b32*a11-b11*c12*c21*c33*b21*a33-2*c11*c32*c33*b21^2*a13-2*c12*c31*c13*b21^2*a33+b21*c11*c22*b33*c31*a13+c12*c31*c33*b21^2*a13+c13*c11*a33*c32*b21^2-b11*c13*c21*a33*b31*c22-b13*c13*c21*c32*b31*a21+b13*c11*c32*b23*c31*a21-2*b13*c21*c31*a23*b31*c12+c21*c22*c33*b11^2*a33+c21*c23*c33*b11^2*a32-2*b11*c21*c11*a23*b32*c33-2*c21*c32*c33*b11^2*a23-2*b11*c21*c31*a13*b22*c33-b31*c12*c23*b33*c21*a11+b13*c11*c33*c21*b32*a21-b21*c13*c21*a13*b31*c32+2*b23*c11*c12*c33*b31*a21+2*b11*c13*c31*a33*b21*c22+c13*c21*a13*b31^2*c22-2*b13*c11*c21*b31*a32*c23+b23*c11*c21*a13*b31*c32+b12*c11*c21*c33*b21*a33+b21*c11*c31*a13*c32*b23+b11*c11*c21*a33*c32*b23-b13*c12*b33*c21^2*a31+2*b11*c11*c22*c23*b31*a33-b21*c11*c13*c33*b32*a21-b13*c13*b22*c31^2*a21-b13*c21^2*a13*b31*c32+2*b13*c12*c31*c23*b31*a21-b31*c21*c13*c23*b32*a11-b11*c21*c23*c33*b31*a12-b13*c12*c31*b21*a21*c33-b31*c13*a13*b32*c21^2-b11*c22*c13*b33*c31*a21-b21*c31*c13*c33*b22*a11-2*b23*c11*c21*b31*a32*c13-b11*c13*b33*c21^2*a32-b11*c13*a23*c31^2*b22+c11*c12*c33*b21^2*a33+c11*c13*c33*b21^2*a32+2*b21*c13*c33*c21*b32*a11-b23*c32*b33*c11^2*a21+2*b11*c13*c22*b33*c21*a31+b21*c33*c11*a13*c31*b22-b21*c12*b23*c31^2*a13-2*b13*c11*c23*b32*c31*a21+2*b11*c21^2*a13*b32*c33+2*b21*c23*c11*a13*b31*c32-b11*c31*c23*b23*c32*a11+2*b23*c11^2*a33*b31*c22-b22*c11^2*c33*b31*a23+2*b21*c21*c13*b33*c32*a11-b13*c12*c21*c33*b31*a21+b13*c21*c31*a13*b31*c22-b11*c13*c31*a23*b31*c22+b12*c13*c21*b33*c31*a21-2*b13*c11*c31*a23*c32*b21-b21*c33*a33*b22*c11^2+b12*c21*c31*c33*b21*a13+b11*c13*c21*a23*c31*b32-2*b12*c11*c33*b23*c21*a31+2*b21*c12*c33*b33*c21*a11-2*b32*c11*c23*b33*c21*a11+c13*c31*c33*b21^2*a12+c13*c11*a23*b31^2*c22+b13*c21*c22*b33*c31*a11-b11*c21*c33*b13*c22*a31+b13*c11*c21*c33*b21*a32+2*b22*c33*b23*c11^2*a31-b11*c13*c31*b21*a22*c33+b12*c11*c31*c23*b31*a23-b11*c12*b23*c31^2*a23-b11*c13*a33*b32*c21^2-2*b21*c21*c11*a13*c32*b33-b31*c11^2*a23*c22*b33-2*b22*c11*c33*b23*c31*a11+2*b21*c12*c31*c13*b31*a23-c21*c32*b13^2*c31*a21+b21*c11*c33^2*b22*a11-b23*c11*c13*b31*c22*a31+2*b11*c22*c23*c31*a31*b13-b21*c23*b33*c11^2*a32-b11*c11*c23*a23*b31*c32-b22*c23*b33*c11^2*a31+b11*c11*b31*a32*c23^2-2*b11*c11*b22*a21*c33^2-b11*c23*b13*c31^2*a22-b11*c23*a23*c31^2*b12-b22*c33*b33*c11^2*a21-2*b22*c31*c13^2*b31*a21-b23*c11^2*a23*b31*c32+b11*c22*c21*b13*c31*a33+b13*c11*c21*a33*c32*b21+2*b13*c21*c23*c32*b31*a11+2*b13*c11*c32*b21*a21*c33-b13*c13*c31*b21*c32*a21+b11*c12*c21*b33*c31*a23+2*b21*c12*c13*b33*c31*a21+2*b23*c11*c13*c32*b31*a21-b11*c23*c33*b22*c31*a11-b13*c23*b22*c31^2*a11-b13*c31^2*a13*b21*c22-2*b12*c31*c23^2*b31*a11+b23*c11*c13*b32*c21*a31-b11*c11*c23*c33*b21*a32-b31*c11*c23*b33*c12*a21-2*b13*c11*c32*b23*c21*a31-2*b23*c11*c31*c23*b31*a12-b21*c13*b23*c31^2*a12-2*b21*c13^2*b32*c21*a31-b21*c11*c13*c33*b22*a31-b12*c13*c21*c33*b31*a21-b12*c13*c31*c23*b21*a31-c21*c33^2*b11^2*a22-c31*c23^2*b11^2*a32+c32*b13^2*c21^2*a31+c22*b13^2*c31^2*a21-c31*c13^2*b21^2*a32+c32*b23^2*c11^2*a31+c12*b23^2*c31^2*a11-c11*c23^2*b31^2*a12-c21*c13^2*b31^2*a22+c22*b33^2*c11^2*a21+c12*b33^2*c21^2*a11-c11*c33^2*b21^2*a12-b22*c11*c23*c33*b31*a11+b22*c11*c33*b33*c21*a11-2*b22*c13*c21*b33*c31*a11-b22*c13*c21*c33*b31*a11+2*b22*c13*c31*c23*b31*a11+b22*c21*c31*c13*b31*a13-b23*c11*c12*b31*a31*c23+b23*c11*c12*b33*c31*a21+b23*c11*c12*b33*c21*a31-2*b23*c11*c21*a33*b31*c12+b23*c11*c21*c33*b31*a12+b23*c11*c22*b33*c31*a11-b23*c11*c22*c33*b31*a11-b23*c11*c23*c32*b31*a11+b23*c11*c23*b32*c31*a11+b23*c11*c31*a23*b31*c12+b23*c11*c32*b33*c21*a11-4*b23*c12*c31*c13*b31*a21+2*b23*c12*c31*c23*b31*a11-b23*c13*c21*c32*b31*a11-2*b23*c13*c21*b32*c31*a11+2*b23*c13*c31*c22*b31*a11+b23*c21*c31*a13*b31*c12+b23*c21*c31*c13*b31*a12-b31*c11*c13*c23*b32*a21-b31*c11*c13*c22*a21*b33+b31*c11*c13*c21*a22*b33+b31*c11*c21*a13*c22*b33+b31*c11*c23*b33*c21*a12+2*b31*c11*c23*b33*c22*a11+2*b31*c12*c13*c21*a21*b33+b31*c12*c11*b33*c21*a23+b31*c13*c11*a23*b32*c21-b31*c13*c22*b33*c21*a11+b31*c23*c11*a13*b32*c21-2*b32*c11*c13*c21*a21*b33-c11*c32*b23^2*c31*a11+b31*c11*c23^2*b32*a11-b31*c12*b33*c21^2*a13+c11*c12*c23*b31^2*a23+c11*c13*c23*b31^2*a22-2*c11*c22*c23*b31^2*a13-2*c12*c21*c13*b31^2*a23+c12*c21*c23*b31^2*a13+c13*c21*c23*b31^2*a12-b31*c13*b33*c21^2*a12+b31*c21*c13^2*b32*a21-b31*c23*a23*b32*c11^2+2*b32*c23*b33*c11^2*a21+2*b32*c13*b33*c21^2*a11-c11*c12*c21*a21*b33^2-c11*c22*b33^2*c21*a11-2*b11*c11*b32*a31*c23^2+b11*c11*b21*a22*c33^2-b11*c12*b33*c21^2*a33-b11*c13*b23*c31^2*a22+c23*c31*c33*b11^2*a22+b11*c21*c33^2*b21*a12+b11*c21*c33^2*b12*a21+b11*c21*c33^2*b22*a11+2*b11*c21^2*a13*c32*b33-b11*c21^2*a33*c32*b13+2*b11*c33*b33*c21^2*a12-b11*c22*b13*c31^2*a23+2*b11*c22*b23*c31^2*a13+2*b11*c23*a13*c31^2*b22+2*b11*c23*b23*c31^2*a12+b11*c23^2*b32*c31*a11+b11*c31*c23^2*b31*a12+b12*c11*b31*a31*c23^2+b12*c11*b21*a21*c33^2-b12*c13*b33*c21^2*a31+2*b12*c21^2*c13*b31*a33-b12*c23*b23*c31^2*a11+2*b12*c31^2*c13*b21*a23-b12*c31^2*c23*b21*a13-b13*c22*b23*c31^2*a11+2*b13*c31^2*b21*a22*c13+2*b13*c21^2*b31*a32*c13+2*b13*c21^2*a33*b31*c12-b13*c21^2*c33*b31*a12-b13*c32*b33*c21^2*a11+2*b21*c11^2*a23*c32*b33+2*b21*c11^2*a23*b32*c33-b21*c11^2*a33*c32*b23+2*b21*c33*b33*c11^2*a22-b21*c13*a13*c31^2*b22+b21*c13^2*b32*c31*a21+b21*c21*b31*a32*c13^2+b21*c31*c13^2*b31*a22-b21*c22*b33*c11^2*a33+c13*c31*a13*c32*b21^2-2*b22*c11*c13*c31*a31*b23-b22*c11*c13*b31*a31*c23+b22*c11*c13*b33*c21*a31+2*b22*c11*c13*c33*b31*a21-2*b22*c11*c21*c13*b31*a33+b22*c11*c21*c33*b31*a13+b11*c33*c21*a23*c31*b12-2*b11*c11*c21*a23*c32*b33+b11*c11*c21*a33*b32*c23+b11*c11*c21*a33*b22*c33-2*b11*c11*c22*b23*c31*a33+b11*c11*c22*b33*c31*a23+b11*c11*c23*a23*c31*b32+2*b11*c11*c23*c32*a31*b23+2*b11*c11*c23*b33*c32*a21-4*b11*c11*c23*b33*c22*a31+2*b11*c11*c23*c33*b32*a21-2*b11*c11*c23*c31*a32*b23+b11*c11*c23*b33*c21*a32+b11*c11*c23*b33*c31*a22-b11*c11*c23*c33*b31*a22+b11*c11*c31*a23*b22*c33+2*b11*c11*c32*c33*b21*a23+b11*c11*c33*b23*c21*a32+b11*c11*c33*b23*c31*a22-4*b11*c11*c33*b23*c32*a21+2*b11*c11*c33*b23*c22*a31+2*b11*c11*c33*c22*a21*b33-2*b11*c11*c33*c21*a22*b33-b11*c12*c23*c31*a31*b23+2*b11*c12*c23*b33*c21*a31-b11*c12*c23*b33*c31*a21-b11*c12*c31*c23*b31*a23+2*b11*c12*c31*c23*b21*a33-b11*c12*c31*c33*b21*a23-b11*c12*c33*b23*c21*a31+2*b11*c12*c33*b23*c31*a21+b11*c13*c21*c31*a32*b23-b11*c13*c21*a33*c32*b21+b11*c13*c21*a33*c31*b22+b11*c13*c21*b33*c31*a22-b11*c13*c21*c33*b21*a32+2*b11*c13*c21*c33*b31*a22-b11*c13*c22*c31*a31*b23+2*b11*c13*c23*b32*c21*a31-b11*c13*c23*c31*b22*a31-b11*c13*c31*a23*c32*b21+2*b11*c13*c32*b23*c31*a21-b11*c13*c32*c21*a21*b33-b11*c13*c33*c21*b32*a21-b11*c21*c13*c32*a31*b23-b11*c21*c13*c33*b22*a31-b11*c21*c22*c33*b31*a13-b11*c21*c23*a13*b31*c32+b11*c21*c23*c31*a32*b13-b11*c21*c23*c32*a31*b13-b11*c21*c23*b33*c32*a11-b11*c21*c23*c33*b32*a11-b11*c21*c23*c33*b12*a31-2*b11*c21*c23*b33*c31*a12+b11*c21*c31*a23*c32*b13+b11*c21*c33*b13*c31*a22-b21*c12*c33*b23*c31*a11-2*b21*c13*c11*a23*c31*b32+b21*c13*c11*a33*c31*b22+b21*c13*c21*a13*c31*b32+b21*c13*c21*b33*c31*a12-b21*c13*c21*c33*b31*a12-b21*c13*c22*b33*c31*a11-b21*c13*c23*b32*c31*a11-2*b11*c21*c33*b23*c31*a12+2*b11*c21*c33*b13*c32*a21+2*b11*c21*c33*b23*c32*a11-b11*c21*c33*b33*c22*a11+b11*c22*c11*b33*c21*a33-b11*c22*c11*c33*b31*a23-2*b11*c22*c21*b33*c31*a13+2*b11*c22*c23*b33*c31*a11-b11*c22*c33*b13*c31*a21-b11*c22*c33*b23*c31*a11-2*b11*c23*c11*a33*c31*b22-b11*c23*c11*a33*c32*b21-b11*c23*c13*b32*c31*a21-2*b11*c23*c21*a13*c31*b32+b11*c23*c21*a33*c31*b12-b11*c23*c31*a13*c32*b21-b11*c23*c31*c33*b21*a12-b11*c23*c32*b13*c31*a21+b11*c32*c11*b23*c31*a23+2*b11*c32*c21*c33*b21*a13-b11*c12*c21*c23*b31*a33+2*b11*c13*c21*a23*b31*c32+b12*c11*c21*c33*b31*a23-2*b12*c11*c21*c23*b31*a33+b12*c11*c23*c31*a31*b23-2*b12*c11*c23*b33*c31*a21+b12*c11*c23*b33*c21*a31-b12*c11*c23*c33*b31*a21-b12*c11*c23*c33*b21*a31-2*b12*c11*c31*c33*b21*a23+b12*c11*c31*c23*b21*a33+b12*c11*c33*b23*c31*a21+b12*c11*c33*c21*a21*b33+b12*c13*c21*c31*a31*b23-b12*c13*c21*b31*a31*c23+2*b12*c13*c21*c33*b21*a31+2*b12*c13*c31*c23*b31*a21-b12*c13*c31*b21*a21*c33-2*b12*c21*c23*c31*a31*b13+b12*c21*c23*b33*c31*a11-2*b12*c21*c31*c13*b21*a33+b12*c21*c31*c23*b31*a13-2*b12*c21*c33*b13*c31*a21+b12*c21*c33*b23*c31*a11+2*b12*c23*c31*c33*b21*a11+b13*c11*c21*a23*b31*c32-2*b13*c11*c21*a33*b31*c22+b13*c11*c21*c33*b31*a22+b13*c11*c22*c31*a31*b23+2*b13*c11*c22*b31*a31*c23-2*b13*c11*c22*b33*c31*a21-b13*c11*c22*c33*b31*a21-b13*c11*c22*c33*b21*a31-b13*c11*c23*c32*b21*a31-b13*c11*c23*c32*b31*a21+b13*c11*c23*c31*b22*a31+b13*c11*c31*a23*b31*c22+b13*c11*c31*c23*b21*a32+b13*c11*c31*c23*b31*a22+b13*c11*c31*a33*b21*c22-2*b13*c11*c31*b21*a22*c33+b13*c11*c32*c21*a21*b33+b13*c11*c33*b22*c31*a21+b13*c12*c21*c31*a31*b23-b13*c12*c21*b31*a31*c23+b13*c12*c21*b33*c31*a21+2*b13*c12*c21*c33*b21*a31-b13*c12*c31*c23*b21*a31+2*b13*c13*c21*c32*b21*a31+b13*c13*c21*c31*b22*a31-b13*c13*c21*b31*c22*a31+b13*c21*c31*a13*c32*b21-2*b13*c21*c31*c13*b21*a32-2*b13*c21*c31*c13*b31*a22+b13*c21*c31*c23*b31*a12-2*b13*c21*c31*a33*b21*c12+b13*c21*c31*c33*b21*a12+b13*c21*c32*b23*c31*a11-4*b13*c21*c32*c33*b21*a11+b13*c21*c33*b22*c31*a11-4*b13*c22*c31*c23*b31*a11+2*b13*c22*c31*c33*b21*a11+2*b13*c23*c31*b21*c32*a11-b21*c11*c12*c33*b31*a23-b21*c11*c13*a23*b31*c32-b21*c11*c13*c32*a31*b23+2*b21*c11*c13*b32*a31*c23-b21*c11*c13*a33*b31*c22-b21*c11*c13*b33*c32*a21+2*b21*c11*c13*b33*c22*a31+b21*c11*c13*c31*a32*b23+b21*c11*c13*b33*c21*a32-2*b21*c11*c13*b33*c31*a22-b21*c11*c13*c33*b31*a22-2*b21*c11*c21*a13*b32*c33+2*b21*c11*c22*c33*b31*a13+b21*c11*c23*a13*c31*b32-b21*c11*c23*b33*c32*a11+2*b21*c11*c23*b33*c12*a31-b21*c11*c23*c33*b32*a11+b21*c11*c23*b33*c31*a12+2*b21*c11*c23*c33*b31*a12+b21*c11*c33*b23*c31*a12-2*b21*c11*c33*b33*c21*a12+2*b21*c11*c33*b23*c32*a11-b21*c11*c33*b23*c12*a31-b21*c11*c33*b33*c12*a21-b21*c11*c33*b33*c22*a11+b21*c12*c11*b23*c31*a33-b21*c12*c11*c23*b31*a33-2*b21*c12*c11*b33*c31*a23+b21*c12*c11*b33*c21*a33+2*b21*c12*c13*c31*a31*b23-4*b21*c12*c13*b33*c21*a31+2*b21*c12*c21*c13*b31*a33+b21*c12*c21*b33*c31*a13-b21*c12*c21*c33*b31*a13-b21*c12*c23*b33*c31*a11-b21*c12*c31*c23*b31*a13-b21*c13*c31*a13*b31*c22-b21*c13*c31*c23*b31*a12-b21*c13*c32*b23*c31*a11,-2*c22*a13*c33*a33*b11*a21-c23*c33*a13*a11*b31*a22+c11*a13*a33*b23*c22*a31-c13*b13*a23*a32*c31*a21+c23*a33*b33*c22*a11^2+c23*a33*c33*b22*a11^2+c11*a23*c23*a33*b11*a32-c13*c23*a13*a31*b31*a22+2*c23*a13*b33*a21*c32*a11+2*c11*a23^2*c33*b32*a11+2*c11*c33*a23^2*b31*a12-c21*b23*c31*a32*a13^2-c21*c23*b31*a32*a13^2+c13^2*a23*a32*b31*a21-2*c12*a23*c33*a33*b21*a11-2*c31*a13*c23*a33*b21*a12+2*c31*c23*a13^2*b21*a32-c31*c33*b21*a22*a13^2-c23*a33*b13*a31*c22*a11+c11*a13*a33*c23*b32*a21-c13*a33*b23*a31*c12*a21-c33*b33*a23*a11*c11*a22+2*c11*a23^2*b33*c12*a31-c23*c33*a13*a11*b21*a32-c13*b23*a33*a21*c11*a32-a23*b33*a33*c11^2*a22+2*c13*b33*a23*a21*c31*a12-c32*c33*b21*a21*a13^2-c32*c13*a23^2*b31*a11+2*c21*a13^2*c33*b32*a21+c31*a13*a23*c33*b22*a11+c31*a13*c13*b21*a22*a33+a33*c13^2*a21*b22*a31-2*c13^2*a23*a32*b21*a31+2*c13*c33*a23*a11*b21*a32+c12*a13*c33*b21*a21*a33+2*c13*a33*b23*a31*c22*a11-c33*a13*b23*a21*c32*a11+c11*c13*a23*a33*b21*a32-c33*b23*a13*a21*c11*a32-c11*c13*b31*a32*a23^2-2*c13*a13*b23*c22*a31^2+c13*a13*c23*b22*a31^2+2*c23*b13*a33*a21*c11*a32+2*c31*a13^2*c23*b22*a31-c31*a13^2*b22*a21*c33+2*c13*c23*a13*a32*b21*a31+2*c33*b33*a23*a12*c21*a11-a23*b23*a33*c11^2*a32+c22*a13*c33*a33*b21*a11+2*c31*a23^2*c13*b12*a31-c31*a23^2*b12*a11*c33-c11*a23^2*c32*a31*b13-2*c31*c13*a23*a33*b11*a22+c31*c13*a23*a33*b21*a12-c33*a23*b23*a11*c12*a31-c23*a13*b33*a31*c22*a11-c33*a13*b33*a21*c22*a11+c21*a13*c33*a23*b11*a32+c33*a13*b33*c12*a21^2+a13*c33^2*a21*b22*a11+c11*a13*b23*a33*c21*a32-c33*b13*a13*a21*c21*a32-4*c13*b23*a13*a32*c21*a31+c11*a13*a23*b32*a31*c23+a13*c23^2*a31*b32*a11+c23^2*a13*a32*b31*a11-c11*c13*b21*a22*a33^2-c12*c13*b21*a21*a33^2-c12*b33*a23^2*c31*a11+c32*a13*c33*a23*b11*a21+c12*a13*b33*c21*a21*a33+2*c33*b13*a33*a21*c21*a12+c11*a13*a33*b22*a21*c33+c21*a13*c23*a33*b31*a12-c31*c13*a23^2*b31*a12+a23*c33^2*a11*b12*a21+2*c33*a23*b13*a31*c12*a21-c23*b23*a13*a31*c31*a12+2*c23*a23*b33*a11*c12*a31-c13*a23*c33*a31*b12*a21+c21*a13*a33*c33*b22*a11-c21*c13*a33^2*b21*a12+c21*a13*b23*a33*c31*a12-c23*a33*c33*a11*b12*a21+2*c23*b33*a33*a12*c21*a11-c11*b33*a23^2*c31*a12+c23*a13*b13*c22*a31^2-2*c32*a13*c13*a23*b21*a31+2*c13*b23*a33*a31*c21*a12-2*c32*c13*a23*a33*b11*a21-2*c21*a13*a33*c33*b12*a21+c12*a13*b23*c31*a31*a23+2*c33*b23*a13*a11*c21*a32-c13*b33*a33*a21*c21*a12-c13*c33*a23*a21*b11*a32-c13*c23*a13*a32*b31*a21+c21*a13*a23*b32*a31*c13-c33*b23*a23*a12*c11*a31-c22*c23*b11*a11*a33^2-c22*c13*a33^2*b21*a11+2*c33*b13*a23*a21*c11*a32+2*c22*c13*a33^2*b11*a21+c23*a13*b23*c12*a31^2+c32*a13*c13*a23*b31*a21-c13*c33*a13*a21*b21*a32+2*c13*c23*a23*a32*b11*a31+c31*a13*a23*c13*b32*a21-2*c22*a13*c13*a33*b31*a21-c33*b13*a23*a11*c31*a22+c23^2*a33*a12*b11*a31-c23*b33*a13*a31*c11*a22-c31*c23*a13^2*b31*a22-2*c11*a13*a33*c23*b22*a31+2*c23*a13*c33*a31*b12*a21+2*c13*b33*a33*a22*c11*a21-c11*a23^2*c33*b12*a31-c33*b23*a13*a11*c31*a22+2*c13*b33*a23*a11*c31*a22-2*c11*a13*b33*a23*c21*a32+c11*a23*a33*b13*c22*a31+2*c13*a13*b33*a21*c22*a31-2*c31*a13*c23*a23*b11*a32-c13*b33*a23*a31*c11*a22+c12*a23*b33*a33*c21*a11+c23*a23*c33*b32*a11^2+c23*a33*b23*c32*a11^2+c31*a13*a23*c33*b12*a21+2*c32*c13*a23^2*b11*a31-c32*c33*b11*a11*a23^2+c33*a13*b13*c32*a21^2-c12*c33*a23^2*b11*a31+2*c12*c33*a23^2*b31*a11+2*c31*a23^2*b13*c32*a11-c31*a23^2*c13*b32*a11+2*c13*a13*b23*a31*c32*a21+c32*a13*c23*a33*b11*a21+2*c23*a33*b13*a31*c12*a21-c13*b23*a23*a31*c31*a12-c23*b33*a13*a31*c21*a12+c21*a13*a33*c23*b12*a31-c23*b13*a33*a11*c31*a22+c32*a13*c23*a23*b31*a11-c13*b23*a33*a31*c11*a22+c31*a13*c33*a23*b11*a22+2*c13*b33*a13*a22*c21*a31-2*c11*a23*c23*a33*b31*a12-c13*c23*a23*a32*b31*a11-2*c23*a23*b13*c12*a31^2-2*c23*a23*b33*c32*a11^2-c11*a23^2*b32*a31*c13+c33^2*a13*a21*b21*a12+c33^2*a13*a22*b21*a11+c12*a13*b33*a23*c31*a21+c12*a13*c33*a23*b21*a31-c13*a23*b33*a31*c22*a11-c12*b13*c21*a21*a33^2-c23*b13*a33*a31*c21*a12-c23*b13*a33*a21*c31*a12+c21*a13*a23*c33*b12*a31-c11*a23^2*b33*c32*a11-c23*b13*a13*a31*c31*a22-4*c23*b13*a23*a32*c11*a31-c22*b33*a13^2*c31*a21+2*c22*c33*a13^2*b31*a21+2*c13*b13*a33*a22*c31*a21-c13*c33*a23*a31*b11*a22+c13*a33*b13*c32*a21^2+c13*a33*b33*c12*a21^2-c23*b23*a13*a32*c31*a11-c13*a23*c33*a21*b32*a11+b33*a23^2*c11^2*a32+b23*a33^2*c11^2*a22-a23*c13^2*b22*a31^2-a33*c13^2*b32*a21^2+b33*a13^2*c21^2*a32+b13*a33^2*c21^2*a12-a13*c23^2*b12*a31^2-a33*c23^2*b32*a11^2+b23*a13^2*c31^2*a22+b13*a23^2*c31^2*a12-a13*c33^2*b12*a21^2-a23*c33^2*b22*a11^2+c11*a13*a23*c32*a31*b23+c11*a13*a23*b33*c32*a21-4*c13*b33*a13*a22*c31*a21-c13*b33*a23*a31*c21*a12-c13*b33*a23*a21*c11*a32-c13*b33*a23*a11*c21*a32-c13*b33*a33*a22*c21*a11+2*c13*c33*a13*a22*b31*a21-c13*c33*a13*a22*b21*a31+2*c13*c33*a23*a31*b21*a12-c13*c33*a23*a21*b31*a12-c13*c33*a23*a11*b31*a22-c13*c33*a33*a21*b21*a12+2*c13*c33*a33*a22*b11*a21-c13*c33*a33*a22*b21*a11-c13*a13*c23*a31*b32*a21-c13*a13*c33*a21*b22*a31+2*c13*b13*a23*a32*c21*a31-c13*b13*a23*a31*c31*a22-c13*b13*a33*a21*c21*a32-c13*b13*a33*a22*c21*a31+c21*a13*b13*c31*a32*a23+c21*a13*b13*a33*c31*a22+c21*a13*c13*b31*a32*a23+c21*a13*c13*a33*b21*a32-2*c21*a13*c13*a33*b31*a22+c21*a13*a23*c32*a31*b13+c21*a13*a23*b33*c32*a11-2*c21*a13*a23*c33*b32*a11+c21*a13*c23*a33*b11*a32+c21*a13*a33*b13*c32*a21-2*c21*a13*a33*b13*c22*a31-2*c21*a13*a33*c13*b32*a21+c21*a13*a33*c13*b22*a31+c21*a13*a33*b23*c32*a11+c21*a13*a33*c23*b32*a11-2*c21*a13*a33*b33*c22*a11+c21*a13*b33*a23*c31*a12-2*c21*a13*c33*a23*b31*a12-2*c21*a13*c33*a33*b11*a22+c21*a13*c33*a33*b21*a12-2*c21*b13*a23*a33*c31*a12-2*c21*c13*a23*a33*b11*a32+c21*c13*a23*a33*b31*a12-2*c21*a23*a33*b13*c32*a11+c21*a23*a33*c13*b32*a11-2*c21*a23*a33*c13*b12*a31+c21*a23*a33*b12*a11*c33+c21*a23*c33*b11*a12*a33+c22*a13*b13*c31*a31*a23+c22*a13*b13*a33*c31*a21+c22*a13*c13*b31*a31*a23+c22*a13*c13*a33*b21*a31+c22*a13*b23*a33*c31*a11+c22*a13*c23*a33*b31*a11+c22*a13*c23*a33*b11*a31+c22*a13*b33*a23*c31*a11+c22*a13*c33*a23*b11*a31-2*c22*a13*c33*a23*b31*a11-2*c22*b13*a23*a33*c31*a11-2*c22*c13*a23*a33*b11*a31+c22*c13*a23*a33*b31*a11+c22*a23*c33*b11*a11*a33-c23*a13*b13*a31*c32*a21-c23*a13*b23*a31*c32*a11-c23*a13*b33*a31*c12*a21+2*c33*b13*a13*a22*c31*a21-c33*b13*a13*a22*c21*a31+2*c33*b13*a23*a31*c11*a22-c33*b13*a23*a31*c21*a12-c33*b13*a23*a21*c31*a12-c33*b13*a23*a11*c21*a32-4*c33*b13*a33*a22*c11*a21+2*c33*b13*a33*a22*c21*a11-c33*a23*b13*a31*c22*a11-c33*a23*b13*a21*c32*a11-c33*a23*b33*a11*c12*a21-c33*b23*a13*a31*c11*a22+2*c33*b23*a13*a31*c21*a12-c33*b23*a13*a21*c31*a12-c33*b23*a23*a11*c11*a32+2*c33*b23*a23*a12*c31*a11+2*c33*b23*a33*a12*c11*a21-4*c33*b23*a33*a12*c21*a11+2*c33*b23*a33*a11*c11*a22+2*c33*a33*b13*a21*c22*a11+2*c33*a33*b23*a11*c12*a21-c33*b33*a13*a21*c21*a12-c33*b33*a13*a22*c21*a11+2*c33*b33*a13*a22*c11*a21-c33*b33*a23*a12*c11*a21-c11*c33*a23^2*b11*a32-c11*c23*a33^2*b11*a22-c11*a33^2*c22*a21*b13-c11*a33^2*b22*a21*c13+2*c11*a33^2*b23*c12*a21-c11*a33^2*b23*c22*a11-c11*a33^2*c23*b12*a21+2*c11*a33^2*c23*b22*a11-c11*b13*c21*a22*a33^2-c11*b13*c31*a32*a23^2-c11*b23*a33^2*c21*a12+2*c11*c23*a33^2*b21*a12-c12*b13*c31*a31*a23^2-c12*c13*b31*a31*a23^2-c12*b23*a33^2*c21*a11-c12*c23*a33^2*b11*a21+2*c12*c23*a33^2*b21*a11+a23*c13^2*a31*b32*a21+c13^2*a23*a31*b31*a22+c13^2*a33*a21*b21*a32-2*c13^2*a33*a22*b31*a21+c13^2*a33*a22*b21*a31-2*c13*a13*b33*c32*a21^2+c13*a13*c33*b32*a21^2+c13*a23*b13*c22*a31^2+c13*a23*b23*c12*a31^2+c13*a23*c23*b12*a31^2+c13*a33*c33*b12*a21^2-c21*a13^2*c32*a31*b23-c21*a13^2*b32*a31*c23-c21*a13^2*b33*c32*a21+2*c21*a13^2*b33*c22*a31-c21*a13^2*c33*b22*a31-c21*b33*a13^2*c31*a22-c21*c33*a13^2*b21*a32+2*c21*c33*a13^2*b31*a22-a13*b13*a33*c21^2*a32-a13*b33*a33*c21^2*a12-c21*c23*b11*a12*a33^2+2*c21*a33^2*b13*c22*a11+2*c21*a33^2*c13*b12*a21-c21*a33^2*c13*b22*a11-c21*a33^2*b12*a11*c23+2*c21*c13*a33^2*b11*a22-c22*b23*c31*a31*a13^2-c22*c23*b31*a31*a13^2-c22*c33*a13^2*b21*a31-2*c23^2*a13*a32*b11*a31+c23^2*a13*a31*b31*a12+c23^2*a33*a11*b11*a32-2*c23^2*a33*a12*b31*a11+a33*c23^2*a11*b12*a31+2*c31*a13^2*b23*c32*a21-c31*a13^2*c23*b32*a21-c31*c33*b11*a12*a23^2-a13*b13*a23*c31^2*a22-a13*b23*a23*c31^2*a12+2*c31*c13*a23^2*b11*a32+2*c32*c23*a13^2*b21*a31-c32*c23*a13^2*b31*a21-2*c33^2*a13*a22*b11*a21+c33^2*a23*a12*b11*a21-2*c33^2*a23*a12*b21*a11+c33^2*a23*a11*b11*a22+c33*a23*b23*c32*a11^2+c33*a23*b33*c22*a11^2-2*c33*a33*b13*c12*a21^2-2*c33*a33*b23*c22*a11^2-c23*a13*c33*a31*b22*a11-c23*a13*c33*a21*b32*a11+2*c23*b13*a13*a32*c21*a31-c23*b13*a13*a32*c31*a21+2*c23*b13*a23*a32*c31*a11+2*c23*b13*a23*a31*c31*a12+2*c23*b13*a33*a31*c11*a22-c23*b13*a33*a11*c21*a32+2*c23*a23*b13*a31*c32*a11-c23*a23*c33*a11*b12*a31+2*c23*b23*a13*a32*c11*a31-c23*b23*a33*a11*c11*a32+2*c23*b23*a33*a12*c31*a11-c23*b23*a33*a12*c11*a31-c23*a33*b13*a21*c32*a11-c23*a33*b23*a11*c12*a31-c23*a33*b33*a11*c12*a21-c23*b33*a13*a21*c11*a32+2*c23*b33*a13*a21*c31*a12-c23*b33*a13*a11*c21*a32+2*c23*b33*a13*a11*c31*a22+2*c23*b33*a23*a12*c11*a31-4*c23*b33*a23*a12*c31*a11+2*c23*b33*a23*a11*c11*a32-c23*b33*a33*a12*c11*a21-c23*b33*a33*a11*c11*a22+2*c23*c33*a13*a31*b11*a22-c23*c33*a13*a31*b21*a12+2*c23*c33*a13*a21*b11*a32-c23*c33*a13*a21*b31*a12-c23*c33*a23*a12*b11*a31+2*c23*c33*a23*a12*b31*a11-c23*c33*a23*a11*b11*a32-c23*c33*a33*a12*b11*a21-c23*c33*a33*a11*b11*a22+2*c23*c33*a33*a12*b21*a11-2*c31*a13*c13*a23*b21*a32-2*c11*a13*a23*b33*c22*a31-2*c11*a13*a23*c33*b32*a21+c11*a13*a23*c33*b22*a31+c11*a13*b23*c31*a32*a23-2*c11*a13*b23*a33*c31*a22+c11*a13*c23*b31*a32*a23-2*c11*a13*c23*a33*b21*a32+c11*a13*c23*a33*b31*a22-2*c11*a13*a33*b23*c32*a21+c11*a13*a33*c22*a21*b33+c11*a13*b33*a23*c31*a22+c11*a13*b33*c21*a22*a33+c11*a13*c33*a23*b21*a32-2*c11*a13*c33*a23*b31*a22+c11*a13*c33*b21*a22*a33+c11*b13*a23*a33*c21*a32+c11*b13*a23*a33*c31*a22+c11*c13*a23*a33*b31*a22+c11*a23*b23*a33*c31*a12+c11*a23*a33*b13*c32*a21+c11*a23*a33*c13*b32*a21+c11*a23*a33*c13*b22*a31+c11*a23*a33*b23*c32*a11-2*c11*a23*a33*b23*c12*a31-2*c11*a23*a33*c23*b32*a11+c11*a23*a33*c23*b12*a31-2*c11*a23*a33*b33*c12*a21+c11*a23*a33*b33*c22*a11+c11*a23*a33*c33*b12*a21-2*c11*a23*a33*c33*b22*a11+c11*a23*b33*a33*c21*a12+c11*a23*c33*a33*b11*a22-2*c11*a23*c33*a33*b21*a12+c12*a13*b23*a33*c21*a31-2*c12*a13*b23*a33*c31*a21+c12*a13*c23*b31*a31*a23-2*c12*a13*c23*a33*b21*a31+c12*a13*c23*a33*b31*a21-2*c12*a13*b33*a23*c21*a31-2*c12*a13*c33*a23*b31*a21+c12*b13*a23*a33*c21*a31+c12*b13*a23*a33*c31*a21+c12*c13*a23*a33*b21*a31+c12*c13*a23*a33*b31*a21+c12*a23*b23*a33*c31*a11-2*c12*a23*c23*a33*b31*a11+c12*a23*c23*a33*b11*a31+c12*a23*c33*a33*b11*a21-c13*a23*b13*a31*c32*a21-c13*a23*b23*a31*c32*a11-c13*a23*c23*a31*b32*a11-c13*a23*b33*a31*c12*a21+2*c13*a23*b33*a21*c32*a11+2*c13*a23*c33*a31*b22*a11+2*c13*b23*a13*a32*c31*a21+2*c13*b23*a13*a31*c31*a22+2*c13*b23*a23*a32*c11*a31-c13*b23*a23*a32*c31*a11-c13*b23*a33*a21*c31*a12+2*c13*b23*a33*a11*c21*a32-c13*b23*a33*a11*c31*a22-c13*c23*a23*a31*b31*a12-c13*c23*a33*a31*b11*a22-c13*c23*a33*a31*b21*a12-c13*c23*a33*a21*b11*a32+2*c13*c23*a33*a21*b31*a12-c13*c23*a33*a11*b21*a32+2*c13*c23*a33*a11*b31*a22-c13*a33*b13*a21*c22*a31-c13*a33*b23*a21*c32*a11-c13*a33*c23*a31*b12*a21-c13*a33*c23*a31*b22*a11+2*c13*a33*c23*a21*b32*a11-c13*a33*b33*a21*c22*a11-c13*a33*c33*a21*b22*a11+2*c13*b33*a13*a21*c21*a32+c31*a13*c13*a23*b31*a22-2*c31*a13*a23*b13*c32*a21-2*c31*a13*a23*c13*b22*a31-2*c31*a13*a23*b23*c32*a11+c31*a13*a23*c23*b32*a11-2*c31*a13*a23*c23*b12*a31+c31*a13*c23*a23*b31*a12+c31*a13*c23*a33*b11*a22+c31*a13*a33*b22*a21*c13+c31*a13*a33*c23*b12*a21-2*c31*a13*a33*c23*b22*a11+c31*a13*c33*a23*b21*a12+c31*a23*c23*b11*a12*a33-2*c31*a23*a33*c13*b12*a21+c31*a23*a33*c13*b22*a11+c31*a23*a33*b12*a11*c23+c32*a13*c13*b21*a21*a33-2*c32*a13*c23*a23*b11*a31-2*c32*a13*c23*a33*b21*a11+c32*a13*c33*a23*b21*a11+c32*c13*a23*a33*b21*a11+c32*a23*c23*b11*a11*a33-c33*a13*b13*a21*c22*a31-c33*a13*b23*a31*c12*a21+2*c33*a13*b23*a31*c22*a11,-2*c32*b23*a11*a21*c11*a32-2*c23*a31*c11*a22*b32*a11+c21*c23*a31*b31*a12^2+2*c33*b22*a11^2*c21*a32-c33*b22*a11^2*c31*a22-2*c33*a21*b12*a11*c21*a32+c32*a23*a11*b12*c21*a31-c21*a33*a11*b21*c32*a12-c22*a13*c11*b22*a31^2+c23*a31*c11*a12*b32*a21+2*c13*b32*a21^2*c31*a12+c32*b13*a21*a11*c31*a22-c11*b13*a31*a22*c21*a32-c32*a13*c11*b32*a21^2+c23*a31*b12*a11*c21*a32+2*c12*b23*a31^2*c21*a12+c32*b23*a21*a12*c11*a31+a13*a31*b12*c21^2*a32-c23*c11*a12*b22*a31^2-c23*c32*a11^2*b21*a32-c11*a33*c21*a12*b32*a21+c12*c33*a21*a11*b31*a22-2*c12*b33*a21*a11*c31*a22+c23*a11*c31*a32*b12*a21+c21*c23*a11*b11*a32^2+c13*a21*c32*a11*b21*a32-2*c32*a13*a11*b22*c21*a31-c22*a23*c32*b31*a11^2+2*c22*a23*b32*c31*a11^2-c23*c31*a32*b22*a11^2+c31*c33*a21*b21*a12^2+c12*a33*a21*b12*c21*a31+2*c21*a33*b11*a32*c22*a11+2*c11*a33*c22*a21*b11*a32-c11*c13*a31*a22*b21*a32+2*c12*c13*a32*b31*a21^2-c12*a23*b12*c21*a31^2-c11*a23*c31*a32*b12*a21-c32*b33*a12*c11*a21^2+2*c32*c33*a22*b21*a11^2-c22*b13*a31^2*c21*a12-c32*b13*a21^2*c31*a12+2*c11*a13*a21*c32*b31*a22-c11*c23*a31*a22*b31*a12+2*c31*a13*b21*a22*c12*a31+c21*c13*a11*b21*a32^2-c12*a23*b11*c22*a31^2-c12*b23*a31^2*c11*a22+2*c21*a23*a11*c31*b12*a32+c22*a33*a11*b12*c21*a31-2*c21*c33*a21*b31*a12^2-c12*b13*a32*c31*a21^2+2*c32*a33*b12*c11*a21^2-c21*a13*b31*a32*c22*a11+a23*a31*c11^2*b22*a32+2*c31*c23*a12*a11*b21*a32+a33*a11*c21^2*b32*a12-c12*a33*b12*c31*a21^2-c12*a33*c11*b32*a21^2+2*c11*a33*c21*a32*b12*a21+c33*a21*c11*a12*b22*a31+c12*a33*a21*b11*c22*a31+c12*a33*a11*c22*b21*a31-c22*b23*a32*c31*a11^2-c22*b23*a12*c11*a31^2-a23*a21*b11*c32^2*a11-2*c12*a23*a11*b32*c31*a21-c21*b13*a32*a21*c31*a12+a23*b32*a21*c11^2*a32+a33*a21*c11^2*b32*a22-a13*a11*b21*c32^2*a21-c11*a23*c31*a12*b22*a31+c32*a13*a11*c21*b32*a21-2*a33*b12*a11*c21^2*a32-c31*a13*a21*c12*b31*a22+b33*a12*a11*c21^2*a32-c12*a13*c32*b31*a21^2+2*c12*a13*b32*c31*a21^2-c21*c23*a11*a32*b31*a12-c11*c33*a21*a32*b21*a12-2*c32*b23*a11*a31*c21*a12+c32*b23*a11*a31*c11*a22+b13*a32*a31*c21^2*a12+c12*c33*a21*a31*b11*a22-c32*a23*b22*c31*a11^2+c12*a33*a21*c11*b22*a31+a23*a11*b22*c31^2*a12+b23*a12*a11*c31^2*a22-c31*c13*a21*a32*b21*a12-c11*a33*c22*a21*b31*a12+2*c21*a13*b31*a12*c22*a31-2*c33*a21*c11*a32*b22*a11-c31*c33*a21*a12*b11*a22+a33*b22*a31*c11^2*a22-c13*c21*a22*b12*a31^2+2*c33*b12*a21^2*c11*a32-4*c31*a23*c12*a31*b11*a22+c12*c23*a31*a11*b31*a22-c21*b23*a11*a32*c31*a12+c12*b13*a31*a22*c31*a21-c12*a23*c11*b22*a31^2-2*a33*b22*a21*c11^2*a32-2*c12*c23*a11*a32*b31*a21-c31*a23*c12*a21*b31*a12-c11*b33*a22*a11*c21*a32+2*c21*a33*c12*a11*b21*a32-c21*a23*a11*b32*c31*a12+2*c32*b13*a21^2*c11*a32-c11*b23*a31*a22*c31*a12+c33*a11*b22*a21*c31*a12-c21*c13*a32*a31*b21*a12-c32*b23*a11^2*c31*a22+c12*a13*a31*b21*c32*a21+c12*c33*a21*a11*b21*a32+c31*c23*a21*b31*a12^2+c22*c33*a11*a21*b11*a32-c31*c23*a12*a11*b31*a22+2*c32*c33*a12*b11*a21^2-c11*a23*c32*a31*b21*a12+2*c31*a13*c22*a31*b11*a22+c21*b23*a31*c31*a12^2-c23*b32*a11^2*c21*a32-2*c22*b33*a21*a12*c31*a11+c21*b33*a21*c31*a12^2-2*c13*a31*b21*a22*c32*a11+2*c21*a13*c31*a12*b22*a31-c33*b12*a21^2*c31*a12-c33*c11*a12*b32*a21^2+c13*a21*c32*a11*b31*a22-c13*c31*a32*b12*a21^2-2*c22*a23*a31*c11*b32*a11+2*c31*a33*a21*c12*b11*a22-c11*c13*a21*a32*b31*a22-2*c22*b33*a11*a31*c11*a22+c21*c33*a31*b21*a12^2+c12*a23*a31*b12*c31*a21-2*c22*a23*a31*b12*c31*a11-a13*a11*b31*c22^2*a31+2*c21*a13*c32*a31*b21*a12+c12*c23*a31*a21*b11*a32-c32*b33*a22*c21*a11^2-2*c13*a21*b32*a11*c31*a22-c13*c22*a31^2*b21*a12-c13*b22*a31^2*c11*a22-c31*a13*a21*b11*c32*a22-c12*b33*a21^2*c11*a32-c12*c33*a21^2*b31*a12-c12*c33*a21^2*b11*a32-c23*c32*a11^2*b31*a22+2*c23*b32*a11^2*c31*a22-c32*a23*c21*b32*a11^2+2*c11*b23*a32*a21*c31*a12-c21*a23*a31*b11*c32*a12-c21*a23*a11*c32*b11*a32-2*a23*b32*a31*c11^2*a22-c22*a33*b22*c31*a11^2-c22*a33*c21*b32*a11^2+c32*a13*a21*c11*b22*a31-4*c21*a13*c32*a21*b31*a12-c32*a13*b12*c31*a21^2+c11*c13*a21*b21*a32^2+c11*c13*a31*b31*a22^2+c11*b23*a11*c21*a32^2+c12*c33*a21*a31*b21*a12-c31*a33*a21*c12*b21*a12-c31*a33*a21*b11*c22*a12+2*c32*b23*a11^2*c21*a32-4*c11*a33*c22*a11*b21*a32+2*c32*a33*b22*c21*a11^2+2*c31*a23*c12*a11*b31*a22-c11*a13*a31*b22*c21*a32+2*c22*b13*a31^2*c11*a22+2*c22*a23*b12*c11*a31^2+2*c11*a23*c31*a22*b12*a31+2*c22*c23*a32*b31*a11^2+2*c22*c23*a12*b11*a31^2+b33*a22*a21*c11^2*a32+b23*a32*a31*c11^2*a22+c22*a13*a11*c32*b31*a21+c22*a13*a31*b12*c31*a21-a33*a11*b11*c22^2*a31+c13*a31*c22*a21*b31*a12+c32*a23*a21*c11*b32*a11+a33*b12*a31*c21^2*a12+c12*a33*a11*b21*c32*a21-2*a13*b22*a21*c31^2*a12+a13*b22*a11*c31^2*a22+c12*a33*a11*c21*b32*a21-c11*b33*a21*a32*c21*a12+2*c12*c13*a22*b21*a31^2-c31*a13*c22*a11*b31*a22-c31*a13*b21*a32*c12*a21-2*c21*c13*a21*b11*a32^2-2*c32*c33*a11*a22*b11*a21+2*c21*c33*a12*a11*b31*a22-c22*a13*b12*c21*a31^2-b23*a21*c31^2*a12^2-b23*a21*c11^2*a32^2-b33*a31*c11^2*a22^2+a23*c12^2*b21*a31^2+a33*c12^2*b31*a21^2-b13*a11*c21^2*a32^2-b33*a31*c21^2*a12^2-4*c11*a23*c32*a11*b31*a22-c11*a13*a21*b32*c31*a22+2*c11*a13*a21*c31*b22*a32-c11*a13*a21*b31*c22*a32-c11*a23*b32*a11*c21*a32-c11*a23*c32*a21*b11*a32-c11*b13*a21*a32*c31*a22+2*c11*a23*c32*a31*b11*a22-c11*a13*a31*b22*c31*a22+2*c11*a13*a31*c21*b32*a22-c11*a13*a31*b21*c32*a22-c11*a13*a21*c32*b21*a32-c11*a13*a21*b32*c21*a32+2*c11*a13*a31*c22*b21*a32-c11*a13*a31*c22*b31*a22+2*c11*a23*c32*a11*b21*a32+2*c11*a23*b32*a31*c21*a12-c11*a23*b32*a21*c31*a12+2*c11*a23*c32*a21*b31*a12+2*c11*a23*b32*a11*c31*a22-c11*a23*c31*a32*b22*a11-c11*a23*b31*a32*c12*a21+2*c11*a23*b31*a32*c22*a11+2*c11*a23*b31*a22*c12*a31-c11*a23*b31*a12*c22*a31-c11*a23*a31*c12*b21*a32-c11*a23*a31*b12*c21*a32-c11*a23*a31*b11*c22*a32-c11*b23*a32*a31*c21*a12-c11*b23*a32*a11*c31*a22-c11*c23*a32*a31*b11*a22+2*c11*c23*a32*a31*b21*a12-c11*c23*a32*a21*b31*a12+2*c11*c23*a32*a11*b31*a22-c11*a33*c22*a31*b11*a22+2*c11*a33*c22*a31*b21*a12+2*c11*a33*c22*a11*b31*a22-c11*a33*b22*a31*c21*a12+2*c11*a33*b22*a21*c31*a12+2*c11*a33*b22*a11*c21*a32-c11*a33*b22*a11*c31*a22-c11*a33*c21*a22*b12*a31-c11*a33*c21*a22*b32*a11+2*c11*a33*b21*a32*c12*a21-c11*a33*b21*a22*c12*a31+2*c11*a33*b21*a22*c32*a11-c11*a33*b21*a12*c32*a21-c11*a33*a21*c12*b31*a22-c11*a33*a21*b12*c31*a22-c11*a33*a21*b11*c32*a22+2*c11*b33*a22*a31*c21*a12-c11*b33*a22*a21*c31*a12-c11*c33*a22*a31*b21*a12-c11*c33*a22*a21*b11*a32+2*c11*c33*a22*a21*b31*a12+2*c11*c33*a22*a11*b21*a32+c12*a13*a31*c22*b31*a21-2*c12*a13*a31*b22*c31*a21-2*c12*a13*a31*c21*b32*a21+c12*b13*a21*a32*c21*a31-2*c12*c13*a21*a32*b21*a31-2*c12*c13*a31*a22*b31*a21+c12*a23*a11*b32*c21*a31+c12*a23*a31*b11*c32*a21+c12*a23*a31*c11*b32*a21+c12*a23*a11*c32*b31*a21-2*c12*a23*a11*c32*b21*a31+c12*a23*a11*c31*b22*a31+c12*a23*a11*b31*c22*a31-2*c12*b23*a31*a11*c21*a32+c12*b23*a31*a11*c31*a22-2*c12*b23*a31*a21*c31*a12+c12*b23*a31*a21*c11*a32+c12*b23*a11*a32*c31*a21+c12*c23*a31*a21*b31*a12+c12*c23*a31*a11*b21*a32-2*c12*a33*a11*c22*b31*a21-2*c12*a33*a11*b22*c21*a31+c12*a33*a11*b22*c31*a21-2*c12*b33*a21*a31*c21*a12+c12*b33*a21*a31*c11*a22+c12*b33*a21*a11*c21*a32+c12*b33*a11*a22*c21*a31-2*c12*c33*a11*a22*b21*a31+c13*a31*c22*a21*b11*a32+c13*a31*c22*a11*b21*a32+c13*a31*c22*a11*b31*a22+c13*a31*b22*a21*c11*a32-2*c13*a31*b22*a21*c31*a12-2*c13*a31*b22*a11*c21*a32+c13*a31*b22*a11*c31*a22+c13*a31*c21*a32*b12*a21+c13*a31*c21*a22*b32*a11-2*c13*a31*c21*a12*b32*a21+c13*a31*b21*a12*c32*a21+c13*a21*c32*a31*b11*a22+c13*a21*b32*a31*c11*a22+c13*a21*b32*a11*c21*a32+c13*a21*c31*a32*b22*a11+c13*a21*c31*a22*b12*a31-2*c13*a21*b31*a32*c22*a11-c21*a13*c32*a31*b11*a22-c21*c23*a31*a12*b11*a32+2*c21*a33*c12*a31*b11*a22+2*c21*a13*c32*a21*b11*a32-c33*c21*a22*b32*a11^2-c21*a33*c12*a31*b21*a12-4*c21*a33*c12*a21*b11*a32+2*c21*a33*c12*a21*b31*a12-c21*a33*c12*a11*b31*a22-c21*a33*b12*a21*c31*a12+2*c21*a33*b12*a11*c31*a22-c21*a13*c32*a11*b21*a32+2*c21*a13*c32*a11*b31*a22+2*c21*a13*b32*a21*c31*a12-c21*a13*b32*a11*c31*a22-c21*a13*c31*a32*b12*a21-c21*a13*c31*a32*b22*a11-c21*a13*c31*a22*b12*a31+2*c21*a13*b31*a32*c12*a21-c21*a13*b31*a22*c12*a31-c21*a13*a31*c12*b21*a32-c21*a13*a31*b11*c22*a32+2*c21*b13*a32*a11*c31*a22-c21*b13*a31*a22*c31*a12+2*c21*c13*a32*a31*b11*a22+2*c21*c13*a32*a21*b31*a12-c21*c13*a32*a11*b31*a22-c21*c13*a31*a22*b31*a12+2*c21*a23*a31*c12*b11*a32-c21*a23*a31*c12*b31*a12-c21*a23*a31*b12*c31*a12+2*c21*a23*a11*c32*b31*a12-c21*a23*a11*b31*c12*a32+c11*b13*a21*c21*a32^2+c11*b13*a31*c31*a22^2-2*c11*c23*a11*b21*a32^2+c11*c23*a21*b11*a32^2+c11*b33*a11*c31*a22^2+c11*c33*a31*b11*a22^2-2*c11*c33*a11*b31*a22^2-a23*a31*c12^2*b31*a21-a33*a21*c12^2*b21*a31+2*c12*a13*b22*c21*a31^2-c12*a13*c22*b21*a31^2-c12*b13*a22*c21*a31^2-c12*c23*a31^2*b21*a12-c12*c23*a31^2*b11*a22-c12*a33*b11*c32*a21^2+2*c12*b33*a21^2*c31*a12-c13*c22*a31^2*b11*a22+2*c13*b22*a31^2*c21*a12-c13*c32*a21^2*b11*a32-c13*c32*a21^2*b31*a12-c13*b32*a21^2*c11*a32-2*a13*b32*a31*c21^2*a12+a13*b32*a11*c21^2*a32+a13*b11*c22^2*a31^2+a33*c22^2*b31*a11^2-b13*a11*c31^2*a22^2+a13*b11*c32^2*a21^2+a23*b21*c32^2*a11^2-c21*a33*b11*a22*c32*a11-c21*a33*b11*a12*c22*a31+2*c21*a33*b11*a12*c32*a21-c21*a33*a11*c22*b31*a12-c21*a33*a11*b22*c31*a12-c21*b33*a12*a11*c31*a22-c21*c33*a12*a31*b11*a22+2*c21*c33*a12*a21*b11*a32-c21*c33*a12*a11*b21*a32-c21*c33*a11*a32*b11*a22+c22*b13*a31*a11*c21*a32+c22*a13*a11*b32*c21*a31-2*c22*a13*a31*b11*c32*a21+c22*a13*a31*c11*b32*a21+c22*a13*a11*c32*b21*a31-2*c22*a13*a11*b32*c31*a21+c22*a13*a11*c31*b22*a31-2*c22*b13*a31*a11*c31*a22+c22*b13*a31*a21*c31*a12-2*c22*b13*a31*a21*c11*a32+c22*b13*a11*a32*c31*a21+c22*a23*a31*b11*c32*a11+c22*b23*a11*a32*c11*a31+c22*b23*a31*a12*c31*a11-2*c22*c23*a11*a32*b11*a31-2*c22*c23*a31*a12*b31*a11-2*c22*a33*a21*b12*c11*a31+c22*a33*a21*b12*c31*a11+c22*a33*a21*c11*b32*a11+c22*a33*a21*b11*c32*a11+c22*a33*a11*c11*b22*a31+c22*b33*a21*a12*c11*a31+c22*b33*a11*a31*c21*a12+c22*b33*a11*a21*c11*a32-2*c22*c33*a21*a12*b11*a31+c22*c33*a21*a12*b31*a11+c22*c33*a11*a31*b11*a22+c22*c33*a11*a31*b21*a12-2*c23*a31*b12*a21*c11*a32+c23*a31*b12*a21*c31*a12-2*c23*a31*b12*a11*c31*a22+c23*a31*c11*a32*b22*a11+c23*a31*b11*a22*c32*a11-2*c23*a31*b11*a12*c32*a21+c23*a11*c32*a31*b21*a12+c23*a11*c32*a21*b11*a32+c23*a11*c32*a21*b31*a12+c23*a11*b32*a31*c21*a12+c23*a11*b32*a21*c11*a32-2*c23*a11*b32*a21*c31*a12+c23*a11*c31*a12*b22*a31-4*c31*a13*c22*a31*b21*a12-c31*a13*c22*a21*b11*a32+2*c31*a13*c22*a21*b31*a12+2*c31*a13*c22*a11*b21*a32-c31*a13*b21*a22*c32*a11+2*c31*a13*b21*a12*c32*a21+2*c31*c13*a22*a31*b21*a12+2*c31*c13*a22*a21*b11*a32-c31*c13*a22*a21*b31*a12-c31*c13*a22*a11*b21*a32+2*c31*a23*c12*a31*b21*a12+2*c31*a23*c12*a21*b11*a32-c31*a23*c12*a11*b21*a32-c31*a23*b11*a32*c22*a11+2*c31*a23*b11*a22*c32*a11+2*c31*a23*b11*a12*c22*a31-c31*a23*b11*a12*c32*a21-c31*a23*a11*c22*b31*a12-c31*a23*a11*b21*c32*a12+2*c31*c23*a12*a31*b11*a22-c31*c23*a12*a21*b11*a32-c31*c23*a11*a32*b11*a22-c31*a33*a11*c22*b11*a22+2*c31*a33*a11*c22*b21*a12-c31*a33*a11*b21*c12*a22-c31*c33*a11*a22*b21*a12+c32*a13*a11*b22*c31*a21+c32*a13*a21*b12*c21*a31+c32*b13*a21*a31*c21*a12-2*c32*b13*a21*a31*c11*a22-2*c32*b13*a21*a11*c21*a32+c32*b13*a11*a22*c21*a31-2*c32*a23*a21*b12*c11*a31+c32*a23*a21*b12*c31*a11+c32*a23*a11*c11*b22*a31+c32*b23*a21*a12*c31*a11-2*c32*a33*a21*b12*c21*a11-2*c32*a33*a21*c11*b22*a11+c32*b33*a21*a12*c21*a11+c32*b33*a11*a22*c11*a21-2*c32*c33*a21*a12*b21*a11-2*c33*a21*b12*a31*c11*a22+c33*a21*b12*a31*c21*a12+c33*a21*b12*a11*c31*a22+c33*a21*c11*a22*b32*a11+c33*a11*b22*a31*c11*a22-2*c33*a11*b22*a31*c21*a12+c33*a11*c21*a22*b12*a31+c33*a11*c21*a12*b32*a21-c22*a33*b21*c32*a11^2-c22*b33*a11^2*c21*a32+2*c22*b33*a11^2*c31*a22-c22*c33*a11^2*b31*a22-c22*c33*a11^2*b21*a32+2*c23*b12*a31^2*c11*a22-c23*b12*a31^2*c21*a12+c31*c33*a11*b11*a22^2+a13*a21*b12*c31^2*a22+b13*a22*a21*c31^2*a12+a23*b12*a21*c31^2*a12-2*a23*b12*a11*c31^2*a22-2*c31*c13*a31*b11*a22^2+c31*c13*a11*b31*a22^2-2*c31*c23*a31*b21*a12^2,2*b23*c12*c13*c33*b32*a21+b23*c11*c13*b33*c32*a22+b12*c23^2*c31*a32*b13+b12*c23^2*b33*c32*a11-2*b32*c11*c23*a23*c12*b33-b22*c13*c33*b33*c12*a21-b22*c23*c33*c11*a12*b33-b12*c23*c33*b23*c31*a12-b13*c13*c31*a22*b22*c33-b13*c13*c21*c33*b32*a22-b11*c13*a23*c32^2*b23-b12*c23*c31*a13*b22*c33-2*b23*c13*c22*b33*c32*a11+c21*c23*a33*b12^2*c33+b12*c21*a13*b22*c33^2-b12*c23*c32*c33*b21*a13-b22*c13*c33*b23*c12*a31-b12*c23*c33*b13*c21*a32+b13*c12*b32*a31*c23^2-2*b13*c21*c33^2*b22*a12-c11*c23*b33^2*c22*a12-c12*c23*b33^2*c22*a11+b22*c11*c13*a33*c32*b23+b32*c13^2*c21*a22*b33+c13*c21*a13*b32^2*c23+b12*c11*a23*b22*c33^2+b12*c12*c23^2*b31*a33+2*b12*c23*c33*b33*c12*a21+b22*c21*a33*b32*c13^2+b22*c22*c13^2*b31*a33-2*b23*c11*c12*a23*b32*c33+c23*c31*a23*b12^2*c33+b12*c22*c33^2*b21*a13-2*b13*c11*c32*a23*b22*c33+b11*c13*c22*a23*c32*b33-b13*c13*c32*c23*b21*a32-2*b13*c13*c21*b33*c22*a32+b12*c11*c23*a33*c22*b33+b13*c11*c23*a32*c32*b23-b22*c13*c23*b33*c32*a11+b11*c12*a33*b32*c23^2+b11*c12*a23*b22*c33^2+c11*c13*a33*b22^2*c33+b22*c33^2*c11*a12*b23-2*b23*c12*c31*a13*b32*c23+b12*c32*c23^2*b31*a13+b12*c23^2*b33*c31*a12-b11*c13*c23*a32*c32*b23+b21*c12*c13*a33*c32*b23-b21*c23*a33*c12^2*b33-b12*c13*c31*a23*b32*c23+b21*c13^2*a32*c32*b23+b32*c12*c23*b33*c21*a13+b22*c11*c13*a33*c22*b33-b22*c13*c22*c33*b31*a13-b13*c32^2*c23*b21*a13-b13*c13*b33*c22^2*a31-b13*c13*b23*c32^2*a21+b12*c33^2*b23*c22*a11-b13*c12*c23*c33*b22*a31-b22*c12*c13*c33*b31*a23+b12*c13*c22*b23*c31*a33+b21*c13^2*b33*c32*a22+b22*c12*c33*b23*c31*a13-b12*c13*c31*a23*b22*c33-2*b13*c22*c32*c13*b31*a23-b21*c33*a33*c12^2*b23-b12*c11*c23*a33*b22*c33+2*c23*c31*b13^2*c32*a22+2*b13*c13*c32*c23*b32*a21-2*b13*c12*c23*b33*c31*a22+b13*c21*c23*b33*c32*a12-b13*c33*b33*c22^2*a11+2*b13*c22^2*c13*b31*a33+c11*c13*a23*b32^2*c23+b32*c13^2*c22*a21*b33-2*b23*c13*c21*b33*c32*a12+b13*c11*c32*a33*b22*c23+b22*c13^2*c31*a32*b23+c13*c31*a13*b22^2*c33-c12*c13*c32*a31*b23^2-c12*c13*c31*a32*b23^2-2*b13*c12*c33*b23*c22*a31-2*b12*c23^2*b33*c11*a32-b12*c22*c23*c33*b31*a13-c12*c13*c21*a22*b33^2-2*b22*c11*c13*a23*c32*b33-2*b32*c13*c21*a13*c22*b33-2*b13*c11*c23*b33*c32*a22+b22*c12*c13*b23*c31*a33+2*b11*c23*c32*a23*b12*c33+2*b12*c23*c33*b23*c12*a31+b13*c22*c32*c23*b31*a13-b22*c13*c32*c23*b31*a13+4*b12*c21*c33*a13*c22*b33+2*b22*c12*c23*c33*b31*a13+b13*c12*c21*a33*b22*c33+b32*c11*c23*a13*c22*b33+b13*c12*c33*b23*c32*a21+b13*c12*c31*a33*b22*c23+b13*c22*c23*b33*c31*a12+2*b12*c13*c32*c23*b21*a33-2*b12*c23^2*b33*c12*a31-b22*c13*c31*a13*b32*c23+b23*c12*c22*c33*b31*a13+b13*c12*c22*c33*b31*a23-b11*c22*c23*a13*b32*c33+b13*c12*b22*a21*c33^2+b11*c22*c23*a33*c32*b13-2*b13*c22*c31*a33*b22*c13-b22*c13*c33*b33*c11*a22+b32*c11*c13*a23*c22*b33+b12*c12*c33^2*b21*a23+b22*c13*c21*a13*c32*b33+2*b12*c13*c23*b33*c21*a32+2*b12*c13*c33*b23*c32*a21-b12*c13*c33*c22*a21*b33+2*b23*c13*c31*c23*b32*a12-b21*c12*c13*a23*b32*c33+b13*c22*c31*a13*b32*c23+b32*c12*c13*b33*c21*a23-b13*c23*b23*c32^2*a11-2*b11*c33^2*b23*c12*a22-b12*c13*c23*c32*a31*b23-b12*c23*c33*b33*c21*a12+b23*c12*c13*b33*c31*a22+b23*c12*c32*c13*b31*a23-b11*c13*a33*c22^2*b33-c11*c13*a22*c22*b33^2-2*b12*c13*c21*a33*c22*b33-2*b12*c13*c31*a23*c32*b23-b11*c13*c33*a22*c22*b33+2*b23*c12*c13*c33*b31*a22-2*b13*c22*c32*c13*b21*a33+2*b11*c13*c33*b23*c32*a22-2*b13*c12*c21*a33*b32*c23-2*b13*c32*c23^2*b31*a12-2*b13*c22*c33^2*b21*a12-2*b13*c22*c33^2*b22*a11+b13*c12*b21*a22*c33^2+b13*c12*b31*a32*c23^2-b12*c13*c23*b33*c31*a22-2*b21*c13^2*b33*c22*a32-b11*c12*c23*a33*b22*c33+b21*c12*c23*a13*c32*b33+b12*c21*c33*a23*c32*b13+b21*c22*a33*b32*c13^2+b13*c12*c33*c21*a22*b33-2*b13*c11*c22*a33*b32*c23-b13*c13*c32*b22*a21*c33-b13*c22^2*c33*b31*a13-2*b13*c31*c23^2*b32*a12-2*b13*c32*c23^2*b32*a11-2*b23*c12*c21*a33*b32*c13-b13*c12*c23*c33*b32*a21+b11*c32*a13*b32*c23^2+2*b11*c23*a13*c32^2*b23-b21*c13*c22*a13*b32*c33+2*b11*c23*c33*b23*c12*a32+b23*c11*c23*b33*c32*a12+2*b22*c13*c23*b33*c11*a32-b21*c12*c13*a33*b32*c23-2*b21*c12*a13*b22*c33^2+b21*c12*c33*a13*c32*b23-2*b31*c12*a13*b32*c23^2-b31*c23*a23*c12^2*b33-b13*c13*c22*b32*a31*c23+b13*c13*c22*b33*c32*a21+2*b21*c12*c23*a13*b32*c33+2*b21*c33*a23*c12^2*b33+b11*c22*a13*b22*c33^2-2*b11*c22*a23*b12*c33^2+b13*c11*c32*a23*b32*c23+b13*c11*a32*b32*c23^2-c22*c23*c31*a32*b13^2+b12*c22*c33*b13*c31*a23-2*b12*c21*c33*a13*c32*b23-2*b21*c32*a33*b22*c13^2+b21*c12*c13*a33*c22*b33+b22*c33^2*c12*a11*b23+2*b11*c33*a13*c22^2*b33-b11*c33*a33*c22^2*b13+b12*c33^2*c21*a22*b13+b12*c33^2*c22*a21*b13+b13*c12*c32*c23*b21*a33-2*b13*c12*c32*c33*b21*a23+b13*c12*c22*c33*b21*a33+b13*c12*c23*c31*a32*b23+b23*c21*c32*a13*b32*c13+b22*c12*c23*b33*c31*a13-c21*a23*b12^2*c33^2-c31*a33*b22^2*c13^2-c11*a13*b22^2*c33^2-c21*a23*b32^2*c13^2-c11*a13*b32^2*c23^2+c23*b33^2*c12^2*a21+c13*b33^2*c22^2*a11+c33*b13^2*c22^2*a31+c23*b13^2*c32^2*a21+c33*b23^2*c12^2*a31+c13*b23^2*c32^2*a11-c31*a33*b12^2*c23^2+b13*c11*a22*b22*c33^2-c21*c23*c32*a32*b13^2-c21*c33*b13^2*c32*a22+2*c21*c33*b13^2*c22*a32-c22*c33*b13^2*c31*a22-c22*c33*b13^2*c32*a21-c22*c23*c32*a31*b13^2+2*b13*c32^2*c13*b21*a23+b21*c32*a23*b32*c13^2-b21*c13*a13*c32^2*b23+b21*c33^2*a12*c12*b23+b32*c23^2*c11*a12*b33+b32*c23^2*c12*a11*b33+2*c13*c31*b23^2*c32*a12-b23*c33*b33*c12^2*a21-b23*c23*b33*c12^2*a31+2*b23*c12^2*c23*b31*a33-b23*c12^2*c33*b31*a23+b23*c21*b32*a32*c13^2+b23*c22*b31*a32*c13^2+b23*c22*b32*a31*c13^2-2*b23*c31*c13^2*b32*a22-2*b23*c32*c13^2*b31*a22-2*b23*c32*c13^2*b32*a21-c11*c13*a32*c32*b23^2-c11*c33*b23^2*c32*a12+2*c11*c33*b23^2*c12*a32-c12*c33*b23^2*c31*a12-c12*c33*b23^2*c32*a11+b31*c23^2*c12*a12*b33+b31*c13^2*a22*c22*b33-2*b31*c22*a23*b32*c13^2-b31*c13*a13*c22^2*b33+b22*c32*c13^2*b31*a23+b22*c31*a23*b32*c13^2+b22*c13^2*b33*c31*a22-2*b22*c13^2*b33*c21*a32-2*b22*c13^2*b33*c22*a31+b22*c13^2*b33*c32*a21+b22*c13^2*c32*a31*b23+b11*c23^2*c32*a32*b13+b11*c23^2*b33*c32*a12-2*b11*c23^2*b33*c12*a32-2*b11*c32*a33*b12*c23^2-b11*c23*a23*c32^2*b13+b11*c33^2*a22*c22*b13+b11*c33^2*b23*c22*a12+2*c11*c23*b33^2*c12*a22-c12*c23*b33^2*c21*a12-c12*c13*c22*a21*b33^2+2*c13*c21*b33^2*c22*a12+b12*c23^2*c32*a31*b13+b12*c31*a13*b32*c23^2+b12*c33^2*b23*c21*a12-2*b12*c33^2*b23*c11*a22-2*b12*c33^2*b23*c12*a21+b12*c11*a33*b32*c23^2-2*b22*c12*c33*b33*c21*a13-b22*c12*c13*c23*b31*a33-2*b22*c12*c13*b33*c31*a23+b22*c12*c13*b33*c21*a33-b22*c13*c33*b23*c31*a12+2*b22*c13*c33*b33*c21*a12-b22*c13*c33*b23*c11*a32-b22*c13*c33*b23*c32*a11+2*b22*c13*c33*b33*c22*a11+b11*c12*c33*a33*c22*b23-2*b11*c12*c33*a23*c22*b33+b11*c12*c33*a23*c32*b23-b11*c13*c33*b23*c22*a32+2*b11*c13*c32*a33*b22*c23-2*b11*c22*c23*a13*c32*b33-b11*c23*c32*a13*b22*c33-b11*c23*c33*b33*c22*a12+2*b11*c23*c33*b33*c12*a22+2*b11*c22*c23*a33*b12*c33-b11*c12*c23*a23*b32*c33+b11*c12*c23*a23*c32*b33-b11*c13*c32*a23*b22*c33-b11*c13*c32*a23*b32*c23-2*b11*c12*c23*a33*c32*b23+b11*c12*c23*a33*c22*b33-b11*c23*c33*b23*c32*a12-b11*c23*c33*b13*c22*a32-b11*c23*c33*b13*c32*a22+2*b11*c13*c22*a23*b32*c33-b11*c13*c22*a33*b32*c23+2*b11*c13*c23*b33*c22*a32-b11*c13*c23*b33*c32*a22-b11*c13*c22*a33*b22*c33+b11*c13*c22*a33*c32*b23+b11*c22*c33*a23*c32*b13-2*b11*c22*c33*a13*c32*b23-b12*c21*c23*a13*b32*c33+b12*c21*c23*a33*c32*b13-b12*c11*c23*a23*b32*c33-2*b12*c12*c23*b23*c31*a33-2*b12*c11*c23*a33*c32*b23+b12*c11*c23*a23*c32*b33+b12*c12*c23*b33*c31*a23-b12*c23*c33*b13*c22*a31-b12*c23*c33*b33*c22*a11-b12*c23*c33*b13*c32*a21+4*b12*c23*c31*a13*c32*b23-2*b12*c23*c31*a23*c32*b13+2*b12*c23*c33*b33*c11*a22-b12*c23*c33*b13*c31*a22+2*b12*c23*c33*b23*c11*a32-b12*c23*c33*b23*c32*a11-2*b12*c21*c23*a13*c32*b33-2*b12*c22*c33*b23*c31*a13+b12*c22*c23*b13*c31*a33-2*b12*c22*c23*b33*c31*a13-b12*c13*c33*c21*a22*b33-2*b12*c21*c33*a33*c22*b13+2*b12*c13*c21*a23*b32*c33+b12*c13*c21*a33*c32*b23-b12*c13*c21*a33*b32*c23-b12*c13*c21*a33*b22*c33-b12*c13*c22*c23*b31*a33+b12*c13*c22*b33*c31*a23+2*b12*c13*c22*c33*b31*a23-b12*c13*c22*c33*b21*a33-b12*c13*c23*c31*a32*b23+2*b12*c13*c23*b33*c22*a31-b12*c13*c23*b33*c32*a21+2*b12*c13*c31*a33*b22*c23-b12*c13*c32*c23*b31*a23-b12*c13*c32*c33*b21*a23+b12*c13*c21*a23*c32*b33-b12*c12*c23*c33*b31*a23-b12*c12*c23*c33*b21*a33+b12*c12*c33*b23*c21*a33+b12*c12*c33*b23*c31*a23-2*b12*c12*c33*b33*c21*a23-b12*c13*c33*b23*c22*a31+b13*c12*c23*b33*c21*a32+b13*c12*c23*b33*c22*a31-2*b13*c12*c23*b33*c32*a21+b13*c12*c23*c32*a31*b23+b13*c12*c31*a23*b32*c23-2*b13*c12*c31*a23*b22*c33+2*b12*c13*c33*b23*c31*a22-b12*c13*c33*b23*c21*a32+b12*c12*c23*b33*c21*a33+b12*c11*c33*a33*c22*b23+b12*c11*c33*a23*c32*b23-2*b12*c11*c33*a23*c22*b33+b13*c22*c33*b23*c31*a12-2*b13*c23*c31*b23*c32*a12+2*b13*c23*c31*c33*b22*a12+2*b13*c23*c32*c33*b21*a12+2*b13*c23*c32*c33*b22*a11-2*b13*c31*c32*a13*b22*c23+4*b13*c31*c32*a23*b22*c13+b13*c11*c22*a23*b32*c33+b13*c11*c22*a33*b22*c33+b13*c11*c23*b33*c22*a32-b13*c11*c23*c33*b22*a32-b13*c11*c23*c33*b32*a22-2*b13*c11*c33*b23*c22*a32+b13*c11*c33*b23*c32*a22+b13*c11*c33*a22*c22*b33+b13*c12*c33*c22*a21*b33+b13*c12*c33*b23*c31*a22-2*b13*c12*c33*b23*c21*a32-b13*c12*c23*c33*b31*a22+b13*c12*c32*c23*b31*a23+b13*c12*c21*a23*b32*c33-2*b13*c12*c22*c23*b31*a33-b13*c12*c23*c33*b21*a32+b13*c13*c21*a32*c32*b23-b13*c13*c21*a32*b32*c23+b13*c13*c21*b33*c32*a22+2*b13*c13*c21*c33*b22*a32+b13*c13*c22*c32*a31*b23-b13*c13*c22*c33*b32*a21+2*b13*c13*c22*c33*b22*a31+b13*c13*c22*c31*a32*b23-b13*c13*c22*b31*a32*c23+b13*c13*c22*b33*c31*a22+2*b13*c13*c22*c33*b21*a32-b13*c13*c22*c33*b31*a22-2*b13*c13*c31*b23*c32*a22+2*b13*c13*c31*c23*b32*a22-b13*c13*c31*c23*b22*a32-b13*c13*c32*c23*b22*a31+2*b13*c13*c32*c23*b31*a22-b13*c13*c32*b21*a22*c33-2*b13*c21*c22*a13*b32*c33+4*b13*c21*c22*a33*b32*c13+2*b13*c21*c23*c33*b32*a12-2*b13*c21*c32*a33*b22*c13+b13*c21*c32*a13*b32*c23+b13*c21*c32*a13*b22*c33-2*b13*c21*c32*a23*b32*c13+b13*c21*c33*b23*c32*a12+2*b31*c13*c22*a13*b32*c23-b31*c13*c23*b33*c12*a22-b31*c13*c23*b33*c22*a12-b32*c13*c23*b33*c22*a11-b32*c13*c23*b33*c12*a21-b32*c13*c23*b33*c11*a22-b32*c13*c23*b33*c21*a12-2*b22*c11*c33*a33*c12*b23-b22*c11*c13*a23*b32*c33-b22*c11*c13*a33*b32*c23+b22*c11*c23*a13*c32*b33-2*b23*c12*c32*c23*b31*a13-b23*c12*c23*c33*b31*a12+b23*c12*c23*b33*c31*a12+b23*c12*c23*b33*c32*a11-b23*c12*c23*c33*b32*a11+b23*c12*c31*a23*b32*c13-b23*c12*c13*b31*a32*c23+b23*c12*c13*b33*c21*a32+b23*c12*c13*b33*c22*a31+b23*c12*c13*b33*c32*a21-b23*c12*c13*b32*a31*c23+b23*c12*c21*a13*b32*c33-2*b23*c12*c22*c13*b31*a33-b23*c13*c21*c33*b32*a12-b23*c13*c22*c33*b31*a12-2*b23*c13*c22*b33*c31*a12-b23*c13*c22*c33*b32*a11+2*b23*c13*c32*c23*b31*a12+2*b23*c13*c32*c23*b32*a11+b23*c22*c32*c13*b31*a13+b23*c22*c31*a13*b32*c13+4*b23*c11*c12*a33*b32*c23-b23*c11*c13*a32*b32*c23+b23*c11*c13*b33*c22*a32+2*b23*c11*c13*c33*b32*a22+b23*c11*c22*a13*b32*c33-2*b23*c11*c22*a33*b32*c13-2*b23*c11*c23*b33*c12*a32-b23*c11*c23*c33*b32*a12-2*b23*c11*c32*a13*b32*c23+b23*c11*c32*a23*b32*c13-2*b23*c11*c33*b33*c12*a22+b23*c11*c33*b33*c22*a12+b23*c12*c33*b33*c21*a12+b23*c12*c33*b33*c22*a11+2*b31*c12*c13*a23*b32*c23+b31*c12*c13*a23*c22*b33+b31*c12*c23*a13*c22*b33+2*b22*c11*c23*a13*b32*c33-2*b22*c11*c23*a33*c12*b33+b22*c11*c33*a13*c32*b23-2*b22*c11*c33*a13*c22*b33+4*b22*c11*c33*a23*c12*b33-2*b13*c21*c33*b33*c22*a12+b13*c22*c33*b23*c32*a11+b13*c22*c32*c33*b21*a13+2*b13*c22*c23*c33*b31*a12+b13*c22*c23*b33*c32*a11+2*b13*c22*c23*c33*b32*a11+b13*c22*c31*a13*b22*c33-2*b13*c22*c31*a23*b32*c13-2*b21*c12*c33*a13*c22*b33-2*b21*c12*c13*a23*c32*b33+2*b21*c12*c13*a33*b22*c33+b21*c13*c22*a13*c32*b33-b21*c13*c23*b33*c32*a12+2*b21*c13*c23*b33*c12*a32-b21*c13*c32*a13*b32*c23+2*b21*c13*c32*a13*b22*c33-b21*c13*c33*b23*c32*a12-b21*c13*c33*b23*c12*a32-b21*c13*c33*b33*c12*a22+2*b21*c13*c33*b33*c22*a12-b21*c23*c33*c12*a12*b33-b22*c23*c33*c12*a11*b33-b22*c13*c21*a13*b32*c33+b22*c13*c22*b33*c31*a13-b22*c13*c23*b33*c31*a12+2*b22*c13*c23*b33*c12*a31-2*b22*c13*c31*a13*c32*b23,b23*b33*c23*a11*b11*a32-b31*b13^2*a23*c31*a22-b21*b13^2*c31*a32*a23-b13^2*c33*a21*b22*a31-b32*b13^2*c21*a21*a33-b32*b13^2*a23*c31*a21+2*b13*b21*a33*c13*b22*a31-b21*b23*a13*b31*a32*c13+b11*b23*b33*a13*c21*a32+b23*b31*a13*b33*c22*a11+2*b13^2*a33*b22*c31*a21-b13^2*a33*b22*c21*a31-b13^2*a33*c22*b21*a31-b22*b31*a13*b23*c11*a33+b13*b22*b33*a33*c21*a11+b13*b33*c23*a31*b11*a22+b11*b13*b33*a23*c31*a22+b23*b33*c23*a11*b12*a31-b11*b33*c33*b21*a22*a13+b11*b13*b23*a33*c21*a32-b11*b13*c23*b31*a32*a23-b22*b23*a13*b31*a31*c13+b13*b33*c33*a21*b21*a12-b31*a33*c22*a21*b13^2+2*b11*b12*a23*b33*c21*a33+b11^2*a23*a33*c22*b33+2*b11*b12*a23*b23*c31*a33+b11*b13*a23*b33*c32*a21-b12*b33*c23*a23*b31*a11+b21^2*a13*a33*c32*b13-b21*a13*b33^2*c21*a12+2*b31*b32*a13*b13*c21*a23+2*b31*a23*b13^2*c22*a31-b21*b23*a13*b32*a31*c13+b13*b23*c23*a31*b32*a11-b13*b33*c33*b12*a21^2-b13*b33*c13*b32*a21^2-2*b11*b23*b33*a33*c21*a12-b21*b32*a13*b33*c11*a23-b31*b13^2*c21*a22*a33-b31*a23*b13^2*c32*a21-2*b11*b23*a33*b33*c22*a11-b13^2*c23*a31*b32*a21-b13*b23*c13*b22*a31^2+b13*b22*b23*a33*c11*a31-b11*b23*c23*a33*b31*a12+2*b11*b23*c33*a23*b31*a12-b21*b31*a13*a23*c32*b13+2*b11*b33*c23*a13*b31*a22-2*b13*b32*b23*a23*c11*a31+b11*b23*a23*b33*c12*a31-b21*b32*a13*b23*c11*a33+b22*b31*b33*c21*a13^2-b22*a23*c11*a11*b33^2+b13*b23*c33*a31*b21*a12-4*b21*b33*a33*c13*b22*a11-b22*b31*a13*b13*c31*a23+b23*c23*a33*b11^2*a32-2*b23*c33*a23*b11^2*a32+2*b13*b22*c33*a13*b31*a21+b13*b33*c33*a22*b21*a11+b23*b33*c13*a21*b32*a11+b13*b21*b23*a33*c11*a32-2*b13*b33*c23*a11*b21*a32+b13*b31*a33*b23*c22*a11-b12*b23*c13*a33*b21*a31+2*b21*b31*a23*a33*c12*b13-b11*b33^2*c21*a22*a13+2*b11*b33^2*a23*c21*a12-b11*b33*c23*a23*b31*a12-b12*b23*c33*a33*b21*a11+b23*b33*c13*a31*b22*a11-b33^2*c23*a12*b11*a21-b23^2*c13*a31*b32*a11+b23*c33*a33*b11^2*a22-b12*b21*a23*b33*c11*a33+b23*b33*c13*a11*b21*a32+b11*b32*b13*c31*a23^2-4*b13*b31*a13*c23*b32*a21+b13*b32*b33*a23*c11*a21+2*b22*b23*c13*a33*b31*a11-b13*b22*c33*a23*b31*a11-b13*b22*c23*a33*b31*a11+b13*b33*c13*a21*b21*a32+b13*b21*b33*a23*c11*a32+b23*b33*c13*a31*b21*a12-b12*b33*c33*b21*a21*a13+b13*b33*c23*a21*b31*a12-b12*b23*c23*a33*b31*a11-2*b13*b33*c33*a22*b11*a21-2*b13*b21*b33*a13*c31*a22-2*b11*b12*b23*c21*a33^2+b13*b31*a13*b23*c32*a21+2*b11*b32*a13*b23*c21*a33+b13*b33*c23*a11*b31*a22+2*b32*b13^2*a23*c21*a31+b11*b23*b33*a13*c31*a22-2*b23*b32*a13*b33*c11*a21+b13*b31*a23*b33*c12*a21+b13*b33*c23*a21*b32*a11+b12*b31*b13*c31*a23^2+b12*b31*b33*c11*a23^2-b12*b33*c13*a23*b21*a31+2*b31*b32*a13*b23*c11*a23-b11*b13*a23*c33*b32*a21+2*b13*b22*c23*b31*a31*a13+b23*b31*a23*c11*a12*b33-b31*a13*b23^2*c32*a11-b22*b33*a13*c23*b31*a11+b22*b31*b23*c31*a13^2+b12*b23*b33*a23*c11*a31+b13*b32*b23*a33*c21*a11-b11*b22*a23*b33*c11*a33+b13*b21*b23*c31*a32*a13+b11*b23*b33*a33*c11*a22-2*b13*b21*a13*b33*c32*a21-b33^2*c13*a22*b21*a11+2*b33^2*c23*a12*b21*a11-2*b13*b21*b33*a33*c11*a22-b11*b23*c33*a33*b21*a12-b11*b31*a13*a23*c32*b23+b13*b32*b23*a23*c31*a11+2*b21*b13^2*a33*c31*a22-b13*b23*c23*b12*a31^2+b12*b21*b23*c11*a33^2+b13*b32*a13*b23*c31*a21+b13*b31*b23*a23*c31*a12-b21*a23*c12*a11*b33^2+b21^2*a13*a33*c12*b33-b12*b21*a13*b23*c31*a33+2*b13*b21*c33*a13*b31*a22-b13^2*c33*a21*b21*a32-b21*b13^2*a33*c21*a32+b13*b32*b23*a33*c11*a21+2*b21*b33*a13*c13*b22*a31-4*b11*b33*a33*c23*b12*a21-2*b21*b23*a13*b33*c12*a31+2*b12*b23*c33*a13*b21*a31-2*b12*b13*b33*a23*c21*a31-b21*b31*a13*a33*c12*b23+2*b23*b31*a13*c23*b32*a11+b21*b23*a33*c12*a11*b33-b33^2*c23*a11*b11*a22-b33^2*c13*a21*b22*a11+b13*b31*b23*a33*c21*a12-2*b11*b23*b33*a23*c31*a12+b13*b31*b33*a23*c11*a22+b31^2*a13*a23*c12*b23-b13*b21*c33*a23*b31*a12-2*b23*b33*c13*a31*b12*a21+2*b31*b13^2*a23*c21*a32-b11*b22*a13*b33*c21*a33-b11*b23*c23*b31*a32*a13+2*b12*b33*c23*a13*b31*a21-b11*b23*a33*c13*b32*a21+b21*b31*a13^2*c22*b33+b21*b31*a13^2*c32*b23+b21*b32*b23*c31*a13^2+b21*b32*b33*c21*a13^2+b13*c33*a33*b21^2*a12-2*b13*c33*a13*b21^2*a32+b12*b23*b33*a33*c11*a21-2*b12*b23*b33*a33*c21*a11-2*b11*b13*b23*a33*c31*a22+2*b11*b33*a33*b22*a21*c13-b13^2*c23*a31*b31*a22-b13^2*c23*a32*b31*a21-b11*b23*a33*c13*b22*a31+b11*b23*b33*a23*c11*a32+b13^2*c33*b32*a21^2+b13^2*c23*b22*a31^2-b31^2*a13^2*c22*b23-b31^2*a23^2*c12*b13-b21^2*a33^2*c12*b13-b21^2*a13^2*c32*b33+b23^2*c33*b32*a11^2+b23^2*c13*b12*a31^2+b33^2*c13*b12*a21^2+b33^2*c23*b22*a11^2-b11^2*a23^2*c32*b33-b11^2*a33^2*c22*b23-2*b13*b22*b23*a33*c31*a11+b13*b22*b23*c31*a31*a13-b13*b22*c13*a33*b31*a21-b13*b22*c13*b31*a31*a23+b13*b21*b33*a23*c31*a12+2*b21*b22*a13*b33*c11*a33+b21*b23*b33*c11*a12*a33+2*b21*b23*a33*c13*b32*a11+2*b21*b23*c13*a33*b31*a12+b21*b23*a13*b33*c32*a11-b21*b23*a13*c33*b32*a11+2*b21*b22*a13*b13*c31*a33+b21*b23*a13*b33*c31*a12-2*b21*b23*a13*b33*c11*a32-b21*b23*a13*c33*b31*a12-b21*b31*a13*a23*c12*b33-b21*b31*a13*a33*c22*b13+2*b21*b33*c13*a23*b31*a12-b21*b33*a13*c13*b32*a21+2*b21*b33*a13*c33*b22*a11-b21*b33*a13*c23*b32*a11-b21*b33*a13*c23*b31*a12+2*b21*b32*b13*a23*c11*a33-b21*b32*a13*b13*c31*a23-b21*b32*a13*b13*c21*a33+2*b21*b33*a23*c13*b32*a11-b21*b33*a13*c13*b31*a22-b22*b31*a13*b13*c21*a33+2*b22*b33*c13*a23*b31*a11+2*b22*b31*b13*a23*c11*a33-b22*b31*a13*b33*c11*a23-b22*b33*a13*c13*b31*a21+b22*b23*b33*c11*a11*a33-b22*b23*a13*c33*b31*a11-2*b22*b23*a13*b33*c11*a31+b22*b23*a13*b33*c31*a11-4*b23*b31*a23*c13*b32*a11+b23*b31*a23*c12*a11*b33+b23*b32*a13*b33*c21*a11+2*b23*b31*a13*c13*b32*a21-2*b23*b31*a13*b33*c12*a21-2*b23*b31*a13*b33*c11*a22+b23*b31*a13*b33*c21*a12+b23*b32*a23*c11*a11*b33+b23*b33*c33*a11*b12*a21-2*b23*b33*c23*a12*b31*a11+b23*b33*c23*a12*b11*a31+b23*b33*c33*a12*b11*a21+b23*b33*c33*a11*b11*a22-2*b23*b33*c33*a12*b21*a11-2*b23*b33*c13*a31*b11*a22-2*b23*b33*c13*a21*b11*a32+b23*b33*c13*a21*b31*a12+b23*b33*c13*a11*b31*a22+2*b13^2*c23*a32*b21*a31-b13^2*a23*c31*b22*a31-b13^2*a23*c32*b21*a31+b13*c13*a33*b21^2*a32+2*b13^2*a33*b21*c32*a21-b13^2*c33*a22*b21*a31+2*b13^2*c33*a22*b31*a21+b13*c23*a23*b31^2*a12-2*b13*a13*c23*b31^2*a22+b13*c13*a23*b31^2*a22-2*b33*c13*a33*b21^2*a12+b33*a13*c33*b21^2*a12-2*b21*b22*b33*c31*a13^2-2*b21*b22*b13*c11*a33^2+b33*a13*c13*b21^2*a32+2*b21*a13*b33^2*c11*a22+2*b21*a13*b33^2*c12*a21-b21*a13*b33^2*c22*a11-b21*a23*c11*a12*b33^2-b22*a13*b33^2*c21*a11+2*b22*a13*b33^2*c11*a21-b31*a33*c12*a11*b23^2-b31*b23^2*c11*a12*a33+b23*a13*c13*b31^2*a22+b23*a13*c23*b31^2*a12-2*b23*c13*a23*b31^2*a12-b23^2*c13*a31*b31*a12-b23^2*c33*a12*b11*a31+2*b23^2*c33*a12*b31*a11-b23^2*c33*a11*b11*a32-b23^2*c33*a11*b12*a31-b23*b33*c23*b32*a11^2-b23*b33*c33*b22*a11^2-b32*a13*b23^2*c31*a11+2*b32*a13*b23^2*c11*a31+2*b31*a13*b23^2*c12*a31-b31*a13*b23^2*c31*a12+2*b31*a13*b23^2*c11*a32-b32*b23^2*c11*a11*a33+2*b23^2*c13*a32*b11*a31-b23^2*c13*a32*b31*a11+b31^2*a13*a23*c22*b13-2*b31*b32*b13*c11*a23^2-2*b31*b32*b23*c21*a13^2-b33^2*c23*a11*b12*a21+2*b33^2*c13*a22*b11*a21-b33^2*c13*a21*b21*a12-2*b11*b12*b33*c31*a23^2+b33*c23*a23*b11^2*a32-2*b33*c23*a33*b11^2*a22+b33*c33*a23*b11^2*a22+b11^2*a23*a33*c32*b23+b11*b21*a33^2*c22*b13+b11*b21*a33^2*c12*b23+b11*b22*b13*c21*a33^2+b11*b22*b23*c11*a33^2-b11*a13*c32*a31*b23^2-b11*b23^2*c31*a32*a13-b11*b23^2*a33*c11*a32+2*b11*b23^2*a33*c31*a12+2*b11*a33*b23^2*c32*a11-b11*a33*b23^2*c12*a31+b11*b31*a23^2*c32*b13+b11*b31*a23^2*c12*b33+b11*b32*b33*c11*a23^2-b11*a13*c22*a21*b33^2-b11*a23*b33^2*c12*a21+2*b11*a23*b33^2*c22*a11-b11*b33^2*a23*c11*a22-b12*b23^2*c31*a31*a13+2*b12*b23^2*a33*c31*a11-b12*b23^2*a33*c11*a31-b12*b33^2*c21*a21*a13-b12*b33^2*a23*c11*a21+2*b12*b33^2*a23*c21*a11+b12*b21*b13*c21*a33^2-2*b13*b31*b23*a23*c11*a32+b13*b31*b23*a33*c11*a22-2*b13*b31*a13*b23*c21*a32+b13*b31*a13*b23*c31*a22+b13*b31*a13*c21*a22*b33-2*b13*b31*a13*b23*c22*a31+b13*b23*c33*a21*b11*a32+b13*b23*c33*a31*b11*a22+b13*b23*c33*a11*b21*a32-2*b13*b23*c33*a21*b31*a12+b13*b23*c13*a31*b32*a21-2*b13*b23*c33*a21*b32*a11+b13*b23*c33*a31*b22*a11+b13*b23*c33*a31*b12*a21-2*b13*b23*c33*a11*b31*a22+b13*b23*c13*a31*b31*a22-2*b13*b23*c13*a32*b21*a31+b13*b23*c13*a32*b31*a21+b13*b23*c23*a32*b31*a11-2*b13*b23*c23*a32*b11*a31+b13*b23*c23*a31*b31*a12-2*b13*b31*a23*b33*c22*a11-2*b13*b31*b33*a23*c21*a12+2*b13*b31*a23*c13*b32*a21+b13*b31*a23*b23*c32*a11-2*b13*b31*a23*b23*c12*a31+2*b13*b31*a23*c23*b32*a11+b13*b31*a13*c22*a21*b33+b13*b31*a33*b23*c12*a21+b13*b32*a13*c21*a21*b33+b13*b33*c13*a21*b22*a31-2*b13*b32*b33*a23*c21*a11-2*b13*b33*c23*a31*b21*a12+b13*b33*c23*a21*b11*a32-2*b13*b33*c13*a22*b31*a21+b13*b33*c13*a22*b21*a31-2*b13*b32*a13*b23*c21*a31+b13*b33*c33*a21*b22*a11+b13*b33*c23*a31*b12*a21+b13*b21*b33*a33*c21*a12-2*b13*b33*c23*a31*b22*a11+b13*b21*b33*a13*c21*a32+2*b13*b21*a33*c33*b22*a11+b13*b21*a33*b33*c22*a11-2*b13*b21*a33*b33*c12*a21-b13*b21*a33*c23*b32*a11+b13*b21*a33*b23*c12*a31-2*b13*b21*a33*b23*c32*a11-b13*b21*a33*c13*b32*a21-b13*b21*c23*a33*b31*a12+2*b13*b21*c23*b31*a32*a13-2*b13*b21*b23*a33*c31*a12-b13*b21*a23*c33*b32*a11+b13*b21*a23*b33*c12*a31+b13*b21*a23*b33*c32*a11-b13*b21*a23*b32*a31*c13-b13*b21*c13*a33*b31*a22-b13*b21*c13*b31*a32*a23-4*b13*b21*a13*c33*b22*a31+2*b13*b21*a13*c33*b32*a21+b13*b21*a13*b33*c22*a31+2*b13*b21*a13*b32*a31*c23+b13*b21*a13*c32*a31*b23-2*b13*b22*b33*a33*c11*a21+b13*b22*b33*a23*c31*a11+b13*b22*b33*a23*c11*a31+b13*b22*b33*a13*c21*a31-2*b13*b22*b33*a13*c31*a21-b11*b13*a23*b32*a31*c23+b11*b13*a23*c32*a31*b23-2*b11*b13*a23*b33*c22*a31+2*b11*b13*a23*c33*b22*a31+b11*b13*b23*c31*a32*a23-b11*b13*c23*a33*b21*a32+2*b11*b13*c23*a33*b31*a22-2*b11*b13*a33*b23*c32*a21+b11*b13*a33*b23*c22*a31+2*b11*b13*a33*c23*b32*a21-b11*b13*a33*c23*b22*a31+b11*b13*a33*c22*a21*b33-b11*b13*a33*b22*a21*c33-2*b11*b13*b33*a23*c21*a32+b11*b13*b33*c21*a22*a33+2*b11*b13*c33*a23*b21*a32-b11*b13*c33*a23*b31*a22-b11*b13*c33*b21*a22*a33+2*b11*b21*a13*a23*c32*b33-b11*b21*a13*a33*c32*b23-b11*b21*a13*a33*c22*b33-b11*b21*a23*a33*c32*b13-b11*b21*a23*a33*c12*b33-b11*b22*a13*b23*c31*a33+2*b11*b22*a13*b33*c31*a23-b11*b22*b13*a23*c31*a33-b11*b23*a13*b32*a31*c23+b11*b23*a13*b33*c32*a21+b11*b23*a13*b33*c22*a31-b11*b23*a13*c33*b32*a21+2*b11*b23*a13*c33*b22*a31+2*b11*b23*c13*b31*a32*a23-b11*b23*c13*a33*b21*a32-b11*b23*c13*a33*b31*a22+2*b11*b23*a23*b32*a31*c13-2*b11*b23*a23*b33*c32*a11+2*b11*b23*a23*c33*b32*a11-4*b11*b23*a23*c33*b12*a31-b11*b23*a33*c23*b32*a11+2*b11*b23*a33*c23*b12*a31+b11*b23*a33*b33*c12*a21+2*b11*b23*a33*c33*b12*a21-b11*b23*a33*c33*b22*a11+2*b11*b23*c33*a13*b21*a32-b11*b23*c33*a13*b31*a22-b11*b31*a13*a23*c22*b33+2*b11*b31*a13*a33*c22*b23-b11*b31*a23*a33*c22*b13-b11*b31*a23*a33*c12*b23-b11*b32*a13*b23*c31*a23-b11*b32*a13*b33*c21*a23-b11*b32*b13*a23*c21*a33-b11*b32*a23*b23*c11*a33+2*b11*b33*a13*c23*b32*a21-b11*b33*a13*c23*b22*a31-b11*b33*a13*b22*a21*c33-b11*b33*c13*a23*b21*a32-b11*b33*c13*a23*b31*a22+2*b11*b33*c13*b21*a22*a33-b11*b33*a23*c13*b32*a21-b11*b33*a23*c13*b22*a31-b11*b33*a23*c23*b32*a11+2*b11*b33*a23*c23*b12*a31+2*b11*b33*a23*c33*b12*a21-b11*b33*a23*c33*b22*a11-b11*b33*c23*a13*b21*a32+2*b11*b33*c23*a33*b21*a12+2*b11*b33*a33*c23*b22*a11-b11*b33*c33*a23*b21*a12+b12*b13*b23*c31*a31*a23+b12*b13*b23*a33*c21*a31-2*b12*b13*b23*a33*c31*a21-b12*b13*c23*b31*a31*a23-b12*b13*c23*a33*b21*a31+2*b12*b13*c23*a33*b31*a21+b12*b13*b33*a23*c31*a21+b12*b13*b33*c21*a21*a33+2*b12*b13*c33*a23*b21*a31-b12*b13*c33*a23*b31*a21-b12*b13*c33*b21*a21*a33+2*b12*b21*a13*b33*c31*a23-b12*b21*a13*b33*c21*a33-b12*b21*b13*a23*c31*a33+2*b12*b23*c13*b31*a31*a23-b12*b23*c13*a33*b31*a21-b12*b23*c23*b31*a31*a13+b12*b23*b33*a13*c31*a21+b12*b23*b33*a13*c21*a31-2*b12*b23*b33*a23*c31*a11-b12*b23*c33*a13*b31*a21+2*b12*b23*c33*a23*b31*a11-b12*b31*a13*b23*c31*a23+2*b12*b31*a13*b23*c21*a33-b12*b31*a13*b33*c21*a23-b12*b31*b13*a23*c21*a33-b12*b31*a23*b23*c11*a33-b12*b33*c13*a23*b31*a21+2*b12*b33*c13*b21*a21*a33-b12*b33*c23*a13*b21*a31+2*b12*b33*c23*a33*b21*a11-b12*b33*c33*a23*b21*a11,2*b23*a23*b33*a11*c32*a12-2*b32*a13*a23*b23*c12*a31-2*b12*a13*a23*c33*b22*a31-b23*c23*a33*a11*b12*a32+2*b13*c13*a23*a31*b22*a32+b22*c13*a13*a33*b31*a22+a23*b33^2*a12*c12*a21+b23*c23*a13*b11*a32^2+b23*c23*a33*b31*a12^2-b33*c23*a23*a12*b11*a32-b32*b33*c11*a12*a23^2-b31*b13*a23^2*c32*a12+b32*b33*a13*a23*c21*a12-b13*a23*b33*a21*c32*a12+b12*a23*a33*c33*b22*a11+2*b33*a13*c23*a31*b22*a12-b13*b23*a13*c31*a32*a22-2*b21*a13*a23*b33*c32*a12-b33*a13*c23*a31*b12*a22+2*b13*b23*a33*a21*c32*a12+2*b33*c23*a13*a32*b21*a12-a13*a23*c23*b32^2*a11-b11*c13*a22*b22*a33^2-b12*c13*b21*a22*a33^2+b32*a13*a23*b23*c32*a11+b23^2*a13*c31*a32*a12-b22*c33*a13^2*b31*a22+2*b22*b13*a33^2*c11*a22-b13*a33*b33*a22*c22*a11-b32*a13^2*b23*c32*a21-b23*c33*a33*a12*b11*a22+2*b11*a23^2*b33*c32*a12+b12*b33*a23*a33*c11*a22+2*b11*c23*a33^2*b12*a22-b11*c23*a33^2*b22*a12+b23*c13*a13*b21*a32^2-2*b23*c13*a23*b11*a32^2-b31*a23^2*c12*a12*b33-b22*a33^2*c12*a11*b23-b13*c33*a23*b11*a32*a22-b13*c33*a33*a22*b21*a12+2*b13*a13*b23*a31*c22*a32+b32*b13*a13*c21*a22*a33+b22*a13*a23*b32*a31*c13+b13*b23*a13*c21*a32^2-b23*c13*a33*a31*b22*a12+b32*b23*a13*a33*c11*a22-2*b12*c33*a13*a23*b21*a32+2*b21*c13*a33^2*b22*a12-b21*b23*a12*c12*a33^2-b23*a13*c33*a31*b22*a12+2*b13*a23*c23*a31*b12*a32-2*b11*a23*a33*c33*b12*a22-b23*a13*c33*a31*b12*a22-2*b12*b23*a13*a33*c21*a32-b13*a23*c23*a31*b32*a12-b13*a33*c33*a21*b22*a12-b33*a23*c33*a12*b12*a21+b12*b13*a23*a33*c31*a22+2*b23*a33*b33*a11*c22*a12+2*b23*a13*b33*a21*c12*a32-b11*a23^2*c33*b32*a12-b23*a23*b33*a11*c12*a32-b23*c33*a13*b11*a32*a22-2*b22*a13*a33*b33*c12*a21-b13*a33*b33*a21*c22*a12-b32*a23^2*b13*c32*a11+2*b11*a23^2*c33*b12*a32-b13*a33*c33*a22*b22*a11-b13*c13*a33*a21*b22*a32+2*b13*a13*b33*a21*c32*a22+b32*b13*a23*a33*c21*a12+2*b23*a23*c33*a11*b12*a32-b23*c23*a33*a12*b12*a31-b32*b13*a23^2*c31*a12+b22*c13*a13*b31*a32*a23+b33^2*a13*a22*c21*a12+2*b32*a13^2*b23*c22*a31+2*b31*c13*a23^2*b32*a12-b23*a13*c33*a21*b12*a32-2*b11*a23*c23*a33*b12*a32+b32*b33*a13*a23*c11*a22+b12*c33*a13*b21*a22*a33+2*b12*b33*a23^2*c31*a12-b12*b33*a23^2*c11*a32+b11*a13*a23*b33*c22*a32+2*b32*a23^2*b13*c12*a31+2*b13*b33*a23*c21*a32*a12+b11*a13*a23*c33*b32*a22+2*b13*c33*a23*a22*b31*a12+b11*a13*a23*a32*c32*b23-b23*a13*c23*a32*b32*a11+b13^2*a23*a31*c32*a22+2*b23*c13*a33*b11*a32*a22+b12*b33*a13*c21*a22*a33-b32*a13^2*c22*a21*b33-b22*c23*b31*a32*a13^2-b12*a33^2*b22*a21*c13-b33*c33*a23*a12*b11*a22+2*b13*a13*c23*a32*b32*a21-b13*c13*a33*a22*b22*a31-b13*b33*a13*a22*c21*a32-2*b12*a23*a33*b23*c32*a11-b23*a13*b33*a31*c22*a12-b11*c13*a32*b32*a23^2-b23*a13*c33*a11*b22*a32+b33^2*a23*a12*c11*a22+b22*b23*a13*a33*c11*a32+b13*c23*a23*b11*a32^2-b13*a23*b23*a31*c32*a12+2*b13*c13*a33*a21*b32*a22+b32*a23*a33*c12*a11*b23-2*b32*b23*a13*a23*c11*a32+2*b33*c13*a33*a22*b22*a11+b22*b33*a23*c11*a12*a33+b13*b23*a23*c11*a32^2+2*b23*a13*c13*a31*b22*a32+b13*c13*a23*b21*a32^2+2*b33*c23*a33*a11*b12*a22-b32*b23*a13^2*c31*a22-b32*b33*c21*a22*a13^2-b13*b33*a23*c11*a32*a22-b13*b33*a23*a22*c31*a12+b12*c33*a13*a23*b31*a22-2*b11*a13*a23*c33*b22*a32-2*b11*a13*b23*a33*c22*a32-b12*c23*a33^2*b21*a12+2*b13*b23*a33*a22*c31*a12-b11*b13*a22*c22*a33^2+b11*a23*c13*a33*b32*a22-2*b21*a13*a33*c33*b22*a12-b12*c33*a23^2*b31*a12-a23*a33*c33*b12^2*a21+2*b33*c13*a33*a22*b21*a12-a13*a23*c13*b32^2*a21+a13*b23^2*a32*c32*a11+b11*a13*a23*a32*b32*c23+b11*a13*a33*a22*b22*c33+a13*b23^2*a31*c32*a12-2*a13*b23^2*a31*c12*a32+b21*a13*a23*b33*c12*a32-b11*b23*a33^2*c12*a22+2*b11*b23*a33^2*c22*a12+b32*b23*a23*c11*a12*a33+b12*b13*a23*a33*c21*a32+b22*c33*a13*a23*b31*a12+a13*b33^2*a21*c22*a12-2*a13*b33^2*a21*c12*a22-b13*a23*b23*a32*c32*a11-2*b13^2*a33*a21*c32*a22+b13^2*a33*a21*c22*a32-2*b32*a13*a33*b23*c22*a11-b12*b13*c21*a22*a33^2-b12*c13*b31*a32*a23^2-2*b22*b33*a13*a33*c11*a22-2*b13*c23*a13*b21*a32^2+2*b23*a13*c33*a11*b32*a22-b23*a13*b33*a21*c32*a12-b11*b13*a32*c32*a23^2-2*b12*b33*a13*a23*c31*a22-2*b22*a23*a33*b13*c12*a31-2*a23*b33^2*a11*c22*a12-b23*a13*c23*a31*b32*a12-2*b13^2*a23*a31*c22*a32-2*b12*a13*a33*c23*b32*a21-b13*c23*a23*a32*b31*a12-2*b32*b13*a23*a33*c11*a22+2*b31*a13^2*c23*b32*a22-b31*a13^2*a22*c22*b33-2*b23^2*a33*a11*c32*a12+b23^2*a33*a11*c12*a32-b23*c13*a33*a22*b31*a12+2*b23*c33*a23*a12*b11*a32-b11*a23^2*b33*c12*a32-2*b31*a23*b13*a33*c12*a22+2*b33*a23*c23*a11*b32*a12-b23*a13*c13*a31*b32*a22+b13*c13*a33*b31*a22^2+b11*a13*c23*a33*b22*a32-b23*b33*a23*a12*c11*a32-b23*b33*a33*a12*c11*a22+b13^2*a23*a32*c32*a21-b13*b33*a33*a22*c21*a12+2*b21*b13*a33^2*c12*a22-b21*b13*a33^2*c22*a12-2*b12*b23*a23*a33*c31*a12-2*b22*a23*a33*c13*b32*a11+b13*b33*a13*c31*a22^2-b23*c13*a33*a11*b22*a32+b12*a13*a33*c23*b22*a31+b12*a13*a33*c22*a21*b33+2*b21*a13^2*c33*b22*a32-b21*a13^2*c33*b32*a22+b12*a23*a33*b33*c12*a21-2*b12*a23*a33*b33*c22*a11-b22*b13*a33^2*c21*a12-b22*b23*c31*a32*a13^2-b22*b23*c11*a12*a33^2+b31*a13*a23*b33*c12*a22-b33*a13*c33*a21*b22*a12-b33*a13*c13*a22*b22*a31+a33^2*c13*b22^2*a11+a13^2*c33*b22^2*a31-b23^2*a33*c31*a12^2-b23^2*a13*c11*a32^2+a13^2*c23*b32^2*a21+a23^2*c13*b32^2*a11-b33^2*a13*c11*a22^2-b33^2*a23*c21*a12^2+a33^2*c23*b12^2*a21+a23^2*c33*b12^2*a31-b13^2*a23*c21*a32^2-b13^2*a33*c31*a22^2-b33*a23*c33*a11*b12*a22+2*b33*a23*c33*a11*b22*a12-b33*c33*a13*a22*b21*a12-b33*c13*a13*a22*b21*a32-b33*c13*a23*a32*b21*a12-b33*c13*a23*a22*b31*a12+2*b33*c13*a23*b11*a32*a22-b33*c23*a13*a22*b31*a12-b33*c23*a13*b11*a32*a22+2*b33*c23*a33*a12*b11*a22+2*b32*b13*a23^2*c11*a32-b32*a23^2*c12*a11*b33+2*b32*b23*a13^2*c21*a32+b23*b33*a23*c31*a12^2+b23*b33*a33*c21*a12^2-2*b23*c33*a23*b31*a12^2+b23*c33*a33*b21*a12^2+b23^2*a33*a12*c11*a32+b23^2*a33*a12*c12*a31-b23*a13*b33*a11*c32*a22+2*b23*a13*b33*a31*c12*a22-2*b22*c13*a23*a33*b31*a12+b22*a23*a33*b13*c32*a11+b22*a23*a33*c12*a11*b33+b22*b23*a13*a33*c31*a12+b22*c23*a13*a33*b31*a12-2*b22*b33*a13*a23*c31*a12+b22*b33*a13*a23*c11*a32+b22*b33*a13*a33*c21*a12+b22*a13*a23*c32*a31*b13-2*b22*a13*a23*b33*c32*a11+b22*a13*a23*b33*c12*a31-b23*a13*c13*a32*b32*a21+2*b23*a13*c23*a31*b12*a32-b23*a13*b33*a11*c22*a32-b23*c23*a13*a32*b31*a12-b23*c23*a33*a12*b11*a32+2*b23*b33*a13*c11*a32*a22-b23*b33*a13*a22*c31*a12-b23*b33*a13*c21*a32*a12-b23*c33*a13*a32*b21*a12+2*b23*c33*a13*a22*b31*a12+2*b31*a13^2*b23*c22*a32-b31*a13^2*b23*c32*a22+2*b31*b13*a23^2*c12*a32+2*b22*a33^2*b13*c12*a21-b22*a33^2*b13*c22*a11-b22*b33*a13^2*c21*a32+2*b22*b33*a13^2*c31*a22-b22*a13^2*c32*a31*b23-b22*a13^2*b32*a31*c23+2*b22*a13^2*b33*c32*a21-b22*a13^2*b33*c22*a31-b22*a13^2*c33*b32*a21-a13*a33*c13*b22^2*a31-a13*a33*c33*b22^2*a11-b12*a33^2*b23*c12*a21+2*b12*a33^2*b23*c22*a11-b12*a33^2*c23*b22*a11-b12*a23^2*c32*a31*b13-b12*a23^2*b32*a31*c13+2*b12*a23^2*b33*c32*a11-b12*a23^2*b33*c12*a31-b12*a23^2*c33*b32*a11-b12*b23*a33^2*c11*a22+2*b12*b23*a33^2*c21*a12-b12*a33^2*c22*a21*b13-a23*a33*c23*b12^2*a31-b12*b13*c31*a32*a23^2+b33*c13*a13*b31*a22^2-2*b33*c13*a33*b11*a22^2+b33*c23*a23*b31*a12^2-2*b33*c23*a33*b21*a12^2+b33*c33*a13*b11*a22^2+b33*c33*a23*b21*a12^2+a13*b33^2*a22*c22*a11+a23*b33^2*a11*c12*a22+b22*a13*a23*c33*b32*a11-2*b22*a13*a33*b13*c32*a21+b22*a13*a33*b13*c22*a31+b22*a13*a33*c13*b32*a21+b22*a13*a33*b23*c32*a11+b22*a13*a33*b23*c12*a31+b22*a13*a33*c23*b32*a11+b22*a13*a33*b33*c22*a11+b22*b13*a13*c31*a32*a23+b22*b13*a13*a33*c21*a32-2*b22*b13*a13*a33*c31*a22+b22*b13*a23*a33*c31*a12-2*b22*b13*a23*a33*c11*a32+b13*b33*a33*c11*a22^2-2*b13*c33*a13*b31*a22^2+b13*c33*a33*b11*a22^2+b13^2*a33*a22*c22*a31+b13^2*a23*c31*a32*a22+b13^2*a33*a22*c21*a32-b21*a13^2*a32*c32*b23-b21*a13^2*a32*b32*c23-b21*a13^2*b33*c22*a32+2*b21*a13^2*b33*c32*a22+2*b23*a13*c33*a21*b32*a12+2*b23*c13*a23*a31*b32*a12+2*b23*c13*a23*a32*b32*a11-4*b23*c13*a23*a31*b12*a32+2*b23*c13*a33*a21*b12*a32+2*b23*c13*a33*a31*b12*a22-b23*c13*a33*a21*b32*a12-b23*c13*a33*a11*b32*a22-b23*a23*b33*a12*c12*a31-4*b23*a23*c33*a11*b32*a12+2*b23*a23*c33*a12*b12*a31+2*b23*c23*a33*a11*b32*a12-b23*a33*b33*a11*c12*a22-b23*a33*b33*a12*c12*a21-b23*a33*c33*a11*b12*a22+2*b23*a33*c33*a11*b22*a12-b23*a33*c33*a12*b12*a21+b12*b23*a13*c31*a32*a23+b12*b23*a13*a33*c31*a22+b12*b23*a23*a33*c11*a32+b12*c23*a13*b31*a32*a23+b12*c23*a13*a33*b21*a32-2*b12*c23*a13*a33*b31*a22+b12*c23*a23*a33*b31*a12+b12*b33*a13*a23*c21*a32-2*b12*b33*a23*a33*c21*a12+b12*c33*a23*a33*b21*a12+b12*a13*a23*b32*a31*c23+b12*a13*a23*c32*a31*b23-2*b12*a13*a23*b33*c32*a21+b12*a13*a23*b33*c22*a31+b12*a13*a23*c33*b32*a21+b12*a13*a33*b23*c32*a21-2*b12*a13*a33*b23*c22*a31+b12*a13*a33*b22*a21*c33+b12*c13*a23*a33*b21*a32+b12*c13*a23*a33*b31*a22+b12*a23*a33*b13*c32*a21+b12*a23*a33*b13*c22*a31+b12*a23*a33*c13*b32*a21+b12*a23*a33*c13*b22*a31+b12*a23*a33*b23*c12*a31+b12*a23*a33*c23*b32*a11+2*b13*a23*b33*a11*c22*a32+2*b13*a23*b33*a31*c22*a12-b13*a23*b33*a11*c32*a22-b13*a23*b33*a21*c12*a32-b13*a23*b33*a31*c12*a22-b13*a23*c33*a11*b22*a32-b13*a23*c33*a31*b22*a12-b13*a23*c33*a21*b12*a32-b13*a23*c33*a31*b12*a22+2*b13*a23*c33*a21*b32*a12+2*b13*a23*c33*a11*b32*a22-b13*b23*a33*a11*c22*a32-b13*b23*a33*a31*c22*a12+2*b13*b23*a33*a11*c32*a22-b13*b23*a33*a21*c12*a32-b13*b23*a33*a31*c12*a22-b13*b23*a23*c31*a32*a12-b13*b23*a33*c11*a32*a22-b13*b23*a33*c21*a32*a12+2*b13*c23*a13*a32*b31*a22+2*b13*c23*a33*a32*b21*a12-b13*c23*a33*a22*b31*a12-b13*c23*a33*b11*a32*a22+2*b13*a13*c33*a22*b22*a31+2*b13*a13*c33*a21*b22*a32-b13*a13*b33*a22*c22*a31-4*b13*a13*c33*a21*b32*a22-b13*c13*a23*a32*b32*a21+2*b13*a33*b33*a21*c12*a22+2*b13*a33*c33*a21*b12*a22+2*b13*c23*a33*a11*b22*a32+2*b13*c23*a33*a31*b22*a12-b13*c23*a33*a21*b12*a32+b11*a23*a33*b33*c12*a22+b21*a13*b13*a32*c32*a23-b13*c23*a33*a31*b12*a22-b13*c23*a33*a21*b32*a12-b13*c23*a33*a11*b32*a22-b13*a13*b33*a21*c22*a32-4*b13*a13*c23*a31*b22*a32-b13*a13*b23*a32*c32*a21-b13*a13*b23*a31*c32*a22-b13*c13*a23*a31*b32*a22+2*b13*a13*c23*a31*b32*a22+2*b13*c33*a13*a22*b21*a32-b13*c33*a23*a32*b21*a12+2*b13*a23*b23*a31*c12*a32-b13*a23*c23*a32*b32*a11-b13*c13*a23*a32*b31*a22-b13*c13*a33*a22*b21*a32+b21*a13*b13*a33*c22*a32-2*b21*a13*b13*a33*c32*a22+b21*a13*c13*a32*b32*a23+b21*a13*c13*a33*b32*a22-2*b21*a13*c13*a33*b22*a32+b21*a13*a23*c33*b32*a12+b21*a13*b23*a33*c32*a12+b21*a13*b23*a33*c12*a32+b21*a13*c23*a33*b32*a12-2*b21*a13*a33*b33*c12*a22+b21*a13*a33*b33*c22*a12+b21*a23*b13*a33*c32*a12-2*b21*a23*b13*a33*c12*a32-2*b21*a23*c13*a33*b32*a12+b21*a23*a33*c12*a12*b33+b11*a23*a33*c33*b22*a12-2*b11*a23*a33*b33*c22*a12+b11*a13*b23*a33*c32*a22-2*b11*a13*a23*b33*c32*a22-2*b11*a13*c23*a33*b32*a22-2*b11*a23*b23*a33*c32*a12+b11*a13*a33*a22*c22*b33+b11*a23*b13*a33*c22*a32+b11*a23*b23*a33*c12*a32+b11*a23*c13*a33*b22*a32+b11*a23*b13*a33*c32*a22+b11*a23*c23*a33*b32*a12-b23*c13*a13*a32*b31*a22+2*b23*c13*a23*a32*b31*a12-b23*c13*a33*a32*b21*a12+b31*a13*b13*a23*c32*a22-2*b31*a13*b13*a23*c22*a32+b31*a13*b13*a22*c22*a33-2*b31*a13*c13*a23*b32*a22+b31*a13*a23*b23*c32*a12-2*b31*a13*a23*b23*c12*a32-2*b31*a13*a23*c23*b32*a12+b31*a13*a23*b33*c22*a12+b31*a13*b23*a33*c12*a22-2*b31*a13*b23*a33*c22*a12+b31*a23*b13*a33*c22*a12+b31*a23*b23*a12*c12*a33-2*b32*a23*a33*b13*c12*a21+b32*a23*a33*b13*c22*a11+b32*b23*a13*a23*c31*a12-2*b32*b23*a13*a33*c21*a12+b32*a13*a33*c22*a21*b13+b32*a13*a33*b23*c12*a21+b32*a13*a23*b33*c22*a11+b32*a13*a23*b33*c12*a21+b32*a13*a23*b13*c32*a21-2*b32*a13*a23*b13*c22*a31-2*b32*b13*a13*a23*c21*a32+b32*b13*a13*a23*c31*a22-b33*a23*c23*a11*b12*a32-b33*a23*c23*a12*b12*a31+2*b33*c23*a33*a12*b12*a21-4*b33*c23*a33*a11*b22*a12+2*b33*a13*c13*a21*b32*a22-b33*a13*c13*a21*b22*a32+2*b33*a13*c23*a11*b22*a32-b33*a13*c23*a21*b12*a32-b33*a13*c23*a21*b32*a12-b33*a13*c23*a11*b32*a22-b33*a13*c33*a22*b22*a11+2*b33*a13*c33*a21*b12*a22-b33*c13*a23*a11*b22*a32-b33*c13*a23*a31*b22*a12+2*b33*c13*a23*a21*b12*a32+2*b33*c13*a23*a31*b12*a22-b33*c13*a23*a21*b32*a12-b33*c13*a23*a11*b32*a22-4*b33*c13*a33*a21*b12*a22+2*b33*c13*a33*a21*b22*a12,-2*c31*a13*c23^2*b12*a31-2*c23^2*b13*a32*c11*a31+c31*a13*c23^2*b32*a11+c31*a23*c13^2*b32*a21-c33*a13*b33*c21^2*a12+c11*c22*a13*c23*b31*a33-c11^2*a23*a33*b32*c23-2*c12*c33^2*a23*b21*a11+c13*c21*b13*a33*c31*a22-c13*c21*a23*c33*b12*a31+c32*c23^2*b11*a11*a33+c13^2*b33*a21*c21*a32-2*c12*c33*a13*b23*c31*a21+c13*c21*b23*a33*c31*a12-c22*c31*c33*b21*a13^2-c22*c31*c23*b31*a13^2+2*c23*c33*b13*a21*c11*a32+c31*c13^2*b21*a22*a33+c11*c13*a33*c22*a21*b33-c11^2*a23*a33*b22*c33+2*c11*c13*c23*a33*b31*a22-c11*c13*a33*b22*a21*c33+c21*a13*c33^2*b22*a11-2*c21*a13*c33^2*b12*a21-c13*c33*b33*a22*c21*a11+c13*c23*b13*c22*a31^2+c11*c13*a23*b33*c32*a21+2*c11*c13*a23*c33*b22*a31-c31^2*a13*a23*b12*c23-c11*c23*a13*c33*b32*a21-c12*c21*c13*b21*a33^2+c21*a33*c13^2*b22*a31-2*c21*a33*c13^2*b32*a21+c33^2*b23*a11*c11*a22-c13*c21*a33*c33*b22*a11+2*c12*c13*c33*a23*b21*a31+c12*c13*b23*c31*a31*a23+c33^2*b23*a11*c12*a21-2*c33^2*b13*a22*c11*a21+c12*c33*b13*a23*c31*a21+c21*c32*a13*c13*b31*a23-c13*c22*c33*a23*b11*a31+c13^2*b33*a22*c21*a31-2*c13^2*b33*a22*c31*a21+2*c23*c31*a13*c33*b11*a22-c11*c13*a33*c23*b22*a31-c33*a13*b13*c21^2*a32+c21*a13*c33^2*b21*a12+c11*a33*c23^2*b12*a31-2*c23^2*b33*a12*c31*a11-2*c11*c33^2*a23*b21*a12+c13*c23*b23*c12*a31^2+c13*c22*b23*a33*c31*a11+2*c13*c23*b33*a21*c32*a11-2*c21*c32*c13*a23*b11*a33+2*c13*c32*c23*a23*b11*a31+c11*c23*a13*b33*c32*a21-c13*c31*c23*a33*b21*a12-c13*c21*c33*a23*b11*a32+c13*c21*b13*c31*a32*a23+c11*c21*a23*a33*b32*c13+c23^2*b13*a31*c31*a12+c11*c33*a13*c22*a21*b33+c11*c22*a23*c33*b11*a33+2*c23*b13*a23*c31^2*a12+2*c13*c33*b13*a22*c31*a21-2*c31*a13*c23^2*b11*a32-c23*c33*b23*a11*c12*a31-c23*b33*a33*c11^2*a22+2*c23*b33*a23*c11^2*a32+2*c13*c32*c33*a23*b21*a11+c23^2*b33*a12*c11*a31+c11*c33*a13*b23*c22*a31-c13*c23*b33*a31*c12*a21+c21*c32*a13*c33*b11*a23-2*c32*a13*c23^2*b11*a31-c13*b13*a33*c21^2*a32+c13^2*b23*a31*c31*a22+c11*c23^2*a33*b11*a32-c12*c13*c33*a23*b31*a21+c11*c21*a13*a33*b32*c23+2*c33*b13*a33*c21^2*a12+2*c11*c12*c23*b21*a33^2-2*c12*c33*b13*c21*a21*a33+c21*c33*a13*b13*c32*a21+c13*c21*a33*b13*c32*a21-2*c11*a33*c23^2*b32*a11-c11*c31*a23^2*b32*c13+c13*c22*b13*a33*c31*a21+4*c23*c31*a23*b13*c32*a11+c21*c13^2*a33*b21*a32-2*c33^2*b23*a12*c21*a11-2*c13*c22*b23*c31*a31*a13+c21*c31*a13*a33*b12*c23-2*c12*c13*b33*a23*c21*a31-c13*c33*b23*a31*c11*a22+c11*a13*b21*a22*c33^2-c11*c21*a33^2*b22*c13-c13*c23*b13*a31*c31*a22+c31*c23^2*b11*a12*a33-2*c13*c21*b23*c31*a32*a13+c11*c33*b33*a23*c21*a12-2*c11*c12*a23*c23*b31*a33-2*c12*c23*b13*c31*a31*a23+c12*c33*b13*a23*c21*a31+2*c21*c22*c13*b11*a33^2+2*c21*c22*c33*b31*a13^2+c12*c31*a13*c23*b31*a23+c22*c31*a13*c13*b31*a23-2*c11*c33*a33*c22*a21*b13+c23*c33*b33*c22*a11^2+2*c13*c22*c23*a33*b31*a11-c11*c31*a23^2*b12*c33-c11*c32*c33*b11*a23^2-c23*c33*b13*a21*c32*a11-c11*c13*c33*a23*b31*a22+2*c31*c32*c13*b11*a23^2-c11*c13*c33*b21*a22*a33+2*c31*c32*c23*b21*a13^2-c33*b33*a23*c11^2*a22-c33*b23*a23*c11^2*a32+c33^2*b13*a22*c21*a11+c33^2*b23*a12*c11*a21-c23*c33*b33*a11*c12*a21+2*c13*c23*b13*a32*c21*a31-c13*c31*c23*a33*b11*a22+c11*c33*a23*b23*c32*a11-c23*c33*b13*a11*c31*a22-2*c11*c33*a23*b33*c12*a21-c23*c31*a13*c33*b22*a11-2*c31*c13^2*a23*b21*a32-2*c13^2*b23*a32*c21*a31+c13*c22*b13*c31*a31*a23+2*c11*c12*c33*b31*a23^2+c11*c21*a23*a33*b12*c33+c11*c13*a23*c32*a31*b23-c21^2*a13*a33*b12*c33-c21*c32*c23*b31*a13^2-2*c11*c23*a33*b23*c12*a31+c11*c33*a13*c21*a22*b33+c23*c33*b23*c32*a11^2+c23^2*b13*a32*c31*a11+c22*c31*a13*c33*b11*a23-c23*c33*b13*a11*c21*a32-c23*c33*b23*a11*c11*a32-2*c11*c33*a23*b23*c12*a31-c11*c32*c13*b31*a23^2+c11*a13*b22*a21*c33^2-2*c12*c23*b33*a23*c31*a11-c23*c31*a23*b12*a11*c33-2*c21*c33*b13*a23*c31*a12-2*c21*c33*a23*b13*c32*a11+c11*c22*c13*a23*b31*a33-c23*a13*b23*c31^2*a12-c11*c23*c33*a13*b31*a22+c12*c23^2*a33*b11*a31+4*c13*c31*a13*b23*c32*a21-2*c21*c22*a13*c13*b31*a33-2*c11*c21*a13*a23*b32*c33+c22*c23*a13*c31*a31*b13-c23*b23*a33*c11^2*a32+2*c33*b23*a33*c11^2*a22+c11*c33^2*a23*b11*a22+c11*c23*a33*b13*c32*a21-c23*c33*b13*a31*c21*a12+c31*a33*b12*a11*c23^2+c23^2*b33*a11*c11*a32+c33^2*b13*a21*c21*a12+c23^2*b13*a31*c32*a11+c22*a13*c33^2*b21*a11-c21^2*a13*a33*b32*c13+c11*c33*b23*a23*c31*a12+c11*c13*b23*c31*a32*a23-c31^2*a13*a23*b22*c13+c21*c13^2*b31*a32*a23-2*c22*c13^2*a33*b31*a21-c11*c13*a23*b32*a31*c23-2*c11*c13*b23*a33*c31*a22-2*c12*c33*b23*a33*c21*a11-2*c22*c31*c13*a23*b11*a33+c11*c23*a33*b13*c22*a31+c11*c23*b23*a33*c31*a12-2*c32*c13^2*a23*b21*a31-2*c31*a23*c13^2*b22*a31+c11*c31*a23*a33*b22*c13-c13*c31*c33*a23*b11*a22+c22*c31*a13*c23*b11*a33+c22*c31*a13*c13*b21*a33+c32*c13^2*a23*b31*a21+c32*c13^2*b21*a21*a33+2*c13*c33*b23*a31*c22*a11+2*c23*c33*b13*a31*c11*a22-2*c13*c21*b33*a13*c31*a22+c21*c32*a13*c23*b11*a33+c11*c32*a23*c23*b11*a33-c13*c23*b23*a32*c31*a11-2*c22*c33*b13*a23*c31*a11-2*c11*c23*a13*b33*c22*a31-c23*a13*b13*c31^2*a22+c32*a13*c23^2*b31*a11+c31*a13*c23^2*b31*a12+c23^2*b33*a11*c12*a31-c12*c23*c33*a13*b31*a21-c21*c23*a13*c33*b32*a11+c31^2*a13^2*b22*c23+c31^2*a23^2*b12*c13-c23^2*b13*c12*a31^2-c23^2*b33*c32*a11^2+c21^2*a33^2*b12*c13+c21^2*a13^2*b32*c33-c13^2*b33*c32*a21^2+c11^2*a33^2*b22*c23+c11^2*a23^2*b32*c33-c13^2*b23*c22*a31^2-c33^2*b23*c22*a11^2-c33^2*b13*c12*a21^2+2*c23*c31*a13*c33*b12*a21-c23*c31*a23*b11*a12*c33+2*c23*c32*a13*c33*b11*a21-c23*c32*a13*c33*b21*a11+2*c23*c33*b13*a31*c12*a21-2*c31*c32*a13*c13*b21*a23-2*c31*c32*a13*c23*b11*a23-2*c23*c31*a13*b23*c32*a11-c23*c31*a13*c33*b21*a12-2*c23*c31*a13*b13*c32*a21-c13*c21*c33*a33*b21*a12+2*c13*c21*c33*a33*b11*a22-c13*c21*c23*b31*a32*a13-c13*c21*a23*c33*b32*a11+c13*c21*a23*b33*c32*a11+c13*c21*a23*c32*a31*b13-c13*c21*a33*c23*b12*a31+2*c13*c21*a33*c23*b32*a11+c13*c21*a33*b23*c32*a11-2*c13*c21*a33*b13*c22*a31+2*c13*c21*c23*a33*b31*a12-c13*c21*c23*a33*b11*a32+2*c13*c21*a13*c33*b32*a21+4*c13*c21*a13*b33*c22*a31-2*c13*c21*a13*b33*c32*a21-c13*c21*a13*b32*a31*c23-2*c13*c21*a13*c32*a31*b23-c13*c21*a13*c33*b22*a31-c13*c33*b23*a21*c11*a32+2*c13*c33*b23*a31*c21*a12-c13*c33*b13*a22*c21*a31-c13*c33*b13*a21*c21*a32-c13*c33*b13*a21*c22*a31+2*c13*c31*c23*a23*b11*a32-c13*c31*c23*a23*b31*a12-c13*c31*a23*c33*b12*a21+2*c13*c31*a23*c33*b22*a11+2*c13*c31*a13*c23*b22*a31-c13*c23*b13*a32*c31*a21-c13*c31*a13*c23*b31*a22+2*c13*c31*a13*c23*b21*a32-c13*c31*a13*b22*a21*c33-c13*c23*b33*a31*c22*a11-2*c13*c31*a23*b13*c32*a21-c13*c23*b13*a31*c32*a21-c13*c23*b23*a31*c32*a11+2*c13*c23*b23*a32*c11*a31-c13*c23*b23*a31*c31*a12+2*c13*c23*b33*a21*c31*a12+2*c13*c22*c33*a33*b11*a21-c13*c22*c33*a23*b31*a11-c13*c22*c33*a13*b21*a31+2*c13*c22*c33*a13*b31*a21+c13*c22*b33*a23*c31*a11-2*c13*c22*b33*a13*c31*a21-c13*c22*c23*a33*b11*a31-c13*c22*c23*b31*a31*a13-c13*c21*c33*a23*b31*a12+2*c13*c21*c33*a13*b31*a22-c13*c21*c33*a13*b21*a32+c13*c21*b33*a23*c31*a12-c23*c32*a23*b11*a11*c33+2*c23*c33*b33*a12*c21*a11-c23*c33*b13*a21*c31*a12+2*c23*c33*b23*a12*c31*a11-c23*c33*b23*a12*c11*a31-c23*c33*b33*a12*c11*a21-c23*c33*b33*a11*c11*a22-c23*c33*b13*a31*c22*a11+c12*c13*b23*a33*c21*a31+c12*c21*a13*c23*b31*a33+c12*c21*c13*a23*b31*a33+c12*c21*a13*c33*b21*a33+c12*c21*a23*c33*b11*a33-c12*c13*c33*b21*a21*a33+c12*c13*b33*c21*a21*a33+c12*c13*b33*a23*c31*a21-2*c12*c21*a13*c33*b31*a23+c12*c23*b13*a33*c31*a21+c12*c23*b13*a33*c21*a31-2*c12*c23*b33*a13*c21*a31+c12*c23*b33*a13*c31*a21+c12*c23*b23*a33*c31*a11+c12*c23*b23*c31*a31*a13+c12*c23*b33*a33*c21*a11+c12*c31*a23*c23*b11*a33+2*c12*c23*c33*a33*b21*a11-c12*c23*c33*a33*b11*a21+2*c12*c23*c33*a23*b31*a11-c12*c23*c33*a23*b11*a31-c12*c23*c33*a13*b21*a31-2*c12*c31*a13*c23*b21*a33+c12*c31*a13*c33*b21*a23+c12*c31*c13*a23*b21*a33+c12*c33*b33*a23*c21*a11+c12*c33*b23*a23*c31*a11+c12*c33*a13*c21*a21*b33+c12*c33*a13*b23*c21*a31+c11*c33*a23*b13*c32*a21-2*c11*c33*b23*a33*c21*a12+c11*c33*a23*b13*c22*a31+2*c12*c13*c23*a33*b31*a21-c12*c13*c23*a33*b21*a31-c12*c13*c23*b31*a31*a23-2*c12*c13*b23*a33*c31*a21+c11*c23*b13*a33*c31*a22+c11*c23*b13*a33*c21*a32-2*c11*c23*b13*c31*a32*a23-c11*c23*a13*c33*b22*a31-2*c11*c23*a23*c32*a31*b13+c11*c23*b23*c31*a32*a13-c11*c23*a23*c33*b12*a31+2*c11*c23*a23*c33*b32*a11+4*c11*c23*a23*b33*c12*a31-2*c11*c23*a23*b33*c32*a11+c11*c23*a33*b23*c32*a11-c11*c23*a33*c33*b12*a21+c11*c23*a33*b33*c22*a11-2*c11*c23*a33*b33*c12*a21-2*c11*c23*b33*a23*c31*a12+c11*c23*b33*a13*c31*a22-2*c11*c23*b33*a13*c21*a32+2*c11*c23*a33*c33*b22*a11-c11*c23*c33*a23*b11*a32+2*c11*c23*c33*a23*b31*a12-c11*c23*c33*a13*b21*a32+c11*c23*b33*a33*c21*a12+c11*c32*c13*a23*b21*a33+c11*c31*a23*a33*b12*c23-2*c11*c31*a13*a33*b22*c23+c11*c31*a13*a23*b22*c33+c11*c31*a13*a23*b32*c23+2*c11*c23*c33*a33*b21*a12-c11*c23*c33*a33*b11*a22+c11*c32*a13*c33*b21*a23-2*c11*c32*a13*c23*b21*a33+c11*c32*a13*c23*b31*a23-2*c11*c33*b13*c21*a22*a33+c11*c33*b13*a23*c21*a32-2*c11*c33*a13*b23*c31*a22+c11*c33*a13*b23*c21*a32+c11*c33*b13*a23*c31*a22-2*c11*c33*a13*b23*c32*a21-2*c11*c33*a33*b23*c22*a11+4*c11*c33*a33*b23*c12*a21+c11*c33*a23*b33*c22*a11+c11*c23*a13*c32*a31*b23-2*c11*c22*a13*c33*b31*a23+c11*c22*a13*c33*b21*a33+c11*c21*a13*a33*b22*c33+2*c11*c13*a33*c23*b32*a21+c11*c13*a33*b23*c22*a31-2*c11*c13*a33*b23*c32*a21+c11*c13*b23*a33*c21*a32-c11*c13*c23*a33*b21*a32-c11*c13*c23*b31*a32*a23+2*c11*c13*c33*a23*b21*a32+c11*c13*b33*c21*a22*a33+c11*c13*b33*a23*c31*a22-2*c11*c13*b33*a23*c21*a32-c22*c23*c33*b11*a11*a33-2*c22*c23*b13*a33*c31*a11-c22*c23*a13*c33*b31*a11+c22*c33*a13*b23*c31*a11+c22*c23*a13*b33*c31*a11+2*c22*c23*a13*c33*b11*a31+c22*c33*a13*b13*c31*a21-2*c11*c12*a23*c33*b21*a33-c11*c13*a23*c33*b32*a21-2*c11*c13*a23*b33*c22*a31+c21*c23*a13*c31*a32*b13-2*c21*c23*b13*a33*c31*a12+2*c21*c23*a13*c33*b11*a32-2*c21*c33*a13*b13*c22*a31-2*c21*c31*a23*a33*b12*c13+c21*c31*a13*a33*b22*c13+c21*c31*a13*a23*b12*c33+c21*c31*a13*a23*b32*c13+c21*c23*a13*c32*a31*b13+c21*c32*a13*c13*b21*a33+c12*a13*b21*a21*c33^2-c12*c31*c33*b11*a23^2-c12*c31*c13*b31*a23^2+c12*c33^2*a23*b11*a21-c12*c21*c23*b11*a33^2+c12*c23^2*b31*a31*a13-2*c12*c23^2*a33*b31*a11+c13*c33*b13*c32*a21^2+2*c13*a13*b23*c31^2*a22-c13*b23*a23*c31^2*a12+c13*c33*b33*c12*a21^2-2*c11*a23*c33^2*b22*a11+c11*a23*c33^2*b12*a21-c11*c22*c23*b11*a33^2+c11*a13*b32*a31*c23^2+c11*c23^2*b31*a32*a13-2*c11*c23^2*a33*b31*a12-c11*c21*a33^2*b12*c23-c11*c22*c13*b21*a33^2+c22*a23*b11*a11*c33^2-2*c22*a13*c33^2*b11*a21-c21*c32*c33*b21*a13^2+c21*a23*b12*a11*c33^2+c21*a23*b11*a12*c33^2-2*c21*a13*c33^2*b11*a22-c21*c31*a13^2*b32*c23-c21*c31*a13^2*b22*c33+c31*a33*b22*a21*c13^2-2*c21*c13^2*a33*b31*a22+c22*c13^2*a33*b21*a31+c22*c13^2*b31*a31*a23+c31*c13^2*a23*b31*a22+c13^2*b33*a21*c22*a31+c13^2*b23*a31*c32*a21+c21*a23*b32*a31*c13^2+c13^2*b23*a32*c31*a21-c13*b33*a33*c21^2*a12+c33^2*b13*a21*c22*a11-c13*b13*a23*c31^2*a22+2*c13*b33*a13*c21^2*a32+2*c13*c21*a33*c33*b12*a21-2*c13*c21*a33*b33*c22*a11-c13*c23*b33*a11*c21*a32+2*c13*c23*b33*a11*c31*a22-c13*c23*b33*a31*c11*a22-c13*c23*b33*a31*c21*a12-c13*c23*b33*a21*c11*a32-c13*c22*c33*a33*b21*a11+4*c21*c33*a33*b13*c22*a11-2*c21*c22*a13*c33*b11*a33+c21*c23*a13*b33*c32*a11-c21*c23*a33*b12*a11*c33-2*c21*c23*a33*b13*c32*a11-c21*c23*c33*b11*a12*a33-c21*c23*a13*c33*b31*a12+c21*c23*a13*b33*c31*a12+2*c21*c23*a13*c33*b12*a31+c21*c33*a13*b13*c31*a22-2*c13*c31*a23*b23*c32*a11-2*c21*c33*a13*b33*c22*a11+c21*c33*a13*b23*c32*a11+c21*c33*a13*b23*c31*a12-c13*c33*b23*a31*c12*a21-c13*c33*b23*a21*c32*a11-c13*c33*b33*a21*c22*a11+2*c13*c32*a13*c23*b21*a31-c13*c32*a13*c23*b31*a21-c13*c32*a13*b21*a21*c33-c13*c32*c23*a33*b21*a11-c13*c32*c23*a33*b11*a21-c13*c32*c23*a23*b31*a11-c13*c32*c33*a23*b11*a21+2*c13*c31*a23*c23*b12*a31-c13*c31*a23*c23*b32*a11-c13*c31*a13*c23*b32*a21+2*c13*c31*c33*a23*b21*a12-c13*c31*a33*c23*b22*a11-c13*c31*a33*c23*b12*a21-c13*c31*a13*b21*a22*c33+2*c13*c33*b33*a22*c11*a21-c13*c33*b33*a21*c21*a12-c13*c33*b23*a11*c31*a22+2*c13*c33*b23*a11*c21*a32-c13*c33*b23*a21*c31*a12,-b12*b21*c13*a33*c22*b33-b22*c23*c12*a11*b33^2-2*b13*b23*c32*c13*b32*a21-2*b12^2*c23*b23*c31*a33+b12^2*c23*b33*c31*a23+b13*b21*c22*a13*c32*b33-2*b22*b23*c11*a33*c12*b33+2*b33*b21*c12*a33*b22*c13-2*b21*b13*c33*b23*c12*a32-2*b21*b23*c13*b33*c32*a12-b31*c23*b13^2*c22*a32-b23*b22*c12*c13*b31*a33+b32*b13*c23*b33*c22*a11+2*b32*b12*c13*b33*c21*a23+2*b13*b22*c31*a23*b32*c13+b13*b22*c22*b33*c31*a13+b22*b23*c12*b33*c31*a13+2*b22*b23*c11*a13*b32*c33+b13*b23*c12*b31*a32*c23+2*b22*c13*b33^2*c22*a11-b22*c12*b33^2*c21*a13-b22*c13*b33^2*c11*a22+b12*b23*c11*a33*c22*b33-b11*b33*c23*c33*b22*a12-2*b22*b13*c33*b23*c12*a31-b12*b23*c31*a23*b32*c13-b33*b22*c12*c13*b31*a23-2*b13*b31*c23^2*b32*a12+b13*b23*c11*c33*b32*a22-b31*c22*a23*c32*b13^2-b32*c22*b13^2*c31*a23-2*b13*b22*c13*b33*c22*a31+b11*b13*c33*b23*c32*a22+2*b33*b11*c22*a33*b12*c23+b21*b33*c13^2*b32*a22-2*b21*b33*c13^2*b22*a32-b22*b11*c23*a13*c32*b33+2*b22*b12*c33*b33*c21*a13-2*b22*b13*c33*b33*c21*a12-2*b32*b23*c13*b33*c21*a12+b13*b22*c23*b33*c12*a31-b12*b33*c13*c23*b32*a21-b12*b22*c23*b33*c11*a33-b22*c23*c11*a12*b33^2+b12*b23*c33*b33*c21*a12+b33*c13*c33*b22^2*a11+b11*b23*c23*b33*c32*a12-b12*c13*c22*a21*b33^2+b12*b13*c33*c22*a21*b33-b12*b13*c31*a23*b32*c23+b23*b13*c22*c33*b31*a12-b22*b23*c13*c33*b31*a12-b12*c13*c31*a32*b23^2-b22*b23*c32*c13*b31*a13+2*b13*b21*c22*a33*b32*c13+2*b31*b12*c13*a23*c22*b33+b12*b13*c33*c21*a22*b33+b12*b23*c12*b33*c31*a23-b11*c12*a33*c32*b23^2-b13*b22*c11*a33*b32*c23-b12*b23*c23*c33*b32*a11+b33*c21*a33*b12^2*c23+2*b21*c13*b33^2*c22*a12-b21*c23*c12*a12*b33^2-b22*b23*c31*a13*b32*c13+2*b11*b23*c23*c33*b12*a32+2*b11*c23*b33^2*c12*a22-b11*c23*b33^2*c22*a12+2*b13^2*c32*c23*b31*a22-b21*c22*a33*c32*b13^2+b23*c31*a23*b12^2*c33-b23*b31*a23*c12^2*b33+2*b31*b22*c23*a13*c12*b33+2*b22*c13*b33^2*c21*a12-4*b13*b21*c32*a33*b22*c13-2*b12*b13*c23*b33*c32*a21-2*b22*b23*c13*b33*c31*a12+b11*b23*c12*a33*c22*b33+2*b13*b31*c12*a23*b32*c23-b13*b22*c12*c33*b31*a23+b13*b23*c12*c33*b31*a22+2*b11*b33*c13*c23*b22*a32+b13*b31*c12*a23*c32*b23+2*b13*b22*c32*c13*b31*a23+2*b12*c23*b33^2*c12*a21+2*b12*c23*b33^2*c11*a22+b23*c23*c33*b12^2*a31-2*b32*b23*c13*b33*c22*a11+b13*b22*c33*b33*c11*a22-b22*b33*c13*c23*b32*a11-2*b11*b33*c23^2*b12*a32-b32*c23*b13^2*c22*a31-b13*b22*c31*a13*b32*c23-2*b13*c31*a33*b22^2*c13+b13*c31*a13*b22^2*c33+b13*b23*c12*b32*a31*c23+2*b11*c33*b23^2*c12*a32-2*b11*b23*c33^2*b12*a22-b32*b22*c13*b33*c21*a13-b21*b23*c13*c33*b32*a12+b13*b22*c11*a33*c32*b23+b11*b23*c13*b33*c22*a32-b22*b23*c13*c33*b32*a11+b11*b13*a32*b32*c23^2-b11*b13*a23*c32^2*b23-2*b12*b13*c31*a23*c32*b23-b33*b11*c22*a13*b32*c23-b13^2*c21*c33*b32*a22-2*b12*b13*c21*a33*c22*b33+2*b22*c31*a23*c32*b13^2-b22*c21*a33*c32*b13^2-b22*c22*b13^2*c31*a33+2*b11*b22*c33*a23*c12*b33-2*b23*b32*c11*a23*c12*b33-b13^2*c32*c23*b22*a31-b13^2*c32*c23*b21*a32-b21*b23*c32*a13*b32*c13+b21*b23*c33*c12*a12*b33-b11*b33*c13*c23*b32*a22-b12*b13*c22*c33*b21*a33+b11*b23*c33^2*b22*a12-b11*c12*a23*c22*b33^2-b11*c13*a22*c22*b33^2+b21*b23*c13*b33*c12*a32-b32*c23*b13^2*c21*a32-b32*c13*b23^2*c11*a32-2*b13*b23*c32*c13*b31*a22-b33*b22*c11*a23*b32*c13+2*b13*b22*c22*c13*b31*a33-b33*b21*c12*a23*b32*c13+2*b12*b22*c33*b33*c11*a23-2*b22^2*c33*b33*c11*a13+2*b12*c21*a13*c22*b33^2+b33*c23*c33*b12^2*a21-b12*b22*c13*b33*c31*a23+b22^2*c13*b33*c31*a13-b32*c11*a13*c32*b23^2+2*b32*c11*a33*c12*b23^2+2*b12*c33*b23^2*c11*a32-b12*c33*b23^2*c32*a11-b13*b22*c13*c33*b32*a21-b23^2*c12*c33*b31*a12-b13^2*c22*c33*b32*a21-b23*b11*c32*a13*b22*c33-b11*b22*c13*a33*c22*b33-b12*b13*c23*c33*b22*a31-b23*b12*c31*a13*b22*c33-b23*b12*c21*a13*b32*c33-b11*b13*c23*c33*b22*a32+b22*b23*c33*c12*a11*b33-b31*b12*c23*a23*c12*b33+b31*b13*c13*a22*c22*b33-b13*b21*c32*a13*b32*c23+b22*b13*c33*b23*c31*a12+b12^2*c33*b23*c21*a33-2*b12^2*c33*b33*c21*a23+b21*a23*c32^2*b13^2+b31*a33*c22^2*b13^2-b13*c23^2*b32^2*a11-b13*c33^2*b22^2*a11+b21*a23*c12^2*b33^2-b33*c13^2*b22^2*a31+b31*a33*c12^2*b23^2-b23*c13^2*b32^2*a21+b11*a13*c32^2*b23^2+b11*a13*c22^2*b33^2-b23*c33^2*b12^2*a21-b33*c23^2*b12^2*a31-b32*b21*c13*a13*c22*b33-2*b32*b13*c23*b33*c11*a22+2*b22*b23*c12*c33*b31*a13+b22*b23*c13*b33*c11*a32-2*b22*b23*c13*b33*c32*a11+b22*b23*c13*b33*c12*a31+2*b22*b11*c13*a33*c32*b23-b22*b12*c33*b23*c11*a33-b22*b12*c23*b33*c31*a13+2*b22*b12*c13*b23*c31*a33-2*b22*b13*c33*b23*c11*a32+b22*b13*c33*b23*c32*a11-2*b22*b13*c33*b33*c22*a11+b22*b13*c13*c31*a32*b23+b22*b23*c33*c11*a12*b33+b22*b13*c23*b33*c31*a12+b22*b13*c23*b33*c32*a11+b22*b13*c13*c32*a31*b23-b23*b11*c22*a13*b32*c33+2*b23*b11*c32*a23*b12*c33+2*b23*b11*c32*a13*b32*c23-b23*b12*c32*c33*b21*a13+2*b23*b12*c32*c23*b31*a13+2*b23*b12*c31*a13*b32*c23-b23*b12*c22*c33*b31*a13+b23*b13*c21*c33*b32*a12+b23*b13*c22*c33*b32*a11-2*b23*b13*c31*c23*b32*a12-2*b23*b13*c32*c23*b31*a12-2*b23*b13*c32*c23*b32*a11-b23*b21*c12*a33*b32*c13-b23*b22*c11*a33*b32*c13+2*b11*b12*c23*a23*c32*b33-4*b11*b12*c23*a33*c32*b23-4*b11*b12*c33*a23*c22*b33+2*b11*b12*c33*a33*c22*b23+b11*b13*c22*a23*c32*b33+2*b11*b13*c22*a23*b32*c33+b11*b13*c22*a33*c32*b23-b11*b13*c22*a33*b22*c33+b11*b13*c23*a32*c32*b23+b11*b13*c23*b33*c22*a32-2*b11*b13*c23*b33*c32*a22-b11*b13*c23*c33*b32*a22-b11*b13*c32*a23*b32*c23+2*b11*b13*c32*a33*b22*c23-2*b11*b13*c33*b23*c22*a32+b11*b13*c33*a22*c22*b33-b11*b22*c23*a33*c12*b33-b11*b22*c13*a23*c32*b33+b11*b23*c12*a23*c32*b33-b11*b23*c12*a23*b32*c33+2*b11*b23*c12*a33*b32*c23-b11*b23*c13*a32*b32*c23+b11*b23*c13*b33*c32*a22-b11*b23*c13*c33*b22*a32+2*b11*b23*c13*c33*b32*a22-2*b11*b23*c22*a13*c32*b33-b11*b23*c22*a33*b32*c13-2*b11*b23*c23*b33*c12*a32-b11*b23*c23*c33*b32*a12-b11*b23*c32*a23*b32*c13-2*b11*b23*c33*b33*c12*a22+b11*b23*c33*b33*c22*a12-b11*b33*c13*a22*b22*c33+2*b11*b33*c23*c33*b12*a22+b12*b13*c33*b23*c32*a21-b21*b33*c13*c23*b32*a12+2*b21*b33*c13*c33*b22*a12+2*b22*b11*c33*a13*c22*b33-b22*b11*c33*a33*c12*b23-b22*b33*c13*c23*b31*a12+b22*b23*c11*a13*c32*b33+2*b13*b22*c23*c33*b32*a11-2*b13*b22*c31*a13*c32*b23-b13*b22*c13*b31*a32*c23+b13*b22*c13*b33*c31*a22-b13*b22*c13*c33*b31*a22-2*b13*b22*c13*b33*c21*a32+b13*b22*c13*b33*c32*a21-b13*b22*c13*b32*a31*c23+b13*b22*c21*a13*c32*b33-b13*b22*c21*a13*b32*c33+2*b13*b22*c21*a33*b32*c13-b13*b22*c22*c33*b31*a13-2*b13*b22*c11*a23*c32*b33-b13*b22*c11*a23*b32*c33+b13*b22*c11*a33*c22*b33+b13*b22*c12*b23*c31*a33-b13*b22*c12*c23*b31*a33-2*b13*b22*c12*b33*c31*a23+b13*b22*c12*b33*c21*a33+b13*b23*c11*a32*b32*c23-2*b12*b23*c33*b33*c12*a21+b12*b13*c22*b33*c31*a23+2*b12*b13*c22*c33*b31*a23+b12*b13*c23*c31*a32*b23-2*b12*b13*c23*b33*c31*a22-b12*b13*c23*c33*b21*a32-b12*b21*c23*a33*c12*b33+2*b12*b21*c33*a23*c12*b33-b12*b21*c13*a23*c32*b33-b13*b12*c21*a33*b32*c23-b13*b12*c22*c23*b31*a33-2*b13*b21*c12*a23*c32*b33-b13*b21*c12*a23*b32*c33+b13*b21*c12*a33*c32*b23-b13*b21*c12*a33*b32*c23+b13*b21*c12*a33*c22*b33+2*b13*b21*c12*a33*b22*c33-b13*b21*c13*a32*b32*c23-2*b13*b21*c13*b33*c22*a32+b13*b21*c13*b33*c32*a22+2*b13*b21*c13*c33*b22*a32-b13*b21*c13*c33*b32*a22-b13*b21*c22*a13*b32*c33+b13*b21*c23*b33*c12*a32+2*b13*b21*c23*c33*b32*a12-b13*b11*c22*a33*b32*c23-b13*b11*c32*a23*b22*c33-b13*b12*c31*a23*b22*c33-b13*b12*c32*c33*b21*a23+2*b13*b21*c32*a13*b22*c33+2*b13*b21*c32*a23*b32*c13+b13*b21*c33*b33*c12*a22+b13*b22*c33*b33*c12*a21-b13*b22*c32*c23*b31*a13+b13*b22*c23*b33*c11*a32+2*b13*b22*c23*c33*b31*a12+b13*b23*c12*c33*b32*a21+b13*b23*c21*b32*a32*c13+b13*b23*c22*b31*a32*c13+b13*b23*c22*b32*a31*c13-2*b13*b23*c31*c13*b32*a22+b13*b31*c12*a23*c22*b33-2*b13*b31*c12*a33*c22*b23+2*b13*b31*c13*c23*b32*a22+b13*b31*c22*a13*c32*b23+2*b13*b31*c22*a13*b32*c23-4*b13*b31*c22*a23*b32*c13+b13*b32*c11*a23*c32*b23+b13*b32*c11*a23*c22*b33-2*b13*b32*c11*a33*c22*b23-2*b13*b32*c12*b23*c21*a33+b13*b32*c12*b23*c31*a23+b13*b32*c12*b33*c21*a23+b13*b32*c21*a13*c32*b23-2*b13*b32*c21*a13*c22*b33+b13*b32*c22*b23*c31*a13+2*b21*b12*c33*a13*c22*b33-b21*b12*c33*a33*c12*b23+2*b21*b12*c13*a33*c32*b23-b21*b12*c23*a13*c32*b33+b21*b13*c13*a32*c32*b23+b21*b13*c23*b33*c32*a12+b21*b13*c33*b23*c32*a12-2*b21*b13*c33*b33*c22*a12+2*b21*b22*c13*a13*c32*b33-4*b21*b22*c33*a13*c12*b33+b21*b23*c12*a13*c32*b33+2*b21*b23*c12*a13*b32*c33+b32*b23*c13*b33*c11*a22+b32*b23*c13*b33*c12*a21+b32*b13*c13*c21*a22*b33+b32*b13*c13*c22*a21*b33+b32*b13*c23*b33*c21*a12+2*b32*b21*c23*a13*c12*b33+2*b32*b22*c23*b33*c11*a13+b32*b23*c23*c11*a12*b33+b32*b23*c23*c12*a11*b33-2*b32*b13*c23*b33*c12*a21-b33*b12*c21*a13*b32*c23-b33*b12*c22*c23*b31*a13+2*b32*b11*c13*a23*c22*b33-b32*b11*c23*a23*c12*b33-b32*b12*c23*b33*c11*a23-4*b23*b31*c12*a13*b32*c23+b23*b31*c12*a13*c22*b33+2*b23*b31*c12*a23*b32*c13+2*b23*b31*c13*c23*b32*a12+2*b23*b31*c22*a13*b32*c13+b23*b32*c11*a13*c22*b33+b23*b32*c12*b33*c21*a13-2*b31*b13*c23*b33*c12*a22+b31*b13*c23*b33*c22*a12-b31*b22*c13*a13*c22*b33+b31*b23*c13*b33*c12*a22-2*b31*b23*c13*b33*c22*a12+b31*b23*c23*c12*a12*b33-2*b12*b13*c33*b23*c22*a31+b12*b13*c33*b23*c31*a22-2*b12*b13*c33*b23*c21*a32-b12*b13*c23*c33*b31*a22+b12*b13*c23*b33*c21*a32+b12*b13*c23*b33*c22*a31-b12*b13*c23*c33*b32*a21+b12*b13*c23*c32*a31*b23+2*b12*b13*c31*a33*b22*c23-b12*b13*c32*c23*b31*a23+2*b12*b13*c32*c23*b21*a33+b12*b13*c21*a23*c32*b33+2*b12*b13*c21*a23*b32*c33+b12*b13*c21*a33*c32*b23-b12*b13*c21*a33*b22*c33+b12*b13*c22*b23*c31*a33-b12*b33*c23*c33*b21*a12-b12*b33*c13*b21*a22*c33-b12*b33*c13*b22*a21*c33+2*b12*b33*c13*c23*b22*a31-b12*b33*c13*c23*b31*a22+2*b12*b33*c13*c23*b21*a32-b12*b33*c23*c33*b22*a11+b12*b23*c11*a23*c32*b33-b12*b23*c11*a23*b32*c33+2*b12*b23*c11*a33*b32*c23+2*b12*b23*c12*c23*b31*a33+b12*b23*c12*b33*c21*a33-b12*b23*c12*c33*b31*a23-b12*b23*c32*c13*b31*a23-2*b12*b23*c23*b33*c11*a32-b12*b23*c23*c33*b31*a12+b12*b23*c23*b33*c31*a12+b12*b23*c23*b33*c32*a11-2*b12*b23*c23*b33*c12*a31-b12*b23*c13*b31*a32*c23+b12*b23*c13*b33*c31*a22-b12*b23*c13*c33*b21*a32+2*b12*b23*c13*c33*b31*a22-b12*b23*c13*c33*b22*a31+b12*b23*c13*b33*c21*a32+b12*b23*c13*b33*c22*a31+2*b12*b23*c13*c33*b32*a21+b12*b23*c13*b33*c32*a21-b12*b23*c13*b32*a31*c23-2*b12*b23*c21*a13*c32*b33-b12*b23*c21*a33*b32*c13-b12*b23*c22*c13*b31*a33-2*b12*b23*c22*b33*c31*a13-b12*b22*c13*b33*c21*a33-2*b12*b23*c33*b33*c11*a22+b12*b23*c33*b33*c22*a11-b22*c13*b33^2*c12*a21-b22*c11*a13*c22*b33^2+b22*b33*c13^2*b31*a22+b22*b33*c13^2*b32*a21-b22*c33*b13^2*c31*a22-b22*c33*b13^2*c32*a21+b22*b23*b31*a32*c13^2+b22*b23*b32*a31*c13^2+b33*c11*a33*b22^2*c13-b11*b13*a33*c22^2*b33+b11*b13*a22*b22*c33^2-b11*c13*a32*c32*b23^2-b11*c33*b23^2*c32*a12+b11*b33*c23^2*b32*a12-b32*c13*b23^2*c12*a31-b21*c12*a13*c22*b33^2-b21*c13*b33^2*c12*a22-b12*c23*b33^2*c21*a12-b12*c12*b33^2*c21*a23-b12*c13*c21*a22*b33^2+b12*b13*b21*a22*c33^2+b12*b13*b22*a21*c33^2+b12*b13*b31*a32*c23^2+b12*b13*b32*a31*c23^2+b12*b23*c33^2*b21*a12+b12*b23*c33^2*b22*a11-b12*c33*b23^2*c31*a12+2*b12*c33*b23^2*c12*a31+2*b12*c31*a13*c32*b23^2-b12*c13*c32*a31*b23^2-b12*c11*a33*c32*b23^2-b12*c12*b23^2*c31*a33-b12*c11*a23*c22*b33^2+b12*b33*c23^2*b32*a11+b12*b33*c23^2*b31*a12-b12*c23*b33^2*c22*a11-b31*c13*b23^2*c12*a32-b23^2*c11*c33*b32*a12-b23^2*c12*c33*b32*a11-2*b23*b31*c13^2*b32*a22-2*b23*c11*a13*b32^2*c23+b23*c13*c23*b32^2*a11+b23*c21*a13*b32^2*c13+b23*c11*a23*b32^2*c13+2*b23^2*c31*c13*b32*a12+2*b23^2*c32*c13*b31*a12+2*b23^2*c32*c13*b32*a11-b31*c12*a13*c32*b23^2-b32*c12*b23^2*c31*a13+2*b13^2*c22*c33*b22*a31+2*b13^2*c22*c33*b21*a32-b13^2*c22*c33*b31*a22+2*b13^2*c31*c23*b32*a22-b13^2*c31*c23*b22*a32+2*b13^2*c32*c23*b32*a21-b13*b21*a13*c32^2*b23-2*b13*b21*c33^2*b22*a12+b13*c13*c33*b22^2*a31+b13*c11*a33*b22^2*c33-b13*b31*a13*c22^2*b33+b13*c11*a23*b32^2*c23+b13*c13*c23*b32^2*a21+b13*c21*a13*b32^2*c23-2*b13*c21*a23*b32^2*c13-b32*c21*a23*c32*b13^2+2*b32*c21*a33*c22*b13^2-b21*c33*b13^2*c32*a22-b21*b23*a33*c12^2*b33+b21*b23*b32*a32*c13^2+2*b22*c11*a23*c12*b33^2+2*b13^2*c21*c33*b22*a32,-c33^2*b12^2*a21^2-a23^2*c32^2*b11^2-a13^2*b31^2*c22^2-a33^2*b21^2*c12^2+a33^2*c21^2*b12^2-a33^2*c22^2*b11^2-b23^2*c11^2*a32^2+a23^2*b32^2*c11^2+c33^2*b21^2*a12^2-2*b12*c23*b33*a11*c21*a32+4*b11*c12*a23*b32*a31*c23+2*b23*c32*a13*c21*b32*a11-4*b13*c22*c33*a31*b21*a12-b33^2*c21^2*a12^2+4*b31*c22*a13*c23*b32*a11+2*b22*c11*c33*a33*b11*a22-b33^2*c11^2*a22^2-4*b11*c21*a33*c33*b22*a12-4*b21*c13*b23*a31*c12*a32-2*b11*c12*a33*c23*b22*a31+b13^2*c22^2*a31^2+2*b12*c21*a33*b13*c32*a21+2*b11*c23*b13*a31*c32*a22+4*b31*c11*a23*b33*c12*a22+2*b12*c12*b33*a23*c31*a21+2*b11*c13*b33*a21*c32*a22-2*b11*c32*a23*c13*b32*a21+4*b22*c13*b23*a32*c11*a31-2*b13*b23*a21*c32^2*a11-2*c22*b13^2*a31*c32*a21+4*b22*c13*b33*a31*c21*a12-4*b11*c13*b33*a22*c22*a31+2*b21*c13*b23*a32*c32*a11+2*b22*c11*a13*a33*b32*c21+2*b23*c12*a33*b22*c31*a11+2*b13*c22*b33*a21*c32*a11+4*b21*c11*a13*b33*c32*a22+2*b31*c23*b13*a12*c22*a31-2*b23*c31*a23*b11*c32*a12-4*b22*c11*a33*b23*c12*a31-2*b23*c23*a11*b32*c31*a12-2*b13*c11*a33*c22*b21*a32-2*b21*c12*a33*c33*b22*a11+2*b11*c11*a23*c33*b32*a22+2*b22*c21*c13*a33*b31*a12+2*b31*c13*b23*a22*c12*a31+2*b21*a23*a33*b31*c12^2-2*b21*c13^2*a32*b31*a22-2*b12*c23*c33*a31*b22*a11-c13^2*b32^2*a21^2+4*b11*c32*a23*c33*b12*a21-2*b11*c32*a33*b22*a21*c13-4*b23*c22*a33*c11*b32*a11+2*b21*c33*b33*a11*c22*a12-2*b11*c32*a13*b22*a21*c33+2*b33*c22*a23*b12*c11*a31-2*b11*c21*a13*b33*c22*a32+4*b11*c22*b33*a13*c31*a22+4*b13*c31*a13*c22*b21*a32+2*c22*a23*a33*c32*b11^2-4*b11*c23*a13*c31*b22*a32-2*b11*c21*a23*c32*a32*b13-2*c11*a13*a33*c31*b22^2+2*c13*c33*a31*b22^2*a11-2*b21*c22*a33*c13*b12*a31-2*c12*b23^2*a31*c32*a11+2*b23*b33*a32*c11^2*a22+2*b12*c11*c23*a33*b21*a32+4*b13*c11*a33*c22*b31*a22+4*b11*c12*a33*b22*a21*c33-2*b31*c22*a13*c13*b32*a21+2*b13*c12*a23*b32*c31*a21-2*b13*c31*a23*c12*b21*a32+4*b12*c12*c33*a23*b21*a31-2*b22*c13*b13*a31*c31*a22+2*b21*c13*c33*a22*b31*a12-2*b21*c12*a33*c33*b12*a21+2*b21*c33*b33*a12*c12*a21+2*b11*c12*a33^2*b21*c22+4*b22*c33*b13*a31*c11*a22-2*b12*c23*a13*c32*b31*a21+b33^2*c12^2*a21^2+b33^2*c22^2*a11^2-a23^2*b31^2*c12^2+a13^2*b32^2*c21^2+c33^2*b11^2*a22^2-c33^2*b22^2*a11^2-b23^2*c31^2*a12^2+b23^2*c32^2*a11^2+c23^2*b31^2*a12^2-c13^2*b22^2*a31^2+b13^2*c32^2*a21^2+2*b31*c13*b33*a22*c22*a11-2*c21*a23*a33*c31*b12^2+2*b11*c33*b23*a12*c32*a21-2*b13*b33*a31*c22^2*a11+4*b31*c12*a13*c23*b22*a31-2*b11*c12*a23*a33*c32*b21+4*b22*c33*b23*a12*c31*a11+2*b13*c12*b33*a21*c22*a31-2*b11*c33^2*a22*b21*a12-2*b21*c12*a23*b32*a31*c13-2*b31*c12*a23*c13*b22*a31+2*b13*c12*b23*a31*c32*a21+4*b21*c11*a33*b23*c12*a32+2*b23*c12*c13*a32*b31*a21+a23^2*c31^2*b12^2-2*b22*c13*a23*c32*b31*a11-2*b21*c12*b33*a13*c31*a22-4*b11*c21*a33*c23*b12*a32+2*b22*c11*a23*b33*c12*a31+4*b11*c22*b23*a33*c31*a12-2*b12*c33*b23*a11*c21*a32-2*b11*c32*a23*c23*b12*a31+2*b12*c22*b23*a33*c31*a11+c13^2*b31^2*a22^2-2*b11*c32*a13*c23*b22*a31-2*b31*c12*b33*a23*c21*a12-2*b13*c11*a23*b31*c22*a32-4*b11*c11*a33*c23*b32*a22-2*b31*c12*a13*b22*a21*c33+2*b13*c11*b23*c21*a32^2-2*b13*c11*a33*b21*c32*a22-2*b13*c11*a23*c32*b31*a22-2*c23*c33*a32*b11^2*a22-2*b23*c31*a13*c12*b21*a32+2*b32*c12*b33*c21*a21*a13-2*b21*c11*a13*c32*a32*b23+2*b11*a13*a23*c32^2*b21-4*b11*c33*b13*a21*c32*a22-2*b13*c31*a13*c22*b31*a22+2*b12*c13*c33*b32*a21^2-2*b13*c21*b33*a22*c31*a12+2*b33*c12*a23*b22*c31*a11+2*b11*c21*a33*c23*b32*a12-2*b12*c23*c33*a21*b32*a11-2*b11*c32*a23*c33*b22*a11+2*b13*c32*a23*c11*b32*a21+2*b12*c31*c33*a23*b21*a12-2*b12*c13*c23*a31*b32*a21+c23^2*b11^2*a32^2-2*b22*c12*c13*a33*b31*a21+2*b22*c12*b23*c31*a31*a13-c23^2*b12^2*a31^2+a13^2*c31^2*b22^2+4*b32*c13*b23*a11*c21*a32-2*b23*c11*a33*b21*c32*a12-2*b13*c11*b23*a32*c31*a22-2*b11*c21*a33*b23*c32*a12-2*b11*c32*a23*c23*b32*a11-2*b22*c33*b13*a21*c11*a32-2*b22*c33*b13*a11*c31*a22-2*b12*c33*b23*a21*c31*a12+2*c21*b13^2*a32*c31*a22-2*b13*c12*b23*c22*a31^2-4*b31*c13*b33*a21*c12*a22-2*b22*c33*b13*a31*c21*a12+a33^2*b22^2*c11^2-2*b11*c22*a23*b32*a31*c13+4*b12*c23*b23*a32*c31*a11+2*b12*c31*a13*b23*c32*a21+2*b21*c13*a13*c31*b22*a32+4*b11*c21*a13*c32*a32*b23+2*b11*c12*a23^2*b31*c32+2*b13*c22*b23*a31*c32*a11+2*b22*c31*c13*a13*b31*a22+2*b12*c22*b13*c31*a31*a23+2*b31*c13*b23*a12*c32*a21+2*b21*c33*b23*a11*c12*a32+2*b32*c21*c33*b11*a12*a23-2*c12*b33^2*a21*c22*a11+2*b13*c22*a13*b32*c21*a31-2*b13*c31*a23*b11*c22*a32-2*b12*c13*c33*a21*b22*a31+4*b21*c12*a33*c23*b32*a11-2*b21*c32*a13*c23*b32*a11-4*b21*c13*a13*b32*c31*a22-2*b13*c11*b33*a22*c21*a32-4*b23*c32*a23*b12*c11*a31+4*b21*c32*a33*c13*b12*a21+c13^2*b21^2*a32^2+4*b21*c32*a13*c33*b22*a11+2*b11*a13*a33*b31*c22^2-4*b12*c11*c23*b31*a32*a23+4*b13*c21*a23*b31*c12*a32+2*b33*c22*a13*b12*c31*a21-b13^2*c21^2*a32^2+4*b23*c11*a23*c32*b31*a12-4*b11*c23*b13*a31*c22*a32-2*b21*c22*a13*c33*b32*a11-4*b21*c33*b33*a11*c12*a22-2*b21*c12*a13*a23*b31*c32+2*b12*c13*c23*b22*a31^2-4*b12*c22*b33*a23*c31*a11-a13^2*c32^2*b21^2-b13^2*c31^2*a22^2-4*b12*c12*b23*a33*c31*a21-2*b12*c12*c23*a33*b21*a31-2*b32*c23*b23*a11*c11*a32-2*b21*c32*a33*c13*b22*a11-2*b11*c13*c23*b21*a32^2+2*b23*c22*a13*b32*c31*a11-2*b21*c12*b23*a33*c31*a12-2*b32*c23*b33*a12*c11*a21+2*c11*b33^2*a22*c21*a12+4*b21*c32*a23*c13*b32*a11-2*b21*c32*a23*c13*b12*a31-2*b11*c13*c33*b31*a22^2-4*b22*c11*c23*a33*b31*a12-4*b23*c12*c33*a21*b31*a12-2*b23*c31*a33*c12*b11*a22-4*b12*c21*a33*b13*c22*a31-4*b12*c21*a33*b23*c32*a11-2*b32*c13*b23*a21*c11*a32-2*b11*c22*a33*c33*b12*a21-2*b11*c22*b33*a23*c31*a12-2*b13*c33*b22*a21*c31*a12+2*b21*c23*b33*a11*c32*a12-2*b21*c12*a13*b32*a31*c23-2*b22*c33*b23*a12*c11*a31-2*b13*c23*c31*a32*b22*a11-2*b11*c22*b13*a33*c31*a22-2*b13*c21*a13*b31*c22*a32+b23^2*c12^2*a31^2+2*b11*c11*a33*c23*b22*a32-4*b21*c33*b13*a32*c12*a21+4*b13*c21*a13*c32*b31*a22-2*b13*c21*a33*b11*c32*a22+2*b11*c23*b23*a31*c12*a32+2*b11*c23*b33*a12*c22*a31+2*b11*c23*b33*a12*c32*a21-2*b23*c11*a23*c32*b11*a32-2*b11*c23^2*a32*b31*a12+2*b21*c22*a13^2*b31*c32-2*b21*c23*c33*b31*a12^2+2*b33*c12*a23*c21*b32*a11-2*b12*c11*a23^2*c31*b32-2*b12*c11*a33^2*c21*b22+2*b13*c12*a23*b32*c21*a31-2*b32*c23*b13*a11*c21*a32+2*c13*c23*a21*b32^2*a11-c23^2*b32^2*a11^2+4*b11*c22*a33*c13*b32*a21-2*b13*c31*a13*b21*c32*a22-2*b13*c31*a23*c12*b31*a22-2*b32*c13*b13*a21*c21*a32-2*b32*c13*b23*a31*c21*a12+2*b21*c11*a33*c13*b32*a22+2*b21*c11*a33*c33*b22*a12-2*b12*c23*b33*a11*c31*a22-2*b21*c22*a33*c13*b32*a11-2*b23*c21*a13*c32*b31*a12-2*b23*c21*a13*b31*c12*a32-2*b23*c21*a33*c12*b11*a32+4*b23*c21*a33*c12*b31*a12+2*b22*c13^2*a31*b32*a21-2*b22*c21*a13^2*c31*b32+2*b22*c23*c33*b32*a11^2+2*b21*c23*b33*a11*c12*a32+4*b23*c23*a31*c11*b32*a12+2*b11*c23*b13*a32*c32*a21-4*b31*c21*a13*c23*b32*a12-4*b13*c12*a23*c31*b22*a31+2*b13*c12*a33*b22*c21*a31+2*b13*c12*a33*b22*c31*a21-4*b13*c12*a33*c21*b32*a21+2*b13*c13*a31*c22*b21*a32-2*b13*c13*a31*b22*c21*a32+4*b13*c13*a31*c21*b32*a22-4*b13*c13*a31*b21*c32*a22+2*b13*c13*a21*c32*b31*a22-2*b13*c13*a21*b32*c31*a22+4*b13*c13*a21*c31*b22*a32-4*b13*c13*a21*b31*c22*a32-2*b13*c21*a23*c32*b31*a12-2*b13*c21*b23*a32*c31*a12-2*b13*c21*a33*c12*b21*a32-2*b13*c21*a33*c12*b31*a22-2*b13*c21*a13*c32*b21*a32-2*b13*c21*a33*c22*b31*a12+4*b13*c21*a33*b21*c32*a12-4*b13*c22*a13*b32*c31*a21+2*b13*c22*a13*c31*b22*a31-4*b13*c22*a23*b32*c11*a31+2*b13*c22*a23*b32*c31*a11+2*b13*c22*c23*a32*b31*a11+2*b13*c22*a33*b12*c31*a21+2*b13*c22*a33*c11*b22*a31+2*b13*c22*a33*c11*b32*a21-4*b13*c22*a33*b22*c31*a11+2*b13*c22*a33*c21*b32*a11+2*b13*c22*c33*a21*b31*a12-4*b13*c22*c33*a11*b31*a22+2*b13*c23*c32*a31*b21*a12-4*b13*c23*c32*a21*b31*a12-4*b13*c23*c32*a11*b21*a32-2*b13*c23*b32*a31*c21*a12+4*b13*c23*b32*a11*c31*a22+4*b13*c23*c31*a12*b22*a31+4*b13*c31*a23*c22*b31*a12-2*b13*c31*a23*b21*c32*a12-2*b13*c31*a33*c22*b21*a12+4*b13*c31*a33*b21*c12*a22-4*b13*c32*a13*b22*c21*a31+2*b13*c32*a13*b22*c31*a21+2*b13*c32*a13*c21*b32*a21+2*b13*c32*a23*b12*c21*a31+2*b13*c32*a23*c11*b22*a31+2*b13*c32*a23*b22*c31*a11-4*b13*c32*a23*c21*b32*a11-4*b13*c32*a33*b22*c11*a21+2*b13*c32*a33*b22*c21*a11+2*b13*c32*c33*a22*b21*a11+4*b13*c33*b22*a11*c21*a32-2*b13*c33*c21*a22*b32*a11+4*b13*c33*c21*a12*b32*a21-2*b23*c11*a33*c12*b31*a22-2*b23*c11*a13*c32*b31*a22+4*b23*c11*a13*b31*c22*a32-2*b23*c11*a33*c22*b31*a12-2*b23*c11*b33*a32*c21*a12-2*b23*c11*b33*a22*c31*a12+2*b21*c23*b13*a31*c12*a32-4*b21*c23*b33*a12*c12*a31+4*b21*c31*a13*b23*c32*a12-4*b21*c31*a13*c33*b22*a12-2*b21*c32*a13*c13*b32*a21-2*b21*c32*a13*c13*b22*a31-2*b21*c32*a13*c33*b12*a21-2*b21*c32*a33*b12*a11*c23+2*b21*c33*b13*a32*c22*a11+2*b21*c33*b13*a22*c12*a31+2*b21*c33*b13*a12*c32*a21-4*b21*c33*b23*a11*c32*a12+2*b21*c33*b23*a12*c12*a31-4*b21*c13*a33*c21*b32*a12+2*b21*c13*b13*a32*c32*a21+2*b21*c13*b23*a31*c32*a12+2*b21*c13*b33*a32*c12*a21-4*b21*c13*b33*a32*c22*a11+2*b21*c13*b33*a22*c12*a31+2*b21*c13*b33*a22*c32*a11+2*b21*c13*b33*a12*c22*a31-4*b21*c13*b33*a12*c32*a21-2*b21*c21*a13*b33*c32*a12+2*b21*c21*a13*c33*b32*a12+4*b21*c22*a13*b32*a31*c13+2*b22*c11*a13*a23*c31*b32+2*b22*c11*a13*b33*c32*a21-4*b22*c11*a13*b33*c22*a31+2*b22*c11*c13*b31*a32*a23+2*b22*c11*c13*a33*b31*a22-4*b22*c11*a23*b33*c32*a11+2*b22*c11*c23*b31*a32*a13+2*b22*c11*a33*b23*c32*a11+2*b22*c11*c33*a13*b21*a32-4*b22*c11*c33*a13*b31*a22+2*b22*c11*c33*a23*b31*a12-4*b22*c12*b33*a13*c31*a21+4*b22*c12*c33*a23*b31*a11+4*b22*c13*a13*c32*b31*a21-2*b22*c13*b23*a31*c31*a12+4*b22*c13*a33*c22*b31*a11-2*b22*c13*b33*a31*c11*a22-2*b22*c13*b33*a21*c11*a32-2*b22*c13*b33*a21*c31*a12-2*b22*c13*b33*a11*c21*a32+4*b22*c13*b33*a11*c31*a22-2*b22*c13*b23*a32*c31*a11-2*b22*c13*c23*a31*b32*a11-2*b22*c13*c33*a21*b32*a11-4*b22*c21*c13*b31*a32*a13+2*b22*c21*c13*a33*b11*a32+2*b22*c21*c33*a13*b31*a12+2*b22*c22*b33*a13*c31*a11-2*b22*c22*c33*a13*b31*a11-2*b22*c23*b13*a32*c11*a31-2*b22*c23*b33*a12*c11*a31-2*b22*c23*b33*a12*c31*a11+4*b22*c23*b33*a11*c11*a32-4*b22*c31*a13*b23*c32*a11+2*b22*c31*c13*a23*b11*a32-4*b22*c31*c13*a23*b31*a12-4*b22*c31*c13*a33*b11*a22+2*b22*c31*c13*a33*b21*a12+2*b22*c31*c23*a13*b31*a12+2*b22*c31*c23*b11*a12*a33+2*b22*c31*c33*a13*b11*a22+4*b22*c33*b33*a12*c11*a21-2*b22*c33*b23*a11*c11*a32-2*b22*c33*b33*a12*c21*a11-2*b22*c33*b33*a11*c11*a22-2*b23*c11*a23*b31*c12*a32+2*b31*c13*b13*a22*c22*a31+2*b31*c13*b23*a32*c22*a11-4*b31*c13*b23*a12*c22*a31-4*b23*c12*a13*b32*c21*a31+2*b23*c12*a13*b32*c31*a21+2*b23*c12*a23*b32*c11*a31-4*b23*c12*a23*b32*c31*a11+2*b23*c12*a23*c31*b12*a31-4*b23*c12*c23*a32*b31*a11+2*b23*c12*a33*c11*b32*a21+4*b12*c22*c33*a33*b21*a11+4*b12*c23*a13*c32*b21*a31+4*b12*c23*b13*a32*c21*a31-2*b12*c23*b13*a32*c31*a21-2*b12*c23*b13*a31*c31*a22+4*b11*c11*a23*b33*c22*a32-2*b11*c11*a23*b33*c32*a22-4*b11*c11*a23*c33*b22*a32-2*b11*c11*a33*b23*c22*a32+4*b11*c11*a33*b23*c32*a22-2*b11*c12*a23*a33*b31*c22-2*b11*c12*a23*c33*b32*a21-2*b11*c12*a23*c33*b22*a31-2*b11*c12*a33*c23*b32*a21+2*b11*c13*c23*a32*b31*a22+2*b11*c13*c33*a22*b21*a32+2*b11*c13*b23*a31*c32*a22-4*b11*c13*b23*a32*c32*a21+2*b11*c13*b23*a31*c22*a32+2*b11*c13*b33*a21*c22*a32+2*b11*c21*a13*c33*b22*a32-4*b11*c21*a13*c33*b32*a22+4*b11*c21*a23*b33*c32*a12+4*b11*c21*a33*b13*c22*a32+2*b11*c21*a33*c33*b12*a22-2*b11*c22*a13*a23*b31*c32-2*b11*c22*a13*b32*a31*c23-2*b11*c22*a13*a33*c32*b21-2*b11*c22*a13*c33*b32*a21+4*b11*c22*a13*c33*b22*a31+4*b11*c22*a23*c33*b32*a11-2*b11*c22*a23*c33*b12*a31-2*b11*c22*a33*c13*b22*a31-2*b11*c22*a33*c23*b32*a11+4*b11*c22*a33*c23*b12*a31-2*b11*c22*a33*c33*b22*a11-4*b11*c23*a23*b32*c31*a12+2*b11*c23*a23*c31*b12*a32+2*b11*c23*a13*b32*c31*a22+2*b11*c23*c33*a32*b21*a12+2*b11*c23*c33*a22*b31*a12+2*b11*c23*b23*a32*c32*a11-4*b11*c23*b23*a31*c32*a12-4*b11*c23*b33*a32*c12*a21+2*b11*c23*b33*a32*c22*a11+2*b11*c23*b33*a22*c12*a31-4*b11*c23*b33*a22*c32*a11-2*b11*c31*a13*b23*c32*a22+4*b11*c31*a23*b13*c32*a22-4*b11*c31*a23*c33*b12*a22+2*b11*c31*a23*c33*b22*a12+4*b11*c32*a13*c23*b32*a21+4*b11*c32*a23*c13*b22*a31-2*b11*c32*a33*c23*b12*a21+4*b11*c32*a33*c23*b22*a11+2*b11*c33*b13*a21*c22*a32+2*b11*c33*b13*a22*c22*a31+2*b11*c33*b23*a32*c12*a21-4*b11*c33*b23*a32*c22*a11-4*b11*c33*b23*a22*c12*a31+2*b11*c33*b23*a22*c32*a11+2*b11*c33*b23*a12*c22*a31+2*b11*c33*b33*a21*c12*a22+2*b11*c33*b33*a22*c22*a11-4*b11*c33*b33*a21*c22*a12+2*b12*c11*a23*a33*b32*c21+2*b12*c11*a23*a33*c31*b22+2*b12*c11*c23*a33*b31*a22+2*b12*c11*c33*a23*b21*a32+2*b12*c11*c33*a23*b31*a22-4*b12*c11*c33*b21*a22*a33+2*b12*c12*b23*a33*c21*a31+4*b12*c12*c23*a33*b31*a21-4*b12*c12*b33*a23*c21*a31-2*b12*c12*c33*a23*b31*a21-2*b12*c13*b23*a32*c21*a31-2*b12*c13*b23*a32*c31*a21+4*b12*c13*b23*a31*c31*a22+4*b12*c13*b33*a21*c21*a32-2*b12*c13*b33*a22*c31*a21-2*b12*c13*b33*a22*c21*a31+2*b12*c21*a13*a23*c31*b32+2*b12*c21*a13*a33*c31*b22-4*b12*c21*a13*b33*c32*a21+2*b12*c21*a13*b33*c22*a31+2*b12*c21*c13*b31*a32*a23+2*b12*c21*c13*a33*b21*a32-4*b12*c21*c13*a33*b31*a22+2*b12*c21*a23*b33*c32*a11+2*b12*c21*c23*b31*a32*a13+2*b12*c21*c23*a33*b31*a12-4*b12*c21*c33*a13*b21*a32+2*b12*c21*c33*a13*b31*a22-4*b12*c21*c33*a23*b31*a12+2*b12*c21*c33*a23*b11*a32+2*b12*c21*c33*a33*b21*a12-4*b12*c22*b23*c31*a31*a13-2*b12*c22*c23*a33*b31*a11+4*b12*c22*c33*a13*b31*a21-2*b12*c22*c33*a13*b21*a31-2*b21*c12*a33*c13*b32*a21+4*b21*c12*a33*c13*b22*a31+4*b21*c12*b33*a13*c21*a32+4*b21*c12*b33*a23*c31*a12+2*b21*c13*a23*b32*c31*a12+2*b21*c13*c23*a32*b31*a12-2*b21*c11*a23*b33*c12*a32-4*b21*c11*a23*c33*b32*a12-4*b21*c11*a33*c13*b22*a32+4*b31*c12*a23*c13*b32*a21-2*b31*c12*a23*c23*b32*a11-2*b31*c12*a23*c23*b12*a31-2*b31*c12*a33*c23*b22*a11+2*b31*c13*a13*c21*b32*a22+2*b31*c13*b33*a21*c22*a12+2*b23*c12*a33*c21*b32*a11+2*b23*c12*c33*a11*b31*a22-4*b23*c13*c32*a11*b31*a22-2*b23*c13*b32*a31*c11*a22+4*b23*c13*b32*a21*c31*a12+2*b23*c22*a13*b32*c11*a31+2*b23*c22*a33*b12*c11*a31+2*b23*c23*a11*c32*b31*a12+4*b23*c31*a13*c12*b31*a22-2*b23*c31*a13*b11*c22*a32-2*b23*c31*a13*c22*b31*a12+4*b23*c31*a23*c12*b11*a32-2*b23*c31*a23*c12*b31*a12+2*b23*c32*a13*b12*c21*a31+2*b23*c32*a13*c11*b22*a31-4*b23*c32*a13*c11*b32*a21+2*b23*c32*a23*b12*c31*a11+2*b23*c32*a23*c11*b32*a11+2*b23*c32*a33*b12*c11*a21+4*b23*c33*c11*a22*b32*a11-2*b23*c33*c11*a12*b32*a21+2*b23*c12*b33*a31*c22*a11+2*b23*c12*b33*a21*c32*a11-2*b31*c11*a13*c22*a22*b33-4*b31*c11*a23*c13*b32*a22+2*b31*c11*a23*c23*b32*a12-2*b31*c22*a13*c13*b22*a31-2*b31*c22*a13*c23*b12*a31-2*b31*c22*a23*c13*b32*a11+4*b31*c22*a23*c13*b12*a31-2*b31*c22*a23*b12*a11*c33-2*b31*c22*a33*c13*b12*a21+2*b31*c23*b13*a32*c12*a21-4*b31*c23*b13*a22*c12*a31+2*b31*c23*b13*a22*c32*a11+2*b31*c23*b23*a12*c12*a31+2*b31*c23*b33*a12*c12*a21+2*b31*c23*b33*a11*c12*a22-4*b31*c23*b33*a11*c22*a12-2*b31*c32*a13*c23*b22*a11-2*b31*c32*a23*c13*b12*a21+2*b31*c33*b13*a21*c12*a22+2*b31*c33*b23*a11*c22*a12-2*b31*c12*a13*c23*b32*a21+4*b13*c11*a23*c32*b21*a32-2*b12*a13*a33*b32*c21^2+2*b12*c23^2*a31*b32*a11-2*b12*a13*a23*c31^2*b22+2*b12*c33^2*a21*b22*a11+2*c23*c33*a31*b12^2*a21+2*b13*c11*b33*c31*a22^2+2*b13*b33*a32*c21^2*a12+2*b13*b23*a22*c31^2*a12-2*b13*c12*b33*c32*a21^2+2*c12*a13*a33*c32*b21^2-2*c13*c33*a32*b21^2*a12-2*b22*a23*a33*b32*c11^2+2*b23*c21*b33*c31*a12^2+2*c11*b23^2*a32*c31*a12-2*b23*b33*a31*c12^2*a21-2*b23*c22*b33*c32*a11^2+2*c12*a13*a23*b31^2*c22-2*c13*c23*a22*b31^2*a12-2*c11*a13*a23*b32^2*c21+4*b31*c21*a13*b33*c22*a12-2*b32*c33*b13*a22*c11*a21-2*b32*c33*b23*a12*c21*a11+2*b32*c11*c13*a23*b21*a32-4*b32*c11*a23*b33*c12*a21+2*b32*c11*a23*b33*c22*a11-4*b32*c11*c23*a13*b21*a32+2*b32*c11*c23*a13*b31*a22+2*b32*c11*c23*a23*b11*a32+2*b32*c11*c23*a33*b21*a12+2*b32*c11*c33*b21*a22*a13-2*b32*c13*b23*a11*c31*a22-2*b32*c13*b33*a21*c21*a12-2*b32*c13*b33*a22*c21*a11+4*b32*c13*b33*a22*c11*a21-4*b32*c21*a13*b33*c22*a11+2*b32*c21*c13*a13*b21*a32-4*b32*c21*c13*a23*b11*a32+2*b32*c21*c13*a23*b31*a12+2*b32*c21*c13*a33*b11*a22+2*b32*c21*c23*a13*b11*a32-2*b32*c23*b13*a31*c11*a22+4*b32*c23*b13*a21*c11*a32-2*b32*c23*b13*a21*c31*a12+4*b32*c23*b33*a12*c21*a11-2*b32*c23*b33*a11*c11*a22+2*b32*c31*c13*a23*b11*a22+2*b32*c31*c23*a13*b21*a12-2*b33*c11*a13*c22*b21*a32-2*b33*c11*a23*c22*b31*a12-2*b33*c11*a23*b21*c32*a12-2*b33*c11*a33*c22*b11*a22+4*b33*c11*a33*c22*b21*a12-2*b33*c11*a33*b21*c12*a22+2*b33*c12*a13*b22*c21*a31+2*b33*c12*a33*b22*c11*a21-4*b33*c12*a33*b22*c21*a11+2*b33*c12*a33*c21*b12*a21-2*b33*c21*a13*c12*b31*a22-2*b33*c21*a13*b11*c32*a22-2*b33*c21*a23*c12*b11*a32+4*b33*c21*a33*c12*b11*a22-2*b33*c21*a33*c12*b21*a12-2*b33*c21*a33*b11*c22*a12+2*b33*c22*a13*c11*b32*a21-4*b33*c22*a33*b12*c11*a21+2*b33*c22*a33*b12*c21*a11+2*b33*c22*a33*c11*b22*a11-2*b33*c31*a13*c22*b21*a12-2*b33*c31*a23*c12*b11*a22+2*b33*c32*a13*b22*c21*a11+2*b33*c32*a23*b12*c11*a21-2*b12*c33*b23*a31*c11*a22+4*b12*c33*b23*a31*c21*a12+4*b12*c33*b23*a21*c11*a32-2*b12*c33*b23*a11*c31*a22-2*b12*c33*b33*a21*c21*a12+4*b12*c33*b33*a22*c21*a11-2*b12*c33*b33*a22*c11*a21-2*b21*c12*a13*a33*b31*c22+4*b21*c12*a13*c33*b32*a21-2*b21*c12*a13*c33*b22*a31-2*b21*c12*a23*c33*b32*a11+4*b12*c23*a23*c32*b31*a11-2*b12*c23*b23*a32*c11*a31-2*b12*c23*b23*a31*c31*a12+4*b12*c23*b33*a31*c11*a22-2*b12*c23*b33*a31*c21*a12-2*b12*c23*b33*a21*c11*a32+4*b12*c23*b33*a21*c31*a12-4*b12*c31*c13*a23*b21*a32+2*b12*c31*c13*a23*b31*a22+2*b12*c31*c13*b21*a22*a33-4*b12*c31*a23*b13*c32*a21+2*b12*c31*c23*a13*b21*a32-4*b12*c31*c23*a13*b31*a22+2*b12*c31*c23*a23*b31*a12-4*b12*c31*c23*a33*b21*a12+2*b12*c31*c23*a33*b11*a22+2*b12*c31*c33*b21*a22*a13-2*b12*c32*c33*a23*b21*a11-2*b12*c33*b13*a21*c21*a32+4*b12*c33*b13*a22*c31*a21-2*b12*c33*b13*a22*c21*a31,b31*c11*a23^2*c31*b12-b32*c23*c33*a11^2*b21-b31*c11*a13*a23*c31*b22+c12*c23*a13*b31^2*a21+c13*a13*c22*b31^2*a21+3*b12*c21*c13*a33*b31*a21+b13*c21*a13*b32*c31*a21+2*b21*c11*b23*a33*c31*a12-b12*c33*b33*a21*c21*a11-b23*c22*c33*a11^2*b31-b23*c23*c32*b31*a11^2-c21*b13^2*a32*c31*a21-c21*b13^2*a31*c31*a22+b12*c13*b33*a21^2*c31-b21*c12*c33*a23*b31*a11+2*b22*c13*b33*a21*c11*a31-b22*c13*b33*a11*c21*a31-2*b31*b33*a13*c21^2*a12+b12*c21*b23*c31*a31*a13-2*b11*c31*c33*b21*a22*a13+3*b21*c13*a33*c21*b32*a11+c12*c23*a23*b31^2*a11+b12*c13*b23*a31^2*c21-b12*c13*c23*a31^2*b21+3*b11*c23*b33*a21*c11*a32+2*b13*c32*b23*a21*c31*a11-b31*c21*b13*a13*c31*a22+b11*c21*c33*a23*b31*a12-2*b21*b23*a13*c31^2*a12+b21*a23*a33*b32*c11^2-b33*c23*b21*c32*a11^2-c11*b33^2*a21*c21*a12+b11*c21*c33*a13*b31*a22+b23*c11*b33*a11*c21*a32-b11*c13*c23*a31*b31*a22+3*b11*c13*b33*a22*c21*a31+b11*a13*a33*b32*c21^2-b11*c12*c33*a23*b21*a31-b11*c11*b23*c31*a32*a23-c31*c23*a23*b11^2*a32+2*c31*c33*a23*b11^2*a22+3*b11*c11*a33*c23*b32*a21+2*b31*c11*b33*c21*a22*a13-c21*c33*a23*b11^2*a32-c21*c33*a33*b11^2*a22+2*b11*c13*c23*a32*b21*a31-b11*c21*a33^2*b21*c12+b32*c13^2*a21^2*b31+b32*c23^2*a11^2*b31+b33^2*a22*c11^2*a21+b13*c23*c11*b22*a31^2-b13*a13*b22*c31^2*a21-3*b13*c11*c23*a32*b31*a21-b11*c11*a23^2*b31*c32-b23*c32*b33*a11*c11*a21+3*b13*c31*a33*c22*b21*a11+b11*c23^2*a31*b31*a12+2*b31*c11*b33*a23*c21*a12-c13^2*a22*b31^2*a21+c21*a13^2*b31^2*c22-c23^2*a12*b31^2*a11-b13*a23*b22*c31^2*a11-b13*b23*a21*c31^2*a12-3*b13*c21*a23*b31*c12*a31+3*b12*c11*c33*b21*a21*a33-b12*c13*b23*a31*c31*a21-b31*c21*a13*a23*c31*b12-b12*c23*b33*a21*c31*a11-2*b23*c13*a11*c32*b21*a31+3*b11*c21*a13*b33*c32*a21+b11*c11*a33^2*c21*b22+3*b23*c11*c33*a21*b31*a12-b12*c23*b33*a21*c11*a31-2*b32*c13*b33*a21^2*c11-b32*c13*c33*a21^2*b11-b11*c13*c33*a21*b21*a32+b21*c11*a13*a33*b31*c22+2*b22*b23*a13*c31^2*a11-b13*c22*b33*a21*c11*a31+2*b11*c12*c33*a23*b31*a21+c31*a13^2*c32*b21^2-c31*c13*a33*b21^2*a12+2*c31*c33*a13*b21^2*a12-c31*c23*a33*b11^2*a22+2*b33*c12*c13*a21^2*b31+b13*c21*b33*a11*c31*a22-b11*c11*a23*a33*c31*b22-b21*c11*b33*a13*c21*a32-b13*a33*c21^2*b32*a11-c13^2*a32*b21^2*a31-2*b21*c21*c33*a13*b31*a12-b12*c23*b23*a31*c31*a11-b11*c11*a33^2*b21*c22-2*c22*c23*a33*b11^2*a31+c22*c33*a23*b11^2*a31+b11*b23*a23*c31^2*a12+3*b11*c12*b33*a23*c21*a31-b21*c13*a33*c22*b31*a11+3*b21*c11*a13*b33*c22*a31-b21*c13*c33*a21*b31*a12+2*c11*c13*a33*b21^2*a32-c11*c33*a13*b21^2*a32-b12*b33*a33*c21^2*a11-2*b12*c23*b13*a31^2*c21+c12*b23^2*a31*c31*a11+c32*b23^2*a11*c11*a31+b13*c22*c33*a11*b21*a31-2*b12*c33*b13*a21^2*c31+b12*c33*b33*a21^2*c11-b13*c23*a11*b32*c31*a21+b22*c13*c23*a31*b31*a11+b12*c13*c23*a31*b31*a21-2*b22*c33*b23*a11^2*c31-b31*c11*a13*a33*c21*b22+b21*c21*c13*a33*b31*a12-3*b21*c11*a13*c33*b32*a21+b11*c21*c33*a33*b21*a12+b11*c33^2*a21*b21*a12+b11*c33^2*a22*b21*a11-b11*c13*a23*b31*c22*a31+2*b11*c11*b23*a33*c21*a32-3*b23*c21*c13*a32*b31*a11-b13*c13*c22*b21*a31^2-b13*a13*b32*c21^2*a31+c22*c33*a33*b11^2*a21+c23*a23*c32*b11^2*a31+b21*c31*c13*a13*b31*a22-2*b13*c11*b33*a22*c31*a21+b11*b23*a13*c31^2*a22-b13*c32*b23*a11*c21*a31+b11*c23^2*a32*b31*a11-2*b11*c21*a13*a33*b31*c22+3*b11*c21*a13*c33*b32*a21+b12*c23*b23*a31^2*c11-b12*c23^2*a31*b31*a11-c12*b33^2*a21^2*c11+b33^2*a12*c21^2*a11-c22*b33^2*a11^2*c21-3*b11*c33*b33*a22*c21*a11-b21*c11*b13*c31*a32*a23-2*c22*c23*a13*b31^2*a11+2*b33*c22*c23*a11^2*b31+b23*c22*c33*a11*b11*a31+b33*c12*c23*a11*b21*a31-b13*c13*c32*b31*a21^2+b13*c13*b32*c31*a21^2+2*b32*b33*a23*c11^2*a21-b32*c13^2*a21*b21*a31+b33*c13*a11*c22*b21*a31-b11*c13*c23*a32*b31*a21-2*b11*b13*a33*c21^2*a32-3*b13*c21*c33*a21*b31*a12-b13*c13*a31*b22*c31*a21-b31*a23^2*b32*c11^2-b31*a13^2*b32*c21^2+c11*a23^2*b31^2*c12+b11*c21*a13*a23*b31*c32+2*b21*c22*c33*a13*b31*a11-b23*a23*b32*c11^2*a31+b31*a23*a33*b22*c11^2-b13*c12*c23*a31^2*b21+b13*c12*b33*a21^2*c31+2*b22*c33*b23*a11*c11*a31-b11*c13*a23*c32*b21*a31+c23*c33*a31*b11^2*a22+c23*c33*a21*b11^2*a32-c31*a23*a33*c22*b11^2+b33*c22*c33*a11*b11*a21-2*b12*c21*b13*a33*c31*a21-3*b12*c21*c13*b31*a31*a23+b22*c13*c33*a21*b11*a31+b22*c13*c33*a21*b31*a11-2*b22*c11*b23*a33*c31*a11-b31*c11*b23*a13*c31*a22-2*c12*c13*a33*b21^2*a31+c12*c33*a13*b21^2*a31+c13*c23*a21*b31^2*a12+c13*c23*a11*b31^2*a22+3*b11*c22*b33*a23*c31*a11+b11*c21*c13*a33*b31*a22-b23*c23*a31*c11*b32*a11+3*b13*c11*a23*b31*c22*a31+b11*c11*a23^2*c31*b32-b13*c12*b33*a21*c21*a31+b11*a13*a23*c31^2*b22-b13*c33*a11*b22*c21*a31+b11*b33*a33*c21^2*a12-b33*c12*c33*a21^2*b11-b33*c13*b11*c32*a21^2-2*b33*c12*c23*a21*b31*a11-b11*c21*b23*a33*c31*a12+b23*c13*a11*c32*b31*a21+3*b13*c11*c33*a21*b21*a32-2*b11*b13*a23*c31^2*a22+b21*c11*c23*a33*b31*a12-2*b13*c23*a31*b11*c32*a21-b13*c23*a31*c11*b32*a21+2*b12*c23*b13*a31*c31*a21+2*b12*c23*b33*a11*c21*a31+2*b21*c21*b33*a13*c31*a12+3*b21*c23*b33*a12*c11*a31+2*b31*c11*b13*a23*c31*a22-b12*b23*a13*c31^2*a21-b12*b23*a23*c31^2*a11+3*b12*c11*c23*b31*a31*a23-3*b13*c31*c23*a11*b31*a22-b11*c31*a23^2*b31*c12+b23*c13*a11*b31*c22*a31+2*b23*c32*c33*a11^2*b21+b12*c11*b23*a33*c31*a21-b13*c23*a11*c31*b22*a31-3*b13*c31*a13*c22*b21*a31-b21*c12*c23*b31*a31*a13-b13*b23*a11*c31^2*a22+b13*c32*b33*a21^2*c11+3*b11*c13*a33*b22*c31*a21-3*b11*c13*a33*c21*b32*a21-b11*c13*a33*b21*c32*a21-3*b11*c13*b33*a21*c21*a32+2*b21*c23*a13*c32*b31*a11-b11*c22*c33*a23*b31*a11+3*b11*c11*a23*c33*b22*a31-2*b13*c11*b23*a32*c21*a31+b11*c31*c23*a13*b21*a32-3*b12*c31*c23*a23*b31*a11-3*b11*c21*a23*c33*b32*a11-b11*c21*b23*c31*a32*a13-2*b22*c13*c33*a11*b21*a31+3*b11*c23*a23*b32*c31*a11+3*b11*c23*b23*a31*c31*a12+b23*c11*b33*a31*c21*a12+2*b31*c21*b23*a13*c31*a12-2*b32*c11*b33*c21*a21*a13+2*b11*c22*c23*a33*b31*a11+2*b11*c21*b13*a33*c31*a22+b11*c21*c13*b31*a32*a23-b22*c13*b33*a21*c31*a11-3*b11*c21*a23*b33*c32*a11-2*b33*c12*c13*a21*b21*a31+b33*c12*c23*a21*b11*a31+b22*c13^2*a31^2*b21+b22*c33^2*a11^2*b21+b23^2*a32*c11^2*a31-b11*c23*c33*a11*b21*a32-2*b11*c31*c13*a23*b31*a22-b11*c21*a13*a23*c31*b32-3*b21*c13*b33*a31*c21*a12+b23*c11*b33*a21*c31*a12+b23*c11*b33*a11*c31*a22-b13*c12*c33*a21^2*b31+b13*c13*b22*c21*a31^2-3*b21*c33*b33*a12*c11*a21-2*b21*c11*c13*a33*b31*a22+3*b23*c11*a13*c32*b31*a21+b23*c11*a13*b32*c21*a31-c21*a23*a33*c32*b11^2+2*c21*c23*a33*b11^2*a32-2*b11*c21*c23*b31*a32*a13-b11*c13*a33*c22*b31*a21-2*b23*c32*c33*a11*b11*a21-b23*c33*a21*c11*b32*a11+c22*b33^2*a11*c11*a21+2*b32*b33*a13*c21^2*a11-b32*c23^2*a11*b11*a31-b23*b33*a21*c11^2*a32+2*b23*c12*c13*a31^2*b21-b23*c12*c23*a31^2*b11+2*b13*c33*a11*b22*c31*a21+b11*b33*a13*c21^2*a32-c12*b23^2*a31^2*c11+b23^2*a12*c31^2*a11-c32*b23^2*a11^2*c31+2*b31*c11*a13*a23*b32*c21-b11*a33^2*c21^2*b12-b11*a23^2*c31^2*b12+c21*a33^2*c22*b11^2-c23^2*a32*b11^2*a31+c31*a23^2*c32*b11^2-c33^2*a22*b11^2*a21+b12*c23^2*a31^2*b11+b12*c33^2*a21^2*b11+b13^2*a32*c21^2*a31-c22*b13^2*a31^2*c21+b13^2*a22*c31^2*a21-c32*b13^2*a21^2*c31-b21*a33^2*b22*c11^2-b21*a13^2*c31^2*b22-c33^2*a12*b21^2*a11+c11*a33^2*b21^2*c12-3*b13*c11*a33*c22*b31*a21-2*b13*c11*a33*b22*c21*a31+b13*c11*a33*b22*c31*a21+b13*c11*a33*c21*b32*a21+3*b13*c11*a33*b21*c32*a21+b13*c11*b33*a21*c21*a32+b13*c11*b33*a22*c21*a31-3*b13*c11*c33*a22*b21*a31-b13*c12*b23*a31*c31*a21+b13*c12*c23*a31*b31*a21+b13*c12*c33*a21*b21*a31+3*b13*c31*c23*a21*b31*a12+3*b13*c31*c23*a11*b21*a32-3*b13*c31*a33*b21*c12*a21-b13*c32*b23*a21*c11*a31-b13*c32*b33*a21*c21*a11-2*b13*c32*c33*a21*b21*a11-b13*c33*a21*c11*b22*a31-b13*c33*a11*c21*b32*a21+b13*c21*a13*c31*b22*a31+3*b13*c21*c13*a32*b31*a21-3*b13*c21*c13*a31*b31*a22+c23*a33*b11^2*c32*a21-2*c32*c33*a23*b11^2*a21-b12*c13*c33*a21^2*b31+2*b12*b13*a33*c21^2*a31-b12*b33*a13*c21^2*a31+2*b12*b13*a23*c31^2*a21-b12*c33^2*a21*b21*a11+b13*c12*b23*a31^2*c21-b13*b33*a31*c21^2*a12-b13*b33*a11*c21^2*a32+b13*c22*b23*a31^2*c11+2*b13*c22*c23*a31^2*b11+2*b13*c32*c33*a21^2*b11+b13*c33*c11*b32*a21^2+c32*b13^2*a21*c21*a31+c22*b13^2*a31*c31*a21-b21*c31*a13^2*b31*c22+b21*a13*a23*c31^2*b12+b21*b13*a13*c31^2*a22+b21*b13*a23*c31^2*a12-2*b21*b23*a33*c11^2*a32+b21*c11*a33^2*c21*b12+b21*b33*a23*c11^2*a32+b21*b33*a33*c11^2*a22+b21*c13^2*a32*b31*a21+b21*c13^2*a31*b31*a22-b21*c21*a13^2*b31*c32+b21*c21*a13^2*c31*b32-c11*a13*a33*c32*b21^2-c11*c33*a33*b21^2*a12+c12*c33*a33*b21^2*a11+c13*a13*c32*b21^2*a31+c13*a33*b21^2*c32*a11+c13*c33*a31*b21^2*a12+c13*c33*a11*b21^2*a32-c31*a13*a33*b21^2*c12-c31*c13*a13*b21^2*a32-2*c32*c33*a13*b21^2*a11+2*b22*b23*a33*c11^2*a31-b22*b33*a23*c11^2*a31-b22*b33*a33*c11^2*a21-b22*c13^2*a31*b31*a21-2*b22*c13*b23*a31^2*c11-b22*c13*c23*a31^2*b11+b22*c23*b33*a11^2*c31-b22*c23*c33*a11^2*b31+b22*c33*b33*a11^2*c21-b22*c33^2*a11*b11*a21-b23*a33*c11^2*b32*a21-b23*b33*a31*c11^2*a22-b23*c13*b11*c22*a31^2+b23*c22*b33*a11^2*c31+b23*c23*b32*c31*a11^2+b23*c32*b33*a11^2*c21+b23*c33*c21*b32*a11^2-c11*b23^2*a31*c31*a12-c11*b23^2*a32*c31*a11+b31*b23*a23*c11^2*a32+b31*b23*a33*c11^2*a22-2*b31*b33*a23*c11^2*a22+b31*c21*a13^2*c31*b22+b31*a13*a33*c21^2*b12+b31*b13*a13*c21^2*a32+b31*b13*a33*c21^2*a12-c11*a13*a23*b31^2*c22+2*c11*c13*a23*b31^2*a22-c11*c23*a13*b31^2*a22-c11*c23*a23*b31^2*a12-2*c12*c13*a23*b31^2*a21+c13*a23*c22*b31^2*a11-c21*a13*a23*b31^2*c12-c21*c13*a13*b31^2*a22-c21*c13*a23*b31^2*a12+2*c21*c23*a13*b31^2*a12-b33*c22*c33*a11^2*b21-c11*b33^2*a22*c21*a11+c12*b33^2*a21*c21*a11-2*b32*c23*b33*a11^2*c21+b33*c12*c33*a21*b21*a11+b33*c13*a21*b11*c22*a31-2*b33*c13*a11*c22*b31*a21+b33*c13*a11*b21*c32*a21-2*b33*c22*c23*a11*b11*a31+b33*c23*a21*b11*c32*a11+3*b13*c21*a23*c32*b31*a11+b13*c21*a23*b32*c31*a11+b13*c21*b23*a31*c31*a12+3*b13*c21*a33*c12*b31*a21+b13*c21*a33*b22*c31*a11-3*b13*c21*a33*b21*c32*a11+b13*c21*b33*a21*c31*a12+3*b13*c21*c33*a31*b21*a12-3*b13*c21*c33*a11*b21*a32+3*b13*c21*c33*a11*b31*a22+b13*c21*b23*a32*c31*a11-b13*c22*b23*a31*c31*a11-2*b13*c22*c23*a31*b31*a11-b13*c22*b33*a21*c31*a11+2*b13*c22*b33*a11*c21*a31-2*b13*c22*c33*a21*b11*a31+b13*c22*c33*a21*b31*a11+2*b13*c23*a11*b32*c21*a31+b13*c23*a11*c32*b31*a21+b13*c23*a11*c32*b21*a31+3*b13*c31*a13*c22*b31*a21-3*b13*c31*c13*a21*b21*a32+3*b13*c31*c13*a22*b21*a31+3*b13*c31*a23*c12*b21*a31-3*b13*c31*a23*c22*b31*a11-3*b13*c31*c23*a31*b21*a12+b21*c11*a13*a23*b31*c32-b21*c11*a13*a23*c31*b32+3*b21*c11*a13*b32*a31*c23-b21*c11*a13*a33*b32*c21+2*b21*c11*a13*a33*c31*b22-3*b21*c11*a13*b33*c32*a21+2*b21*c11*b13*a33*c21*a32-b21*c11*b13*a33*c31*a22-2*b21*c11*c13*b31*a32*a23-2*b21*c11*a23*a33*b31*c12-b21*c11*a23*a33*c31*b12+3*b21*c11*a23*b33*c32*a11+3*b21*c11*a23*c33*b32*a11+2*b21*c11*b23*c31*a32*a13+b21*c11*c23*b31*a32*a13-3*b21*c11*a33*c23*b32*a11-3*b21*c11*a33*b33*c22*a11-b21*c11*b33*a13*c31*a22-b21*c11*b33*a23*c31*a12-b21*c11*b33*a33*c21*a12+b21*c11*c33*a13*b31*a22+b21*c11*c33*a23*b31*a12+2*b21*c12*c13*b31*a31*a23+2*b21*c12*c13*a33*b31*a21-b21*c12*c23*a33*b31*a11+3*b21*c12*b33*a13*c31*a21-3*b21*c12*b33*a13*c21*a31-3*b21*c12*b33*a23*c31*a11+3*b21*c12*b33*a33*c21*a11-b21*c12*c33*a13*b31*a21-b21*c13*a13*c32*b31*a21-3*b21*c13*a13*b32*c21*a31+3*b21*c13*a13*b32*c31*a21-b21*c13*a13*b31*c22*a31-b21*c13*a23*c32*b31*a11-3*b21*c13*a23*b32*c31*a11-b21*c13*c23*a32*b31*a11-b21*c13*c23*a31*b31*a12+3*b21*c13*b33*a21*c31*a12+3*b21*c13*b33*a11*c21*a32-3*b21*c13*b33*a11*c31*a22-b21*c13*c33*a11*b31*a22+b21*c21*a13*a33*b31*c12-b21*c21*a13*a33*c31*b12-b21*c21*b13*c31*a32*a13-b21*c21*b13*a33*c31*a12+b21*c21*c13*b31*a32*a13-3*b21*c23*b33*a11*c11*a32+2*b21*c23*c33*a12*b31*a11+b21*c31*a13*a23*b31*c12+b21*c31*c13*a23*b31*a12-2*b21*c31*c23*a13*b31*a12-2*b22*c11*b23*c31*a31*a13-3*b22*c11*c23*b31*a31*a13+3*b22*c11*c23*a33*b31*a11+b22*c11*b33*a13*c31*a21+b22*c11*b33*a13*c21*a31+b22*c11*b33*a23*c31*a11+b22*c11*b33*a33*c21*a11+3*b22*c11*c33*a13*b31*a21-3*b22*c11*c33*a23*b31*a11+2*b22*c13*b23*a31*c31*a11+3*b22*c21*c13*b31*a31*a13-2*b22*c21*b33*a13*c31*a11-3*b22*c21*c13*a33*b31*a11-b22*c23*b33*a11*c11*a31+b22*c23*c33*a11*b11*a31-3*b22*c31*c13*a13*b31*a21+3*b22*c31*c13*a23*b31*a11-b22*c33*b33*a11*c11*a21+b23*c11*a13*b32*c31*a21-3*b23*c11*a13*b31*c22*a31-3*b23*c11*a23*c32*b31*a11+b23*c11*a23*b32*c31*a11+3*b23*c11*c23*a32*b31*a11-3*b23*c11*c23*a31*b31*a12+3*b23*c11*a33*c22*b31*a11+b23*c11*a33*c21*b32*a11-3*b23*c11*c33*a11*b31*a22-2*b23*c12*c13*a31*b31*a21+b23*c12*c23*a31*b31*a11+2*b23*c12*b33*a21*c11*a31-b23*c12*b33*a21*c31*a11-b23*c12*b33*a11*c21*a31+b23*c12*c33*a21*b11*a31+b23*c12*c33*a21*b31*a11-2*b23*c12*c33*a11*b21*a31-b23*c13*a11*b32*c21*a31+b23*c13*a31*b11*c32*a21+2*b23*c13*a31*c11*b32*a21-b23*c13*a11*b32*c31*a21-2*b23*c21*a13*b32*c31*a11+3*b23*c21*a13*b31*c12*a31+3*b23*c21*c13*a31*b31*a12-3*b23*c21*a33*c12*b31*a11-2*b23*c21*b33*a12*c31*a11-b23*c22*b33*a11*c11*a31+b23*c23*a31*b11*c32*a11-3*b23*c31*a13*c12*b31*a21-3*b23*c31*c13*a21*b31*a12+3*b23*c31*c13*a11*b31*a22+3*b23*c31*a23*c12*b31*a11-b31*c11*b13*a23*c21*a32-b31*c11*b13*c21*a22*a33-b31*c11*a23*a33*c21*b12-b31*c11*b23*a13*c21*a32-b31*c11*b23*a23*c31*a12-b31*c11*b23*a33*c21*a12-b31*c21*b13*a23*c31*a12-2*b32*c11*b33*a23*c21*a11+b32*c13*c23*a21*b11*a31+b32*c13*c23*a11*b21*a31-2*b32*c13*c23*a21*b31*a11+2*b32*c13*b33*a21*c21*a11+b32*c13*c33*a21*b21*a11+2*b32*c23*b33*a11*c11*a21+b32*c23*c33*a11*b11*a21-b12*c33*b23*a11*c21*a31+2*b12*c33*b23*a21*c31*a11+3*b12*c31*c23*a33*b21*a11+2*b12*c33*b13*a21*c21*a31-b12*c33*b23*a21*c11*a31+b11*c11*a23*a33*c32*b21-3*b11*c11*a23*b32*a31*c23+3*b11*c11*a23*c32*a31*b23-b11*c11*a23*a33*b32*c21+b11*c11*a23*a33*b31*c22-3*b11*c11*a23*b33*c22*a31-b11*c11*b23*a33*c31*a22+b11*c11*c23*b31*a32*a23-2*b11*c11*c23*a33*b21*a32+b11*c11*c23*a33*b31*a22-3*b11*c11*a33*b23*c32*a21+3*b11*c11*a33*c22*a21*b33-3*b11*c11*a33*b22*a21*c33-b11*c11*b33*a23*c21*a32+2*b11*c11*b33*a23*c31*a22-b11*c11*b33*c21*a22*a33+b11*c11*c33*a23*b21*a32-2*b11*c11*c33*a23*b31*a22+b11*c11*c33*b21*a22*a33-3*b11*c12*b23*c31*a31*a23+3*b11*c12*b23*a33*c31*a21-b11*c12*c23*b31*a31*a23+2*b11*c12*c23*a33*b21*a31-b11*c12*c23*a33*b31*a21-3*b11*c12*b33*c21*a21*a33-b11*c12*c33*b21*a21*a33+2*b11*c13*a23*c32*b31*a21+3*b11*c13*a23*b32*c21*a31-3*b11*c13*a23*c31*b22*a31+3*b11*c13*b23*a32*c31*a21-3*b11*c13*b23*a31*c31*a22+2*b11*c13*a33*c22*b21*a31+2*b11*c13*c33*a22*b31*a21-b11*c13*c33*a22*b21*a31-3*b11*c21*a13*c32*a31*b23+b11*c21*a13*a33*c32*b21-b11*c21*a13*a33*c31*b22-3*b11*c21*a13*c33*b22*a31+2*b11*c21*b13*c31*a32*a23-2*b11*c21*c13*a33*b21*a32+b11*c21*a23*a33*b31*c12+2*b11*c21*a23*a33*c31*b12-2*b11*c21*c23*a33*b31*a12+3*b11*c21*a33*b23*c32*a11+3*b11*c21*a33*c33*b22*a11-b11*c21*b33*a13*c31*a22-b11*c21*b33*a23*c31*a12+b11*c21*c33*a13*b21*a32+3*b11*c22*b23*c31*a31*a13-3*b11*c22*b23*a33*c31*a11+2*b11*c22*c23*b31*a31*a13-3*b11*c22*b33*a13*c31*a21-b11*c22*c33*a13*b31*a21-b11*c22*c33*a13*b21*a31-b11*c22*c33*a33*b21*a11-b11*c23*a13*c32*b21*a31-b11*c23*a13*c32*b31*a21-3*b11*c23*a13*b32*c31*a21+3*b11*c23*a13*c31*b22*a31-b11*c23*a23*c32*b31*a11-3*b11*c23*a33*b22*c31*a11-b11*c23*a33*b21*c32*a11-3*b11*c23*b33*a31*c11*a22-3*b11*c23*b33*a21*c31*a12+3*b11*c23*b33*a11*c31*a22-b11*c23*c33*a31*b21*a12-b11*c23*c33*a21*b31*a12-b11*c23*c33*a11*b31*a22-3*b11*c23*b23*a32*c31*a11-2*b11*c31*a13*a23*c32*b21+b11*c31*a13*a23*b31*c22+b11*c31*a13*a33*b21*c22+b11*c31*c13*a23*b21*a32+b11*c31*c13*b21*a22*a33+b11*c31*a23*a33*b21*c12+b11*c31*c23*a13*b31*a22+b11*c31*c23*a23*b31*a12+b11*c31*c23*a33*b21*a12-2*b11*c31*c33*a23*b21*a12+2*b11*c32*c33*b21*a21*a13+2*b11*c32*c33*a23*b21*a11+3*b11*c33*b23*a31*c11*a22-3*b11*c33*b23*a31*c21*a12-3*b11*c33*b23*a21*c11*a32+3*b11*c33*b23*a11*c21*a32+3*b11*c33*b33*a21*c21*a12+b12*c11*b23*c31*a31*a23-2*b12*c11*b33*a23*c31*a21+b12*c11*b33*a23*c21*a31-3*b12*c11*c33*a23*b21*a31-2*b12*c11*b23*a33*c21*a31-3*b12*c11*c23*a33*b31*a21+b12*c11*b33*c21*a21*a33-b12*c13*b33*a21*c21*a31+b12*c13*c33*a21*b21*a31-2*b12*c21*b13*c31*a31*a23+b12*c21*b23*a33*c31*a11+b12*c21*b33*a13*c31*a21+b12*c21*b33*a23*c31*a11-3*b12*c21*c33*a13*b31*a21+3*b12*c21*c33*a13*b21*a31+3*b12*c21*c33*a23*b31*a11-3*b12*c21*c33*a33*b21*a11-2*b12*c23*c33*a21*b11*a31+b12*c23*c33*a21*b31*a11+b12*c23*c33*a11*b21*a31+3*b12*c31*c13*a23*b21*a31-3*b12*c31*c13*b21*a21*a33-3*b12*c31*c23*a13*b21*a31+3*b12*c31*c23*a13*b31*a21+3*b21*c33*b33*a11*c11*a22+b13*c13*a31*c22*b31*a21-b13*c13*a31*c21*b32*a21+b13*c13*a31*b21*c32*a21+3*b13*c21*a13*c32*b21*a31-3*b13*c21*a13*c32*b31*a21-3*b13*c11*a23*c32*b21*a31+b13*c11*a23*b32*c21*a31-2*b13*c11*a23*b32*c31*a21+b13*c11*a23*c31*b22*a31+b13*c11*b23*a32*c31*a21+b13*c11*b23*a31*c31*a22+3*b13*c11*c23*a31*b31*a22,-b13*c12*a31*c22*b31*a22+b11*b23*a22*c32^2*a11+b12*c13*a21*c31*b22*a32+b12*c22*a33*b21*c32*a11+c12*a23*c21*b32^2*a11-2*b22*c21*a13*b32*c31*a12+c22*c33*a31*b12^2*a21+c32*c23*a31*b12^2*a21+b11*c11*c23*a32^2*b22-b11*c11*b33*a22^2*c32-c23*c31*a22*b12^2*a31-b13*c12*a21*b31*c22*a32+2*b12*c12*a33*b22*c21*a31-2*b31*b33*a21*c12^2*a22+b31*c13*b12*c31*a22^2+b11*c13*a32*b21*c32*a22-b12*a13*b21*c32^2*a21+3*b11*c32*a13*b22*c21*a32-2*c22*a33*b12^2*c21*a31-2*b11*c31*b23*a22*c32*a12+c22*a33*b12^2*c31*a21-2*b31*c11*c13*a22^2*b32+2*b31*c11*b33*a22^2*c12-b11*c22*a13*c32*b21*a32-b12*a13*b31*c22^2*a31+b22*c11*a33*c21*b32*a12+3*b22*c12*c33*a11*b31*a22+b22*c12*a23*c32*b31*a11-3*b12*c21*a33*c12*b31*a22-b12*c22*c13*a31*b32*a21+b13*a12*b22*c31^2*a22+b13*b21*a22*c32^2*a11-3*b12*c32*b33*a21*c21*a12-b12*c22*a33*c11*b32*a21+b12*c12*b33*a21*c22*a31-2*b11*c21*b33*a12*c22*a32-b12*a23*b22*c31^2*a12-3*b13*c32*b22*a31*c21*a12+b12*c11*a33*b22*c31*a22+b11*a13*b31*c22^2*a32+b11*a33*c22^2*b31*a12+3*b11*c22*c13*a32*b32*a21-c11*a23*c21*b32^2*a12+2*b22*c22*a13*b32*c31*a11-b12*c32*c13*a21*b22*a31-3*b12*c21*a23*c32*b31*a12+b31*c23*b22*c31*a12^2-b32*a23*c12^2*b21*a31+b13*c11*a32*b21*c32*a22+b11*b23*a12*c32^2*a21-2*b11*c33*a12*b21*c32*a22-2*c32*a23*b12^2*c31*a21-3*b23*c22*a11*b32*c11*a32-b12*b33*a31*c22^2*a11+c32*a33*c11*b22^2*a11-c33*c11*a32*b22^2*a11-2*b32*c12*a13*c22*b31*a21+b12*c12*c23*b22*a31^2+3*b21*c22*a33*c11*b32*a12+b32*b33*c22^2*a11^2+b22*c13*b32*a31*c21*a12-3*b21*c32*a23*c11*b32*a12+c32*a33*c21*b12^2*a21-2*b21*c11*c13*a32^2*b22-b12*c12*a33*c21*b32*a21-b13*c11*a32*b22*c31*a22-b11*c11*b23*a32^2*c22-2*c12*a23*c11*b32^2*a21+3*b12*c13*a21*c32*b21*a32+2*b21*c22*b33*a11*c32*a12+2*b32*a13*c22^2*b31*a11+c12*a13*c21*b32^2*a21+b22*c11*a23*b32*c31*a12-3*b21*c22*a13*b32*c11*a32-3*b22*c11*a13*c32*b31*a22+2*b12*c12*a23*b32*c31*a21+b23*c21*b32*c31*a12^2+2*b13*c21*a32*b12*c31*a22-3*b12*c22*c33*a31*b21*a12+b12*c11*a33*c21*b32*a22+2*b11*c31*b13*a22^2*c32+b11*c11*b33*a22*c22*a32+b12*c33*b22*a31*c11*a22-b33*c21^2*b32*a12^2-3*b23*c32*c11*a12*b32*a21+b12*c22*c13*b22*a31^2-2*b12*c22*a33*b11*c32*a21+a23*c11^2*b32^2*a22+2*b12*c32*a23*b22*c31*a11-b21*c12*b33*a22*c32*a11+b33*c11*b12*c31*a22^2+b33*a22*c11^2*b22*a32+c22*a23*c11*b32^2*a11-c23*c11*a22*b32^2*a11-3*b12*c13*a21*b31*c22*a32+b13*c11*b32*c31*a22^2+a13*c21^2*b32^2*a12-b32*a33*b21*c12^2*a21-b32*a13*b11*c22^2*a31+2*b22*c12*a33*c11*b32*a21-b12*c22*c33*a31*b22*a11+c22*a23*c32*b11^2*a32+2*b31*c21*b33*a12^2*c22+b31*c21*c33*a12^2*b22-3*b13*c32*c21*a22*b32*a11-3*b11*c22*a23*b32*c31*a12+2*b12*a33*b11*c22^2*a31+b23*b31*a32*c12^2*a21+3*b12*c11*a23*c32*b21*a32-2*b13*c31*a12*b21*c32*a22-3*b11*c12*a23*b32*c21*a32-c21*a33*b12^2*c31*a22+b22*c13*b32*a11*c21*a32-c33*c21*a32*b12^2*a21+c22*a13*c11*b32^2*a21-2*c22*a13*c21*b32^2*a11-3*b11*c22*a13*c31*b22*a32-b12*a33*c21^2*b32*a12-3*b12*c11*a23*b31*c22*a32+b12*c23*b32*a21*c31*a12-2*b31*c11*b33*a22*c22*a12+b12*c12*c33*b32*a21^2+2*b21*c22*a13*c32*b31*a12-b13*c11*a32*c21*b32*a22-b11*c33*c12*b31*a22^2+b11*c11*b23*a32*c32*a22+b21*c11*c23*a32^2*b12+b21*a23*b31*c12^2*a32+b12*c33*b22*a11*c21*a32+b12*c21*a33*b22*c31*a12+3*b11*c12*a23*c31*b22*a32-c21*a23*c31*b12^2*a32-c33*c11*a12*b22^2*a31+2*c33*a11*b22^2*c31*a12-b22*c32*a23*c11*b32*a11+b12*c32*c13*b32*a21^2-b21*c21*b33*a12^2*c32+b21*c21*c33*a12^2*b32-b13*c12*a31*b21*c32*a22+b11*a23*b21*c32^2*a12-b22*c12*a33*c21*b32*a11+2*b11*c22*b13*a32*c32*a21-c23*a32*b11^2*c32*a22-b32*c12*b13*c32*a21^2-b32*b23*a31*c12^2*a21+c12*a13*c22*b31^2*a22+c12*a23*c22*b31^2*a12-c22*c23*b32^2*a11^2+2*b11*c22*b13*a31*c32*a22-c33*a22*b11^2*c22*a32-2*b21*c13*a32*c12*b31*a22+b32*b33*c12^2*a21^2+3*b11*c22*c33*a12*b22*a31+c22*c13*a21*b32^2*a11+c12*c23*a21*b32^2*a11-b11*c12*a23*c32*b21*a32+2*b11*c12*a23*c32*b31*a22+c22*a23*c31*b12^2*a31-b13*c12*a21*c32*b21*a32+b11*a13*b21*c32^2*a22+3*b13*c22*c31*a12*b22*a31+b21*a33*c12^2*b31*a22+2*b12*c22*a33*c21*b32*a11-3*b12*c22*b33*a21*c11*a32+2*b21*c11*b23*a32^2*c12+b21*c33*a22*c12*b31*a12-b21*c21*c33*a12*b12*a32-c12*c13*b32^2*a21^2-b21*c13*a32*b12*c31*a22+b12*c11*a23*b32*c21*a32-b13*c11*c32*b31*a22^2-b13*c11*c22*b21*a32^2-3*b22*c22*b33*a12*c11*a31-3*b11*c12*a33*b22*c31*a22-b12*a23*b21*c32^2*a11-2*b22*c13*b32*a31*c11*a22-c33*c21*a22*b12^2*a31-b11*c22*a23*c32*b31*a12+2*b22*c12*a23*b32*c11*a31+b32*c22*b13*a21*c32*a11+3*b12*c22*b33*a31*c11*a22+b21*c13*a12*c32*b31*a22-b21*c33*c22*b31*a12^2-c33*a12*c12*b21^2*a32+b22*c11*a13*b32*c21*a32+b22*c11*a13*b32*c31*a22+3*b12*c12*b33*a21*c21*a32+b13*c31*a12*c22*b21*a32+b13*c31*a12*c22*b31*a22+2*c23*a31*b12^2*c21*a32+c32*a23*b12^2*c21*a31-b31*c21*c33*a12*b12*a22-b31*c23*a22*b12*c31*a12-b12*c12*b33*c32*a21^2-b22*a23*b31*c12^2*a31+2*b22*a33*c12^2*b21*a31-3*b13*c12*a31*b22*c31*a22+2*b11*c23*a32*b12*c31*a22+2*c23*a11*c21*b32^2*a12-b32*c22*b23*c32*a11^2-b32*b13*a31*c22^2*a11-2*b32*c12*a23*c22*b31*a11-b12*c12*b23*c22*a31^2+3*b22*c11*a23*c32*b31*a12-3*b11*c32*a33*b22*c21*a12-c23*c31*a32*b12^2*a21+b12*c23*c31*a12*b22*a31+2*b13*c12*a21*c32*b31*a22-b11*c21*c33*a22*b32*a12-b12*a13*b22*c31^2*a22-b11*c21*c33*a12*b22*a32-b12*a33*c22^2*b31*a11+b22*c12*a13*b31*c22*a31-b13*c22*c32*a31*b21*a12-b13*c22*c32*a21*b31*a12+3*b21*c32*c13*a22*b32*a11-b13*c22*c32*a11*b31*a22-3*b13*c22*b32*a31*c11*a22-3*b11*c22*c33*a12*b32*a21+b32*c12*a33*c22*b21*a11+2*c33*a21*b12^2*c31*a22-2*b21*b23*a31*c12^2*a32+b21*b33*a32*c12^2*a21+b21*b33*a22*c12^2*a31-2*b32*c22*a13*b21*c32*a11+3*b11*c12*c33*a21*b22*a32+2*b12*a23*b11*c32^2*a21+b13*c31*a22*c12*b21*a32+3*b13*c12*a31*c21*b32*a22-2*b11*b13*a21*c32^2*a22-b22*a33*c12^2*b31*a21-b22*a13*b11*c32^2*a21+2*b12*c22*a33*c11*b22*a31+b22*c12*a13*c32*b31*a21-b11*c22*b23*a32*c32*a11+b12*c22*a13*c32*b21*a31+b12*c22*a13*c32*b31*a21-b21*c12*a33*c22*b31*a12-b21*c31*b33*a12^2*c22-2*b21*c31*c33*a12^2*b22-2*b21*b23*a11*c32^2*a12-3*b13*c12*a21*b32*c21*a32+3*b13*c12*a21*c31*b22*a32-2*b12*c11*a23*b32*c31*a22-3*b11*c22*a33*c11*b32*a22+3*b11*c22*a33*b22*c31*a12-b12*a13*b32*c21^2*a32-b11*c22*b33*a22*c32*a11-b11*c22*b33*a12*c32*a21+3*b12*c22*b33*a21*c31*a12-3*b12*c22*b33*a11*c31*a22+3*b12*c12*c23*a32*b31*a21-3*b12*c12*c23*a31*b31*a22+b13*c21*a32*c12*b31*a22+b11*c11*c33*a22^2*b32+b11*c13*b22*c21*a32^2+3*b21*c32*a13*c11*b32*a22+c22*a33*b11^2*c32*a22-c13*c21*a22*b32^2*a11-c13*c21*a12*b32^2*a21+2*c13*a21*c11*b32^2*a22+b32*c12*b13*a21*c22*a31+b32*c12*b23*a31*c22*a11-b33*c11^2*b32*a22^2+c23*b11^2*c22*a32^2-a23*b11^2*c32^2*a22+c33*b11^2*c32*a22^2+a33*b12^2*c21^2*a32+a23*b12^2*c31^2*a22-c22*c23*b12^2*a31^2-c32*c33*b12^2*a21^2+b12*b13*c22^2*a31^2+b12*b13*c32^2*a21^2-b13*b12*c21^2*a32^2-b13*b12*c31^2*a22^2-a33*c12^2*b21^2*a32+c13*c12*b21^2*a32^2-a13*b21^2*c32^2*a12+c33*b21^2*c32*a12^2+a33*c11^2*b22^2*a32+a13*b22^2*c31^2*a12-c12*c13*b22^2*a31^2+b22*b23*c12^2*a31^2+b22*b23*c32^2*a11^2-c32*c33*b22^2*a11^2-b23*c11^2*b22*a32^2-b23*b22*c31^2*a12^2-a23*c12^2*b31^2*a22+c13*c12*b31^2*a22^2-a13*c22^2*b31^2*a12+c23*c22*b31^2*a12^2-a33*b11^2*c22^2*a32-c23*c11*a12*b32^2*a21+b33*a12*b12*c21^2*a32+b33*c21*b22*c31*a12^2+b23*b31*a22*c12^2*a31-b23*c21*c32*b31*a12^2+b23*a22*b12*c31^2*a12-b23*c31*c22*b31*a12^2-c13*a12*c22*b31^2*a22-c23*a22*c12*b31^2*a12+b31*c11*c33*a22^2*b12-2*b31*c21*c23*a12^2*b32-2*b31*b33*a11*c22^2*a12+2*b32*a23*c12^2*b31*a21-b32*a33*b11*c22^2*a11-c11*a13*c21*b32^2*a22-b22*c22*a33*c11*b32*a11+b22*c22*a33*b11*c32*a11+3*b22*c22*b33*a11*c11*a32+b22*c23*a31*c11*b32*a12+b22*c23*a11*b32*c11*a32-2*b22*c23*a11*b32*c31*a12+3*b22*c31*a13*c12*b31*a22-3*b22*c31*a23*c12*b31*a12+3*b22*c32*b33*a12*c11*a21-b22*c32*a13*c11*b32*a21+2*b22*c32*a13*c21*b32*a11-3*b22*c32*b33*a11*c11*a22+b22*c33*c11*a22*b32*a11+b22*c33*c11*a12*b32*a21-2*b22*c33*a11*c21*b32*a12+b22*c22*b13*a31*c32*a11-b22*c22*c13*a31*b32*a11+b22*c12*b13*a31*c32*a21+2*b22*c12*c13*a31*b32*a21-2*b22*c12*b23*a31*c32*a11-b22*c12*c23*a31*b32*a11+b22*c12*b33*a31*c22*a11+b22*c12*b33*a21*c32*a11-b22*c12*c33*a21*b32*a11-b22*c32*c13*a21*b32*a11-2*b23*c11*a32*c12*b31*a22-b23*c11*a32*b12*c31*a22+b23*c11*a12*c32*b31*a22-b23*c11*a12*b32*c21*a32-b23*c11*a12*b32*c31*a22+2*b23*c11*a12*c31*b22*a32+b23*c11*a12*b31*c22*a32-b23*c12*c32*a21*b31*a12-b23*c12*c32*a11*b31*a22-3*b23*c12*b32*a31*c21*a12+3*b23*c12*b32*a21*c31*a12+3*b23*c12*b32*a11*c21*a32-3*b23*c12*b32*a11*c31*a22-b23*c12*b31*a32*c22*a11-b23*c12*b31*a12*c22*a31+b23*c21*a32*c12*b31*a12-b23*c21*a32*b12*c31*a12+3*b23*c22*a31*c11*b32*a12+2*b23*c22*a11*c32*b31*a12+b23*c31*a22*c12*b31*a12+3*b23*c32*c11*a22*b32*a11+2*b31*c11*c13*a22*b22*a32+2*b31*c11*c23*a22*b32*a12-b31*c11*c23*a22*b12*a32-b31*c11*c23*a12*b22*a32-b31*c11*c33*a22*b22*a12+2*b31*c12*b33*a22*c22*a11+2*b31*c12*b33*a21*c22*a12-b31*c13*a22*b12*c21*a32-b31*c13*a12*b22*c21*a32-b31*c13*a12*b22*c31*a22+2*b31*c13*a12*c21*b32*a22+2*b31*c21*c23*a12*b12*a32-2*b31*c21*b33*a12*c12*a22+b32*c12*a13*c22*b21*a31+b32*c12*a13*b21*c32*a21+b32*c12*a23*b11*c22*a31-2*b32*c12*a23*b11*c32*a21+b32*c12*a23*b21*c32*a11+b32*c12*a33*c22*b11*a21+b32*c22*a13*b11*c32*a21+b32*c22*a23*b11*c32*a11+b32*c12*b23*a21*c32*a11-2*b32*c12*b33*a21*c22*a11-b33*c11*a22*b12*c21*a32-b33*c11*a12*b22*c21*a32-b33*c11*a12*b22*c31*a22+2*b33*c11*a12*c21*b32*a22-b33*c21*a22*b12*c31*a12+b22*c13*b32*a11*c31*a22+3*b22*c13*b31*a32*c22*a11-3*b22*c13*b31*a12*c22*a31-3*b22*c21*a13*b31*c12*a32+3*b22*c21*a33*c12*b31*a12+b22*c22*a13*c32*b11*a31-2*b22*c22*a13*c32*b31*a11-b22*c22*a13*b32*c11*a31-b22*c12*a13*b32*c21*a31-b22*c12*a13*b32*c31*a21+b22*c12*a23*c32*b11*a31-b22*c12*a23*b32*c31*a11-3*b22*c12*c23*a32*b31*a11+3*b22*c12*c23*a31*b31*a12-2*b22*c12*a33*b11*c22*a31+b22*c12*a33*b11*c32*a21+b22*c12*a33*c22*b31*a11-2*b22*c12*a33*b21*c32*a11+3*b22*c12*b33*a31*c21*a12-3*b22*c12*b33*a21*c31*a12-3*b22*c12*b33*a11*c21*a32+3*b22*c12*b33*a11*c31*a22-3*b22*c12*c33*a21*b31*a12+3*b22*c13*c32*a21*b31*a12-3*b22*c13*c32*a11*b31*a22-2*b22*c13*b32*a21*c11*a32+b22*c13*b32*a21*c31*a12-b11*c13*c32*b31*a22^2+b11*c13*b32*c31*a22^2-b11*c13*c22*b21*a32^2+2*b11*c21*b13*a32^2*c22-b11*c21*b23*a32^2*c12-2*b11*c21*c23*a32^2*b12-2*b11*b13*a31*c22^2*a32+b11*b33*a32*c22^2*a11+b11*b33*a12*c22^2*a31-b11*c23*c12*b21*a32^2-b11*c31*b33*a22^2*c12-2*b11*c31*c33*a22^2*b12-3*b11*c32*c23*a12*b22*a31+3*b11*c32*c23*a12*b32*a21-3*b11*c32*c13*a21*b22*a32+3*b11*c32*c13*a22*b22*a31+3*b11*c32*c23*a32*b22*a11-3*b11*c32*c23*a22*b32*a11-b11*c23*a12*c31*b22*a32-2*b11*c23*a12*b31*c22*a32-2*b11*c31*b13*a22*c22*a32+b11*c31*b23*a22*c12*a32+b11*c31*b23*a12*c22*a32+b11*c31*b33*a22*c22*a12+2*b11*c31*c33*a22*b22*a12-3*b11*c32*a13*c21*b32*a22-3*b11*c32*a23*c11*b22*a32+3*b11*c32*a23*c21*b32*a12+3*b11*c32*a33*b22*c11*a22-b11*c11*c23*a32*b32*a22-b11*c11*c33*a22*b22*a32-b11*c12*a23*b31*c22*a32-b11*c12*b23*a31*c32*a22-b11*c12*b23*a32*c32*a21+2*b11*c12*b23*a31*c22*a32+3*b11*c12*c23*a31*b32*a22-3*b11*c12*c23*a32*b32*a21+2*b11*c12*a33*c22*b21*a32-b11*c12*a33*c22*b31*a22+3*b11*c12*a33*c21*b32*a22-b11*c12*a33*b21*c32*a22+2*b11*c12*b33*a21*c32*a22-b11*c12*b33*a21*c22*a32-b11*c12*b33*a22*c22*a31-3*b11*c12*c33*a22*b22*a31+b11*c13*a32*c22*b31*a22-b11*c13*a32*b22*c31*a22-b11*c13*a32*c21*b32*a22-2*b11*c21*b13*a32*c32*a22+b11*c21*b23*a32*c32*a12+2*b11*c21*c23*a32*b32*a12+b11*c21*b33*a22*c32*a12+b11*c21*b33*a22*c12*a32+2*b11*c21*c33*a22*b12*a32+3*b11*c22*a23*b32*c11*a32-b11*c22*a13*c32*b31*a22+3*b11*c22*a13*b32*c31*a22-b11*c22*a33*b21*c32*a12-3*b21*c12*c23*a31*b32*a12-b21*c12*b33*a32*c22*a11-b21*c12*b33*a12*c22*a31-b21*c12*b33*a12*c32*a21-3*b21*c12*c33*a22*b32*a11+3*b21*c12*c33*a12*b32*a21-b21*c13*a12*b32*c21*a32-b21*c13*a12*b32*c31*a22+2*b21*c13*a12*c31*b22*a32+b21*c13*a12*b31*c22*a32+b21*c21*b33*a12*c12*a32+3*b21*c22*c13*a31*b32*a12-3*b21*c22*c13*a32*b32*a11+b21*c23*a32*c12*b31*a12-b21*c23*a32*b12*c31*a12-2*b21*c31*b23*a12*c12*a32+b21*c31*b33*a12*c12*a22+2*b21*c31*c33*a12*b12*a22-3*b21*c32*c13*a12*b32*a21+3*b22*c11*a13*b31*c22*a32-3*b22*c11*a33*c22*b31*a12-2*b22*c12*a13*c32*b21*a31-b11*c22*b23*a31*c32*a12-3*b11*c22*c33*a32*b22*a11+3*b11*c22*c33*a22*b32*a11-3*b11*c22*c13*a31*b32*a22+b11*c23*a32*c12*b31*a22+b11*c23*a12*c32*b21*a32+b11*c23*a12*c32*b31*a22-b11*c23*a12*b32*c31*a22+b11*c33*a22*c12*b21*a32+b11*c33*a12*c22*b21*a32+b11*c33*a12*c22*b31*a22+b12*c11*a23*c31*b22*a32+3*b12*c11*a33*c22*b31*a22-2*b12*c11*a33*b22*c21*a32-3*b12*c11*a33*b21*c32*a22+b12*c12*a23*c32*b21*a31-2*b12*c12*a23*c32*b31*a21-b12*c12*a23*b32*c21*a31-b12*c12*a23*c31*b22*a31+b12*c12*a23*b31*c22*a31-3*b12*c12*b23*a32*c31*a21+3*b12*c12*b23*a31*c31*a22-2*b12*c12*a33*c22*b21*a31+b12*c12*a33*c22*b31*a21-b12*c12*a33*b22*c31*a21+b12*c12*a33*b21*c32*a21-3*b12*c12*b33*a22*c21*a31-3*b12*c12*c33*a21*b21*a32+3*b12*c12*c33*a22*b21*a31+3*b12*c13*a31*c22*b31*a22-2*b12*c13*a31*b22*c21*a32+b12*c13*a31*b22*c31*a22+b12*c13*a31*c21*b32*a22-3*b12*c13*a31*b21*c32*a22+b12*c13*a21*b32*c21*a32-2*b12*c13*a21*b32*c31*a22+b12*c21*a23*b32*c31*a12+3*b12*c21*a23*b31*c12*a32-3*b12*c21*a13*c32*b21*a32+3*b12*c21*a13*c32*b31*a22+b12*c21*a13*b32*c31*a22+b12*c21*a13*c31*b22*a32+3*b12*c21*a33*b21*c32*a12+2*b12*c22*a13*b32*c21*a31-b12*c22*a13*b32*c31*a21-b12*c22*a13*c31*b22*a31-2*b12*c22*a23*c32*b11*a31+b12*c22*a23*c32*b31*a11-b12*c22*a23*b32*c11*a31-b12*c22*a23*b32*c31*a11-3*b12*c22*b23*a31*c31*a12-b12*c22*a33*b22*c31*a11+3*b12*c22*c33*a21*b31*a12+3*b12*c22*c33*a11*b21*a32-3*b12*c22*c33*a11*b31*a22+3*b12*c22*b23*a32*c31*a11+3*b12*c23*c32*a31*b21*a12-3*b12*c23*c32*a21*b31*a12-3*b12*c23*c32*a11*b21*a32+3*b12*c23*c32*a11*b31*a22+b12*c23*b32*a31*c11*a22-2*b12*c23*b32*a31*c21*a12+b12*c23*b32*a21*c11*a32-2*b12*c23*b32*a11*c21*a32+b12*c23*b32*a11*c31*a22+b12*c23*c31*a32*b22*a11-2*b12*c23*a31*c11*b22*a32+3*b12*c31*a13*c22*b21*a32-3*b12*c31*a13*c22*b31*a22-3*b12*c31*a23*c12*b21*a32+3*b12*c31*a23*c22*b31*a12-3*b12*c31*a33*c22*b21*a12+3*b12*c31*a33*b21*c12*a22-b12*c32*a13*b22*c21*a31+2*b12*c32*a13*b22*c31*a21-b12*c32*a13*c21*b32*a21-b12*c32*a23*c11*b22*a31+2*b12*c32*a23*c11*b32*a21-b12*c32*a23*c21*b32*a11-3*b12*c32*b23*a31*c11*a22+3*b12*c32*b23*a31*c21*a12+3*b12*c32*b23*a21*c11*a32-3*b12*c32*b23*a11*c21*a32-b12*c32*a33*b22*c11*a21-b12*c32*a33*b22*c21*a11+3*b12*c32*b33*a22*c21*a11+b12*c33*b22*a31*c21*a12+b12*c33*b22*a21*c11*a32-2*b12*c33*b22*a21*c31*a12-2*b12*c33*b22*a11*c31*a22+b12*c33*c21*a22*b32*a11+b12*c33*c21*a12*b32*a21-2*b12*c33*a21*c11*b32*a22+b12*c12*b23*a31*c32*a21-b12*c12*c23*a31*b32*a21-b12*c12*c33*a21*b22*a31-2*b12*c22*b13*a31*c32*a21+b12*c22*b23*a31*c32*a11+2*b12*c22*c23*a31*b32*a11+b12*c22*b33*a21*c32*a11-b12*c22*c33*a21*b32*a11-b12*c32*c23*a31*b22*a11-b12*c32*c23*a21*b32*a11+2*b12*c32*c33*a21*b22*a11+b13*c11*a32*c22*b31*a22+b13*c21*a12*c32*b21*a32+b13*c21*a12*c32*b31*a22-b13*c21*a12*b32*c31*a22-b13*c21*a12*c31*b22*a32-2*b13*c21*a12*b31*c22*a32-b13*c22*c32*a11*b21*a32+3*b13*c22*b32*a21*c11*a32-3*b13*c22*b32*a21*c31*a12+3*b13*c22*b32*a11*c31*a22-3*b13*c22*c31*a32*b22*a11+3*b13*c32*b22*a31*c11*a22-3*b13*c32*b22*a21*c11*a32+3*b13*c32*b22*a11*c21*a32+3*b13*c32*c21*a12*b32*a21+2*b13*c12*a31*c22*b21*a32+2*b21*c11*c13*a32*b32*a22-2*b21*c11*b23*a32*c32*a12-b21*c11*c23*a32*b32*a12+b21*c11*b33*a22*c32*a12-2*b21*c11*b33*a22*c12*a32+b21*c11*b33*a12*c22*a32-b21*c11*c33*a22*b32*a12-b21*c11*c33*a22*b12*a32+2*b21*c11*c33*a12*b22*a32-b21*c12*a23*c32*b31*a12+3*b21*c12*a23*b32*c31*a12-b21*c12*a13*c32*b31*a22+3*b21*c12*a13*b32*c21*a32-3*b21*c12*a13*b32*c31*a22-b21*c12*a13*b31*c22*a32-3*b21*c12*a33*c21*b32*a12+2*b21*c12*b23*a32*c32*a11+2*b21*c12*b23*a31*c32*a12+3*b21*c12*c23*a32*b32*a11+b21*c13*b12*c21*a32^2-b21*c23*c32*b31*a12^2+b21*c23*b32*c31*a12^2+2*b21*c31*b23*a12^2*c32+c12*a13*c32*b21^2*a32+c12*a33*b21^2*c32*a12-c13*a12*c32*b21^2*a32-b12*b23*a21*c32^2*a11+b13*c11*b22*c21*a32^2-b13*c21*c12*b21*a32^2+b13*a12*b32*c21^2*a32+b13*b31*a32*c22^2*a11+b13*b31*a12*c22^2*a31-b13*c31*c12*b31*a22^2+b13*b21*a12*c32^2*a21-b22*a23*b32*c11^2*a32-b22*a33*c11^2*b32*a22+2*b22*a13*b21*c32^2*a11-b22*a23*b11*c32^2*a11-c11*a13*c31*b22^2*a32-c11*a33*b22^2*c31*a12+c12*a13*c31*b22^2*a31-2*c12*a33*c11*b22^2*a31+c12*a33*b22^2*c31*a11-c13*c31*a32*b22^2*a11-c13*c31*a12*b22^2*a31+2*c13*a31*c11*b22^2*a32+c32*a13*c11*b22^2*a31-2*c32*a13*b22^2*c31*a11-b22*b33*a31*c12^2*a21-b22*c22*b33*c32*a11^2+b22*c22*c33*b32*a11^2-b22*c12*b13*c22*a31^2+c12*c33*a31*b22^2*a11+c32*c13*a31*b22^2*a11+b22*c32*c23*b32*a11^2-b22*b13*a21*c32^2*a11+b23*c11*b12*c21*a32^2+b23*a32*c11^2*b32*a22,c11*c12*a23^2*b31*c32+3*c21*c32*c33*b11*a12*a23+2*c23^2*a11*c31*b12*a32-c31*c23^2*a12*b11*a32-3*c12*c21*c13*a33*b31*a22+c12*c23^2*a31*b32*a11+c12*c31*a23^2*c32*b11+c22*c12*c33*a23*b31*a11-c12*c21*a33*b13*c22*a31+c12*c21*a33^2*c22*b11+2*c12*b33*a13*c21^2*a32+c12*c33^2*a21*b22*a11+c12^2*b23*a33*c21*a31+c12*c21*b13*c31*a32*a23-c33*a33*b11*c22^2*a11+c13*c22*a13*c32*b21*a31-3*c22*c31*a23*b12*a11*c33-3*c11*c32*c33*a23*b21*a12+c13*c22*b33*a21*c32*a11-c21*c13^2*a32*b32*a21+c21*c22*a13^2*b31*c32+c21*c31*a13*b23*c32*a12+3*c22*c31*c23*b11*a12*a33-3*c22*c31*c33*a13*b21*a12+c11*a33*b33*c22^2*a11-c11*c23^2*a32*b31*a12-c22*b33*a33*c11^2*a22+c22*c13^2*a31*b31*a22+c11*c12*a33^2*b21*c22-c11*c12*a33^2*c21*b22+c11*c23*c33*a22*b31*a12+c12*c11*b23*a33*c21*a32-3*c11*c13*b23*a32*c32*a21+3*c12*c13*a23*b32*c31*a21-c13*c31*c33*b11*a22^2+c13*a13*b22*c31^2*a22+c32*c23^2*a11*b12*a31+c23*c32*c33*b22*a11^2+c12*c23*a23*c32*b11*a31-c12*c13*c33*a21*b21*a32+c12*c33*b23*a31*c22*a11+c13*b23*a22*c31^2*a12-c13*a13*b21*c32^2*a21-c12*c21*a13*a23*b31*c32+c13*b33*a32*c21^2*a12-c13*a13*b31*c22^2*a31-c32*b23*a23*c11^2*a32+c32*c13^2*a21*b21*a32-3*c21*c33*b23*a11*c32*a12-2*c12*c11*b33*a23*c21*a32-2*c21*c23*c33*a11*b12*a32+3*c12*c31*c33*a23*b21*a12-3*c12*c31*c33*a23*b11*a22-c21*c22*a13*b33*c32*a11-3*c11*c22*a23*b32*a31*c13-c12^2*c33*a23*b31*a21-3*c12*c13*a33*c21*b32*a21-c21*c22*a13*a33*c32*b11+c13*c21*c33*a32*b11*a22+2*c11*c21*a33*c23*b32*a12-2*c12*c21*b23*c31*a32*a13-c21*c32*a13^2*c31*b22-2*c11*c21*a33*b23*c32*a12-c23*c31*c33*b21*a12^2-2*c23*a13*b12*c31^2*a22+2*c12*c31*a13*a23*b31*c22-3*c21*c22*c33*b11*a12*a33-3*c12*c33*b23*a21*c31*a12+c12*c33^2*a22*b11*a21+c23*c12*a13*b31*c22*a31+3*c12*c23*b13*a32*c21*a31-2*c12*c21*a23*a33*c31*b12-c11*c21*a33*c23*b12*a32-3*c11*c22*a33*c23*b32*a11+3*c22*c23*a13*b32*c31*a11+3*c21*c33*b13*a32*c22*a11-3*c11*c22*c33*a13*b31*a22-c13*c11*a33*b22*c21*a32+c22*c33^2*a11*b11*a22-c22*c33*b23*c32*a11^2-3*c11*c32*a33*b22*a21*c13+2*c11*c22*a23*a33*c32*b11-c22*c23*c33*a11*b11*a32-c21*c13^2*a32*b31*a22-c11*c12*a23*a33*c32*b21+c23^2*a11*c32*b31*a12-c23^2*a11*b32*c31*a12+2*c13*c32*c33*a22*b21*a11-3*c11*c33*b23*a22*c12*a31-3*c12*c21*c33*a23*b31*a12-c11*c12*a23^2*c31*b32+c13*c31*c23*a32*b11*a22+c21*c11*a13*b33*c32*a22-c11*c12*a23*c32*a31*b23+c11*c12*a23*a33*b32*c21-c13*c32*c33*a21*b22*a11+c11*c13*b23*c21*a32^2-c11*c13*c23*b21*a32^2+2*c13*a23*b21*c32^2*a11+c13^2*a31*c22*b21*a32+3*c21*c23*b33*a11*c32*a12+2*c13^2*a21*c31*b22*a32-2*c13^2*a21*b31*c22*a32-c12*c22*b23*c31*a31*a13+c11*c13*c33*a21*b32*a22-2*c22*c12*c33*a23*b11*a31-3*c13*c22*a33*b12*c21*a31-c13*c22*c33*a21*b32*a11+c11*c21*a23*c32*a32*b13+c11*a13*a33*b31*c22^2-2*c11*a13*b33*c22^2*a31-2*c13*c21*c33*a32*b21*a12+c13*c21*c33*a22*b31*a12-c11*c33^2*a21*b12*a22-c11*c33^2*a22*b22*a11+c23*a13*b22*c31^2*a12+c23*b13*a22*c31^2*a12-3*c12*c23*b13*a31*c31*a22+c12*c23*a23*c32*b31*a11+2*c21*c22*a33*b13*c32*a11-3*c13*c21*a13*b31*c22*a32-c21*c33*b13*a22*c31*a12+3*c12*c31*c23*a23*b11*a32-3*c12*c31*c23*a33*b21*a12+2*c13*c23*c32*a31*b21*a12-c23*c11*a33*b22*c31*a12-c12*a13*a23*c31^2*b22-c12*b13*a23*c31^2*a22-c22*c31*a13*a23*c32*b11-c22*c31*a13*b23*c32*a11-3*c11*c13*b33*a22*c22*a31-c31*c13^2*a22*b21*a32-3*c13*c22*a13*b32*c31*a21+3*c23*c32*b13*a11*c31*a22+c13*c33*a21*b12*c31*a22-c11*c12*a33*b23*c22*a31+c11*c23*b13*c21*a32^2-c11*c23^2*a32*b32*a11-2*c13*c22*a23*c32*b31*a11+2*c13*c11*a33*c21*b32*a22+c11*c22*a23*a33*c31*b12-c12*c23*c33*a21*b32*a11+c12*c13*c33*b32*a21^2-c12*c13*b23*c22*a31^2+3*c11*c22*a33*c13*b32*a21+c13*c22*b23*a31*c32*a11-c11*c22*a33^2*c21*b12+c11*a33*b13*c22^2*a31-c13*c22*c33*a31*b21*a12-3*c11*c33*b13*a21*c32*a22+3*c11*c32*a23*c33*b12*a21+c23*c33*a11*b22*c31*a12-c13*c11*a33*b22*c31*a22-2*c23^2*a31*b11*c32*a12-c23*b13*a21*c32^2*a11+c31*a23*b23*c12^2*a31+c11^2*a33*c23*b22*a32-2*c11^2*a33*c23*b32*a22+2*c11*c23^2*a31*b32*a12-c11*c23^2*a31*b12*a32+c11*c13*c33*a22*b22*a31-c22^2*c33*a13*b31*a11+2*c22^2*c33*a13*b11*a31+c31*a13*a33*c22^2*b11-c11*c22*a23*c32*a31*b13-c12*c23*c33*a21*b11*a32+3*c12*c13*a33*b22*c21*a31+2*c13*c11*a23*c31*b22*a32-2*c13*c12*a23*c32*b21*a31+c11*c23*c33*a32*b22*a11-c12*c21*a33*b23*c32*a11-2*c22*c21*b13*a33*c31*a12+c23*a23*b12*c31^2*a12+2*c23*a13*b11*c32^2*a21-3*c13*c21*a23*c32*b11*a32+c13*a23*b12*c31^2*a22-2*c13*a23*b22*c31^2*a12-c23*b33*a31*c12^2*a21+c31*a23*a33*b21*c12^2-c11*c22*a13*a33*c32*b21+c11*c22*a13*a33*b32*c21-3*c12*c13*b33*a22*c31*a21-c13*b23*a21*c32^2*a11+c12*c33*b23*a21*c32*a11+c11*c13*b33*c31*a22^2-c11*c13*c33*b31*a22^2-2*c23*c12*a33*b11*c32*a21+c23*c12*a33*b21*c32*a11+2*c12*c21*a23*b33*c32*a11-c33*c11*a13*b22*c31*a22+3*c22*c31*c33*a13*b11*a22+c22*c32*c33*a13*b21*a11-c22*a23*a33*b32*c11^2+c23*b33*a32*c11^2*a22-c22*c23*b33*c32*a11^2+c22*c23*c33*b32*a11^2+c22*c31*a13^2*c32*b21-2*c12*c23*b23*a31*c32*a11+c12*c23*b33*a31*c22*a11-c33*c21*a23*b12*c31*a12-2*c11^2*a23*c33*b22*a32+c11^2*a23*c33*b32*a22+3*c13*c31*a13*c22*b21*a32-3*c13*c31*a13*b21*c32*a22-c12*b23*a23*c31^2*a12+c12*c33^2*a21*b21*a12+c11*c12*a23*a33*c31*b22-c11*c12*a23*a33*b31*c22-3*c12*c23*b33*a31*c21*a12+3*c11*c22*c33*a33*b21*a12+c12*c21*b23*a33*c31*a12+2*c12*c31*a13*b23*c32*a21-c12^2*c23*a33*b21*a31+2*c12^2*c23*a33*b31*a21+3*c11*c23*b13*a32*c32*a21-c23*a13*b21*c32^2*a11-c23*a23*b11*c32^2*a11+2*c23*c13*c32*a31*b11*a22-c23*c13*c32*a11*b31*a22+c12*c33*b13*a21*c22*a31+c11*c22*a13*a23*c31*b32-c13*a33*b11*c22^2*a31+2*c13*a33*c22^2*b31*a11-3*c11*c33*b23*a32*c22*a11+c13*c33*b22*a11*c21*a32+3*c11*c12*a23*b32*a31*c23-3*c21*c23*b13*a32*c32*a11+2*c12*c13*c33*a22*b21*a31-c13*c22*c33*a11*b31*a22+c11*c13*c23*a32*b31*a22+c13*c12*a33*b21*c32*a21+2*c13*c21*a23*b32*c31*a12+c23*a23*b32*c11^2*a32-c23*a23*b31*c12^2*a31+2*c23*c11*a33*b12*c31*a22-c12*b33*a33*c21^2*a12-2*c12*c23^2*a32*b31*a11+2*c11*c33^2*a21*b22*a12+2*c11^2*a23*b33*c22*a32-c11^2*a23*b33*c32*a22+c11*c13*c33*a22*b21*a32+c12*c32*c33*a23*b11*a21-2*c12*c32*c33*a23*b21*a11-3*c21*c32*a33*b12*a11*c23+c33*b23*a32*c11^2*a22+c12*c13*c23*b22*a31^2-c12*c13*b33*c32*a21^2-2*c12^2*b23*a33*c31*a21-3*c11*c23*b33*a32*c12*a21-2*c12^2*b33*a23*c21*a31+c12^2*b33*a23*c31*a21+2*c12*c21*a13*b33*c22*a31+3*c12*c21*a13*c33*b32*a21+2*c11*c12*a33*b23*c32*a21-3*c11*c12*a33*c23*b22*a31-c11*c23*a23*b32*c31*a12-c13*c21*c23*b11*a32^2-2*c13*a33*c21^2*b32*a12-2*c13^2*a31*b21*c32*a22+c13^2*a21*c32*b31*a22-c13^2*a21*b32*c31*a22+2*c23*c32*c33*a12*b11*a21-c23*c32*c33*a12*b21*a11-3*c22*c33*b13*a11*c31*a22-3*c23*c32*b13*a21*c31*a12+3*c23*c32*a23*b12*c31*a11+c33*c12*a13*b21*c32*a21-2*c12*c21*b33*a13*c31*a22+3*c12*c33*b23*a31*c21*a12-c13*a23*b11*c32^2*a21-c13^2*a31*b22*c21*a32+2*c13^2*a31*c21*b32*a22-2*c12*c33^2*a22*b21*a11-c12*c33*b13*c32*a21^2+c22*c21*b13*c31*a32*a13+c12*c11*b33*c21*a22*a33+c22*c23*b13*a31*c32*a11-c22*c23*c33*a11*b12*a31-2*c22*c32*c33*a13*b11*a21+c12*a33^2*c21^2*b12-c11*a33^2*c22^2*b11+c11*c23^2*b11*a32^2-c11*a23^2*c32^2*b11+c11*c33^2*b11*a22^2+c22*a33^2*b22*c11^2-c23*b23*c11^2*a32^2+c32*a23^2*b32*c11^2-c12*c23^2*b12*a31^2+c12*a23^2*c31^2*b12-c12*c33^2*b12*a21^2-c21*a33^2*b21*c12^2+c23*b23*c12^2*a31^2-c31*a23^2*b31*c12^2+c33*b33*c12^2*a21^2-c13*b13*c21^2*a32^2-c13*b13*c31^2*a22^2-c33*b33*c11^2*a22^2+c21*c13^2*b21*a32^2+c31*c13^2*b31*a22^2-c22*c13^2*b22*a31^2-c32*c13^2*b32*a21^2+c13*b13*c22^2*a31^2+c13*b13*c32^2*a21^2-c21*a13^2*c32^2*b21+c21*c33^2*b21*a12^2+c32*a13^2*b32*c21^2-c33*b33*c21^2*a12^2+c22*a13^2*c31^2*b22-c22*c33^2*b22*a11^2-c31*a13^2*b31*c22^2+c33*b33*c22^2*a11^2-c23*b23*c31^2*a12^2+c31*c23^2*b31*a12^2+c23*b23*c32^2*a11^2-c32*c23^2*b32*a11^2-c11*c32*a23^2*c31*b12+c11*a13*a23*c32^2*b21-2*c11*a13*b23*c32^2*a21+c11*a23*b13*c32^2*a21+c11*a23*b23*c32^2*a11+c11*c33*b13*c31*a22^2-c11*c33^2*a22*b21*a12-c11^2*a33*b23*c22*a32+2*c11^2*a33*b23*c32*a22-c32*a23*a33*b22*c11^2-c12*a13*a33*b32*c21^2-c12*b13*a33*c21^2*a32+c12*c23^2*a32*b11*a31+c12*c23^2*a31*b31*a12-c12*c23*b13*c22*a31^2+2*c12*b23*a13*c31^2*a22+2*c12^2*c33*a23*b21*a31+c21*a23*a33*b31*c12^2-c33*b23*a31*c12^2*a21+c13*a33*b12*c21^2*a32+c13*a13*b32*c21^2*a32-c11*c12*a23*b33*c32*a21+2*c11*c12*a23*b33*c22*a31-3*c11*c12*a23*c33*b32*a21-3*c11*c12*c23*b31*a32*a23+3*c11*c12*c23*a33*b21*a32-c11*c12*a33*c22*a21*b33+3*c11*c12*a33*b22*a21*c33+3*c11*c12*c33*a23*b31*a22-3*c11*c12*c33*b21*a22*a33-c11*c13*b23*a32*c31*a22-3*c11*c13*a33*c22*b21*a32+3*c11*c13*a33*c22*b31*a22-c11*c13*b33*a22*c21*a32+3*c11*c13*a23*c32*b21*a32-3*c11*c13*a23*c32*b31*a22+3*c11*c13*b23*a31*c22*a32-2*c11*c13*c23*a31*b32*a22+c11*c13*c23*a32*b32*a21+c11*c13*c23*a31*b22*a32+3*c11*c13*b33*a21*c32*a22-2*c11*c13*c33*a21*b22*a32+c11*c21*a13*c32*a32*b23-2*c11*c21*a13*b33*c22*a32+2*c11*c21*a13*c33*b22*a32-c11*c21*a13*c33*b32*a22+c11*c21*a23*b33*c32*a12+c11*c21*a33*b13*c22*a32-c11*c21*a33*c33*b12*a22-c11*c21*a33*c33*b22*a12-c11*c22*a13*a23*b31*c32+2*c11*c22*a13*c32*a31*b23-2*c11*c22*a13*a33*c31*b22+2*c11*c22*a13*b33*c32*a21+c11*c22*b13*a33*c31*a22-c11*c22*a23*b33*c32*a11+3*c11*c22*a23*c33*b32*a11+c11*c22*b23*a33*c31*a12+3*c11*c22*c23*b31*a32*a13-3*c11*c22*c23*a33*b31*a12-c11*c22*a33*b13*c32*a21+c13*c22*c23*b12*a31^2-c13*b33*a31*c22^2*a11+c13*c32*c33*b12*a21^2+c22*c13^2*a31*b32*a21+c32*c13^2*a21*b22*a31+c21*a33*b33*c12^2*a21-c21*c22*a13^2*c31*b32+c21*c23*b33*c31*a12^2-c21*c23*c33*b31*a12^2+c21*a13*b13*c32^2*a21+c21*a13*a23*c32^2*b11+c21*a13*b23*c32^2*a11-2*c21*a23*b13*c32^2*a11+c21*c33*b23*c31*a12^2-c21*c33^2*a12*b11*a22-c21*c33^2*a12*b12*a21+2*c21*c33^2*a11*b12*a22-c21*c33^2*a11*b22*a12-c32*a13*a33*c21^2*b12+c33*b13*a32*c21^2*a12-c21^2*a13*b33*c32*a12+c21^2*a13*c33*b32*a12-2*c21^2*a13*c33*b12*a32+2*c21^2*a33*b13*c32*a12-c22*a13*a23*c31^2*b12-c22*b13*a13*c31^2*a22+2*c22*b13*a23*c31^2*a12-c22*b23*a13*c31^2*a12-2*c22*c33^2*a12*b11*a21+c22*c33^2*a12*b21*a11+c22*c33^2*a11*b12*a21-2*c22^2*b13*a33*c31*a11+c22^2*b33*a13*c31*a11-c33*b13*a31*c22^2*a11-c31*c13^2*a22*b22*a31+c31*a13*b13*c22^2*a31-c31*c23^2*a12*b12*a31-c32*b13*a13*c21^2*a32+c32*c23^2*a11*b11*a32+c33*a33*b22*c11^2*a22-c33*a33*b21*c12^2*a21+c33*a33*b12*c21^2*a12-2*c12*c33*b33*a21*c22*a11-c13*c11*a23*b32*c21*a32-c13*c11*a23*b32*c31*a22+c13*c12*a23*c32*b31*a21+c13*c12*a23*b31*c22*a31+c13*c12*a33*c22*b21*a31-2*c13*c12*a33*c22*b31*a21-c13*c21*a23*c31*b12*a32-c13*c21*b23*a32*c31*a12+c13*c21*c23*a32*b31*a12+3*c13*c21*a13*c32*b31*a22-c13*c21*a13*b32*c31*a22-c13*c21*a13*c31*b22*a32+2*c13*c21*b13*a32*c31*a22-c13*c21*a33*b12*c31*a22+3*c13*c21*a33*b11*c22*a32+2*c13*c21*a33*b22*c31*a12-c13*c21*b33*a22*c31*a12+c13*c22*a13*c32*b31*a21+3*c13*c22*a13*b32*c21*a31+c13*c22*a23*c32*b11*a31+3*c13*c22*a23*c31*b12*a31-3*c13*c22*b23*a31*c31*a12+2*c13*c22*c23*a32*b31*a11-c13*c22*c23*a32*b11*a31+c13*c22*a33*b11*c32*a21-2*c13*c22*a33*b21*c32*a11+3*c13*c22*b33*a31*c21*a12-3*c13*c22*b33*a11*c21*a32+3*c13*c22*b33*a11*c31*a22-c13*c22*c33*a31*b11*a22+2*c13*c22*c33*a21*b31*a12-c13*c23*c32*a21*b11*a32-c13*c23*c32*a21*b31*a12-c13*c23*c32*a11*b21*a32-2*c13*c23*b32*a31*c21*a12+c13*c23*b32*a11*c31*a22-2*c13*c23*c31*a32*b22*a11+c13*c23*c31*a22*b12*a31+c13*c23*c31*a12*b22*a31+c13*c23*a31*b12*c21*a32+3*c13*c31*a23*b11*c32*a22+c13*c31*c23*a32*b21*a12-2*c13*c31*c23*a22*b31*a12-3*c13*c31*a33*c22*b11*a22+c13*c31*c33*a22*b21*a12-3*c13*c32*a13*b22*c21*a31+3*c13*c32*a13*b22*c31*a21-3*c13*c32*a23*b12*c31*a21+3*c13*c32*b23*a21*c31*a12+3*c13*c32*b23*a11*c21*a32-3*c13*c32*b23*a11*c31*a22+3*c13*c32*a33*c21*b12*a21-3*c13*c32*b33*a21*c21*a12-c13*c32*c33*a22*b11*a21-2*c13*c33*b22*a21*c31*a12+c13*c33*c21*a32*b12*a21-2*c13*c33*c21*a22*b32*a11+c13*c33*c21*a12*b32*a21-2*c13*c22*b13*a31*c32*a21-c13*c22*c23*a31*b32*a11-c13*c22*c33*a31*b12*a21+2*c13*c22*c33*a31*b22*a11-c13*c32*c23*a31*b12*a21-c13*c32*c23*a31*b22*a11+2*c13*c32*c23*a21*b32*a11-c21*c11*a23*c33*b32*a12+2*c21*c11*a23*c33*b12*a32-2*c21*c11*a33*b13*c32*a22-c21*c12*a13*c32*a31*b23+2*c21*c12*a23*c32*a31*b13-c21*c12*a33*b33*c22*a11+c21*c23*c33*a12*b11*a32+c21*c23*c33*a11*b32*a12+c21*c23*c33*a12*b12*a31+2*c21*c31*a13*c33*b12*a22-c21*c31*a13*c33*b22*a12-2*c21*c31*a23*b13*c32*a12+c21*c32*a13*a23*c31*b12+3*c21*c32*a13*c23*b12*a31-3*c21*c32*a13*c33*b12*a21+3*c21*c32*a13*c33*b22*a11-3*c21*c32*c33*a13*b11*a22-3*c21*c33*b13*a12*c22*a31+3*c21*c33*b13*a12*c32*a21+c21*c13*c23*a32*b32*a11-2*c21*c13*c33*a22*b12*a31+c21*c13*c33*a12*b22*a31-c21*c22*a13*c32*a31*b13+c21*c22*a13*a33*c31*b12-3*c21*c22*a13*c33*b32*a11+3*c21*c22*a33*b12*a11*c33+3*c21*c22*c33*a13*b31*a12+3*c21*c23*a13*c32*b11*a32-3*c21*c23*a13*c32*b31*a12-c21*c23*b13*a32*c31*a12-2*c22*c11*b13*c31*a32*a23+c22*c11*b23*c31*a32*a13+c22*c11*b33*a33*c21*a12+2*c22*c12*b13*a33*c31*a21-c22*c12*b33*a13*c31*a21-c22*c13*c23*a31*b31*a12+2*c22*c13*c33*a21*b11*a32-c22*c13*c33*a11*b21*a32+c22*c21*b33*a13*c31*a12+3*c22*c23*b13*a31*c31*a12-3*c22*c23*a13*c31*b12*a31-3*c22*c23*b33*a12*c31*a11+2*c22*c23*c33*a12*b11*a31-c22*c23*c33*a12*b31*a11+3*c22*c31*a13*c33*b12*a21+2*c22*c31*a23*b13*c32*a11-3*c22*c31*c23*a13*b11*a32+3*c22*c33*b23*a12*c31*a11+c22*c33*b13*a21*c32*a11-c23*c11*a13*b32*c21*a32+c23*c13*b32*a21*c31*a12-2*c23*c13*c31*a32*b12*a21-c23*c21*a13*b32*c31*a12+2*c23*c21*a13*c31*b12*a32-c23*c21*a33*b12*c31*a12-2*c23*c22*a13*c32*b11*a31+c23*c22*a13*c32*b31*a11+c23*c22*a33*b11*c32*a11+3*c23*c31*a13*b21*c32*a12-3*c23*c31*a23*b11*c32*a12+c23*c31*c33*a12*b11*a22-3*c23*c32*a13*b22*c31*a11-2*c23*c33*b12*a11*c31*a22-c23*c32*c33*a11*b12*a21-c31*c22*a13*b13*c32*a21+c31*c23*c33*a12*b12*a21-c31*c12*a23*b23*c32*a11+c31*c13*c33*a22*b22*a11+c32*c11*b23*a23*c31*a12-c32*c23*c33*a11*b11*a22+c33*c22*a23*b11*c32*a11-c32*c13*c33*a21*b21*a12+c32*c21*b13*a13*c31*a22+2*c12*c23*c33*a11*b21*a32+2*c12*c23*c33*a11*b31*a22+c12*c23*b13*a31*c32*a21+c12*c23*b33*a21*c32*a11+2*c12*c23*c33*a31*b12*a21-c12*c23*c33*a31*b22*a11-c12*c31*a13*a23*c32*b21-c12*c31*a13*a33*b21*c22-3*c12*c31*a13*b22*a21*c33-3*c12*c31*c13*a23*b21*a32+3*c12*c31*c13*b21*a22*a33-c12*c31*a23*b13*c32*a21-c12*c31*a23*a33*c22*b11+3*c12*c31*a23*c33*b22*a11-3*c12*c33*b13*a21*c21*a32+3*c12*c33*b13*a22*c31*a21-c11*c22*a33*b23*c32*a11+3*c11*c22*a33*c23*b12*a31-3*c11*c22*a33*c33*b12*a21+c11*c22*b33*a13*c31*a22-2*c11*c22*b33*a23*c31*a12+3*c11*c23*a23*c32*b31*a12-c11*c23*a23*c31*b12*a32+2*c11*c23*b23*a32*c31*a12-3*c11*c23*a13*c32*b21*a32+2*c11*c23*a13*b32*c31*a22-c11*c23*a13*c31*b22*a32-c11*c23*b13*a32*c31*a22-c11*c23*b33*a32*c21*a12-c11*c23*b33*a22*c31*a12-2*c11*c23*c33*a32*b11*a22+c11*c23*c33*a32*b21*a12-3*c11*c23*b13*a31*c22*a32+3*c11*c23*b33*a32*c22*a11+3*c11*c23*b33*a22*c12*a31-3*c11*c23*b33*a22*c32*a11+c11*c23*c33*a32*b12*a21+c11*c23*c33*a22*b12*a31+c11*c23*c33*a22*b32*a11-2*c11*c23*c33*a12*b22*a31-2*c11*c23*c33*a12*b32*a21-2*c11*c31*a13*b23*c32*a22+c11*c31*a23*b13*c32*a22-c11*c31*a23*c33*b12*a22+2*c11*c31*a23*c33*b22*a12-2*c11*c32*a13*a23*b32*c21+c11*c32*a13*a23*c31*b22+c11*c32*a13*a33*c21*b22+3*c11*c32*a23*c13*b22*a31-3*c11*c32*a23*c23*b12*a31+c11*c32*a23*a33*c21*b12-3*c11*c32*a23*c33*b22*a11+3*c11*c32*a33*c23*b22*a11+3*c11*c32*c33*b21*a22*a13-c11*c33*b13*a22*c21*a32-c11*c33*b23*a32*c21*a12-c11*c33*b23*a22*c31*a12+2*c11*c33*b33*a22*c21*a12+3*c11*c33*b13*a22*c22*a31+3*c11*c33*b23*a32*c12*a21+3*c11*c33*b23*a22*c32*a11+c12*c11*b23*c31*a32*a23-2*c12*c11*b23*a33*c31*a22+c12*c11*b33*a23*c31*a22-3*c12*c13*a23*c31*b22*a31-3*c12*c13*b23*a32*c21*a31+3*c12*c13*b23*a31*c31*a22-c12*c13*c23*a32*b21*a31+2*c12*c13*c23*a32*b31*a21-c12*c13*c23*a31*b31*a22+3*c12*c13*b33*a21*c21*a32-c12*c13*c33*a22*b31*a21+c12*c13*b23*a31*c32*a21-c12*c13*c23*a31*b32*a21+c12*c13*b33*a21*c22*a31-c12*c13*c33*a21*b22*a31+c12*c21*a13*a23*c31*b32-3*c12*c21*a13*b32*a31*c23+2*c12*c21*a13*a33*c32*b21+c12*c21*a13*a33*c31*b22-c12*c21*a13*a33*b31*c22-c12*c21*a13*b33*c32*a21+c12*c21*b13*a33*c31*a22+3*c12*c21*c13*b31*a32*a23-c12*c21*a23*a33*c32*b11-3*c12*c21*c23*a33*b11*a32+3*c12*c21*c23*a33*b31*a12-c12*c21*a33*b13*c32*a21+3*c12*c21*a33*c23*b32*a11-3*c12*c21*a33*c33*b22*a11+c12*c21*b33*a23*c31*a12+3*c12*c21*c33*a33*b11*a22-c12*c22*b13*c31*a31*a23+2*c12*c22*b23*a33*c31*a11-2*c12*c22*c23*a33*b31*a11+c12*c22*c23*a33*b11*a31-c12*c22*b33*a23*c31*a11+c12*c22*c33*a13*b31*a21-2*c12*c22*c33*a13*b21*a31+c12*c22*c33*a33*b11*a21+c12*c22*c33*a33*b21*a11+c12*c23*a13*c32*b21*a31-2*c12*c23*a13*c32*b31*a21+3*c12*c23*a13*c31*b22*a31-3*c12*c23*a23*b32*c31*a11+3*c12*c23*b33*a21*c31*a12-c12*c23*c33*a31*b11*a22-c12*c23*c33*a31*b21*a12-c12*c23*c33*a21*b31*a12,3*c11*a13*b33*a21*c32*a22+c32*a13^2*c21*b32*a21+c13*b13*a31*a22*c21*a32-2*c21*c33*a23*b31*a12^2+c21*c33*a33*b21*a12^2-c12*a33*c33*b12*a21^2+3*c22*c23*a13*a32*b31*a11-2*c12*a23*c33*a21*b32*a11+c13*b33*a22*a21*c11*a32+b23*a33*a32*c11^2*a22+3*c13*a33*c22*a21*b11*a32+c11*b13*a23*c21*a32^2-3*c13*a23*c32*a21*b11*a32-3*c11*a33*c23*a22*b32*a11-3*c13*a23*c31*a32*b12*a21+3*c11*a23*b13*a32*c32*a21+c13*b33*a21*a32*c21*a12-c11*a33^2*b21*c12*a22+c11*b33*a13*c31*a22^2+3*c23*a13*c31*a12*b22*a31+c11*a23*a33*c12*b21*a32-a33*b23*a31*c12^2*a21-3*c13*a33*c21*a22*b12*a31-3*c13*a33*c21*a12*b32*a21+2*c13*b33*a11*c31*a22^2-c13*c33*a31*b11*a22^2+c12*a33^2*c21*b12*a21+c11*a13*a23*b32*c31*a22-c23^2*a32*b32*a11^2-c23^2*a12*b12*a31^2+a13^2*b22*c31^2*a22+2*c12*a13*a23*b32*c31*a21-c11*b33*a23*a32*c21*a12+a13*a23*b21*c32^2*a11+2*c21*a33^2*c12*b11*a22-c21*a33^2*c12*b21*a12+2*c12*a23*a33*b22*c31*a11-2*c11*a13*a33*b22*c31*a22+c32*a13^2*b22*c31*a21+2*c21*c13*a33*a32*b11*a22-c22*a23*b33*c32*a11^2+2*c22*a23*c33*b32*a11^2+c22*a13^2*c32*b21*a31+c22*a13^2*c32*b31*a21+c23*c33*a12*a11*b31*a22-2*c22*a33^2*b12*c11*a21+c22*a33^2*b12*c21*a11-2*c21*c13*a23*b11*a32^2+c21*b23*a33*c31*a12^2-c23^2*a31*a12*b11*a32-c23^2*a11*a32*b31*a12+3*c22*c23*a33*a12*b11*a31-c12*a23*b13*c22*a31^2-a13*b23*a21*c32^2*a11-a23*b13*a21*c32^2*a11-2*c11*c33*a13*b31*a22^2-c12*a13*b23*c22*a31^2-c23*b13*a31*a32*c22*a11+3*c12*b33*a23*a21*c31*a12+c11*c13*a33*b31*a22^2+3*c22*b33*a13*a11*c31*a22+c12*a23^2*c31*b12*a31+2*c12*a13*c33*b32*a21^2-2*c22*a33*c13*a31*b12*a21-c11*a23^2*b32*c31*a12+3*c23*a13*c32*a21*b11*a32-c12*a23*a33*c11*b22*a31+c12*a33^2*c22*b21*a11+c21*a13*a33*b21*c32*a12-3*c23*a23*a11*b32*c31*a12+c23*b33*a12*a31*c11*a22-c12*a23*a33*b12*c21*a31+3*c31*a13*b23*a12*c32*a21-c22*a33*c23*b32*a11^2-c22*a23*a33*c11*b32*a11-3*c23*a13*c31*a32*b22*a11+c12*a23^2*b32*c11*a31+c13*b23*a22*c12*a31^2-2*c13*b23*a12*c22*a31^2+2*c32*a13*a23*c11*b22*a31+c33*b33*a21*a12*c11*a22-2*c33*b23*a32*c22*a11^2+c33*b23*a22*c32*a11^2-c13*c23*a31*a32*b22*a11+c31*a23*a33*b11*c22*a12-c22*a23*a33*b12*c31*a11-c23*b33*a12*a31*c12*a21+c13*b23*a32*a31*c11*a22-3*c11*a23*c33*a12*b32*a21-3*c13*a33*c22*a31*b11*a22-2*c23*b13*a22*c12*a31^2+c23*b13*a12*c22*a31^2+2*c22*a13*a33*c11*b32*a21+c13*b13*a32*c32*a21^2+c21*c23*a13*b11*a32^2+c21*c23*a33*b31*a12^2+c33*b33*a11*a22*c21*a12+c33*b23*a11*a32*c11*a22+2*c33*b13*a21*a32*c22*a11-c32*a13*a23*c11*b32*a21+a23*a33*c12^2*b21*a31+a23*a33*c12^2*b31*a21-c11*a33^2*c22*b11*a22+c12*a33*b23*a31*c22*a11-c11*a23^2*c31*b12*a32-c13*b13*a31*a21*c22*a32+2*c33*b23*a31*c21*a12^2-c33*b23*a21*c31*a12^2-2*c31*a13*a33*c22*b21*a12+3*c31*a23*c33*a11*b22*a12+c12*a33*c33*a21*b22*a11+3*c12*b33*a13*a21*c21*a32-c21*c33*a33*a12*b11*a22-2*c31*c13*a33*b11*a22^2-3*c22*c33*a33*a12*b11*a21+c12*a23*c33*a31*b12*a21+2*c31*c23*a13*a32*b21*a12+c23*b23*a32*c32*a11^2+c23*b23*a12*c12*a31^2+c23*b33*a32*c22*a11^2-c21*a33^2*b11*c22*a12+c21*b33*a23*c31*a12^2-3*c22*c23*a33*a12*b31*a11-c22*a13*a33*c21*b32*a11-c13*b23*a31*a22*c32*a11-3*c21*a13*c23*a31*b32*a12+a33*b33*c22^2*a11^2+c23^2*a11*b11*a32^2+c23^2*a31*b31*a12^2-c12*a13*a33*c22*b21*a31+3*c21*a13*c33*a12*b32*a21+2*c21*b13*a13*a32*c31*a22-a23*a33*c11^2*b32*a22-c13*b33*a22*a31*c22*a11-c11*b33*a23*a22*c31*a12+a13*a23*b11*c32^2*a21+c23*b13*a32*a31*c21*a12-c11*a23^2*c32*b11*a32-2*c31*c23*a33*b21*a12^2+c31*c33*a13*b11*a22^2+c13*c23*a32*a31*b11*a22+c13*c23*a32*a31*b21*a12+c11*c23*a23*b11*a32^2-c21*c13*a33*a32*b21*a12-c13*c23*a31*a12*b32*a21+c11*a23*a33*b11*c32*a22+c32*a13*c23*a21*b32*a11+c32*a13*c33*a21*b22*a11+2*c12*a13*a23*b31*c22*a31+c23*b13*a32*a11*c31*a22+c21*a13*a23*c32*b11*a32-c22*a13*c23*b12*a31^2+2*c22*a23*c13*b12*a31^2-c11*a23^2*b31*c12*a32-c31*c13*a13*a22*b21*a32+2*c31*c13*a23*a32*b11*a22+3*c23*a23*a11*c31*b12*a32-c23*b13*a11*c21*a32^2-c23*b23*a11*c11*a32^2+3*c13*a33*b22*a31*c21*a12+3*c13*a33*c21*a32*b12*a21+b33*a23*a32*c11^2*a22-3*c22*b33*a23*a12*c31*a11-c33^2*a21*a12*b11*a22-c33*b33*a11*c11*a22^2+2*c12*a13*c23*b22*a31^2-c12*a13*b33*c32*a21^2+c12*a33^2*b22*c11*a21-2*c12*a33^2*b22*c21*a11-3*c12*b23*a33*a21*c31*a12+3*c12*c23*a23*a32*b11*a31-c31*a13^2*b21*c32*a22+c31*c13*a13*b31*a22^2+a23*b23*c32^2*a11^2+c33^2*a21*b21*a12^2+c33^2*a11*b11*a22^2+3*c13*a23*c31*a22*b12*a31-c11*a33^2*c21*b12*a22-c23*b23*a31*a11*c12*a32-3*c31*a23*b13*a12*c32*a21-2*c21*a13*a33*c12*b31*a22-2*c23*b33*a22*c32*a11^2+c23*c33*a32*b22*a11^2+2*c13*b23*a31*a12*c32*a21+c13*b23*a31*a22*c31*a12+c11*c13*a23*b21*a32^2+c11*c33*a33*b11*a22^2-a23*b33*a31*c12^2*a21-c12*a13*a23*c32*b31*a21+3*c12*b13*a33*a22*c31*a21-c12*a23*a33*b11*c32*a21+3*c13*a13*a31*c22*b21*a32-3*c13*a33*c22*a11*b21*a32+3*c13*a33*c22*a11*b31*a22+2*c13*b33*a21*a12*c22*a31-c12*a23*c23*b12*a31^2+c12*a33^2*c22*b11*a21+c11*b23*a13*c21*a32^2+c22*a23*b13*a31*c32*a11-c11*b33*a13*a22*c21*a32+2*c11*b33*a33*a22*c21*a12-c32*a13*c33*b12*a21^2-3*c12*c33*a33*a22*b21*a11+c31*a13*a33*b21*c12*a22+c11*a13*a33*c22*b31*a22-2*c11*a13*a33*c22*b21*a32+b33*a13*a32*c21^2*a12-c21*a13^2*c32*b21*a32-2*c22*a13*b13*a31*c32*a21+c23*b33*a11*a32*c11*a22+3*c31*a23*b13*a22*c32*a11-a13^2*b21*c32^2*a21+a13*b13*c32^2*a21^2-a23^2*b11*c32^2*a11-c33*b33*a21*a11*c12*a22+2*c31*a13^2*c22*b21*a32-c31*a13^2*c22*b31*a22-2*c21*a23*a33*b12*c31*a12-c12*a13*a33*c22*b31*a21+2*c12*a13*a33*b22*c21*a31-c23*b23*a31*c31*a12^2-c23*b33*a31*c21*a12^2-2*c13*b33*a22*a11*c21*a32+c13*c33*a22*a31*b21*a12-c11*a33^2*b22*c21*a12-c32*a23*c23*b32*a11^2-c32*a23*c33*b22*a11^2-a13^2*b31*c22^2*a31+a13*b13*c22^2*a31^2-a33^2*b11*c22^2*a11+c13*c23*a32*a21*b31*a12+c11*b13*a33*c31*a22^2-c21*b13*a23*a32*c31*a12-c21*b13*a33*a22*c31*a12-3*c11*a33*c23*a12*b22*a31-a13*a33*c21^2*b32*a12+b13*a33*a32*c21^2*a12-c33^2*a12*b12*a21^2-c33^2*a22*b22*a11^2-a13*b33*a31*c22^2*a11-a33*b13*a31*c22^2*a11-2*c23*b13*a32*a21*c31*a12+2*c11*a33^2*c22*b21*a12-2*c31*a23*a33*c12*b11*a22-c21*b23*a13*a32*c31*a12-c21*c23*a13*a32*b31*a12+2*c23*b33*a21*c31*a12^2-c23*c33*a31*b21*a12^2-c23*c33*a21*b31*a12^2+c23*c33*a22*b32*a11^2+c23^2*a31*a11*b12*a32+c13*c23*a22*b12*a31^2-a13*a33*b12*c21^2*a32+c32*a23*c13*a21*b32*a11-c11*c23*a33*a32*b11*a22+c22*a13^2*c31*b22*a31-c22*a13*c13*b22*a31^2-c31*c23*a13*a22*b31*a12-c31*c23*a23*a12*b11*a32-c12*a23*c13*b22*a31^2-c22*a13*a23*c32*b31*a11-c22*a13*a23*b32*c11*a31+3*c21*a33*c23*a11*b32*a12-b13*a13*c31^2*a22^2+a23^2*b12*c31^2*a12-b23*a23*c31^2*a12^2+3*c12*c33*a23*a31*b21*a12+2*c11*a23^2*c32*b31*a12-c13*c33*a21*a22*b12*a31-c13*c33*a21*a22*b32*a11-a13*a23*b12*c31^2*a22-a13*a23*b22*c31^2*a12+b13*a23*a22*c31^2*a12+2*c33*b13*a31*c11*a22^2-c33*b13*a11*c31*a22^2-c11*b13*a23*a32*c31*a22-c32*a13*c13*b32*a21^2+c22*a33*c23*a11*b12*a31+c22*a33*c33*a11*b12*a21-c21*c33*a13*a32*b11*a22+c12*a23*b13*a31*c32*a21+c23*b23*a31*a12*c11*a32-2*c12*a23^2*b32*c31*a11-c33*b13*a22*a31*c22*a11+2*c33*b23*a11*a32*c12*a21+c12*a23^2*c32*b11*a31+c12*a23^2*c32*b31*a11-c33^2*a11*a22*b21*a12-c33*b33*a21*c21*a12^2-c21*a13^2*b31*c22*a32+c21*c13*a13*b21*a32^2-c23*b33*a11*a32*c12*a21-c33*b23*a11*a12*c32*a21+3*c21*a33*b13*a12*c32*a21-3*c21*a33*b23*a11*c32*a12-a23*a33*c11^2*b22*a32-3*c21*a33*c23*a11*b12*a32-2*c11*c23*a13*b21*a32^2+3*c12*c13*a23*a32*b31*a21-3*c12*c13*a23*a32*b21*a31+2*c32*a33*c23*b22*a11^2-2*c33*b13*a32*c12*a21^2+c33*b13*a12*c32*a21^2+a23^2*b32*c11^2*a32-b23*a23*c11^2*a32^2+a33^2*b22*c11^2*a22-b33*a33*c11^2*a22^2-a23^2*b31*c12^2*a31+a23*b23*c12^2*a31^2-a33^2*b21*c12^2*a21+a33*b33*c12^2*a21^2+c13^2*a21*b21*a32^2+c13^2*a31*b31*a22^2-c13^2*a32*b32*a21^2-c13^2*a22*b22*a31^2+a13^2*b32*c21^2*a32-b13*a13*c21^2*a32^2+a33^2*b12*c21^2*a12-b33*a33*c21^2*a12^2+3*c11*a13*b23*a31*c22*a32-3*c11*a13*b23*a32*c32*a21+c11*a13*a23*b31*c22*a32+c11*a13*a23*c31*b22*a32+c12*a23*c13*a31*b32*a21-2*c12*a23*b23*a31*c32*a11+c12*a23*c23*a31*b32*a11+c12*a23*b33*a31*c22*a11+c12*a23*b33*a21*c32*a11+c12*a23*c33*a31*b22*a11-3*c12*b23*a13*a32*c21*a31+3*c12*b23*a13*a31*c31*a22+3*c12*b23*a33*a31*c21*a12-3*c12*c23*a23*a32*b31*a11-3*c12*c23*a33*a31*b21*a12-3*c12*c23*a33*a21*b11*a32+3*c12*c23*a33*a21*b31*a12+3*c12*c23*a33*a11*b21*a32+c12*a33*b13*a21*c22*a31+c12*a33*c13*a21*b22*a31+c12*a33*b23*a21*c32*a11+c12*a33*c23*a31*b12*a21-2*c12*a33*c23*a31*b22*a11+c12*a33*c23*a21*b32*a11-2*c12*a33*b33*a21*c22*a11-3*c12*b33*a13*a22*c31*a21-3*c12*b33*a23*a31*c21*a12-3*c12*c33*a23*a31*b11*a22-3*c12*c33*a23*a21*b31*a12+3*c12*c33*a23*a11*b31*a22+3*c12*c33*a33*a22*b11*a21-c12*a23*a33*c22*b31*a11+2*c12*a23*a33*c21*b32*a11-c12*a23*a33*b21*c32*a11-c12*a13*a23*c32*b21*a31-c12*a13*a23*b32*c21*a31-c12*a13*a23*c31*b22*a31+c12*a13*b23*a31*c32*a21-2*c12*a13*c23*a31*b32*a21-c12*a13*a33*b22*c31*a21-c12*a13*a33*c21*b32*a21+2*c12*a13*a33*b21*c32*a21+c12*a13*b33*a21*c22*a31-2*c12*a13*c33*a21*b22*a31+3*c12*b13*a23*a32*c21*a31-3*c12*b13*a23*a31*c31*a22-3*c12*b13*a33*a21*c21*a32-3*c12*c13*a33*a22*b31*a21+3*c12*c13*a33*a22*b21*a31-c12*a23*a33*b12*c31*a21-c12*a23*a33*c11*b32*a21-c12*a23*a33*b11*c22*a31-3*c13*a13*a31*b22*c21*a32+3*c13*a13*a31*c21*b32*a22-3*c13*a13*a31*b21*c32*a22+3*c13*a13*a21*c32*b31*a22-3*c13*a13*a21*b32*c31*a22+3*c13*a13*a21*c31*b22*a32-3*c13*a13*a21*b31*c22*a32+c13*b13*a21*a32*c31*a22+3*c13*a23*c32*a31*b11*a22+3*c13*a23*c32*a11*b21*a32-3*c13*a23*c32*a11*b31*a22+3*c13*a23*b32*a21*c31*a12-3*c13*a23*c31*a12*b22*a31-2*c13*b23*a32*a31*c21*a12+c13*b23*a32*a21*c31*a12-2*c13*b23*a32*a11*c31*a22+c13*c23*a32*a11*b31*a22-2*c13*c23*a31*a22*b31*a12+c13*b33*a22*a31*c21*a12-2*c13*b33*a22*a21*c31*a12+c13*c33*a22*a21*b11*a32+c13*c33*a22*a21*b31*a12+c13*c33*a22*a11*b21*a32-2*c13*c33*a21*a32*b21*a12-c13*b13*a31*a21*c32*a22-c13*b23*a31*a32*c12*a21+2*c13*b23*a31*a32*c22*a11-c13*b23*a32*a21*c32*a11-c13*c23*a31*a32*b12*a21-c13*c23*a31*a22*b32*a11+2*c13*c23*a32*a21*b32*a11-c13*b33*a21*a32*c22*a11-c13*b33*a21*a22*c12*a31+2*c13*b33*a21*a22*c32*a11-c13*c33*a21*a32*b22*a11-c13*c33*a21*a12*b22*a31+2*c13*c33*a22*a31*b22*a11-2*c21*a13*a23*c32*b31*a12+c21*a13*a23*b32*c31*a12+c21*a13*a23*c31*b12*a32+c21*a13*a23*b31*c12*a32+c21*a13*a33*c12*b21*a32+c21*a13*a33*b12*c31*a22+c21*a13*a33*b11*c22*a32-2*c21*a13*a33*b11*c32*a22+c21*a13*a33*c22*b31*a12+c21*a13*a33*b22*c31*a12+3*c21*a13*b23*a32*c32*a11+3*c21*a13*c23*a31*b12*a32-3*c21*a13*b33*a32*c22*a11+3*c21*a13*b33*a12*c22*a31-3*c21*a13*b33*a12*c32*a21-3*c21*a13*c33*a32*b12*a21+3*c21*a13*c33*a32*b22*a11-3*c21*a13*c33*a22*b32*a11-c21*c13*a13*a32*b31*a22+2*c21*c13*a23*a32*b31*a12-c21*c13*a33*a22*b31*a12-3*c21*a23*b13*a32*c32*a11-2*c21*a23*a33*c12*b11*a32+c21*a23*a33*c12*b31*a12+c21*a23*a33*b11*c32*a12+3*c21*a23*b33*a11*c32*a12-c21*c23*a33*a12*b11*a32+3*c21*a33*b13*a32*c22*a11-3*c21*a33*b13*a12*c22*a31+3*c21*a33*c33*a11*b12*a22-3*c21*a33*c33*a11*b22*a12-c21*b33*a13*a22*c31*a12-c21*c33*a13*a32*b21*a12+2*c21*c33*a13*a22*b31*a12+2*c21*c33*a23*a12*b11*a32-c22*a13*a23*c32*b11*a31+2*c22*a13*a23*b32*c31*a11-c22*a13*a23*c31*b12*a31-c22*a13*a33*b12*c21*a31+2*c22*a13*a33*b12*c31*a21-c22*a13*a33*c11*b22*a31-c22*a13*a33*b11*c32*a21-c22*a13*a33*b22*c31*a11-c22*a13*a33*b21*c32*a11+c22*a13*c13*a31*b32*a21+c22*a13*b23*a31*c32*a11+c22*a13*c23*a31*b32*a11+c22*a13*b33*a21*c32*a11+c22*a13*c33*a31*b12*a21+c22*a13*c33*a31*b22*a11-2*c22*a13*c33*a21*b32*a11+3*c22*b13*a23*a31*c31*a12-3*c22*b13*a33*a11*c31*a22-2*c22*a23*c13*a31*b32*a11+2*c22*a23*a33*b12*c11*a31+2*c22*a23*a33*b11*c32*a11-2*c22*a23*c33*a11*b12*a31-3*c22*b23*a13*a31*c31*a12+3*c22*b23*a33*a12*c31*a11-3*c22*c23*a13*a32*b11*a31+c22*a33*b13*a21*c32*a11+c22*a33*c13*a31*b22*a11+c22*a33*c13*a21*b32*a11+3*c22*c33*a13*a31*b11*a22-3*c22*c33*a13*a31*b21*a12+3*c22*c33*a13*a21*b31*a12-3*c22*c33*a13*a11*b31*a22+3*c22*c33*a33*a12*b21*a11+3*c23*a13*c32*a31*b21*a12-3*c23*a13*c32*a21*b31*a12-3*c23*a13*c32*a11*b21*a32+3*c23*a13*b32*a11*c31*a22-c12*a33*b13*c32*a21^2-c12*a33*c13*b32*a21^2-c13^2*a21*a32*b31*a22-c13^2*a31*a22*b21*a32-c13*b13*a21*c21*a32^2-c13*b13*a31*c31*a22^2-c13*b23*a21*c11*a32^2+2*c13*b23*a11*c21*a32^2-c13*c23*a11*b21*a32^2-c13*c23*a21*b11*a32^2-c13*b33*a31*c11*a22^2-c13*c33*a11*b31*a22^2+c13^2*a31*a21*b32*a22+c13^2*a31*a21*b22*a32+c13*b33*a32*c12*a21^2-2*c13*b33*a12*c32*a21^2+c13*c33*a32*b12*a21^2+c13*c33*a12*b32*a21^2+c13*b13*a22*c22*a31^2+c13*c23*a12*b22*a31^2+2*c21*a13^2*c32*b31*a22-c21*a13^2*b32*c31*a22-c21*a13^2*c31*b22*a32+c22*a13^2*b32*c21*a31-2*c22*a13^2*b32*c31*a21+c22*a33^2*c11*b22*a11-c22*a33*b23*c32*a11^2-c22*a33*c33*b22*a11^2+a13*a33*b11*c22^2*a31+a13*a33*c22^2*b31*a11+2*c23*b13*a21*c11*a32^2+c23^2*a31*a11*b32*a12+2*c31*a23^2*c12*b11*a32-c31*a23^2*c12*b31*a12-c31*a23^2*b11*c32*a12+c31*c23*a23*b31*a12^2+c31*c33*a23*b21*a12^2+b23*a13*a22*c31^2*a12-2*c32*a13^2*b22*c21*a31-3*c11*a33*c33*a21*b12*a22+3*c11*a33*c33*a21*b22*a12+3*c11*a33*c13*a21*b32*a22+2*c11*c33*a13*a22*b21*a32-c11*c33*a23*a32*b11*a22-c11*c33*a23*a32*b21*a12+2*c11*c33*a23*a22*b31*a12-c11*c33*a33*a22*b21*a12+c11*a23*a33*b12*c21*a32-c11*c13*a33*a22*b21*a32-c11*c13*a23*a32*b31*a22+c11*a13*a33*b21*c32*a22+c11*a23*a33*c12*b31*a22-c11*b13*a33*a22*c21*a32-3*c11*a13*b33*a22*c22*a31+c11*a13*a33*c21*b32*a22+c11*a13*a33*b22*c21*a32-2*c32*a23^2*b12*c11*a31+c32*a23^2*b12*c31*a11+c32*a23^2*c11*b32*a11+2*c32*a33*c13*b12*a21^2+c33*b33*a12*c12*a21^2+c33*b33*a22*c22*a11^2+c33^2*a21*a11*b12*a22+c33^2*a21*a11*b22*a12+c23*b23*a11*a32*c31*a12-2*c23*b33*a12*a21*c11*a32+c23*b33*a12*a11*c21*a32-2*c23*b33*a12*a11*c31*a22+c23*c33*a12*a31*b11*a22+c23*c33*a12*a21*b11*a32+c23*c33*a12*a11*b21*a32-2*c23*c33*a11*a32*b11*a22+2*c23*b33*a11*a22*c12*a31-c23*b33*a11*a12*c22*a31+2*c23*b33*a11*a12*c32*a21-c23*c33*a11*a32*b12*a21-c23*c33*a11*a22*b12*a31-c23*c33*a11*a12*b22*a31-c23*c33*a11*a12*b32*a21+2*c23*c33*a12*a31*b12*a21+2*c23*b13*a31*a32*c12*a21+2*c23*b13*a31*a22*c32*a11-c23*b13*a31*a12*c32*a21-c23*b13*a32*a21*c32*a11-c23*b23*a31*a11*c32*a12-c31*c23*a13*a32*b11*a22+2*c31*c23*a33*a12*b11*a22-c31*c33*a13*a22*b21*a12-c31*c33*a23*a12*b11*a22+2*c32*a13*a23*b12*c21*a31-c32*a13*a23*b12*c31*a21-c32*a13*a23*b22*c31*a11-c32*a13*a23*c21*b32*a11-c32*a13*a33*b22*c11*a21+2*c32*a13*a33*b22*c21*a11-c32*a13*a33*c21*b12*a21+c32*a13*c13*a21*b22*a31+c32*a13*c23*a31*b12*a21-2*c32*a13*c23*a31*b22*a11+2*c32*a23*a33*b12*c11*a21-c32*a23*a33*b12*c21*a11-c32*a23*a33*c11*b22*a11-2*c32*a23*c13*a31*b12*a21+c32*a23*c13*a31*b22*a11+c32*a23*c23*a11*b12*a31+c32*a23*c33*a11*b12*a21-2*c32*a33*c13*a21*b22*a11-2*c32*a33*c23*a11*b12*a21+3*c32*c33*a13*a22*b21*a11-3*c32*c33*a13*a22*b11*a21+3*c32*c33*a23*a12*b11*a21-3*c32*c33*a23*a12*b21*a11-2*c33*b13*a22*a31*c21*a12-2*c33*b13*a22*a21*c11*a32+c33*b13*a22*a21*c31*a12+c33*b13*a22*a11*c21*a32+c33*b13*a21*a32*c21*a12-2*c33*b23*a12*a31*c11*a22+c33*b23*a12*a21*c11*a32-2*c33*b23*a12*a11*c21*a32+c33*b23*a12*a11*c31*a22+2*c33*b13*a21*a22*c12*a31-c33*b13*a21*a22*c32*a11-c33*b13*a21*a12*c22*a31-3*c31*a23*c33*a11*b12*a22-2*c31*a13*a23*c12*b21*a32+c31*a13*a23*c12*b31*a22-2*c31*a13*a23*b11*c22*a32+c31*a13*a23*b11*c32*a22+c31*a13*a23*c22*b31*a12+c31*a13*a23*b21*c32*a12+c31*a13*a33*c22*b11*a22-3*c31*a13*b23*a22*c32*a11+3*c31*a13*c33*a21*b12*a22-3*c31*a13*c33*a21*b22*a12-c31*c13*a23*a32*b21*a12-c31*c13*a23*a22*b31*a12+2*c31*c13*a33*a22*b21*a12+c31*a23*a33*c12*b21*a12-c33*b23*a11*a22*c12*a31+2*c33*b23*a11*a12*c22*a31-c33*b23*a12*a31*c12*a21-c33*b33*a21*a11*c22*a12-2*c11*a13*a23*b32*c21*a32-2*c11*a13*a23*c32*b31*a22+c11*a13*a23*c32*b21*a32+c11*a23*a33*b12*c31*a22+c11*a23*a33*b11*c22*a32-2*c11*a23*a33*c22*b31*a12+c11*a23*a33*b22*c31*a12+c11*a23*a33*c21*b32*a12-2*c11*a23*a33*b21*c32*a12-3*c11*a23*b13*a31*c22*a32+3*c11*a23*c13*a31*b22*a32+3*c11*a23*c23*a31*b32*a12-3*c11*a23*c23*a31*b12*a32-3*c11*a23*b33*a32*c12*a21+3*c11*a23*b33*a32*c22*a11+3*c11*a23*b33*a22*c12*a31-3*c11*a23*b33*a22*c32*a11+3*c11*a23*c33*a32*b12*a21-3*c11*a23*c33*a32*b22*a11+3*c11*a23*c33*a22*b32*a11-3*c11*a23*c13*a31*b32*a22-c11*b23*a13*a32*c31*a22+2*c11*b23*a23*a32*c31*a12-c11*b23*a33*a32*c21*a12-c11*b23*a33*a22*c31*a12+2*c11*c23*a13*a32*b31*a22-c11*c23*a23*a32*b31*a12+2*c11*c23*a33*a32*b21*a12-c11*c23*a33*a22*b31*a12-3*c11*a33*b13*a21*c32*a22+3*c11*a33*b13*a22*c22*a31-3*c11*a33*c13*a21*b22*a32+3*c11*a33*b23*a32*c12*a21-3*c11*a33*b23*a32*c22*a11-3*c11*a33*b23*a22*c12*a31+3*c11*a33*b23*a22*c32*a11+3*c11*a33*c23*a32*b22*a11+3*c11*a33*c23*a22*b12*a31-3*c23*a13*c31*a22*b12*a31-2*c23*b13*a32*a31*c11*a22+c23*b13*a31*a22*c31*a12-3*c23*a23*a31*b11*c32*a12+3*c23*a23*a11*c32*b31*a12,2*b11*a13*a23*b32*c31*a22+b33^2*a21*a12*c11*a22+b33^2*a11*a22*c21*a12-2*b23*c13*a31*a32*b12*a21-2*b11*a23^2*b32*c31*a12+3*b11*a33*b33*a21*c12*a22+b31*b13*a23*a22*c31*a12+b23^2*a31*a12*c11*a32+b23^2*a11*a32*c31*a12+b23*c13*a11*b21*a32^2+3*b11*a33*b13*a21*c22*a32+b12*a23*a33*c21*b32*a11+2*b12*a33^2*c22*b21*a11-2*b12*a23*a33*c22*b31*a11-a13*a23*c21*b32^2*a11+a13*c23*a21*b32^2*a11-b12*a33^2*b21*c12*a21+b22*a13*a23*b32*c31*a11-b21*c33*a23*b31*a12^2-b22*a13^2*c32*b21*a31+c13*a13*b21^2*a32^2-a33^2*c12*b21^2*a12+c33*a33*b21^2*a12^2+b13*c23*a21*b11*a32^2+b11*c33*a13*a22*b21*a32+b11*b23*a33*a22*c31*a12+b22*a13*b23*c12*a31^2-2*b22*a23*b13*c12*a31^2-b22*a13*b13*a31*c32*a21+b12*a33*c13*b32*a21^2-a23*c23*b32^2*a11^2-b33^2*a11*c11*a22^2-b33^2*a21*c21*a12^2-3*b13*a23*b32*a11*c21*a32-2*b33*c13*a31*b11*a22^2+b33*c13*a11*b31*a22^2+3*b32*b33*a13*a22*c11*a21-3*b32*b33*a23*a12*c11*a21+b13*b33*a11*c31*a22^2+b13*c33*a31*b11*a22^2-3*b12*c33*a23*a21*b31*a12-2*b21*b33*a23*a12*c11*a32-3*b32*b33*a13*a22*c21*a11+3*b21*a33*b33*a11*c22*a12-2*b33*c23*a31*b21*a12^2+b33*c23*a21*b31*a12^2-b12*a23*c33*a21*b32*a11-c33*a13*a32*b21^2*a12+b21*a13^2*c32*b31*a22+3*b11*a33*c23*a32*b22*a11+3*b22*c33*a23*a12*b31*a11+a33*c23*a31*b12^2*a21-c33*a23*a32*b11^2*a22-b11*b13*a23*c21*a32^2+3*b12*b33*a23*a21*c31*a12-b13^2*a21*c21*a32^2-2*b21*c13*a13*a32*b31*a22-b13*c23*a31*a22*b31*a12-b12*a23^2*b31*c12*a31+b12*a13*a23*b32*c31*a21-b22*a33*b13*a21*c32*a11-2*b11*b33*a23*a22*c31*a12+3*b21*a33*c23*a11*b32*a12+b23*b33*a31*c21*a12^2+3*b12*b13*a33*a22*c31*a21-3*b12*b13*a33*a22*c21*a31-3*b23*a13*c32*a11*b31*a22+b32*a13*a33*b21*c12*a21-b21*a13*a33*b12*c21*a32+2*b31*b23*a33*c21*a12^2-b31*b33*a13*c11*a22^2+3*b13*a23*b31*a12*c22*a31+3*b23*a13*b32*a21*c31*a12+3*b23*a13*b32*a11*c21*a32+b13*b33*a21*a12*c22*a31-2*b13*b33*a22*a31*c22*a11-3*b13*a13*a21*b32*c31*a22+b13*c13*a21*b21*a32^2+b13*c13*a31*b31*a22^2-b13^2*a31*a21*c32*a22-b13^2*a31*a21*c22*a32-b21*a13*a23*c32*b31*a12+2*b21*a13*a23*b32*c31*a12+b23*c33*a12*a31*b12*a21-a13*a23*c11*b32^2*a21-b23*c23*a32*b32*a11^2-3*b11*a13*c23*a31*b22*a32-b31*b23*a23*c31*a12^2+2*b32*a33*b13*a21*c22*a11-b23*b33*a12*a11*c21*a32-3*b13*a33*b22*a11*c31*a22+2*b12*a23^2*c32*b31*a11-2*b13*c33*a21*a22*b32*a11+2*b21*a23*a33*c12*b31*a12-b12*a33^2*b22*c21*a11+b11*b33*a23*a32*c11*a22+b33^2*a12*c12*a21^2+b33^2*a22*c22*a11^2-c13*a33*a32*b21^2*a12-3*b21*a13*c33*a12*b22*a31-a23*a33*b12^2*c21*a31+2*b33*c23*a12*a11*b21*a32-3*b21*a23*c33*a11*b32*a12-b23*c13*a32*a31*b21*a12-a13*a33*b22^2*c31*a11-b31*b13*a13*c31*a22^2+2*b31*b13*a33*c11*a22^2-b13*b23*a32*a21*c31*a12+3*b21*a13*b23*a31*c32*a12-b11*b13*a33*c31*a22^2-b11*c13*a23*b21*a32^2+2*b21*a13*a33*c11*b32*a22-b12*a33*b13*a21*c22*a31-b13^2*a31*c31*a22^2+2*b21*b13*a23*c11*a32^2+a23*a33*b11^2*c22*a32+b31*b13*a23*a32*c21*a12-b12*a23*b33*a31*c22*a11+b13*c33*a21*a22*b12*a31+b12*a13*c23*b22*a31^2+b11*a23^2*b31*c12*a32+2*b11*b23*a13*c21*a32^2+b23*c33*a11*a12*b22*a31+2*b13*c23*a12*b22*a31^2-b13*c23*a22*b12*a31^2-3*b11*a33*c23*a22*b32*a11-a23*c23*b12^2*a31^2+b33*c33*a21*a11*b12*a22-b23*b33*a22*c32*a11^2-3*b11*a23*b33*a32*c12*a21+3*b31*a23*c13*a12*b32*a21-3*b12*b33*a23*a11*c31*a22-3*b13*a13*a31*b22*c21*a32+b13^2*a22*c22*a31^2-a33*c33*b22^2*a11^2-b23^2*a11*c11*a32^2-b23^2*a31*c31*a12^2-b21*a23*a33*b12*c31*a12+b22*a33*b33*c22*a11^2-a13*a33*c11*b22^2*a31+b21*c13*a23*a32*b31*a12+b21*c13*a33*a22*b31*a12-2*b23*c33*a11*a12*b32*a21+2*b32*a23^2*c12*b11*a31-b32*a23^2*c12*b31*a11+2*b32*a13*b23*a31*c22*a11+a23*c13*a21*b32^2*a11-b32*a23^2*b11*c32*a11+b32*a23*b23*c32*a11^2+b21*b23*a13*a32*c31*a12+b21*b23*a33*a12*c11*a32-2*b32*a13*a33*c22*b21*a11-b12*a23*c33*a31*b22*a11-2*b23*c33*a11*a22*b12*a31-b23*c33*a11*a32*b11*a22-b33*c33*a11*a22*b21*a12-3*b12*c13*a23*a32*b21*a31-a13^2*c32*b21^2*a32-3*b11*a33*c13*a22*b22*a31+b12*a13*a33*b22*c21*a31-2*b13*c33*a21*a12*b22*a31+b12*a23*b23*c12*a31^2+3*b31*a13*c23*a22*b32*a11-b21*a13*a23*b32*c11*a32-2*b12*a13*b23*c22*a31^2+3*b13*a33*b21*a12*c32*a21-b13*b33*a22*a31*c21*a12-b12*a23^2*c32*b11*a31+b23*b33*a11*a22*c12*a31+b32*a23*a33*c12*b21*a11+b12*a33*b13*c32*a21^2-2*b33*c13*a21*a32*b22*a11+b12*a23*b13*c22*a31^2+b13*b23*a31*a32*c22*a11+b33*c23*a11*a12*b32*a21+b33*c23*a12*a31*b12*a21-b11*c13*a33*b31*a22^2+b11*a23^2*c32*b31*a12-2*b31*a23^2*b12*c11*a32+b31*a23^2*b12*c31*a12+b31*a23^2*c11*b32*a12-3*b11*a23*b23*a31*c32*a12+b12*a23*a33*c11*b32*a21+b12*a33*b33*c12*a21^2+b13^2*a31*a22*c21*a32+b23*c23*a11*b11*a32^2+b23*c23*a31*b31*a12^2+b23*b33*a21*c31*a12^2+b11*a23^2*b32*c11*a32+b11*a23^2*c31*b12*a32-b32*a23*b23*a11*c12*a31-b32*a23*b33*a11*c12*a21+c23*a23*b11^2*a32^2-3*b22*c13*a23*a31*b31*a12+3*b22*c13*a33*a11*b31*a22-b11*a13*a23*b32*c21*a32-b11*c33*a13*b31*a22^2+a13*c33*a31*b22^2*a11+a33*c13*a31*b22^2*a11-2*b11*c23*a23*a32*b31*a12+2*b22*a13^2*c32*b31*a21+3*b11*a33*c13*a21*b32*a22-2*b11*b33*a13*a22*c21*a32+b23*b33*a11*a12*c32*a21-3*b13*a13*a31*b21*c32*a22-b23*b33*a12*a11*c31*a22+2*b23*b33*a11*a32*c11*a22+b11*b13*a33*a22*c21*a32+b11*b13*a23*a32*c31*a22-b31*a23*a33*b12*c21*a12-b31*a23*a33*c11*b22*a12+c33*a33*b11^2*a22^2-b12*a33*b23*a31*c12*a21-b12*a33*b23*a21*c32*a11+2*b33*c23*a12*a31*b11*a22-2*b11*b23*a33*a32*c21*a12-a33*c33*b12^2*a21^2-2*b11*a33^2*b22*c21*a12+b11*a33^2*c21*b12*a22-b11*a13*a33*b22*c31*a22+2*b11*a13*a33*b22*c21*a32+a23^2*c31*b12^2*a31-2*b13*b23*a32*a21*c32*a11+b13*c23*a31*a32*b12*a21+b32*a13*a23*b11*c32*a21-a33^2*c22*b11^2*a22+c13*a13*b31^2*a22^2-a23^2*c12*b31^2*a12+c23*a23*b31^2*a12^2+3*b12*c23*a33*a21*b31*a12+b13^2*a32*c32*a21^2+3*b12*b33*a33*a22*c21*a11-b21*b23*a33*c31*a12^2-b21*c23*a33*b31*a12^2+3*b21*a13*c33*a12*b32*a21+b21*b13*a13*a32*c31*a22-b13*b23*a32*a31*c11*a22+2*b12*a33*b23*a31*c22*a11+b21*a13^2*b31*c22*a32-b21*b13*a13*c21*a32^2-b12*a23*b23*a31*c32*a11+2*b12*a23*c23*a31*b32*a11-2*b22*a23*a33*c12*b11*a31+b32*a13*a23*c22*b31*a11-b13*c33*a22*a31*b21*a12-b13*c33*a22*a21*b11*a32+b12*a13*c33*b32*a21^2-3*b21*a13*b23*a31*c12*a32-3*b21*a13*c23*a32*b32*a11+a23*a33*b11^2*c32*a22-c23*a33*a32*b11^2*a22-b11*b23*a23*c11*a32^2-b11*c23*a13*b21*a32^2+b11*a33^2*c22*b21*a12+3*b22*b33*a13*a11*c31*a22+3*b22*b33*a33*a12*c11*a21+b13*b23*a11*c21*a32^2-2*b13*c23*a11*b21*a32^2-b21*a13*a33*c12*b31*a22-a23*a33*b12^2*c31*a21+3*b13*a33*b22*a11*c21*a32-b12*a23^2*b32*c11*a31-b12*a33^2*c22*b11*a21-3*b13*a33*c22*a31*b21*a12-b12*a23^2*b32*c31*a11+b21*b33*a33*a12*c11*a22+b21*c33*a13*a22*b31*a12+3*b13*a23*b32*a11*c31*a22+3*b13*a23*b31*a32*c12*a21+a23*c33*a31*b12^2*a21-a23^2*c32*b11^2*a32+b12*a23*c13*b22*a31^2+3*b11*a33*c23*a22*b12*a31-3*b11*a33*b33*a21*c22*a12-b22*a13^2*b32*c21*a31-b22*a13^2*b32*c31*a21+b23^2*a32*c32*a11^2+b23^2*a12*c12*a31^2-a13^2*c22*b31^2*a22-b33*c33*a21*a12*b11*a22+b13^2*a21*a32*c31*a22-b12*a23*b33*a31*c12*a21+2*b12*a23*b33*a21*c32*a11-b11*a13*a33*c22*b21*a32-2*b21*a13^2*b32*c31*a22+b21*a13^2*c31*b22*a32-b12*a33^2*b22*c11*a21+b32*a23*b33*c22*a11^2-2*b32*a33*b13*c12*a21^2-2*b32*a33*b23*c22*a11^2-b21*b23*a13*c11*a32^2-2*b21*a33^2*b12*c11*a22+b21*a33^2*b12*c21*a12+3*b11*a33*b23*a22*c32*a11+3*b11*a33*b23*a12*c22*a31+a33^2*c21*b12^2*a21+2*b13*c33*a22*a21*b31*a12-3*b22*b33*a13*a21*c31*a12+b21*b13*a33*a22*c31*a12+b13*b33*a21*a22*c12*a31-2*b12*a13*b33*c32*a21^2+a13^2*c21*b32^2*a21-a13*c13*b32^2*a21^2+a23^2*c11*b32^2*a11+2*b11*a13*a23*c32*b21*a32-b11*a23*a33*b12*c31*a22-b31*b33*a23*c21*a12^2+a13*a23*c12*b31^2*a22+2*b33*c13*a22*a21*b11*a32-b33*c13*a22*a21*b31*a12+b13*b23*a21*c11*a32^2+a13^2*c31*b22^2*a31-a13*c13*b22^2*a31^2+a33^2*c11*b22^2*a11-2*b31*b23*a13*a32*c21*a12+b21*c23*a13*a32*b31*a12-3*b21*a33*c13*a32*b22*a11+b12*a23*a33*b22*c31*a11+b22*a13*a23*b31*c12*a31+b22*a13*a33*c12*b21*a31+3*b23*a23*a31*c11*b32*a12+3*b23*a23*a11*c32*b31*a12-b12*a33*c13*a21*b22*a31+2*b32*a33*b23*a11*c12*a21-3*b11*a33*b13*a21*c32*a22-b33*c13*a22*a11*b21*a32-b33*c13*a21*a32*b21*a12+b12*a13*a23*c32*b21*a31-2*b12*a13*a23*c32*b31*a21+3*b11*a23*c33*a22*b32*a11-2*b11*b23*a13*a32*c31*a22+b13*c13*a31*a21*b22*a32-3*b31*a23*c13*a22*b32*a11-2*b31*b13*a23*a32*c11*a22+b12*a13*a23*b32*c21*a31-b12*a13*c23*a31*b32*a21+3*b11*a23*b23*a31*c12*a32+3*b11*a23*b33*a32*c22*a11+3*b13*a33*b22*a31*c11*a22-3*b13*a33*b22*a21*c11*a32-3*b13*a33*b21*a32*c12*a21+3*b13*a33*b21*a22*c12*a31-b13*b33*a22*a21*c11*a32-b13*b33*a22*a21*c31*a12-b13*b33*a22*a11*c21*a32+2*b13*b33*a21*a32*c21*a12+2*b13*c33*a22*a11*b21*a32-b13*c33*a21*a32*b21*a12-b13*c13*a31*a22*b21*a32+b13*c13*a31*a21*b32*a22+b13*b23*a31*a32*c12*a21+b13*b23*a31*a22*c32*a11+b13*b23*a31*a12*c32*a21-2*b13*c23*a31*a32*b22*a11+b13*c23*a31*a22*b32*a11-2*b13*c23*a31*a12*b32*a21+b13*c23*a32*a21*b32*a11+b13*b33*a21*a32*c22*a11+b13*b33*a21*a22*c32*a11+b13*c33*a21*a32*b22*a11+b13*c33*a22*a31*b22*a11-b21*a13*a23*c31*b12*a32-b21*a13*a23*b31*c12*a32+2*b21*a13*a33*b12*c31*a22-b21*a13*a33*c11*b22*a32-b21*a13*a33*c22*b31*a12-b21*a13*a33*b22*c31*a12-b21*a13*a33*c21*b32*a12+3*b21*a13*b33*a32*c12*a21-3*b21*a13*b33*a32*c22*a11+3*b21*a13*b33*a22*c32*a11-3*b21*a13*b33*a12*c32*a21+3*b21*a13*c33*a32*b22*a11-2*b21*b13*a23*a32*c31*a12-2*b21*b13*a33*a32*c11*a22+b21*b13*a33*a32*c21*a12+3*b21*a23*c13*a32*b32*a11+2*b21*a23*a33*b12*c11*a32-b21*a23*a33*c11*b32*a12+3*b21*a33*c13*a12*b22*a31-3*b21*a33*c13*a12*b32*a21-3*b21*a33*b23*a11*c32*a12+3*b21*a33*b23*a11*c12*a32-3*b21*a33*b33*a11*c12*a22+b21*b33*a13*a32*c11*a22+b21*b33*a13*a32*c21*a12-2*b21*b33*a13*a22*c31*a12+b22*a13*a23*c32*b11*a31-2*b22*a13*a23*c32*b31*a11+b22*a13*a23*b32*c11*a31-2*b22*a13*a33*c12*b31*a21+b31*b23*a13*a32*c11*a22+b31*b23*a13*a22*c31*a12+b31*b23*a23*a12*c11*a32-2*b31*b23*a33*a12*c11*a22+2*b22*a13*c13*a31*b32*a21-b22*a13*b23*a31*c32*a11-b22*a13*c23*a31*b32*a11-b22*a13*b33*a31*c12*a21-b22*a13*b33*a31*c22*a11+2*b22*a13*b33*a21*c32*a11-b22*a13*c33*a21*b32*a11+2*b22*a23*b13*a31*c32*a11-b22*a23*c13*a31*b32*a11+b22*a23*a33*c12*b31*a11-2*b22*a23*a33*c11*b32*a11+b22*a23*a33*b11*c32*a11+2*b22*a23*b33*a11*c12*a31-3*b22*b23*a13*a32*c31*a11+3*b22*b23*a13*a32*c11*a31+3*b22*b23*a33*a12*c31*a11-3*b22*b23*a33*a12*c11*a31+3*b22*c23*a13*a31*b31*a12-3*b22*c23*a33*a12*b31*a11+2*b22*a33*b13*a31*c12*a21-b22*a33*b13*a31*c22*a11-b22*a33*c13*a21*b32*a11-b22*a33*b23*a11*c12*a31-b22*a33*b33*a11*c12*a21-3*b22*b33*a13*a31*c11*a22+3*b22*b33*a13*a31*c21*a12-3*b22*b33*a33*a12*c21*a11-3*b22*c33*a13*a11*b31*a22-b23*c23*a31*a12*b11*a32-3*b23*a13*b32*a31*c21*a12-3*b23*a13*b32*a21*c11*a32+b13*b33*a31*c11*a22^2-2*b13*c33*a11*b31*a22^2-b13*b33*a32*c12*a21^2-b13*b33*a12*c32*a21^2-b13*c33*a32*b12*a21^2+2*b13*c33*a12*b32*a21^2-b13*c13*a32*b32*a21^2-b13*c13*a22*b22*a31^2-b13*b23*a22*c12*a31^2-b13*b23*a12*c22*a31^2+a13*a33*c12*b21^2*a32+a13*a33*b21^2*c32*a12+b21*a13^2*b32*c21*a32+b11*a33^2*b22*c11*a22+b11*a33^2*b21*c12*a22+2*b11*b33*a13*c31*a22^2-b11*b33*a33*c11*a22^2-2*b23*c13*a21*b11*a32^2+b23*c33*a31*b21*a12^2-2*b23*c33*a21*b31*a12^2-b23*c13*a12*b22*a31^2+2*b23*c13*a22*b12*a31^2-b23*c23*a12*b12*a31^2-b23*b33*a32*c22*a11^2-b23*c33*a32*b22*a11^2+2*b23*c33*a22*b32*a11^2-b23^2*a31*a11*c32*a12-b23^2*a31*a11*c12*a32+b21*a33^2*c11*b22*a12+2*b21*b33*a23*c31*a12^2-b21*b33*a33*c21*a12^2-b22*a13^2*b31*c22*a31+b22*a13*b13*c22*a31^2-2*b22*a23*b33*c32*a11^2+b22*a23*c33*b32*a11^2+2*b22*a33^2*c12*b11*a21-b22*a33^2*c12*b21*a11-b22*a33^2*b11*c22*a11+b22*a33*b23*c32*a11^2+b22*a33*c23*b32*a11^2+a13*a23*c22*b31^2*a12-c13*a23*a22*b31^2*a12-c23*a13*a22*b31^2*a12+2*b32*a13^2*c22*b21*a31-b32*a13^2*c22*b31*a21-b32*a13^2*b21*c32*a21+b32*a13*b13*c32*a21^2+b32*a13*b33*c12*a21^2+b33*c33*a21*b21*a12^2+b33*c33*a11*b11*a22^2+2*b33*c13*a32*b12*a21^2-b33*c13*a12*b32*a21^2+2*b33*c23*a32*b22*a11^2-b33*c23*a22*b32*a11^2-b33*c33*a12*b12*a21^2-b33*c33*a22*b22*a11^2-b33^2*a21*a11*c12*a22-b33^2*a21*a11*c22*a12-2*b31*a13^2*b22*c21*a32+b31*a13^2*b22*c31*a22+b31*a13^2*c21*b32*a22+3*b12*c13*a23*a31*b31*a22+3*b12*c13*a33*a21*b21*a32-3*b12*c13*a33*a22*b31*a21+b12*a23*a33*c12*b21*a31+b12*a23*a33*c12*b31*a21+b12*a23*a33*c11*b22*a31+b12*a23*a33*b11*c22*a31+b12*a23*a33*b11*c32*a21+3*b13*a13*a31*c22*b21*a32+3*b13*a13*a31*c21*b32*a22+3*b13*a13*a21*c32*b31*a22+3*b13*a13*a21*c31*b22*a32-3*b13*a13*a21*b31*c22*a32-b13*c13*a21*a32*b31*a22-3*b13*a23*c32*a21*b31*a12-3*b13*a23*b32*a31*c11*a22+3*b13*a23*b32*a21*c11*a32-3*b13*a23*b31*a22*c12*a31-b13*b23*a32*a31*c21*a12-b13*b23*a32*a11*c31*a22+2*b13*b23*a31*a22*c31*a12-b13*c23*a32*a31*b11*a22+2*b13*c23*a32*a31*b21*a12-b13*c23*a32*a21*b31*a12+2*b13*c23*a32*a11*b31*a22-3*b12*c23*a13*a31*b31*a22-3*b12*c23*a33*a31*b21*a12-b12*a33*c23*a31*b22*a11-b12*a33*c23*a21*b32*a11-b12*a33*b33*a21*c22*a11+2*b12*a33*c33*a21*b22*a11+3*b12*b33*a23*a31*c11*a22-3*b12*b33*a23*a31*c21*a12-3*b12*b33*a33*a22*c11*a21-3*b12*c33*a13*a21*b21*a32+3*b12*c33*a13*a22*b31*a21+3*b12*c33*a23*a31*b21*a12-b11*a13*a23*c32*b31*a22-b11*a23*a33*c11*b22*a32-b11*a23*a33*c11*b32*a22-b11*a23*a33*c22*b31*a12+2*b11*a23*a33*b22*c31*a12+2*b11*a23*a33*c21*b32*a12-b11*a23*a33*b21*c32*a12+3*b11*a23*b13*a31*c32*a22-3*b11*a23*b13*a31*c22*a32-3*b11*a23*c13*a32*b32*a21+3*b11*a23*c13*a31*b22*a32-3*b11*a23*b33*a22*c32*a11+3*b11*a23*b33*a12*c32*a21+3*b11*a23*c33*a32*b12*a21-3*b11*a23*c33*a32*b22*a11-3*b11*a23*c33*a22*b12*a31+b11*b23*a23*a32*c31*a12+b11*b23*a33*a32*c11*a22+b11*c23*a13*a32*b31*a22+b11*c23*a33*a32*b21*a12+b11*c23*a33*a22*b31*a12-3*b11*a33*b23*a32*c22*a11-3*b11*a33*b23*a22*c12*a31-3*b11*a33*c23*a32*b12*a21+b11*b33*a23*a32*c21*a12+b11*b33*a33*a22*c21*a12+b11*c33*a23*a32*b21*a12+b11*c33*a23*a22*b31*a12-2*b11*c33*a33*a22*b21*a12-b11*a23*a33*b12*c21*a32-b11*a23*a33*c12*b21*a32+b11*c13*a33*a22*b21*a32+b11*c13*a23*a32*b31*a22-b11*a13*a33*b21*c32*a22-b11*a23*a33*c12*b31*a22+3*b11*a13*c33*a22*b22*a31-3*b11*a13*c33*a21*b32*a22-b11*a13*a33*c21*b32*a22+2*b11*a13*a33*c22*b31*a22+3*b11*a13*c23*a32*b32*a21-b11*a13*a23*b31*c22*a32-b11*a13*a23*c31*b22*a32-b12*a23*b13*a31*c32*a21-b12*a23*c13*a31*b32*a21-3*b12*b23*a23*a32*c11*a31+3*b12*b23*a23*a32*c31*a11+3*b12*b23*a33*a31*c21*a12+3*b12*b23*a33*a21*c11*a32-3*b12*b23*a33*a21*c31*a12-3*b12*b23*a33*a11*c21*a32+3*b12*c23*a13*a32*b21*a31+b22*a13*a33*c11*b32*a21+b22*a13*a33*b11*c22*a31-2*b22*a13*a33*b11*c32*a21+b22*a13*a33*c22*b31*a11+b22*a13*a33*c21*b32*a11+b22*a13*a33*b21*c32*a11-2*b12*a23*a33*b21*c32*a11-2*b12*a13*a23*c31*b22*a31+b12*a13*a23*b31*c22*a31+2*b12*a13*b23*a31*c32*a21-2*b12*a13*a33*c22*b21*a31+b12*a13*a33*c22*b31*a21+b12*a13*a33*b22*c31*a21-2*b12*a13*a33*c21*b32*a21+b12*a13*a33*b21*c32*a21+2*b12*a13*b33*a21*c22*a31-b12*a13*c33*a21*b22*a31-3*b12*b13*a23*a32*c31*a21+3*b12*b13*a23*a32*c21*a31+3*b23*a13*b31*a32*c22*a11+3*b23*a13*b31*a22*c12*a31-3*b23*a13*b31*a12*c22*a31+2*b23*c13*a32*a31*b11*a22+2*b23*c13*a32*a21*b31*a12-b23*c13*a32*a11*b31*a22-b23*c13*a31*a22*b31*a12-3*b23*a23*a11*b32*c31*a12-3*b23*a23*a11*b31*c12*a32-b23*c23*a11*a32*b31*a12-b23*b33*a12*a31*c11*a22-b23*b33*a12*a21*c11*a32-b23*c33*a12*a31*b11*a22+2*b23*c33*a12*a21*b11*a32-b23*c33*a12*a11*b21*a32+2*b23*c33*a12*a11*b31*a22+b23*b33*a11*a32*c12*a21+b23*b33*a11*a12*c22*a31-2*b23*b33*a12*a31*c12*a21+b23*c33*a11*a32*b12*a21+b23*c13*a31*a32*b22*a11-2*b23*c13*a31*a22*b32*a11+b23*c13*a31*a12*b32*a21+b23*c13*a32*a21*b32*a11+b23*c23*a31*a11*b12*a32+b23*c23*a31*a11*b32*a12+3*b31*a23*b33*a11*c12*a22-3*b31*a23*b33*a11*c22*a12+2*b31*a13*a23*b12*c21*a32-b31*a13*a23*b12*c31*a22+2*b31*a13*a23*c11*b22*a32-b31*a13*a23*c11*b32*a22-b31*a13*a23*b22*c31*a12-b31*a13*a23*c21*b32*a12-b31*a13*a33*b22*c11*a22+2*b31*a13*a33*b22*c21*a12-b31*a13*a33*c21*b12*a22-3*b31*a13*c23*a12*b32*a21-3*b31*a13*b33*a21*c12*a22+3*b31*a13*b33*a21*c22*a12+b31*b13*a13*a22*c21*a32-2*b31*b13*a33*a22*c21*a12+2*b31*a23*a33*b12*c11*a22+b31*b33*a13*a22*c21*a12+b31*b33*a23*a12*c11*a22-2*b32*a13*a23*c12*b21*a31+b32*a13*a23*c12*b31*a21-2*b32*a13*a23*b11*c22*a31+b32*a13*a23*b21*c32*a11+b32*a13*a33*c22*b11*a21-b32*a13*b13*a21*c22*a31-b32*a13*b23*a31*c12*a21-b32*a13*b23*a21*c32*a11-b32*a13*b33*a21*c22*a11-2*b32*a23*a33*c12*b11*a21+b32*a23*a33*b11*c22*a11+2*b32*a23*b13*a31*c12*a21-b32*a23*b13*a31*c22*a11-b32*a23*b13*a21*c32*a11+3*b32*b33*a23*a12*c21*a11+2*b33*c13*a22*a31*b21*a12-b33*c23*a12*a21*b11*a32-b33*c23*a12*a11*b31*a22-b33*c23*a11*a32*b11*a22-2*b33*c13*a21*a22*b12*a31+b33*c13*a21*a22*b32*a11+b33*c13*a21*a12*b22*a31+b33*c13*a22*a31*b22*a11-2*b33*c23*a11*a32*b12*a21+b33*c23*a11*a22*b12*a31-2*b33*c23*a11*a12*b22*a31+b33*c33*a21*a11*b22*a12,b13*c12*a31*b21*c32*a21-3*b13*c21*c32*a11*b21*a32-2*b12*c11*b33*a22*c31*a21-2*b31*a13*c21^2*b32*a12+b31*b13*a32*c21^2*a12-b21*c21*a13*c31*b12*a32+3*b11*c23*b32*a21*c11*a32+b12*c12*c23*a31*b31*a21+3*b12*c31*a23*c12*b21*a31+c22*a33*b11^2*c32*a21+c22*c33*a31*b11^2*a22+3*b21*c22*a13*b32*c11*a31-3*b21*c22*a33*c11*b32*a11+b21*c11*c33*a22*b31*a12-b32*c13*b11*c32*a21^2+2*b32*b33*a12*c21^2*a11+b21*a33*c12^2*b31*a21-b21*c21*c33*b31*a12^2-3*b12*c31*c13*a21*b21*a32+b22*c11*b33*a21*c31*a12+b11*c31*a23*c22*b31*a12+b13*c11*a21*b32*c21*a32-b31*c21*a23*b12*c31*a12+c22*a23*c32*b11^2*a31-2*c22*c23*a32*b11^2*a31-2*b12*c22*c23*a31*b31*a11+b23*c32*c21*b32*a11^2+b31*c11*b13*c31*a22^2+3*b12*c31*c23*a21*b31*a12+b12*c11*b33*a22*c21*a31-3*b12*c11*c33*a22*b21*a31+b13*c22*a11*c32*b21*a31+2*b11*c22*c23*a32*b31*a11+b11*a13*b22*c31^2*a22-2*b11*a23*b12*c31^2*a22-c21*a13*c12*b31^2*a22+2*c21*a13*c22*b31^2*a12-b11*c13*a31*c22*b31*a22-c21*a23*c32*b11^2*a32+3*b12*c21*a13*c32*b21*a31-b23*c12*b11*c22*a31^2-b23*a31*c12^2*b31*a21+3*b12*c11*a23*b31*c22*a31-2*b11*c21*a33*c12*b21*a32+2*b11*c12*a33*c22*b21*a31+3*b13*c21*b31*a32*c12*a21-b21*c11*a13*b32*c31*a22-3*b11*c23*c31*a32*b22*a11+b11*c11*a23*c32*b21*a32-3*b21*c12*a23*b32*c31*a11-b11*c22*a13*c32*b31*a21+3*b11*c13*a31*c21*b32*a22-3*b11*c32*a13*b22*c21*a31+b21*c21*b33*c31*a12^2-b11*b13*c21^2*a32^2+3*b21*c33*c11*a22*b32*a11+b11*c31*a23*c12*b21*a32+3*b11*c12*b23*a32*c31*a21-c21*a33*b12^2*c31*a21+c23*a31*b12^2*c31*a21+c23*a21*c11*b32^2*a11-b33*c12*b11*c32*a21^2+b12*c21*a13*c31*b22*a31-b21*c21*a33*b12*c31*a12-c11*a13*c31*b22^2*a31-c11*a33*b22^2*c31*a11+b31*a33*b12*c21^2*a12-c11*a13*c22*b31^2*a22-b21*c13*c32*a11*b31*a22+3*b11*c12*b33*a22*c21*a31+b13*c11*a31*c21*b32*a22+b33*c12*a11*b21*c32*a21+2*b21*c11*a33*b12*c21*a32-2*b11*c21*a13*b31*c22*a32+b32*c13*a11*b21*c32*a21+c13*c32*a31*b21^2*a12+c13*c32*a11*b21^2*a32-b22*b33*a31*c11^2*a22-b22*b33*a21*c11^2*a32-2*b11*c31*a23*b21*c32*a12-b21*c11*a33*b12*c31*a22+b21*c11*a33*c22*b31*a12-3*b11*c22*a13*b32*c31*a21+3*b11*c32*a33*b22*c21*a11-b11*c12*c33*a21*b21*a32+b22*c12*c33*a21*b31*a11-3*b11*c12*a33*c21*b32*a21-b11*c12*a33*b21*c32*a21-c11*a23*c21*b32^2*a11+c13*a11*c21*b32^2*a21+2*b11*c32*c33*a22*b21*a11+b22*c12*c23*a31*b31*a11+2*b22*c12*b33*a21*c11*a31+b21*c11*a23*c32*b31*a12-2*b21*c11*a23*b31*c12*a32+2*b12*c22*c23*a31^2*b11+b12*c23*c11*b22*a31^2-b13*c12*a31*c21*b32*a21+b11*c21*a23*c32*b31*a12-b21*c11*a23*b32*c31*a12+b22*c11*a23*b32*c31*a11-b21*c12*a13*c32*b31*a21-b11*c23*c32*a11*b31*a22+b33*c12*a11*c22*b21*a31+b31*a33*b22*c11^2*a22+b31*c21*b23*c31*a12^2+b31*a13*b12*c21^2*a32-2*c22*c23*a12*b31^2*a11+2*b32*b33*a22*c11^2*a21-b11*c23*c32*a31*b21*a12-b11*c23*c32*a21*b31*a12-2*b22*c32*c33*a11*b11*a21+3*b11*c33*b22*a31*c11*a22-c21*c13*a22*b31^2*a12-3*b22*c11*c23*a31*b31*a12+b22*c11*a13*b32*c21*a31+b21*c31*c13*a22*b31*a12-2*b11*c21*c23*a32*b31*a12+3*b22*c31*a23*c12*b31*a11-b11*c12*c23*a31*b31*a22-3*b21*c13*b32*a31*c21*a12+2*b11*c12*c33*a22*b31*a21-b11*c12*c33*a22*b21*a31+b12*c32*b33*a21^2*c11+2*b12*c32*c33*a21^2*b11+b12*c33*c11*b32*a21^2+b11*c21*a13*c32*b21*a32+2*b22*b23*a32*c11^2*a31-b22*a33*c11^2*b32*a21-b23*c12*a11*b32*c31*a21+b23*c12*a11*b31*c22*a31+3*b11*c22*a13*c31*b22*a31+b21*b33*a32*c11^2*a22+b21*a23*b31*c12^2*a31-3*b11*c32*a23*c21*b32*a11-b31*c11*a33*c21*b12*a22-b31*c21*a13*b12*c31*a22+3*b11*c32*b33*a21*c21*a12-3*b11*c32*b33*a22*c21*a11+b11*c21*a33*c12*b31*a22-b11*c22*c33*a11*b31*a22-3*b11*c22*b23*a32*c31*a11-b11*c22*a13*c32*b21*a31+b32*c23*a21*b11*c32*a11+b33*c12*a21*b11*c22*a31+2*b21*c12*c13*a31*b31*a22+3*b12*c31*c13*a22*b21*a31+b21*c21*a33*c12*b31*a12-b11*c11*a33*c21*b32*a22+b11*c11*a33*b21*c32*a22+b21*c21*c13*a32*b31*a12+b11*a33*c22^2*b31*a11-b11*c31*c13*b31*a22^2+b11*c21*a13*c32*b31*a22+2*b32*c22*c23*a11^2*b31-2*b32*c22*b33*a11^2*c21+3*b21*c23*a31*c11*b32*a12+b11*c11*b23*c21*a32^2+3*b12*c11*c33*a21*b21*a32+c33*a11*c11*b22^2*a31-b22*a23*b32*c11^2*a31+2*b22*c32*c33*a11^2*b21+b22*c33*c21*b32*a11^2-b11*c23*c32*a11*b21*a32-3*b11*c23*b32*a31*c11*a22-b32*c22*c33*a11^2*b21-b32*c23*b21*c32*a11^2-c11*a13*c21*b32^2*a21+2*b13*c32*a11*b22*c31*a21+c12*a23*c22*b31^2*a11+c12*c23*a21*b31^2*a12-b22*c13*a11*b32*c21*a31-b13*b32*a31*c21^2*a12-b13*b32*a11*c21^2*a32+b22*c13*a31*b11*c32*a21-b13*c32*a11*b22*c21*a31-b13*c32*a11*c21*b32*a21+b12*c12*b33*a21^2*c31-b12*c12*c33*a21^2*b31+b12*c13*b22*c21*a31^2+2*b11*c22*c23*a31*b31*a12-2*b11*c11*a23*c32*b31*a22-c21*a33*b11^2*c32*a22-c21*c33*a32*b11^2*a22+3*b11*c22*b33*a21*c11*a32-3*b11*c22*b33*a21*c31*a12+b22*c11*a33*c21*b32*a11+2*b21*c12*c13*a32*b31*a21-3*b21*c33*c11*a12*b32*a21+2*b21*c21*a13*b32*c31*a12-b11*c11*c23*b21*a32^2+b12*c21*a13*b32*c31*a21-b21*c11*a13*b32*c21*a32-2*b22*c11*b23*a31*c31*a12-c11*a23*c22*b31^2*a12-c11*c23*a22*b31^2*a12-2*b21*c11*c13*a32*b31*a22+b22*c11*b33*a31*c21*a12-b11*c11*a23*b32*c21*a32+2*b11*c11*a23*b32*c31*a22+b12*c21*b33*a11*c31*a22-2*b32*c13*a11*c22*b31*a21+b11*c31*a33*c22*b21*a12+b11*c31*a33*b21*c12*a22-b12*b23*a21*c31^2*a12-b12*b23*a11*c31^2*a22+b32*c13*a21*b11*c22*a31+b32*c13*a11*c22*b21*a31+b13*c11*a21*c31*b22*a32+b12*c21*b23*a31*c31*a12+3*b12*c21*a33*c12*b31*a21-b11*c12*a23*c32*b21*a31+c13*a11*c31*b22^2*a31-b23*c22*c32*b31*a11^2+b23*c22*b32*c31*a11^2-b12*c32*b23*a11*c21*a31+3*b21*c12*a13*b32*c31*a21-b23*b32*a31*c11^2*a22-b23*b32*a21*c11^2*a32-2*b21*c21*a13*c32*b31*a12+b11*c11*b33*c31*a22^2-3*b11*c12*b23*a31*c31*a22+2*b11*c12*c23*a32*b21*a31-3*b11*c23*b32*a21*c31*a12+3*b11*c23*b32*a11*c31*a22-2*b13*c22*a31*b11*c32*a21-b13*c22*a31*c11*b32*a21+b11*c11*a23*b31*c22*a32-b11*c11*b23*a32*c31*a22-b11*c11*b33*a22*c21*a32+b12*c13*a31*c22*b31*a21+2*b11*c32*c33*a21*b21*a12-3*b11*c33*b22*a21*c11*a32+c22*c33*a21*b11^2*a32+c23*c32*a31*b11^2*a22-2*b21*c31*a13*c22*b31*a12+b21*c31*a23*c12*b31*a12-b21*c11*a23*c31*b12*a32-2*b12*c32*c33*a21*b21*a11-b12*c33*a21*c11*b22*a31+2*b31*c11*b33*a22*c21*a12+3*b11*c23*c31*a12*b22*a31-3*b11*c33*b22*a31*c21*a12+b33*c22^2*b31*a11^2+b22*c22*b33*a11^2*c31-b22*c22*c33*a11^2*b31+3*b12*c31*a33*c22*b21*a11-3*b12*c31*a33*b21*c12*a21+c12*c33*a11*b21^2*a32-c31*a13*c12*b21^2*a32+2*c31*a13*b21^2*c32*a12+3*b13*c21*c32*a11*b31*a22+b22*c22*c33*a11*b11*a31-b21*c13*b31*a12*c22*a31-b11*c11*c33*b31*a22^2+b22*c13*a11*c32*b31*a21-b11*c21*b23*a32*c31*a12+3*b11*c22*a33*c11*b32*a21-b12*a13*b22*c31^2*a21+2*b12*b13*a22*c31^2*a21-b12*c12*b33*a21*c21*a31+b12*c12*c33*a21*b21*a31-2*b12*c11*a23*b32*c31*a21+b12*c11*a23*c31*b22*a31-b11*c11*a33*b22*c31*a22+2*b21*c22*c33*a12*b31*a11+2*b21*c23*a11*c32*b31*a12-b11*c22*c33*a21*b31*a12-2*b32*c12*c23*a21*b31*a11+2*b32*c12*b33*a21*c21*a11+b11*c21*c13*a32*b31*a22+2*b13*c22*a11*b32*c21*a31-b21*c12*a23*c32*b31*a11-2*b23*c21*a11*b32*c31*a12-3*b23*c21*a11*b31*c12*a32-b23*c22*a31*c11*b32*a11+b23*c22*a31*b11*c32*a11-b21*c12*c23*a32*b31*a11-b21*c12*c23*a31*b31*a12-b21*c12*a33*c22*b31*a11+3*b21*c12*a33*c21*b32*a11-3*b21*c12*b33*a31*c21*a12+3*b21*c12*b33*a21*c31*a12+3*b21*c12*b33*a11*c21*a32-3*b21*c12*b33*a11*c31*a22+3*b11*c13*a21*c31*b22*a32+b33*c12^2*b31*a21^2-b11*b13*c31^2*a22^2+c21*c23*b11^2*a32^2-a33*b11^2*c22^2*a31+c31*c33*b11^2*a22^2-a23*b11^2*c32^2*a21+a33*b12^2*c21^2*a31-c23*b12^2*c21*a31^2+a23*b12^2*c31^2*a21-c33*b12^2*c31*a21^2+b13*b11*c32^2*a21^2+b13*b11*c22^2*a31^2-b21*b23*c11^2*a32^2-b21*b23*c31^2*a12^2+c11*c13*b21^2*a32^2-a33*c12^2*b21^2*a31+c31*c33*b21^2*a12^2-a13*b21^2*c32^2*a11+a33*c11^2*b22^2*a31-c13*c11*b22^2*a31^2+a13*b22^2*c31^2*a11-c33*b22^2*c31*a11^2+b23*b21*c32^2*a11^2+b23*c12^2*b21*a31^2-b31*b33*c11^2*a22^2-b31*b33*c21^2*a12^2+c11*c13*b31^2*a22^2-a23*c12^2*b31^2*a21+c21*c23*b31^2*a12^2-a13*c22^2*b31^2*a11+a23*c11^2*b32^2*a21-c13*c11*b32^2*a21^2+a13*c21^2*b32^2*a11-c23*c21*b32^2*a11^2+b21*c21*a13*b31*c12*a32-b21*c21*b13*a32*c31*a12+2*b21*c22*a13*c32*b31*a11+3*b21*c22*b33*a12*c11*a31-3*b21*c22*b33*a11*c11*a32-3*b21*c23*a11*b32*c11*a32+b21*c31*a13*c12*b31*a22-3*b21*c32*b33*a12*c11*a21-3*b21*c32*a13*c11*b32*a21+3*b21*c32*a23*c11*b32*a11+3*b21*c32*b33*a11*c11*a22+3*b22*c11*a13*c32*b31*a21+b22*c11*a13*b32*c31*a21-3*b22*c11*a13*b31*c22*a31-3*b22*c11*a23*c32*b31*a11+3*b22*c11*c23*a32*b31*a11+3*b22*c11*a33*c22*b31*a11+b22*c11*b33*a11*c21*a32+b22*c11*b33*a11*c31*a22+3*b22*c11*c33*a21*b31*a12-3*b22*c11*c33*a11*b31*a22-2*b22*c11*b23*a32*c31*a11-2*b22*c12*c13*a31*b31*a21+2*b22*c12*b23*a31*c31*a11-b22*c12*b33*a21*c31*a11-b22*c12*b33*a11*c21*a31+b22*c12*c33*a21*b11*a31-2*b22*c12*c33*a11*b21*a31+2*b22*c13*a31*c11*b32*a21-2*b22*c13*a11*c32*b21*a31-b22*c13*a11*b32*c31*a21+b22*c13*a11*b31*c22*a31-2*b22*c21*a13*b32*c31*a11+3*b22*c21*a13*b31*c12*a31-3*b22*c21*c13*a32*b31*a11+3*b22*c21*c13*a31*b31*a12-3*b22*c21*a33*c12*b31*a11-2*b22*c21*b33*a12*c31*a11-b22*c22*b33*a11*c11*a31-b22*c23*a31*c11*b32*a11+b22*c23*a31*b11*c32*a11-3*b22*c31*a13*c12*b31*a21-3*b22*c31*c13*a21*b31*a12+3*b22*c31*c13*a11*b31*a22+2*b22*c32*b23*a11*c11*a31-b22*c32*b33*a11*c11*a21-b22*c33*a21*c11*b32*a11+3*b23*c11*c32*a21*b31*a12-3*b23*c11*c32*a11*b31*a22+b23*c11*b32*a31*c21*a12+b23*c11*b32*a21*c31*a12+b23*c11*b32*a11*c21*a32+b23*c11*b32*a11*c31*a22+3*b23*c11*b31*a32*c22*a11-3*b23*c11*b31*a12*c22*a31-b23*c12*a11*b32*c21*a31+b23*c12*a31*b11*c32*a21+2*b23*c12*a31*c11*b32*a21+b23*c12*a11*c32*b31*a21-2*b23*c12*a11*c32*b21*a31+3*b23*c21*a31*c12*b31*a12-3*b23*c31*c12*a21*b31*a12-2*b11*a33*b12*c21^2*a32+b11*a13*b32*c21^2*a32-b11*c21*c13*b21*a32^2+b11*a33*c21^2*b32*a12+b11*b33*a32*c21^2*a12+b11*a13*b31*c22^2*a31+b11*a23*b22*c31^2*a12+b11*b23*a22*c31^2*a12+b11*a13*b21*c32^2*a21+b11*a23*b21*c32^2*a11+2*c21*a33*b11^2*c22*a32+c23*c32*a21*b11^2*a32-c31*a23*b11^2*c22*a32+2*c31*a23*b11^2*c32*a22-c31*c23*a32*b11^2*a22-c31*a33*c22*b11^2*a22-2*c32*c33*a22*b11^2*a21+b12*c12*b23*a31^2*c21-b12*c12*c23*a31^2*b21-b12*c13*c32*b31*a21^2+b12*c13*b32*c31*a21^2-b12*c13*c22*b21*a31^2-b12*a13*b32*c21^2*a31+2*b12*b13*a32*c21^2*a31-b12*a33*c21^2*b32*a11-b12*b33*a31*c21^2*a12-b12*b33*a11*c21^2*a32-2*b12*c22*b13*a31^2*c21+b12*c22*b23*a31^2*c11-b12*a23*b22*c31^2*a11-2*b12*c32*b13*a21^2*c31+c33*a21*b12^2*c21*a31-c21*a23*c31*b12^2*a31+b13*c12*b22*c21*a31^2-b13*c12*c32*b31*a21^2+b13*c12*b32*c31*a21^2-b13*c12*c22*b21*a31^2+b13*c22*c11*b22*a31^2-b13*a11*b31*c22^2*a31-b13*b22*a21*c31^2*a12-b13*b22*a11*c31^2*a22+b13*c32*c11*b32*a21^2-b13*a11*b21*c32^2*a21+b21*a23*b32*c11^2*a32+b21*c11*b13*c21*a32^2-2*b21*a33*c11^2*b22*a32+b21*a33*c11^2*b32*a22-b21*c31*c23*b31*a12^2+b21*a13*b12*c31^2*a22-2*b21*a13*b22*c31^2*a12+b21*b13*a22*c31^2*a12+b21*a23*b12*c31^2*a12+2*c11*a33*c12*b21^2*a32-c11*a13*c32*b21^2*a32-c11*a33*b21^2*c32*a12-c11*c33*a32*b21^2*a12+c12*a13*c32*b21^2*a31-2*c12*c13*a32*b21^2*a31+c12*a33*b21^2*c32*a11+c12*c33*a31*b21^2*a12-c31*c13*a32*b21^2*a12-c31*a33*c12*b21^2*a12-2*c32*c33*a12*b21^2*a11+2*b22*c12*c13*a31^2*b21-2*b22*c12*b23*a31^2*c11-b22*c12*c23*a31^2*b11-b22*c13*b11*c22*a31^2-b22*c23*c32*b31*a11^2+b22*c23*b32*c31*a11^2+2*b22*b23*a12*c31^2*a11-2*b22*c32*b23*a11^2*c31+b22*c32*b33*a11^2*c21-b23*a21*b11*c32^2*a11+b31*a23*c11^2*b22*a32-2*b31*a23*c11^2*b32*a22+b31*b23*a32*c11^2*a22+2*c11*a23*c12*b31^2*a22+c12*a13*c22*b31^2*a21-2*c12*c13*a22*b31^2*a21+c12*c23*a11*b31^2*a22+c13*c22*a21*b31^2*a12+c13*c22*a11*b31^2*a22-c21*a23*c12*b31^2*a12+2*b32*c12*c13*a21^2*b31-2*b32*c12*b33*a21^2*c11-b32*c12*c33*a21^2*b11-b33*a21*c12^2*b21*a31-b33*a11*b11*c22^2*a31-b33*c22*b21*c32*a11^2+3*b23*c31*c12*a11*b31*a22-b23*c32*a21*c11*b32*a11-b31*c11*a13*b22*c21*a32-b31*c11*a13*b22*c31*a22+2*b31*c11*a13*c21*b32*a22-b31*c11*b13*a22*c21*a32-b31*c11*a23*b12*c21*a32+2*b31*c11*a23*b12*c31*a22-b31*c11*a23*b22*c31*a12+2*b31*c11*a23*c21*b32*a12-b31*c11*b23*a32*c21*a12-b31*c11*b23*a22*c31*a12-b31*c11*a33*b22*c21*a12+2*b31*c21*a13*b22*c31*a12-b31*c21*b13*a22*c31*a12-2*b32*c11*b33*a21*c21*a12-2*b32*c11*b33*a22*c21*a11-2*b32*c12*c13*a21*b21*a31+b32*c12*c23*a21*b11*a31+b32*c12*c23*a11*b21*a31+b32*c12*c33*a21*b21*a11-2*b32*c22*c23*a11*b11*a31+2*b32*c22*b33*a11*c11*a21+b32*c22*c33*a11*b11*a21-2*b33*c12*a11*c22*b31*a21+b33*c22*a21*b11*c32*a11-b11*c13*a21*b31*c22*a32-b11*c21*a23*b32*c31*a12+2*b11*c21*a23*c31*b12*a32+b11*c21*a23*b31*c12*a32-3*b11*c22*a33*b22*c31*a11-b11*c22*a33*b21*c32*a11-3*b11*c22*b33*a31*c11*a22-b11*c12*a33*c22*b31*a21+3*b11*c12*a33*b22*c31*a21-3*b11*c12*b33*a21*c21*a32+2*b11*c13*a31*c22*b21*a32-2*b11*c11*a33*c22*b21*a32+b11*c11*a33*c22*b31*a22+2*b11*c11*a33*b22*c21*a32-b11*c21*b33*a22*c31*a12+b11*c21*c33*a32*b21*a12+b11*c21*c33*a22*b31*a12-3*b11*c13*a31*b22*c31*a22-b11*c13*a31*b21*c32*a22-b11*c13*a21*c32*b21*a32+2*b11*c13*a21*c32*b31*a22-3*b11*c13*a21*b32*c21*a32+2*b11*c21*b13*a32*c31*a22+2*b11*c21*a33*b12*c31*a22-2*b11*c21*a33*c22*b31*a12-b11*c21*a33*b22*c31*a12+b11*c21*a33*b21*c32*a12-b11*c22*a23*c32*b31*a11-3*b11*c22*a23*b32*c11*a31+3*b11*c22*a23*b32*c31*a11+3*b11*c22*b23*a31*c31*a12-b11*c11*a23*c31*b22*a32+b11*c11*c23*a32*b31*a22+3*b11*c22*b33*a11*c31*a22-b11*c22*c33*a31*b21*a12-b11*c22*c33*a11*b21*a32+b11*c31*a13*c22*b21*a32+b11*c31*a13*c22*b31*a22-2*b11*c31*a13*b21*c32*a22+b11*c31*c13*a22*b21*a32-2*b11*c31*a23*c12*b31*a22+b11*c31*c23*a32*b21*a12+b11*c31*c23*a22*b31*a12-2*b11*c31*c33*a22*b21*a12+3*b11*c32*a13*c21*b32*a21+3*b11*c32*a23*c11*b22*a31+3*b11*c32*b23*a31*c11*a22-3*b11*c32*b23*a31*c21*a12-3*b11*c32*b23*a21*c11*a32+3*b11*c32*b23*a11*c21*a32-3*b11*c32*a33*b22*c11*a21+3*b11*c33*b22*a11*c21*a32-3*b11*c33*c21*a22*b32*a11+3*b11*c33*c21*a12*b32*a21-b12*c13*a31*b22*c31*a21-b12*c13*a31*c21*b32*a21+b12*c13*a31*b21*c32*a21-3*b12*c21*a13*c32*b31*a21-3*b12*c11*a23*c32*b21*a31+b12*c11*a23*b32*c21*a31-2*b12*c11*b23*a32*c21*a31+b12*c11*b23*a32*c31*a21+b12*c11*b23*a31*c31*a22-3*b12*c11*c23*a32*b31*a21+3*b12*c11*c23*a31*b31*a22-3*b12*c11*a33*c22*b31*a21-2*b12*c11*a33*b22*c21*a31+b12*c11*a33*b22*c31*a21+b12*c11*a33*c21*b32*a21+3*b12*c11*a33*b21*c32*a21+b12*c11*b33*a21*c21*a32-b12*c12*b23*a31*c31*a21+3*b12*c31*c23*a11*b21*a32-3*b12*c31*c23*a11*b31*a22+2*b12*c32*b13*a21*c21*a31-b12*c32*b23*a21*c11*a31+2*b12*c32*b23*a21*c31*a11-b12*c32*b33*a21*c21*a11-b12*c33*a11*b22*c21*a31+2*b12*c33*a11*b22*c31*a21-b12*c33*a11*c21*b32*a21-2*b12*c21*b13*a32*c31*a21-2*b12*c21*b13*a31*c31*a22+3*b12*c21*c13*a32*b31*a21-3*b12*c21*c13*a31*b31*a22+3*b12*c21*a23*c32*b31*a11+b12*c21*a23*b32*c31*a11-3*b12*c21*a23*b31*c12*a31+b12*c21*a33*b22*c31*a11-3*b12*c21*a33*b21*c32*a11+b12*c21*b33*a21*c31*a12+3*b12*c21*c33*a31*b21*a12-3*b12*c21*c33*a21*b31*a12-3*b12*c21*c33*a11*b21*a32+3*b12*c21*c33*a11*b31*a22+b12*c21*b23*a32*c31*a11+2*b12*c22*b13*a31*c31*a21-b12*c22*b23*a31*c31*a11-b12*c22*b33*a21*c11*a31-b12*c22*b33*a21*c31*a11+2*b12*c22*b33*a11*c21*a31-2*b12*c22*c33*a21*b11*a31+b12*c22*c33*a21*b31*a11+b12*c22*c33*a11*b21*a31+2*b12*c23*a11*b32*c21*a31-2*b12*c23*a31*b11*c32*a21-b12*c23*a31*c11*b32*a21+b12*c23*a11*c32*b31*a21+b12*c23*a11*c32*b21*a31-b12*c23*a11*b32*c31*a21-b12*c23*a11*c31*b22*a31-3*b12*c31*a13*c22*b21*a31+3*b12*c31*a13*c22*b31*a21-3*b12*c31*a23*c22*b31*a11-3*b12*c31*c23*a31*b21*a12+3*b13*c11*a31*c22*b31*a22-2*b13*c11*a31*b22*c21*a32+b13*c11*a31*b22*c31*a22-3*b13*c11*a31*b21*c32*a22+3*b13*c11*a21*c32*b21*a32-2*b13*c11*a21*b32*c31*a22-3*b13*c11*a21*b31*c22*a32+b13*c12*a31*c22*b31*a21-b13*c12*a31*b22*c31*a21+3*b13*c21*c32*a31*b21*a12-3*b13*c21*c32*a21*b31*a12+b13*c21*b32*a21*c31*a12+b13*c21*b32*a11*c31*a22+b13*c21*c31*a32*b22*a11+b13*c21*c31*a12*b22*a31-3*b13*c21*b31*a22*c12*a31-b11*c21*a13*b32*c31*a22-b11*c21*a13*c31*b22*a32+b11*c11*c33*a22*b21*a32+2*b11*c12*a23*c32*b31*a21+3*b11*c12*a23*b32*c21*a31-3*b11*c12*a23*c31*b22*a31-b11*c12*a23*b31*c22*a31-b11*c12*c23*a32*b31*a21-b21*c12*c33*a21*b31*a12-b21*c12*c33*a11*b31*a22-b21*c13*c32*a21*b31*a12+3*b21*c13*b32*a21*c31*a12+3*b21*c13*b32*a11*c21*a32-3*b21*c13*b32*a11*c31*a22-b21*c13*b31*a32*c22*a11+b13*c22*a11*c32*b31*a21-b13*c22*a11*b32*c31*a21-b13*c22*a11*c31*b22*a31-3*b13*c31*c22*a31*b21*a12+3*b13*c31*c22*a21*b31*a12+3*b13*c31*c22*a11*b21*a32-3*b13*c31*c22*a11*b31*a22-3*b13*c31*b21*a32*c12*a21+3*b13*c31*b21*a22*c12*a31-b13*c32*a21*c11*b22*a31+2*b21*c11*b23*a32*c31*a12+b21*c11*c23*a32*b31*a12-2*b21*c11*a33*c12*b31*a22+b21*c11*a13*c32*b31*a22+2*b21*c11*a13*c31*b22*a32+b21*c11*a13*b31*c22*a32-b21*c11*b13*a32*c31*a22+2*b21*c11*a33*b22*c31*a12-b21*c11*a33*c21*b32*a12-b21*c11*b33*a32*c21*a12-b21*c11*b33*a22*c31*a12-3*b21*c12*a13*b32*c21*a31-b21*c12*a13*b31*c22*a31,b12*b11*c23*c33*b21*a32+3*b22*b13*c11*a33*b31*c22-b12*b11*b21*a22*c33^2+b21*c13*c23*b32^2*a11-b12*b13*c21*c31*a32*b23-b23*c21*a33*c31*b12^2+b23*b21*a33*b31*c12^2-2*b12*b21*c23*c33*b31*a12-b22*b31*c13*a13*b32*c21-b12*c13*c23*b31^2*a22+b13*b23*c31*c12*b31*a22+3*b13*b22*c31*c23*b31*a12+2*b11^2*c22*a23*b32*c33-b32*b13*c21*b23*c31*a12+b12^2*c21*c23*b31*a33-2*b12^2*c21*c33*b31*a23+2*b22*b32*c21*c13*b11*a33-b11*c12*c32*a31*b23^2+b21*b12*c22*c33*b31*a13-b12*b23^2*c31^2*a12-b11*b21*c33*b33*c12*a22-b32*c13*c33*b21^2*a12+b22*b13*b23*c31^2*a12+b22*c21*c31*a32*b13^2+b12*b13*c23*b32*c21*a31-3*b12*b13*c31*a23*c32*b21+b31*b12*c23^2*b32*a11+3*b31*b12*c23*b33*c11*a22-b32^2*c23*c11*a11*b23+b33*b11*a13*b31*c22^2+b12*c32*b23^2*c31*a11+2*b23^2*c11*c32*b31*a12+2*b13*b12*c22*b33*c31*a21+b11^2*c23*c32*a32*b23+2*b23*b12*c22*b33*c11*a31+2*b11^2*c32*a33*b22*c23-3*b31*b13*c22*a23*b32*c11-b33*b22*a23*b32*c11^2-b33*c11*a13*c31*b22^2+2*b11*c12*c21*a22*b33^2+b12*c12*c21*a21*b33^2-b21*b23*c12*b31*a32*c13-b22*b33^2*c11^2*a22-b11*b21*c23*b33*c12*a32+b32^2*c11*c13*b21*a23-3*b31*b12*c13*c21*a22*b33-b21*b12*c13*b32*a31*c23+b13*b21*c12*b33*c31*a22+b31*b13*c22*b23*c32*a11-2*b13*b11*c22*c31*a32*b23-b12*b21*c11*a33*b22*c33-b31^2*c22*a13*b22*c13-b31^2*c22*a13*b12*c23+b13*a13*c31^2*b22^2+b13*a13*b32^2*c21^2+b21*c23*c33*b12^2*a31-b21*c22*c32*a31*b13^2-2*b31^2*c23*b13*c12*a22+b12*b22*c23*b33*c11*a31+b12*b13*b33*c21^2*a32-3*b11*b13*c22*a33*c31*b22+3*b12*b31*c21*a13*c22*b33-b11*c32*b23^2*c31*a12-2*b21*b13*c12*b33*c32*a21-3*b21*b23*c33*c11*b32*a12+b11*b12*c32*c33*b21*a23+3*b11*b12*c33*c21*a22*b33+2*b32^2*c13*b23*c21*a11-b23*b22*c12*b33*c11*a31+3*b12*b13*c23*c32*b21*a31+b31*c13*c33*b22^2*a11-b31*b23*b33*c12^2*a21-3*b12*b31*c23*b33*c22*a11-2*b33*b12*c11*a33*c21*b22-3*b12*b21*c21*a13*c32*b33+b12*c33^2*b21^2*a12+b21*b33^2*c12^2*a21+3*b13*b31*c13*c21*b32*a22-2*b13*b21*c22*b33*c31*a12+b12*c12*c31*a31*b23^2-2*b12*c32*b23^2*c11*a31-b32*b13*c11*b23*c31*a22-b13*b22*c32*b33*c11*a21-b22*b11*c21*a13*b32*c33+b11*b21*c12*a33*b32*c23-b32^2*c13*c21*a21*b13+b12*b11*c23*c33*b31*a22-2*b13*b11*c32*c21*a22*b33-b23*a23*b31^2*c12^2+b13*b23*c31*c22*b31*a12-2*b11*b21*c22*a13*b32*c33+b32^2*c11*c23*b11*a23-b12*b33^2*c21^2*a12+b13*b21*c32*b23*c11*a32+2*b11*c12*c31*a32*b23^2-b11*c32*b23^2*c11*a32-2*b13^2*c22*b32*c31*a21+b13^2*c22*c31*b22*a31+b23*b21*c12*b33*c11*a32-b31*c13^2*b22^2*a31-3*b23*b12*c11*b31*a32*c23-b23*b12*c12*b33*c31*a21-2*b11^2*c33*b23*c22*a32+b31^2*c23*b13*c22*a12+b31^2*c23*c12*a12*b23+2*b13*b12*c32*b23*c21*a31+2*b23*b12*c32*b33*c11*a21-b11^2*c32*a23*b22*c33-b21*c13^2*b32^2*a21+3*b12*b31*c23*b33*c12*a21+b31^2*c13*b23*c12*a22-2*b31^2*c13*b23*c22*a12+b23*a23*b32^2*c11^2-b12^2*c33*b23*c31*a21-b12^2*c33*c21*a21*b33+3*b31*b22*c13*b33*c21*a12-2*b22*b32*c13*b33*c21*a11+b11*c13*c23*b32^2*a21-b22^2*c13*c31*a31*b13+2*b22^2*c13*b33*c31*a11-b31*c23^2*b12^2*a31-2*b13*b21*c22*b33*c11*a32+b21*b31*c12*a23*b32*c13-b13*a13*c32^2*b21^2-2*b22*b32*c13*b23*c31*a11+b12*c11*c31*a32*b23^2-b22^2*c33*b13*c31*a11-b22^2*c33*c11*a11*b33-b13*b22*c22*b33*c11*a31-3*b13*b22*c22*c33*b31*a11-b11^2*c22*a33*b32*c23-b21*b13*c13*b31*c22*a32+2*b12*b22*c21*c33*b31*a13-b11*b31*c23*b33*c22*a12-b32*c23*c33*b11^2*a22+b21^2*c33*c12*a12*b33+b22^2*c11*c13*b31*a33-b21*c33^2*b12^2*a21-3*b32*b11*c23*b33*c12*a21+3*b11*b22*c33*b23*c31*a12-3*b11*b22*c33*b33*c21*a12+b23*c22*a33*c32*b11^2-b23*b12*a13*c31^2*b22+2*b11*b21*c33*b23*c12*a32-b11*b21*c33*b33*c22*a12-b32*b21*c13^2*b31*a22+b23*b12*c11*a33*b32*c21+b11^2*c33*b23*c32*a22-b32*b23^2*c11^2*a32-b33*a33*c22^2*b11^2+b33*a33*c21^2*b12^2-b33*b21*c12*a13*b31*c22-3*b12*b21*c12*b23*c31*a33-b13*a13*b31^2*c22^2-b21^2*c32*a13*b12*c33+2*b21^2*c32*a33*b12*c13-b31^2*c12*a23*b22*c13-b31^2*c12*a23*b12*c23+b31^2*c13*c22*a22*b13+b13*b23*c11*b31*c22*a32+2*b13*b21*c22*a13*b31*c32-b11^2*c22*a33*b22*c33-b33*b11*c12*a23*b31*c22+3*b13*b12*c31*b21*a22*c33+b21*b12*c12*c23*b31*a33+b31*c23*c33*b12^2*a21-b31*b13*b33*c22^2*a11-b23*a23*c32^2*b11^2-b23*b22*c32*c11*a11*b33+2*b13*b23*c12*b32*c31*a21-b11*b23*c13*c32*b31*a22-3*b11*b23*c22*a33*b32*c11+b12*b23*c23*b32*c11*a31+b11^2*c23*b33*c22*a32+b12*b13*b23*c31^2*a22-b12*c13*c33*b21^2*a32+2*b11*b31*c33*b23*c22*a12-b32*b11*c23^2*b31*a12+b12^2*c31*c23*b31*a23-2*b12^2*c31*c23*b21*a33-b32*b13^2*c21^2*a32+3*b13*b22*c22*c33*b11*a31-b11*c22*b33^2*c11*a22-b11*c22*b33^2*c21*a12+b12*b32*c13*c21*a21*b33-2*b12*b22*c13*b33*c31*a21+b12*b22*c13*b33*c21*a31+b22*c33^2*b11^2*a22+b32*b21*c13*c23*b31*a12+b31*b13^2*c22^2*a31+b12*b23*c13*b32*c31*a21-b11^2*c32*a23*b32*c23-b33*a33*b21^2*c12^2+b33*a33*b22^2*c11^2-b11*c33^2*b22^2*a11-b23*b11*c12*a33*b31*c22-b11*b13*b23*c32^2*a21+b33*b12*c11*a23*b32*c21-b22*b13^2*c31^2*a22-b13^2*c31*b21*c32*a22-2*b13^2*c32*b22*c21*a31+2*b11*b31*c23*b33*c12*a22+3*b11*b12*c22*b23*c31*a33+b11*b12*c22*c23*b31*a33-2*b32^2*c21*c13*b11*a23-2*b23*b11*c12*b33*c31*a22-b11*b13*b33*c22^2*a31+3*b12*b23*c21*a33*b31*c12-2*b11^2*c23*b33*c32*a22+3*b11*b32*c23*b33*c21*a12-b12^2*c23*b33*c21*a31+2*b12^2*c23*b33*c31*a21+b13*b21*c32*b23*c31*a12-b11*b31*c13*c22*a22*b33+b21*b12*c23*a13*b31*c32+b11*b23^2*c32^2*a11-b11*c23^2*b32^2*a11+b11*b33^2*c22^2*a11+b22*b32*c13*b33*c11*a21-b11*c12*c22*a21*b33^2+b21*b13^2*c32^2*a21-2*b21*b31*c32*a23*b12*c13+2*b21*b31*c33*b13*c12*a22+b32*b11*c23*c33*b21*a12-b23*b12*c12*b33*c21*a31-b23*b32*c22*c11*a11*b33+b12*c23^2*b31^2*a12+b23*b11*c22*b33*c31*a12+b11*b12*b22*a21*c33^2+b23*b12*c11*a33*c31*b22+b11^2*c33*c22*a22*b33+b12*c22*b33^2*c21*a11+2*b21*c22*c11*a12*b33^2+3*b21*b22*c11*a13*c32*b33+b13*b12*c21*a23*c31*b32+2*b13^2*c31*c22*b21*a32-b13^2*c31*c22*b31*a22+2*b11*b31*c13*b23*c22*a32+b32*b13*b33*c21^2*a12+b22*b13*c33*c21*b32*a11-3*b22*b21*c33*c12*a11*b33+b12*c11*c21*a22*b33^2-b13*b22*c12*c31*a31*b23-b22*b13*c21*b33*c31*a12+b22*b13*c23*b32*c31*a11-b12*b11*b31*a32*c23^2+2*b22^2*c33*b13*c11*a31-b22*b11*c33^2*b21*a12-b22*c23*c33*b11^2*a32+b31*b23^2*c12^2*a31+b32*c23^2*b11^2*a32-3*b11*b23*c23*b32*c31*a12+b13^2*c32*b22*c31*a21+b13^2*c32*c21*b32*a21+b21*b12*c33^2*b22*a11+2*b32^2*c23*b13*c11*a21-b32^2*c23*b13*c21*a11-b12*b11*c21*a33*b32*c23-b12*b11*c21*a33*b22*c33+2*b21*b12*c13*c33*b32*a21-3*b11*b22*c31*a13*c32*b23-3*b11*b22*c33*b23*c11*a32+b32*c21*b13^2*c31*a22-b23*b22*a33*b32*c11^2-b23^2*c11*b31*c12*a32+b23^2*c12*b32*c11*a31+2*b11*b21*c33*b13*c22*a32-b11*b21*c33*b23*c32*a12+b32*b23*b33*c11^2*a22-2*b22^2*c11*c33*b31*a13+b22^2*c11*c33*b11*a33-b31*b12*c23*c33*b22*a11+3*b31*b13*c12*a23*b32*c21-3*b23*b32*c12*c23*b31*a11-3*b21*b13*c12*a33*b32*c21+b12^2*c21*c33*b21*a33-b12^2*c23*c31*a31*b23-b21*b13*b23*c32^2*a11+b21*b22*b32*a31*c13^2-b21*b23*b33*c12^2*a31+b32*c13^2*b21^2*a32-3*b13*b31*c23*c21*b32*a12+2*b33*b11*c12*a33*b21*c22-b33*b11*c22*a13*c32*b21+b23*c12*a13*b31^2*c22-b23*c11*a13*b32^2*c21-b12*b21*c11*a23*b32*c33+2*b12*b22*c31*c13*b21*a33+b12*b21*c13*c33*b31*a22-b12*b21*c21*a13*b32*c33+b12^2*c31*c33*b21*a23+2*b12^2*c33*b23*c21*a31+b23*a23*c31^2*b12^2-b12*b31*c21*a13*b32*c23+b22*c12*b33^2*c11*a21-2*b22*c12*b33^2*c21*a11+b22*c22*c11*a11*b33^2-b21*b12*c23*c33*b32*a11+3*b21*b12*c33*b23*c11*a32+b22^2*c31*c13*b31*a13-2*b22^2*c31*c13*b11*a33+b22^2*c31*c33*b11*a13-b23*b11*c22*a13*b31*c32+b23*b11*c22*b33*c11*a32+b11*b12*b32*a31*c23^2+3*b23*b32*c12*c23*b11*a31-b12*b22*c11*c23*b31*a33+2*b12*b22*c11*c33*b31*a23+b22*c13^2*b31^2*a22+b11*b21*c22*a33*b32*c13-2*b32^2*c11*c23*b21*a13+b23*b22*c11*a13*c31*b32-2*b11*b21*c32*a33*b12*c23+b32*c11*b23^2*c31*a12+2*b23*b11*c12*a23*b31*c32-b23*b11*c12*a33*c32*b21+b11*c13*c33*b22^2*a31+b11*b13*c22*c32*a31*b23+b11*b13*c22*b33*c32*a21-b32^2*c13*b23*c11*a21-b22*c13*c23*b31^2*a12+b22*c11*b33^2*c21*a12+b23*b11*a13*c32^2*b21+3*b12*b21*c33*b33*c22*a11-2*b11*b31*c32*a13*b22*c23+3*b11*b32*c11*a23*c22*b33+b12*b13*c23*c31*b22*a31-b13*b23*c12*b32*c21*a31-2*b13*b23*c21*c32*b31*a12+3*b21*b23*c13*b32*c31*a12-3*b11*b12*c22*b33*c31*a23+b11*b12*c22*c33*b21*a33+b32^2*c21*c13*b21*a13-b22*b21*b31*a32*c13^2+b22*b23*b33*c11^2*a32+3*b11*b12*c21*a23*c32*b33-3*b11*b12*c21*a33*c32*b23+b32^2*c21*c23*b11*a13-b12*b22*c21*c13*b31*a33-b31*b22*c13*c23*b32*a11-3*b31*b22*c23*c11*a12*b33+b33*b12*c11*a23*c31*b22-b23*b32*c12*b33*c11*a21+2*b23*b32*c12*b33*c21*a11-3*b23*b32*c13*b11*c32*a21+3*b23*b32*c13*b21*c32*a11-b23*b21*c12*a13*b31*c32+b23*b21*c12*b33*c31*a12-2*b23*b21*c32*c11*a12*b33+3*b23*b22*c11*b31*a32*c13+2*b23*b22*c12*b33*c31*a11+b33*b12*c21*a13*c31*b22-b31*b12*c13*c23*b32*a21+2*b31*b12*c13*c23*b22*a31-b31*b12*c13*b22*a21*c33+b31*b13*c12*b23*c32*a21-2*b31*b13*c12*b23*c22*a31+b31*b13*c12*c22*a21*b33-3*b31*b23*c12*a13*b32*c21+3*b31*b23*c22*a13*b32*c11+b31*b23*c12*b33*c22*a11+3*b32*b11*c13*c22*a21*b33-2*b32*b11*c13*c23*b21*a32+b32*b11*c13*c23*b31*a22+b32*b11*c13*b21*a22*c33+2*b32*b13*c11*b23*c21*a32-b32*b13*c11*c21*a22*b33-3*b32*b21*c13*b33*c22*a11+3*b32*b21*c23*c12*a11*b33-b32*b23*c11*b33*c21*a12-b33*b11*c12*a23*c32*b21+2*b13*b22*c32*b23*c11*a31-b13*b22*c32*b23*c31*a11+2*b13*b22*c32*b33*c21*a11-3*b13*b22*c32*c33*b11*a21+3*b13*b22*c32*c33*b21*a11-2*b13*b23*c11*c32*b31*a22+b13*b23*c21*b31*c12*a32-b13*b23*c22*b32*c11*a31+2*b13*b23*c22*b32*c31*a11-b13*b23*c32*c11*b32*a21-b13*b23*c32*c21*b32*a11-2*b13*b31*c12*c21*a22*b33+b13*b31*c22*b33*c11*a22+b13*b31*c22*b33*c21*a12-b13*b32*c12*c21*a21*b33+3*b13*b32*c13*c22*b21*a31-3*b13*b32*c13*c22*b31*a21-3*b13*b32*c22*c23*b11*a31+3*b13*b32*c22*c23*b31*a11+2*b13*b32*c22*b33*c11*a21-b13*b32*c22*b33*c21*a11+3*b13*b32*c23*b11*c32*a21-3*b13*b32*c23*b21*c32*a11+b21*b12*c12*c33*b31*a23-b21*b12*c13*c33*b22*a31-3*b21*b12*c13*c31*a32*b23+3*b21*b12*c13*b33*c21*a32-3*b23*b22*c31*c13*b31*a12-2*b23*b31*c22*c11*a12*b33+3*b23*b31*c23*c11*b32*a12+b23*b31*c12*b33*c21*a12+b23*b31*c12*b33*c11*a22-3*b23*b31*c13*c11*b32*a22+3*b23*b32*c12*c13*b31*a21-3*b23*b32*c12*c13*b21*a31+3*b21*b13*c12*a33*c31*b22-b21*b13*c13*c32*b31*a22-b21*b13*c22*c33*b31*a12-b21*b13*c23*c32*b31*a12+3*b21*b13*c32*a23*b32*c11-3*b21*b13*c32*a33*b22*c11+b21*b13*c12*c32*a31*b23+b21*b13*c12*b33*c22*a31+b21*b13*c22*b33*c32*a11+3*b21*b22*c33*c11*a12*b33+b21*b22*c12*c13*b31*a33-3*b21*b22*c12*b33*c31*a13+b21*b22*c13*a13*b31*c32-b21*b22*c13*c33*b32*a11-3*b21*b22*c13*b33*c11*a32+3*b21*b23*c12*a33*b32*c11-b21*b23*c12*c33*b31*a12-3*b21*b23*c32*a13*b32*c11+b21*b23*c12*b33*c32*a11-2*b21*b31*c12*a13*b32*c23-2*b21*b31*c12*a13*b22*c33+2*b21*b31*c13*b23*c32*a12-b21*b31*c13*b33*c12*a22+2*b21*b31*c13*b33*c22*a12+b21*b31*c22*a13*b32*c13-2*b21*b31*c22*a33*b12*c13+2*b21*b31*c23*b13*c12*a32-b21*b31*c23*c12*a12*b33-3*b21*b32*c11*a23*c12*b33+3*b21*b32*c12*b33*c21*a13-3*b21*b32*c13*b33*c21*a12+3*b21*b32*c13*b33*c11*a22-b22*b11*c11*a23*b32*c33-b22*b11*c11*a33*b32*c23+3*b22*b11*c13*c32*a31*b23-3*b22*b11*c13*b33*c22*a31+b22*b11*c13*b31*a32*c23+b22*b11*c13*c33*b21*a32-2*b22*b11*c13*c33*b31*a22-b22*b11*c23*a13*c31*b32+b22*b11*c23*c33*b31*a12-3*b22*b11*c33*b23*c12*a31+3*b22*b11*c33*b33*c12*a21-b22*b13*c11*c31*a32*b23-b22*b13*c11*b33*c21*a32+2*b22*b13*c11*b33*c31*a22+b22*b13*c13*b32*c21*a31+b22*b13*c13*b32*c31*a21-3*b22*b13*c31*a23*b31*c12-b22*b21*c11*a33*b32*c13-b22*b21*c13*a13*c31*b32+3*b22*b21*c13*b33*c12*a31+b22*b21*c13*c33*b31*a12-3*b22*b23*c11*a33*b31*c12-b22*b23*c11*b33*c31*a12+3*b22*b23*c12*c33*b31*a11-3*b22*b23*c13*c32*b31*a11+b22*b23*c13*b32*c11*a31+3*b22*b23*c31*a13*b31*c12+b22*b23*c33*c11*b32*a11-3*b22*b31*c11*a13*c22*b33-b22*b31*c11*a23*b32*c13+3*b22*b31*c11*a23*c12*b33-3*b22*b31*c13*b33*c12*a21+3*b22*b31*c13*b33*c22*a11+2*b22*b32*c11*c23*b31*a13+2*b22*b32*c11*c33*b21*a13-2*b22*b32*c23*b13*c11*a31+b22*b32*c23*c11*a11*b33+2*b22*b32*c31*c13*b11*a23-2*b22*b32*c33*b13*c11*a21-2*b23*b11*c12*b33*c21*a32+b23*b11*c32*b33*c21*a12+b23*b11*c32*b33*c11*a22-2*b23*b12*c11*a23*c31*b32+b23*b12*c21*a13*c31*b32-b23*b12*c22*b33*c31*a11+3*b23*b12*c31*c13*b31*a22-b23*b12*c32*b33*c21*a11-3*b12*b23*c12*c33*b31*a21+2*b12*b23*c21*b33*c31*a12+3*b12*b23*c23*c32*b31*a11+b12*b23*c23*b32*c31*a11-3*b12*b23*c31*a13*b31*c22+b12*b23*c33*c11*b32*a21-b12*b31*c11*a23*b32*c23-3*b12*b31*c12*b33*c21*a23+2*b12*b32*c11*c23*b21*a33-2*b12*b32*c13*b23*c21*a31+2*b12*b32*c21*c13*b31*a23+2*b12*b32*c21*c33*b11*a23-2*b12*b32*c23*b13*c31*a21-2*b12*b32*c23*b33*c11*a21+b12*b32*c23*b33*c21*a11+2*b12*b32*c31*c23*b21*a13-2*b12*b32*c33*b23*c21*a11-b13*b11*c22*a23*b31*c32+b13*b11*c22*b33*c31*a22+b13*b11*c22*b33*c21*a32-b13*b11*c22*a33*c32*b21+b13*b11*c32*b23*c21*a32+b13*b11*c32*b23*c31*a22+3*b13*b12*c21*b31*a32*c23+b13*b12*c21*a33*c31*b22-3*b13*b12*c21*c33*b21*a32-b13*b12*c22*c31*a31*b23-b13*b12*c22*b33*c21*a31-3*b13*b12*c31*c23*b31*a22-b13*b12*c32*b23*c31*a21-b13*b12*c32*c21*a21*b33-b13*b21*c12*a23*b31*c32-2*b13*b21*c12*c31*a32*b23-b13*b21*c12*a33*b31*c22+b13*b21*c12*b33*c21*a32-3*b13*b21*c13*b32*c31*a22+3*b13*b21*c13*c31*b22*a32+b13*b21*c32*b33*c21*a12+b13*b21*c32*b33*c11*a22-3*b13*b21*c33*b22*c31*a12+3*b13*b21*c33*c21*b32*a12+b13*b22*c11*a23*c31*b32+b13*b22*c11*a33*b32*c21-b13*b22*c12*b33*c31*a21+2*b13*b22*c12*b33*c21*a31-3*b13*b22*c13*c32*b21*a31+3*b13*b22*c13*c32*b31*a21-2*b13*b22*c21*a13*c31*b32-3*b13*b22*c21*b31*a32*c13-b13*b22*c22*b33*c31*a11+b13*b11*a33*b31*c22^2+b13*b11*a23*c32^2*b21-b13*b12*a33*b32*c21^2-b13*b12*a23*c31^2*b22+b13*c12*a33*c32*b21^2-b13*c11*a33*c31*b22^2+b13*c12*a23*b31^2*c22-b13*c11*a23*b32^2*c21-b13^2*c21*c32*b21*a32+2*b13^2*c21*c32*b31*a22-b13^2*c21*b31*c22*a32+b13^2*c22*b32*c21*a31-b21*c12*b33^2*c22*a11+2*b21^2*c12*a13*b32*c33-b21^2*c12*a33*b32*c13-b21^2*c12*a33*b12*c33+b21^2*c13*c32*a32*b13-2*b21^2*c13*b33*c32*a12+b21^2*c13*b33*c12*a32-b21^2*c32*a13*b32*c13-2*b21^2*c33*b13*c12*a32+b21^2*c33*b13*c32*a12-b22^2*c13*b33*c11*a31-2*b23^2*c12*b32*c31*a11-b23^2*c31*c12*b31*a12+b23^2*c32*c11*b32*a11-b31*c22*b13^2*c32*a21+b31*b22*c13^2*b32*a21-b31*c12*b23^2*c32*a11+2*b31^2*c12*a13*b22*c23+2*b31^2*c22*a23*b12*c13+b11*b12*c23*a23*b31*c32-b11*b12*c23*c33*b32*a21-b11*b12*c23*c33*b22*a31+3*b11*b12*c23*c31*a32*b23-3*b11*b12*c23*b33*c21*a32-3*b11*b12*c33*b23*c31*a22-b11*b13*c23*c32*b21*a32-b11*b13*c22*c33*b31*a22+3*b11*b13*c22*a33*b32*c21-b11*b13*c22*b31*a32*c23+3*b11*b13*c23*b32*c31*a22-3*b11*b13*c23*c31*b22*a32+3*b11*b13*c32*a23*c31*b22-3*b11*b13*c32*a23*b32*c21-b11*b13*c32*b21*a22*c33+3*b11*b13*c33*b22*c21*a32-3*b11*b13*c33*c21*b32*a22-2*b11*b21*c12*a23*b32*c33+b11*b21*c12*a33*b22*c33-b11*b21*c13*c32*a32*b23-b11*b21*c13*b33*c22*a32+2*b11*b21*c13*b33*c32*a22+2*b11*b21*c23*b33*c32*a12+b11*b21*c32*a13*b22*c33+b11*b21*c32*a23*b32*c13-2*b11*b21*c32*a33*b22*c13+b11*b21*c32*a13*b32*c23-3*b11*b22*c11*a23*c32*b33+3*b11*b22*c11*a33*c32*b23+b11*b22*c12*c33*b31*a23+b11*b22*c13*a23*b31*c32-b11*b22*c13*b32*a31*c23+b11*b22*c13*a33*b31*c22-b11*b22*c13*c33*b32*a21+3*b11*b22*c22*b33*c31*a13+b11*b22*c22*c33*b31*a13+2*b11*b22*c23*c33*b32*a11+3*b11*b22*c23*b33*c11*a32-b11*b23*c12*b31*a32*c23-b11*b23*c12*c33*b31*a22-b11*b23*c23*c32*b31*a12+3*b11*b23*c32*a13*b32*c21+3*b11*b23*c33*c11*b32*a22+b11*b23*c12*b33*c32*a21+b11*b23*c12*b33*c22*a31-2*b11*b23*c22*b33*c32*a11+b11*b31*c12*a23*b32*c23-2*b11*b31*c12*a33*b22*c23+b11*b31*c22*a13*b32*c23-2*b11*b31*c22*a23*b32*c13-2*b11*b31*c22*a23*b12*c33+2*b11*b31*c23*b13*c32*a22-3*b11*b32*c21*a13*c22*b33-3*b11*b32*c23*b33*c11*a22-3*b21*b12*c33*b33*c11*a22-b12*b11*c23*a23*c31*b32-3*b12*b11*c23*c32*a31*b23+3*b12*b11*c23*b33*c22*a31-b12*b11*c31*a23*b22*c33+3*b12*b11*c33*b23*c32*a21-3*b12*b11*c33*c22*a21*b33+3*b12*b13*c21*a33*c32*b21-3*b12*b13*c21*a33*b31*c22-b12*b13*c21*b33*c31*a22+3*b12*b13*c22*c33*b31*a21-3*b12*b13*c22*c33*b21*a31-3*b12*b13*c23*c32*b31*a21+3*b12*b13*c31*a23*b31*c22+b12*b13*c33*b22*c31*a21+b12*b13*c33*c21*b32*a21+3*b12*b21*c12*b33*c31*a23-b12*b21*c13*a23*c31*b32-b12*b21*c13*a33*b32*c21+b12*b21*c13*b31*a32*c23-3*b12*b21*c23*b33*c12*a31+3*b12*b21*c31*a13*c32*b23-b12*b21*c31*a13*b22*c33-3*b12*b21*c33*b23*c32*a11+3*b12*b21*c33*b23*c12*a31+b12*b22*c13*c31*a31*b23-2*b12*b22*c23*b33*c31*a11-b12*b22*c31*c13*b31*a23-b12*b22*c31*c23*b31*a13+2*b12*b22*c31*c23*b11*a33-2*b12*b22*c33*b13*c21*a31+b12*b22*c33*b23*c31*a11-2*b12*b22*c33*b23*c11*a31+b12*b22*c33*b33*c11*a21+b12*b22*c33*b33*c21*a11-b12*b23*c11*b33*c21*a32-b12*b23*c11*b33*c31*a22+b33*c22*a23*c32*b11^2-b33*c21*a23*c31*b12^2-b33*b12*a13*b32*c21^2+b33*b21*a23*b31*c12^2+b33*c12*a13*c32*b21^2-2*b12*c22*b33^2*c11*a21-b21*c12*b33^2*c21*a12-b21*c12*b33^2*c11*a22+b33*b22*c11*a13*b32*c21,b12*c21*c23*b33*c31*a12-b13*c12*c23*c32*b31*a21+b12*c11*c23*c31*a32*b23+b21*c12*c13*c33*b31*a22+2*b11*c12*c22*c33*b21*a33+b31*c13*b33*c22^2*a11-b31*c22*c13^2*b32*a21-c12*c13*c23*b31^2*a22+b31*c12*c13*c23*b32*a21+3*b31*c13*c22*a23*c31*b12+b11*c13*a33*b31*c22^2+b12*c13*c23*c32*b21*a31+b11*c11*b22*a22*c33^2-b21*c13*c22*b33*c32*a11+b11*c33*b33*c22^2*a11+3*b11*c11*c23*b33*c22*a32+b23*c12*c22*b33*c31*a11-3*b32*c11*c13*b23*c32*a21-3*b23*c11*c13*c32*b31*a22-3*b31*c13*c22*a33*c21*b12+b21*c13*c32*c23*b32*a11+b11*c22^2*c33*b31*a13+b13*c22*c32*b33*c21*a11-3*b33*c22*c33*b12*c11*a21+3*b22*c11*c32*c33*b21*a13-b11*c22*c33^2*b12*a21+3*b33*c12*c23*c21*b32*a11+3*b11*c23*c32*b13*c31*a22-3*b12*c21*c33*b23*c32*a11-3*b23*c12*c31*c13*b21*a32+2*b22*c12*c11*b33*c31*a23-b13*c11*c32*c21*a22*b33-b12*c13*c23*b32*c21*a31+b23*c32*b33*c11^2*a22+2*b23*c33*c11^2*b32*a22+2*b13*c22*c32*c33*b21*a11-b11*c13*c33*c21*b32*a22-3*b11*c11*c22*a33*b32*c23+3*b22*c12*c31*c13*b21*a33-b13*c31*a13*b31*c22^2+2*b13*c23*b22*c31^2*a12-3*b23*c12*c23*b32*c31*a11-3*b13*c13*c32*b22*c21*a31+3*b23*c32*c33*b12*c11*a21-2*b11*c13*b33*c22^2*a31+b11*c22*c23*c33*b31*a12-b13*c12*c22*b31*a31*c23-b11*c13*c23*c31*b22*a32-3*b32*c11*c23*a13*c32*b21+b32*c11*c23*b33*c21*a12+3*b33*c22*c23*b12*c11*a31+3*b21*c13*c32*b23*c31*a12-2*b11*c23^2*b32*c31*a12+2*b12*c13*c31*b21*a22*c33-b11*c23*c12*a33*c32*b21-b22*c22*b31*a31*c13^2+c11*c13*c33*b22^2*a31+3*b22*c22*c31*c33*b11*a13-b13*c12*c22*c33*b21*a31-3*b21*c13*c32*a23*c31*b12+b11*c23^2*c31*b12*a32-2*b12*c11*b21*a22*c33^2+b12*c12*b33*c21^2*a33+b12*c21*c33^2*b21*a12-b12*c11*c23*c33*b22*a31-3*b31*c12*c23*b13*c31*a22+b22*c11*c13*c31*a32*b23+2*b22*c11*c13*b31*a32*c23+2*b11*c22^2*b33*c31*a13-2*b12*c22*c23*c33*b31*a11+3*b12*c22*c31*c23*b11*a33-c22*c13*c23*b31^2*a12+c23*c12*a13*b31^2*c22+3*b21*c12*c13*b33*c21*a32+b21*c12*c21*a13*c32*b33-b11*c12*c32*c33*b21*a23+b13*c22*c32*b33*c11*a21+c33*c22*a23*c32*b11^2-b11*c32*c23^2*b12*a31+b11*c23*b13*c32^2*a21-b31*c12*c23^2*b32*a11-b31*c12^2*b33*c21*a23+b13*c22*a13*c31^2*b22+b13*c22*b23*c31^2*a12-b13*c22^2*b33*c31*a11+b12*c13*c21*a23*c31*b32-2*b23*c22*c32*c11*a11*b33-2*b11*c13*b23*c32^2*a21+b13*c13*b31*c22^2*a31-b13*c13*b22*c31^2*a22-b12*c13*c21*c33*b31*a22+b13*c12*b23*c31^2*a22-b13*c13*b32*c21^2*a32-b23*c11*c32*b33*c21*a12-2*b11*c21*c33^2*b22*a12-3*b33*c11*c13*c22*b21*a32-c23*a23*c32^2*b11^2-b12*c13*a23*c31^2*b22+2*b12*c13*b23*c31^2*a22+b31*c11*c23^2*b32*a12+b31*c23*b33*c12^2*a21+b31*c13^2*c21*b32*a22-2*b22*c11*c23*b33*c31*a12-b11*c22*c33^2*b22*a11-b22*c12*c21*b33*c31*a13+b22*c12*c23*c33*b31*a11-b11*c22*c33^2*b21*a12+2*b23*c11*c22*a13*c31*b32-b23*c11*c22*b33*c31*a12+c13*c12*a33*c32*b21^2-c32*c13*c33*b21^2*a12-b21*c12*c33*b33*c22*a11+b13*c21*c22*a13*b31*c32-3*b13*c13*c31*b21*c32*a22-2*b12*c13*c23*c32*b31*a21-b11*c11*a23*c32^2*b23-3*b22*c13*c32*b23*c31*a11-3*b32*c12*c13*b23*c21*a31-b11*c12*b31*a32*c23^2-b11*c32*c23^2*b32*a11+b11*c12*c21*a23*c32*b33-b31*c11*c13*c23*b32*a22+3*b31*c11*c23*b33*c12*a22-3*b31*c12*c13*a23*c31*b22+b11*c13*a23*c32^2*b21+b22*c13*c11*a23*c31*b32+b11*c23*c32*c33*b22*a11-b11*c31*c13*b22*a22*c33+b13*c32*b33*c21^2*a12+2*b13*c33*c21^2*b32*a12+b32*c11^2*a23*c22*b33-b32*c23*b33*c11^2*a22-3*b23*c11*c12*b31*a32*c23+b12*c12*b23*c31^2*a23-b12*c12*b21*a21*c33^2+3*b23*c13*c32*c11*b22*a31+2*b11*c21*a13*c32^2*b23+b22*c22*b33*c11^2*a33-b13*c13*c22*c32*b21*a31-2*b23*c12^2*c33*b31*a21+2*b23*c21*a33*b31*c12^2-2*b13*c12*a23*c31^2*b22+b13*c13*b21*c32^2*a21-b13*c21*a13*c32^2*b21+b12*c21^2*a33*c32*b13-b12*c33*b13*c21^2*a32+b21*c11*c12*a33*c32*b23-c22*c23*c33*b11^2*a32-3*b23*c12*c31*c33*b11*a22+b11*c21*c33^2*b12*a22-3*b13*c22*c31*c33*b21*a12-b11*c11*a33*c22^2*b33-b12*c13*a33*b32*c21^2+b11*c21*c12*a33*c22*b33-b21*c32*c13^2*b22*a31+b21*c13*b23*c32^2*a11+b12*c11*b32*a31*c23^2-2*b12*c11*b31*a32*c23^2-b13*c21*c22*b33*c31*a12-b13*c21*c22*a13*c31*b32-2*b12*c11*c23*b33*c21*a32-b21*c12*c13*b33*c32*a21+2*b21*c12*c13*b33*c22*a31+b22*c31*c13^2*b31*a22-c13*c11*a33*c31*b22^2-b13*c32^2*b23*c21*a11-b21*c11*a13*c32^2*b23-b12*c21*c13*c33*b22*a31+3*b12*c21*c22*c33*b31*a13-2*b11*c12*c21*a33*c32*b23-2*b11*c13*c22*c33*b31*a22+c32*c23^2*b11^2*a32+b32*c12*b33*c21^2*a13+c11*c13*c23*b32^2*a21-c13*c11*a23*b32^2*c21+b12*c32*c13*b21*a21*c33-b12*c32*c11*b23*c31*a23+b11*c11*b32*a32*c23^2-3*b31*c12*c21*a13*b32*c23+b31*c12*c21*a13*c22*b33+2*b12*c13*c21*b31*a32*c23+b23*c13*c21*b32*c31*a12+b11*c23*c32*c33*b21*a12-b11*c23*c33*b12*c31*a22+b32*c11*c13*c21*a22*b33-b32*c11*c21*a13*c22*b33+3*b21*c11*c13*b33*c32*a22+3*b12*c12*c23*b33*c31*a21+b22*c13^2*b32*c21*a31+b22*c13^2*b32*c31*a21+b13*c11*c23*b32*c21*a32-c32*c23*c33*b11^2*a22-b13*c11*c22*a33*c31*b22+2*b13*c11*c22*a33*b32*c21+3*b21*c12*c33*b13*c31*a22-b31*c12*c23*b33*c22*a11-3*b31*c13*c22*b23*c31*a12-b11*c12*b21*a22*c33^2-b22*c12*c11*b23*c31*a33-b23*c12^2*b33*c21*a31-b23*c31*a23*b31*c12^2-b31*c11*a13*c22^2*b33-b12*c12*b31*a31*c23^2-2*b12*c22*b23*c31^2*a13+2*b12*c22*c33^2*b21*a11+3*b22*c11*c12*c33*b31*a23-3*b32*c21*c23*b13*c32*a11-b13*c12*c21*b33*c31*a22-2*b13*c12*c21*a33*b31*c22-b12*c13*c31*c23*b31*a22+b13*c12*c21*a23*b31*c32+b13*c11*c33*b22*c21*a32+2*b13*c22*c23*c32*b31*a11+3*b13*c22*c23*b32*c31*a11-b22*c11^2*a33*b32*c23+2*b22*c23*b33*c11^2*a32-b22*c33*b23*c11^2*a32+2*b13*c12*c21*a23*c31*b32-2*b13*c11*c33*c21*b32*a22-b12*c23*b13*c31^2*a22-b12*c23*b23*c31^2*a12+2*b12*c23^2*c32*b31*a11-3*b32*c13*c22*b33*c21*a11+3*b32*c12*c21*c13*b31*a23-3*b32*c13*c21*a23*c32*b11+3*b23*c12*c33*b22*c31*a11-b11*c22*c23*c32*a31*b13-b11*c22*c23*b33*c32*a11+c11*c12*c31*a32*b23^2+c11*c32*b23^2*c31*a12+b11*c23*b23*c32^2*a11+3*b31*c22*c23*b13*c31*a12+3*b32*c11*c12*c23*b21*a33+2*b11*c12*b22*a21*c33^2-b23*c13*c22*c32*b31*a11-3*b23*c23*c31*b11*c32*a12-b21*c11*c23*c33*b32*a12+c33*c12*a13*c32*b21^2-2*b22*c11^2*a23*c32*b33+2*b12*c13*c23*c31*b22*a31+3*b13*c13*c32*b22*c31*a21+b13*c12*c22*b33*c31*a21-c22*c32*b13^2*c21*a31+c21*c32*b13^2*c31*a22+c21*c22*c31*a32*b13^2-b21*c13*c33*b22*c31*a12-b21*c13*c33*c21*b32*a12+b11*c23*a13*c32^2*b21+3*b12*c12*c21*c23*b31*a33-b12*c12*c21*b23*c31*a33+3*b23*c12*c31*c23*b11*a32+b23*c12*c32*b33*c11*a21-b11*c21*a23*c32^2*b13+b23*c12*c32*b33*c21*a11-b21*c11*c13*b32*a32*c23-b21*c11*c13*c33*b22*a32-2*b22*c13*c21*a13*c31*b32+b13*c22*c32*b23*c31*a11+3*b22*c11*c33*b13*c22*a31-3*b22*c11*c33*b23*c12*a31-b11*c22*c12*c33*b31*a23+b11*c22*c13*c33*b21*a32-b12*c21^2*a13*b32*c33+b12*c11*b22*a21*c33^2+3*b11*c11*c22*a23*b32*c33+b11*c11*c22*a23*c32*b33+2*b12*c22*c21*b33*c31*a13-3*b12*c22*c23*b33*c31*a11+2*b13*c11*c22*b33*c31*a22+c23*c22*a33*c32*b11^2-b23*c12*c21*a13*c31*b32+b23*c12^2*b31*a31*c23-b23*c12^2*b33*c31*a21-b11*c22*c33*b23*c32*a11+b21*c13*c32*c33*b22*a11-2*b21*c13*c22*c33*b32*a11+b11*c33*b13*c22^2*a31-3*b21*c11*c12*a23*b32*c33+b21*c11*c12*a33*c22*b33+2*b11*c12*c23*b33*c22*a31-b11*c12*c23*c32*a31*b23+2*b11*c13*c22*b33*c32*a21-3*b11*c11*c32*a23*b22*c33-b11*c11*c23*c33*b32*a22-b13*c11*c22*b33*c21*a32-2*b13*c11*c22*a23*b31*c32+3*b32*c13*c21*a33*c22*b11-3*b33*c21*c22*b11*a12*c33+2*b11*c12*b32*a31*c23^2+b12*c22*c13*b31*a31*c23-b12*c22*c21*b13*c31*a33-b13*c11*c32*a23*b32*c21+2*b23*c12*c13*c32*b31*a21-b13*c21*c32*a13*c31*b22-3*b13*c21*c23*c32*b31*a12+2*b12*c13*b33*c21^2*a32-c33*c21*a23*c31*b12^2+c21*c23*c33*b12^2*a31+b22*c11*c21*a13*b32*c33-b22*c11*c22*b33*c31*a13-b11*c22^2*b13*c31*a33+3*b21*c13*c32*a33*c21*b12-3*b21*c13*c32*b33*c21*a12-b11*c23^2*c32*b31*a12+2*b11*c21*c23*c33*b32*a12+3*b13*c22*c33*b12*c31*a21+3*b13*c23*c32*b12*c21*a31+3*b31*c13*c22*b33*c21*a12-c33*a33*c22^2*b11^2+c22*c33^2*b11^2*a22-c21*c33^2*b12^2*a21+c23*a23*c31^2*b12^2-b11*c13*c22*a23*b31*c32+b12*c23*c11*a33*c31*b22-b12*c23*c13*b32*c31*a21+b21*c33*b23*c12^2*a31+b21*c33*b33*c12^2*a21-b21*c13^2*c32*b31*a22+2*b23*c12*c22*c33*b31*a11-b23*c12*c23*c32*b31*a11+b11*c13*c32*b21*a22*c33-c23*c11*a13*b32^2*c21-b32*c13*b33*c21^2*a12-c31*c23^2*b12^2*a31+c33*a33*c21^2*b12^2-c22*b13^2*c31^2*a22+c22^2*c31*a31*b13^2+c32^2*c21*a21*b13^2-c32*b13^2*c21^2*a32+c12*c33^2*b21^2*a12-c13*a13*c32^2*b21^2+c32*c13^2*b21^2*a32-c33*a33*b21^2*c12^2-c11*c33^2*b22^2*a11+c13*a13*c31^2*b22^2-c31*c13^2*b22^2*a31+c33*a33*b22^2*c11^2-c32*b23^2*c11^2*a32-c12*b23^2*c31^2*a12+c12^2*c31*a31*b23^2+c12*c23^2*b31^2*a12-c13*a13*b31^2*c22^2+c22*c13^2*b31^2*a22-c23*a23*b31^2*c12^2+c32^2*c11*a11*b23^2-c11*c23^2*b32^2*a11+c13*a13*b32^2*c21^2-c21*c13^2*b32^2*a21+c23*a23*b32^2*c11^2-c22*b33^2*c11^2*a22-c12*b33^2*c21^2*a12+c12^2*c21*a21*b33^2+c22^2*c11*a11*b33^2-3*b21*c21*c32*a13*b12*c33+3*b21*c21*c33*b13*c32*a12-2*b21*c22*c12*b33*c31*a13+2*b21*c23*c13*b32*c31*a12-b22*c11*c13*b32*a31*c23+3*b22*c11*c13*a33*b31*c22-3*b22*c11*c13*b33*c22*a31-b22*c11*c13*c33*b32*a21-2*b22*c11*c13*b33*c21*a32+b22*c11*c13*b33*c31*a22-b22*c11*c13*c33*b31*a22-3*b22*c11*c22*c33*b31*a13+b22*c11*c23*a13*c31*b32+2*b22*c11*c23*c33*b32*a11-b22*c11*c23*c33*b31*a12-b22*c11*c31*a13*c32*b23+b22*c11*c33*b23*c31*a12+b22*c11*c33*b33*c21*a12-3*b22*c11*c33*b13*c32*a21-b22*c12*c11*b33*c21*a33+b22*c12*c13*b31*a31*c23-3*b22*c12*c13*b33*c31*a21-2*b22*c12*c13*c33*b31*a21+b22*c13*c11*a33*b32*c21+b22*c13*c21*b33*c31*a12+2*b22*c13*c21*c33*b31*a12+3*b22*c13*c22*b33*c31*a11+b22*c13*c22*c33*b31*a11-b22*c13*c23*b32*c31*a11+3*b22*c13*c31*a23*c32*b11-b22*c13*c31*c23*b31*a12-3*b22*c13*c31*a33*c22*b11-b22*c13*c33*c21*b32*a11+2*b22*c21*c11*a13*c32*b33-3*b22*c22*c33*b13*c31*a11-2*b22*c23*c13*c32*b31*a11-2*b21*c11*c12*a23*c32*b33+3*b32*c13*c32*b23*c21*a11+3*b32*c21*c23*a13*c32*b11+b23*c11*c22*a13*b31*c32+3*b23*c11*c23*c32*b31*a12+b23*c11*c23*b32*c31*a12-b23*c11*c32*a13*b32*c21-3*b23*c11*c32*c33*b21*a12-2*b23*c11*c33*c21*b32*a12+3*b23*c12*c13*b32*c31*a21-b23*c12*c13*b31*c22*a31-2*b23*c12*c21*a13*b31*c32+2*b23*c12*c21*b33*c31*a12+b23*c12*c22*b33*c11*a31+3*b23*c12*c23*b32*c11*a31+b23*c12*c31*a13*b31*c22-3*b23*c23*c32*b12*c11*a31+3*b23*c23*c32*b12*c31*a11+b31*c11*c12*a23*c22*b33-3*b31*c11*c12*a33*b22*c23+3*b31*c11*c13*b23*c22*a32-3*b31*c11*c22*a23*b32*c13-b31*c12*c13*c22*a21*b33+3*b31*c12*c13*b23*c31*a22+3*b31*c12*c23*a13*c31*b22+3*b31*c12*c23*b13*c21*a32-b31*c13*c23*c21*b32*a12+b31*c13*c22*c23*b32*a11-3*b31*c22*c23*a13*c31*b12+3*b32*c11*c13*a23*c32*b21+3*b32*c11*c22*c23*b31*a13+3*b32*c11*c23*b13*c32*a21-3*b32*c11*c23*b13*c22*a31-3*b32*c11*c23*b33*c12*a21-b32*c12*c11*b33*c21*a23+3*b33*c22*c33*b12*c21*a11-3*b33*c11*c12*b21*a22*c33-3*b33*c11*c22*c23*b31*a12+3*b33*c11*c22*c33*b21*a12+3*b33*c12*c13*b22*c21*a31-3*b33*c12*c21*c13*b31*a22-3*b33*c12*c21*c23*b11*a32+3*b33*c12*c21*c33*b11*a22+3*b33*c12*c33*b22*c11*a21-3*b33*c12*c33*b22*c21*a11+3*b33*c13*c22*c11*b32*a21-b11*c21*c13*b32*a32*c23-b11*c12*c33*b23*c22*a31-b11*c12*c33*c22*a21*b33-b11*c13*c22*a33*c32*b21+b11*c13*c22*b31*a32*c23+2*b11*c13*c23*b32*c31*a22+2*b11*c13*c33*b22*c21*a32+2*b11*c13*c22*c32*a31*b23-2*b11*c13*c22*b32*a31*c23+b11*c13*c22*c33*b32*a21+b11*c13*c22*c33*b22*a31+b11*c13*c32*c23*b32*a21+2*b11*c12*c33*b23*c32*a21-2*b13*c12*c31*a23*c32*b21+b13*c12*c31*a33*b21*c22+2*b13*c12*c23*c32*b21*a31+2*b13*c12*c22*c33*b31*a21+b13*c12*c22*b33*c21*a31-2*b13*c12*c22*c31*a31*b23+2*b13*c12*c21*a33*c31*b22+b11*c21*c22*a33*c32*b13+3*b11*c21*c23*b33*c32*a12-b11*c21*c23*c33*b12*a32-3*b11*c21*c32*a33*b12*c23+3*b11*c21*c33*b13*c22*a32+b11*c22*c23*c33*b32*a11+b11*c22*c23*c33*b12*a31-2*b11*c22*c31*a13*c32*b23+b11*c22*c31*a23*c32*b13-3*b11*c22*c31*a23*b12*c33-b11*c22*c32*c33*b21*a13+3*b11*c22*c33*b23*c31*a12-b11*c22*c33*b13*c32*a21+b11*c23*c13*c32*b31*a22-b11*c23*c22*a13*b31*c32-3*b11*c23*c32*a13*c31*b22+2*b11*c23*c33*b22*c31*a12+b11*c23*c32*c33*b12*a21+b11*c12*c23*c33*b31*a22+b11*c12*c23*c33*b21*a32-2*b11*c12*c23*c33*b22*a31-2*b11*c12*c23*c33*b32*a21-b11*c12*c23*b33*c32*a21+2*b11*c12*c23*a23*b31*c32-2*b11*c12*c22*b33*c31*a23-b11*c12*c22*c23*b31*a33+b11*c12*c22*b23*c31*a33+3*b11*c11*c33*b23*c32*a22+3*b11*c11*c32*a33*b22*c23-3*b11*c11*c33*b23*c22*a32-b11*c11*c23*c33*b22*a32-3*b11*c11*c23*b33*c32*a22+b11*c11*c22*a33*c32*b23-2*b11*c13*c23*c32*b21*a32+b11*c31*c12*a23*c32*b23-b12*c11*c21*a33*c32*b23+b12*c11*c21*a33*b32*c23-2*b12*c11*c21*a33*b22*c33+2*b12*c11*c22*b23*c31*a33-b12*c11*c22*b33*c31*a23-2*b12*c11*c23*a23*c31*b32-b12*c11*c23*c33*b32*a21+b12*c11*c23*b33*c31*a22+2*b12*c11*c23*c33*b21*a32+2*b12*c11*c23*c33*b31*a22+b12*c11*c31*a23*b22*c33+b12*c11*c33*b23*c21*a32-2*b12*c11*c33*b23*c31*a22+b12*c11*c33*c21*a22*b33-b12*c12*c21*b33*c31*a23-3*b12*c12*c21*c33*b31*a23-3*b12*c12*c23*b33*c21*a31+b12*c12*c23*c33*b21*a31+b12*c12*c23*c33*b31*a21-3*b12*c12*c31*c23*b21*a33+3*b12*c12*c31*c33*b21*a23+3*b12*c12*c33*b23*c21*a31-3*b12*c12*c33*b23*c31*a21-2*b12*c13*c21*c31*a32*b23+b12*c13*c21*a33*c31*b22-2*b12*c13*c21*b33*c31*a22-b12*c13*c21*c33*b21*a32+b12*c13*c22*c33*b31*a21-2*b12*c13*c22*c33*b21*a31-b12*c13*c31*c23*b21*a32-b12*c13*c33*b22*c31*a21+2*b12*c13*c33*c21*b32*a21+b12*c21*c23*c31*a32*b13-b12*c21*c23*c33*b32*a11-b12*c21*c23*c33*b31*a12+2*b12*c21*c31*a13*c32*b23+b12*c21*c31*a13*b22*c33-b12*c21*c31*a23*c32*b13+3*b12*c21*c32*c33*b11*a23+b12*c21*c33*b13*c31*a22+b12*c21*c33*b23*c31*a12-3*b12*c21*c33*b13*c22*a31-b12*c22*c11*b33*c21*a33+b12*c23*c21*a13*c31*b32+3*b12*c23*c31*a13*c32*b21-b12*c23*c31*c33*b21*a12-3*b12*c23*c32*b13*c31*a21-2*b12*c23*c32*c33*b21*a11-b12*c23*c33*b22*c31*a11+b12*c21*c11*a23*b32*c33-b13*c21*c32*b23*c31*a12-3*b13*c21*c32*c33*b11*a22-2*b13*c21*c33*b22*c31*a12+b13*c22*c31*a13*c32*b21-3*b13*c22*c31*c23*b11*a32+b13*c22*c32*b23*c11*a31+3*b13*c32*c33*b22*c21*a11-2*b13*c21*c23*b32*c31*a12-b13*c13*c22*c32*b31*a21+3*b13*c13*c31*c22*b21*a32+3*b13*c13*c22*b32*c21*a31-3*b13*c13*c22*b32*c31*a21+3*b13*c13*c21*c32*b31*a22+b13*c13*c21*b32*c31*a22+b13*c13*c21*c31*b22*a32-3*b13*c13*c21*b31*c22*a32-b13*c12*c32*b21*a21*c33-2*b13*c12*c32*c21*a21*b33+b13*c12*c32*b23*c31*a21+b13*c12*c32*b23*c21*a31+b13*c12*c31*a23*b31*c22+2*b12*c11*c21*a23*c32*b33+b23*c11*c12*a23*b31*c32-b23*c11*c12*a23*c31*b32+2*b23*c11*c12*a33*b32*c21-2*b23*c11*c12*a33*b31*c22-b23*c11*c12*b33*c21*a32-b23*c11*c12*b33*c31*a22+b23*c11*c13*b32*c21*a32-2*b23*c11*c13*b32*c31*a22+b13*c12*c21*a33*c32*b21-b13*c12*c21*c31*a32*b23-b13*c11*c32*a33*c21*b22+b13*c11*c33*b22*c31*a22-b13*c11*c32*b23*c31*a22+2*b13*c11*c32*b23*c21*a32+2*b13*c11*c32*a23*c31*b22-2*b13*c11*c23*c31*b22*a32+b13*c11*c23*b32*c31*a22-2*b13*c11*c22*a33*c32*b21-b13*c11*c22*c31*a32*b23-b13*c11*c22*a23*c31*b32+2*b21*c11*c13*c33*b32*a22+b21*c11*c22*a13*c32*b33-3*b21*c11*c32*a33*b22*c13+3*b21*c11*c33*b23*c12*a32-b21*c12*c13*c32*a31*b23-2*b21*c12*c13*b32*a31*c23-3*b21*c12*c13*a33*b32*c21+b21*c12*c13*c33*b32*a21+b21*c12*c13*c33*b22*a31+b21*c12*c13*b31*a32*c23+3*b21*c12*c21*a13*b32*c33-b21*c12*c22*c33*b31*a13-b21*c12*c23*a13*b31*c32+2*b21*c12*c23*b33*c32*a11+b21*c12*c23*c33*b32*a11-2*b21*c12*c23*c33*b31*a12+b21*c12*c31*a13*c32*b23-3*b21*c12*c31*a13*b22*c33-3*b21*c12*c33*b13*c21*a32-b21*c12*c33*b23*c32*a11-b21*c13*c12*a23*b31*c32-b21*c13*c12*a33*b31*c22+2*b21*c13*c22*a13*b31*c32+b21*c13*c22*c33*b31*a12+b21*c13*c23*c32*b31*a12-c23*c21*a33*c31*b12^2+c31*c23*c33*b12^2*a21+b12*c21*c33^2*b22*a11-2*b12*c21^2*a13*c32*b33-b12*c33*b33*c21^2*a12+b12*c22*b13*c31^2*a23-b12*c23*a13*c31^2*b22+b12*c23^2*b32*c31*a11+b12*c31*c23^2*b31*a12-c22*c32*b13^2*c31*a21+2*b13*c11*a33*b31*c22^2+2*b13*c11*a23*c32^2*b21-2*b13*c12*a33*b32*c21^2+b13*c12*b33*c21^2*a32+b13*c32*a13*b32*c21^2-b13*c22^2*b33*c11*a31-2*b13*c22^2*c33*b31*a11-2*b13*c23*b21*c32^2*a11-b13*c32^2*b23*c11*a21+b21*c11*c33^2*b22*a12-b21*c12*c33^2*b22*a11-b21*c12^2*b23*c31*a33+b21*c12^2*c23*b31*a33+2*b21*c12^2*b33*c31*a23+b21*c12^2*c33*b31*a23-2*b21*c23*b33*c12^2*a31-2*b21*c13^2*b32*c31*a22+b21*c13^2*c31*b22*a32-b21*c13^2*b31*c22*a32+2*b21*c22*b32*a31*c13^2-b21*c32*c13^2*b32*a21+b11*c13*c32*c23*b22*a31-2*b11*c13*c32*b22*a21*c33-2*b11*c21*c22*a13*c32*b33-3*b11*c21*c22*a13*b32*c33-b21*c21*a33*c12^2*b33+b21*c21*b32*a32*c13^2-c12*c13*c33*b21^2*a32-b22*c11^2*a23*b32*c33+b22*c11^2*a33*c32*b23-b22*c33*b33*c11^2*a22+b22*c12*b23*c31^2*a13-b22*c13*b23*c31^2*a12+2*b22*c13^2*c32*b31*a21-2*b22*c21*b31*a32*c13^2+c31*c13*c33*b22^2*a11-c33*c11*a13*c31*b22^2-2*b23*c22*a33*b32*c11^2+b23*c22*b33*c11^2*a32-b23*c23*b32*c11^2*a32+b23*c32*a23*b32*c11^2-c12*c32*b23^2*c11*a31-c12*c32*b23^2*c31*a11+c13*c12*a23*b31^2*c22+c21*c13*c23*b32^2*a11+c11*c12*c21*a22*b33^2+c11*c22*b33^2*c21*a12-c12*c22*b33^2*c11*a21-c12*c22*b33^2*c21*a11,3*b13*b22*a13*c32*b31*a21-b11*b13*c23*b21*a32^2-2*b11*b22*a23*a33*b32*c11+b22^2*b33*a13*c31*a11+2*b23*b22*a13*b32*c11*a31-2*b11^2*a23*c33*b22*a32-3*b11*b22*b23*c31*a32*a13+3*b22*b23*c33*a12*b31*a11-b13*b21*b23*a32*c31*a12+2*b11*b23*b33*a12*c32*a21-3*b21*b23*c33*a11*b32*a12+b12*b13*b33*a22*c31*a21-b11*a33*c33*b22^2*a11+3*b13*b31*a13*c21*b32*a22-2*b13^2*a31*b21*c32*a22+b13^2*a21*c32*b31*a22-b21*a23*a33*c31*b12^2+b23*c33*a31*b12^2*a21+2*b13*a23*c22*b31^2*a12-b13*c23*a22*b31^2*a12-b13*a13*c22*b31^2*a22-b13*a23*c12*b31^2*a22+b12*b33*c13*b32*a21^2-b12*b33^2*a21*c22*a11-b13*b23*b31*a12*c22*a31-b23*c13*a22*b31^2*a12-b23*a23*c12*b31^2*a12+b13*b22*b23*a31*c32*a11-3*b13*b22*c33*a31*b21*a12+b11*b33*c23*a22*b31*a12+b22*a23*a33*c32*b11^2+b21*b11*a23*b33*c32*a12+b13*b22*b33*a31*c11*a22+b11*b21*a13*b33*c32*a22+b13*b32*b33*a21*c22*a11+3*b21*b33*c23*a11*b32*a12+b21*b32*a13^2*b31*c22-b21*a13*c13*b32^2*a21+3*b12*b13*c33*a22*b31*a21+b11*b22*a33^2*b21*c12-3*b12*b13*c33*a21*b21*a32-b11*a33*c13*b22^2*a31-b13*c33*a32*b21^2*a12+b13*a13*c31*b22^2*a31+b11*b13*c33*a22*b21*a32-b12*b23*c33*a21*b32*a11-2*b13*a23*c21*b32^2*a11+b31*b13^2*a22*c21*a32+b11*b22*a33*c23*b32*a11-b13*b21*b33*a22*c31*a12-b11*b22*c13*a33*b31*a22-b31*a13*a33*b22^2*c11+b11*b12*a33*b22*a21*c33+2*b12*b21*c23*b31*a32*a13+2*b11*b23*b33*a32*c11*a22+2*b11*b13*b23*a31*c32*a22-b12*b23*a23*b32*c11*a31+b11*b22*a23*c33*b32*a11-b11*b12*a23^2*c31*b32-3*b11*b22*a23*b33*c32*a11+b11*b12*a33^2*b21*c22-2*b12*b21*a13*a33*b32*c21-b11*a13*a33*c31*b22^2-b12*b33*c23*a31*b22*a11-b12*b33*c23*a21*b32*a11-2*b11*b23*a13*c32*b31*a22+b31*b13^2*a22*c22*a31-b31*a13*c13*b22^2*a31+3*b13*b32*c23*a11*b31*a22-b12*b22*b23*a33*c11*a31-b13*b33*a21*c12*b31*a22+b11*b33^2*a22*c21*a12+b11*b33^2*a21*c12*a22+b12*b22*c23*b31*a31*a13-3*b11*b13*c23*a31*b22*a32+2*b11*b13*b33*a21*c22*a32+b13*b21*a23*b31*c12*a32-b22*b11*c23*b31*a32*a13+3*b12*b21*b13*a33*c31*a22-b11*b13*c33*b31*a22^2+b11*b23*a23*c32*b31*a12-2*b23^2*a11*b31*c12*a32+b31*b23^2*a12*c11*a32-b22*b11*c33*a33*b21*a12+b23*b32*b33*a11*c12*a21+b31*b12*a23*c23*b32*a11-3*b13*b22*a23*b31*c12*a31-b11*b22*a23*a33*b31*c12+3*b12*b31*b23*a33*c21*a12-2*b13*b11*a33*b21*c32*a22+b22*c13*a13*b31^2*a22-2*b22*c13*a23*b31^2*a12+2*b21*b31*a23*c13*b32*a12-b11*b21*a23*b32*a32*c13+3*b12*b33*c13*a21*b21*a32+3*b11*b32*b33*a23*c21*a12-b11*b22*a13*a23*b31*c32+2*b11^2*a33*b23*c32*a22-b13*b22*c23*a31*b32*a11+2*b12*b22*b23*a33*c31*a11-3*b11*b23*c33*a22*b12*a31-3*b12*b13*c23*a31*b31*a22-3*b12*b13*a33*c22*b21*a31+b11*b23^2*a32*c32*a11-b11*a23*c13*b32^2*a21-b11*a23*c23*b32^2*a11-b11*b33*c13*b31*a22^2+b22*c23*a13*b31^2*a12+2*b22*b33^2*a12*c11*a21-b22*b33^2*a12*c21*a11-b13*b12*a33*c21*b32*a21+b11*b13*b33*c31*a22^2-b21*b22*a13^2*c31*b32+b21*b23*b33*c31*a12^2-b21*b23*c33*b31*a12^2-b13*b33*b21*a12*c32*a21+b12*c23*a23*b31^2*a12-b12*b33^2*a21*c21*a12+2*b12*b33^2*a22*c21*a11+b12*a13*a23*b31^2*c22+b12*c13*a23*b31^2*a22+b21*b33*c13*a22*b31*a12-3*b21*b33*c13*a32*b22*a11+b11*b23*a13*b31*c22*a32-b12*b21*c33*a23*b31*a12+3*b23*b32*a13*c22*b31*a11-3*b23*b32*c13*a11*b31*a22+2*b22*b12*b33*a23*c11*a31-b22*b12*b33*a23*c31*a11+b23*b11*a13*c32*b21*a32-b31*b23*b33*a12*c12*a21+3*b11*b33*c23*a22*b12*a31-2*b11*b22*a13*b32*a31*c23+b11^2*a23*c33*b32*a22-b13*b23*a31*c12*b21*a32+3*b23*b32*c13*a21*b31*a12-3*b22*b31*b33*a13*c11*a22-b22*b32*b33*a13*c21*a11-2*b12*b31*a13*c23*b32*a21+b12*b31*a13*a33*c21*b22+b21*b31*a13*b33*c22*a12-b11*b22*a13*a33*c32*b21-2*b21*b33^2*a11*c12*a22+b21*b33^2*a11*c22*a12-b21^2*a13*b33*c32*a12+b12*b13*b33*a21*c22*a31+2*b11*a13*c33*b22^2*a31+3*b11*b22*a23*c32*a31*b13+b11*b13*b23*c21*a32^2+b33*a33*c11*b22^2*a11-3*b12*b23*c33*a21*b31*a12+3*b13*b32*c33*a21*b21*a12-b12*b23*a13*b32*c21*a31+3*b23*b31*a23*c11*b32*a12-b23*b31*b33*a12*c11*a22+b23*c13*a21*b32^2*a11-b31*a23*c23*b12^2*a31-3*b13*b32*c23*a21*b31*a12-2*b13*b23*b32*a31*c21*a12+b11*b12*a23*a33*c31*b22-b11*b12*a23*a33*b31*c22-b22*b33^2*a11*c11*a22+b33*c13*a31*b22^2*a11+2*b22^2*c13*a33*b31*a11-2*b11*b21*a33*b23*c32*a12+b11*b21*a33*b23*c12*a32+b11*b12*a33*c23*b22*a31-3*b11*b12*a33*c22*a21*b33-3*b13*b22*c33*a11*b31*a22-2*b13*b22*b23*a32*c31*a11-2*b13*b21*c13*a32*b31*a22-3*b13*b21*a33*c11*b22*a32-b11*b23*c13*b21*a32^2+b12*c33*a33*b21^2*a12-b12*b23^2*a32*c11*a31+b11*b22*a23*b32*a31*c13-b11*b12*a33^2*c21*b22+3*b11*b22*a33*b33*c12*a21-b13*b22*a13*b32*c31*a21-b13*b22*a23*b32*c11*a31+b12*b13*c23*b22*a31^2-b12*b13*b33*c32*a21^2-b23*b33*a11*c22*b31*a12-2*b22*b12*c13*a33*b31*a21-2*b23*a13*c11*b32^2*a21+b23*a13*c21*b32^2*a11+b23*a23*c11*b32^2*a11-2*b23*b32*b33*a12*c11*a21-2*b23*b11*a33*c12*b31*a22+2*b21^2*a13*b33*c12*a32+b21^2*a13*c33*b32*a12+b11*b21*a33*b33*c22*a12+b11*b22*a13*a23*c31*b32-b11^2*a33*b23*c22*a32-2*b11*b33*c33*a22*b21*a12-3*b11*b33*c13*a22*b22*a31+3*b12*b13*a23*b31*c22*a31+b12*b13*b23*a32*c21*a31+b11*b23^2*a31*c12*a32-b13*b22*b23*c12*a31^2+b13*c33*a31*b22^2*a11+3*b12*b31*a13*c22*a21*b33+3*b12*b31*b13*a23*c21*a32-2*b21*b22*a33*c13*b32*a11-3*b21*b22*a33*c12*a11*b33-3*b12*b21*a33*b23*c32*a11+b13*a13*c21*b32^2*a21+b13*a23*c11*b32^2*a21-b21*a13*a23*b32^2*c11-b21*a13*c23*b32^2*a11+2*b21*a23*c13*b32^2*a11-b23*b22*a33*c11*b32*a11-3*b23*b31*a13*c21*b32*a12+3*b12*b13*c23*a32*b21*a31-2*b11*b23^2*a31*c32*a12-b11*b23*b33*a22*c31*a12+b11*b23*c33*a22*b31*a12+2*b22*b32*b33*a13*c11*a21-b11^2*a23*b33*c32*a22+2*b12*b21*c33*a13*b31*a22-b32*b21*c13*a13*b31*a22+b32*b23*b33*a11*c11*a22-2*b11*b12*a23*c33*b22*a31+3*b11*b12*b23*c31*a32*a23+3*b12*b13*a33*b21*c32*a21+b12*b13*b33*a21*c21*a32+b11*b23^2*a32*c31*a12+2*b13*b31*b23*a22*c31*a12+3*b13*b31*a33*b22*c11*a22+b12*b23*b33*a21*c31*a12-2*b12*b23*b33*a11*c21*a32+3*b13*b21*a23*b32*c11*a32-b11*b32*a13*a23*b31*c22-b11*b32*a13*a33*b21*c22+b11*b22*a13*a33*b32*c21-b22*b31*a13^2*b32*c21+b22*a13*a23*b31^2*c12+b13*b11*a33*c22*b21*a32-2*b13*b11*a23*b31*c22*a32+2*b12*b21*a23*a33*b31*c12-b21*b23*b33*a11*c32*a12+2*b21*b23*b33*a11*c12*a32+b13*b11*a33*c22*b31*a22-3*b11*b13*a23*b32*c21*a32+2*b11*b22*a13*a33*b31*c22+3*b11*b32*a23*b23*c12*a31-b11*b32*a23*a33*b21*c12+2*b11*a13*c23*b32^2*a21-3*b21*b32*a13*b33*c22*a11+3*b21*b32*a33*c12*a11*b23+3*b21*b32*b33*a13*c11*a22-3*b21*b32*b33*c11*a12*a23+b22*b23*b33*a12*c31*a11+b22*b23*b33*a11*c11*a32+2*b11^2*a23*b33*c22*a32-3*b11*b32*b33*c21*a22*a13+2*b13*b22*a33*c21*b32*a11-b13*b23*b31*a22*c12*a31-3*b13*b31*a13*b22*c21*a32+b13*b32*b33*a22*c11*a21-b13*b32*b33*c12*a21^2+b13*c23*a21*b32^2*a11-b22*b13^2*a31*c32*a21+2*b21*b13*b33*a22*c12*a31-b21*b13*b33*a12*c22*a31+b11*b23*c33*a32*b21*a12-3*b11*b22*a33*b23*c12*a31-2*b11^2*a33*c23*b32*a22+3*b11*b22*b23*a33*c31*a12-b11*b22*c23*a33*b31*a12+b11*b12*a23^2*b31*c32-2*b13^2*a21*b31*c22*a32+b21*b13^2*a32*c31*a22-b13*a33*c12*b21^2*a32-3*b12*b33*c13*a22*b31*a21-3*b12*b33*c23*a31*b21*a12+b13*b23*b32*a11*c21*a32+2*b13*b23*b31*a32*c22*a11+2*b13*b22*a23*b32*c31*a11+b13*b22*b23*a32*c11*a31+b13*b11*a23*c32*b31*a22+b13*b11*a23*c32*b21*a32+3*b12*b23*c33*a31*b21*a12+b22*b33*c23*b32*a11^2-b22*b33^2*a11*c12*a21-b21*b32*a13*a23*b31*c12-3*b11*b22*a33*b13*c32*a21+b11*b22*a33*c13*b32*a21+b11*b32*a23^2*b31*c12-b11*a13*a23*b32^2*c21+3*b22*b33*c13*a11*b31*a22-3*b22*b33*c23*a12*b31*a11+b23*b21*a33*c12*b31*a12-b23*b22*a13*b32*c31*a11-b32*b11*c23*a23*b31*a12+b32*b13*b33*a21*c21*a12+2*b13*b12*a23*b32*c21*a31-b13*b12*a23*b32*c31*a21-b33*b12*a13*c21*b32*a21+b33*b21*a23*c12*b31*a12+b12^2*b23*a33*c21*a31-2*b12^2*b23*a33*c31*a21-b12^2*c23*a33*b21*a31-b11*b13*b33*a21*c32*a22+b21*b23*c13*a32*b31*a12-b21*b23*b33*a12*c11*a32+3*b11*b12*a23*b33*c32*a21+b11*b12*a23*c33*b32*a21+b11^2*a33*c23*b22*a32+b11*a23^2*b32^2*c11-b11*b33^2*c11*a22^2-b22*a33^2*c22*b11^2+b23*c23*b11^2*a32^2-b32*a23^2*c32*b11^2+b33*c33*b11^2*a22^2-b11*b23^2*c11*a32^2+b21*a33^2*c21*b12^2-b23*c23*b12^2*a31^2-b12*a33^2*b21^2*c12+b12*b23^2*c12*a31^2-b12*a23^2*b31^2*c12+b12*b33^2*c12*a21^2+b31*a23^2*c31*b12^2-b33*c33*b12^2*a21^2+b13*c13*b21^2*a32^2+b13*c13*b31^2*a22^2-b21*b13^2*c21*a32^2-b31*b13^2*c31*a22^2-b13*c13*b22^2*a31^2-b13*c13*b32^2*a21^2+b22*b13^2*c22*a31^2+b32*b13^2*c32*a21^2+b21*a13^2*b32^2*c21-b21*b33^2*c21*a12^2-b32*a13^2*c32*b21^2+b33*c33*b21^2*a12^2-b22*a13^2*b31^2*c22+b22*b33^2*c22*a11^2+b31*a13^2*c31*b22^2-b33*c33*b22^2*a11^2+b23*c23*b31^2*a12^2-b31*b23^2*c31*a12^2-b23*c23*b32^2*a11^2+b32*b23^2*c32*a11^2+b11*a33^2*b22^2*c11+2*b12*b11*c23*a33*b31*a22+2*b12*b11*c33*a23*b21*a32-b12*b11*c33*a23*b31*a22-b12*b11*c33*b21*a22*a33-3*b12*b13*a23*c32*b31*a21-2*b12*b13*b23*a32*c31*a21+b12*b13*b23*a31*c31*a22-2*b12*b13*b33*a22*c21*a31+b12*b13*b23*a31*c32*a21-b12*b13*c23*a31*b32*a21-b12*b13*c33*a21*b22*a31-b12*b21*a13*a23*b31*c32+b12*b21*a13*a23*c31*b32+3*b12*b21*a13*c32*a31*b23+b12*b21*a13*a33*c31*b22-b12*b21*a13*a33*b31*c22-3*b12*b21*a13*b33*c32*a21+b12*b21*a13*c33*b32*a21-2*b12*b21*a13*c33*b22*a31-3*b12*b21*b13*c31*a32*a23-b12*b21*c13*b31*a32*a23-b12*b21*c13*a33*b31*a22+b12*b21*a23*a33*b32*c11-2*b12*b21*a23*c33*b32*a11+3*b12*b21*b23*a33*c11*a32-3*b12*b21*b23*a33*c31*a12-b12*b21*c23*a33*b31*a12+b12*b21*a33*c13*b32*a21+b12*b21*a33*c13*b22*a31+b12*b21*a33*c23*b32*a11+3*b12*b21*a33*b33*c22*a11+3*b12*b21*b33*a23*c31*a12+b12*b22*c13*b31*a31*a23-2*b12*b22*c23*a33*b31*a11-b12*b22*b33*a13*c31*a21+2*b12*b22*b33*a13*c21*a31-b12*b22*b33*a33*c11*a21-b12*b22*b33*a33*c21*a11+b12*b22*c33*a23*b31*a11+2*b12*b23*a13*b32*c31*a21-3*b12*b23*a13*b31*c22*a31-3*b12*b23*c13*a32*b21*a31-2*b21*b12*a23*b32*a31*c13+b21*b12*a33*c33*b22*a11-b13*b12*a33*b22*c21*a31+2*b13*b12*a33*b22*c31*a21-2*b13*b21*a23*c32*b31*a12+b13*b21*c23*a32*b31*a12+b13*b21*a33*c12*b31*a22+b13*b21*a13*c32*b31*a22-3*b13*b21*a13*b32*c31*a22+3*b13*b21*a13*c31*b22*a32+b13*b21*a13*b31*c22*a32-2*b13*b21*a33*c22*b31*a12-b13*b21*b33*a32*c11*a22+2*b13*b21*b33*a32*c21*a12+b13*b21*c33*a22*b31*a12-3*b13*b22*a13*c32*b21*a31-b13*b22*a13*b32*c21*a31+3*b13*b22*c23*a31*b31*a12+b13*b22*b33*a31*c21*a12-2*b13*b22*b33*a21*c31*a12+b13*b22*b33*a11*c31*a22+3*b13*b22*c33*a11*b21*a32+2*b13*b23*c32*a31*b21*a12-b13*b23*c32*a11*b31*a22+b13*b23*b32*a21*c11*a32+b13*b23*b32*a21*c31*a12-3*b13*b31*a23*c11*b32*a22-b13*b31*b23*a32*c11*a22-b13*b31*b23*a32*c21*a12-b13*b31*b33*a22*c21*a12+3*b13*b32*a13*c22*b21*a31-3*b13*b32*a13*c22*b31*a21+3*b13*b32*a23*c12*b31*a21-3*b13*b32*c23*a11*b21*a32-3*b13*b32*a33*b21*c12*a21-2*b13*b32*b33*a22*c21*a11+2*b13*b33*c22*a21*b31*a12-b13*b33*c22*a11*b21*a32-b13*b33*b21*a32*c12*a21+2*b13*b33*b21*a22*c32*a11+2*b13*b22*c13*a31*b32*a21+b13*b22*b33*a31*c12*a21-2*b13*b22*b33*a31*c22*a11+b13*b22*b33*a21*c32*a11-b13*b22*c33*a21*b32*a11+b13*b32*b23*a31*c12*a21+b13*b32*b23*a31*c22*a11-2*b13*b32*b23*a21*c32*a11-b21*b11*a13*c33*b32*a22-2*b21*b11*a23*b33*c12*a32+2*b21*b11*a33*c13*b32*a22+b21*b12*a13*b32*a31*c23+3*b12*b23*c13*a31*b31*a22+3*b12*b23*a23*c32*b31*a11-b12*b23*a23*b32*c31*a11+b12*b23*b33*a31*c11*a22+b12*b23*b33*a31*c21*a12+b12*b23*b33*a21*c11*a32-2*b12*b23*b33*a11*c31*a22+3*b11*b22*a33*b23*c32*a11+3*b11*b22*b33*a13*c31*a22-3*b11*b22*b33*a33*c21*a12-b11*b22*c33*a13*b31*a22+2*b11*b22*c33*a23*b31*a12-3*b11*b23*a23*b32*c31*a12+b11*b23*a23*b31*c12*a32-2*b11*b23*c23*a32*b31*a12+3*b11*b23*a13*b32*c21*a32-b11*b12*a23*a33*c32*b21+b11*b12*a23*b32*a31*c23-3*b11*b12*a23*c32*a31*b23+b11*b12*a23*a33*b32*c21-3*b11*b12*b23*a33*c21*a32+3*b11*b12*a33*b23*c22*a31-2*b11*b12*a33*c23*b32*a21-3*b11*b12*b33*a23*c31*a22+3*b11*b12*b33*c21*a22*a33+3*b11*b13*a23*b32*c31*a22-b11*b13*b23*a32*c31*a22+b11*b13*c23*a32*b31*a22+3*b11*b13*a33*b22*c21*a32-3*b11*b13*a33*b22*c31*a22-b11*b13*b33*a22*c21*a32-b11*b13*b23*a32*c32*a21-b11*b13*b23*a31*c22*a32+3*b11*b13*c23*a32*b32*a21-b11*b13*b33*a22*c22*a31-3*b11*b13*c33*a21*b32*a22+3*b11*b13*c33*a22*b22*a31-b11*b21*a13*b32*a32*c23-2*b11*b21*a13*b33*c22*a32+2*b11*b21*a13*c33*b22*a32-b11*b21*a23*c33*b32*a12-b11*b21*a33*c13*b22*a32+2*b11*b21*a33*c23*b32*a12+b11*b21*a33*b33*c12*a22-2*b11*b22*a13*c33*b32*a21+b11*b23*c13*a32*b31*a22-b11*b23*b33*a32*c21*a12-3*b11*b23*c13*a32*b32*a21+3*b11*b23*c13*a31*b22*a32-b11*b23*b33*a32*c12*a21-b11*b23*b33*a32*c22*a11-b11*b23*b33*a22*c12*a31-b11*b23*b33*a22*c32*a11-2*b23*b21*a13*b31*c12*a32-3*b23*b32*a23*c12*b31*a11+b23*b32*b33*a12*c21*a11+2*b23*b33*c12*a11*b31*a22-b31*b13*b33*a22*c22*a11+b31*b22*a13*c13*b32*a21-b33*b22*a23*c11*b32*a11+b33*b11*a13*c22*b31*a22+b23*b11*a33*c22*b31*a12-b23*b12*a13*c31*b22*a31+2*b23*b12*a33*c11*b32*a21-b23*b12*a33*c21*b32*a11-b23*b13*c32*a21*b31*a12-2*b23*b13*b32*a31*c11*a22+b23*b13*b32*a11*c31*a22+2*b23*b13*b31*a32*c12*a21+b23*b21*a13*c32*b31*a12-3*b22*b31*a13*b33*c12*a21-2*b22*b31*a23*c13*b32*a11+3*b22*b31*a23*c12*a11*b33+3*b22*b31*b23*a13*c11*a32-3*b22*b31*b23*c11*a12*a33+3*b22*b31*b33*a13*c21*a12-b22*b33*c13*a21*b32*a11+2*b22*b11*c13*b31*a32*a23+b22*b12*c33*a13*b31*a21+b22*b13*b23*a31*c31*a12-2*b22*b13*b33*a21*c11*a32+b22*b13*b33*a11*c21*a32-b22*b21*c13*b31*a32*a13+2*b22*b21*c13*a33*b31*a12-b22*b21*c33*a13*b31*a12-3*b22*b23*a13*c32*b31*a11+3*b22*b23*a13*b31*c12*a31-3*b22*b23*c13*a31*b31*a12-2*b22*b23*b33*a12*c11*a31-b22*b23*c13*a31*b32*a11+b22*b23*b33*a11*c12*a31-3*b11*b33*c23*a22*b32*a11+3*b11*b33*c13*a21*b32*a22-3*b12*b21*b33*a33*c11*a22-b12*b11*c23*b31*a32*a23-b12*b11*c23*a33*b21*a32+2*b11*b23*b33*a12*c22*a31+3*b11*b23*c33*a32*b12*a21-3*b11*b23*c33*a32*b22*a11+3*b11*b23*c33*a22*b32*a11+2*b11*b31*a13*c23*b32*a22-b11*b31*a23*c13*b32*a22+b11*b31*a23*b33*c12*a22-2*b11*b31*a23*b33*c22*a12+2*b11*b32*a13*a23*c32*b21-3*b11*b32*a23*b13*c22*a31-3*b11*b32*a23*b33*c12*a21+3*b11*b32*a23*b33*c22*a11+3*b11*b32*a33*c22*a21*b13-3*b11*b32*a33*b23*c22*a11+b11*b33*c13*a22*b21*a32+b11*b33*c23*a32*b21*a12-3*b11*b33*c23*a32*b12*a21+3*b11*b33*c23*a32*b22*a11+b11*b33^2*a22*c22*a11-2*b11*b33^2*a21*c22*a12-b23*c33*a32*b11^2*a22+b32*a23*a33*c22*b11^2-b33*c23*a32*b11^2*a22-b12*b23^2*a31*c31*a12+2*b12*b23^2*a32*c31*a11+b12*b23*c13*b22*a31^2-b12*b23^2*a31*c32*a11+2*b12^2*c23*a33*b31*a21-2*b12^2*b33*a23*c21*a31+b12^2*b33*a23*c31*a21+2*b12^2*c33*a23*b21*a31-b12^2*c33*a23*b31*a21-b31*a23*a33*c21*b12^2+b33*c23*a31*b12^2*a21-b12*b31*a23^2*b32*c11-2*b12*c23*a13*b31^2*a22-b12*b33^2*a22*c11*a21+b12*b13*c33*b32*a21^2-b12*b13*b23*c22*a31^2+b12*a13*a33*c32*b21^2+b12*c13*a33*b21^2*a32-b12*b21*a33^2*b22*c11-2*b12*c33*a13*b21^2*a32+b13^2*a31*c22*b21*a32-b13^2*a31*b22*c21*a32+2*b13^2*a31*c21*b32*a22-b13^2*a21*b32*c31*a22+2*b13^2*a21*c31*b22*a32-b13*a13*c32*b21^2*a32+b13*b21*b23*c11*a32^2+2*b13*a33*b21^2*c32*a12+b13*a33*c11*b22^2*a31-2*b13*a33*b22^2*c31*a11+b13*b31*b33*c11*a22^2-b32*b13^2*a21*c22*a31-b21*a33*c33*b12^2*a21+b21*b13^2*a32*c32*a21+b21*b22*a13^2*b31*c32-b21*b33*c23*b31*a12^2+b21*b33^2*a12*c11*a22+b21*b33^2*a12*c12*a21-2*b21^2*a33*c13*b32*a12+b32*a13*a33*b21^2*c12-b33*c13*a32*b21^2*a12+b22*c33*a33*b11^2*a22-b22*b13^2*a31*c31*a22-b22*b23*b33*c32*a11^2+b22*b23*c33*b32*a11^2-2*b22^2*b33*a13*c11*a31-b22^2*c33*a13*b31*a11-b23*a23*c32*b11^2*a32+b23*a23*c31*b12^2*a31+2*b23^2*a31*c11*b32*a12+b23^2*a11*c32*b31*a12-b23^2*a11*b32*c31*a12+b23*b31*b33*c21*a12^2+2*b23*a13*c12*b31^2*a22-b23*a13*c22*b31^2*a12-b32*b23^2*a11*c12*a31-b23*b32*b33*c22*a11^2+b31*b23^2*a12*c12*a31-b32*b23^2*a11*c11*a32+b32*c23*a23*b11^2*a32-b32*b13^2*a21*c21*a32+b32*c13*a13*b21^2*a32-b33*a33*c22*b11^2*a22+b33*a33*c21*b12^2*a21-b33*a33*c12*b21^2*a12-b12*b23*c13*a31*b32*a21+2*b12*b23*c23*a31*b32*a11-2*b12*b23*b33*a31*c12*a21+b12*b23*b33*a31*c22*a11+b12*b23*b33*a21*c32*a11-b12*b23*c33*a31*b22*a11+b12*b31*a13*a23*b32*c21-2*b12*b31*a13*a23*c31*b22-3*b12*b31*b13*c21*a22*a33+b12*b31*a23*c13*b32*a21+b12*b31*a23*a33*b22*c11-3*b12*b31*a23*b33*c22*a11-3*b12*b31*b23*a23*c11*a32-3*b12*b31*b33*a23*c21*a12+3*b12*b31*b33*a23*c11*a22-b12*b32*b33*a23*c11*a21+2*b12*b32*b33*a23*c21*a11+3*b12*b33*c23*a21*b31*a12-b12*b33*c13*a21*b22*a31+2*b12*b33*c33*a21*b22*a11+3*b13*b22*a33*c12*b21*a31-b13*b22*a33*c11*b32*a21-b13*b12*a23*c31*b22*a31-b21*b13*b23*a32*c32*a11+b21*b22*a13*b32*a31*c13+b21*b22*a13*a33*b32*c11-b21*b22*a13*a33*b31*c12+3*b21*b22*a13*b33*c32*a11+b21*b22*a13*c33*b32*a11-3*b21*b22*b33*a13*c31*a12+3*b21*b22*b33*c11*a12*a33-3*b21*b23*a13*b32*c11*a32+3*b21*b23*a13*b32*c31*a12+3*b21*b23*c13*a32*b32*a11-b21*b23*b33*a12*c12*a31-b21*b31*a13*c23*b32*a12-2*b21*b31*a13*b33*c12*a22-3*b21*b32*a13*b23*c12*a31+3*b21*b32*a13*b33*c12*a21+3*b21*b33*c13*a12*b22*a31-3*b21*b33*c13*a12*b32*a21+b22*b31*a13*a23*b32*c11+b22*b31*a13*c23*b32*a11,3*b12*c13*a33*c22*b31*a22+c12*a33*c33*b22^2*a11-b13*c22*a23*c32*b31*a12+2*b12*c32*a23*c33*b22*a11-3*b12*c22*b23*a33*c31*a12+b12*c13*c33*a22*b22*a31-b12*c23^2*a31*b32*a12+3*b23*c32*a13*c11*b32*a22+b23*c11*b33*a12*c22*a32+b31*c23^2*a12*b12*a32+2*b31*c23*b33*a12^2*c22+2*b22*a33*b23*c12^2*a31-b22*a33*b33*c12^2*a21-3*b21*c12*a33*c23*b32*a12-b32*c12*a23^2*c32*b11-b32*a23*b23*c12^2*a31+b12*c22*a13*c32*a31*b23+b13*c13*b32*c31*a22^2-b13*c13*c22*b21*a32^2-b22*a23*b33*c12^2*a31-b22*c12*a33^2*c22*b11-c11*a33*c33*b22^2*a12+c12*a13*a33*c31*b22^2-b33*c23*a22*b12*c31*a12-3*b13*c12*c33*a22*b22*a31+b31*c13*c33*a22^2*b12-2*b31*a13*b33*c22^2*a12+b22*c12*a23*b33*c32*a11-2*b11*a33*b13*c22^2*a32-b12*c12*a23*c33*b22*a31-3*b12*c12*b23*c31*a32*a23+c32*a33*c13*b22^2*a11-c13*a33*b22^2*c31*a12+3*b12*c22*b33*a23*c31*a12-b13*c22*b23*a31*c32*a12-b22*c22*a13*b32*a31*c13-b22*c22*a13^2*b31*c32-b11*c13*c23*a32*b32*a22+b22*c32*a13^2*b32*c21+c22*a33*c33*b12^2*a21-c23*a23*c31*b12^2*a32+3*b23*c12*c23*a32*b32*a11+b22*c13*a13*b32*c21*a32-b12*c32*a33*c23*b22*a11+b22*c11*a33*c23*b32*a12+b11*c33*b33*a22*c22*a12+b11*a23*b23*c32^2*a12-c13*a23*c21*b32^2*a12-c13*c23*a22*b32^2*a11+2*b13*c12*a23*c32*b31*a22-3*b13*c12*a23*b32*c21*a32+b13*c11*b33*a22*c22*a32-b22*c13^2*a32*b32*a21-c31*b13^2*a22*c22*a32+b21*a23*b33*c12^2*a32-2*b21*a33*b23*c12^2*a32-b21*c23*b33*a12^2*c32+b21*c23*c33*a12^2*b32-b23*c12*a33*c22*b31*a12+b21*a33*b33*c12^2*a22+b21*c13^2*a32*b32*a22+c12*a13*c33*b22^2*a31-2*c12*a33*c13*b22^2*a31-2*b23*c31*c33*a12^2*b22-b23*c33*c22*b31*a12^2-2*b12*c22*a33*b13*c32*a21+b12*c22*a13*a23*b31*c32-b12*c22*a13*a23*c31*b32+2*b11*c12*a33*b23*c22*a32-b11*c12*a33*b23*c32*a22+b12*c22*a33^2*b22*c11-2*b12*c22*a23*a33*c32*b11-b11*c22*a23*b33*c32*a12-b12*c12*a33^2*b21*c22-b33*c13*a12*b22*c31*a22+b22*c13*c23*a32*b32*a11+b12*c32*a23^2*b32*c11-b12*a13*a23*c32^2*b21-3*b12*c11*a23*b33*c22*a32+b32*c22*a23*b13*c32*a11+b11*c13*c23*a32^2*b22+2*b22*c32*a13*c23*b32*a11-b22*c32*a23*c13*b32*a11+b11*c13*c33*a22^2*b32+2*c21*a33*c23*b12^2*a32-c21*a33*c33*b12^2*a22-3*b22*c13*a13*c32*b31*a22-b13*c11*b23*a32^2*c22+b13*c11*c23*a32^2*b22-b13*c11*b33*a22^2*c32+3*b11*c12*a33*c23*b32*a22-b11*c12*a33*c22*a22*b33-b12*a13*b33*c22^2*a31+3*b11*c22*a23*b32*a32*c13-3*b11*c22*a23*c33*b32*a12+b12*c12*a23^2*c31*b32-b33*c11*c23*a12*b22*a32+b11*c23*b33*a22*c12*a32-2*b11*c23*b33*a12*c22*a32-b11*c33*b33*a22^2*c12+b12*c11*a23*b32*a32*c23+2*b23*c22*a13*c32*b31*a12+b13*c11*c33*a22^2*b32+b13*c13*b22*c21*a32^2-b13*c13*c32*b31*a22^2-3*b12*c13*a23*b31*c22*a32+b22*a13^2*c32^2*b21-c12*a33^2*b22^2*c11+c13^2*a31*b22^2*a32+b22*c22*a13*c32*a31*b13+b33*c23*b22*c31*a12^2+c22*b13^2*a31*c32*a22+c22*b13^2*a32*c32*a21+b23*b33*a32*c12^2*a21+b23*b33*a22*c12^2*a31+b32*c12*a23*b13*c22*a31+b32*c12*a23*b23*c32*a11-3*b22*c11*a33*b33*c22*a12+b22*c12*a13*a23*b31*c32+b22*c11*a23*c33*b32*a12+b22*c12*a33*b13*c32*a21+b11*a13*b33*c22^2*a32-2*b32*c22*a13*b23*c32*a11+b32*c12*a13*a23*c32*b21-b11*c13*b23*a32^2*c22-3*b12*c13*a33*b21*c32*a22+3*b12*c13*a23*c32*b21*a32+3*b11*c32*a13*c23*b22*a32-3*b21*c22*a13*b32*a32*c13+2*b21*c22*a13*b33*c32*a12-b13*c22*a13*c32*b31*a22-b33*c11*c33*a22*b22*a12-b33*c13*a22*b12*c21*a32-b11*c23*b23*a32^2*c12-b12*c32*a33*b22*a21*c13+b12*c23*c33*a22*b32*a11+b12*c23*c33*a12*b22*a31+b12*c22*a13*a33*c32*b21+2*b21*c13*b23*a32^2*c12+b21*c13*c23*a32^2*b12-2*b22*c21*a13*c33*b32*a12+b22*c22*a13*a33*c32*b11-b12*c12*a33*c23*b32*a21+2*b12*c12*a33*c23*b22*a31-b22*c13^2*a31*b32*a22-2*b22*c22*a13*b33*c32*a11+2*b22*c12*a33*c13*b32*a21-b12*c12*a33*b22*a21*c33+3*b12*c12*b33*a23*c21*a32-2*b31*a23*b33*c12^2*a22+b31*c13^2*a22*b22*a32-3*b23*c22*c13*a32*b32*a11+3*b23*c22*a33*c11*b32*a12+2*b11*c12*a23*b33*c32*a22+3*b11*c12*a23*c33*b22*a32+2*b12*a33*b13*c22^2*a31+3*b13*c22*a13*b32*c31*a22+b23*a33*c12^2*b31*a22+b23*c13*b12*c21*a32^2-b23*c21*b33*a12^2*c32+3*b12*c22*c33*a13*b21*a32-3*b11*c12*a23*b32*a32*c23-b11*c12*a23*b33*c22*a32-b12*a33*b33*c22^2*a11+3*b11*c22*a33*c33*b22*a12-b12*c12*a23^2*b31*c32+3*b13*c12*c33*a21*b22*a32+c22*a23*a33*c31*b12^2+c22*a23*c33*b12^2*a31-2*c22*a33*c23*b12^2*a31+c12*b33^2*a22*c22*a11+c12*b33^2*a21*c22*a12-c21*b33^2*a12*c12*a22+b11*c33*b23*a12*c22*a32+3*b12*c11*a23*c32*a32*b23-2*b11*a23*b13*c32^2*a22+b32*c12*a33*c22*a21*b13+b32*c12*a33*b23*c22*a11-3*b23*c12*c33*a22*b32*a11+b22*c22*a13^2*c31*b32-b22*a13*b13*c32^2*a21-b12*c22*a13*c33*b22*a31-2*b12*c22*a23*c32*a31*b13+2*b13*c21*c33*a22*b12*a32+3*b22*c12*c33*a13*b31*a22-3*b12*c21*a13*c32*a32*b23-2*b12*c21*a13*b32*a32*c23-b12*c23^2*a32*b32*a11-2*b13*c21*c23*a32^2*b12+b13*a13*b31*c22^2*a32+b13*a33*c22^2*b31*a12-c23*a33*b12^2*c31*a22-c23*c33*a32*b12^2*a21-2*b32*c12*a13*a23*b31*c22-2*b13*c23*a12*b31*c22*a32-b12*a13*b23*c32^2*a21+2*b12*a23*b13*c32^2*a21-b12*a23*b23*c32^2*a11-c11*a23*c23*b32^2*a12+c22*a13*c13*b32^2*a21-b13*c11*c23*a32*b32*a22-b13*c11*c33*a22*b22*a32-3*b22*c33*b33*a12*c12*a21+3*b22*c33*b33*a11*c12*a22+2*b23*c22*b33*a11*c32*a12+b23*c23*a32*c12*b31*a12-2*b22*c12*a33*b23*c32*a11-b13*c22*b33*a22*c32*a11-b13*c22*b33*a12*c32*a21+2*b21*c12*a13*c32*a32*b23+3*b21*c12*a13*b32*a32*c23-c13*c23*a12*b32^2*a21+2*c21*a13*c23*b32^2*a12-c11*b33^2*a22*c22*a12-b22*c22*a33*c13*b32*a11+b12*c13*c23*a32*b32*a21+3*b13*c22*c33*a22*b32*a11+3*b13*c22*c33*a12*b22*a31-b21*c12*a13*b33*c32*a22-3*b21*c12*a13*c33*b32*a22-b11*c22*a13*b33*c32*a22-3*b11*c22*a13*c33*b22*a32-b12*a13*a33*b31*c22^2+b23*c11*c23*a32^2*b12+b23*a23*b31*c12^2*a32-3*b13*c32*c13*a21*b22*a32+3*b13*c32*c13*a22*b22*a31-b13*c12*b23*a31*c32*a22+c22*a13*a23*b32^2*c11-2*c22*a13*c23*b32^2*a11+c22*a23*c13*b32^2*a11+c12*a13*c23*b32^2*a21-2*c12*a23*c13*b32^2*a21-2*b21*a13*b23*c32^2*a12+2*b21*c33*b23*a12^2*c32+3*b11*c22*a13*c33*b32*a22+2*b11*c22*a23*c32*a32*b13+b12*c12*a33^2*c21*b22-b32*a13*a33*c22^2*b11+2*b32*a13*b33*c22^2*a11+b13*a23*b21*c32^2*a12+b13*b23*a22*c32^2*a11+3*b13*c22*c13*a32*b32*a21+2*b11*c23*b13*a32^2*c22-2*b11*c23*b13*a32*c32*a22+b11*c33^2*a22*b22*a12+b12*c13*a23*b32*c21*a32-2*b12*c13*a23*b32*c31*a22+2*b13*c21*c23*a32*b32*a12+b13*c21*b33*a22*c32*a12-2*b13*c21*b33*a12*c22*a32-b13*c21*c33*a22*b32*a12+3*b13*c12*a23*c31*b22*a32-3*b12*c23*b33*a12*c32*a21+b12*c23*c33*a32*b22*a11-b13*c31*b33*a22^2*c12-2*b13*c31*c33*a22^2*b12+b13*a13*b21*c32^2*a22-2*b22*c12*a13*a33*c32*b21-c13*c33*a12*b22^2*a31-2*b23*c11*c13*a32^2*b22-b32*a33*b13*c22^2*a11-c11*a13*c23*b32^2*a22+2*c11*a23*c13*b32^2*a22+c12*a13*a23*b32^2*c21+c12*a23*c23*b32^2*a11-c13*a13*c21*b32^2*a22+b12*c23*a13*b32*c31*a22+b12*c21*a33*c33*b22*a12-b12*c32*a13*c23*b32*a21-b12*c32*a13*c23*b22*a31+3*b13*c32*a23*c21*b32*a12+2*b22*c12*a23*a33*b32*c11-b12*c12*a23*b32*a31*c23+b11*c23^2*a32*b32*a12+b22*c12*a23*a33*c32*b11-b22*c12*a23*c33*b32*a11-3*b12*c12*b33*c21*a22*a33-3*b12*c12*c33*a23*b21*a32-b22*c12*a13*c33*b32*a21+b22*c12*a23*c32*a31*b13+b11*a33*b33*c22^2*a12+3*b22*c13*b33*a12*c32*a21+b22*c13*c33*a22*b32*a11+b12*c11*a23*c33*b22*a32-2*b12*c11*a23*c33*b32*a22+b11*a13*b23*c32^2*a22+b13*c33*a12*c22*b21*a32+b13*c33*a12*c22*b31*a22+b22*c13*c23*a31*b32*a12+3*b22*c13*b33*a32*c22*a11+c12*b23^2*a32*c32*a11+c12*b23^2*a31*c32*a12-c31*b23^2*a12*c12*a32+b13*c21*b33*a22*c12*a32-b22*c32*a13*c13*b32*a21-b22*c32*a13*a23*b32*c11-b31*c23*c33*a12*b12*a22+b32*c22*a13*b13*c32*a21-b31*c13*c23*a12*b22*a32-3*b23*c12*c23*a31*b32*a12+b21*c33^2*a12*b12*a22-b22*a23*a33*b31*c12^2+b13*b33*a32*c22^2*a11+b13*b33*a12*c22^2*a31-b13*c23*c12*b21*a32^2+3*b21*c22*a33*c13*b32*a12-3*b12*c12*c23*a33*b31*a22+b12*c12*a33*b23*c32*a21+2*b11*c23*c33*a22*b12*a32-b11*c23*c33*a12*b22*a32+2*b11*c33*b13*a22^2*c32-2*b21*c33*b23*a12*c12*a32+b21*c33*b33*a12*c12*a22-b13*c12*b23*a32*c32*a21-2*b33*c11*c13*a22^2*b32+b33*c11*c33*a22^2*b12+b33*c13*b12*c31*a22^2-2*b33*c21*c23*a12^2*b32-3*b12*c23*a23*c32*b31*a12+b12*c23*a23*b32*c31*a12-b32*c22*a13^2*c32*b21-b32*a13*b13*c22^2*a31-2*b12*c31*a13*b22*a22*c33-2*b12*c31*a23*c33*b22*a12-3*b22*c13*a33*c22*b31*a12+b22*c13*a33*c21*b32*a12-b11*c13*b33*a22^2*c32-b23*c13*a12*b32*c31*a22+2*b23*c13*a12*c31*b22*a32-2*b12*c13*a33*b22*c21*a32+b12*c13*a33*b22*c31*a22-b11*c23^2*a32^2*b12-b11*c33^2*a22^2*b12+b12*a33^2*c22^2*b11+b12*a23^2*c32^2*b11-c22*a33^2*c21*b12^2+c23^2*a31*b12^2*a32-c32*a23^2*c31*b12^2+c33^2*a21*b12^2*a22+c21*b13^2*a32^2*c22-b13^2*a31*c22^2*a32+c31*b13^2*a22^2*c32-b13^2*a21*c32^2*a22-b21*c13^2*a32^2*b22-b21*c33^2*a12^2*b22+b22*a33^2*b21*c12^2+b22*c11*a13*b32*a32*c23+3*b22*c11*a13*b33*c22*a32-3*b22*c11*a13*b33*c32*a22-3*b12*c21*a23*b33*c32*a12+b12*c21*a23*c33*b32*a12+3*b12*c21*a33*b23*c32*a12-2*b12*c21*a33*c23*b32*a12+2*b12*c22*a13*b32*a31*c23+2*b12*c22*a13*a33*b32*c21-b12*c22*a13*a33*c31*b22+b12*c22*a13*b33*c32*a21-b12*c22*a13*c33*b32*a21-b12*c22*a23*b32*a31*c13-b12*c22*a23*a33*b32*c11+b12*c22*a23*b33*c32*a11-b12*c22*a23*c33*b32*a11+3*b12*c22*b23*c31*a32*a13-b12*c22*a33*c13*b32*a21+2*b12*c22*a33*c13*b22*a31+b12*c22*a33*b23*c32*a11+2*b12*c22*a33*c23*b32*a11-b12*c22*a33*c33*b22*a11-3*b12*c22*b33*a13*c31*a22-3*b12*c22*c33*a13*b31*a22+3*b12*c22*c33*a23*b31*a12-3*b12*c22*c33*a33*b21*a12-3*b12*c23*a13*c32*b21*a32+3*b12*c23*a13*c32*b31*a22+b12*c23*a13*c31*b22*a32+b12*c23*a33*b22*c31*a12+3*b12*c23*a33*b21*c32*a12-3*b12*c23*b23*a32*c32*a11+3*b12*c23*b23*a31*c32*a12+3*b12*c23*b33*a32*c12*a21-3*b12*c23*b33*a22*c12*a31+3*b12*c23*b33*a22*c32*a11+b12*c23*c33*a12*b32*a21-b12*c32*a13*a23*b32*c21+2*b12*c32*a13*a23*c31*b22-b12*c32*a13*a33*c21*b22+2*b12*c32*a13*b22*a21*c33+2*b12*c32*a23*c13*b32*a21-b12*c32*a23*c13*b22*a31-b12*c32*a23*c23*b32*a11-b12*c32*a23*a33*b22*c11-3*b12*c33*b23*a32*c12*a21+3*b12*c33*b23*a32*c22*a11+3*b12*c33*b23*a22*c12*a31-3*b12*c33*b23*a12*c22*a31-3*b12*c33*b33*a22*c22*a11+3*b12*c33*b33*a21*c22*a12+b13*c11*b23*a32*c32*a22-b13*c12*a23*c32*b21*a32-b13*c12*a23*b31*c22*a32+2*b13*c12*b23*a31*c22*a32+3*b13*c12*c23*a31*b32*a22-3*b13*c12*c23*a32*b32*a21+2*b13*c12*a33*c22*b21*a32-b13*c12*a33*c22*b31*a22-3*b13*c12*a33*b22*c31*a22+3*b13*c12*a33*c21*b32*a22-b13*c12*a33*b21*c32*a22+2*b13*c12*b33*a21*c32*a22-b13*c12*b33*a21*c22*a32-b22*a13*a23*c32^2*b11+2*b22*a13*b23*c32^2*a11-b22*a23*b13*c32^2*a11-c11*a13*c33*b22^2*a32+2*c11*a33*c13*b22^2*a32-c13*a13*c31*b22^2*a32+2*c31*a13*c33*b22^2*a12+c32*a13*c13*b22^2*a31+c32*a13*a33*b22^2*c11-2*c32*a13*c33*b22^2*a11-c13*c33*a32*b22^2*a11+b23*c21*c33*a12^2*b32-b23*c23*c32*b31*a12^2+b23*c23*b32*c31*a12^2-b23*c31*b33*a12^2*c22-c11*b23^2*a32*c32*a12+2*b31*c13*b33*a22^2*c12+b31*c23*c33*a12^2*b22-b32*a23*a33*b21*c12^2+2*b32*a23*b33*c12^2*a21-b32*a33*b23*c12^2*a21+b33*c21*c33*a12^2*b22-c32*a13^2*c31*b22^2+c33^2*a11*b22^2*a12+c11*b23^2*a32^2*c12-b23^2*a31*c12^2*a32+c31*b23^2*a12^2*c32-b23^2*a11*c32^2*a12-b31*c13^2*a22^2*b32-b31*c23^2*a12^2*b32+b32*a23^2*b31*c12^2+b32*a13^2*b31*c22^2-c12*a23^2*b32^2*c11+c13^2*a21*b32^2*a22-c22*a13^2*b32^2*c21+c23^2*a11*b32^2*a12+c11*b33^2*a22^2*c12-b33^2*a21*c12^2*a22+c21*b33^2*a12^2*c22-b33^2*a11*c22^2*a12-b21*c33*b33*a12^2*c22+b12*c21*a13*c33*b32*a22-2*b12*c13*c33*a21*b32*a22+b12*c13*c33*a21*b22*a32+3*b12*c21*a13*b33*c32*a22+b12*c21*a13*c33*b22*a32-b11*c12*a23*c32*a32*b23-3*b11*c12*a33*b22*a22*c33+b11*c13*b23*a32*c32*a22+b11*c13*b33*a22*c22*a32-b11*c13*c33*a22*b22*a32-b11*c22*a13*c32*a32*b23+2*b11*c22*a33*b13*c32*a22-3*b11*c22*a33*c13*b32*a22-b11*c22*a33*b23*c32*a12+b11*c23*b23*a32*c32*a12+b11*c23*b33*a22*c32*a12-b11*c23*c33*a22*b32*a12-3*b11*c32*a13*c23*b32*a22-3*b11*c32*a23*c13*b22*a32+3*b11*c32*a23*c23*b32*a12+3*b11*c32*a33*b22*a22*c13-3*b11*c32*a33*c23*b22*a12-2*b11*c33*b13*a22*c22*a32-2*b11*c33*b23*a22*c32*a12+b11*c33*b23*a22*c12*a32-3*b12*c11*a33*b23*c32*a22-2*b12*c11*a33*c23*b22*a32+b12*c11*a33*c23*b32*a22+3*b12*c11*a33*c22*a22*b33+b12*c11*a33*b22*a22*c33+b12*c12*a23*a33*c32*b21+b12*c12*a23*c32*a31*b23-b12*c12*a23*a33*b32*c21-b12*c12*a23*a33*c31*b22+b12*c12*a23*a33*b31*c22-2*b12*c12*a23*b33*c32*a21+b12*c12*a23*b33*c22*a31+2*b12*c12*a23*c33*b32*a21+3*b12*c12*b23*a33*c31*a22+3*b12*c12*c23*b31*a32*a23-2*b12*c12*a33*b23*c22*a31+b12*c12*a33*c22*a21*b33+3*b12*c12*c33*b21*a22*a33+b12*c13*a23*c31*b22*a32+b12*c13*a33*c21*b32*a22-3*b12*c13*b23*a31*c32*a22+3*b12*c13*b23*a32*c32*a21+b12*c13*c23*a31*b32*a22-2*b12*c13*c23*a31*b22*a32-3*b12*c13*b33*a21*c22*a32+3*b12*c13*b33*a22*c22*a31+b22*c11*a13*c33*b32*a22-2*b22*c11*a23*b32*a32*c13+3*b22*c11*a23*b33*c32*a12-3*b13*c22*c33*a12*b32*a21-3*b13*c22*c13*a31*b32*a22+b13*c23*a32*c12*b31*a22+2*b13*c23*a32*b12*c31*a22+b13*c23*a12*c32*b21*a32+b13*c23*a12*c32*b31*a22-b13*c23*a12*b32*c31*a22-b13*c23*a12*c31*b22*a32-2*b13*c31*b23*a22*c32*a12+b13*c31*b23*a22*c12*a32+b13*c31*b23*a12*c22*a32+b13*c31*b33*a22*c22*a12+2*b13*c31*c33*a22*b22*a12+3*b13*c32*a13*b22*c21*a32-3*b13*c32*a13*c21*b32*a22-3*b13*c32*a23*c11*b22*a32+3*b13*c32*a33*b22*c11*a22-3*b13*c32*a33*b22*c21*a12+3*b13*c32*c23*a32*b22*a11-3*b13*c32*c23*a22*b32*a11-3*b13*c32*c23*a12*b22*a31+3*b13*c32*c23*a12*b32*a21+b13*c33*a22*c12*b21*a32-2*b13*c33*a12*b21*c32*a22-b21*c13*c23*a32*b32*a12-b21*c12*a13*b33*c22*a32-b21*c12*a23*b33*c32*a12+3*b21*c12*a23*c33*b32*a12+2*b21*c12*a33*b23*c32*a12-b21*c12*a33*b33*c22*a12-2*b21*c13*b23*a32*c32*a12+b21*c13*b33*a22*c32*a12-2*b21*c13*b33*a22*c12*a32+b21*c13*b33*a12*c22*a32-b21*c13*c33*a22*b32*a12-b21*c13*c33*a22*b12*a32+2*b21*c13*c33*a12*b22*a32+b21*c23*b33*a12*c12*a32-b21*c23*c33*a12*b12*a32+3*b21*c32*a13*c13*b32*a22-3*b21*c32*a23*c13*b32*a12+b32*c12*a13*a33*b21*c22-2*b32*c12*a13*c22*a21*b33-2*b32*c12*a23*b13*c32*a21+b32*c12*a23*a33*c22*b11-2*b32*c12*a23*b33*c22*a11+2*b33*c11*c13*a22*b22*a32+2*b33*c11*c23*a22*b32*a12-b33*c11*c23*a22*b12*a32-b33*c13*a12*b22*c21*a32+2*b33*c13*a12*c21*b32*a22+2*b33*c21*c23*a12*b12*a32-b33*c21*c33*a12*b12*a22-b13*c12*b33*a22*c22*a31+b13*c13*a32*c22*b31*a22-b13*c13*a32*b22*c31*a22-b13*c13*a32*c21*b32*a22+b13*c13*a32*b21*c32*a22+b13*c21*b23*a32*c32*a12-b13*c21*c33*a12*b22*a32+3*b13*c22*a23*b32*c11*a32-3*b13*c22*a23*b32*c31*a12-b13*c22*a13*c32*b21*a32-3*b13*c22*a13*c31*b22*a32-3*b13*c22*a33*c11*b32*a22+3*b13*c22*a33*b22*c31*a12-b13*c22*a33*b21*c32*a12-b13*c22*b23*a32*c32*a11-3*b13*c22*c33*a32*b22*a11+2*b31*c12*a13*c22*a22*b33-2*b22*c11*a33*c13*b32*a22-b22*c12*a13*a23*c31*b32-2*b22*c12*a13*c32*a31*b23-b22*c12*a13*b32*a31*c23-b22*c12*a13*a33*b32*c21+b22*c12*a13*a33*b31*c22+b22*c12*a13*b33*c32*a21+b22*c12*a13*b33*c22*a31+2*b22*c12*a23*b32*a31*c13-3*b22*c12*c23*b31*a32*a13+3*b22*c12*c23*a33*b31*a12-2*b22*c12*a33*b13*c22*a31-b22*c12*a33*c23*b32*a11+b22*c12*a33*b33*c22*a11-3*b22*c12*b33*a13*c21*a32+3*b22*c12*b33*a13*c31*a22-3*b22*c12*b33*a23*c31*a12+3*b22*c12*b33*a33*c21*a12-3*b22*c12*c33*a23*b31*a12+3*b22*c13*a23*c32*b31*a12+b22*c13*a23*b32*c31*a12+b22*c13*a13*b32*c31*a22+3*b22*c13*a13*b31*c22*a32-3*b22*c23*b33*a11*c12*a32+3*b22*c23*b33*a12*c12*a31-2*b22*c23*c33*a11*b32*a12-3*b22*c13*b33*a22*c32*a11-3*b22*c13*b33*a12*c22*a31+b22*c13*c33*a12*b32*a21-b22*c22*a13*a33*b32*c11+2*b22*c22*a13*c33*b32*a11+b22*c22*a33*b13*c32*a11-2*b22*c23*a13*b32*c31*a12+b23*c33*a22*c12*b31*a12+2*b23*c11*c13*a32*b32*a22-b23*c11*c23*a32*b32*a12+b23*c11*b33*a22*c32*a12-2*b23*c11*b33*a22*c12*a32-b23*c11*c33*a22*b32*a12-b23*c11*c33*a22*b12*a32+2*b23*c11*c33*a12*b22*a32-b23*c12*a23*c32*b31*a12+3*b23*c12*a23*b32*c31*a12-b23*c12*a13*c32*b31*a22+3*b23*c12*a13*b32*c21*a32-3*b23*c12*a13*b32*c31*a22-b23*c12*a13*b31*c22*a32-3*b23*c12*a33*c21*b32*a12-b23*c12*b33*a32*c22*a11-b23*c12*b33*a22*c32*a11-b23*c12*b33*a12*c22*a31-b23*c12*b33*a12*c32*a21+3*b23*c12*c33*a12*b32*a21-2*b23*c13*a32*c12*b31*a22-b23*c13*a32*b12*c31*a22+b23*c13*a12*c32*b31*a22-b23*c13*a12*b32*c21*a32+b23*c13*a12*b31*c22*a32+b23*c21*b33*a12*c12*a32-b23*c21*c33*a12*b12*a32-3*b23*c22*a13*b32*c11*a32+3*b23*c22*c13*a31*b32*a12-b23*c23*a32*b12*c31*a12+b23*c31*b33*a12*c12*a22+2*b23*c31*c33*a12*b12*a22-3*b23*c32*a23*c11*b32*a12+3*b23*c32*c13*a22*b32*a11-3*b23*c32*c13*a12*b32*a21+2*b31*c12*a23*b33*c22*a12+2*b31*c13*c23*a22*b32*a12-b31*c13*c23*a22*b12*a32-2*b31*c13*b33*a22*c22*a12-b31*c13*c33*a22*b22*a12-2*b31*c23*b33*a12*c12*a22+b32*c22*a13*a23*c32*b11+b32*c12*a13*b23*c32*a21+b32*c12*a13*b23*c22*a31-b12*c33^2*a22*b22*a11-b12*c33^2*a21*b22*a12-c21*a23*c33*b12^2*a32-c23*c33*a22*b12^2*a31+2*c31*a23*c33*b12^2*a22+c32*a23*c23*b12^2*a31+c32*a23*a33*c21*b12^2-2*c32*a23*c33*b12^2*a21+c32*a33*c23*b12^2*a21-b13*c21*b23*a32^2*c12+b13*b23*a12*c32^2*a21-b13*c33*c12*b31*a22^2-c21*b13^2*a32*c32*a22,-b23*c11*a13*b33*c32*a21+3*b11*c33*a33*b23*c12*a21+b13*c13*b23*a31*c32*a21+2*b13*c11*b23*a33*c21*a32+b13*c23^2*a32*b31*a11+b23*b33*a33*c11^2*a22-c33*b13^2*a22*c21*a31-2*c31*a23*b13^2*c32*a21-b21*c11*a13*a33*b32*c23-c23*b13^2*a31*c32*a21+3*b11*c33*b33*a23*c21*a12-2*b33*c23^2*a12*b31*a11+b32*c11*b13*a23*c21*a33+b11*c13*c33*a23*b21*a32+b11*c13*c23*b31*a32*a23+b11*c13*c33*b21*a22*a33+b21*c12*b13*a23*c31*a33-2*b11*c13*c23*a33*b21*a32-b23*c11*a13*b33*c22*a31-3*b13*c12*c23*b31*a31*a23+3*b11*c13*b23*c31*a32*a23+3*b23*c22*c13*a33*b31*a11+3*b11*c33*b23*a33*c11*a22+2*b23*c11*a23*b33*c12*a31+b12*c11*a23*b23*c31*a33+b12*c13*c23*a33*b31*a21+b13*c33*b23*a31*c21*a12-b23*c13*c33*a21*b31*a12-b13*c11*a23*c32*a31*b23+3*b23*c21*a33*c13*b32*a11-2*b21*c11*a13*a33*c32*b23-c13*b33^2*a22*c21*a11-b21*c11*a13*a23*b32*c33-b13*c21*b33*a23*c31*a12+b11*c31*a23^2*b32*c13+2*b11*a33*c23^2*b12*a31-b11*a33*c23^2*b32*a11-b11*c32*c13*a23*b21*a33+c11*b33^2*a23*c21*a12+c11*a23*b33^2*c22*a11+2*b13*c31*a13*b23*c32*a21+b11*c13*a23*c33*b22*a31+b11*c13*a23*b32*a31*c23+2*b33*c13*c23*a21*b32*a11+c12*b33^2*a23*c21*a11-2*b11*c31*a23^2*b12*c33+b23*c33^2*a11*b11*a22+b11*c22*a13*b23*c31*a33-2*b21*c13*a13*c33*b22*a31-2*b31*c12*a13*b33*c21*a23-3*b11*c33*a13*c22*a21*b33-b13*c11*a33*b23*c32*a21+2*b13*c11*b33*a23*c31*a22-2*c11*a23*b33^2*c12*a21+2*c33*b23^2*a12*c31*a11-c33*b23^2*a12*c11*a31-2*b11*c21*a13*a33*c22*b33-b11*c21*a13*a33*b22*c33+3*b22*c33*a13*b33*c11*a21+2*c13*b23^2*a32*c11*a31-c13*b23^2*a31*c32*a11+c12*a13*c21*a21*b33^2+c11*a13*c22*a21*b33^2-3*b21*c13*a13*b33*c32*a21+2*b12*c21*a13*c23*b31*a33-b12*c21*c13*a23*b31*a33+b11*c13*c23*a33*b31*a22+b21*c11*a13*a33*c22*b33+2*c13*b33^2*a22*c11*a21+b21*c13*a23*c33*b32*a11-3*b11*c13*b23*a33*c31*a22-b11*a23*c33^2*b22*a11-c23*c33*a33*b11^2*a22-2*b23*c23*b33*a12*c31*a11+b23*c23*b33*a11*c11*a32+3*b11*c23*b33*a23*c11*a32-3*b11*c23*a23*b33*c32*a11+b33*c23^2*a11*b12*a31+b33*c23^2*a11*b11*a32+b13*b33*a13*c21^2*a32-b13*c13*b23*c22*a31^2+b13*c13*c33*b32*a21^2+2*b23*c13*c33*a31*b22*a11-b23*c13*c33*a31*b12*a21-b13*c13*c33*a22*b21*a31-2*b21*c31*a13*a23*c32*b13-2*c21*a13*b33^2*c22*a11-2*b21*c23*a13*c33*b31*a12-b13*c12*b33*a23*c21*a31+b11*c12*a23*b23*c31*a33+3*b21*c33*a13*b33*c11*a22-3*b23*c11*c33*a13*b31*a22+b11*c13*a33*b22*a21*c33+3*b23*c12*c33*a23*b31*a11-2*b23*c13*b33*a21*c11*a32-b12*c21*a13*c33*b31*a23-b13*c11*b23*a33*c31*a22-b13*c11*b23*c31*a32*a23-b33*c23*c33*a12*b11*a21-b33*c23*c33*a11*b11*a22+b21*c11*a13*a23*c32*b33+c11*a13*c32*a31*b23^2-b23*c33*b33*c22*a11^2+b12*c21*a13*b23*c31*a33+2*b13*c21*a13*b33*c22*a31+b33*c23^2*a12*b11*a31+b33*c23*c33*b22*a11^2+b21*c13*a33*c23*b32*a11+c22*b13^2*a33*c31*a21+c21*a23*c32*a31*b13^2-2*b12*c13*c33*a23*b31*a21+b11*c11*a33^2*b22*c23-b11*c11*a33^2*c22*b23-3*b23*c21*a13*b32*a31*c13+b13*c33^2*a22*b21*a11+b13*c33^2*a21*b21*a12-2*b13*c33*b33*a22*c11*a21+b13*c33*b33*a22*c21*a11-c13*b33^2*a21*c21*a12+b31*c21*a13*a23*c32*b13+3*b23*c21*c13*a33*b31*a12+3*b23*c32*a13*c13*b31*a21-c23*b33^2*a11*c11*a22+3*b13*c11*a23*c33*b22*a31+2*b13*c11*a33*b23*c22*a31-3*b11*c33*a23*b23*c12*a31-b13*c23*c33*a31*b21*a12+2*b13*c23*c33*a21*b11*a32-b13*c21*b23*c31*a32*a13-3*b13*c21*a23*c33*b32*a11-b13*c21*a13*b33*c32*a21-b13*c21*a13*c32*a31*b23-3*b21*c13*a33*b33*c22*a11+3*b23*c12*c23*b31*a31*a13-3*b23*c12*c23*a33*b31*a11+b12*c11*c23*b21*a33^2-b12*c11*b23*c21*a33^2-b13*c21*a33*b23*c32*a11+b11*c23*c33*a13*b31*a22+b11*c23*c33*a23*b31*a12-3*b13*c31*a13*c23*b31*a22+3*b21*c23*a33*c12*a11*b33-2*b32*c11*a13*b33*c21*a23+b32*c11*a13*b23*c21*a33-3*b21*c33*a23*c11*a12*b33-b13*c13*c33*a21*b22*a31-3*b13*c21*a33*c13*b32*a21-3*b13*c31*c23*a33*b21*a12+b13*c33*b23*a31*c11*a22+b13*c33*b23*a31*c22*a11+b23*c33*b33*a11*c12*a21+2*b23*c21*a13*b33*c32*a11+2*c23*b33^2*a12*c21*a11-b21*c31*a13*a23*b32*c13+3*b13*c31*a13*c23*b22*a31+2*b21*c11*a13*a33*b22*c33-b12*c23^2*b31*a31*a13-b12*a13*b33*c21^2*a33+b12*c21*c13*b21*a33^2+b22*c11*a13*b33*c21*a33-b11*c22*c13*a23*b31*a33+b11*c21*a13*a23*c32*b33+3*b13*c11*a33*c23*b32*a21-b11*c21*a23*a33*b32*c13-2*b23*c33^2*a12*b21*a11+3*b13*c31*a13*c23*b21*a32+b21*c13*c23*a33*b31*a12+b21*c13*c23*b31*a32*a13+b11*c22*a13*b33*c31*a23-b11*c22*a13*c33*b31*a23+3*b13*c12*c23*a33*b31*a21-b13*c12*b23*c31*a31*a23-3*b11*c13*a33*b23*c32*a21-b13*c11*b33*a23*c21*a32-b12*c31*c13*a23*b21*a33+3*b12*c33*b33*a23*c21*a11-b13*c12*b23*a33*c31*a21-b12*a13*b21*a21*c33^2-b12*a13*b23*c31^2*a23+b12*c31*c13*b31*a23^2+2*b11*a23*c33^2*b12*a21+c22*a23*c33*b11^2*a33+b11*c11*a23^2*b32*c33+c21*a33*b13^2*c32*a21-2*c21*a33*b13^2*c22*a31+c21*b13^2*c31*a32*a23-b11*c31*a13*a33*b22*c23+b21*c13*a13*b32*a31*c23-b23*c12*b33*a33*c21*a11-3*b23*c12*c33*a13*b31*a21+2*b23*c13*c33*a11*b21*a32-b33*c23*c33*a11*b12*a21+2*b22*c11*c13*a23*b31*a33+b31*c12*a13*b23*c21*a33+3*b11*c13*a23*c32*a31*b23+3*b11*c13*b33*c21*a22*a33-3*b11*c13*b33*a23*c21*a32+b31*c11*a13*a23*c32*b23-2*c31*a13*b23^2*c32*a11-c13*b23^2*a31*c31*a12-c13*b23^2*a32*c31*a11-c13*c33*a33*b21^2*a12-c13*c33*a13*b21^2*a32+c21*b13^2*a33*c31*a22-b13*c13*b33*c32*a21^2+3*b22*c13*b33*a13*c21*a31-3*b22*c13*b33*a33*c21*a11-b23*c12*b33*a13*c31*a21-b23*c12*b33*a13*c21*a31+b31*c11*a23*a33*c22*b13+b31*c11*a13*a33*c22*b23-b23*c11*b33*a13*c21*a32-b23*c11*b33*a13*c31*a22+b22*c13*c23*b31*a31*a13+b21*c13*c33*a13*b31*a22-3*b21*c13*b33*a33*c21*a12+b23*c33^2*a12*b11*a21-b12*c33^2*a23*b21*a11+3*b22*c23*b33*c11*a11*a33-2*b31*c13*a13*c23*b32*a21+b22*c13*c23*a33*b31*a11-3*b22*c13*b33*a13*c31*a21-b21*c22*a13*c13*b31*a33+b21*c22*a13*b13*c31*a33+b11*c23*a13*c33*b32*a21+b23*c13*b33*a31*c22*a11-2*b23*c13*b33*a31*c12*a21-c23*b33^2*a11*c12*a21+b11*c13*a33*c23*b32*a21-2*b11*c13*a33*c23*b22*a31-3*b13*c32*a13*c23*b31*a21+3*b13*c32*c13*b21*a21*a33+b11*c23*c33*a13*b21*a32+b11*c23*a33*c33*b22*a11+3*b11*c23*b33*a13*c31*a22-3*b11*c23*b33*a23*c31*a12+2*b33*c13*c33*a22*b11*a21+3*b23*c11*a13*b32*a31*c23-2*b22*c23*a13*c33*b31*a11+b22*c13*c33*a23*b31*a11-3*b12*c13*b33*a23*c21*a31+3*b11*c33*a23*b33*c22*a11-3*b11*c33*b23*a23*c11*a32+c32*a23*c23*b11^2*a33-c23*c33*a23*b11^2*a32-2*b11*c31*a13*a23*c32*b23-b23*c11*b33*a23*c31*a12+3*b23*c11*c33*a23*b31*a12+b13*c23*b33*a21*c32*a11+2*b13*c23*c33*a31*b12*a21-3*b13*c11*a33*b22*a21*c33-b13*c11*a33*c22*a21*b33-3*b13*c22*c33*a13*b21*a31+3*b13*c22*c33*a13*b31*a21-b21*c21*a13*a33*b32*c13+b21*c21*a13*a33*c32*b13+b13*c23*b23*a32*c31*a11-b11*c23^2*a33*b31*a12-b11*c23^2*b31*a32*a13-b11*a13*b32*a31*c23^2+b13*c33*b33*a21*c22*a11+2*b21*a13*c33^2*b22*a11+2*b21*c31*a13^2*c32*b23-b31*c21*a13^2*c32*b23+c32*a13*c13*b21^2*a33-b22*c11*a13*c33*b31*a23-2*b22*c11*a13*b23*c31*a33-b23*c11*b33*a33*c21*a12+c11*b23^2*a33*c31*a12+c11*a33*b23^2*c32*a11-2*c11*a33*b23^2*c12*a31-b13*c11*b33*c21*a22*a33+b13*c13*b23*a32*c31*a21+b23*c33*b33*a11*c11*a22-b11*c11*a23^2*c32*b33+b11*c12*c23*b21*a33^2-b11*c12*b23*c21*a33^2-b31*c12*b13*c31*a23^2-2*b31*c11*a23^2*b32*c13+2*b31*c11*a23^2*c12*b33-2*b13*c23*b33*a31*c21*a12+b13*c23*b33*a21*c11*a32+b23*c23*b33*a11*c12*a31-b31*c11*a23^2*c32*b13-b11*a13*b21*a22*c33^2-b11*a13*b22*a21*c33^2+b11*c32*c13*b31*a23^2+c12*a13*c23*b31^2*a23+2*b31*a23*c13^2*b32*a21+2*b23*c13*c33*a31*b21*a12-b23*c13*c33*a31*b11*a22-c13*b33^2*a21*c22*a11+b23*c13^2*a32*b31*a21-b11*c33^2*a23*b21*a12+b23*c13^2*a31*b31*a22+b13*c33^2*a21*b22*a11-b13*c33*b33*c12*a21^2+b13*b23*a23*c31^2*a12+b21*c32*c23*b31*a13^2-b21*c11*a33^2*c22*b13+3*b13*c31*a33*b22*a21*c13+a13*c33^2*b21^2*a12-c32*c33*b21^2*a13^2-c12*c13*b21^2*a33^2+c13^2*a33*b21^2*a32-b13*c33^2*b12*a21^2+c33*b13^2*c32*a21^2-b13*c23^2*b12*a31^2+c23*b13^2*c22*a31^2-b13^2*a23*c31^2*a22-b13^2*a33*c21^2*a32+b12*b13*c31^2*a23^2+b12*b13*c21^2*a33^2+c33^2*a23*b11^2*a22-c22*c23*b11^2*a33^2+c23^2*a33*b11^2*a32-c32*c33*b11^2*a23^2+c13*b33^2*c12*a21^2-b33*c23^2*b32*a11^2-b33*c13^2*b32*a21^2-a13*b33^2*c21^2*a12+c23*b33^2*c22*a11^2-b33^2*a23*c11^2*a22+c13^2*a23*b31^2*a22-c22*c23*b31^2*a13^2+a13*c23^2*b31^2*a12-c12*c13*b31^2*a23^2+b32*b33*c21^2*a13^2+b32*b33*c11^2*a23^2-b23*c33^2*b22*a11^2-b23*c13^2*b22*a31^2+c13*b23^2*c12*a31^2-a13*b23^2*c31^2*a12+c33*b23^2*c32*a11^2-b23^2*a33*c11^2*a32+b22*b23*c31^2*a13^2+b22*b23*c11^2*a33^2+b33*c13^2*a22*b21*a31-b22*c21*b33*c31*a13^2+b22*c21*c33*b31*a13^2+b22*c31*c23*b31*a13^2-b22*a13*b13*c31^2*a23-b32*c11*b13*c31*a23^2-b32*a23*b23*c11^2*a33-b22*c11*b13*c21*a33^2-b22*a23*b33*c11^2*a33-b22*c13^2*b31*a31*a23-b22*c13^2*a33*b31*a21-b32*c21*b23*c31*a13^2-b32*a13*b13*c21^2*a33+b33*c13*c33*b12*a21^2+b33*c13^2*a21*b22*a31+b33*c13^2*a21*b21*a32-2*b33*c13^2*a22*b31*a21+c11*a13*c21*a22*b33^2-c23*b33^2*a12*c11*a21-b23*c13*c33*a11*b31*a22+b23*c13*b33*a31*c21*a12-2*b23*c13*b33*a31*c11*a22+b23*c13*b33*a11*c31*a22+b23*c13*b33*a11*c21*a32+b23*c13*b33*a21*c31*a12+2*b33*c23*c33*a12*b21*a11-b23*c13*c33*a21*b32*a11-b23*c12*b33*a23*c31*a11-b23*c13*c23*a32*b31*a11+2*b23*c13*c23*a32*b11*a31-b23*c13*c23*a31*b31*a12-b23*c13*c23*a31*b32*a11+b32*c11*a13*b23*c31*a23+b22*c11*b13*a23*c31*a33-b22*c11*a13*c23*b31*a33+b22*c11*a13*b33*c31*a23+b22*c13*c33*a13*b31*a21+b32*c21*a13*b13*c31*a23-b13*c21*b23*a33*c31*a12-b13*c21*a23*b33*c32*a11+3*b13*c21*a23*b32*a31*c13-3*b13*c21*c13*a33*b31*a22+3*b13*c21*c13*b31*a32*a23-b13*c22*b23*a33*c31*a11-b13*c22*b23*c31*a31*a13-3*b13*c22*c13*a33*b31*a21+3*b13*c22*c13*b31*a31*a23+3*b13*c21*c33*a33*b21*a12+b22*c21*a13*b13*c31*a33-b22*c21*a13*c13*b31*a33+3*b22*c13*b33*a23*c31*a11+2*b13*c13*c33*a22*b31*a21-b13*c13*c33*a21*b21*a32+b13*c13*b33*a22*c21*a31-2*b13*c13*b33*a22*c31*a21+b13*c13*b33*a21*c21*a32-b13*c13*c23*a31*b31*a22-b13*c13*c23*a32*b31*a21+2*b13*c13*c23*a32*b21*a31+b13*c13*b23*a31*c31*a22+b13*c13*b33*a21*c22*a31-b13*c13*c23*a31*b32*a21-3*b13*c21*a13*c33*b22*a31+3*b13*c21*a13*c33*b32*a21-2*b13*c13*b23*a32*c21*a31-3*b13*c12*c33*b21*a21*a33+3*b13*c12*c33*a23*b21*a31-b13*c12*b33*c21*a21*a33+2*b13*c12*b33*a23*c31*a21-b11*c12*a23*c33*b21*a33-b11*c11*a23*a33*b22*c33-3*b11*c13*a23*b33*c22*a31-2*b11*c13*a23*c33*b32*a21-b11*c12*a23*c23*b31*a33+b11*c12*a23*b33*c21*a33+3*b11*c13*a33*c22*a21*b33-2*b31*c11*a13*a23*c22*b33+2*b31*c11*a13*a23*b32*c23+2*b13*c12*b23*a33*c21*a31-3*b13*c11*c33*b21*a22*a33+3*b13*c11*c33*a23*b21*a32+2*b11*c21*a23*a33*b12*c33-2*b11*c13*c33*a23*b31*a22+b31*c12*b13*a23*c21*a33-3*b13*c11*a23*b32*a31*c23+3*b13*c11*c23*a33*b31*a22-3*b13*c11*c23*b31*a32*a23+b31*c12*a13*b23*c31*a23-2*b31*c11*a23*a33*c12*b23-2*b11*c21*a23*a33*c32*b13-b22*c31*a13*c13*b31*a23+b12*c23*c33*a23*b31*a11+b12*c23*c33*a13*b21*a31+b12*c23*c33*a13*b31*a21-b12*c31*a13*c23*b21*a33-b12*c31*a13*c23*b31*a23+2*b12*c31*a13*c33*b21*a23+3*b12*c33*b23*a33*c11*a21-3*b12*c33*b23*a33*c21*a11-3*b12*c33*b23*a23*c11*a31-3*b12*c33*a13*c21*a21*b33+3*b12*c33*a13*b23*c21*a31-b13*c11*a23*b33*c22*a31+2*b13*c11*a23*b33*c32*a21-2*b12*c21*b13*a23*c31*a33-b12*c21*a13*c33*b21*a33+b12*c13*c33*b21*a21*a33+b12*c13*c33*a23*b21*a31+3*b12*c13*b33*c21*a21*a33+3*b12*c23*b33*a13*c31*a21-b11*c21*a13*a23*b32*c33-2*b21*c11*a23*a33*c12*b33+2*b21*c11*a23*a33*b32*c13+2*b31*c21*a13*a23*b32*c13-2*b31*c21*a13*a33*c22*b13-3*b11*c23*b33*a33*c11*a22-3*b11*c23*a33*b33*c12*a21-2*b11*c23*a33*c33*b12*a21+3*b11*c23*a33*b23*c32*a11+3*b12*c23*b23*a33*c31*a11-3*b12*c23*b23*c31*a31*a13-3*b12*c23*b33*a33*c11*a21-3*b12*c23*b33*a23*c31*a11+3*b12*c23*b33*a23*c11*a31+b12*c23*c33*a33*b21*a11-2*b31*c13*a23*c23*b32*a11+b11*c21*a13*a33*c32*b23+2*b11*c21*a13*a33*b32*c23-3*b11*c33*b23*a33*c21*a12+b11*c11*a23*a33*c22*b33-b11*c11*a23*a33*b32*c23+b12*c11*a23*b33*c21*a33-b12*c11*a23*c23*b31*a33-2*b12*c13*c23*a33*b21*a31+b12*c13*c23*b31*a31*a23-3*b12*c13*b23*a33*c31*a21+3*b12*c13*b23*c31*a31*a23-b12*c11*a23*c33*b21*a33+b12*c21*a13*b33*c31*a23+b11*c23*a13*c33*b22*a31+2*b11*c22*a13*c23*b31*a33-3*b11*c23*a13*c32*a31*b23+3*b11*c23*a13*b33*c32*a21-b11*c22*a13*c33*b21*a33-2*b11*c22*b13*a23*c31*a33+b13*c33*b23*a31*c12*a21-2*b13*c33*b23*a21*c32*a11+3*b13*c32*a13*c23*b21*a31-b11*c32*a13*c23*b31*a23+3*b11*c33*a13*b23*c21*a32+b13*c33*b33*a21*c21*a12-2*b13*c33*b23*a11*c31*a22+b13*c33*b23*a11*c21*a32-2*b13*c33*b23*a21*c31*a12+b13*c33*b23*a21*c11*a32-3*b22*c33*a23*c11*a11*b33-3*b22*c23*a13*b33*c11*a31-b11*c32*a13*c23*b21*a33-3*b21*c33*a23*c12*a11*b33+b23*c23*b33*a12*c11*a31-b23*c23*c33*a12*b11*a31-2*b13*c23*b33*a31*c22*a11+3*b13*c31*c23*a23*b31*a12+3*b21*c13*a13*b33*c22*a31-b21*c32*a13*c13*b31*a23+2*b21*c31*a13*a33*b22*c13-3*b13*c31*a13*c23*b32*a21-3*b13*c31*a33*c23*b22*a11+b21*c13*a13*c33*b32*a21+3*b21*c13*a23*b33*c32*a11+3*b21*c13*b33*a23*c31*a12-3*b21*c13*b33*a13*c31*a22+3*b21*c13*b33*a13*c21*a32-b13*c23*c33*a11*b31*a22+2*b13*c23*c33*a31*b11*a22-b13*c21*b33*a13*c31*a22+3*b13*c21*a33*c33*b22*a11+2*b13*c21*a33*b33*c22*a11-2*b13*c23*b33*a11*c21*a32+b13*c23*b33*a11*c31*a22+b13*c23*b33*a31*c11*a22+3*b13*c22*c33*a33*b21*a11-3*b13*c22*c33*a23*b31*a11-b13*c22*b33*a23*c31*a11-b13*c22*b33*a13*c31*a21-3*b13*c21*c33*a23*b31*a12+3*b13*c21*c33*a13*b31*a22-3*b13*c21*c33*a13*b21*a32-3*b23*c32*c13*a23*b31*a11+3*b23*c31*a13*c13*b31*a22+b23*c13*b33*a21*c32*a11+b23*c33*b33*a12*c11*a21-3*b23*c11*a13*c33*b32*a21-2*b23*c33*b33*a12*c21*a11-b23*c11*a23*b33*c32*a11+3*b23*c11*a23*c33*b32*a11-3*b23*c21*a13*b31*a32*c13+2*b23*c21*a13*b33*c31*a12-3*b23*c11*a33*c23*b32*a11+2*b23*c11*a33*b33*c12*a21-b23*c11*a33*b33*c22*a11+3*b23*c11*c23*b31*a32*a13-3*b23*c11*c23*a33*b31*a12-3*b23*c22*a13*b31*a31*c13-b23*c13*c33*a21*b11*a32+3*b11*c23*b23*a33*c31*a12+3*b11*c23*a23*b33*c12*a31+b11*c23*a23*c33*b32*a11-2*b11*c23*a23*c33*b12*a31-3*b11*c23*b23*c31*a32*a13-b11*c31*a23*a33*b22*c13+2*b11*c31*a23*a33*b12*c23+b21*c12*a13*b33*c21*a33+b21*c12*a13*b33*c31*a23-b21*c12*a13*c23*b31*a33+2*b21*c12*c13*a23*b31*a33-2*b21*c12*a13*b23*c31*a33-b21*c12*a13*c33*b31*a23+b11*c11*a23*a33*c32*b23-3*b11*c33*a13*c21*a22*b33+3*b11*c33*a13*b23*c22*a31-3*b11*c33*a33*b23*c22*a11+3*b13*c32*c23*a23*b31*a11-b11*c31*a13*a23*b32*c23+3*b13*c31*a23*c23*b32*a11+2*b13*c31*a23*b23*c32*a11-3*b13*c31*a23*c13*b22*a31+3*b21*c33*a13*b33*c12*a21+2*b11*c31*a13*a23*b22*c33+b11*c23*c33*a33*b21*a12+b31*c22*a13*b13*c31*a23-3*b13*c32*c13*a23*b21*a31-3*b13*c32*c23*a33*b21*a11+2*b11*c32*a13*c33*b21*a23-b23*c23*c33*a11*b12*a31+2*b23*c22*a13*b33*c31*a11-b33*c13*c23*a31*b11*a22-b33*c13*c23*a31*b21*a12-b33*c13*c23*a21*b11*a32+2*b33*c13*c23*a21*b31*a12-3*b23*c31*c13*a23*b31*a12-3*b23*c31*a23*c13*b32*a11+3*b23*c31*a13*c13*b32*a21-2*b21*c13*a33*c33*b22*a11+3*b13*c31*c13*b21*a22*a33-3*b13*c31*c13*a23*b21*a32+b13*c23*b33*a31*c12*a21+b21*c13*c33*a23*b31*a12-b13*c23*c33*a21*b32*a11+b13*c23*b23*a31*c32*a11-2*b13*c23*b23*a32*c11*a31+b13*c23*b23*a31*c31*a12+3*b21*c23*b33*c11*a12*a33+b21*c11*a23*a33*c32*b13-3*b21*c23*a13*b33*c11*a32-2*b21*c23*a13*c33*b32*a11-3*b21*c23*a13*b33*c12*a31-b33*c13*c23*a31*b22*a11-b33*c13*c33*a21*b22*a11-b33*c13*c23*a31*b12*a21-b13*c23*c33*a21*b31*a12-b13*c23*c33*a11*b21*a32+b13*c23*b33*a21*c31*a12-b13*c23*c33*a31*b22*a11-b33*c13*c23*a11*b21*a32+2*b33*c13*c23*a11*b31*a22-b33*c13*c33*a21*b21*a12-b33*c13*c33*a22*b21*a11+2*b23*c23*c33*a12*b31*a11-b23*c23*c33*a11*b11*a32-2*b31*c21*a13^2*b32*c23+2*b31*c21*a13^2*c22*b33-b31*c22*b23*c31*a13^2+2*b31*a13*c23^2*b32*a11+c22*a13*c13*b31^2*a23-c13*c23*a23*b31^2*a12-c13*a13*c23*b31^2*a22-b21*c22*b33*c31*a13^2+b21*c22*c33*b31*a13^2+c12*a13*c33*b21^2*a33-b21*c13^2*b31*a32*a23-b21*c13^2*a33*b31*a22-b21*a23*b32*a31*c13^2-b21*a33*c13^2*b32*a21+2*b21*a33*c13^2*b22*a31-b21*c21*a13^2*c32*b33+b21*c21*a13^2*b32*c33-2*b21*c11*a33^2*b22*c13+2*b21*c11*a33^2*c12*b23-b21*c12*b13*c21*a33^2+b21*c31*a13^2*b32*c23-2*b21*c31*a13^2*b22*c33+b23*c33^2*a11*b12*a21-c33*b23^2*a11*c11*a32-c33*b23^2*a11*c12*a31+c12*b23^2*c31*a31*a13+c12*b23^2*a33*c31*a11+c11*b23^2*c31*a32*a13-2*b11*c21*a33^2*b12*c23+b11*c21*a33^2*b22*c13+2*b11*c21*a33^2*c22*b13+2*b11*c31*a23^2*c32*b13+b11*c12*c33*b31*a23^2-b11*c12*b33*c31*a23^2+b11*c22*c13*b21*a33^2-b12*c11*b33*c31*a23^2-b12*c23^2*a33*b31*a11+b12*c11*c33*b31*a23^2-b23*c23*b33*c32*a11^2+b23*c23*c33*b32*a11^2+b23*c13*c23*b12*a31^2+b23*c13^2*a31*b32*a21-2*b23*c13^2*a32*b21*a31-c33*b13^2*a21*c22*a31-c33*b13^2*a21*c21*a32+2*c33*b13^2*a22*c31*a21-c23*b13^2*a32*c31*a21-c23*b13^2*a31*c31*a22+2*c23*b13^2*a32*c21*a31+c22*b13^2*c31*a31*a23+b13*c13*c23*b22*a31^2-2*b13*c23^2*a32*b11*a31+b13*b33*a33*c21^2*a12+b13*c23^2*a31*b32*a11-b13*c23*b23*c12*a31^2+b13*c23^2*a31*b31*a12-2*b13*c33^2*a22*b11*a21+b13*a13*b23*c31^2*a22+b23*b33*a23*c11^2*a32,2*b13*c33*b23*a21*c32*a12+3*b11*c23*a13*a32*c32*b23-b12*c23*c33*a23*b31*a12-2*c33*b23^2*a11*c32*a12-b13*c33*b33*a22*c21*a12-2*b13*c21*a33*b33*c22*a12-b22*c13*a33*c23*b32*a11-b13*c23*b33*a21*c12*a32-b32*c11*a13*a33*c22*b23+b31*a13*a33*c22^2*b13-b23*c23*b33*a12*c11*a32+b13*c13*c23*a32*b32*a21-3*b23*c22*a33*c13*b32*a11+b22*c32*a13*c13*b31*a23-b11*c22*a13*a23*c32*b33+c33*b23^2*a12*c11*a32-2*b11*c23^2*a33*b12*a32-b11*c32*a23^2*b32*c13-3*b23*c12*a13*b32*a31*c23+2*c21*a13*b33^2*c22*a12-b33*c13^2*a22*b21*a32-b13*c23*b33*a11*c32*a22+2*b21*c13*a13*c33*b22*a32+3*b22*c13*a33*b33*c22*a11+2*b23*c13*b33*a21*c12*a32+b13*c21*a13*a32*c32*b23+b22*c22*b33*c31*a13^2-b22*c22*c33*b31*a13^2-b11*c23*a23*c33*b32*a12-c11*a13*a32*c32*b23^2-a13*c23^2*b32^2*a11+c11*a23^2*b32^2*c13+b33*c23^2*b31*a12^2-2*b23*c13*c33*a31*b22*a12-c23*b33^2*c21*a12^2+b33*c13^2*b31*a22^2+a33*b23^2*c12^2*a31-b22*c13*c33*a23*b31*a12+b12*a13*b32*a31*c23^2+2*b31*c13*a23*c23*b32*a12+b13*c12*a23*c32*a31*b23+2*b12*c21*a23*a33*c32*b13+b12*c23^2*b31*a32*a13-b12*c23*c33*a13*b31*a22-2*b23*c21*a13*b33*c32*a12+3*b12*c23*a23*b33*c32*a11-b12*c11*a23*a33*c32*b23-b12*c12*a23*b23*c31*a33+b22*c12*b13*c21*a33^2+b22*c13^2*b31*a32*a23-b21*c12*a13*a23*c32*b33+3*b22*c33*a23*c11*a12*b33-b13*c23*b33*a22*c31*a12+2*b13*c23*b33*c21*a32*a12-c12*a13*c21*a22*b33^2-c12*b33^2*a23*c21*a12-b12*c11*a23^2*b32*c33+b11*c12*a23^2*c32*b33-b12*c12*c23*b21*a33^2+b12*c11*a23^2*c32*b33-b13*c13*c23*b21*a32^2+b13*c13*b33*c31*a22^2+2*b31*c13*a13*c23*b32*a22+c23*a23*c33*b12^2*a31+b12*c23^2*a33*b31*a12+b12*a33*c23^2*b32*a11-2*b22*c11*a23*a33*b32*c13+3*b11*c33*a23*b23*c12*a32-b23*a23*b33*c12^2*a31-3*b12*c23*a13*b33*c32*a21+3*b12*c23*a13*c32*a31*b23-b22*c11*a13*a23*c32*b33-b22*c11*a23*a33*c32*b13+b12*a13*b21*a22*c33^2-2*b12*c21*a33^2*c22*b13+b13*c12*b33*c21*a22*a33+3*b13*c32*a13*c23*b32*a21-3*b13*c32*a13*c23*b22*a31+c23*b33^2*a11*c12*a22-2*c23*b33^2*a11*c22*a12-b13*c33*b23*a31*c22*a12+2*c21*b13^2*a33*c22*a32-c21*b13^2*a33*c32*a22-3*b11*c23*a13*b33*c32*a22+3*b13*c32*a13*c23*b31*a22-3*b13*c32*a33*b22*a21*c13+2*b22*c11*a23*a33*c12*b33-3*b13*c31*a23*c23*b32*a12-2*b33*c13*c33*a21*b12*a22-b32*c21*a13*a23*c32*b13-b12*c11*a33^2*b22*c23+b12*c12*b33*c31*a23^2-b13*c23*b23*c31*a32*a12-b13*c23*b33*c11*a32*a22-b11*c13*a23*c33*b22*a32+3*b13*c12*a33*b22*a21*c33-c22*a33*b13^2*c32*a21+c23*b13^2*a32*c32*a21+c23*b13^2*a31*c32*a22-2*b12*c31*a13*a23*b22*c33+b12*c31*a23*a33*b22*c13+b22*c11*a33^2*c22*b13-2*b22*c11*a33^2*c12*b23-3*b13*c32*c13*b21*a22*a33-b21*c12*a23*a33*c32*b13+c13*b23^2*a32*c32*a11-b23*c13^2*a31*b32*a22+2*b23*c13^2*a31*b22*a32+c33*b13^2*a21*c22*a32+c33*b13^2*a22*c22*a31-2*b23*c11*a23*b33*c12*a32+3*b23*c22*a13*b32*a31*c13+3*b21*c13*a33*b33*c22*a12+2*b21*c13*a33*c33*b22*a12+b11*c23^2*a33*b32*a12-b22*c13*c33*a13*b31*a22-b13*c33^2*a22*b21*a12-b13*c33^2*a22*b22*a11-b13*c33*b23*a21*c12*a32+2*b12*c13*a33*c23*b22*a31-b12*c13*a33*c23*b32*a21+a23*b33^2*c12^2*a21-c13*b33^2*c11*a22^2+a13*b33^2*c22^2*a11-3*b11*c13*a23*a32*c32*b23+2*b31*c12*a13*a23*c22*b33-b31*c12*a13*a33*c22*b23+2*b13*c23*b33*a31*c22*a12+2*b21*c12*a33^2*b22*c13+b21*a23*a33*c12^2*b33-3*b13*c22*a13*c33*b32*a21+b13*c22*a13*c32*a31*b23-2*b13*c31*a23*b23*c32*a12+3*b13*c31*c23*a33*b22*a12+b33*c13*c33*a21*b22*a12+2*b32*c11*a23*a33*c12*b23-b32*c11*a23*a33*c22*b13+b31*c22*a13^2*c32*b23+3*b12*c13*b33*a23*c21*a32-3*b12*c13*a33*c22*a21*b33-c11*b23^2*a33*c32*a12-c12*a23*b33^2*c22*a11-c12*a13*c22*a21*b33^2+c13*b33^2*a22*c22*a11+c13*b33^2*a21*c22*a12-2*c13*b33^2*a21*c12*a22+2*b13*c23*b23*a31*c12*a32+2*b13*c23*b33*a11*c22*a32-2*b23*c11*a33*b33*c12*a22-2*b12*c31*a23^2*c32*b13-b12*c32*c13*b31*a23^2+b13*c23*c33*a11*b22*a32-b32*c22*a13*b13*c31*a23-b12*c13*a23*c33*b22*a31-c21*a23*a33*b12^2*c33+b21*c32*a13*a23*b32*c13-b32*c11*a13*a23*c32*b23-2*b31*c13^2*a23*b32*a22+b11*a13*a23*c32^2*b23+b11*a13*a22*b22*c33^2-2*b11*a23*c33^2*b12*a22-c21*a13*a23*b32^2*c13+b32*c21*a13^2*c32*b23-2*b32*c21*a13^2*c22*b33-3*b13*c12*c23*a33*b31*a22-2*c13*b23^2*a31*c12*a32+c13*b23^2*c31*a32*a12-b21*c32*a13^2*b32*c23+2*b21*c32*a13^2*b22*c33+2*b12*c22*b13*a23*c31*a33-2*b13*c12*a33*b23*c22*a31-3*b13*c12*a33*c23*b32*a21-2*b11*c22*a23*a33*b12*c33-b11*c22*a13*a33*c32*b23+b13*c13*c33*a22*b21*a32-b12*c13*c33*b21*a22*a33+b12*c21*a13*a33*b22*c33+c33*b23^2*a11*c12*a32+b33*c13*c33*a22*b21*a12+b33*c13*c23*a11*b22*a32-3*b22*c13*b33*a13*c21*a32-b23*c23*c33*b31*a12^2+b23*c33*b33*c21*a12^2+2*b12*c13*a23*c33*b32*a21+3*b12*c13*a23*b33*c22*a31-b23*c33^2*a12*b11*a22-3*b12*c13*b23*c31*a32*a23+3*b11*c23*a33*b33*c12*a22-b32*c12*a13*b23*c21*a33+2*b32*c12*a13*b33*c21*a23-2*b31*a13*c23^2*b32*a12+b33*c13*c23*a31*b22*a12+b33*c13*c23*a21*b12*a32-b31*c12*a23*a33*c22*b13+c23*a33*c33*b12^2*a21+3*b11*c33*a13*a22*c22*b33-3*b11*c33*b23*a33*c12*a22+2*b11*c22*a33^2*b12*c23+b11*a13*a33*c22^2*b33+b11*a13*a32*b32*c23^2-2*c23*b13^2*a31*c22*a32+c23*b13^2*c31*a32*a22+2*c31*b13^2*a23*c32*a22-b12*c21*a33^2*b22*c13-b12*c22*c13*b21*a33^2+b12*c11*a33^2*c22*b23-2*b31*c12*a13*a23*b32*c23-c31*a23*a33*b12^2*c23+2*b22*c23*a13*c33*b31*a12+3*b22*c23*a13*b33*c11*a32+b33*c23*c33*a12*b11*a22+b33*c13*c23*a32*b21*a12+b31*c12*a23^2*c32*b13+3*b13*c31*c13*a23*b22*a32-b12*c12*c33*b31*a23^2+b23*c13*c33*a31*b12*a22+b23*c13*c33*a21*b32*a12-3*b11*c23*a23*b33*c12*a32+2*b11*c23*a23*c33*b12*a32+b11*c22*a13*a23*b32*c33+2*c31*a13*b23^2*c32*a12-b12*c13*a33*b22*a21*c33+2*b13*c33^2*a21*b12*a22+b13*c33*b33*c11*a22^2-b12*c31*a23^2*b32*c13-2*b23*c13*c33*a11*b22*a32+b23*c13*c33*a21*b12*a32-3*b23*c11*a13*a32*b32*c23+b23*c11*a13*b33*c22*a32-b12*c22*a13*b23*c31*a33+b13*c23*b23*c11*a32^2-b13*c23^2*a32*b31*a12-b13*a13*b23*c32^2*a21+3*b12*c13*b23*a33*c31*a22+b32*c22*b23*c31*a13^2-2*b32*c11*a23^2*c12*b33+b32*c11*a23^2*c32*b13+2*b21*c12*a13*a33*c32*b23-2*b23*c22*a13*b33*c31*a12-b23*c33*b33*a11*c12*a22-2*b33*c13*c23*a22*b31*a12+b33*c13*c23*b11*a32*a22+b12*c32*c13*a23*b21*a33-3*b11*c33*a23*b33*c22*a12-3*b22*c13*b33*a23*c31*a12+3*b22*c13*b33*a13*c31*a22-3*b22*c13*a13*b33*c22*a31+3*b22*c13*a13*b33*c32*a21+b12*a23*c33^2*b22*a11+c13*a13*c23*b32^2*a21-c11*a13*a23*b32^2*c23-3*b23*c11*a23*c33*b32*a12-b31*c12*a13*a23*c32*b23+b12*c33^2*a23*b21*a12+2*b12*c21*a13*a33*c22*b33-2*b12*c21*a13*a33*b32*c23+b11*c12*a23*a33*b32*c23-b23*c13*b33*a22*c31*a12-b23*c13^2*a32*b31*a22+b23*c23*b33*c31*a12^2+2*b32*c11*a13*a23*c22*b33+b33*c23*c33*a12*b12*a21+b31*a23*a33*c12^2*b23+2*b32*c21*a13*a33*c22*b13-b22*c13*a13*b32*a31*c23-b32*c12*b13*a23*c21*a33-b32*c12*a13*b23*c31*a23+2*b31*c22*a13^2*b32*c23-3*b23*c12*c23*b31*a32*a13+3*b23*c12*c23*a33*b31*a12+3*b23*c22*a13*b31*a32*c13+3*b13*c22*a13*c33*b22*a31-3*b13*c22*c13*b31*a32*a23+2*b33*c13^2*a21*b32*a22-b33*c13^2*a21*b22*a32-b33*c13^2*a22*b22*a31-c12*b23^2*a33*c31*a12-c12*a33*b23^2*c32*a11+c13*b23^2*a31*c32*a12+b11*c12*a33^2*c22*b23-b11*c12*a33^2*b22*c23+b23*c11*a13*b33*c32*a22+3*b23*c11*a13*c33*b32*a22-2*b12*c32*a13*c33*b21*a23-b13*c23*b33*a21*c32*a12+b13*c23*c33*a31*b22*a12-b13*a33*b33*c22^2*a11-b13*c23^2*a31*b32*a12-b13*c23^2*a32*b32*a11-2*b13*c12*b23*a33*c21*a32+b13*c23*c33*a21*b32*a12+b13*c23*c33*a11*b32*a22+b13*c12*b23*a33*c31*a22+3*b13*c12*c23*b31*a32*a23+b12*a13*b22*a21*c33^2-3*b21*c13*a13*b33*c22*a32+3*b21*c13*a13*b33*c32*a22-3*b13*c12*c33*a23*b21*a32+3*b13*c12*c33*b21*a22*a33-b12*c23*c33*a13*b21*a32+b12*c31*a13*a33*b22*c23-b12*c21*a13*a23*c32*b33+b12*c22*c13*a23*b31*a33-b23*a33*b33*c12^2*a21-b23*c13^2*a32*b32*a21-b12*c21*a13*a33*c32*b23+b12*c21*a13*a23*b32*c33+2*b12*c13*c33*a23*b31*a22+b12*c21*a23*a33*b32*c13+c33*b23^2*a12*c12*a31+b12*c11*a23*a33*b32*c23-3*b13*c31*c13*a22*b22*a33-b33*c13*c33*b11*a22^2-b33*c23*c33*b21*a12^2-b33*c23^2*a12*b11*a32+b23*c12*a13*b33*c22*a31+3*b23*c12*a13*c33*b32*a21+b23*c12*a23*b33*c32*a11-3*b23*c12*a23*c33*b32*a11+b22*c11*a13*a33*b32*c23+2*b22*c11*a13*a33*c32*b23+2*b31*c12*a23^2*b32*c13+b12*c12*b23*c21*a33^2+b13*c11*a23*b33*c22*a32+3*b13*c11*a23*a32*b32*c23-b23*c13*c23*b11*a32^2-b23*c33^2*a11*b12*a22+2*b23*c33^2*a11*b22*a12-b23*c33^2*a12*b12*a21-3*b12*c13*a23*c32*a31*b23-b12*c13*a23*b32*a31*c23+3*b13*c22*c33*a23*b31*a12-3*b13*c22*c33*a33*b21*a12+b13*c21*a13*b33*c32*a22+3*b13*c21*a13*c33*b22*a32+b13*c13*c23*a32*b31*a22-b13*c13*b33*a22*c21*a32-b13*c23*b23*a31*c32*a12-b13*c23*b23*a32*c32*a11-b13*c33*b33*a21*c22*a12-b11*c23*a33*c33*b22*a12-b13*c13*b33*a22*c22*a31-2*b13*c13*c33*a21*b32*a22-c13*b23^2*c11*a32^2-a13*c33^2*b22^2*a11+c31*a13^2*b22^2*c33+c11*a33^2*b22^2*c13-a33*c13^2*b22^2*a31+a13*b23^2*c32^2*a11-c33*b23^2*c31*a12^2+b23*c33^2*b21*a12^2+b23*c13^2*b21*a32^2-b11*a33^2*c22^2*b13-b11*a23^2*c32^2*b13-b21*a13^2*c32^2*b23-a23*c33^2*b12^2*a21-a33*c23^2*b12^2*a31+c31*a23^2*b12^2*c33+c21*a33^2*b12^2*c23+b13*c23^2*b11*a32^2+b13*c33^2*b11*a22^2+a33*b13^2*c22^2*a31-c23*b13^2*c21*a32^2+a23*b13^2*c32^2*a21-c33*b13^2*c31*a22^2-b21*a33^2*c12^2*b23-b31*a23^2*c12^2*b33-b31*a13^2*c22^2*b33-a23*c13^2*b32^2*a21+c21*a13^2*b32^2*c23+b33*c13*c23*a31*b12*a22-2*b33*c13*c23*a21*b32*a12-2*b33*c13*c23*a11*b32*a22+b33*c13*c33*a22*b22*a11+2*b22*c12*a13*b23*c31*a33+b22*c12*a13*c33*b31*a23-b22*c12*a13*b33*c21*a33-b22*c12*a13*b33*c31*a23+b22*c12*a13*c23*b31*a33-2*b22*c12*c13*a23*b31*a33-b22*c12*b13*a23*c31*a33-b22*c11*a13*a33*c22*b33+b22*c11*a13*a23*b32*c33+2*b22*c23*a13*c33*b32*a11+3*b22*c23*a13*b33*c12*a31-3*b22*c23*a33*c12*a11*b33-3*b22*c23*b33*c11*a12*a33+b22*c22*a13*c13*b31*a33-b22*c22*a13*b13*c31*a33+b22*c21*a13*a33*b32*c13-b22*c21*a13*a33*c32*b13+3*b22*c13*b33*a33*c21*a12-b22*c13*c23*a33*b31*a12-b22*c13*c23*b31*a32*a13-b22*c13*a23*c33*b32*a11-3*b22*c13*a23*b33*c32*a11-b22*c13*a13*c33*b32*a21+b22*c31*a13*a23*b32*c13+2*b22*c31*a13*a23*c32*b13+3*b22*c33*a23*c12*a11*b33+3*b23*c11*c23*a33*b32*a12+b23*c11*a33*b33*c22*a12-b23*c33*b33*a12*c11*a22-b31*c22*a13*a23*c32*b13-2*b31*c22*a13*a23*b32*c13+2*b12*c13*c23*a33*b21*a32-b12*c13*c23*b31*a32*a23-b12*c13*c23*a33*b31*a22-b12*c13*c33*a23*b21*a32-3*b12*c13*b33*c21*a22*a33+3*b12*c13*a33*b23*c32*a21+b12*c22*a13*c33*b21*a33-b12*c23*a13*c33*b32*a21+b12*c22*a13*c33*b31*a23-b12*c22*a13*b33*c31*a23-2*b12*c22*a13*c23*b31*a33-b12*c23*a13*c33*b22*a31+3*b12*c23*b23*c31*a32*a13-b12*c23*a23*c33*b32*a11-3*b12*c23*a23*b33*c12*a31-3*b12*c23*b23*a33*c31*a12-3*b12*c23*a33*b23*c32*a11+3*b12*c23*a33*b33*c12*a21+3*b12*c23*b33*a33*c11*a22-3*b12*c23*b33*a23*c11*a32+3*b12*c23*b33*a23*c31*a12-3*b12*c23*b33*a13*c31*a22-b12*c23*a33*c33*b22*a11+b12*c31*a13*a23*b32*c23+2*b12*c31*a13*a23*c32*b23-b12*c23*c33*a33*b21*a12+b12*c32*a13*c23*b21*a33+b12*c32*a13*c23*b31*a23-3*b12*c33*a13*b23*c21*a32+3*b12*c33*a13*c21*a22*b33-3*b12*c33*a13*b23*c22*a31+3*b12*c33*a33*b23*c22*a11-3*b12*c33*a33*b23*c12*a21-3*b12*c33*b33*a23*c21*a12-3*b12*c33*a23*b33*c22*a11+3*b12*c33*b23*a23*c11*a32+3*b12*c33*b23*a33*c21*a12-3*b12*c33*b23*a33*c11*a22+3*b12*c33*a23*b23*c12*a31+3*b12*c33*a13*c22*a21*b33-b12*c11*a23*a33*c22*b33+3*b13*c32*c13*a23*b21*a32-3*b13*c32*a13*c23*b21*a32+3*b13*c32*a33*c23*b22*a11-3*b13*c32*c23*a23*b31*a12+3*b13*c32*c23*a33*b21*a12+3*b13*c32*a23*c13*b22*a31-3*b13*c32*a23*c23*b32*a11-b13*c33*b23*c11*a32*a22+2*b13*c33*b23*a22*c31*a12-b13*c33*b23*c21*a32*a12-b13*c33*b23*a11*c22*a32+2*b13*c33*b23*a11*c32*a22+3*b13*c11*a33*a22*b22*c33+b13*c11*a33*a22*c22*b33+b13*c11*b23*a33*c32*a22-b11*c12*a23*a33*c32*b23-b11*c12*a23*a33*c22*b33+b11*c12*a23*a33*b22*c33-b11*c13*a33*a22*b22*c33-3*b11*c13*a33*a22*c22*b33+3*b11*c13*b23*a33*c32*a22+2*b11*c13*c23*a33*b22*a32-b11*c13*c23*a33*b32*a22+2*b11*c13*a23*c33*b32*a22+3*b11*c13*a23*b33*c22*a32-b11*c13*a23*a32*b32*c23+2*b11*c22*a23*a33*c32*b13+b11*c22*a23*a33*b32*c13-2*b11*c22*a13*a33*b32*c23+b11*c22*a13*a33*b22*c33-b11*c23*a13*c33*b22*a32-b11*c23*a13*c33*b32*a22+3*b11*c23*a23*b33*c32*a12-3*b11*c23*b23*a33*c32*a12+2*b11*c23*a33*c33*b12*a22+b11*c32*a13*a23*b32*c23-2*b11*c32*a13*a23*b22*c33+b11*c32*a13*a33*b22*c23+b11*c32*a23*a33*b22*c13-2*b11*c32*a23*a33*b12*c23-3*b11*c33*a13*b23*c22*a32+3*b11*c33*b23*a33*c22*a12+b12*c11*a23*a33*b22*c33+b12*c12*a23*c33*b21*a33-b12*c12*a23*b33*c21*a33+b12*c12*a23*c23*b31*a33-b11*c12*a23^2*b32*c33-b11*c22*a33^2*b22*c13+2*b11*c32*a23^2*b12*c33+b11*a23*c33^2*b22*a12+b13*c13*b23*c21*a32^2-b13*c13*c33*b31*a22^2-b13*a13*b33*c22^2*a31+2*b13*c23^2*a31*b12*a32-b13*a23*b23*c32^2*a11-b13*c33^2*a21*b22*a12+c33*b13^2*a22*c21*a32-2*c33*b13^2*a21*c32*a22-c21*b13^2*a32*c32*a23-c22*b13^2*c31*a32*a23-c22*b13^2*a33*c31*a22-c22*a23*c32*a31*b13^2+b21*c13^2*a32*b32*a23+b21*c13^2*a33*b32*a22-2*b21*c13^2*a33*b22*a32+b21*c22*a13^2*c32*b33-b21*c22*a13^2*b32*c33+b21*a13*a23*c32^2*b13-2*b21*a13*c33^2*b22*a12+b21*c12*a33^2*c22*b13+c23*b33^2*a12*c11*a22-c11*a13*a22*c22*b33^2+2*c11*a23*b33^2*c12*a22-c11*a23*b33^2*c22*a12+c13*b33^2*a22*c21*a12+2*b33*c23^2*a11*b32*a12-b33*c23^2*a11*b12*a32-b33*c23^2*a12*b12*a31+c23*b33^2*a12*c12*a21-c12*b23^2*c31*a32*a13+b32*c12*b13*c31*a23^2-2*b22*c31*a13^2*c32*b23-b22*c31*a13^2*b32*c23-b22*c32*c23*b31*a13^2+b22*c13^2*a33*b31*a22+b22*a23*b32*a31*c13^2+b22*a33*c13^2*b32*a21+b22*c21*a13^2*c32*b33-b22*c21*a13^2*b32*c33-c11*a13*a33*b22^2*c33+c13*a33*c33*b22^2*a11+c13*a13*c33*b22^2*a31-c31*a13*a33*b22^2*c13+c13*a23*c23*b32^2*a11+2*c11*b23^2*a33*c12*a32-c12*a13*c32*a31*b23^2+b13*c12*a33*b23*c32*a21+b13*c12*a33*c22*a21*b33+b13*c12*b33*a23*c21*a32-2*b13*c12*b33*a23*c31*a22-b13*c13*b23*c31*a32*a22-b13*c13*b23*a31*c32*a22-b13*c13*b23*a32*c32*a21+2*b13*c13*b23*a31*c22*a32+b13*c13*c23*a31*b32*a22-2*b13*c13*c23*a31*b22*a32+2*b13*c13*b33*a21*c32*a22+b23*c12*a13*b33*c32*a21+3*b23*c12*a33*c23*b32*a11+b23*c12*a33*b33*c22*a11+b23*c12*b33*a13*c21*a32+b23*c12*b33*a13*c31*a22+b23*c12*b33*a23*c31*a12+b23*c12*b33*a33*c21*a12+3*b23*c12*c33*a13*b31*a22-3*b23*c12*c33*a23*b31*a12+b23*c13*c23*a31*b32*a12+b23*c13*c23*a32*b32*a11-2*b23*c13*c23*a31*b12*a32-b23*c13*b33*a11*c22*a32-b23*c13*b33*a31*c22*a12-b23*c13*b33*a11*c32*a22+2*b23*c13*b33*a31*c12*a22-b23*c13*b33*a21*c32*a12+b23*c13*c33*a11*b32*a22+b23*c13*c23*a32*b31*a12+2*b23*c13*b33*c11*a32*a22-b23*c13*b33*c21*a32*a12-2*b23*c13*c33*a32*b21*a12+b23*c13*c33*a22*b31*a12+b23*c13*c33*b11*a32*a22+3*b23*c21*a13*b32*a32*c13-3*b23*c21*c13*a33*b32*a12-3*b23*c22*c13*a33*b31*a12-2*b23*c22*a13*b33*c32*a11+b23*c11*a23*b33*c32*a12+b23*c23*c33*a12*b11*a32+2*b23*c23*b33*a11*c32*a12-b23*c23*b33*a11*c12*a32-b23*c23*b33*a12*c12*a31-2*b23*c23*c33*a11*b32*a12+b23*c23*c33*a11*b12*a32+b23*c23*c33*a12*b12*a31-3*b23*c31*a13*c13*b32*a22+3*b23*c31*c13*a23*b32*a12+3*b23*c32*a23*c13*b32*a11+3*b23*c32*c13*a23*b31*a12-3*b23*c32*a13*c13*b32*a21-3*b23*c32*a13*c13*b31*a22+2*b23*c33*b33*a11*c22*a12-b23*c33*b33*a12*c12*a21+b33*c23*c33*a11*b12*a22-2*b33*c23*c33*a11*b22*a12-b13*c13*b33*a21*c22*a32+b13*c13*c33*a21*b22*a32+b13*c13*c33*a22*b22*a31-2*b13*c21*a13*b33*c22*a32-3*b13*c21*a13*c33*b32*a22-3*b13*c21*c13*a32*b32*a23+3*b13*c21*c13*a33*b32*a22+b13*c21*a23*b33*c32*a12+3*b13*c21*a23*c33*b32*a12+b13*c21*b23*a33*c32*a12-3*b13*c21*a33*c33*b22*a12+b13*c22*a13*b33*c32*a21+3*b13*c22*c13*a33*b31*a22-3*b13*c22*a23*b32*a31*c13+b13*c22*a23*b33*c32*a11+3*b13*c22*a23*c33*b32*a11+b13*c22*b23*c31*a32*a13+b13*c22*b23*a33*c31*a12+3*b13*c22*a33*c13*b32*a21+b13*c22*a33*b23*c32*a11-3*b13*c22*a33*c33*b22*a11+b13*c22*b33*a13*c31*a22+b13*c22*b33*a23*c31*a12+3*b13*c22*c33*a13*b21*a32-3*b13*c22*c33*a13*b31*a22-b13*c23*b33*a31*c12*a22-2*b13*c23*c33*a21*b12*a32-2*b13*c23*c33*a31*b12*a22+b13*c23*c33*a32*b21*a12+b13*c23*c33*a22*b31*a12-2*b13*c23*c33*b11*a32*a22-2*b13*c31*a13*b23*c32*a22-3*b13*c31*a13*c23*b22*a32+3*b13*c31*a13*c23*b32*a22-b13*c33*b23*a31*c12*a22-b13*c33*b33*a22*c22*a11+2*b13*c33*b33*a21*c12*a22-2*b21*c12*a23*a33*b32*c13+b21*c12*a13*a23*b32*c33+b21*c12*a13*a33*b32*c23-b21*c12*a13*a33*c22*b33-2*b21*c12*a13*a33*b22*c33-b21*c13*a13*a32*b32*c23-b21*c13*a13*c33*b32*a22-3*b21*c13*a23*b33*c32*a12-b21*c13*a23*c33*b32*a12-b21*c13*c23*a33*b32*a12-b21*c22*a13*a33*c32*b13+b21*c22*a13*a33*b32*c13+3*b21*c23*a13*b33*c12*a32+2*b21*c23*a13*c33*b32*a12-3*b21*c23*a33*c12*a12*b33-2*b21*c32*a13*a33*b22*c13-3*b21*c33*a13*b33*c12*a22+3*b21*c33*a23*c12*a12*b33-3*b22*c33*a13*b33*c12*a21-3*b22*c33*a13*b33*c11*a22-3*b13*c11*c23*a33*b32*a22-2*b13*c11*b23*a33*c22*a32-3*b13*c11*a23*c33*b22*a32-2*b13*c11*a23*b33*c32*a22+b13*c11*a23*a32*c32*b23+3*b13*c12*a23*b32*a31*c23-2*b13*c12*a23*b33*c32*a21+b13*c12*a23*b33*c22*a31-3*b13*c12*a23*c33*b22*a31+b13*c12*b23*c31*a32*a23,2*b13*c33*b23*a21*c32*a12+3*b11*c23*a13*a32*c32*b23-b12*c23*c33*a23*b31*a12-2*c33*b23^2*a11*c32*a12-b13*c33*b33*a22*c21*a12-2*b13*c21*a33*b33*c22*a12-b22*c13*a33*c23*b32*a11-b13*c23*b33*a21*c12*a32-b32*c11*a13*a33*c22*b23+b31*a13*a33*c22^2*b13-b23*c23*b33*a12*c11*a32+b13*c13*c23*a32*b32*a21-3*b23*c22*a33*c13*b32*a11+b22*c32*a13*c13*b31*a23-b11*c22*a13*a23*c32*b33+c33*b23^2*a12*c11*a32-2*b11*c23^2*a33*b12*a32-b11*c32*a23^2*b32*c13-3*b23*c12*a13*b32*a31*c23+2*c21*a13*b33^2*c22*a12-b33*c13^2*a22*b21*a32-b13*c23*b33*a11*c32*a22+2*b21*c13*a13*c33*b22*a32+3*b22*c13*a33*b33*c22*a11+2*b23*c13*b33*a21*c12*a32+b13*c21*a13*a32*c32*b23+b22*c22*b33*c31*a13^2-b22*c22*c33*b31*a13^2-b11*c23*a23*c33*b32*a12-c11*a13*a32*c32*b23^2-a13*c23^2*b32^2*a11+c11*a23^2*b32^2*c13+b33*c23^2*b31*a12^2-2*b23*c13*c33*a31*b22*a12-c23*b33^2*c21*a12^2+b33*c13^2*b31*a22^2+a33*b23^2*c12^2*a31-b22*c13*c33*a23*b31*a12+b12*a13*b32*a31*c23^2+2*b31*c13*a23*c23*b32*a12+b13*c12*a23*c32*a31*b23+2*b12*c21*a23*a33*c32*b13+b12*c23^2*b31*a32*a13-b12*c23*c33*a13*b31*a22-2*b23*c21*a13*b33*c32*a12+3*b12*c23*a23*b33*c32*a11-b12*c11*a23*a33*c32*b23-b12*c12*a23*b23*c31*a33+b22*c12*b13*c21*a33^2+b22*c13^2*b31*a32*a23-b21*c12*a13*a23*c32*b33+3*b22*c33*a23*c11*a12*b33-b13*c23*b33*a22*c31*a12+2*b13*c23*b33*c21*a32*a12-c12*a13*c21*a22*b33^2-c12*b33^2*a23*c21*a12-b12*c11*a23^2*b32*c33+b11*c12*a23^2*c32*b33-b12*c12*c23*b21*a33^2+b12*c11*a23^2*c32*b33-b13*c13*c23*b21*a32^2+b13*c13*b33*c31*a22^2+2*b31*c13*a13*c23*b32*a22+c23*a23*c33*b12^2*a31+b12*c23^2*a33*b31*a12+b12*a33*c23^2*b32*a11-2*b22*c11*a23*a33*b32*c13+3*b11*c33*a23*b23*c12*a32-b23*a23*b33*c12^2*a31-3*b12*c23*a13*b33*c32*a21+3*b12*c23*a13*c32*a31*b23-b22*c11*a13*a23*c32*b33-b22*c11*a23*a33*c32*b13+b12*a13*b21*a22*c33^2-2*b12*c21*a33^2*c22*b13+b13*c12*b33*c21*a22*a33+3*b13*c32*a13*c23*b32*a21-3*b13*c32*a13*c23*b22*a31+c23*b33^2*a11*c12*a22-2*c23*b33^2*a11*c22*a12-b13*c33*b23*a31*c22*a12+2*c21*b13^2*a33*c22*a32-c21*b13^2*a33*c32*a22-3*b11*c23*a13*b33*c32*a22+3*b13*c32*a13*c23*b31*a22-3*b13*c32*a33*b22*a21*c13+2*b22*c11*a23*a33*c12*b33-3*b13*c31*a23*c23*b32*a12-2*b33*c13*c33*a21*b12*a22-b32*c21*a13*a23*c32*b13-b12*c11*a33^2*b22*c23+b12*c12*b33*c31*a23^2-b13*c23*b23*c31*a32*a12-b13*c23*b33*c11*a32*a22-b11*c13*a23*c33*b22*a32+3*b13*c12*a33*b22*a21*c33-c22*a33*b13^2*c32*a21+c23*b13^2*a32*c32*a21+c23*b13^2*a31*c32*a22-2*b12*c31*a13*a23*b22*c33+b12*c31*a23*a33*b22*c13+b22*c11*a33^2*c22*b13-2*b22*c11*a33^2*c12*b23-3*b13*c32*c13*b21*a22*a33-b21*c12*a23*a33*c32*b13+c13*b23^2*a32*c32*a11-b23*c13^2*a31*b32*a22+2*b23*c13^2*a31*b22*a32+c33*b13^2*a21*c22*a32+c33*b13^2*a22*c22*a31-2*b23*c11*a23*b33*c12*a32+3*b23*c22*a13*b32*a31*c13+3*b21*c13*a33*b33*c22*a12+2*b21*c13*a33*c33*b22*a12+b11*c23^2*a33*b32*a12-b22*c13*c33*a13*b31*a22-b13*c33^2*a22*b21*a12-b13*c33^2*a22*b22*a11-b13*c33*b23*a21*c12*a32+2*b12*c13*a33*c23*b22*a31-b12*c13*a33*c23*b32*a21+a23*b33^2*c12^2*a21-c13*b33^2*c11*a22^2+a13*b33^2*c22^2*a11-3*b11*c13*a23*a32*c32*b23+2*b31*c12*a13*a23*c22*b33-b31*c12*a13*a33*c22*b23+2*b13*c23*b33*a31*c22*a12+2*b21*c12*a33^2*b22*c13+b21*a23*a33*c12^2*b33-3*b13*c22*a13*c33*b32*a21+b13*c22*a13*c32*a31*b23-2*b13*c31*a23*b23*c32*a12+3*b13*c31*c23*a33*b22*a12+b33*c13*c33*a21*b22*a12+2*b32*c11*a23*a33*c12*b23-b32*c11*a23*a33*c22*b13+b31*c22*a13^2*c32*b23+3*b12*c13*b33*a23*c21*a32-3*b12*c13*a33*c22*a21*b33-c11*b23^2*a33*c32*a12-c12*a23*b33^2*c22*a11-c12*a13*c22*a21*b33^2+c13*b33^2*a22*c22*a11+c13*b33^2*a21*c22*a12-2*c13*b33^2*a21*c12*a22+2*b13*c23*b23*a31*c12*a32+2*b13*c23*b33*a11*c22*a32-2*b23*c11*a33*b33*c12*a22-2*b12*c31*a23^2*c32*b13-b12*c32*c13*b31*a23^2+b13*c23*c33*a11*b22*a32-b32*c22*a13*b13*c31*a23-b12*c13*a23*c33*b22*a31-c21*a23*a33*b12^2*c33+b21*c32*a13*a23*b32*c13-b32*c11*a13*a23*c32*b23-2*b31*c13^2*a23*b32*a22+b11*a13*a23*c32^2*b23+b11*a13*a22*b22*c33^2-2*b11*a23*c33^2*b12*a22-c21*a13*a23*b32^2*c13+b32*c21*a13^2*c32*b23-2*b32*c21*a13^2*c22*b33-3*b13*c12*c23*a33*b31*a22-2*c13*b23^2*a31*c12*a32+c13*b23^2*c31*a32*a12-b21*c32*a13^2*b32*c23+2*b21*c32*a13^2*b22*c33+2*b12*c22*b13*a23*c31*a33-2*b13*c12*a33*b23*c22*a31-3*b13*c12*a33*c23*b32*a21-2*b11*c22*a23*a33*b12*c33-b11*c22*a13*a33*c32*b23+b13*c13*c33*a22*b21*a32-b12*c13*c33*b21*a22*a33+b12*c21*a13*a33*b22*c33+c33*b23^2*a11*c12*a32+b33*c13*c33*a22*b21*a12+b33*c13*c23*a11*b22*a32-3*b22*c13*b33*a13*c21*a32-b23*c23*c33*b31*a12^2+b23*c33*b33*c21*a12^2+2*b12*c13*a23*c33*b32*a21+3*b12*c13*a23*b33*c22*a31-b23*c33^2*a12*b11*a22-3*b12*c13*b23*c31*a32*a23+3*b11*c23*a33*b33*c12*a22-b32*c12*a13*b23*c21*a33+2*b32*c12*a13*b33*c21*a23-2*b31*a13*c23^2*b32*a12+b33*c13*c23*a31*b22*a12+b33*c13*c23*a21*b12*a32-b31*c12*a23*a33*c22*b13+c23*a33*c33*b12^2*a21+3*b11*c33*a13*a22*c22*b33-3*b11*c33*b23*a33*c12*a22+2*b11*c22*a33^2*b12*c23+b11*a13*a33*c22^2*b33+b11*a13*a32*b32*c23^2-2*c23*b13^2*a31*c22*a32+c23*b13^2*c31*a32*a22+2*c31*b13^2*a23*c32*a22-b12*c21*a33^2*b22*c13-b12*c22*c13*b21*a33^2+b12*c11*a33^2*c22*b23-2*b31*c12*a13*a23*b32*c23-c31*a23*a33*b12^2*c23+2*b22*c23*a13*c33*b31*a12+3*b22*c23*a13*b33*c11*a32+b33*c23*c33*a12*b11*a22+b33*c13*c23*a32*b21*a12+b31*c12*a23^2*c32*b13+3*b13*c31*c13*a23*b22*a32-b12*c12*c33*b31*a23^2+b23*c13*c33*a31*b12*a22+b23*c13*c33*a21*b32*a12-3*b11*c23*a23*b33*c12*a32+2*b11*c23*a23*c33*b12*a32+b11*c22*a13*a23*b32*c33+2*c31*a13*b23^2*c32*a12-b12*c13*a33*b22*a21*c33+2*b13*c33^2*a21*b12*a22+b13*c33*b33*c11*a22^2-b12*c31*a23^2*b32*c13-2*b23*c13*c33*a11*b22*a32+b23*c13*c33*a21*b12*a32-3*b23*c11*a13*a32*b32*c23+b23*c11*a13*b33*c22*a32-b12*c22*a13*b23*c31*a33+b13*c23*b23*c11*a32^2-b13*c23^2*a32*b31*a12-b13*a13*b23*c32^2*a21+3*b12*c13*b23*a33*c31*a22+b32*c22*b23*c31*a13^2-2*b32*c11*a23^2*c12*b33+b32*c11*a23^2*c32*b13+2*b21*c12*a13*a33*c32*b23-2*b23*c22*a13*b33*c31*a12-b23*c33*b33*a11*c12*a22-2*b33*c13*c23*a22*b31*a12+b33*c13*c23*b11*a32*a22+b12*c32*c13*a23*b21*a33-3*b11*c33*a23*b33*c22*a12-3*b22*c13*b33*a23*c31*a12+3*b22*c13*b33*a13*c31*a22-3*b22*c13*a13*b33*c22*a31+3*b22*c13*a13*b33*c32*a21+b12*a23*c33^2*b22*a11+c13*a13*c23*b32^2*a21-c11*a13*a23*b32^2*c23-3*b23*c11*a23*c33*b32*a12-b31*c12*a13*a23*c32*b23+b12*c33^2*a23*b21*a12+2*b12*c21*a13*a33*c22*b33-2*b12*c21*a13*a33*b32*c23+b11*c12*a23*a33*b32*c23-b23*c13*b33*a22*c31*a12-b23*c13^2*a32*b31*a22+b23*c23*b33*c31*a12^2+2*b32*c11*a13*a23*c22*b33+b33*c23*c33*a12*b12*a21+b31*a23*a33*c12^2*b23+2*b32*c21*a13*a33*c22*b13-b22*c13*a13*b32*a31*c23-b32*c12*b13*a23*c21*a33-b32*c12*a13*b23*c31*a23+2*b31*c22*a13^2*b32*c23-3*b23*c12*c23*b31*a32*a13+3*b23*c12*c23*a33*b31*a12+3*b23*c22*a13*b31*a32*c13+3*b13*c22*a13*c33*b22*a31-3*b13*c22*c13*b31*a32*a23+2*b33*c13^2*a21*b32*a22-b33*c13^2*a21*b22*a32-b33*c13^2*a22*b22*a31-c12*b23^2*a33*c31*a12-c12*a33*b23^2*c32*a11+c13*b23^2*a31*c32*a12+b11*c12*a33^2*c22*b23-b11*c12*a33^2*b22*c23+b23*c11*a13*b33*c32*a22+3*b23*c11*a13*c33*b32*a22-2*b12*c32*a13*c33*b21*a23-b13*c23*b33*a21*c32*a12+b13*c23*c33*a31*b22*a12-b13*a33*b33*c22^2*a11-b13*c23^2*a31*b32*a12-b13*c23^2*a32*b32*a11-2*b13*c12*b23*a33*c21*a32+b13*c23*c33*a21*b32*a12+b13*c23*c33*a11*b32*a22+b13*c12*b23*a33*c31*a22+3*b13*c12*c23*b31*a32*a23+b12*a13*b22*a21*c33^2-3*b21*c13*a13*b33*c22*a32+3*b21*c13*a13*b33*c32*a22-3*b13*c12*c33*a23*b21*a32+3*b13*c12*c33*b21*a22*a33-b12*c23*c33*a13*b21*a32+b12*c31*a13*a33*b22*c23-b12*c21*a13*a23*c32*b33+b12*c22*c13*a23*b31*a33-b23*a33*b33*c12^2*a21-b23*c13^2*a32*b32*a21-b12*c21*a13*a33*c32*b23+b12*c21*a13*a23*b32*c33+2*b12*c13*c33*a23*b31*a22+b12*c21*a23*a33*b32*c13+c33*b23^2*a12*c12*a31+b12*c11*a23*a33*b32*c23-3*b13*c31*c13*a22*b22*a33-b33*c13*c33*b11*a22^2-b33*c23*c33*b21*a12^2-b33*c23^2*a12*b11*a32+b23*c12*a13*b33*c22*a31+3*b23*c12*a13*c33*b32*a21+b23*c12*a23*b33*c32*a11-3*b23*c12*a23*c33*b32*a11+b22*c11*a13*a33*b32*c23+2*b22*c11*a13*a33*c32*b23+2*b31*c12*a23^2*b32*c13+b12*c12*b23*c21*a33^2+b13*c11*a23*b33*c22*a32+3*b13*c11*a23*a32*b32*c23-b23*c13*c23*b11*a32^2-b23*c33^2*a11*b12*a22+2*b23*c33^2*a11*b22*a12-b23*c33^2*a12*b12*a21-3*b12*c13*a23*c32*a31*b23-b12*c13*a23*b32*a31*c23+3*b13*c22*c33*a23*b31*a12-3*b13*c22*c33*a33*b21*a12+b13*c21*a13*b33*c32*a22+3*b13*c21*a13*c33*b22*a32+b13*c13*c23*a32*b31*a22-b13*c13*b33*a22*c21*a32-b13*c23*b23*a31*c32*a12-b13*c23*b23*a32*c32*a11-b13*c33*b33*a21*c22*a12-b11*c23*a33*c33*b22*a12-b13*c13*b33*a22*c22*a31-2*b13*c13*c33*a21*b32*a22-c13*b23^2*c11*a32^2-a13*c33^2*b22^2*a11+c31*a13^2*b22^2*c33+c11*a33^2*b22^2*c13-a33*c13^2*b22^2*a31+a13*b23^2*c32^2*a11-c33*b23^2*c31*a12^2+b23*c33^2*b21*a12^2+b23*c13^2*b21*a32^2-b11*a33^2*c22^2*b13-b11*a23^2*c32^2*b13-b21*a13^2*c32^2*b23-a23*c33^2*b12^2*a21-a33*c23^2*b12^2*a31+c31*a23^2*b12^2*c33+c21*a33^2*b12^2*c23+b13*c23^2*b11*a32^2+b13*c33^2*b11*a22^2+a33*b13^2*c22^2*a31-c23*b13^2*c21*a32^2+a23*b13^2*c32^2*a21-c33*b13^2*c31*a22^2-b21*a33^2*c12^2*b23-b31*a23^2*c12^2*b33-b31*a13^2*c22^2*b33-a23*c13^2*b32^2*a21+c21*a13^2*b32^2*c23+b33*c13*c23*a31*b12*a22-2*b33*c13*c23*a21*b32*a12-2*b33*c13*c23*a11*b32*a22+b33*c13*c33*a22*b22*a11+2*b22*c12*a13*b23*c31*a33+b22*c12*a13*c33*b31*a23-b22*c12*a13*b33*c21*a33-b22*c12*a13*b33*c31*a23+b22*c12*a13*c23*b31*a33-2*b22*c12*c13*a23*b31*a33-b22*c12*b13*a23*c31*a33-b22*c11*a13*a33*c22*b33+b22*c11*a13*a23*b32*c33+2*b22*c23*a13*c33*b32*a11+3*b22*c23*a13*b33*c12*a31-3*b22*c23*a33*c12*a11*b33-3*b22*c23*b33*c11*a12*a33+b22*c22*a13*c13*b31*a33-b22*c22*a13*b13*c31*a33+b22*c21*a13*a33*b32*c13-b22*c21*a13*a33*c32*b13+3*b22*c13*b33*a33*c21*a12-b22*c13*c23*a33*b31*a12-b22*c13*c23*b31*a32*a13-b22*c13*a23*c33*b32*a11-3*b22*c13*a23*b33*c32*a11-b22*c13*a13*c33*b32*a21+b22*c31*a13*a23*b32*c13+2*b22*c31*a13*a23*c32*b13+3*b22*c33*a23*c12*a11*b33+3*b23*c11*c23*a33*b32*a12+b23*c11*a33*b33*c22*a12-b23*c33*b33*a12*c11*a22-b31*c22*a13*a23*c32*b13-2*b31*c22*a13*a23*b32*c13+2*b12*c13*c23*a33*b21*a32-b12*c13*c23*b31*a32*a23-b12*c13*c23*a33*b31*a22-b12*c13*c33*a23*b21*a32-3*b12*c13*b33*c21*a22*a33+3*b12*c13*a33*b23*c32*a21+b12*c22*a13*c33*b21*a33-b12*c23*a13*c33*b32*a21+b12*c22*a13*c33*b31*a23-b12*c22*a13*b33*c31*a23-2*b12*c22*a13*c23*b31*a33-b12*c23*a13*c33*b22*a31+3*b12*c23*b23*c31*a32*a13-b12*c23*a23*c33*b32*a11-3*b12*c23*a23*b33*c12*a31-3*b12*c23*b23*a33*c31*a12-3*b12*c23*a33*b23*c32*a11+3*b12*c23*a33*b33*c12*a21+3*b12*c23*b33*a33*c11*a22-3*b12*c23*b33*a23*c11*a32+3*b12*c23*b33*a23*c31*a12-3*b12*c23*b33*a13*c31*a22-b12*c23*a33*c33*b22*a11+b12*c31*a13*a23*b32*c23+2*b12*c31*a13*a23*c32*b23-b12*c23*c33*a33*b21*a12+b12*c32*a13*c23*b21*a33+b12*c32*a13*c23*b31*a23-3*b12*c33*a13*b23*c21*a32+3*b12*c33*a13*c21*a22*b33-3*b12*c33*a13*b23*c22*a31+3*b12*c33*a33*b23*c22*a11-3*b12*c33*a33*b23*c12*a21-3*b12*c33*b33*a23*c21*a12-3*b12*c33*a23*b33*c22*a11+3*b12*c33*b23*a23*c11*a32+3*b12*c33*b23*a33*c21*a12-3*b12*c33*b23*a33*c11*a22+3*b12*c33*a23*b23*c12*a31+3*b12*c33*a13*c22*a21*b33-b12*c11*a23*a33*c22*b33+3*b13*c32*c13*a23*b21*a32-3*b13*c32*a13*c23*b21*a32+3*b13*c32*a33*c23*b22*a11-3*b13*c32*c23*a23*b31*a12+3*b13*c32*c23*a33*b21*a12+3*b13*c32*a23*c13*b22*a31-3*b13*c32*a23*c23*b32*a11-b13*c33*b23*c11*a32*a22+2*b13*c33*b23*a22*c31*a12-b13*c33*b23*c21*a32*a12-b13*c33*b23*a11*c22*a32+2*b13*c33*b23*a11*c32*a22+3*b13*c11*a33*a22*b22*c33+b13*c11*a33*a22*c22*b33+b13*c11*b23*a33*c32*a22-b11*c12*a23*a33*c32*b23-b11*c12*a23*a33*c22*b33+b11*c12*a23*a33*b22*c33-b11*c13*a33*a22*b22*c33-3*b11*c13*a33*a22*c22*b33+3*b11*c13*b23*a33*c32*a22+2*b11*c13*c23*a33*b22*a32-b11*c13*c23*a33*b32*a22+2*b11*c13*a23*c33*b32*a22+3*b11*c13*a23*b33*c22*a32-b11*c13*a23*a32*b32*c23+2*b11*c22*a23*a33*c32*b13+b11*c22*a23*a33*b32*c13-2*b11*c22*a13*a33*b32*c23+b11*c22*a13*a33*b22*c33-b11*c23*a13*c33*b22*a32-b11*c23*a13*c33*b32*a22+3*b11*c23*a23*b33*c32*a12-3*b11*c23*b23*a33*c32*a12+2*b11*c23*a33*c33*b12*a22+b11*c32*a13*a23*b32*c23-2*b11*c32*a13*a23*b22*c33+b11*c32*a13*a33*b22*c23+b11*c32*a23*a33*b22*c13-2*b11*c32*a23*a33*b12*c23-3*b11*c33*a13*b23*c22*a32+3*b11*c33*b23*a33*c22*a12+b12*c11*a23*a33*b22*c33+b12*c12*a23*c33*b21*a33-b12*c12*a23*b33*c21*a33+b12*c12*a23*c23*b31*a33-b11*c12*a23^2*b32*c33-b11*c22*a33^2*b22*c13+2*b11*c32*a23^2*b12*c33+b11*a23*c33^2*b22*a12+b13*c13*b23*c21*a32^2-b13*c13*c33*b31*a22^2-b13*a13*b33*c22^2*a31+2*b13*c23^2*a31*b12*a32-b13*a23*b23*c32^2*a11-b13*c33^2*a21*b22*a12+c33*b13^2*a22*c21*a32-2*c33*b13^2*a21*c32*a22-c21*b13^2*a32*c32*a23-c22*b13^2*c31*a32*a23-c22*b13^2*a33*c31*a22-c22*a23*c32*a31*b13^2+b21*c13^2*a32*b32*a23+b21*c13^2*a33*b32*a22-2*b21*c13^2*a33*b22*a32+b21*c22*a13^2*c32*b33-b21*c22*a13^2*b32*c33+b21*a13*a23*c32^2*b13-2*b21*a13*c33^2*b22*a12+b21*c12*a33^2*c22*b13+c23*b33^2*a12*c11*a22-c11*a13*a22*c22*b33^2+2*c11*a23*b33^2*c12*a22-c11*a23*b33^2*c22*a12+c13*b33^2*a22*c21*a12+2*b33*c23^2*a11*b32*a12-b33*c23^2*a11*b12*a32-b33*c23^2*a12*b12*a31+c23*b33^2*a12*c12*a21-c12*b23^2*c31*a32*a13+b32*c12*b13*c31*a23^2-2*b22*c31*a13^2*c32*b23-b22*c31*a13^2*b32*c23-b22*c32*c23*b31*a13^2+b22*c13^2*a33*b31*a22+b22*a23*b32*a31*c13^2+b22*a33*c13^2*b32*a21+b22*c21*a13^2*c32*b33-b22*c21*a13^2*b32*c33-c11*a13*a33*b22^2*c33+c13*a33*c33*b22^2*a11+c13*a13*c33*b22^2*a31-c31*a13*a33*b22^2*c13+c13*a23*c23*b32^2*a11+2*c11*b23^2*a33*c12*a32-c12*a13*c32*a31*b23^2+b13*c12*a33*b23*c32*a21+b13*c12*a33*c22*a21*b33+b13*c12*b33*a23*c21*a32-2*b13*c12*b33*a23*c31*a22-b13*c13*b23*c31*a32*a22-b13*c13*b23*a31*c32*a22-b13*c13*b23*a32*c32*a21+2*b13*c13*b23*a31*c22*a32+b13*c13*c23*a31*b32*a22-2*b13*c13*c23*a31*b22*a32+2*b13*c13*b33*a21*c32*a22+b23*c12*a13*b33*c32*a21+3*b23*c12*a33*c23*b32*a11+b23*c12*a33*b33*c22*a11+b23*c12*b33*a13*c21*a32+b23*c12*b33*a13*c31*a22+b23*c12*b33*a23*c31*a12+b23*c12*b33*a33*c21*a12+3*b23*c12*c33*a13*b31*a22-3*b23*c12*c33*a23*b31*a12+b23*c13*c23*a31*b32*a12+b23*c13*c23*a32*b32*a11-2*b23*c13*c23*a31*b12*a32-b23*c13*b33*a11*c22*a32-b23*c13*b33*a31*c22*a12-b23*c13*b33*a11*c32*a22+2*b23*c13*b33*a31*c12*a22-b23*c13*b33*a21*c32*a12+b23*c13*c33*a11*b32*a22+b23*c13*c23*a32*b31*a12+2*b23*c13*b33*c11*a32*a22-b23*c13*b33*c21*a32*a12-2*b23*c13*c33*a32*b21*a12+b23*c13*c33*a22*b31*a12+b23*c13*c33*b11*a32*a22+3*b23*c21*a13*b32*a32*c13-3*b23*c21*c13*a33*b32*a12-3*b23*c22*c13*a33*b31*a12-2*b23*c22*a13*b33*c32*a11+b23*c11*a23*b33*c32*a12+b23*c23*c33*a12*b11*a32+2*b23*c23*b33*a11*c32*a12-b23*c23*b33*a11*c12*a32-b23*c23*b33*a12*c12*a31-2*b23*c23*c33*a11*b32*a12+b23*c23*c33*a11*b12*a32+b23*c23*c33*a12*b12*a31-3*b23*c31*a13*c13*b32*a22+3*b23*c31*c13*a23*b32*a12+3*b23*c32*a23*c13*b32*a11+3*b23*c32*c13*a23*b31*a12-3*b23*c32*a13*c13*b32*a21-3*b23*c32*a13*c13*b31*a22+2*b23*c33*b33*a11*c22*a12-b23*c33*b33*a12*c12*a21+b33*c23*c33*a11*b12*a22-2*b33*c23*c33*a11*b22*a12-b13*c13*b33*a21*c22*a32+b13*c13*c33*a21*b22*a32+b13*c13*c33*a22*b22*a31-2*b13*c21*a13*b33*c22*a32-3*b13*c21*a13*c33*b32*a22-3*b13*c21*c13*a32*b32*a23+3*b13*c21*c13*a33*b32*a22+b13*c21*a23*b33*c32*a12+3*b13*c21*a23*c33*b32*a12+b13*c21*b23*a33*c32*a12-3*b13*c21*a33*c33*b22*a12+b13*c22*a13*b33*c32*a21+3*b13*c22*c13*a33*b31*a22-3*b13*c22*a23*b32*a31*c13+b13*c22*a23*b33*c32*a11+3*b13*c22*a23*c33*b32*a11+b13*c22*b23*c31*a32*a13+b13*c22*b23*a33*c31*a12+3*b13*c22*a33*c13*b32*a21+b13*c22*a33*b23*c32*a11-3*b13*c22*a33*c33*b22*a11+b13*c22*b33*a13*c31*a22+b13*c22*b33*a23*c31*a12+3*b13*c22*c33*a13*b21*a32-3*b13*c22*c33*a13*b31*a22-b13*c23*b33*a31*c12*a22-2*b13*c23*c33*a21*b12*a32-2*b13*c23*c33*a31*b12*a22+b13*c23*c33*a32*b21*a12+b13*c23*c33*a22*b31*a12-2*b13*c23*c33*b11*a32*a22-2*b13*c31*a13*b23*c32*a22-3*b13*c31*a13*c23*b22*a32+3*b13*c31*a13*c23*b32*a22-b13*c33*b23*a31*c12*a22-b13*c33*b33*a22*c22*a11+2*b13*c33*b33*a21*c12*a22-2*b21*c12*a23*a33*b32*c13+b21*c12*a13*a23*b32*c33+b21*c12*a13*a33*b32*c23-b21*c12*a13*a33*c22*b33-2*b21*c12*a13*a33*b22*c33-b21*c13*a13*a32*b32*c23-b21*c13*a13*c33*b32*a22-3*b21*c13*a23*b33*c32*a12-b21*c13*a23*c33*b32*a12-b21*c13*c23*a33*b32*a12-b21*c22*a13*a33*c32*b13+b21*c22*a13*a33*b32*c13+3*b21*c23*a13*b33*c12*a32+2*b21*c23*a13*c33*b32*a12-3*b21*c23*a33*c12*a12*b33-2*b21*c32*a13*a33*b22*c13-3*b21*c33*a13*b33*c12*a22+3*b21*c33*a23*c12*a12*b33-3*b22*c33*a13*b33*c12*a21-3*b22*c33*a13*b33*c11*a22-3*b13*c11*c23*a33*b32*a22-2*b13*c11*b23*a33*c22*a32-3*b13*c11*a23*c33*b22*a32-2*b13*c11*a23*b33*c32*a22+b13*c11*a23*a32*c32*b23+3*b13*c12*a23*b32*a31*c23-2*b13*c12*a23*b33*c32*a21+b13*c12*a23*b33*c22*a31-3*b13*c12*a23*c33*b22*a31+b13*c12*b23*c31*a32*a23];

==> anc/basis3322233 <==
basis3322233 =[-c12^2*c33*a13*a31^2-c11^2*c33*a13*a32^2+c13*c32^2*a11^2*a33+c13*c31^2*a12^2*a33+c12*c31^2*a13^2*a32-c12^2*c31*a11*a33^2-c13^2*c31*a11*a32^2-c11^2*c32*a12*a33^2+c11*c32^2*a13^2*a31+c12*c33^2*a11^2*a32+c11*c33^2*a12^2*a31-c13^2*c32*a12*a31^2+c11*c13*c33*a11*a32^2-c11*c31*c32*a13^2*a32-c11*c31*c33*a12^2*a33-c11*c32^2*a13*a11*a33-c11*c33^2*a12*a11*a32+c12*c13*c32*a13*a31^2+c12*c13*c33*a12*a31^2-c12*c31^2*a13*a12*a33+c11^2*c33*a12*a32*a33+c11^2*c32*a13*a33*a32+c11*c12*c31*a12*a33^2+c11*c12*c32*a11*a33^2+c11*c13*c31*a13*a32^2-c12*c31*c32*a13^2*a31-c12*c32*c33*a11^2*a33-c12*c33^2*a12*a11*a31+c12^2*c31*a13*a33*a31+c12^2*c33*a11*a31*a33-c13*c31^2*a13*a12*a32-c13*c31*c33*a12^2*a31-c13*c32^2*a13*a11*a31-c13*c32*c33*a11^2*a32+c13^2*c31*a12*a32*a31+c13^2*c32*a11*a31*a32-c11*c12*c32*a13*a33*a31+2*c11*c12*c33*a31*a13*a32-c11*c12*c33*a31*a12*a33-c11*c12*c33*a32*a11*a33-c11*c13*c31*a12*a32*a33+2*c11*c13*c32*a31*a12*a33-c11*c13*c32*a31*a13*a32-c11*c13*c32*a32*a11*a33-c11*c13*c33*a12*a32*a31+c11*c31*c32*a13*a12*a33+c11*c31*c33*a13*a12*a32-2*c11*c32*c33*a13*a12*a31+c11*c32*c33*a12*a11*a33+c11*c32*c33*a13*a11*a32-c12*c13*c31*a31*a13*a32-c12*c13*c31*a31*a12*a33+2*c12*c13*c31*a32*a11*a33-c12*c13*c32*a11*a31*a33-c12*c13*c33*a11*a31*a32+c12*c31*c32*a13*a11*a33-2*c12*c31*c33*a13*a11*a32+c12*c31*c33*a13*a12*a31+c12*c31*c33*a12*a11*a33+c12*c32*c33*a13*a11*a31-2*c13*c31*c32*a12*a11*a33+c13*c31*c32*a13*a12*a31+c13*c31*c32*a13*a11*a32+c13*c31*c33*a12*a11*a32+c13*c32*c33*a12*a11*a31-c11*c12*c31*a13*a33*a32,c11^2*c33*b13*b32^2+c12^2*c31*b11*b33^2-c13*c32^2*b11^2*b33-c12*c31^2*b13^2*b32-c11*c32^2*b13^2*b31-c11*c33^2*b12^2*b31+c13^2*c31*b11*b32^2+c12^2*c33*b13*b31^2+c11^2*c32*b12*b33^2-c13*c31^2*b12^2*b33+c13^2*c32*b12*b31^2-c12*c33^2*b11^2*b32-c11^2*c32*b13*b33*b32-c11^2*c33*b12*b32*b33-c11*c12*c31*b12*b33^2-c11*c12*c32*b11*b33^2-c11*c13*c31*b13*b32^2-c11*c13*c33*b11*b32^2+c11*c31*c32*b13^2*b32+c11*c31*c33*b12^2*b33+c11*c32^2*b13*b11*b33+c11*c33^2*b12*b11*b32-c12^2*c31*b13*b33*b31-c12^2*c33*b11*b31*b33-c12*c13*c32*b13*b31^2-c12*c13*c33*b12*b31^2+c12*c31^2*b13*b12*b33+c12*c31*c32*b13^2*b31+c12*c32*c33*b11^2*b33+c12*c33^2*b12*b11*b31-c13^2*c31*b12*b32*b31-c13^2*c32*b11*b31*b32+c13*c31^2*b13*b12*b32+c13*c31*c33*b12^2*b31+c13*c32^2*b13*b11*b31+c13*c32*c33*b11^2*b32+c11*c13*c32*b32*b11*b33+c11*c13*c33*b12*b32*b31-c11*c31*c32*b13*b12*b33+c11*c12*c31*b13*b33*b32+c11*c12*c32*b13*b33*b31-2*c11*c12*c33*b31*b13*b32+c11*c12*c33*b31*b12*b33+c11*c12*c33*b32*b11*b33+c11*c13*c31*b12*b32*b33-2*c11*c13*c32*b31*b12*b33+c11*c13*c32*b31*b13*b32-c11*c31*c33*b13*b12*b32-c11*c32*c33*b12*b11*b33-c11*c32*c33*b13*b11*b32+2*c11*c32*c33*b13*b12*b31+c12*c13*c31*b31*b13*b32+c12*c13*c31*b31*b12*b33-2*c12*c13*c31*b32*b11*b33+c12*c13*c32*b11*b31*b33+c12*c13*c33*b11*b31*b32-c12*c31*c32*b13*b11*b33+2*c12*c31*c33*b13*b11*b32-c12*c31*c33*b12*b11*b33-c12*c31*c33*b13*b12*b31-c12*c32*c33*b13*b11*b31+2*c13*c31*c32*b12*b11*b33-c13*c31*c32*b13*b12*b31-c13*c31*c32*b13*b11*b32-c13*c31*c33*b12*b11*b32-c13*c32*c33*b12*b11*b31,c12^2*c21*b23^2*b11-c12*c21^2*b13^2*b22-c12*c23^2*b11^2*b22-c13*c21^2*b12^2*b23+c11^2*c23*b13*b22^2+c12^2*c23*b13*b21^2-c11*c22^2*b13^2*b21-c13*c22^2*b11^2*b23+c11^2*c22*b12*b23^2-c11*c23^2*b12^2*b21+c13^2*c21*b22^2*b11+c13^2*c22*b21^2*b12-c13^2*c22*b21*b11*b22-c13^2*c21*b12*b21*b22+c13*c21^2*b13*b12*b22+c13*c21*c23*b12^2*b21+c13*c22^2*b13*b11*b21+c13*c22*c23*b11^2*b22+c12*c23^2*b12*b11*b21+c12*c21*c22*b13^2*b21+c12*c22*c23*b11^2*b23+c12*c21^2*b13*b12*b23-c12*c13*c22*b13*b21^2-c12*c13*c23*b21^2*b12-c12^2*c21*b13*b21*b23-c12^2*c23*b21*b11*b23+c11*c23^2*b12*b11*b22-c11*c13*c21*b13*b22^2+c11*c22^2*b13*b11*b23-c11*c13*c23*b22^2*b11+c11*c21*c22*b13^2*b22+c11*c21*c23*b12^2*b23-c11*c12*c22*b23^2*b11-c11*c12*c21*b12*b23^2-c11^2*c22*b23*b13*b22-c11^2*c23*b22*b12*b23-c12*c21*c23*b13*b12*b21-c12*c21*c22*b13*b11*b23-c12*c21*c23*b12*b23*b11+c12*c13*c23*b21*b11*b22+c12*c13*c21*b13*b21*b22+c12*c13*c22*b21*b11*b23-2*c12*c13*c21*b23*b22*b11+c12*c13*c21*b12*b23*b21+2*c13*c21*c22*b12*b23*b11-c13*c21*c22*b13*b11*b22-c13*c21*c22*b13*b12*b21-c13*c21*c23*b12*b11*b22-c13*c22*c23*b12*b11*b21-c12*c22*c23*b13*b11*b21+2*c12*c21*c23*b13*b11*b22+c11*c12*c23*b12*b23*b21+c11*c13*c21*b22*b12*b23+c11*c12*c23*b23*b22*b11+c11*c13*c22*b23*b22*b11+c11*c12*c22*b13*b21*b23-2*c11*c13*c22*b12*b23*b21-2*c11*c12*c23*b13*b21*b22+c11*c13*c23*b12*b21*b22-c11*c21*c22*b13*b12*b23-c11*c21*c23*b13*b12*b22+c11*c13*c22*b13*b21*b22+c11*c12*c21*b23*b13*b22-c11*c22*c23*b13*b11*b22+2*c11*c22*c23*b13*b12*b21-c11*c22*c23*b12*b23*b11,c12*c21^2*a13^2*a22+c11*c23^2*a12^2*a21-c13^2*c21*a22^2*a11-c13^2*c22*a21^2*a12+c13*c22^2*a11^2*a23+c11*c22^2*a13^2*a21+c12*c23^2*a11^2*a22-c11^2*c22*a12*a23^2+c13*c21^2*a12^2*a23-c12^2*c21*a23^2*a11-c11^2*c23*a13*a22^2-c12^2*c23*a13*a21^2-c13*c21^2*a13*a12*a22-c13*c21*c23*a12^2*a21-c13*c22^2*a13*a11*a21-c13*c22*c23*a11^2*a22+c13^2*c22*a21*a11*a22+c13^2*c21*a12*a21*a22+c12^2*c21*a13*a21*a23-c12*c23^2*a12*a11*a21+c12^2*c23*a21*a11*a23-c12*c22*c23*a11^2*a23+c12*c13*c23*a21^2*a12-c12*c21^2*a13*a12*a23-c12*c21*c22*a13^2*a21+c12*c13*c22*a13*a21^2+c11^2*c22*a23*a13*a22-c11*c21*c22*a13^2*a22+c11^2*c23*a22*a12*a23-c11*c21*c23*a12^2*a23-c11*c22^2*a13*a11*a23-c11*c23^2*a12*a11*a22+c11*c13*c23*a22^2*a11+c11*c13*c21*a13*a22^2+c11*c12*c22*a23^2*a11+c11*c12*c21*a12*a23^2-2*c12*c21*c23*a13*a11*a22-c12*c13*c23*a21*a11*a22-c12*c13*c22*a21*a11*a23-c12*c13*c21*a12*a23*a21-c12*c13*c21*a13*a21*a22+2*c12*c13*c21*a23*a22*a11-2*c13*c21*c22*a12*a23*a11+c13*c21*c22*a13*a12*a21+c13*c21*c22*a13*a11*a22+c13*c21*c23*a12*a11*a22+c13*c22*c23*a12*a11*a21+c12*c21*c23*a12*a23*a11+c12*c21*c22*a13*a11*a23+c12*c21*c23*a13*a12*a21+c12*c22*c23*a13*a11*a21+2*c11*c12*c23*a13*a21*a22-c11*c12*c23*a23*a22*a11-c11*c12*c21*a23*a13*a22-c11*c12*c22*a13*a21*a23-c11*c13*c22*a23*a22*a11-c11*c13*c21*a22*a12*a23+2*c11*c13*c22*a12*a23*a21-c11*c12*c23*a12*a23*a21-c11*c13*c22*a13*a21*a22-c11*c13*c23*a12*a21*a22+c11*c21*c22*a13*a12*a23+c11*c22*c23*a12*a23*a11+c11*c21*c23*a13*a12*a22-2*c11*c22*c23*a13*a12*a21+c11*c22*c23*a13*a11*a22,-c23^2*c32*b22*b31^2-c21^2*c33*b23*b32^2+c22*c31^2*b23^2*b32-c22^2*c31*b21*b33^2+c23*c32^2*b21^2*b33-c23^2*c31*b21*b32^2+c22*c33^2*b21^2*b32+c21*c32^2*b23^2*b31-c21^2*c32*b22*b33^2+c23*c31^2*b22^2*b33+c21*c33^2*b22^2*b31-c22^2*c33*b23*b31^2+c21*c22*c31*b22*b33^2+c21*c22*c32*b21*b33^2+c21*c23*c31*b23*b32^2+c21*c32*c33*b22*b21*b33+c21*c32*c33*b23*b21*b32-2*c21*c32*c33*b23*b22*b31+c21*c31*c33*b23*b22*b32+c21*c31*c32*b23*b22*b33-c21*c23*c33*b22*b32*b31-c21*c23*c32*b32*b21*b33+2*c21*c23*c32*b31*b22*b33-c21*c23*c32*b31*b23*b32-c21*c23*c31*b22*b32*b33-c21*c22*c33*b32*b21*b33-c21*c22*c33*b31*b22*b33+2*c21*c22*c33*b31*b23*b32-c21*c22*c32*b23*b33*b31-c21*c22*c31*b23*b33*b32-c22*c23*c33*b21*b31*b32-c22*c23*c32*b21*b31*b33-c22*c23*c31*b31*b23*b32+2*c22*c23*c31*b32*b21*b33-c22*c23*c31*b31*b22*b33+c22*c31*c32*b23*b21*b33+c22*c31*c33*b23*b22*b31-2*c22*c31*c33*b23*b21*b32+c22*c31*c33*b22*b21*b33+c22*c32*c33*b23*b21*b31+c23*c31*c32*b23*b22*b31+c23*c31*c32*b23*b21*b32-2*c23*c31*c32*b22*b21*b33+c23*c31*c33*b22*b21*b32+c23*c32*c33*b22*b21*b31+c21*c23*c33*b21*b32^2-c21*c31*c32*b23^2*b32-c21*c31*c33*b22^2*b33-c21*c32^2*b23*b21*b33-c21*c33^2*b22*b21*b32+c21^2*c33*b22*b32*b33+c21^2*c32*b23*b33*b32+c22^2*c33*b21*b31*b33+c22^2*c31*b23*b33*b31+c22*c23*c32*b23*b31^2+c22*c23*c33*b22*b31^2-c22*c31^2*b23*b22*b33-c22*c31*c32*b23^2*b31-c22*c32*c33*b21^2*b33-c22*c33^2*b22*b21*b31+c23^2*c31*b22*b32*b31+c23^2*c32*b21*b31*b32-c23*c31^2*b23*b22*b32-c23*c31*c33*b22^2*b31-c23*c32^2*b23*b21*b31-c23*c32*c33*b21^2*b32,c21^2*c32*a22*a33^2+c22^2*c33*a23*a31^2+c23^2*c32*a22*a31^2-c22*c31^2*a23^2*a32-c23*c32^2*a21^2*a33+c22^2*c31*a21*a33^2-c22*c33^2*a21^2*a32+c23^2*c31*a21*a32^2-c23*c31^2*a22^2*a33-c21*c32^2*a23^2*a31+c21^2*c33*a23*a32^2-c21*c33^2*a22^2*a31+2*c21*c32*c33*a23*a22*a31-c21*c31*c33*a23*a22*a32-c21*c31*c32*a23*a22*a33+c21*c23*c33*a22*a32*a31+c21*c23*c32*a32*a21*a33-2*c21*c23*c32*a31*a22*a33+c21*c23*c32*a31*a23*a32+c21*c23*c31*a22*a32*a33+c21*c22*c33*a32*a21*a33+c21*c22*c33*a31*a22*a33-2*c21*c22*c33*a31*a23*a32+c21*c22*c32*a23*a33*a31+c21*c22*c31*a23*a33*a32-c21*c32*c33*a22*a21*a33+c22*c23*c33*a21*a31*a32+c22*c23*c32*a21*a31*a33+c22*c23*c31*a31*a23*a32-2*c22*c23*c31*a32*a21*a33+c22*c23*c31*a31*a22*a33-c22*c31*c32*a23*a21*a33-c22*c31*c33*a23*a22*a31+2*c22*c31*c33*a23*a21*a32-c22*c31*c33*a22*a21*a33-c22*c32*c33*a23*a21*a31-c23*c31*c32*a23*a22*a31-c23*c31*c32*a23*a21*a32+2*c23*c31*c32*a22*a21*a33-c23*c31*c33*a22*a21*a32-c23*c32*c33*a22*a21*a31-c21*c32*c33*a23*a21*a32-c21*c22*c31*a22*a33^2-c21*c22*c32*a21*a33^2-c21*c23*c31*a23*a32^2-c21*c23*c33*a21*a32^2+c21*c31*c32*a23^2*a32+c21*c31*c33*a22^2*a33+c21*c32^2*a23*a21*a33+c21*c33^2*a22*a21*a32-c21^2*c33*a22*a32*a33-c21^2*c32*a23*a33*a32-c22*c23*c32*a23*a31^2-c22*c23*c33*a22*a31^2+c22*c31^2*a23*a22*a33+c22*c31*c32*a23^2*a31+c22*c32*c33*a21^2*a33+c22*c33^2*a22*a21*a31-c22^2*c33*a21*a31*a33-c22^2*c31*a23*a33*a31+c23*c31^2*a23*a22*a32+c23*c31*c33*a22^2*a31+c23*c32^2*a23*a21*a31+c23*c32*c33*a21^2*a32-c23^2*c31*a22*a32*a31-c23^2*c32*a21*a31*a32,-b21*a11*a22^2*b13^2+a21*b11*a13^2*b22^2-b21*a11*a23^2*b12^2-b23*a13*a21^2*b12^2+a23*b13*a12^2*b21^2-b23*a13*a22^2*b11^2+a21*b11*a12^2*b23^2-b22*a12*a21^2*b13^2-b22*a12*a23^2*b11^2+a22*b12*a13^2*b21^2+a22*b12*a11^2*b23^2+a23*b13*a11^2*b22^2-b23*a22*b13*b11*a12*a21+b23*a22*b13*a11*a12*b21+b23*a22*a13*b11*a11*b22+2*b23*a22*a13*b11*a21*b12-2*b23*a22*a13*a11*b12*b21-b23*a22*b12*b11*a11*a23-b23*a21*b13*b12*a11*a22+b23*a21*b13*a12*a11*b22+b23*a21*a13*b12*a12*b21-2*b23*a21*a13*a12*b11*b22-b23*a21*b12*b11*a12*a23+b23*a12*a13*b21*a22*b11+b23*a12*b12*b21*a11*a23+b23*a11*a13*b22*a21*b12+b23*a11*a12*b22*a23*b11-a23*b22*b13*b11*a11*a22+2*a23*b22*b13*b11*a12*a21-2*a23*b22*b13*a11*a12*b21-a23*b22*a13*b11*a21*b12+a23*b22*a13*a11*b12*b21+2*a23*b21*b13*b12*a11*a22-a23*b21*b13*b12*a12*a21-a23*b21*a13*b12*a22*b11+a23*b21*a13*a12*b11*b22-a23*b12*b13*a21*a11*b22-a23*b11*b13*a22*a12*b21+b22*a21*b13*a12*a13*b21-b22*a21*b13*b11*a13*a22+b22*a13*b13*b21*a11*a22-a22*b21*b13*b12*a13*a21-a22*a12*b11*a11*b23^2-a21*b12*a11*a12*b23^2-b23*a22*b13*a11^2*b22+b23*a22*a12*a23*b11^2+b23*b13*b11*a11*a22^2-b23*a21*b13*a12^2*b21+b23*a21*a11*a23*b12^2+b23*b13*b12*a12*a21^2-b23*a12^2*b21*a23*b11-b23*b12*b22*a11^2*a23+a23*b22*a13*a22*b11^2-a23*a13*b11*a11*b22^2+a23*b21*a13*a21*b12^2-a23*a13*b12*a12*b21^2+b22*b12*b11*a11*a23^2+b21*b12*b11*a12*a23^2-b22*a21*b12*a13^2*b21+b22*b13*b12*a13*a21^2-b22*a13^2*b21*a22*b11-a21*b13*a11*a13*b22^2+b22*a21*a11*a22*b13^2+b21*b13*b11*a13*a22^2+a22*b21*a12*a21*b13^2-a22*b13*a12*a13*b21^2,-b31^2*a33*a22^2*b23-b31^2*a32*a23^2*b22+b31*a33^2*b22^2*a21+b31*a32^2*b23^2*a21+a31^2*b32*b23^2*a22+a31^2*b33*b22^2*a23-a31*b33^2*a22^2*b21-a31*b32^2*a23^2*b21+b32*a33^2*b21^2*a22-b32^2*a33*a21^2*b23+a32^2*b33*b21^2*a23-a32*b33^2*a21^2*b22+a31*b31*a32*b23*b22*a23-2*a31*a32*b33*b22*b21*a23+a31*a32*b33*b23*b21*a22+a31*a32*b33*b23*b22*a21+a31*b32*a33*b22*b21*a23-2*a31*b32*a33*b23*b21*a22+a31*b32*a33*b23*b22*a21-a31*b32*b33*a22*a21*b23-a31*b32*b33*a23*a21*b22+2*a31*b32*b33*a23*a22*b21+a31*a33*b33*b22*b21*a22-b31*a32*b32*a23*a21*b23+b31*a32*a33*b22*b21*a23+b31*a32*a33*b23*b21*a22-2*b31*a32*a33*b23*b22*a21-b31*a32*b33*a22*a21*b23+2*b31*a32*b33*a23*a21*b22-b31*a32*b33*a23*a22*b21+2*b31*b32*a33*a22*a21*b23-b31*b32*a33*a23*a21*b22-b31*b32*a33*a23*a22*b21-b31*a33*b33*a22*a21*b22+a32*b32*a33*a21*b21*b23-a32*b32*b33*a21*b21*a23+a32*a33*b33*a21*b21*b22-b32*a33*b33*a21*b21*a22-a31*b31*b32*a23*a22*b23+a31*b31*a33*a22*b22*b23-a31*b31*b33*a22*b22*a23+a31*a32*b32*b23*b21*a23-a31^2*b32*b23*b22*a23-a31^2*b33*a22*b22*b23-a31*a32*b32*b23^2*a21+a31*b31*b33*a22^2*b23-a31*b31*a33*b22^2*a23+a31*b31*b32*a23^2*b22-a31*b31*a32*b23^2*a22+a31*b32^2*a23*a21*b23-a31*a33*b33*b22^2*a21+a31*b33^2*a22*a21*b22+b31^2*a32*a23*a22*b23+b31^2*a33*a22*b22*a23-b31*a32^2*b23*b21*a23+b31*a32*b32*a23^2*b21-b31*a33^2*b22*b21*a22+b31*a33*b33*a22^2*b21+a32*b33^2*a21*b21*a22-a32^2*b33*a21*b21*b23-a32*b32*a33*b21^2*a23+a32*b32*b33*a21^2*b23-a32*a33*b33*b21^2*a22-b32*a33^2*a21*b21*b22+b32*a33*b33*a21^2*b22+b32^2*a33*a21*b21*a23,b32^2*a33*a11^2*b13-b32*a33^2*b11^2*a12-a32^2*b33*b11^2*a13+a32*b33^2*a11^2*b12+b31^2*a33*a12^2*b13+b31^2*a32*a13^2*b12-b31*a33^2*b12^2*a11-b31*a32^2*b13^2*a11-a31^2*b33*b12^2*a13-a31^2*b32*b13^2*a12+a31*b33^2*a12^2*b11+a31*b32^2*a13^2*b11+a31*b32*b33*a12*a11*b13+a31*b32*b33*a13*a11*b12-a31*a33*b33*b12*b11*a12+a31*b31*b32*a13*a12*b13-a31*b31*a33*a12*b12*b13+a31*b31*b33*a12*b12*a13-a31*a32*b32*b13*b11*a13-a31*a32*b33*b13*b12*a11-a31*a32*b33*b13*b11*a12+2*a31*a32*b33*b12*b11*a13-a31*b32*a33*b13*b12*a11+2*a31*b32*a33*b13*b11*a12-a31*b32*a33*b12*b11*a13-2*a31*b32*b33*a13*a12*b11+a31*b31*a32*b13^2*a12-a31*b31*b32*a13^2*b12+a31*b31*a33*b12^2*a13-a31*b31*b33*a12^2*b13+a31^2*b32*b13*b12*a13+a31^2*b33*a12*b12*b13+a31*a32*b32*b13^2*a11-a31*b32^2*a13*a11*b13+a31*a33*b33*b12^2*a11-a31*b33^2*a12*a11*b12+b31*a32^2*b13*b11*a13-b31*a32*b32*a13^2*b11+b31*a33^2*b12*b11*a12-b31*a33*b33*a12^2*b11-b31^2*a32*a13*a12*b13-b31^2*a33*a12*b12*a13+a32*a33*b33*b11^2*a12-a32*b33^2*a11*b11*a12+a32*b32*a33*b11^2*a13-a32*b32*b33*a11^2*b13+a32^2*b33*a11*b11*b13-b32^2*a33*a11*b11*a13+b32*a33^2*a11*b11*b12-b32*a33*b33*a11^2*b12+b31*a33*b33*a12*a11*b12+b31*a32*b32*a13*a11*b13+2*b31*a32*a33*b13*b12*a11-b31*a32*a33*b13*b11*a12-b31*a32*a33*b12*b11*a13+b31*a32*b33*a13*a12*b11+b31*a32*b33*a12*a11*b13-2*b31*a32*b33*a13*a11*b12+b31*b32*a33*a13*a12*b11-2*b31*b32*a33*a12*a11*b13+b31*b32*a33*a13*a11*b12-a32*a33*b33*a11*b11*b12-a32*b32*a33*a11*b11*b13+a32*b32*b33*a11*b11*a13+b32*a33*b33*a11*b11*a12-a31*b31*a32*b13*b12*a13,-c23*c32^2*a13*a21^2-c23*c31^2*a13*a22^2-c22*c33^2*a21^2*a12-c22*c31^2*a12*a23^2-c21*c32^2*a23^2*a11-c21*c33^2*a22^2*a11+c13*c22^2*a23*a31^2+c13*c21^2*a23*a32^2+c12*c23^2*a22*a31^2+c12*c21^2*a22*a33^2+c11*c23^2*a21*a32^2+c11*c22^2*a21*a33^2-c11*c23^2*a22*a32*a31-2*c11*c23*c31*a22^2*a33+c11*c23*c33*a22^2*a31-c11*c21*c22*a22*a33^2-c11*c21*c23*a23*a32^2+c11*c21*c32*a23^2*a32+c11*c21*c33*a22^2*a33-c11*c22^2*a23*a33*a31-2*c11*c22*c31*a23^2*a32+c11*c22*c32*a23^2*a31-c12*c21^2*a23*a33*a32-c12*c21*c22*a21*a33^2+c12*c21*c31*a23^2*a32-2*c12*c21*c32*a23^2*a31-c12*c22*c23*a23*a31^2+c12*c22*c31*a23^2*a31+c12*c22*c33*a21^2*a33-c12*c23^2*a21*a31*a32-2*c12*c23*c32*a21^2*a33+c12*c23*c33*a21^2*a32-c13*c21^2*a22*a32*a33-c13*c21*c23*a21*a32^2+c13*c21*c31*a22^2*a33-2*c13*c21*c33*a22^2*a31-c13*c22^2*a21*a31*a33-c13*c22*c23*a22*a31^2+c13*c22*c32*a21^2*a33-2*c13*c22*c33*a21^2*a32+c13*c23*c31*a22^2*a31+c13*c23*c32*a21^2*a32+c21*c31*c32*a12*a23^2+c21*c31*c33*a13*a22^2+c21*c32^2*a13*a21*a23+c21*c33^2*a12*a21*a22+2*c21^2*c33*a32*a12*a23+2*c21^2*c32*a33*a13*a22-c21^2*c33*a32*a13*a22-c21^2*c32*a33*a12*a23-c21^2*c32*a23*a13*a32-c21^2*c33*a22*a12*a33+c22*c31^2*a23*a13*a22+c22*c31*c32*a23^2*a11+c22*c32*c33*a13*a21^2+c22*c33^2*a21*a11*a22-c22^2*c31*a33*a11*a23+2*c22^2*c31*a33*a13*a21-c22^2*c33*a31*a13*a21+2*c22^2*c33*a31*a11*a23-c22^2*c31*a23*a13*a31-c22^2*c33*a21*a11*a33+c23*c31^2*a22*a12*a23+c23*c31*c33*a22^2*a11+c23*c32^2*a21*a11*a23+c23*c32*c33*a21^2*a12-c23^2*c31*a32*a11*a22+2*c23^2*c31*a32*a12*a21+2*c23^2*c32*a31*a11*a22-c23^2*c32*a31*a12*a21-c23^2*c31*a22*a12*a31-c23^2*c32*a21*a11*a32+2*c11*c22*c31*a23*a22*a33-2*c11*c22*c23*a32*a21*a33+c11*c22*c23*a31*a22*a33+2*c11*c23*c32*a22*a21*a33-c11*c23*c33*a22*a21*a32-c11*c23*c32*a23*a21*a32-c11*c23*c32*a23*a22*a31+2*c11*c23*c31*a23*a22*a32-c11*c22*c33*a22*a21*a33+2*c11*c22*c33*a23*a21*a32-c11*c22*c33*a23*a22*a31-c11*c22*c32*a23*a21*a33+c11*c22*c23*a31*a23*a32-c11*c21*c33*a23*a22*a32-c11*c21*c32*a23*a22*a33+c11*c21*c23*a22*a32*a33+c11*c21*c22*a23*a33*a32+2*c12*c23*c32*a23*a21*a31-c12*c23*c33*a22*a21*a31+c12*c21*c22*a23*a33*a31+c12*c21*c23*a31*a23*a32-2*c12*c21*c23*a31*a22*a33+c12*c21*c23*a32*a21*a33-c12*c21*c31*a23*a22*a33+2*c12*c21*c32*a23*a21*a33+2*c12*c21*c33*a23*a22*a31-c12*c21*c33*a23*a21*a32-c12*c21*c33*a22*a21*a33+c12*c22*c23*a21*a31*a33-c12*c22*c31*a23*a21*a33-c12*c22*c33*a23*a21*a31-c12*c23*c31*a23*a22*a31-c12*c23*c31*a23*a21*a32+2*c12*c23*c31*a22*a21*a33-2*c13*c21*c22*a31*a23*a32+c13*c21*c22*a31*a22*a33+c13*c21*c22*a32*a21*a33+c13*c21*c23*a22*a32*a31-c13*c21*c31*a23*a22*a32+2*c13*c21*c32*a23*a22*a31-c13*c21*c32*a23*a21*a32-c13*c21*c32*a22*a21*a33+2*c13*c21*c33*a22*a21*a32+c13*c22*c23*a21*a31*a32-c13*c22*c31*a23*a22*a31+2*c13*c22*c31*a23*a21*a32-c13*c22*c31*a22*a21*a33-c13*c22*c32*a23*a21*a31+2*c13*c22*c33*a22*a21*a31-c13*c23*c31*a22*a21*a32-c13*c23*c32*a22*a21*a31-2*c21*c22*c33*a31*a12*a23+c21*c22*c33*a32*a13*a21+c21*c23*c31*a32*a13*a22+c21*c23*c31*a22*a12*a33-2*c21*c23*c32*a31*a13*a22+c21*c23*c32*a33*a12*a21+c21*c23*c33*a22*a12*a31-2*c21*c23*c33*a32*a12*a21-c21*c31*c32*a23*a13*a22-c21*c31*c33*a22*a12*a23-c21*c32*c33*a13*a21*a22-c21*c32*c33*a12*a23*a21+2*c21*c32*c33*a23*a22*a11-2*c21*c22*c32*a33*a13*a21+c21*c22*c32*a23*a13*a31+c21*c22*c31*a23*a13*a32+c21*c22*c31*a33*a12*a23-2*c21*c22*c31*a33*a13*a22+c21*c22*c32*a33*a11*a23+c21*c22*c33*a31*a13*a22-2*c21*c22*c33*a32*a11*a23+c21*c22*c33*a33*a12*a21+c21*c22*c33*a33*a11*a22-2*c21*c23*c31*a32*a12*a23+c21*c23*c32*a31*a12*a23+c21*c23*c32*a32*a13*a21+c21*c23*c32*a32*a11*a23-2*c21*c23*c32*a33*a11*a22+c21*c23*c33*a32*a11*a22-2*c22*c23*c31*a32*a13*a21+c22*c23*c31*a33*a11*a22+c22*c23*c32*a31*a13*a21+c22*c23*c32*a21*a11*a33-2*c22*c23*c33*a31*a11*a22+c22*c23*c33*a21*a11*a32-c22*c31*c32*a13*a21*a23-c22*c31*c33*a13*a21*a22+2*c22*c31*c33*a12*a23*a21-c22*c31*c33*a23*a22*a11-c22*c32*c33*a21*a11*a23+c22*c23*c31*a31*a12*a23+c22*c23*c31*a31*a13*a22+c22*c23*c31*a32*a11*a23-2*c22*c23*c31*a33*a12*a21-2*c22*c23*c32*a31*a11*a23+c22*c23*c33*a31*a12*a21+2*c23*c31*c32*a13*a21*a22-c23*c31*c32*a12*a23*a21-c23*c31*c32*a23*a22*a11-c23*c31*c33*a12*a21*a22-c23*c32*c33*a21*a11*a22,c11^2*c22*b23^2*b32+c11^2*c23*b22^2*b33+c12^2*c21*b23^2*b31+c12^2*c23*b21^2*b33+c13^2*c21*b22^2*b31+c13^2*c22*b21^2*b32-c21^2*c32*b13^2*b22-c21^2*c33*b12^2*b23-c22^2*c31*b13^2*b21-c22^2*c33*b11^2*b23-c23^2*c31*b12^2*b21-c23^2*c32*b11^2*b22-2*c11*c22^2*b33*b13*b21+c11*c22^2*b33*b11*b23+c11*c22^2*b23*b13*b31+2*c11*c22*c31*b12*b23^2-c11*c22*c32*b23^2*b11+c11*c23^2*b22*b12*b31-2*c11*c23^2*b32*b12*b21+c11*c23^2*b32*b11*b22+2*c11*c23*c31*b13*b22^2-c11*c23*c33*b22^2*b11-c11*c21*c33*b13*b22^2-c11*c21*c32*b12*b23^2-c11*c13*c21*b22^2*b33-c11*c12*c21*b23^2*b32-c11*c12*c22*b23^2*b31-c11*c13*c23*b22^2*b31-c11^2*c22*b23*b22*b33-c11^2*c23*b23*b22*b32-c12*c13*c22*b21^2*b33-c12*c13*c23*b21^2*b32+c12*c21^2*b33*b12*b23+c12*c21^2*b23*b13*b32-c12*c21*c31*b12*b23^2+2*c12*c21*c32*b23^2*b11-2*c12*c21^2*b33*b13*b22-c12*c22*c31*b23^2*b11-c12*c22*c33*b13*b21^2-2*c12*c23^2*b31*b11*b22+c12*c23^2*b31*b12*b21+c12*c23^2*b21*b11*b32+2*c12*c23*c32*b13*b21^2-c12*c23*c33*b21^2*b12-c12^2*c21*b23*b21*b33-c12^2*c23*b23*b21*b31-c13^2*c21*b22*b21*b32-c13^2*c22*b22*b21*b31-2*c13*c21^2*b32*b12*b23+c13*c21^2*b32*b13*b22+c13*c21^2*b22*b12*b33-c13*c21*c31*b13*b22^2+2*c13*c21*c33*b22^2*b11-2*c13*c22^2*b31*b11*b23+c13*c22^2*b31*b13*b21+c13*c22^2*b21*b11*b33-c13*c22*c32*b13*b21^2+2*c13*c22*c33*b21^2*b12-c13*c23*c31*b22^2*b11-c13*c23*c32*b21^2*b12+c21^2*c32*b13*b12*b23+c21^2*c33*b13*b12*b22+c21*c22*c31*b13^2*b22+c21*c22*c32*b13^2*b21+c21*c23*c31*b12^2*b23+c21*c23*c33*b12^2*b21+c22*c23*c32*b11^2*b23+c22*c23*c33*b11^2*b22+c22^2*c31*b13*b11*b23+c22^2*c33*b13*b11*b21+c23^2*c31*b12*b11*b22+c23^2*c32*b12*b11*b21-2*c11*c23*c31*b22*b12*b23+c11*c23*c32*b23*b22*b11+c11*c23*c32*b12*b23*b21-2*c11*c23*c32*b13*b21*b22+c11*c23*c33*b12*b21*b22+2*c11*c21*c23*b32*b12*b23-c11*c21*c23*b32*b13*b22-c11*c21*c23*b22*b12*b33+c11*c21*c32*b23*b13*b22+c11*c21*c33*b22*b12*b23-c11*c22*c23*b31*b13*b22-c11*c22*c23*b31*b12*b23-c11*c22*c23*b32*b11*b23+2*c11*c22*c23*b32*b13*b21-c11*c22*c23*b33*b11*b22+2*c11*c22*c23*b33*b12*b21-2*c11*c22*c31*b23*b13*b22+c11*c22*c32*b13*b21*b23-2*c11*c22*c33*b12*b23*b21+c11*c22*c33*b23*b22*b11+c11*c22*c33*b13*b21*b22+c11*c13*c22*b23*b22*b31+c11*c13*c21*b23*b22*b32-2*c11*c12*c23*b22*b21*b33-c11*c21*c22*b33*b12*b23+2*c11*c21*c22*b33*b13*b22-c11*c21*c22*b23*b13*b32+c11*c13*c23*b22*b21*b32+c11*c13*c22*b22*b21*b33+c11*c12*c21*b23*b22*b33-2*c11*c13*c22*b23*b21*b32+c11*c12*c23*b23*b21*b32+c11*c12*c23*b23*b22*b31+c11*c12*c22*b23*b21*b33-2*c12*c13*c21*b23*b22*b31+c12*c13*c21*b23*b21*b32+c12*c13*c21*b22*b21*b33+c12*c13*c22*b23*b21*b31+c12*c13*c23*b22*b21*b31+2*c12*c21*c23*b31*b13*b22-c12*c21*c23*b31*b12*b23+2*c12*c21*c22*b33*b13*b21-c12*c21*c22*b33*b11*b23-c12*c21*c22*b23*b13*b31-c12*c21*c23*b32*b11*b23-c12*c21*c23*b32*b13*b21+2*c12*c21*c23*b33*b11*b22-c12*c21*c23*b33*b12*b21+c12*c21*c31*b23*b13*b22-2*c12*c21*c32*b13*b21*b23+c12*c21*c33*b12*b23*b21-2*c12*c21*c33*b23*b22*b11+c12*c21*c33*b13*b21*b22+2*c12*c22*c23*b31*b11*b23-c12*c22*c23*b31*b13*b21-c12*c22*c23*b21*b11*b33+c12*c22*c31*b13*b21*b23+c12*c22*c33*b21*b11*b23+c12*c23*c31*b12*b23*b21+c12*c23*c31*b23*b22*b11-2*c12*c23*c31*b13*b21*b22-2*c12*c23*c32*b21*b11*b23+c12*c23*c33*b21*b11*b22-c13*c21*c22*b32*b13*b21-c13*c21*c22*b33*b11*b22-c13*c21*c22*b33*b12*b21-c13*c21*c23*b22*b12*b31+2*c13*c21*c23*b32*b12*b21-c13*c21*c23*b32*b11*b22+c13*c21*c31*b22*b12*b23-2*c13*c21*c32*b23*b22*b11+c13*c21*c32*b12*b23*b21+c13*c21*c32*b13*b21*b22-2*c13*c21*c33*b12*b21*b22+2*c13*c21*c22*b31*b12*b23-c13*c21*c22*b31*b13*b22+2*c13*c21*c22*b32*b11*b23+2*c13*c22*c23*b31*b11*b22-c13*c22*c23*b31*b12*b21-c13*c22*c23*b21*b11*b32-2*c13*c22*c31*b12*b23*b21+c13*c22*c31*b23*b22*b11+c13*c22*c31*b13*b21*b22+c13*c22*c32*b21*b11*b23-2*c13*c22*c33*b21*b11*b22+c13*c23*c31*b12*b21*b22+c13*c23*c32*b21*b11*b22-c21*c22*c31*b13*b12*b23-c21*c22*c32*b13*b11*b23+2*c21*c22*c33*b12*b23*b11-c21*c22*c33*b13*b11*b22-c21*c22*c33*b13*b12*b21-c21*c23*c31*b13*b12*b22-c21*c23*c32*b12*b23*b11+2*c21*c23*c32*b13*b11*b22-c21*c23*c32*b13*b12*b21-c21*c23*c33*b12*b11*b22-c22*c23*c31*b12*b23*b11-c22*c23*c31*b13*b11*b22+2*c22*c23*c31*b13*b12*b21-c22*c23*c32*b13*b11*b21-c22*c23*c33*b12*b11*b21,c13^2*a22*b12*b21^2+c13^2*a21*b11*b22^2+c11^2*a22*b12*b23^2+c11^2*a23*b13*b22^2+c12^2*a21*b11*b23^2+c12^2*a23*b13*b21^2-c21^2*b23*b12^2*a13-c21^2*b22*b13^2*a12-c22^2*b23*b11^2*a13-c22^2*b21*b13^2*a11-c23^2*b22*b11^2*a12-c23^2*b21*b12^2*a11+c21^2*b23*a12*b12*b13-c11^2*b22*b23*a22*b13-c11^2*b23*b22*a23*b12-c11*c12*a21*b12*b23^2-c11*c12*b11*b23^2*a22-c11*c13*a21*b13*b22^2-c11*c13*b11*b22^2*a23+c11*c21*b23*a23*b12^2-c11*c21*b13*a13*b22^2+c11*c21*b22*a22*b13^2+2*c11*c22*a11*b12*b23^2-c11*c22*b11*a12*b23^2-2*c11*c22*b21*a22*b13^2+c11*c22*a21*b13^2*b22+2*c11*c23*a11*b13*b22^2-c11*c23*b11*a13*b22^2-2*c11*c23*b21*a23*b12^2+c11*c23*a21*b12^2*b23-c11*c21*b12*a12*b23^2-c12^2*b23*b21*a23*b11-c12^2*b21*b23*a21*b13-c12*c13*b21^2*a22*b13-c12*c13*b12*b21^2*a23-c12*c21*a11*b12*b23^2+2*c12*c21*b11*a12*b23^2+c12*c21*b21*a22*b13^2-2*c12*c21*a21*b13^2*b22+c12*c22*b21*a21*b13^2+c12*c22*b23*a23*b11^2-c12*c22*b13*a13*b21^2-c12*c22*b11*a11*b23^2+c12*c23*a22*b11^2*b23-2*c12*c23*b22*a23*b11^2+2*c12*c23*a12*b13*b21^2-c12*c23*b12*a13*b21^2-c13*c23*b11*a11*b22^2+c13*c23*b22*a22*b11^2-c13*c23*b12*a12*b21^2+c13*c23*b21*a21*b12^2-c13*c21*a11*b13*b22^2+2*c13*c21*b11*a13*b22^2+c13*c21*b21*a23*b12^2-2*c13*c21*a21*b12^2*b23-2*c13*c22*a22*b11^2*b23+c13*c22*b22*a23*b11^2-c13*c22*a12*b13*b21^2+2*c13*c22*b12*a13*b21^2-c13^2*b22*b21*a22*b11-c13^2*b21*b22*a21*b12+c21^2*b22*b13*b12*a13+c21*c22*b21*b13^2*a12+c21*c22*a11*b13^2*b22+c21*c23*b21*b12^2*a13+c21*c23*a11*b12^2*b23+c22^2*b23*a11*b11*b13+c22^2*b21*b13*b11*a13+c22*c23*b22*b11^2*a13+c22*c23*b11^2*a12*b23+c23^2*b22*a11*b11*b12+c23^2*b21*b12*b11*a12-2*c12*c23*b21*b11*a12*b23-c12*c23*b12*a21*b11*b23-c12*c23*b11*b21*a22*b13+c13*c21*b22*a12*b13*b21-c13*c21*b22*b11*a22*b13-2*c13*c21*b22*b12*a13*b21+c13*c21*b22*a11*b12*b23-c13*c21*b22*b11*a23*b12-2*c13*c21*b22*b11*a12*b23-c13*c21*b21*b12*a22*b13+c13*c21*b21*b12*a12*b23+2*c13*c21*b12*a21*b13*b22+2*c13*c21*b11*a22*b12*b23+c13*c22*b22*a11*b13*b21+c11*c12*b23*b21*a23*b12-2*c11*c12*b21*a23*b13*b22+c11*c12*b11*b23*b22*a23+c11*c13*b22*b21*a22*b13+c11*c13*b22*a21*b12*b23+c11*c13*b22*b21*a23*b12-2*c11*c13*b21*a22*b12*b23+c11*c13*b11*a22*b22*b23+c11*c21*b23*a12*b13*b22-c11*c21*b23*b12*a22*b13+c11*c21*b22*a13*b12*b23-c11*c21*b22*b13*a23*b12-2*c11*c22*b23*a11*b13*b22+c11*c22*b23*a12*b13*b21+2*c11*c22*b23*b11*a22*b13+c11*c22*b23*b11*a13*b22-2*c11*c22*b23*b12*a13*b21-c11*c22*b23*b11*a23*b12+c11*c22*b21*b13*a13*b22+2*c11*c22*b21*b13*a23*b12-c11*c22*b13*a21*b12*b23-c11*c22*b11*a23*b13*b22-2*c11*c23*b22*a12*b13*b21-c11*c23*b22*b11*a22*b13+c11*c23*b22*b12*a13*b21-2*c11*c23*b22*a11*b12*b23+2*c11*c23*b22*b11*a23*b12+c11*c23*b22*b11*a12*b23+2*c11*c23*b21*b12*a22*b13+c11*c23*b21*b12*a12*b23-c11*c23*b12*a21*b13*b22-c11*c23*b11*a22*b12*b23+c12*c22*b23*a11*b13*b21-c12*c22*b23*b11*a21*b13-c12*c22*b21*b13*a23*b11+c12*c22*b21*a13*b11*b23+c12*c21*b21*b13*a13*b22-c12*c21*b21*b13*a23*b12+2*c12*c21*b13*a21*b12*b23+2*c12*c21*b11*a23*b13*b22+c12*c13*b22*b21*a23*b11-2*c12*c13*b22*a21*b11*b23+c12*c13*b21*a21*b13*b22+c12*c13*b21*a22*b11*b23+c12*c13*b12*a21*b21*b23+c12*c21*b23*a11*b13*b22-2*c12*c21*b23*a12*b13*b21-c12*c21*b23*b11*a22*b13-2*c12*c21*b23*b11*a13*b22+c12*c21*b23*b12*a13*b21-c12*c21*b23*b11*a23*b12-2*c12*c23*b22*a11*b13*b21+2*c12*c23*b22*b11*a21*b13+c12*c23*b22*b11*a11*b23-c12*c23*b21*b12*a21*b13+c12*c23*b21*b11*a13*b22+c12*c23*b21*a11*b12*b23+2*c12*c23*b21*b11*a23*b12-c13*c22*b22*b11*a21*b13+c13*c22*b22*b11*a11*b23-c13*c22*b21*b12*a21*b13-2*c13*c22*b21*b11*a13*b22-2*c13*c22*b21*a11*b12*b23-c13*c22*b21*b11*a23*b12+c13*c22*b21*b11*a12*b23+2*c13*c22*b12*a21*b11*b23+2*c13*c22*b11*b21*a22*b13-c13*c23*b22*b11*a21*b12+c13*c23*b22*a11*b12*b21-c13*c23*b21*b12*a22*b11+c13*c23*b21*a12*b11*b22+c11*c12*b23*b21*a22*b13+c11*c12*b23*a21*b13*b22+2*c21*c22*b23*b12*b11*a13-c21*c22*b21*b13*b12*a13-c21*c22*b13*b11*a13*b22-c21*c22*b13*a11*b12*b23+2*c21*c23*b22*b13*b11*a12-c21*c23*b22*b12*b11*a13-c21*c23*b21*a12*b12*b13-c21*c23*b12*a11*b13*b22-c21*c23*b12*b11*a12*b23-c21*c22*b23*b13*b11*a12-c22*c23*b22*a11*b11*b13+2*c22*c23*b21*b13*b12*a11-c22*c23*b21*b12*b11*a13-c22*c23*b11*a12*b13*b21-c22*c23*b11*a11*b12*b23,-c13^2*b22*a12*a21^2-c11^2*b23*a13*a22^2-c11^2*b22*a12*a23^2-c12^2*b21*a11*a23^2-c13^2*b21*a11*a22^2+c21^2*a23*a12^2*b13+c21^2*a22*a13^2*b12+c22^2*a23*a11^2*b13+c22^2*a21*a13^2*b11+c23^2*a22*a11^2*b12+c23^2*a21*a12^2*b11-c12^2*b23*a13*a21^2+c13^2*a21*a22*a12*b21-2*c13*c21*a11*a22^2*b13+c13*c21*b11*a13*a22^2-c13*c21*a21*a12^2*b23+2*c13*c21*b21*a12^2*a23-c13*c22*a22*a11^2*b23-2*c13*c22*a12*a21^2*b13+c13*c22*b12*a13*a21^2+2*c13*c22*b22*a11^2*a23+c13*c23*b11*a11*a22^2+c11*c12*b21*a12*a23^2+c11*c12*a11*a23^2*b22+c11*c13*b21*a13*a22^2+c11*c13*a11*a22^2*b23-c11*c21*a23*a12^2*b23+c11*c21*b13*a13*a22^2-c11*c21*a22*a13^2*b22+c11*c22*a11*a23^2*b12-2*c11*c22*b11*a12*a23^2+2*c11*c22*a21*a13^2*b22-c11*c22*b21*a13^2*a22+c11*c23*a11*a22^2*b13-2*c11*c23*b11*a13*a22^2+2*c11*c23*a21*a12^2*b23-c11*c23*b21*a12^2*a23+c11^2*a23*a22*a12*b23+c11^2*a22*a23*a13*b22+c11*c21*b12*a12*a23^2+c12^2*a23*a21*a11*b23+c12^2*a21*a23*a13*b21+c12*c13*a21^2*a13*b22+c12*c13*a12*a21^2*b23-2*c12*c21*a11*a23^2*b12+c12*c21*b11*a12*a23^2-c12*c21*a21*a13^2*b22+2*c12*c21*b21*a13^2*a22+c12*c22*b11*a11*a23^2-c12*c22*a23*a11^2*b23-c12*c22*a21*a13^2*b21+c12*c22*b13*a13*a21^2+2*c12*c23*a22*a11^2*b23+c12*c23*a12*a21^2*b13-2*c12*c23*b12*a13*a21^2-c12*c23*b22*a11^2*a23-c11*c22*a21*b13*a13*a22-2*c11*c22*a21*a13*a12*b23+c11*c22*a13*b21*a12*a23+c11*c22*a11*b23*a13*a22-2*c11*c23*a22*a11*a12*b23-2*c11*c23*a21*a12*a13*b22-c11*c23*a21*b12*a12*a23+c11*c23*a12*b21*a13*a22-c11*c23*a22*a12*a21*b13+c11*c23*a22*a11*a13*b22+2*c11*c23*a22*b12*a13*a21-c11*c23*a22*a11*a23*b12+2*c11*c23*a22*b11*a12*a23-c11*c12*a23*a21*a12*b23+2*c11*c12*a21*b23*a13*a22-c11*c12*a11*a23*a22*b23-c11*c13*a11*a22*b22*a23-c11*c13*a22*a21*a13*b22-c11*c13*a22*b21*a12*a23-c11*c13*a22*a21*a12*b23+2*c11*c13*a21*b22*a12*a23-c11*c21*a23*b12*a13*a22+c11*c21*a23*a12*a13*b22-c11*c21*a22*b13*a12*a23+c11*c21*a22*a13*a12*b23-c11*c22*a23*a11*a22*b13+2*c11*c22*a23*a12*a21*b13+2*c11*c22*a23*b11*a13*a22-c11*c12*a23*a21*a13*b22-c11*c12*a23*b21*a13*a22+c11*c23*a11*b22*a12*a23+2*c12*c13*a22*b21*a11*a23-c12*c13*a22*a21*a11*b23-c12*c13*a21*b21*a13*a22-c12*c13*a21*b22*a11*a23-c12*c13*a12*a21*b21*a23+2*c12*c21*a23*a11*a22*b13-c12*c21*a23*a12*a21*b13-c12*c21*a23*b11*a13*a22+c12*c21*a23*a11*a13*b22+2*c12*c21*a23*b12*a13*a21+c12*c21*a23*a11*a12*b23-c12*c21*a21*b13*a13*a22+c12*c21*a21*a13*a12*b23-2*c12*c21*a13*b21*a12*a23-2*c12*c21*a11*b23*a13*a22-c12*c22*a23*b11*a13*a21+c12*c22*a23*a11*a13*b21-c12*c22*a21*b13*a11*a23+c12*c22*a21*a13*a11*b23+2*c12*c23*a22*b11*a13*a21-2*c12*c23*a22*a11*a13*b21-c12*c23*a22*b11*a11*a23-c12*c23*a21*a11*a22*b13+c12*c23*a21*a12*a13*b21+2*c12*c23*a21*a11*a23*b12-2*c12*c23*a21*a11*a12*b23-c12*c23*a21*b11*a12*a23+c12*c23*a12*b21*a11*a23+c12*c23*a11*a21*a13*b22+c11*c22*a23*a11*a12*b23-c11*c22*a23*b12*a13*a21-2*c11*c22*a23*a11*a13*b22+2*c13*c21*a22*a12*a21*b13+c13*c21*a22*a11*a13*b22-c13*c21*a22*b12*a13*a21+2*c13*c21*a22*a11*a23*b12-c13*c21*a22*b11*a12*a23+c13*c21*a22*a11*a12*b23+c13*c21*a21*a12*a13*b22-c13*c21*a21*b12*a12*a23-2*c13*c21*a12*b21*a13*a22-2*c13*c21*a11*b22*a12*a23-c13*c22*a22*b11*a13*a21+c13*c22*a22*a11*a13*b21-c13*c22*a22*b11*a11*a23+2*c13*c22*a21*a11*a22*b13+c13*c22*a21*a12*a13*b21-c13*c22*a21*a11*a23*b12+c13*c22*a21*a11*a12*b23+2*c13*c22*a21*b11*a12*a23-2*c13*c22*a12*b21*a11*a23-2*c13*c22*a11*a21*a13*b22-c13*c23*a22*b11*a12*a21+c13*c23*a22*a11*a12*b21-c13*c23*a21*b12*a11*a22+c13*c23*a21*a12*a11*b22+c21*c22*a23*a13*a11*b12+c21*c22*a21*a13*a12*b13+c21*c22*a13*a11*a22*b13+c21*c22*a13*b11*a12*a23+c21*c23*a22*a12*a11*b13-2*c21*c23*a22*a13*a11*b12+c21*c23*a21*a12*b12*a13+c21*c23*a12*b11*a13*a22+c21*c23*a12*a11*a23*b12-2*c21*c22*a23*a12*a11*b13+c22*c23*a22*a11*b11*a13+c22*c23*a21*a12*a11*b13-2*c22*c23*a21*a13*a12*b11+c22*c23*a11*b12*a13*a21+c22*c23*a11*b11*a12*a23-c13*c23*a22*a11^2*b22+c13*c23*b12*a12*a21^2-c13*c23*a21*a12^2*b21-c21^2*a23*a12*b12*a13-c21^2*a22*a13*a12*b13-c21*c22*a21*a13^2*b12-c21*c22*b11*a13^2*a22-c21*c23*a21*a12^2*b13-c21*c23*b11*a12^2*a23-c22^2*a23*a11*b11*a13-c22^2*a21*a13*a11*b13-c22*c23*a22*a11^2*b13-c22*c23*a11^2*a23*b12-c23^2*a22*a11*b11*a12-c23^2*a21*a12*a11*b12+c13^2*a22*a21*a11*b22,-c21*a31*a23^2*b32^2-c21*a31*a22^2*b33^2-c22*b31^2*a23^2*a32-c22*a32*a21^2*b33^2-c23*b31^2*a22^2*a33-c23*b32^2*a21^2*a33+c31*a32^2*b23^2*a21+c31*a33^2*b22^2*a21+c32*a31^2*b23^2*a22+c32*a33^2*b21^2*a22+c33*a32^2*b21^2*a23+c33*a31^2*b22^2*a23+c22*a31*b32*a33*b23*a21+c21*a32*b32*a33*b23*a21-2*c21*a32*b32*a33*a23*b21-2*c21*a31*a32*b33*a23*b22+c22*a31*b31*a23*b23*a32+c22*a31*b31*a33*b23*a22-2*c22*a31*b31*a33*a23*b22-2*c22*a31*a32*b33*a23*b21+c22*a31*a32*b33*b23*a21+c21*a31*a32*a23*b23*b32+c21*a31*a32*b33*b23*a22+c21*b31*a32*a33*a23*b22+c21*a31*a33*a22*b22*b33+c21*a31*b32*a33*a23*b22-2*c21*a31*b32*a33*b23*a22-c21*b31*a32*a23*a22*b33+c21*b31*a32*a33*b23*a22+2*c21*b32*a31*a23*a22*b33-c21*b32*a32*a23*a21*b33-c21*b32*a33*a22*a21*b33-c21*b31*b32*a23*a22*a33+c21*a32*a33*b33*b22*a21-2*c21*a32*a33*b33*a22*b21+c22*a31*a33*b33*a22*b21-2*c22*a31*a33*b33*b22*a21-c22*b31*a31*a23*a22*b33-2*c22*b31*a32*a33*b23*a21+c22*b31*a32*a33*a23*b21+2*c22*b31*a32*a23*a21*b33-c22*b31*b32*a23*a21*a33-c22*b31*a33*a22*a21*b33+c22*a32*a33*a21*b21*b33-c22*b32*a31*a23*a21*b33+c23*a31*b31*a32*a23*b22-2*c23*a31*b31*a32*b23*a22+c23*a31*b31*a22*b22*a33+c23*a31*a32*b32*a23*b21-2*c23*a31*a32*b32*b23*a21+c23*a31*a32*b33*a22*b21+c23*a31*a32*b33*b22*a21-2*c23*a31*b32*a33*a22*b21+c23*a31*b32*a33*b22*a21-c23*b31*a31*a23*a22*b32+2*c23*b31*b32*a22*a21*a33+c23*b31*a32*a33*a22*b21-2*c23*b31*a32*a33*b22*a21-c23*b31*b32*a23*a21*a32-c23*b31*b33*a22*a21*a32+c23*a32*b32*a21*b21*a33-c23*b32*a31*a22*a21*b33+2*c31*b31*a32*a23*a22*b23+c31*a31*a32*b23*b22*a23-c31*a31*b32*a23*a22*b23+c31*a31*a33*a22*b22*b23-c31*a31*b33*a22*b22*a23+2*c31*b31*a33*a22*b22*a23-c31*a32*b32*a23*a21*b23+c31*a32*a33*b22*b21*a23+c31*a32*a33*b23*b21*a22-2*c31*a32*a33*b23*b22*a21-c31*a32*b33*a22*a21*b23+2*c31*a32*b33*a23*a21*b22-c31*a32*b33*a23*a22*b21+2*c31*b32*a33*a22*a21*b23-c31*b32*a33*a23*a21*b22-c31*b32*a33*a23*a22*b21-c31*a33*b33*a22*a21*b22-c32*a31*b31*a23*a22*b23+c32*a31*a32*b23*b21*a23+2*c32*a31*b32*a23*a21*b23+c32*a31*a33*b22*b21*a23-2*c32*a31*a33*b23*b21*a22+c32*a31*a33*b23*b22*a21-c32*a31*b33*a22*a21*b23-c32*a31*b33*a23*a21*b22+2*c32*a31*b33*a23*a22*b21-c32*b31*a32*a23*a21*b23+2*c32*b31*a33*a22*a21*b23-c32*b31*a33*a23*a21*b22-c32*b31*a33*a23*a22*b21+c32*a32*a33*a21*b21*b23-c32*a32*b33*a21*b21*a23+2*c32*b32*a33*a21*b21*a23-c32*a33*b33*a21*b21*a22-c33*a31*b31*a22*b22*a23-2*c33*a31*a32*b22*b21*a23+c33*a31*a32*b23*b21*a22+c33*a31*a32*b23*b22*a21-c33*a31*b32*a22*a21*b23-c33*a31*b32*a23*a21*b22+2*c33*a31*b32*a23*a22*b21+c33*a31*a33*b22*b21*a22+2*c33*a31*b33*a22*a21*b22-c33*b31*a32*a22*a21*b23+2*c33*b31*a32*a23*a21*b22-c33*b31*a32*a23*a22*b21-c33*b31*a33*a22*a21*b22-c33*a32*b32*a21*b21*a23+c33*a32*a33*a21*b21*b22+2*c33*a32*b33*a21*b21*a22-c33*b32*a33*a21*b21*a22+c22*a31*b32*a33*a23*b21-c33*a31*a33*b22^2*a21-c33*a31^2*a22*b22*b23+c33*a31*b31*a22^2*b23+2*c21*a32^2*b33*a23*b21-c21*a32^2*b33*b23*a21+c21*b32^2*a23*a21*a33+2*c21*b32*a33^2*a22*b21-c21*b32*a33^2*b22*a21+c21*b33^2*a22*a21*a32+c21*b31*a33*a22^2*b33-c21*b31*a23*b23*a32^2-c21*b31*a22*b22*a33^2+c21*b31*a32*a23^2*b32-c22*b32*a21*b21*a33^2+c22*b32*a33*a21^2*b33+c22*a31*a22*a21*b33^2+2*c22*a31^2*b33*a23*b22-c22*a31^2*b33*b23*a22-c22*a31^2*a23*b23*b32+c22*b31^2*a23*a22*a33+c22*b31*a31*a23^2*b32-c22*b31*a33^2*a22*b21+2*c22*b31*a33^2*b22*a21+2*c23*a31^2*b32*b23*a22-c23*a31^2*b32*a23*b22-c23*a31^2*a22*b22*b33-c23*b31*a32^2*a23*b21+2*c23*b31*a32^2*b23*a21+c23*b31^2*a23*a22*a32+c23*b31*a31*a22^2*b33-c23*a32^2*a21*b21*b33+c23*a31*a23*a21*b32^2+c23*b32*a32*a21^2*b33-c31*a31*a32*b23^2*a22+c31*a31*b32*a23^2*b22-c31*a31*a33*b22^2*a23+c31*a31*b33*a22^2*b23-2*c31*b31*a32*a23^2*b22-2*c31*b31*a33*a22^2*b23-c31*a32^2*b23*b21*a23+c31*a32*b32*a23^2*b21-c31*a33^2*b22*b21*a22+c31*a33*b33*a22^2*b21-c32*a31^2*b23*b22*a23+c32*a31*b31*a23^2*b22-c32*a31*a32*b23^2*a21-2*c32*a31*b32*a23^2*b21+c32*b31*a32*a23^2*b21-c32*a32*a33*b21^2*a23+c32*a32*b33*a21^2*b23-2*c32*b32*a33*a21^2*b23-c32*a33^2*a21*b21*b22+c32*a33*b33*a21^2*b22-2*c33*a31*b33*a22^2*b21+c33*b31*a33*a22^2*b21-c33*a32^2*a21*b21*b23+c33*a32*b32*a21^2*b23-c33*a32*a33*b21^2*a22-2*c33*a32*b33*a21^2*b22+c33*b32*a33*a21^2*b22,c21*b31*b23^2*a32^2+c21*b31*b22^2*a33^2+c22*a31^2*b23^2*b32+c22*b32*b21^2*a33^2+c23*a31^2*b22^2*b33+c23*a32^2*b21^2*b33-c31*b32^2*a23^2*b21-c31*b33^2*a22^2*b21-c32*b31^2*a23^2*b22-c32*b33^2*a21^2*b22-c33*b31^2*a22^2*b23-c33*b32^2*a21^2*b23+c23*a32*b31*b22*b21*a33-c23*a32*b32*a21*b21*b33-2*c31*a31*b32*b23*b22*a23+c31*b31*a32*b23*b22*a23-2*c31*a31*b33*a22*b22*b23-c31*b31*b32*a23*a22*b23+c31*b31*a33*a22*b22*b23-c31*b31*b33*a22*b22*a23+c31*a32*b32*b23*b21*a23-c21*a31*b32*b33*b23*a22-c21*b31*a32*a23*b23*b32-c21*b31*a32*b33*b23*a22-c21*a31*b32*b33*a23*b22+c21*a31*b32*b23*b22*a33+c21*a31*a32*b23*b22*b33+2*c21*b31*a32*b33*a23*b22-c21*b31*b32*a33*a23*b22+2*c21*b31*b32*a33*b23*a22-c21*b31*a33*a22*b22*b33-2*c21*a32*b31*b23*b22*a33+c21*a32*b32*b23*b21*a33-c21*a32*b32*b33*a23*b21+2*c21*a32*b32*b33*b23*a21+c21*a32*a33*b22*b21*b33-c21*b32*a33*b33*a22*b21+2*c21*b32*a33*b33*b22*a21-c22*a31*b31*a23*b23*b32+c22*a31*b31*b23*b22*a33+2*c22*a31*b31*b33*b23*a22-c22*a31*b31*b33*a23*b22+c22*a31*a32*b23*b21*b33-2*c22*a31*b32*b23*b21*a33+2*c22*a31*b32*b33*a23*b21-c22*a31*b32*b33*b23*a21+c22*a31*a33*b22*b21*b33-c22*b31*a32*b33*a23*b21-c22*b31*a32*b33*b23*a21-c22*b31*b32*a33*a23*b21+2*c22*b31*b32*a33*b23*a21+2*c22*b31*a33*b33*a22*b21-c22*b31*a33*b33*b22*a21+c22*a32*b31*b23*b21*a33-c22*b32*a33*a21*b21*b33+c23*a31*b31*b23*b22*a32-c23*a31*b31*b32*b23*a22+2*c23*a31*b31*b32*a23*b22-c23*a31*b31*a22*b22*b33+c23*a31*a32*b23*b21*b32-2*c23*a31*a32*b22*b21*b33+c23*a31*b32*b22*b21*a33+2*c23*a31*b32*b33*a22*b21-c23*a31*b32*b33*b22*a21+2*c23*b31*a32*b32*a23*b21-c23*b31*a32*b32*b23*a21-c23*b31*a32*b33*a22*b21+2*c23*b31*a32*b33*b22*a21-c23*b31*b32*a33*a22*b21-c23*b31*b32*a33*b22*a21+c21*a31*a22*b22*b33^2-c21*a31*a33*b22^2*b33+c21*a31*a23*b23*b32^2-c21*a31*a32*b23^2*b32-2*c21*a32*b33^2*b22*a21+c21*a32*b33^2*a22*b21-c21*a32^2*b23*b21*b33+c21*b32^2*a33*a23*b21-2*c21*b32^2*a33*b23*a21-c21*b32*b22*b21*a33^2-c22*a32*a33*b21^2*b33+c22*a32*a21*b21*b33^2-c22*b31*b22*b21*a33^2-c22*a31^2*b23*b22*b33-c22*a31*b31*b23^2*a32+c22*a31*b33^2*b22*a21-2*c22*a31*b33^2*a22*b21+c22*b31^2*a23*b23*a32-2*c22*b31^2*a33*b23*a22+c22*b31^2*a33*a23*b22-c23*a31*b31*b22^2*a33+c23*a31*b32^2*b23*a21-2*c23*a31*b32^2*a23*b21-c23*a31^2*b23*b22*b32-2*c23*b31^2*a32*a23*b22+c23*b31^2*a32*b23*a22+c23*b31^2*a22*b22*a33-c23*a32*b32*b21^2*a33-c23*b31*b23*b21*a32^2+c23*b32^2*a21*b21*a33-c31*a32*b32*b23^2*a21+c31*b31*b33*a22^2*b23-c31*b31*a33*b22^2*a23+c31*b31*b32*a23^2*b22-c31*b31*a32*b23^2*a22+2*c31*a31*b33*b22^2*a23+2*c31*a31*b32*b23^2*a22+c31*b32^2*a23*a21*b23-c31*a33*b33*b22^2*a21+c31*b33^2*a22*a21*b22+c32*b33^2*a21*b21*a22-c32*a31*b31*b23^2*a22-c32*a31*b32*b23^2*a21+c32*b31^2*a23*a22*b23+2*c32*b31*a32*b23^2*a21+c32*b31*b32*a23^2*b21+2*c32*a32*b33*b21^2*a23-c32*b32*a33*b21^2*a23+c32*b32*b33*a21^2*b23-c32*a33*b33*b21^2*a22+c33*b32*b33*a21^2*b22-c33*a31*b31*b22^2*a23-c33*a31*b33*b22^2*a21+c33*b31^2*a22*b22*a23+2*c33*b31*a33*b22^2*a21+c33*b31*b33*a22^2*b21-c33*a32*b32*b21^2*a23-c33*a32*b33*b21^2*a22+c33*b32^2*a21*b21*a23+2*c33*b32*a33*b21^2*a22-2*c31*a32*b33*b22*b21*a23+c31*a32*b33*b23*b21*a22+c31*a32*b33*b23*b22*a21+c31*b32*a33*b22*b21*a23-2*c31*b32*a33*b23*b21*a22+c31*b32*a33*b23*b22*a21-c31*b32*b33*a22*a21*b23-c31*b32*b33*a23*a21*b22+2*c31*b32*b33*a23*a22*b21+c31*a33*b33*b22*b21*a22+c32*a31*b31*b23*b22*a23+c32*a31*b32*b23*b21*a23-2*c32*a31*b33*b22*b21*a23+c32*a31*b33*b23*b21*a22+c32*a31*b33*b23*b22*a21-2*c32*b31*a32*b23*b21*a23-c32*b31*b32*a23*a21*b23+c32*b31*a33*b22*b21*a23+c32*b31*a33*b23*b21*a22-2*c32*b31*a33*b23*b22*a21-c32*b31*b33*a22*a21*b23+2*c32*b31*b33*a23*a21*b22-c32*b31*b33*a23*a22*b21-2*c32*a32*b33*a21*b21*b23+c32*b32*a33*a21*b21*b23-c32*b32*b33*a21*b21*a23+c32*a33*b33*a21*b21*b22+c33*a31*b31*a22*b22*b23+c33*a31*b32*b22*b21*a23-2*c33*a31*b32*b23*b21*a22+c33*a31*b32*b23*b22*a21+c33*a31*b33*b22*b21*a22+c33*b31*a32*b22*b21*a23+c33*b31*a32*b23*b21*a22-2*c33*b31*a32*b23*b22*a21+2*c33*b31*b32*a22*a21*b23-c33*b31*b32*a23*a21*b22-c33*b31*b32*a23*a22*b21-2*c33*b31*a33*b22*b21*a22-c33*b31*b33*a22*a21*b22+c33*a32*b32*a21*b21*b23+c33*a32*b33*a21*b21*b22-2*c33*b32*a33*a21*b21*b22-c33*b32*b33*a21*b21*a22,c21^2*a32^2*a23*b33+c21^2*b32*a22*a33^2+c22^2*a31^2*a23*b33+c22^2*b31*a21*a33^2+c23^2*a31^2*a22*b32+c23^2*b31*a21*a32^2-c31^2*a32*a23^2*b22-c31^2*a33*a22^2*b23-c32^2*a31*a23^2*b21-c32^2*a33*a21^2*b23-c33^2*a31*a22^2*b21-c33^2*a32*a21^2*b22+c23*c32*a32*a21^2*b33-2*c23*c32*b32*a21^2*a33-c23*c33*a22*b22*a31^2+c23*c33*a31*a22^2*b31-c23*c33*a21*b21*a32^2+c23*c33*a32*a21^2*b32+c31*c32*a31*a23^2*b22+c31*c32*a32*a23^2*b21+c31*c33*a31*a22^2*b23+c31*c33*a33*a22^2*b21+c31^2*a32*a23*a22*b23+c31^2*a33*a22*b22*a23+c32*c33*a32*a21^2*b23+c32*c33*a33*a21^2*b22+c32^2*a31*a23*a21*b23+c32^2*a33*a21*b21*a23+c33^2*a31*a22*a21*b22+c33^2*a32*a21*b21*a22-c23^2*a31*a22*a32*b31-c23^2*a31*a32*a21*b32-c23*c31*a32^2*a23*b21+2*c23*c31*a32^2*b23*a21+c23*c31*a31*a22^2*b33-2*c23*c31*b31*a22^2*a33-c23*c32*a31^2*a23*b22+2*c23*c32*a31^2*b23*a22-c21^2*a32*a33*a22*b33-c21^2*a32*a23*a33*b32-c21*c22*b31*a22*a33^2-c21*c22*b32*a21*a33^2-c21*c23*b31*a23*a32^2-c21*c23*a32^2*a21*b33-c21*c31*a23*b23*a32^2+c21*c31*a32*a23^2*b32-c21*c31*a22*b22*a33^2+c21*c31*a33*a22^2*b33-2*c21*c32*a31*a23^2*b32+c21*c32*b31*a23^2*a32+2*c21*c32*a33^2*a22*b21-c21*c32*a33^2*b22*a21+2*c21*c33*a32^2*a23*b21-c21*c33*a32^2*b23*a21-2*c21*c33*a31*a22^2*b33+c21*c33*b31*a22^2*a33-c22^2*a31*a23*a33*b31-c22^2*a31*a33*a21*b33-c22*c23*a31^2*a23*b32-c22*c23*a31^2*a22*b33+c22*c31*a31*a23^2*b32-2*c22*c31*b31*a23^2*a32-c22*c31*a33^2*a22*b21+2*c22*c31*a33^2*b22*a21-c22*c32*a23*b23*a31^2+c22*c32*a31*a23^2*b31-c22*c32*a21*b21*a33^2+c22*c32*a33*a21^2*b33+2*c22*c33*a31^2*a23*b22-c22*c33*a31^2*b23*a22-2*c22*c33*a32*a21^2*b33+c22*c33*b32*a21^2*a33+c21*c22*a31*a23*a33*b32-2*c21*c22*a31*a32*a23*b33+c21*c22*a31*a33*a22*b33+c21*c22*b31*a23*a33*a32+c21*c22*a32*a33*a21*b33+c21*c23*a31*a32*a23*b32-2*c21*c23*a31*b32*a22*a33+c21*c23*a31*a22*a32*b33+c21*c23*b31*a22*a32*a33+c21*c23*a32*b32*a21*a33+c21*c31*a32*a33*a23*b22+c21*c31*a32*a33*b23*a22-c21*c31*a32*a23*a22*b33-c21*c31*b32*a23*a22*a33+c21*c32*a31*a23*b23*a32-2*c21*c32*a31*a33*b23*a22+c21*c32*a31*a33*a23*b22+2*c21*c32*a31*a23*a22*b33-c21*c32*b31*a23*a22*a33+c21*c32*a32*a33*b23*a21-2*c21*c32*a32*a33*a23*b21-c21*c32*a32*a23*a21*b33+2*c21*c32*b32*a23*a21*a33-c21*c32*a33*a22*a21*b33+2*c21*c33*a31*a23*a22*b32+c21*c33*a31*a22*b22*a33-c21*c33*b32*a22*a21*a33+c21*c33*a31*a32*b23*a22-2*c21*c33*a31*a32*a23*b22-c21*c33*b31*a23*a22*a32-2*c21*c33*a32*a33*a22*b21+c21*c33*a32*a33*b22*a21-c21*c33*b32*a23*a21*a32+2*c21*c33*b33*a22*a21*a32+c22*c23*a31*b31*a23*a32+c22*c23*a31*b31*a22*a33+c22*c23*a31*b32*a21*a33+c22*c23*a31*a32*a21*b33-2*c22*c23*b31*a32*a21*a33+c22*c31*a31*a33*b23*a22-2*c22*c31*a31*a33*a23*b22-c22*c31*a31*a23*a22*b33+2*c22*c31*b31*a23*a22*a33-2*c22*c31*a32*a33*b23*a21+c22*c31*a32*a33*a23*b21+2*c22*c31*a32*a23*a21*b33-c22*c31*b32*a23*a21*a33-c22*c31*a33*a22*a21*b33+c22*c32*a31*a33*b23*a21+c22*c32*a31*a33*a23*b21-c22*c32*b31*a23*a21*a33-c22*c32*a31*a23*a21*b33+c22*c33*a31*a32*b23*a21-2*c22*c33*a31*a32*a23*b21-c22*c33*a31*a23*a21*b32+c22*c33*a31*a33*a22*b21-2*c22*c33*a31*a33*b22*a21+2*c22*c33*a31*a22*a21*b33+2*c22*c33*b31*a23*a21*a32-c22*c33*b31*a22*a21*a33+c22*c33*a32*a21*b21*a33-c22*c33*a31*a23*a22*b31+c22*c31*a31*a23*b23*a32-c23*c31*a31*a23*a22*b32+c23*c31*a31*a22*b22*a33+2*c23*c31*b32*a22*a21*a33-2*c23*c31*a31*a32*b23*a22+c23*c31*a31*a32*a23*b22+2*c23*c31*b31*a23*a22*a32+c23*c31*a32*a33*a22*b21-2*c23*c31*a32*a33*b22*a21-c23*c31*b32*a23*a21*a32-c23*c31*b33*a22*a21*a32-2*c23*c32*a31*a32*b23*a21+c23*c32*a31*a32*a23*b21+2*c23*c32*a31*a23*a21*b32-2*c23*c32*a31*a33*a22*b21+c23*c32*a31*a33*b22*a21-c23*c32*a31*a22*a21*b33-c23*c32*b31*a23*a21*a32+2*c23*c32*b31*a22*a21*a33+c23*c32*a32*a21*b21*a33-c23*c32*a31*a23*a22*b31+c23*c33*a31*a32*b22*a21+c23*c33*a31*a32*a22*b21-c23*c33*b31*a22*a21*a32-c23*c33*a31*a22*a21*b32-c31*c32*a31*a23*a22*b23-c31*c32*a32*a23*a21*b23+2*c31*c32*a33*a22*a21*b23-c31*c32*a33*a23*a21*b22-c31*c32*a33*a23*a22*b21-c31*c33*a31*a22*b22*a23-c31*c33*a32*a22*a21*b23+2*c31*c33*a32*a23*a21*b22-c31*c33*a32*a23*a22*b21-c31*c33*a33*a22*a21*b22-c32*c33*a31*a22*a21*b23-c32*c33*a31*a23*a21*b22+2*c32*c33*a31*a23*a22*b21-c32*c33*a32*a21*b21*a23-c32*c33*a33*a21*b21*a22,-c23^2*c31*a11*a32^2-c23^2*c32*a12*a31^2+c11*c32^2*a23^2*a31+c11*c33^2*a22^2*a31+c12*c31^2*a23^2*a32+c12*c33^2*a21^2*a32+c13*c31^2*a22^2*a33+c13*c32^2*a21^2*a33-c21^2*c32*a12*a33^2-c21^2*c33*a13*a32^2-c22^2*c31*a11*a33^2-c22^2*c33*a13*a31^2+c23^2*c31*a12*a32*a31+c23^2*c32*a11*a31*a32-c23*c31^2*a32*a13*a22-c23*c31^2*a32*a12*a23+2*c23*c31^2*a22*a12*a33-c23*c32^2*a31*a13*a21-c23*c32^2*a31*a11*a23+2*c23*c32^2*a21*a11*a33-c11*c33^2*a22*a21*a32-c11*c31*c33*a22^2*a33-c11*c32^2*a23*a21*a33-c11*c31*c32*a23^2*a32+c11*c23*c33*a21*a32^2+c11*c23*c31*a23*a32^2+c11*c22*c32*a21*a33^2-2*c11*c21*c33*a23*a32^2+c11*c22*c31*a22*a33^2-2*c11*c21*c32*a22*a33^2+c12*c21*c31*a22*a33^2+c12*c21*c32*a21*a33^2-2*c12*c22*c31*a21*a33^2-2*c12*c22*c33*a23*a31^2+c12*c23*c32*a23*a31^2+c12*c23*c33*a22*a31^2-c12*c31^2*a23*a22*a33-c12*c31*c32*a23^2*a31-c12*c32*c33*a21^2*a33-c12*c33^2*a22*a21*a31+c13*c21*c31*a23*a32^2+c13*c21*c33*a21*a32^2+c13*c22*c32*a23*a31^2+c13*c22*c33*a22*a31^2-2*c13*c23*c31*a21*a32^2-2*c13*c23*c32*a22*a31^2-c13*c31^2*a23*a22*a32-c13*c31*c33*a22^2*a31-c13*c32^2*a23*a21*a31-c13*c32*c33*a21^2*a32+c21^2*c33*a12*a32*a33+c21^2*c32*a13*a33*a32+c21*c22*c31*a12*a33^2+c21*c22*c32*a11*a33^2+c21*c23*c31*a13*a32^2+c21*c23*c33*a11*a32^2+2*c21*c32^2*a23*a13*a31-c21*c32^2*a33*a11*a23-c21*c32^2*a33*a13*a21+2*c21*c33^2*a22*a12*a31-c21*c33^2*a32*a11*a22-c21*c33^2*a32*a12*a21+c22^2*c31*a13*a33*a31+c22^2*c33*a11*a31*a33+c22*c23*c32*a13*a31^2+c22*c23*c33*a12*a31^2+2*c22*c31^2*a23*a13*a32-c22*c31^2*a33*a12*a23-c22*c31^2*a33*a13*a22-c22*c33^2*a31*a12*a21-c22*c33^2*a31*a11*a22+2*c22*c33^2*a21*a11*a32+c11*c32*c33*a23*a21*a32-2*c11*c32*c33*a23*a22*a31+c11*c31*c33*a23*a22*a32+c11*c31*c32*a23*a22*a33-c11*c23*c33*a22*a32*a31-c11*c23*c32*a32*a21*a33+2*c11*c23*c32*a31*a22*a33-c11*c23*c32*a31*a23*a32-c11*c23*c31*a22*a32*a33-c11*c22*c33*a32*a21*a33-c11*c22*c33*a31*a22*a33+2*c11*c22*c33*a31*a23*a32-c11*c22*c32*a23*a33*a31-c11*c22*c31*a23*a33*a32+2*c11*c21*c33*a22*a32*a33+2*c11*c21*c32*a23*a33*a32+c11*c32*c33*a22*a21*a33-c12*c23*c33*a21*a31*a32+2*c12*c22*c33*a21*a31*a33-c12*c23*c32*a21*a31*a33-c12*c23*c31*a31*a23*a32+2*c12*c23*c31*a32*a21*a33-c12*c23*c31*a31*a22*a33+2*c12*c22*c31*a23*a33*a31-c12*c21*c33*a31*a22*a33-c12*c21*c33*a32*a21*a33+2*c12*c21*c33*a31*a23*a32-c12*c21*c32*a23*a33*a31-c12*c21*c31*a23*a33*a32+c12*c31*c32*a23*a21*a33+c12*c31*c33*a23*a22*a31-2*c12*c31*c33*a23*a21*a32+c12*c31*c33*a22*a21*a33+c12*c32*c33*a23*a21*a31-c13*c21*c31*a22*a32*a33-c13*c21*c32*a31*a23*a32+2*c13*c21*c32*a31*a22*a33-c13*c21*c32*a32*a21*a33-c13*c21*c33*a22*a32*a31-c13*c22*c31*a31*a23*a32-c13*c22*c31*a31*a22*a33+2*c13*c22*c31*a32*a21*a33-c13*c22*c32*a21*a31*a33-c13*c22*c33*a21*a31*a32+2*c13*c23*c31*a22*a32*a31+2*c13*c23*c32*a21*a31*a32+c13*c31*c32*a23*a22*a31+c13*c31*c32*a23*a21*a32-2*c13*c31*c32*a22*a21*a33+c13*c31*c33*a22*a21*a32+c13*c32*c33*a22*a21*a31-c21*c22*c33*a32*a11*a33-c21*c22*c32*a13*a33*a31-2*c21*c32*c33*a31*a13*a22+c21*c32*c33*a33*a11*a22-2*c21*c32*c33*a31*a12*a23+c21*c32*c33*a33*a12*a21+c21*c32*c33*a32*a11*a23+c21*c32*c33*a32*a13*a21+c21*c31*c32*a33*a12*a23-c21*c23*c31*a12*a32*a33-c21*c22*c33*a31*a12*a33+2*c21*c22*c33*a31*a13*a32-c21*c22*c31*a13*a33*a32-2*c21*c31*c32*a23*a13*a32+c21*c31*c33*a32*a13*a22+c21*c31*c33*a32*a12*a23-2*c21*c31*c33*a22*a12*a33+c21*c31*c32*a33*a13*a22-c21*c23*c33*a12*a32*a31-c21*c23*c32*a32*a11*a33+2*c21*c23*c32*a31*a12*a33-c21*c23*c32*a31*a13*a32-c22*c23*c31*a31*a13*a32-c22*c23*c31*a31*a12*a33+2*c22*c23*c31*a32*a11*a33-c22*c23*c32*a11*a31*a33-c22*c23*c33*a11*a31*a32-2*c22*c31*c32*a23*a13*a31+c22*c31*c32*a33*a11*a23+c22*c31*c32*a33*a13*a21+c22*c31*c33*a31*a13*a22+c22*c31*c33*a31*a12*a23-2*c22*c31*c33*a32*a13*a21-2*c22*c31*c33*a32*a11*a23+c22*c31*c33*a33*a11*a22+c22*c31*c33*a33*a12*a21+c22*c32*c33*a31*a11*a23+c22*c32*c33*a31*a13*a21-2*c22*c32*c33*a21*a11*a33+c23*c31*c32*a31*a12*a23+c23*c31*c32*a31*a13*a22+c23*c31*c32*a32*a11*a23+c23*c31*c32*a32*a13*a21-2*c23*c31*c32*a33*a12*a21-2*c23*c31*c32*a33*a11*a22-2*c23*c31*c33*a22*a12*a31+c23*c31*c33*a32*a11*a22+c23*c31*c33*a32*a12*a21+c23*c32*c33*a31*a12*a21+c23*c32*c33*a31*a11*a22-2*c23*c32*c33*a21*a11*a32,a31^2*a23*b13*b22^2+a31^2*a22*b12*b23^2-b31^2*b23*a13*a22^2-b31^2*b22*a12*a23^2+a32^2*a21*b11*b23^2+a32^2*a23*b13*b21^2-b32^2*b23*a13*a21^2-b32^2*b21*a11*a23^2+a33^2*a21*b11*b22^2+a33^2*a22*b12*b21^2-b33^2*b22*a12*a21^2-b33^2*b21*a11*a22^2-2*a31*b32*b21*a23^2*b12-a31*a33*a21*b13*b22^2-a31*a33*b11*b22^2*a23+a31*b33*b23*a22^2*b11+2*a31*b33*a23*a11*b22^2-a31*b33*a21*a13*b22^2-2*a31*b33*b21*a22^2*b13-a31^2*b22*b23*a22*b13-a31^2*b23*b22*a23*b12-b31*a32*a22*a11*b23^2+2*b31*a32*a21*a12*b23^2-2*b31*a32*b22*a23^2*b11+b31*a32*b21*a23^2*b12+b31*b32*b21*a12*a23^2+b31*b32*a11*a23^2*b22-2*b31*a33*b23*a22^2*b11-b31*a33*a23*a11*b22^2+2*b31*a33*a21*a13*b22^2+b31*a33*b21*a22^2*b13+b31*b33*b21*a13*a22^2+b31*b33*a11*a22^2*b23+b31^2*a23*a22*a12*b23+b31^2*a22*a23*a13*b22-a32^2*b23*b21*a23*b11-a32^2*b21*b23*a21*b13-a32*b32*a23*a13*b21^2+a32*b32*b13*a21^2*b23+a32*b32*b11*a23^2*b21-a32*b32*a21*a11*b23^2-a32*a33*b21^2*a22*b13-a32*a33*b12*b21^2*a23+a32*b33*b23*a21^2*b12+2*a32*b33*a23*a12*b21^2-2*a32*b33*b22*a21^2*b13-a32*b33*a22*a13*b21^2-2*b32*a33*b23*a21^2*b12-b32*a33*a23*a12*b21^2+b32*a33*b22*a21^2*b13+2*b32*a33*a22*a13*b21^2+b32*b33*a21^2*a13*b22+b32*b33*a12*a21^2*b23+b32^2*a23*a21*a11*b23+b32^2*a21*a23*a13*b21-a33^2*b22*b21*a22*b11-a33^2*b21*b22*a21*b12+b33^2*a22*a21*a11*b22+b33^2*a21*a22*a12*b21-a33*b33*a21*a11*b22^2-a33*b33*a22*a12*b21^2+a33*b33*b12*a21^2*b22+a33*b33*b11*a22^2*b21-a31*b31*a23*a13*b22^2+a31*b31*b13*a22^2*b23+a31*b31*b12*a23^2*b22-a31*b31*a22*a12*b23^2-a31*a32*a21*b12*b23^2-a31*a32*b11*b23^2*a22+2*a31*b32*a22*a11*b23^2-a31*b32*a21*a12*b23^2+a31*b32*b22*a23^2*b11-2*a31*a32*b21*a23*b13*b22+a31*a32*b23*b21*a23*b12+a31*a32*b23*b21*a22*b13+a31*a32*b23*a21*b13*b22-a31*b31*b12*a23*a22*b23-a31*b31*b13*a22*b22*a23+a31*b31*b22*b23*a13*a22+a31*b31*b23*b22*a12*a23+b31*a32*b23*b22*a11*a23+b32*a33*b23*b21*a12*a21+b32*a33*b23*a21*a11*b22+2*b32*a33*b23*a21*a22*b11+b32*a33*a23*b21*a11*b22+2*b32*a33*a23*b21*a21*b12-b32*a33*a23*b21*a22*b11-b32*a33*a23*a21*b11*b22-2*b32*a33*b22*b21*a13*a21-b32*a33*a22*b21*a21*b13-a31*b32*b22*a23*a21*b13-2*a31*b32*a22*b23*a13*b21-a31*b32*a22*b23*a21*b13+2*a31*b32*a22*a23*b13*b21+a31*a33*b22*b21*a22*b13+a31*a33*b22*a21*b12*b23+a31*a33*b22*b21*a23*b12-2*a31*a33*b21*a22*b12*b23+a31*a33*b11*a22*b22*b23-2*a31*b33*b23*b22*a11*a22+a31*b33*b23*b22*a12*a21+a31*b33*b23*a22*a12*b21-a31*b33*b23*a22*a21*b12-2*a31*b33*a23*b22*a12*b21-a31*b33*a23*b22*a21*b12-a31*b33*a23*b22*a22*b11+2*a31*b33*a23*a22*b12*b21+a31*b33*b22*b21*a13*a22+2*a31*b33*b22*a21*a22*b13+a31*b32*b22*a23*a13*b21+a31*b32*b22*b23*a13*a21-a31*b32*b23*a22*a23*b11+2*a31*b32*b23*a21*a23*b12+a31*b32*b23*b21*a12*a23-2*a31*b32*b23*b22*a11*a23+a31*a32*b11*b23*b22*a23-2*b31*a32*b23*b21*a12*a23-b31*a32*b23*a21*a23*b12+2*b31*a32*b23*a22*a23*b11-2*b31*a32*b22*b23*a13*a21+b31*a32*b22*a23*a13*b21+2*b31*a32*b22*a23*a21*b13+b31*a32*a22*b23*a13*b21-b31*a32*a22*b23*a21*b13-b31*a32*a22*a23*b13*b21-b31*b32*a23*b21*a13*a22-b31*b32*a23*a21*a13*b22-b31*b32*a23*a21*a12*b23+2*b31*b32*a21*b23*a13*a22-b31*b32*a11*a23*a22*b23+b31*a33*b23*b22*a11*a22-2*b31*a33*b23*b22*a12*a21+b31*a33*b23*a22*a12*b21+2*b31*a33*b23*a22*a21*b12+b31*a33*a23*b22*a12*b21-b31*a33*a23*b22*a21*b12+2*b31*a33*a23*b22*a22*b11-b31*a33*a23*a22*b12*b21-2*b31*a33*b22*b21*a13*a22-b31*a33*b22*a21*a22*b13-b31*b33*a11*a22*b22*a23-b31*b33*a22*a21*a13*b22-b31*b33*a22*b21*a12*a23-b31*b33*a22*a21*a12*b23+2*b31*b33*a21*b22*a12*a23+a32*b32*b23*b21*a11*a23+a32*b32*b21*b23*a13*a21-a32*b32*b13*a21*b21*a23-a32*b32*b11*a23*a21*b23+a32*a33*b22*b21*a23*b11-2*a32*a33*b22*a21*b11*b23+a32*a33*b21*a21*b13*b22+a32*a33*b21*a22*b11*b23+a32*a33*b12*a21*b21*b23+a32*b33*b23*b21*a11*a22-2*a32*b33*b23*b21*a12*a21+a32*b33*b23*a21*a11*b22-a32*b33*b23*a21*a22*b11-2*a32*b33*a23*b21*a11*b22-a32*b33*a23*b21*a21*b12-a32*b33*a23*b21*a22*b11+2*a32*b33*a23*a21*b11*b22+a32*b33*b22*b21*a13*a21+2*a32*b33*a22*b21*a21*b13-2*b32*a33*b23*b21*a11*a22+2*b32*b33*a22*b21*a11*a23-b32*b33*a22*a21*a11*b23-b32*b33*a21*b21*a13*a22-b32*b33*a21*b22*a11*a23-b32*b33*a12*a21*b21*a23+a33*b33*b22*b21*a11*a22+a33*b33*b21*b22*a12*a21-a33*b33*b12*a21*b21*a22-a33*b33*b11*a22*a21*b22,-c32*c21^2*b22*a33^2-c33*c21^2*b23*a32^2+c21*c32^2*a23^2*b31+c21*c33^2*a22^2*b31-c33*c22^2*b23*a31^2+c22*c31^2*a23^2*b32+c22*c33^2*a21^2*b32-c31*c23^2*b21*a32^2-c32*c23^2*b22*a31^2+c23*c32^2*a21^2*b33+c23*c31^2*a22^2*b33-c31*c22^2*b21*a33^2-2*c21^2*c32*a33*a22*b33-2*c21^2*c33*a32*a23*b32+c21^2*c33*b32*a22*a33+c32*c21^2*a32*b23*a33+c33*c21^2*a32*b22*a33+2*c22*c31^2*a23*b23*a32-c22*c31^2*a33*b23*a22-c22*c31^2*a33*a23*b22-c22*c31^2*a23*a22*b33-c22*c31*c32*a23^2*b31+c21*c31*c22*b22*a33^2+c21*c31*c23*b23*a32^2-c21*c31*c32*a23^2*b32-c21*c31*c33*a22^2*b33+2*c21*c32^2*a23*b23*a31-c21*c32^2*a33*a23*b21-c21*c32^2*a33*b23*a21-c21*c32^2*a23*a21*b33+c21*c32*c22*b21*a33^2+2*c21*c33^2*a22*b22*a31-c21*c33^2*a32*b22*a21-c21*c33^2*a32*a22*b21-c21*c33^2*a22*a21*b32+c21*c33*c23*b21*a32^2+c21^2*c32*a32*a23*b33-c21*c22*c31*a32*a23*b33+2*c21*c22*c31*a33*a22*b33+2*c21*c22*c33*a31*a23*b32-c21*c22*c33*a31*a22*b33-c21*c22*c33*a32*a21*b33-c21*c22*c33*b32*a21*a33+2*c21*c23*c31*a32*a23*b32-c21*c23*c31*b32*a22*a33-c21*c23*c32*a31*a23*b32+2*c21*c23*c32*a31*a22*b33-c21*c23*c32*a32*a21*b33-c21*c23*c32*b32*a21*a33-c21*c31*c22*a32*b23*a33-c21*c31*c23*a32*b22*a33-2*c21*c31*c32*a23*b23*a32+c21*c31*c32*a33*a23*b22+c21*c31*c32*a33*b23*a22+c21*c31*c32*a23*a22*b33+c21*c31*c33*a32*a23*b22+c21*c31*c33*a32*b23*a22+c21*c31*c33*a23*a22*b32-2*c21*c31*c33*a22*b22*a33-c21*c32*c22*a31*b23*a33-c21*c32*c23*a31*b23*a32+2*c21*c32*c23*a31*b22*a33-c21*c32*c23*a32*b21*a33-2*c21*c32*c33*a31*a23*b22-2*c21*c32*c33*a31*b23*a22-2*c21*c32*c33*a23*a22*b31+c21*c32*c33*a32*a23*b21+c21*c32*c33*a32*b23*a21+c21*c32*c33*a23*a21*b32+c21*c32*c33*a33*a22*b21+c21*c32*c33*a33*b22*a21+c21*c32*c33*a22*a21*b33+2*c21*c33*c22*a31*b23*a32-c21*c33*c22*a31*b22*a33-c21*c33*c22*a32*b21*a33-c21*c33*c23*a31*b22*a32-c22*c33*c23*b21*a31*a32-c22*c21*c32*a31*a23*b33+2*c22*c21*c32*a33*a21*b33+2*c22*c21*c33*b31*a23*a32-c22*c21*c33*b31*a22*a33-c22*c23*c31*a31*a22*b33-c22*c23*c31*b31*a23*a32-c22*c23*c31*b31*a22*a33+2*c22*c23*c31*a32*a21*b33+2*c22*c23*c32*a31*a23*b31-c22*c23*c32*b31*a21*a33-c22*c31*c23*a31*b23*a32-c22*c31*c23*a31*b22*a33+2*c22*c31*c23*a32*b21*a33-2*c22*c31*c32*a23*b23*a31+c22*c31*c32*a33*a23*b21+c22*c31*c32*a33*b23*a21+c22*c31*c32*a23*a21*b33+c22*c31*c33*a31*a23*b22+c22*c31*c33*a31*b23*a22+c22*c31*c33*a23*a22*b31-2*c22*c31*c33*a32*a23*b21-2*c22*c31*c33*a32*b23*a21-2*c22*c31*c33*a23*a21*b32+c22*c31*c33*a33*a22*b21+c22*c31*c33*a33*b22*a21+c22*c31*c33*a22*a21*b33-c22*c32*c23*a31*b21*a33+c22*c32*c33*a31*b23*a21+c22*c32*c33*a31*a23*b21+c22*c32*c33*a23*a21*b31-2*c22*c32*c33*a21*b21*a33+c23*c31*c32*a31*b23*a22+c23*c31*c32*a31*a23*b22+c23*c31*c32*a23*a22*b31+c23*c31*c32*a32*a23*b21+c23*c31*c32*a32*b23*a21-2*c23*c31*c32*a33*a22*b21-2*c23*c31*c32*a33*b22*a21+c23*c31*c32*a23*a21*b32-2*c23*c31*c32*a22*a21*b33-2*c23*c31*c33*a22*b22*a31+c23*c31*c33*a32*b22*a21+c23*c31*c33*a32*a22*b21+c23*c31*c33*a22*a21*b32+c23*c32*c33*a31*a22*b21+c23*c32*c33*a31*b22*a21+c23*c32*c33*a22*a21*b31-2*c23*c32*c33*a21*b21*a32-c23*c21*c32*b31*a23*a32+2*c23*c21*c32*b31*a22*a33-c23*c21*c33*a31*a22*b32+2*c23*c21*c33*a32*a21*b32-c23*c22*c31*a31*a23*b32+2*c23*c22*c31*b32*a21*a33+2*c23*c22*c33*a31*a22*b31-c23*c22*c33*b31*a21*a32-c31*c21*c22*a23*a33*b32-c31*c21*c23*a22*a32*b33-c32*c21*c22*a23*a33*b31-c32*c22*c23*a21*a31*b33-c33*c21*c23*a22*a32*b31-c33*c22*c23*a21*a31*b32+c22*c32*c23*b23*a31^2-c22*c32*c33*a21^2*b33-c22*c33^2*a31*a22*b21-c22*c33^2*a31*b22*a21-c22*c33^2*a22*a21*b31+2*c22*c33^2*a21*b21*a32+c22*c33*c23*b22*a31^2+c22^2*c31*a31*a23*b33-2*c22^2*c31*a33*a21*b33-2*c22^2*c33*a31*a23*b31+c22^2*c33*b31*a21*a33+c31*c22^2*a31*b23*a33+c33*c22^2*a31*b21*a33-c23*c31^2*a32*b23*a22-c23*c31^2*a32*a23*b22+2*c23*c31^2*a22*b22*a33-c23*c31^2*a23*a22*b32-c23*c31*c33*a22^2*b31-c23*c32^2*a31*a23*b21-c23*c32^2*a31*b23*a21-c23*c32^2*a23*a21*b31+2*c23*c32^2*a21*b21*a33-c23*c32*c33*a21^2*b32+c31*c23^2*a31*b22*a32+c32*c23^2*b21*a31*a32+c23^2*c31*a31*a22*b32-2*c23^2*c31*a32*a21*b32-2*c23^2*c32*a31*a22*b31+c23^2*c32*b31*a21*a32+c31*c22^2*a23*a33*b31+c31*c23^2*a22*a32*b31+c32*c21^2*a23*a33*b32+c32*c23^2*a21*a31*b32+c33*c21^2*a22*a32*b33+c33*c22^2*a21*a31*b33,-c11^2*c23*a22^2*a33-c11^2*c22*a23^2*a32-c12^2*c21*a23^2*a31-c12^2*c23*a21^2*a33-c13^2*c21*a22^2*a31-c13^2*c22*a21^2*a32+c21^2*c32*a13^2*a22+c21^2*c33*a12^2*a23+c22^2*c31*a13^2*a21+c22^2*c33*a11^2*a23+c23^2*c31*a12^2*a21+c23^2*c32*a11^2*a22+c11*c22*c23*a31*a12*a23+c11*c22*c23*a31*a13*a22+2*c11*c22*c33*a12*a23*a21+2*c11*c23*c31*a22*a12*a23-c11*c23*c32*a23*a22*a11-c11*c23*c32*a12*a23*a21+2*c11*c23*c32*a13*a21*a22-c11*c23*c33*a12*a21*a22-c11*c13*c23*a22*a21*a32-c11*c13*c22*a22*a21*a33-c11*c21*c32*a23*a13*a22-c11*c21*c33*a22*a12*a23-c11*c22*c33*a23*a22*a11-c11*c22*c33*a13*a21*a22-c11*c22*c32*a13*a21*a23+2*c11*c22*c31*a23*a13*a22-2*c11*c22*c23*a33*a12*a21+c11*c22*c23*a33*a11*a22+c11*c22*c23*a32*a11*a23-2*c11*c22*c23*a32*a13*a21+2*c11*c13*c22*a23*a21*a32-c11*c13*c22*a23*a22*a31-c11*c13*c21*a23*a22*a32+2*c11*c12*c23*a22*a21*a33+c11*c21*c23*a22*a12*a33-2*c11*c21*c23*a32*a12*a23+c11*c21*c23*a32*a13*a22-2*c11*c21*c22*a33*a13*a22+c11*c21*c22*a33*a12*a23+c11*c21*c22*a23*a13*a32-c11*c12*c23*a23*a21*a32-c11*c12*c23*a23*a22*a31-c11*c12*c22*a23*a21*a33-c11*c12*c21*a23*a22*a33+2*c12*c13*c21*a23*a22*a31-c12*c13*c21*a23*a21*a32-c12*c13*c21*a22*a21*a33-c12*c13*c22*a23*a21*a31-c12*c13*c23*a22*a21*a31+2*c12*c21*c33*a23*a22*a11-c12*c21*c33*a13*a21*a22+2*c12*c21*c32*a13*a21*a23-c12*c21*c31*a23*a13*a22+c12*c21*c23*a33*a12*a21-2*c12*c21*c23*a33*a11*a22+c12*c21*c23*a32*a11*a23+c12*c21*c23*a32*a13*a21+c12*c21*c23*a31*a12*a23-2*c12*c21*c23*a31*a13*a22-2*c12*c21*c22*a33*a13*a21+c12*c21*c22*a33*a11*a23+c12*c21*c22*a23*a13*a31-c12*c21*c33*a12*a23*a21-2*c12*c22*c23*a31*a11*a23+c12*c22*c23*a31*a13*a21+c12*c22*c23*a21*a11*a33-c12*c22*c31*a13*a21*a23-c12*c22*c33*a21*a11*a23-c12*c23*c31*a23*a22*a11-c12*c23*c31*a12*a23*a21+2*c12*c23*c31*a13*a21*a22+2*c12*c23*c32*a21*a11*a23-c12*c23*c33*a21*a11*a22+c13*c21*c22*a33*a11*a22+c13*c21*c22*a33*a12*a21+c13*c21*c23*a22*a12*a31+c13*c21*c23*a32*a11*a22-2*c13*c21*c23*a32*a12*a21-c13*c21*c31*a22*a12*a23+2*c13*c21*c32*a23*a22*a11+c13*c21*c22*a31*a13*a22-2*c13*c21*c22*a31*a12*a23-2*c13*c21*c22*a32*a11*a23+c13*c21*c22*a32*a13*a21-c13*c21*c32*a12*a23*a21-c13*c21*c32*a13*a21*a22+2*c13*c21*c33*a12*a21*a22-2*c13*c22*c23*a31*a11*a22+c13*c22*c23*a31*a12*a21+c13*c22*c23*a21*a11*a32-c13*c22*c31*a23*a22*a11+2*c13*c22*c31*a12*a23*a21-c13*c22*c31*a13*a21*a22-c13*c22*c32*a21*a11*a23+2*c13*c22*c33*a21*a11*a22-c13*c23*c31*a12*a21*a22-c13*c23*c32*a21*a11*a22+c21*c22*c31*a13*a12*a23+c21*c22*c32*a13*a11*a23+c21*c22*c33*a13*a11*a22+c21*c22*c33*a13*a12*a21-2*c21*c22*c33*a12*a23*a11+c21*c23*c31*a13*a12*a22-2*c21*c23*c32*a13*a11*a22+c21*c23*c32*a13*a12*a21+c21*c23*c32*a12*a23*a11+c21*c23*c33*a12*a11*a22+c22*c23*c31*a13*a11*a22-2*c22*c23*c31*a13*a12*a21+c22*c23*c31*a12*a23*a11+c22*c23*c32*a13*a11*a21+c22*c23*c33*a12*a11*a21+c11*c12*c22*a23^2*a31+c11*c12*c21*a23^2*a32+c11*c21*c32*a12*a23^2+c11*c13*c23*a22^2*a31+c11*c13*c21*a22^2*a33+c11*c21*c33*a13*a22^2-2*c11*c22*c31*a12*a23^2+c11*c22*c32*a23^2*a11+2*c11*c22^2*a33*a13*a21-c11*c22^2*a33*a11*a23-c11*c22^2*a23*a13*a31-c11*c23^2*a22*a12*a31-c11*c23^2*a32*a11*a22+2*c11*c23^2*a32*a12*a21-2*c11*c23*c31*a13*a22^2+c11*c23*c33*a22^2*a11+c11^2*c23*a23*a22*a32+c11^2*c22*a23*a22*a33+c12*c13*c22*a21^2*a33+c12*c13*c23*a21^2*a32+c12*c21*c31*a12*a23^2-2*c12*c21*c32*a23^2*a11-c12*c21^2*a33*a12*a23-c12*c21^2*a23*a13*a32+2*c12*c21^2*a33*a13*a22+c12*c22*c31*a23^2*a11+c12*c22*c33*a13*a21^2+2*c12*c23^2*a31*a11*a22-c12*c23^2*a31*a12*a21-c12*c23^2*a21*a11*a32-2*c12*c23*c32*a13*a21^2+c12*c23*c33*a21^2*a12+c12^2*c21*a23*a21*a33+c12^2*c23*a23*a21*a31+c13*c21*c31*a13*a22^2-c13*c21^2*a22*a12*a33+2*c13*c21^2*a32*a12*a23-c13*c21^2*a32*a13*a22-2*c13*c21*c33*a22^2*a11-c13*c22^2*a31*a13*a21+2*c13*c22^2*a31*a11*a23-c13*c22^2*a21*a11*a33+c13*c22*c32*a13*a21^2-2*c13*c22*c33*a21^2*a12+c13*c23*c31*a22^2*a11+c13*c23*c32*a21^2*a12+c13^2*c21*a22*a21*a32+c13^2*c22*a22*a21*a31-c21^2*c32*a13*a12*a23-c21^2*c33*a13*a12*a22-c21*c22*c31*a13^2*a22-c21*c22*c32*a13^2*a21-c21*c23*c31*a12^2*a23-c21*c23*c33*a12^2*a21-c22^2*c31*a13*a11*a23-c22^2*c33*a13*a11*a21-c22*c23*c32*a11^2*a23-c22*c23*c33*a11^2*a22-c23^2*c31*a12*a11*a22-c23^2*c32*a12*a11*a21,c11*c22^2*a13^2*a31+c11*c23^2*a12^2*a31-c11^2*c33*a13*a22^2-c11^2*c32*a12*a23^2-c12^2*c31*a23^2*a11-c12^2*c33*a13*a21^2+c12*c21^2*a13^2*a32+c12*c23^2*a11^2*a32-c13^2*c31*a22^2*a11-c13^2*c32*a21^2*a12+c13*c21^2*a12^2*a33+c13*c22^2*a11^2*a33-c11*c13*c32*a13*a21*a22-c11*c13*c33*a12*a21*a22+c11*c21*c22*a13*a12*a33+c11*c21*c23*a13*a12*a32+c11*c21*c32*a13*a12*a23+c11*c21*c33*a13*a12*a22-2*c11*c22*c23*a13*a12*a31+c11*c22*c23*a13*a11*a32+c11*c22*c23*a12*a11*a33-c11*c13*c21*a22*a12*a33-c11*c13*c21*a32*a12*a23+2*c11*c13*c21*a32*a13*a22-c11*c12*c33*a12*a23*a21-c11*c12*c33*a23*a22*a11+2*c11*c12*c33*a13*a21*a22-c11*c12*c32*a13*a21*a23-c11*c12*c31*a23*a13*a22+2*c11*c13*c22*a31*a12*a23-c11*c13*c22*a31*a13*a22-c11*c13*c22*a32*a11*a23-c11*c13*c22*a32*a13*a21-c11*c13*c22*a33*a11*a22+2*c11*c13*c22*a33*a12*a21-c11*c13*c23*a22*a12*a31+2*c11*c13*c23*a32*a11*a22-c11*c13*c23*a32*a12*a21-c11*c13*c31*a22*a12*a23-c11*c13*c32*a23*a22*a11+2*c11*c13*c32*a12*a23*a21-c11*c12*c23*a33*a12*a21+c11*c12*c32*a23^2*a11+c11*c12*c31*a12*a23^2+c11^2*c33*a22*a12*a23+c11^2*c32*a23*a13*a22+c11^2*c23*a22*a12*a33+c11^2*c23*a32*a12*a23-2*c11^2*c23*a32*a13*a22+c11^2*c22*a33*a13*a22-2*c11^2*c22*a33*a12*a23+c11^2*c22*a23*a13*a32+c11*c13*c31*a13*a22^2+c11*c13*c33*a22^2*a11-c11*c21*c22*a13^2*a32-c11*c21*c23*a12^2*a33-c11*c21*c32*a13^2*a22-c11*c21*c33*a12^2*a23-c11*c22*c31*a13^2*a22+2*c11*c22*c32*a13^2*a21-c11*c22^2*a13*a11*a33-c11*c23*c31*a12^2*a23+2*c11*c23*c33*a12^2*a21-c11*c23^2*a12*a11*a32+c12^2*c21*a23*a13*a31-2*c12^2*c21*a33*a11*a23+c12^2*c21*a33*a13*a21-2*c12^2*c23*a31*a13*a21+c12^2*c23*a31*a11*a23+c12^2*c23*a21*a11*a33+c12^2*c31*a13*a21*a23+c12^2*c33*a21*a11*a23+c12*c13*c32*a13*a21^2+c12*c13*c33*a21^2*a12-c12*c21*c22*a13^2*a31+2*c12*c21*c31*a13^2*a22-c12*c21*c32*a13^2*a21-c12*c21^2*a13*a12*a33-c12*c22*c23*a11^2*a33-c12*c22*c31*a13^2*a21-c12*c22*c33*a11^2*a23-c12*c23^2*a12*a11*a31-c12*c23*c32*a11^2*a23+2*c12*c23*c33*a11^2*a22+c13^2*c21*a22*a12*a31-2*c13^2*c21*a32*a11*a22+c13^2*c21*a32*a12*a21-2*c13^2*c22*a31*a12*a21+c13^2*c22*a31*a11*a22+c13^2*c22*a21*a11*a32+c13^2*c31*a12*a21*a22+c13^2*c32*a21*a11*a22-c13*c21*c23*a12^2*a31+2*c13*c21*c31*a12^2*a23-c13*c21*c33*a12^2*a21-c13*c21^2*a13*a12*a32-c13*c22^2*a13*a11*a31-c13*c22*c23*a11^2*a32+2*c13*c22*c32*a11^2*a23-c13*c22*c33*a11^2*a22-c13*c23*c31*a12^2*a21-c13*c23*c32*a11^2*a22+c11*c22*c31*a13*a12*a23-2*c11*c22*c32*a13*a11*a23+c11*c22*c33*a13*a11*a22-2*c11*c22*c33*a13*a12*a21+c11*c22*c33*a12*a23*a11+c11*c23*c31*a13*a12*a22+c11*c23*c32*a13*a11*a22-2*c11*c23*c32*a13*a12*a21+c11*c23*c32*a12*a23*a11-2*c11*c23*c33*a12*a11*a22-c11*c12*c23*a33*a11*a22-c11*c12*c23*a31*a12*a23+2*c11*c12*c23*a32*a13*a21-c11*c12*c23*a32*a11*a23+2*c11*c12*c23*a31*a13*a22-c11*c12*c22*a33*a13*a21+2*c11*c12*c22*a33*a11*a23-c11*c12*c21*a33*a13*a22-c11*c12*c22*a23*a13*a31+2*c11*c12*c21*a33*a12*a23-c11*c12*c21*a23*a13*a32-c12*c13*c21*a31*a12*a23-c12*c13*c21*a31*a13*a22+2*c12*c13*c21*a32*a11*a23-c12*c13*c21*a32*a13*a21+2*c12*c13*c21*a33*a11*a22-c12*c13*c21*a33*a12*a21+2*c12*c13*c22*a31*a13*a21-c12*c13*c22*a31*a11*a23-c12*c13*c22*a21*a11*a33-c12*c13*c23*a31*a11*a22+2*c12*c13*c23*a31*a12*a21-c12*c13*c23*a21*a11*a32+2*c12*c13*c31*a23*a22*a11-c12*c13*c31*a12*a23*a21-c12*c13*c31*a13*a21*a22-c12*c13*c32*a21*a11*a23-c12*c13*c33*a21*a11*a22+c12*c21*c22*a13*a11*a33+c12*c21*c23*a13*a12*a31-2*c12*c21*c23*a13*a11*a32+c12*c21*c23*a12*a11*a33-2*c12*c21*c31*a13*a12*a23+c12*c21*c32*a13*a11*a23-2*c12*c21*c33*a13*a11*a22+c12*c21*c33*a13*a12*a21+c12*c21*c33*a12*a23*a11+c12*c22*c23*a13*a11*a31+c12*c22*c31*a13*a11*a23+c12*c22*c33*a13*a11*a21-2*c12*c23*c31*a13*a11*a22+c12*c23*c31*a13*a12*a21+c12*c23*c31*a12*a23*a11+c12*c23*c32*a13*a11*a21-2*c12*c23*c33*a12*a11*a21+c13*c21*c22*a13*a12*a31+c13*c21*c22*a13*a11*a32-2*c13*c21*c22*a12*a11*a33+c13*c21*c23*a12*a11*a32-2*c13*c21*c31*a13*a12*a22+c13*c21*c32*a13*a11*a22+c13*c21*c32*a13*a12*a21-2*c13*c21*c32*a12*a23*a11+c13*c21*c33*a12*a11*a22+c13*c22*c23*a12*a11*a31+c13*c22*c31*a13*a11*a22+c13*c22*c31*a13*a12*a21-2*c13*c22*c31*a12*a23*a11-2*c13*c22*c32*a13*a11*a21+c13*c22*c33*a12*a11*a21+c13*c23*c31*a12*a11*a22+c13*c23*c32*a12*a11*a21,2*c12*c31^2*b23*b13*b32-c11^2*c32*b22*b33^2-c11^2*c33*b23*b32^2-c12^2*c31*b21*b33^2-c12^2*c33*b23*b31^2-c13^2*c31*b21*b32^2-c13^2*c32*b22*b31^2+c21*c32^2*b13^2*b31+c21*c33^2*b12^2*b31+c22*c31^2*b13^2*b32+c22*c33^2*b11^2*b32+c23*c31^2*b12^2*b33+c23*c32^2*b11^2*b33-c11*c32^2*b33*b11*b23-2*c11*c21*c33*b13*b32^2+c11*c13*c33*b21*b32^2+2*c11*c32^2*b23*b13*b31+c11*c23*c33*b11*b32^2+c11*c22*c31*b12*b33^2+2*c13*c32^2*b21*b11*b33-c11*c32^2*b33*b13*b21-c11*c33^2*b32*b12*b21-c11*c33^2*b32*b11*b22+2*c11*c33^2*b22*b12*b31+c12^2*c31*b23*b33*b31+c12^2*c33*b21*b31*b33+c12*c13*c32*b23*b31^2+c12*c13*c33*b22*b31^2+c12*c21*c31*b12*b33^2+c12*c21*c32*b11*b33^2-2*c12*c22*c31*b11*b33^2-2*c12*c22*c33*b13*b31^2+c12*c23*c32*b13*b31^2+c12*c23*c33*b12*b31^2-c12*c31^2*b33*b12*b23-c12*c31^2*b33*b13*b22-c12*c33^2*b31*b11*b22-c12*c33^2*b31*b12*b21+2*c12*c33^2*b21*b11*b32+c13^2*c31*b22*b32*b31+c13^2*c32*b21*b31*b32+c13*c21*c31*b13*b32^2+c13*c21*c33*b11*b32^2+c13*c22*c32*b13*b31^2+c13*c22*c33*b12*b31^2-2*c13*c23*c31*b11*b32^2-2*c13*c23*c32*b12*b31^2+2*c13*c31^2*b22*b12*b33-c13*c31^2*b32*b13*b22-c13*c31^2*b32*b12*b23-c13*c32^2*b31*b11*b23-c13*c32^2*b31*b13*b21-c21*c31*c32*b13^2*b32-c21*c31*c33*b12^2*b33-c21*c32^2*b13*b11*b33-c21*c33^2*b12*b11*b32-c22*c31^2*b13*b12*b33-c22*c31*c32*b13^2*b31-c22*c32*c33*b11^2*b33-c22*c33^2*b12*b11*b31-c23*c31^2*b13*b12*b32-c23*c31*c33*b12^2*b31-c23*c32^2*b13*b11*b31-c23*c32*c33*b11^2*b32+c11*c23*c31*b13*b32^2+c11*c22*c32*b11*b33^2+c11*c13*c31*b23*b32^2-2*c11*c21*c32*b12*b33^2+c11*c12*c32*b21*b33^2+c11*c12*c31*b22*b33^2+c11^2*c32*b23*b33*b32+c11^2*c33*b22*b32*b33+2*c11*c22*c33*b31*b13*b32-c11*c22*c31*b13*b33*b32-c11*c13*c31*b22*b32*b33-c11*c12*c33*b31*b22*b33+c11*c32*c33*b33*b12*b21+c21*c31*c33*b13*b12*b32+c21*c32*c33*b12*b11*b33+c21*c32*c33*b13*b11*b32-2*c21*c32*c33*b13*b12*b31+c22*c31*c32*b13*b11*b33-2*c22*c31*c33*b13*b11*b32+c22*c31*c33*b12*b11*b33+c22*c31*c33*b13*b12*b31+c22*c32*c33*b13*b11*b31-2*c23*c31*c32*b12*b11*b33+c23*c31*c32*b13*b12*b31+c23*c31*c32*b13*b11*b32+c23*c31*c33*b12*b11*b32+c23*c32*c33*b12*b11*b31-c13*c22*c31*b31*b13*b32-c13*c22*c31*b31*b12*b33+2*c13*c22*c31*b32*b11*b33-c13*c22*c32*b11*b31*b33-c13*c22*c33*b11*b31*b32+2*c13*c23*c31*b12*b32*b31+2*c13*c23*c32*b11*b31*b32+c13*c31*c33*b32*b12*b21+c13*c31*c33*b32*b11*b22-2*c13*c31*c33*b22*b12*b31-2*c13*c31*c32*b33*b12*b21-2*c13*c31*c32*b33*b11*b22+c13*c31*c32*b32*b13*b21+c13*c31*c32*b32*b11*b23+c13*c31*c32*b31*b13*b22+c13*c31*c32*b31*b12*b23+c13*c32*c33*b31*b11*b22+c13*c32*c33*b31*b12*b21-2*c13*c32*c33*b21*b11*b32+c21*c31*c32*b13*b12*b33+c11*c32*c33*b33*b11*b22+c11*c32*c33*b32*b13*b21+c11*c32*c33*b32*b11*b23-2*c11*c32*c33*b31*b13*b22-2*c11*c32*c33*b31*b12*b23-2*c11*c31*c33*b22*b12*b33+c11*c31*c32*b33*b12*b23+c11*c31*c32*b33*b13*b22+c11*c31*c33*b32*b13*b22+c11*c31*c33*b32*b12*b23-2*c11*c31*c32*b23*b13*b32-c11*c12*c33*b32*b21*b33+2*c11*c12*c33*b31*b23*b32-c11*c12*c32*b23*b33*b31-c11*c12*c31*b23*b33*b32-c11*c22*c33*b31*b12*b33-c11*c23*c33*b12*b32*b31-c11*c23*c31*b12*b32*b33-c11*c23*c32*b32*b11*b33+2*c11*c23*c32*b31*b12*b33-c11*c23*c32*b31*b13*b32-c11*c22*c33*b32*b11*b33-c11*c22*c32*b13*b33*b31+2*c11*c13*c32*b31*b22*b33-c11*c13*c32*b32*b21*b33-c11*c13*c33*b22*b32*b31-c11*c13*c32*b31*b23*b32+2*c11*c21*c33*b12*b32*b33+2*c11*c21*c32*b13*b33*b32-c12*c13*c31*b31*b23*b32-c12*c13*c31*b31*b22*b33+2*c12*c13*c31*b32*b21*b33-c12*c13*c32*b21*b31*b33-c12*c13*c33*b21*b31*b32-c12*c21*c31*b13*b33*b32-c12*c21*c32*b13*b33*b31+2*c12*c21*c33*b31*b13*b32-c12*c21*c33*b31*b12*b33-c12*c21*c33*b32*b11*b33+2*c12*c22*c31*b13*b33*b31+2*c12*c22*c33*b11*b31*b33-c12*c23*c31*b31*b13*b32-c12*c23*c31*b31*b12*b33+2*c12*c23*c31*b32*b11*b33-c12*c23*c32*b11*b31*b33-c12*c23*c33*b11*b31*b32-2*c12*c31*c32*b23*b13*b31+c12*c31*c32*b33*b11*b23+c12*c31*c32*b33*b13*b21+c12*c31*c33*b31*b12*b23+c12*c31*c33*b31*b13*b22-2*c12*c31*c33*b32*b11*b23-2*c12*c31*c33*b32*b13*b21+c12*c31*c33*b33*b11*b22+c12*c31*c33*b33*b12*b21-2*c12*c32*c33*b21*b11*b33+c12*c32*c33*b31*b11*b23+c12*c32*c33*b31*b13*b21-c13*c21*c31*b12*b32*b33+2*c13*c21*c32*b31*b12*b33-c13*c21*c32*b31*b13*b32-c13*c21*c32*b32*b11*b33-c13*c21*c33*b12*b32*b31,-c11*c32^2*b23^2*b31-c11*c33^2*b22^2*b31-c12*c31^2*b23^2*b32-c12*c33^2*b21^2*b32-c13*c31^2*b22^2*b33-c13*c32^2*b21^2*b33+c21^2*c32*b12*b33^2+c21^2*c33*b13*b32^2+c22^2*c31*b11*b33^2+c22^2*c33*b13*b31^2+c23^2*c31*b11*b32^2+c23^2*c32*b12*b31^2+c12*c31^2*b23*b22*b33+c12*c31*c32*b23^2*b31+c12*c32*c33*b21^2*b33+c12*c33^2*b22*b21*b31-c13*c21*c31*b23*b32^2-c13*c21*c33*b21*b32^2-c13*c22*c32*b23*b31^2-c13*c22*c33*b22*b31^2+2*c13*c23*c31*b21*b32^2+2*c13*c23*c32*b22*b31^2+c13*c31^2*b23*b22*b32+c13*c31*c33*b22^2*b31+c13*c32^2*b23*b21*b31+c13*c32*c33*b21^2*b32-c21^2*c33*b12*b32*b33-c21^2*c32*b13*b33*b32-c21*c22*c31*b12*b33^2-c21*c22*c32*b11*b33^2-c21*c23*c31*b13*b32^2-c21*c23*c33*b11*b32^2-2*c21*c32^2*b23*b13*b31+c21*c32^2*b33*b11*b23+c21*c32^2*b33*b13*b21+c21*c33^2*b32*b12*b21+c21*c33^2*b32*b11*b22-2*c21*c33^2*b22*b12*b31-c22^2*c31*b13*b33*b31-c22^2*c33*b11*b31*b33-c22*c23*c32*b13*b31^2-c22*c23*c33*b12*b31^2-2*c22*c31^2*b23*b13*b32+c22*c31^2*b33*b12*b23+c22*c31^2*b33*b13*b22+c22*c33^2*b31*b11*b22+c22*c33^2*b31*b12*b21-2*c22*c33^2*b21*b11*b32-c23^2*c31*b12*b32*b31-c23^2*c32*b11*b31*b32-2*c23*c31^2*b22*b12*b33+c23*c31^2*b32*b13*b22+c23*c31^2*b32*b12*b23+c23*c32^2*b31*b11*b23+c23*c32^2*b31*b13*b21-2*c23*c32^2*b21*b11*b33-c12*c21*c31*b22*b33^2-c12*c21*c32*b21*b33^2+2*c12*c22*c31*b21*b33^2+2*c12*c22*c33*b23*b31^2-c12*c23*c32*b23*b31^2-c12*c23*c33*b22*b31^2+c11*c33^2*b22*b21*b32+c11*c31*c33*b22^2*b33+c11*c32^2*b23*b21*b33+c11*c31*c32*b23^2*b32-c11*c23*c33*b21*b32^2-c11*c23*c31*b23*b32^2-c11*c22*c32*b21*b33^2+2*c11*c21*c33*b23*b32^2-c11*c22*c31*b22*b33^2+2*c11*c21*c32*b22*b33^2-c21*c32*c33*b32*b11*b23+2*c21*c32*c33*b31*b13*b22+2*c21*c32*c33*b31*b12*b23+2*c21*c31*c33*b22*b12*b33-c21*c31*c32*b33*b12*b23-c21*c31*c32*b33*b13*b22-c21*c31*c33*b32*b13*b22-c21*c31*c33*b32*b12*b23+2*c21*c31*c32*b23*b13*b32+c21*c22*c33*b31*b12*b33+c21*c23*c33*b12*b32*b31+c21*c23*c31*b12*b32*b33+c21*c23*c32*b32*b11*b33-2*c21*c23*c32*b31*b12*b33+c21*c23*c32*b31*b13*b32+c21*c22*c33*b32*b11*b33+c21*c22*c32*b13*b33*b31+c22*c23*c31*b31*b13*b32+c22*c23*c31*b31*b12*b33-2*c22*c23*c31*b32*b11*b33+c22*c23*c32*b11*b31*b33+c22*c23*c33*b11*b31*b32+2*c22*c31*c32*b23*b13*b31-c22*c31*c32*b33*b11*b23-c22*c31*c32*b33*b13*b21-c22*c31*c33*b31*b12*b23-c22*c31*c33*b31*b13*b22+2*c22*c31*c33*b32*b11*b23+2*c22*c31*c33*b32*b13*b21-c22*c31*c33*b33*b11*b22-c22*c31*c33*b33*b12*b21+2*c22*c32*c33*b21*b11*b33-c22*c32*c33*b31*b11*b23-c22*c32*c33*b31*b13*b21-c23*c31*c33*b32*b12*b21-c23*c31*c33*b32*b11*b22+2*c23*c31*c33*b22*b12*b31+2*c23*c31*c32*b33*b12*b21+2*c23*c31*c32*b33*b11*b22-c23*c31*c32*b32*b13*b21-c23*c31*c32*b32*b11*b23-c23*c31*c32*b31*b13*b22-c23*c31*c32*b31*b12*b23-c23*c32*c33*b31*b11*b22-c23*c32*c33*b31*b12*b21+2*c23*c32*c33*b21*b11*b32-c11*c32*c33*b22*b21*b33-c11*c32*c33*b23*b21*b32+2*c11*c32*c33*b23*b22*b31-c11*c31*c33*b23*b22*b32-c11*c31*c32*b23*b22*b33+c11*c23*c33*b22*b32*b31+c11*c23*c32*b32*b21*b33-2*c11*c23*c32*b31*b22*b33+c11*c23*c32*b31*b23*b32+c11*c23*c31*b22*b32*b33+c11*c22*c33*b32*b21*b33+c11*c22*c33*b31*b22*b33-2*c11*c22*c33*b31*b23*b32+c11*c22*c32*b23*b33*b31+c11*c22*c31*b23*b33*b32-2*c11*c21*c33*b22*b32*b33-2*c11*c21*c32*b23*b33*b32+c12*c23*c33*b21*b31*b32-2*c12*c22*c33*b21*b31*b33+c12*c23*c32*b21*b31*b33+c12*c23*c31*b31*b23*b32-2*c12*c23*c31*b32*b21*b33+c12*c23*c31*b31*b22*b33-2*c12*c22*c31*b23*b33*b31+c12*c21*c33*b31*b22*b33-2*c12*c21*c33*b31*b23*b32+c12*c21*c33*b32*b21*b33+c12*c21*c32*b23*b33*b31+c12*c21*c31*b23*b33*b32-c12*c31*c32*b23*b21*b33-c12*c31*c33*b23*b22*b31+2*c12*c31*c33*b23*b21*b32-c12*c31*c33*b22*b21*b33-c12*c32*c33*b23*b21*b31+c13*c21*c31*b22*b32*b33+c13*c21*c32*b31*b23*b32-2*c13*c21*c32*b31*b22*b33+c13*c21*c32*b32*b21*b33+c13*c21*c33*b22*b32*b31+c13*c22*c31*b31*b23*b32+c13*c22*c31*b31*b22*b33-2*c13*c22*c31*b32*b21*b33+c13*c22*c32*b21*b31*b33+c13*c22*c33*b21*b31*b32-2*c13*c23*c31*b22*b32*b31-2*c13*c23*c32*b21*b31*b32-c13*c31*c32*b23*b22*b31-c13*c31*c32*b23*b21*b32+2*c13*c31*c32*b22*b21*b33-c13*c31*c33*b22*b21*b32-c13*c32*c33*b22*b21*b31-2*c21*c22*c33*b31*b13*b32+c21*c22*c31*b13*b33*b32-c21*c32*c33*b33*b12*b21-c21*c32*c33*b33*b11*b22-c21*c32*c33*b32*b13*b21,c11*c32^2*a13^2*a21+c11*c33^2*a12^2*a21-c11^2*c22*a12*a33^2-c11^2*c23*a13*a32^2+c13*c31^2*a12^2*a23+c13*c32^2*a11^2*a23-c13^2*c21*a11*a32^2-c13^2*c22*a12*a31^2-c12^2*c21*a11*a33^2-c12^2*c23*a13*a31^2+c12*c31^2*a13^2*a22+c12*c33^2*a11^2*a22+2*c12*c23*c33*a11^2*a32-c12*c31*c32*a13^2*a21-c12*c31^2*a13*a12*a23-c12*c32*c33*a11^2*a23+2*c13*c21*c31*a12^2*a33-c13*c21*c33*a12^2*a31+2*c13*c22*c32*a11^2*a33-c13*c22*c33*a11^2*a32-c13*c23*c31*a12^2*a31-c13*c23*c32*a11^2*a32-c13*c31*c33*a12^2*a21-c13*c31^2*a13*a12*a22-c13*c32^2*a13*a11*a21-c13*c32*c33*a11^2*a22+c13^2*c21*a12*a32*a31+c13^2*c22*a11*a31*a32+c13^2*c31*a22*a12*a31-2*c13^2*c31*a32*a11*a22+c13^2*c31*a32*a12*a21-2*c13^2*c32*a31*a12*a21+c13^2*c32*a31*a11*a22+c13^2*c32*a21*a11*a32+c11^2*c33*a22*a12*a33+c11^2*c33*a32*a12*a23-c11*c22*c31*a13^2*a32+2*c11*c22*c32*a13^2*a31-c11*c23*c31*a12^2*a33+2*c11*c23*c33*a12^2*a31-c11*c31*c32*a13^2*a22-c11*c31*c33*a12^2*a23-c11*c32^2*a13*a11*a23+c11*c12*c21*a12*a33^2+c11*c12*c22*a11*a33^2+c11*c13*c21*a13*a32^2+c11*c13*c23*a11*a32^2-c11*c21*c32*a13^2*a32-c11*c21*c33*a12^2*a33+c11^2*c23*a12*a32*a33+c11^2*c22*a13*a33*a32-2*c11^2*c33*a32*a13*a22+c11^2*c32*a33*a13*a22-2*c11^2*c32*a33*a12*a23+c11^2*c32*a23*a13*a32-c11*c33^2*a12*a11*a22+c12^2*c33*a21*a11*a33+c12^2*c21*a13*a33*a31+c12^2*c23*a11*a31*a33+c12^2*c31*a23*a13*a31-2*c12^2*c31*a33*a11*a23+c12^2*c31*a33*a13*a21-2*c12^2*c33*a31*a13*a21+c12^2*c33*a31*a11*a23-c12*c33^2*a12*a11*a21+c12*c13*c22*a13*a31^2+c12*c13*c23*a12*a31^2+2*c12*c21*c31*a13^2*a32-c12*c21*c32*a13^2*a31-c12*c22*c31*a13^2*a31-c12*c22*c33*a11^2*a33-c12*c23*c32*a11^2*a33+2*c11*c13*c22*a31*a12*a33-c11*c13*c22*a32*a11*a33-c11*c13*c23*a12*a32*a31+2*c11*c13*c31*a32*a13*a22-c11*c13*c31*a32*a12*a23+c13*c21*c33*a12*a11*a32+c13*c22*c31*a13*a12*a31+c13*c22*c31*a13*a11*a32-2*c13*c22*c31*a12*a11*a33-c11*c12*c33*a31*a12*a23+2*c11*c12*c33*a32*a13*a21-c11*c12*c33*a32*a11*a23-c11*c12*c33*a33*a11*a22-c11*c12*c33*a33*a12*a21-c11*c13*c21*a12*a32*a33-c11*c13*c22*a31*a13*a32-2*c13*c22*c32*a13*a11*a31+c13*c22*c33*a12*a11*a31+c13*c23*c31*a12*a11*a32+c13*c23*c32*a12*a11*a31+c12*c23*c31*a12*a11*a33+c12*c23*c32*a13*a11*a31-2*c12*c23*c33*a12*a11*a31+c12*c31*c32*a13*a11*a23-2*c12*c31*c33*a11*a13*a22+c12*c31*c33*a12*a13*a21+c12*c31*c33*a12*a11*a23+c12*c32*c33*a13*a11*a21+c13*c31*c32*a11*a13*a22+c13*c31*c32*a12*a13*a21-2*c13*c31*c32*a12*a11*a23+c13*c31*c33*a12*a11*a22+c13*c32*c33*a12*a11*a21-2*c13*c21*c31*a13*a12*a32+c13*c21*c32*a13*a12*a31+c13*c21*c32*a13*a11*a32-2*c13*c21*c32*a12*a11*a33-c11*c13*c31*a22*a12*a33+2*c11*c13*c32*a31*a12*a23-c11*c13*c32*a31*a13*a22-c11*c13*c32*a32*a11*a23-c11*c13*c32*a32*a13*a21+2*c11*c13*c32*a33*a12*a21-c11*c13*c32*a33*a11*a22-c11*c13*c33*a22*a12*a31+2*c11*c13*c33*a32*a11*a22-c11*c13*c33*a32*a12*a21+c11*c21*c32*a13*a12*a33+c11*c21*c33*a13*a12*a32+c11*c22*c31*a13*a12*a33-2*c11*c22*c32*a13*a11*a33-2*c11*c22*c33*a13*a12*a31+c11*c22*c33*a13*a11*a32+c11*c22*c33*a12*a11*a33+c11*c23*c31*a13*a12*a32-2*c11*c23*c32*a13*a12*a31+c11*c23*c32*a13*a11*a32+c11*c23*c32*a12*a11*a33-2*c11*c23*c33*a12*a11*a32+c11*c31*c32*a13*a12*a23+c11*c31*c33*a13*a12*a22+c11*c32*c33*a11*a13*a22-2*c11*c32*c33*a12*a13*a21+c11*c32*c33*a12*a11*a23-c11*c12*c21*a13*a33*a32+2*c11*c12*c33*a31*a13*a22-c11*c12*c32*a33*a13*a21+2*c11*c12*c32*a33*a11*a23-c11*c12*c32*a23*a13*a31-c11*c12*c31*a33*a13*a22+2*c11*c12*c31*a33*a12*a23-c11*c12*c31*a23*a13*a32-c11*c12*c23*a32*a11*a33-c11*c12*c23*a31*a12*a33-c11*c12*c22*a13*a33*a31+2*c11*c12*c23*a31*a13*a32-c12*c13*c21*a31*a13*a32-c12*c13*c21*a31*a12*a33+2*c12*c13*c21*a32*a11*a33-c12*c13*c22*a11*a31*a33-c12*c13*c23*a11*a31*a32-c12*c13*c31*a31*a12*a23-c12*c13*c31*a31*a13*a22+2*c12*c13*c31*a32*a11*a23-c12*c13*c31*a32*a13*a21+2*c12*c13*c31*a33*a11*a22-c12*c13*c31*a33*a12*a21+2*c12*c13*c32*a31*a13*a21-c12*c13*c32*a31*a11*a23-c12*c13*c32*a21*a11*a33+2*c12*c13*c33*a31*a12*a21-c12*c13*c33*a31*a11*a22-c12*c13*c33*a21*a11*a32-2*c12*c21*c31*a13*a12*a33+c12*c21*c32*a13*a11*a33+c12*c21*c33*a13*a12*a31-2*c12*c21*c33*a13*a11*a32+c12*c21*c33*a12*a11*a33+c12*c22*c31*a13*a11*a33+c12*c22*c33*a13*a11*a31+c12*c23*c31*a13*a12*a31-2*c12*c23*c31*a13*a11*a32,-2*c12*c13*c21*a22*a11*b23-c11*c22*c12*a23^2*b11+c23*c11^2*a22^2*b13+c22*c11^2*a23^2*b12-c11*c22^2*a13^2*b21+c21*c12^2*a23^2*b11+c23*c12^2*a21^2*b13-c12*c21^2*a13^2*b22-c12*c23^2*a11^2*b22+c21*c13^2*a22^2*b11+c22*c13^2*a21^2*b12-c13*c21^2*a12^2*b23-c13*c22^2*a11^2*b23-c11*c23^2*a12^2*b21+c13*c22^2*a11*a13*b21+c13*c22^2*a11*a21*b13+2*c12^2*c21*b23*a11*a23-c12^2*c21*b23*a13*a21+c13*c21^2*a12*a13*b22+c13*c21^2*a12*a22*b13+c11*c23*c12*a22*a23*b11+c11*c23*c13*a22*a21*b12-c13*c22*c23*b11*a12*a21-c13*c22*c23*a11*a12*b21+c11*c22*c13*a21*a22*b13-2*c11*c23*c12*a21*a22*b13+c11*c23*c12*a21*a23*b12-c11*c22*c23*a11*a23*b12+2*c11*c22*c23*b12*a13*a21+2*c11*c22*c23*a12*a13*b21+2*c11*c22*c23*a12*a21*b13-c11*c22*c23*a11*a22*b13-c11*c22*c23*a11*a13*b22-c11*c22*c23*b11*a13*a22-c11*c22*c23*b11*a12*a23-c11*c22*c23*a11*a12*b23+c11*c22*c13*a22*a23*b11-2*c11*c22*c13*a21*a23*b12+c11*c22*c12*a23*a21*b13-c11*c21*c23*a12*a22*b13-c11*c21*c23*a12*a13*b22-c11*c21*c23*b12*a13*a22+2*c11*c21*c23*b12*a12*a23-c11*c21*c22*a13*a23*b12-c11*c21*c22*a13*a12*b23+2*c11*c21*c22*b13*a13*a22-c11*c21*c22*b13*a12*a23+c11*c21*c13*a22*a23*b12+c11*c21*c12*a23*a22*b13+c11*c13*c22*a22*a11*b23+c11*c13*c22*b22*a11*a23+c11*c13*c22*a21*a13*b22-2*c11*c13*c22*a21*a12*b23-2*c11*c13*c21*b22*a13*a22+c11*c13*c21*b22*a12*a23+c11*c12*c23*a22*a11*b23+c11*c12*c23*b22*a11*a23-2*c11*c12*c23*a21*a13*b22+c11*c12*c23*a21*a12*b23+c11*c12*c21*b23*a13*a22-2*c11*c12*c21*b23*a12*a23+c12*c13*c22*b21*a11*a23-2*c12*c13*c22*b21*a13*a21+c12*c11*c23*b21*a12*a23-2*c12*c11*c23*b21*a13*a22+2*c12*c21*c23*a11*a13*b22+2*c12*c21*c23*a11*a22*b13-c12*c21*c23*a11*a23*b12-c12*c21*c23*b12*a13*a21-c12*c21*c23*a12*a13*b21-c12*c21*c23*a12*a21*b13+c12*c23*c13*a21*a22*b11-2*c12*c11*c22*b23*a11*a23+c12*c11*c22*b23*a13*a21+c12*c13*c21*b21*a12*a23+c12*c13*c21*b21*a13*a22+c12*c13*c21*a21*a12*b23+2*c12*c22*c23*b11*a11*a23-c12*c22*c23*b11*a13*a21-c12*c22*c23*a11*a13*b21-c12*c22*c23*a11*a21*b13+c12*c21*c13*a21*a22*b13+c12*c21*c13*a21*a23*b12-2*c12*c21*c13*a22*a23*b11+c12*c22*c13*a21*a23*b11-c12*c21*c22*b13*a11*a23+2*c12*c21*c22*b13*a13*a21-c12*c21*c22*a13*a11*b23-c12*c21*c22*a13*a23*b11-c12*c21*c23*a11*a12*b23-c12*c21*c23*b11*a12*a23+2*c12*c21*c23*b11*a13*a22+2*c13*c22*c23*b11*a11*a22-2*c13*c11*c22*b21*a12*a23-c13*c22*c23*a11*a21*b12+c13*c12*c23*b21*a11*a22-2*c13*c12*c23*b21*a12*a21+2*c13*c21*c22*b11*a12*a23-c13*c21*c22*b11*a13*a22-c13*c21*c22*a11*a13*b22-c13*c21*c22*a11*a22*b13+2*c13*c21*c22*a11*a23*b12+c13*c12*c21*a21*a13*b22-2*c13*c12*c21*b22*a11*a23-c13*c21*c22*b12*a13*a21-c13*c21*c22*a12*a13*b21-c13*c21*c22*a12*a21*b13-c13*c21*c23*b12*a11*a22+2*c13*c21*c23*b12*a12*a21+c13*c11*c22*b21*a13*a22-2*c13*c11*c23*b22*a11*a22+c13*c11*c23*b22*a12*a21-c13*c21*c23*a12*a11*b22-c13*c21*c23*a12*a22*b11+2*c13*c21*c22*a11*a12*b23+c21*c11*c12*a23*a13*b22+c21*c11*c13*a22*a12*b23+c22*c11*c12*a23*a13*b21+c22*c12*c13*a21*a11*b23+c23*c11*c13*a22*a12*b21+c23*c12*c13*a21*a11*b22+c12*c21^2*b13*a12*a23-2*c12*c21^2*b13*a13*a22+c12*c21^2*a13*a12*b23+c12*c21^2*a13*a23*b12+c12*c21*c22*a13^2*b21-c22*c13^2*a21*a22*b11-c13^2*c22*b21*a11*a22+2*c13^2*c22*b21*a12*a21-c21*c13^2*a22*a21*b12-2*c13*c21^2*b12*a12*a23+c13*c21^2*b12*a13*a22+c13*c21*c23*a12^2*b21-c12^2*c23*b21*a11*a23+2*c12^2*c23*b21*a13*a21-c23*c12^2*a21*a23*b11-c21*c12^2*a23*a21*b13+c13*c22*c23*a11^2*b22-2*c13*c22^2*b11*a11*a23+c13*c22^2*b11*a13*a21-c11*c23*c13*a22^2*b11-c11*c21*c12*a23^2*b12-c11*c21*c13*a22^2*b13+c11*c21*c22*a13^2*b22+c11*c21*c23*a12^2*b23+2*c11^2*c22*b23*a12*a23-c11^2*c22*b23*a13*a22+c11*c23^2*b12*a11*a22-c12*c22*c13*a21^2*b13+c12*c22*c23*a11^2*b23-c12*c23*c13*a21^2*b12-2*c12*c23^2*b11*a11*a22+c12*c23^2*b11*a12*a21+c12*c23^2*a11*a12*b21+c12*c23^2*a11*a21*b12+c11*c22^2*b13*a11*a23-2*c11*c22^2*b13*a13*a21+c11*c22^2*a13*a11*b23+c11*c22^2*a13*a23*b11+2*c11^2*c23*b22*a13*a22-c11^2*c23*b22*a12*a23-2*c11*c23^2*b12*a12*a21+c11*c23^2*a12*a11*b22-c23*c11^2*a22*a23*b12+c11*c23^2*a12*a22*b11-c22*c11^2*a23*a22*b13+2*c13^2*c21*b22*a11*a22-c13^2*c21*b22*a12*a21-c21*c12^2*a23*a13*b21-c21*c13^2*a22*a12*b21-c22*c11^2*a23*a13*b22-c22*c13^2*a21*a11*b22-c23*c11^2*a22*a12*b23-c23*c12^2*a21*a11*b23,c31^2*b32*b23^2*a22+c31^2*b33*b22^2*a23+c32^2*b31*b23^2*a21+c32^2*b33*b21^2*a23+c33^2*b31*b22^2*a21+c33^2*b32*b21^2*a22-c21^2*a32*b22*b33^2-c21^2*b32^2*b23*a33-c22^2*a31*b21*b33^2-c22^2*b31^2*b23*a33-c23^2*a31*b21*b32^2-c23^2*b31^2*b22*a32+c31*c32*b31*b23*b22*a23+c31*c32*b32*b23*b21*a23-2*c31*c32*b33*b22*b21*a23+c31*c32*b33*b23*b21*a22+c31*c32*b33*b23*b22*a21-c21*c22*a31*b23*b33*b32-c23*c32*b31*b32*b23*a21+c23*c32*b31*b22*b21*a33-c23*c32*b31*b33*a22*b21+2*c23*c32*b31*b33*b22*a21-c23*c32*b32*a21*b21*b33+c23*c33*a31*b22*b21*b32-c23*c33*b31*b32*b22*a21-c23*c33*b31*b32*a22*b21+c23*c33*b31*b22*b21*a32+c31*c33*b31*a22*b22*b23+c31*c33*b32*b22*b21*a23-2*c31*c33*b32*b23*b21*a22+c31*c33*b32*b23*b22*a21+c31*c33*b33*b22*b21*a22+c32*c33*b31*b22*b21*a23+c32*c33*b31*b23*b21*a22-2*c32*c33*b31*b23*b22*a21+c32*c33*b32*a21*b21*b23+c32*c33*b33*a21*b21*b22-c21*c22*b31*b23*b33*a32+2*c21*c22*b31*b32*b23*a33-c21*c22*b31*a33*b22*b33-c21*c22*b32*a33*b21*b33-c21*c23*a31*b22*b32*b33-c21*c23*b31*a32*b23*b32+2*c21*c23*b31*a32*b22*b33-c21*c23*b31*b22*b32*a33-c21*c23*a32*b32*b21*b33+c21*c31*a32*b23*b22*b33+c21*c31*b32*b23*b22*a33-c21*c31*b32*b33*a23*b22-c21*c31*b32*b33*b23*a22+c21*c32*a31*b23*b22*b33-2*c21*c32*b31*b23*b22*a33-c21*c32*b31*b33*b23*a22+2*c21*c32*b31*b33*a23*b22-2*c21*c32*a32*b23*b21*b33+c21*c32*b32*b23*b21*a33-c21*c32*b32*b33*a23*b21+2*c21*c32*b32*b33*b23*a21+c21*c32*a33*b22*b21*b33+c21*c33*a31*b23*b22*b32-2*c21*c33*b31*b23*b22*a32+2*c21*c33*b31*b32*b23*a22-c21*c33*b31*b32*a23*b22-c21*c33*b31*a22*b22*b33+c21*c33*a32*b23*b21*b32+c21*c33*a32*b22*b21*b33-2*c21*c33*b32*b22*b21*a33-c21*c33*b32*b33*a22*b21+2*c21*c33*b32*b33*b22*a21-c21*c32*b31*a23*b23*b32-c22*c23*a31*b31*b23*b32-c22*c23*a31*b31*b22*b33+2*c22*c23*a31*b32*b21*b33-c22*c23*b31*a32*b21*b33-c22*c23*b31*b32*b21*a33-2*c22*c31*a31*b23*b22*b33-c22*c31*b31*a23*b23*b32+c22*c31*b31*b23*b22*a33+2*c22*c31*b31*b33*b23*a22-c22*c31*b31*b33*a23*b22+c22*c31*a32*b23*b21*b33-2*c22*c31*b32*b23*b21*a33+2*c22*c31*b32*b33*a23*b21-c22*c31*b32*b33*b23*a21+c22*c31*a33*b22*b21*b33+c22*c32*a31*b23*b21*b33-c22*c32*b31*b33*b23*a21-c22*c32*b31*b33*a23*b21+c22*c32*b31*b23*b21*a33+c22*c33*a31*b23*b22*b31-2*c22*c33*a31*b23*b21*b32+c22*c33*a31*b22*b21*b33+c22*c33*b31*b23*b21*a32-c22*c33*b31*b32*a23*b21+2*c22*c33*b31*b32*b23*a21-2*c22*c33*b31*b22*b21*a33+2*c22*c33*b31*b33*a22*b21-c22*c33*b31*b33*b22*a21-c22*c33*b32*a21*b21*b33-2*c23*c31*a31*b23*b22*b32+c23*c31*b31*b23*b22*a32-c23*c31*b31*b32*b23*a22+2*c23*c31*b31*b32*a23*b22-c23*c31*b31*a22*b22*b33+c23*c31*a32*b23*b21*b32-2*c23*c31*a32*b22*b21*b33+c23*c31*b32*b22*b21*a33+2*c23*c31*b32*b33*a22*b21-c23*c31*b32*b33*b22*a21+c23*c32*a31*b23*b22*b31+c23*c32*a31*b23*b21*b32-2*c23*c32*a31*b22*b21*b33-2*c23*c32*b31*b23*b21*a32+2*c23*c32*b31*b32*a23*b21-c23*c33*a32*b21^2*b32+c23*c33*a21*b21*b32^2+c23^2*a31*b22*b32*b31+c23^2*b31*a32*b21*b32-c31*c32*b31*b23^2*a22-c31*c32*b32*b23^2*a21-c31*c33*b31*b22^2*a23-c31*c33*b33*b22^2*a21-c31^2*b32*b23*b22*a23-c31^2*b33*a22*b22*b23-c32*c33*b32*b21^2*a23-c32*c33*b33*b21^2*a22-c32^2*b31*b23*b21*a23-c32^2*b33*a21*b21*b23-c33^2*b31*b22*b21*a22-c33^2*b32*a21*b21*b22+c21^2*a32*b23*b33*b32+c21^2*b32*a33*b22*b33+c21*c22*a31*b22*b33^2+c21*c22*a32*b21*b33^2+c21*c23*a31*b23*b32^2+c21*c23*b32^2*b21*a33-c21*c31*a32*b23^2*b32+c21*c31*a23*b23*b32^2-c21*c31*a33*b22^2*b33+c21*c31*a22*b22*b33^2-c21*c32*a31*b23^2*b32+2*c21*c32*b31*b23^2*a32-2*c21*c32*b33^2*b22*a21+c21*c32*b33^2*a22*b21-c21*c33*a31*b22^2*b33+2*c21*c33*b31*b22^2*a33-2*c21*c33*b32^2*b23*a21+c21*c33*b32^2*a23*b21+c22^2*a31*b23*b33*b31+c22^2*b31*a33*b21*b33+c22*c23*b31^2*b23*a32+c22*c23*b31^2*b22*a33+2*c22*c31*a31*b23^2*b32-c22*c31*b31*b23^2*a32+c22*c31*b33^2*b22*a21-2*c22*c31*b33^2*a22*b21-c22*c32*a31*b23^2*b31+c22*c32*a23*b23*b31^2-c22*c32*a33*b21^2*b33+c22*c32*a21*b21*b33^2+c22*c33*b31^2*a23*b22-2*c22*c33*b31^2*b23*a22-c22*c33*a32*b21^2*b33+2*c22*c33*b32*b21^2*a33+2*c23*c31*a31*b22^2*b33-c23*c31*b31*b22^2*a33+c23*c31*b32^2*b23*a21-2*c23*c31*b32^2*a23*b21-2*c23*c32*b31^2*a23*b22+c23*c32*b31^2*b23*a22+2*c23*c32*a32*b21^2*b33-c23*c32*b32*b21^2*a33-c23*c33*a31*b22^2*b31+c23*c33*a22*b22*b31^2,-c22*c31*c33*b31*b23*a22+c21^2*c32*a22*b33^2+c21^2*c33*a23*b32^2+c22^2*c33*a23*b31^2+c23^2*c31*a21*b32^2+c23^2*c32*a22*b31^2-c22*c31^2*b23^2*a32-c23*c31^2*b22^2*a33-c21*c32^2*b23^2*a31-c23*c32^2*b21^2*a33-c21*c33^2*b22^2*a31-c22*c33^2*b21^2*a32+c22^2*c31*a21*b33^2+c21*c23*c32*b32*b21*a33+c21*c23*c32*b32*a21*b33-c21^2*c33*b22*b32*a33-c21^2*c33*a22*b32*b33+2*c21^2*c33*a32*b23*b32-c21^2*c33*a32*b22*b33-c21^2*c32*a23*b33*b32-c21^2*c32*b23*b33*a32-c21*c23*c31*a23*b32^2-c21*c23*c33*a21*b32^2+c21*c32^2*b33*a23*b21+c21*c32^2*b33*b23*a21-2*c21*c32^2*a23*b23*b31+c21*c33^2*b32*a22*b21+c21*c33^2*b32*b22*a21-2*c21*c33^2*a22*b22*b31+2*c21^2*c32*a33*b22*b33-c21^2*c32*b32*b23*a33-c21*c22*c31*a22*b33^2-c21*c22*c32*a21*b33^2-c22*c23*c32*a23*b31^2-c22*c23*c33*a22*b31^2+c22*c31^2*b33*b23*a22+c22*c31^2*b33*a23*b22-2*c22*c31^2*a23*b23*b32+c22*c33^2*b31*a22*b21-2*c22*c33^2*a21*b21*b32+c22*c33^2*b31*b22*a21-c22^2*c31*b23*b33*a31-c22^2*c31*b31*b23*a33+2*c22^2*c31*a33*b21*b33-c22^2*c31*a23*b33*b31+2*c22^2*c33*a31*b23*b31-c22^2*c33*a31*b21*b33-c22^2*c33*b21*b31*a33-c22^2*c33*b31*a21*b33-2*c23*c32^2*a21*b21*b33+c23*c31^2*b32*b23*a22+c23*c31^2*b32*a23*b22-2*c23*c31^2*a22*b22*b33-c23^2*c31*b22*b32*a31-c23^2*c31*b31*b22*a32+2*c23^2*c31*a32*b21*b32-c23^2*c31*a22*b32*b31+2*c23^2*c32*a31*b22*b31-c23^2*c32*a31*b21*b32-c23^2*c32*b21*b31*a32-c23^2*c32*b31*a21*b32+c23*c32^2*b31*a23*b21+c23*c32^2*b31*b23*a21+c31*c21*c32*b23^2*a32+c31*c21*c33*b22^2*a33+c31*c22*c32*b23^2*a31+c31*c23*c33*b22^2*a31+c22*c31^2*b23*b22*a33+c23*c31^2*b23*b22*a32+c21*c32^2*b23*b21*a33+c23*c32^2*b23*b21*a31+c32*c22*c33*b21^2*a33+c32*c23*c33*b21^2*a32+c21*c33^2*b22*b21*a32+c22*c33^2*b22*b21*a31+c21*c23*c33*b22*b32*a31+c21*c23*c33*b31*b22*a32+c21*c23*c33*a22*b32*b31-2*c21*c23*c33*a32*b21*b32+2*c21*c31*c32*a23*b23*b32-c21*c31*c32*b33*b23*a22-c21*c31*c32*b33*a23*b22-c21*c31*c33*b32*a23*b22-c21*c31*c33*b32*b23*a22+2*c21*c31*c33*a22*b22*b33+2*c21*c32*c33*b31*a23*b22+2*c21*c32*c33*b31*b23*a22-c21*c32*c33*b32*b23*a21-c21*c32*c33*b32*a23*b21-c21*c32*c33*b33*a22*b21-c21*c32*c33*b33*b22*a21+c21*c22*c32*b23*b33*a31+c21*c22*c32*b31*b23*a33-2*c21*c22*c31*a33*b22*b33+c21*c22*c31*b23*b33*a32+c21*c22*c31*b32*b23*a33+c21*c22*c31*a23*b33*b32+c22*c23*c31*a31*b23*b32+c22*c23*c31*a31*b22*b33+c22*c23*c31*b31*b23*a32+c22*c23*c31*b31*a23*b32+c22*c23*c31*b31*b22*a33+c22*c23*c31*b31*a22*b33-2*c22*c23*c31*a32*b21*b33-2*c22*c23*c31*b32*b21*a33-2*c22*c23*c31*b32*a21*b33-2*c22*c23*c32*a31*b23*b31+c22*c23*c32*a31*b21*b33+c22*c23*c32*b21*b31*a33+c22*c23*c32*b31*a21*b33-2*c22*c23*c33*a31*b22*b31+c22*c23*c33*a31*b21*b32+c22*c23*c33*b21*b31*a32+c22*c23*c33*b31*a21*b32-c22*c31*c32*b33*a23*b21-c22*c31*c32*b33*b23*a21-c22*c31*c33*b31*a23*b22+2*c22*c31*c33*b32*b23*a21+2*c22*c31*c33*b32*a23*b21+2*c22*c31*c32*a23*b23*b31-c22*c31*c33*b33*a22*b21-c22*c31*c33*b33*b22*a21-c22*c32*c33*b31*a23*b21-c22*c32*c33*b31*b23*a21+2*c22*c32*c33*a21*b21*b33-c23*c31*c32*b31*a23*b22-c23*c31*c32*b31*b23*a22+2*c23*c31*c32*b33*a22*b21+2*c23*c31*c32*b33*b22*a21-c23*c31*c33*b32*a22*b21-c23*c31*c33*b32*b22*a21-c23*c31*c32*b32*a23*b21-c23*c31*c32*b32*b23*a21+2*c23*c31*c33*a22*b22*b31-c23*c32*c33*b31*a22*b21+2*c23*c32*c33*a21*b21*b32-c23*c32*c33*b31*b22*a21-c31*c21*c32*b23*b22*a33-c31*c21*c33*b23*b22*a32-c31*c22*c32*b23*b21*a33-c31*c22*c33*b23*b22*a31+2*c31*c22*c33*b23*b21*a32-c31*c22*c33*b22*b21*a33-c31*c23*c32*b23*b22*a31-c31*c23*c32*b23*b21*a32+2*c31*c23*c32*b22*b21*a33-c31*c23*c33*b22*b21*a32+c21*c22*c32*a23*b33*b31-2*c21*c22*c32*a33*b21*b33-2*c21*c22*c33*a31*b23*b32+c21*c22*c33*a31*b22*b33-2*c21*c22*c33*b31*b23*a32-2*c21*c22*c33*b31*a23*b32+c21*c22*c33*b31*b22*a33+c21*c22*c33*b31*a22*b33+c21*c22*c33*a32*b21*b33+c21*c22*c33*b32*b21*a33+c21*c22*c33*b32*a21*b33-2*c21*c23*c31*a32*b23*b32+c21*c23*c31*a32*b22*b33+c21*c23*c31*b22*b32*a33+c21*c23*c31*a22*b32*b33+c21*c23*c32*a31*b23*b32-2*c21*c23*c32*a31*b22*b33+c21*c23*c32*b31*b23*a32+c21*c23*c32*b31*a23*b32-2*c21*c23*c32*b31*b22*a33-2*c21*c23*c32*b31*a22*b33+c21*c23*c32*a32*b21*b33+2*c32*c21*c33*b23*b22*a31-c32*c21*c33*b23*b21*a32-c32*c21*c33*b22*b21*a33-c32*c22*c33*b23*b21*a31-c32*c23*c33*b22*b21*a31,-c21*c22*c32*b33*b11*b23-c13*c22^2*b23*b31^2-c13*c21^2*b23*b32^2-c12*c23^2*b22*b31^2-c12*c21^2*b22*b33^2-c11*c22^2*b21*b33^2-c11*c23^2*b21*b32^2+c23*c31^2*b13*b22^2+c23*c32^2*b13*b21^2+c22*c31^2*b12*b23^2+c22*c33^2*b21^2*b12+c21*c33^2*b22^2*b11+c21*c32^2*b23^2*b11-c23*c31*c33*b22^2*b11-c23*c31^2*b22*b12*b23-c23*c32*c33*b21^2*b12-c23*c32^2*b21*b11*b23+c21^2*c33*b22*b12*b33+c21^2*c32*b33*b12*b23-2*c21^2*c32*b33*b13*b22-2*c21^2*c33*b32*b12*b23+c21^2*c32*b23*b13*b32-c21*c33^2*b12*b21*b22-2*c22^2*c33*b31*b11*b23-c22*c33^2*b21*b11*b22-c22*c32*c33*b13*b21^2-c22*c31*c32*b23^2*b11-c22*c31^2*b23*b13*b22+c22^2*c33*b31*b13*b21+c22^2*c33*b21*b11*b33+c22^2*c31*b23*b13*b31+c22^2*c31*b33*b11*b23-2*c22^2*c31*b33*b13*b21-c21*c31*c32*b12*b23^2-c21*c31*c33*b13*b22^2+c21^2*c33*b32*b13*b22-c21*c32^2*b13*b21*b23+2*c13*c22*c33*b21^2*b32-c13*c23*c31*b22^2*b31-c13*c23*c32*b21^2*b32+c13*c22^2*b21*b31*b33+c13*c22*c23*b22*b31^2-c13*c22*c32*b21^2*b33+c13*c21^2*b22*b32*b33+c13*c21*c23*b21*b32^2-c13*c21*c31*b22^2*b33+2*c13*c21*c33*b22^2*b31+c23^2*c31*b32*b11*b22-2*c23^2*c31*b32*b12*b21-2*c23^2*c32*b31*b11*b22+c23^2*c32*b31*b12*b21+c23^2*c32*b21*b11*b32+c23^2*c31*b22*b12*b31-c12*c22*c33*b21^2*b33+c12*c23^2*b21*b31*b32+2*c12*c23*c32*b21^2*b33-c12*c23*c33*b21^2*b32+2*c12*c21*c32*b23^2*b31+c12*c22*c23*b23*b31^2-c12*c22*c31*b23^2*b31+c12*c21^2*b23*b33*b32+c12*c21*c22*b21*b33^2-c12*c21*c31*b23^2*b32+c11*c23^2*b22*b32*b31+2*c11*c23*c31*b22^2*b33-c11*c23*c33*b22^2*b31+c11*c21*c22*b22*b33^2+c11*c21*c23*b23*b32^2-c11*c21*c32*b23^2*b32-c11*c21*c33*b22^2*b33+c11*c22^2*b23*b33*b31+2*c11*c22*c31*b23^2*b32-c11*c22*c32*b23^2*b31+c23*c32*c33*b21*b11*b22+c23*c31*c32*b12*b23*b21+c23*c31*c32*b23*b22*b11-2*c23*c31*c32*b13*b21*b22+c23*c31*c33*b12*b21*b22+2*c22*c23*c31*b32*b13*b21+2*c22*c23*c32*b31*b11*b23-c22*c23*c32*b31*b13*b21-c22*c23*c32*b21*b11*b33+2*c22*c23*c33*b31*b11*b22-c22*c23*c33*b31*b12*b21-c22*c23*c33*b21*b11*b32-c22*c23*c31*b31*b12*b23-c22*c23*c31*b31*b13*b22-c22*c23*c31*b32*b11*b23-2*c22*c31*c33*b12*b23*b21+c22*c31*c33*b13*b21*b22+c22*c31*c32*b13*b21*b23+c22*c31*c33*b23*b22*b11+c22*c32*c33*b21*b11*b23-c22*c23*c31*b33*b11*b22+2*c22*c23*c31*b33*b12*b21-2*c21*c32*c33*b23*b22*b11+2*c13*c21*c22*b31*b23*b32-c13*c21*c22*b31*b22*b33-c13*c21*c22*b32*b21*b33-c13*c21*c23*b22*b32*b31+c13*c21*c31*b23*b22*b32-2*c13*c21*c33*b22*b21*b32-c13*c22*c23*b21*b31*b32+c13*c22*c31*b23*b22*b31-2*c13*c21*c32*b23*b22*b31+c13*c21*c32*b23*b21*b32+c13*c21*c32*b22*b21*b33+c12*c21*c33*b22*b21*b33-c12*c22*c23*b21*b31*b33+c12*c22*c31*b23*b21*b33+c12*c22*c33*b23*b21*b31-c12*c21*c22*b23*b33*b31-c12*c21*c23*b31*b23*b32+2*c12*c21*c23*b31*b22*b33-c12*c21*c23*b32*b21*b33-2*c13*c22*c33*b22*b21*b31+c13*c23*c31*b22*b21*b32+c13*c23*c32*b22*b21*b31-2*c13*c22*c31*b23*b21*b32+c13*c22*c31*b22*b21*b33+c13*c22*c32*b23*b21*b31+c12*c23*c31*b23*b22*b31+c12*c23*c31*b23*b21*b32+c12*c21*c31*b23*b22*b33-2*c12*c21*c32*b23*b21*b33-2*c12*c21*c33*b23*b22*b31+c12*c21*c33*b23*b21*b32-2*c12*c23*c31*b22*b21*b33-2*c12*c23*c32*b23*b21*b31+c12*c23*c33*b22*b21*b31-2*c11*c23*c32*b22*b21*b33+c11*c23*c32*b23*b21*b32-c11*c22*c23*b31*b23*b32+2*c11*c22*c23*b32*b21*b33-c11*c22*c23*b31*b22*b33-c11*c21*c23*b22*b32*b33-c11*c21*c22*b23*b33*b32+c11*c22*c33*b23*b22*b31+c11*c23*c33*b22*b21*b32+c11*c22*c32*b23*b21*b33-2*c11*c22*c31*b23*b22*b33-2*c11*c22*c33*b23*b21*b32+c11*c21*c33*b23*b22*b32+c11*c22*c33*b22*b21*b33+c11*c23*c32*b23*b22*b31-2*c11*c23*c31*b23*b22*b32+c11*c21*c32*b23*b22*b33+2*c21*c23*c33*b32*b12*b21+2*c21*c22*c33*b32*b11*b23-c21*c22*c33*b32*b13*b21-c21*c22*c33*b33*b11*b22-c21*c22*c31*b23*b13*b32-c21*c22*c31*b33*b12*b23+2*c21*c22*c31*b33*b13*b22-c21*c22*c32*b23*b13*b31+2*c21*c22*c32*b33*b13*b21+2*c21*c22*c33*b31*b12*b23-c21*c22*c33*b31*b13*b22-c21*c23*c32*b31*b12*b23+c21*c32*c33*b12*b23*b21+c21*c32*c33*b13*b21*b22-c21*c23*c31*b22*b12*b33+2*c21*c23*c31*b32*b12*b23-c21*c23*c31*b32*b13*b22+c21*c31*c32*b23*b13*b22+c21*c31*c33*b22*b12*b23-c21*c22*c33*b33*b12*b21-c21*c23*c33*b32*b11*b22-c21*c23*c33*b22*b12*b31+2*c21*c23*c32*b33*b11*b22-c21*c23*c32*b33*b12*b21-c21*c23*c32*b32*b11*b23-c21*c23*c32*b32*b13*b21+2*c21*c23*c32*b31*b13*b22,2*a31*b23*b13*b12*a12*a21+a31*b11*a12^2*b23^2+a31*b11*a13^2*b22^2-b31*a11*a22^2*b13^2-b31*a11*a23^2*b12^2+a32*b12*a11^2*b23^2+a32*b12*a13^2*b21^2-b32*a12*a23^2*b11^2-b32*a12*a21^2*b13^2+a33*b13*a11^2*b22^2+a33*b13*a12^2*b21^2-b33*a13*a22^2*b11^2-b33*a13*a21^2*b12^2-a31*b23*b13*a12^2*b21-2*a31*b23*a13*a21*b12^2+a31*b23*a11*a23*b12^2-a31*b12*a11*a12*b23^2+a31*b22*a11*a22*b13^2-2*a31*b22*a12*a21*b13^2-a31*b22*b12*a13^2*b21-a31*b13*a11*a13*b22^2+a31*b13^2*a22*a12*b21+a31*a13*b21*a23*b12^2+2*b31*a23*b13*a12^2*b21+b31*a23*a13*a21*b12^2-b31*a23*b11*a12^2*b23+b31*b12*b11*a12*a23^2+b31*a22*a12*a21*b13^2-b31*a22*b11*a13^2*b22+2*b31*a22*b12*a13^2*b21+b31*b13*b11*a13*a22^2-b31*a13^2*b22*a21*b12-b31*b13*a21*a12^2*b23-a32*b23*b13*a11^2*b22-2*a32*b23*a13*a22*b11^2+a32*b23*a12*a23*b11^2-a32*a12*b11*a11*b23^2-2*a32*b21*a11*a22*b13^2+a32*b21*a12*a21*b13^2-a32*b21*b11*a13^2*b22-a32*b13*a12*a13*b21^2+a32*b13^2*a21*a11*b22+a32*a13*b22*a23*b11^2+2*b32*a23*b13*a11^2*b22+b32*a23*a13*a22*b11^2-b32*a23*b12*a11^2*b23+b32*b12*b11*a11*a23^2+2*b32*a21*b11*a13^2*b22-b32*a21*b12*a13^2*b21+b32*b13*b12*a13*a21^2-b32*a13^2*b21*a22*b11-b32*b13*a22*a11^2*b23+b32*a21*a11*a22*b13^2+a33*b22*a13*a22*b11^2-a33*b22*b12*a11^2*b23-2*a33*b22*a12*a23*b11^2-a33*a13*b11*a11*b22^2+a33*b21*a13*a21*b12^2-2*a33*b21*a11*a23*b12^2-a33*b21*b11*a12^2*b23-a33*a13*b12*a12*b21^2+a33*b12^2*a21*a11*b23+a33*a12*a22*b11^2*b23-b33*a22*b13*a11^2*b22+2*b33*a22*b12*a11^2*b23+b33*a22*a12*a23*b11^2+b33*b13*b11*a11*a22^2-b33*a21*b13*a12^2*b21+b33*a21*a11*a23*b12^2+2*b33*a21*b11*a12^2*b23+b33*b13*b12*a12*a21^2-b33*a12^2*b21*a23*b11-b33*b12*b22*a11^2*a23-a33*b11*b12*a22*a11*b23-b33*a22*b13*b11*a12*a21+b33*a22*b13*a11*a12*b21+b33*a22*a13*b11*a11*b22+2*b33*a22*a13*b11*a21*b12-2*b33*a22*a13*a11*b12*b21+2*a33*b21*b13*b12*a11*a22-a33*b21*b13*b12*a12*a21-a33*b21*a13*b12*a22*b11+a33*b21*a13*a12*b11*b22+a33*b21*b12*a11*a12*b23+2*a33*b21*b12*b11*a12*a23-a33*b12*b13*a21*a11*b22-a33*b12*a12*a21*b11*b23-a33*b11*b13*a22*a12*b21-a31*b23*b13*b12*a11*a22+a31*b23*b13*a12*a11*b22+a31*b23*a13*b12*a12*b21+2*a31*b23*a13*b12*a22*b11-2*a31*b23*a13*a12*b11*b22-a31*b23*b12*b11*a12*a23+a31*b22*b13*a12*a13*b21+2*a31*b22*b13*b12*a13*a21-a31*b22*b13*b11*a13*a22-a31*b22*b12*b13*a11*a23+a31*b22*b12*a13*a11*b23+2*a31*b22*a12*b13*a23*b11-a31*b13*a13*a22*b12*b21-a31*b13*a12*a22*b11*b23-a31*b12*b13*b21*a12*a23-a31*b12*a13*b22*a23*b11+2*b31*a23*b13*b12*a11*a22-b31*a23*b13*b12*a12*a21-2*b31*a23*b13*a12*a11*b22-2*b31*a23*a13*b12*a12*b21-b31*a23*a13*b12*a22*b11+b31*a23*a13*a12*b11*b22+b31*a23*b12*a11*a12*b23+b31*a22*b13*a11*a13*b22-2*b31*a22*b13*a12*a13*b21-b31*a22*b13*b12*a13*a21-2*b31*a22*b12*a13*a11*b23-b31*a22*a12*b13*a23*b11+b31*a22*a12*a13*b11*b23+b31*a13*b13*b22*a12*a21+b31*a13*b12*b22*a11*a23+b31*a12*b13*a22*a11*b23+b31*a12*a13*a21*b12*b23+2*a32*b23*b13*b11*a11*a22-a32*b23*b13*b11*a12*a21+a32*b23*b13*a11*a12*b21+a32*b23*a13*b11*a11*b22+2*a32*b23*a13*b11*a21*b12-2*a32*b23*a13*a11*b12*b21-a32*b23*b12*b11*a11*a23+a32*b21*b13*a11*a13*b22-a32*b21*b13*b12*a13*a21+2*a32*b21*b13*b11*a13*a22+2*a32*b21*b12*b13*a11*a23-a32*b21*a12*b13*a23*b11+a32*b21*a12*a13*b11*b23-a32*b13*a13*a21*b11*b22-a32*b13*b12*a21*a11*b23-a32*b11*b13*b22*a11*a23-a32*b11*a13*b21*a23*b12-b32*a23*b13*b11*a11*a22+2*b32*a23*b13*b11*a12*a21-2*b32*a23*b13*a11*a12*b21-2*b32*a23*a13*b11*a11*b22-b32*a23*a13*b11*a21*b12+b32*a23*a13*a11*b12*b21+b32*a23*a12*b11*a11*b23-2*b32*a21*b13*a11*a13*b22+b32*a21*b13*a12*a13*b21-b32*a21*b13*b11*a13*a22-b32*a21*b12*b13*a11*a23+b32*a21*b12*a13*a11*b23-2*b32*a21*a12*a13*b11*b23+b32*a13*b13*b21*a11*a22+b32*a13*a12*b21*a23*b11+b32*a11*b13*a21*a12*b23+b32*a11*a13*a22*b11*b23-a33*b22*b13*b11*a11*a22+2*a33*b22*b13*b11*a12*a21-2*a33*b22*b13*a11*a12*b21-a33*b22*a13*b11*a21*b12+a33*b22*a13*a11*b12*b21+2*a33*b22*b12*b11*a11*a23+a33*b22*a12*b11*a11*b23-b33*a22*b12*b11*a11*a23-2*b33*a22*a12*b11*a11*b23-b33*a21*b13*b12*a11*a22+b33*a21*b13*a12*a11*b22+b33*a21*a13*b12*a12*b21-2*b33*a21*a13*a12*b11*b22-2*b33*a21*b12*a11*a12*b23-b33*a21*b12*b11*a12*a23+b33*a12*a13*b21*a22*b11+b33*a12*b12*b21*a11*a23+b33*a11*a13*b22*a21*b12+b33*a11*a12*b22*a23*b11,-b31^2*a33*a22*a23*b12+a32*b33^2*a21^2*b12+a31*b33^2*a22^2*b11-b31*a32^2*a11*b23^2-a32^2*b33*a13*b21^2+b32^2*a33*a21^2*b13+a31*b32^2*a23^2*b11-b31*a33^2*a11*b22^2-b32*a33^2*a12*b21^2-a31^2*b32*a12*b23^2-a31^2*b33*a13*b22^2+b31^2*a33*a22^2*b13+b31^2*a32*a23^2*b12-b32*a33*b33*a21^2*b12+b31*a33^2*b22*a12*b21+b32*a33^2*b21*a11*b22-a31*b33^2*a22*a21*b12-2*a31^2*b33*b22*a23*b12+a31^2*b33*a22*b12*b23+a31^2*b33*b22*a22*b13+a31^2*b33*b22*a12*b23+a31^2*b32*a23*b13*b22+a31^2*b32*b23*a23*b12-b31^2*a32*b23*a12*a23-b31^2*a32*b23*a13*a22+2*b31^2*a32*a23*a13*b22-b31^2*a32*a23*a22*b13-b31^2*a33*b22*a12*a23-b31^2*a33*b22*a13*a22+2*b31^2*a33*a22*a12*b23-b31*a32*b32*a23^2*b11-2*b31*a32^2*b23*a21*b13+b31*a32^2*b23*a23*b11+b31*a32^2*a23*b13*b21-b31*a33*b33*a22^2*b11-2*b31*a33^2*b22*a21*b12+b31*a33^2*b22*a22*b11+b31*a33^2*a22*b12*b21-b31*a31*b32*a23^2*b12-b31*a31*b33*a22^2*b13+b31*a32^2*b23*a13*b21+a32^2*b33*b21*a11*b23+a32^2*b33*b21*a21*b13-2*a32^2*b33*b21*a23*b11+a32^2*b33*a21*b11*b23+a32*b32*a33*a13*b21^2+a32*a33*b33*a12*b21^2-a32*b33^2*b21*a11*a22-a32*b33^2*b21*a12*a21+2*a32*b33^2*a21*a11*b22-a31*b32^2*a23*a21*b13-b32^2*a33*b21*a11*a23-b32^2*a33*b21*a13*a21+2*b32^2*a33*a21*a11*b23-b32^2*a33*a21*a23*b11-b32*a32*b33*a21^2*b13+b32*a33^2*b21*a21*b12-2*b32*a33^2*b21*a22*b11+b32*a33^2*a21*b11*b22-a31*b32*a33*a21*b13*b22-a31*b32*a33*b22*a23*b11+2*a31*b32*a33*a22*b11*b23+2*a31*a33*b33*b22*a21*b12-a31*a33*b33*b22*a22*b11-a31*a33*b33*a22*b12*b21-a31*a33*b31*b22*a12*b23-a31*a33*b32*b22*a11*b23+2*a31*a33*b32*b21*a12*b23-a31*a33*b32*b21*a13*b22-a31*a33*b33*b22*a12*b21-a31*b31*a33*b22*a22*b13-a31*b31*a33*a22*b12*b23+2*a31*b31*a33*b22*a23*b12-2*a31*b31*b32*a23*a13*b22+a31*b31*b32*b23*a12*a23+a31*b31*b32*b23*a13*a22-a31*b31*a32*a23*b13*b22-a31*b31*a32*b23*a23*b12+2*a31*b31*a32*b23*a22*b13-2*b31*a32*b33*b22*a11*a23+b31*a32*b33*a22*a11*b23+b31*a32*b32*a23*a21*b13+b31*b32*a33*b21*a12*a23+b31*b32*a33*b21*a13*a22-2*b31*b32*a33*a21*a12*b23+b31*b32*a33*a21*a13*b22-2*b31*b32*a33*a21*a22*b13+b31*b32*a33*a21*a23*b12+b31*b32*a33*b22*a11*a23-2*b31*b32*a33*a22*a11*b23+b31*b32*a33*a22*a23*b11+b31*a33*b33*a22*a21*b12+b31*a33*b33*b22*a11*a22+b31*a33*b33*b22*a12*a21-2*b31*a33*b33*a22*a12*b21+b31*a32*b33*b21*a12*a23+b31*a32*b33*b21*a13*a22+b31*a32*b33*a21*a12*b23-2*b31*a32*b33*a21*a13*b22+b31*a31*b32*a23*a22*b13+b31*a31*b33*a22*a23*b12+b31*a32*b33*a21*a22*b13-2*b31*a32*b33*a21*a23*b12+b31*a32*b33*a22*a23*b11+b31*a32*b32*b23*a11*a23+b31*a32*b32*b23*a13*a21-2*b31*a32*b32*a23*a13*b21-b31*a32*a33*b21*a22*b13-b31*a32*a33*b21*a23*b12+2*b31*a32*a33*a21*b12*b23+2*b31*a32*a33*a21*b13*b22-b31*a32*a33*b22*a23*b11-b31*a32*a33*a22*b11*b23+a31*b32*b33*a21*a13*b22+a31*b32*b33*b22*a11*a23+a31*b32*b33*a22*a11*b23+2*a31*b32*a33*b21*a22*b13-a31*b32*a33*b21*a23*b12-a31*b32*a33*a21*b12*b23-a31*b31*a32*b23*a13*b22-a31*a32*b32*b23*a13*b21-2*a31*b31*b33*a22*a12*b23+a31*b31*b33*b22*a13*a22+a31*b31*b33*b22*a12*a23+2*a31*a32*b32*b23*a21*b13-a31*a32*b32*b23*a23*b11-a31*a32*b32*a23*b13*b21-a31*a32*b33*b22*a11*b23-a31*a32*b33*b21*a12*b23+2*a31*a32*b33*b21*a13*b22-a31*a32*b33*b21*a22*b13+2*a31*a32*b33*b21*a23*b12-a31*a32*b33*a21*b12*b23-a31*a32*b33*a21*b13*b22+2*a31*a32*b33*b22*a23*b11-a31*a32*b33*a22*b11*b23-2*a31*b32*b33*b21*a12*a23-2*a31*b32*b33*b21*a13*a22+a31*b32*b33*a21*a12*b23+2*a32*b31*a33*b22*a11*b23-a32*b31*a33*b21*a12*b23-a32*b31*a33*b21*a13*b22-a32*b32*a33*b21*a11*b23-a32*b32*a33*b21*a21*b13+2*a32*b32*a33*b21*a23*b11-a32*b32*a33*a21*b11*b23+a32*b32*b33*b21*a11*a23+a32*b32*b33*b21*a13*a21-2*a32*b32*b33*a21*a11*b23-a32*a33*b33*b21*a11*b22-a32*a33*b33*b21*a21*b12+2*a32*a33*b33*b21*a22*b11-a32*a33*b33*a21*b11*b22-2*b32*a31*b33*a22*a23*b11+b32*a32*b33*a21*a23*b11+b32*a33*b33*b21*a11*a22+b32*a33*b33*b21*a12*a21-2*b32*a33*b33*a21*a11*b22+b32*a33*b33*a21*a22*b11+b32*a31*b33*a21*a23*b12+b32*a31*b33*a21*a22*b13-2*a31^2*b32*b23*a22*b13+a31^2*b32*b23*a13*b22+a31*a33*b31*a13*b22^2+a31*a33*b33*a11*b22^2+a31*b31*a32*a12*b23^2+a31*a32*b32*a11*b23^2-a31*b32^2*b23*a11*a23-a31*b32^2*b23*a13*a21+2*a31*b32^2*a23*a13*b21-a31*b33^2*b22*a11*a22-a31*b33^2*b22*a12*a21+2*a31*b33^2*a22*a12*b21-a32*b33^2*a21*a22*b11,-c13*c31*a31*a12^2*b33-c11*c31*a32*a13^2*b32-c11^2*a13*b33*a32^2-c11^2*b32*a12*a33^2-c12^2*a13*b33*a31^2-c12^2*b31*a11*a33^2-c13^2*a12*b32*a31^2-c13^2*b31*a11*a32^2+c31^2*a32*a13^2*b12+c31^2*a33*a12^2*b13+c32^2*a31*a13^2*b11+c32^2*a33*a11^2*b13+c33^2*a31*a12^2*b11+c33^2*a32*a11^2*b12-c11*c12*a31*a13*a33*b32-c11*c12*b31*a13*a33*a32-c11*c12*a33*a31*a12*b33-c11*c12*b33*a32*a11*a33-c11*c13*a31*a12*a32*b33+2*c11*c13*a31*a12*b32*a33-c11*c13*b31*a12*a32*a33-c11*c13*a32*a31*a13*b32-c11*c13*b32*a32*a11*a33-c11*c31*a32*a33*b13*a12-c11*c31*a32*a33*a13*b12+c11*c31*a32*a13*a12*b33+c11*c31*b32*a13*a12*a33-c11*c32*a31*a13*b13*a32-c11*c32*a31*a33*a13*b12+2*c11*c32*a31*a33*b13*a12-2*c11*c32*a31*a13*a12*b33+c11*c32*b31*a13*a12*a33-c11*c32*a32*a33*b13*a11+2*c11*c32*a32*a33*a13*b11+c11*c32*a32*a13*a11*b33-2*c11*c32*b32*a13*a11*a33+c11*c32*a33*a12*a11*b33+2*c11*c33*a31*a32*a13*b12-c11*c33*a31*a32*b13*a12-2*c11*c33*a31*a13*a12*b32-c11*c33*a31*a12*b12*a33+c11*c33*b31*a13*a12*a32+c11*c33*a32*a13*a11*b32+2*c11*c12*a31*a13*b33*a32-c11*c33*a32*a33*b12*a11+2*c11*c33*a32*a33*a12*b11-2*c11*c33*a32*a12*a11*b33+c11*c33*b32*a12*a11*a33-c12*c13*a31*b31*a13*a32-c12*c13*a31*a32*a11*b33-c12*c13*a31*b32*a11*a33-c12*c13*b31*a31*a12*a33+2*c12*c13*b31*a32*a11*a33-c12*c31*a31*a13*b13*a32+2*c12*c31*a31*a33*a13*b12-c12*c31*a31*a33*b13*a12+c12*c31*a31*a13*a12*b33-2*c12*c31*b31*a13*a12*a33+2*c12*c31*a32*a33*b13*a11-c12*c31*a32*a33*a13*b11-2*c12*c31*a32*a13*a11*b33+c12*c31*b32*a13*a11*a33+c12*c31*a33*a12*a11*b33-c12*c32*a31*a33*a13*b11-c12*c32*a31*a33*b13*a11+c12*c32*a31*a13*a11*b33+c12*c32*b31*a13*a11*a33+c12*c33*a31*a13*a12*b31-c12*c33*a31*a32*b13*a11+2*c12*c33*a31*a32*a13*b11+c12*c33*a31*a13*a11*b32+2*c12*c33*a31*a33*b12*a11-c12*c33*a31*a33*a12*b11-2*c12*c33*a31*a12*a11*b33-2*c12*c33*b31*a13*a11*a32+c12*c33*b31*a12*a11*a33-c12*c33*a32*a11*b11*a33-c13*c31*a31*a32*a13*b12+2*c13*c31*a31*a32*b13*a12+c13*c31*a31*a13*a12*b32-c13*c31*a31*a12*b12*a33-2*c13*c31*b31*a13*a12*a32+c13*c31*a32*a13*a11*b32+2*c13*c31*a32*a33*b12*a11-c13*c31*a32*a33*a12*b11+c13*c31*a32*a12*a11*b33-2*c13*c31*b32*a12*a11*a33+c13*c32*a31*a13*a12*b31+2*c13*c32*a31*a32*b13*a11-c13*c32*a31*a32*a13*b11-2*c13*c32*a31*a13*a11*b32-c13*c32*a31*a33*b12*a11+2*c13*c32*a31*a33*a12*b11+c13*c32*a31*a12*a11*b33+c13*c32*b31*a13*a11*a32-2*c13*c32*b31*a12*a11*a33-c13*c32*a32*a11*b11*a33-c13*c33*a31*a32*b12*a11-c13*c33*a31*a32*a12*b11+c13*c33*a31*a12*a11*b32+c13*c33*b31*a12*a11*a32+c31*c32*a31*a13*a12*b13+c31*c32*a32*a13*a11*b13+c31*c32*a33*a13*a12*b11-2*c31*c32*a33*a12*a11*b13+c31*c32*a33*a13*a11*b12+c31*c33*a31*a12*b12*a13+c31*c33*a32*a13*a12*b11+c31*c33*a32*a12*a11*b13-2*c31*c33*a32*a13*a11*b12+c31*c33*a33*a12*a11*b12-2*c32*c33*a31*a13*a12*b11+c32*c33*a31*a12*a11*b13+c32*c33*a31*a13*a11*b12+c32*c33*a32*a11*b11*a13+c32*c33*a33*a11*b11*a12-c31*c32*a31*a13^2*b12-c31*c32*a32*a13^2*b11-c31*c33*a31*a12^2*b13-c31*c33*a33*a12^2*b11-c31^2*a32*a13*a12*b13-c31^2*a33*a12*b12*a13-c32^2*a31*a13*a11*b13-c32^2*a33*a11*b11*a13-c32*c33*a32*a11^2*b13-c32*c33*a33*a11^2*b12-c33^2*a32*a11*b11*a12-c33^2*a31*a12*a11*b12+c11^2*a32*a13*a33*b32+c11^2*a33*a12*a32*b33+c11*c31*a13*b13*a32^2+c11*c31*a12*b12*a33^2-c11*c31*a33*a12^2*b33+2*c11*c32*a31*a13^2*b32-c11*c32*b31*a13^2*a32+c11*c32*a33^2*b12*a11-2*c11*c32*a33^2*a12*b11+2*c11*c33*a31*a12^2*b33-c11*c33*b31*a12^2*a33+c11*c33*a32^2*b13*a11-2*c11*c33*a32^2*a13*b11+c11*c12*b31*a12*a33^2+c11*c12*b32*a11*a33^2+c11*c13*b31*a13*a32^2+c11*c13*b33*a11*a32^2+c12^2*a31*a13*a33*b31+c12^2*a33*a11*a31*b33+c12*c32*a13*b13*a31^2+c12*c13*a31^2*a13*b32+c12*c13*b33*a12*a31^2-c12*c31*a31*a13^2*b32+2*c12*c31*b31*a13^2*a32-2*c12*c31*a33^2*b12*a11+c12*c31*a33^2*a12*b11-c12*c32*a31*a13^2*b31+c12*c32*a11*b11*a33^2-c12*c32*a33*a11^2*b33+c12*c33*a31^2*b13*a12-2*c12*c33*a31^2*a13*b12+2*c12*c33*a32*a11^2*b33-c12*c33*b32*a11^2*a33+c13^2*a31*a12*a32*b31+c13^2*a32*a11*a31*b32+2*c13*c31*b31*a12^2*a33-2*c13*c31*a32^2*b13*a11+c13*c31*a32^2*a13*b11-2*c13*c32*a31^2*b13*a12+c13*c32*a31^2*a13*b12-c13*c32*a32*a11^2*b33+2*c13*c32*b32*a11^2*a33-c13*c33*a31*a12^2*b31+c13*c33*a11*b11*a32^2-c13*c33*a32*a11^2*b32+c13*c33*a12*b12*a31^2,c33*a31*b31*b12^2*a13-c33*a31*b32*b13*b12*a11-c11*b31*b13^2*a32^2-c11*b31*b12^2*a33^2-c12*a31^2*b13^2*b32-c12*b32*b11^2*a33^2-c13*a31^2*b12^2*b33-c13*a32^2*b11^2*b33+c31*b32^2*a13^2*b11+c31*b33^2*a12^2*b11+c32*b31^2*a13^2*b12+c32*b33^2*a11^2*b12+c33*b32^2*a11^2*b13+c33*b31^2*a12^2*b13-c31*a33*b33*b12*b11*a12-c32*a33*b33*a11*b11*b12-c32*a31*b31*b13*b12*a13-c32*a31*b32*b13*b11*a13-c32*a31*b33*b13*b12*a11-c32*a31*b33*b13*b11*a12+2*c32*a31*b33*b12*b11*a13+2*c32*b31*a32*b13*b11*a13+c32*b31*b32*a13*a11*b13-c11*a31*b32*b13*b12*a33+c11*a31*b32*b33*b13*a12+c11*a31*b32*b33*a13*b12-c11*a31*a32*b13*b12*b33+2*c11*b31*a32*b13*b12*a33+c11*a32*b31*a13*b13*b32-2*c11*a32*b31*b33*a13*b12+c11*a32*b31*b33*b13*a12-c11*a32*b32*b13*b11*a33+c11*a32*b32*b33*a13*b11-2*c11*a32*b32*b33*b13*a11-c11*a32*a33*b12*b11*b33-2*c11*b32*b31*a33*b13*a12+c11*b32*b31*a33*a13*b12+c11*a33*b31*a12*b12*b33-2*c11*a33*b32*b33*b12*a11+c11*a33*b32*b33*a12*b11-c12*a31*b31*b13*b12*a33+c12*a31*b31*b33*a13*b12-2*c12*a31*b31*b33*b13*a12+2*c12*a31*b32*b13*b11*a33-2*c12*a31*b32*b33*a13*b11+c12*a31*b32*b33*b13*a11-c12*a31*a32*b13*b11*b33-c12*a31*a33*b12*b11*b33+c12*b31*b32*a33*a13*b11+c12*b31*a32*b33*b13*a11+c12*b31*a32*b33*a13*b11-2*c12*b31*b32*a33*b13*a11-c12*b31*a32*b13*b11*a33+c12*a33*b31*b33*b12*a11-2*c12*a33*b31*b33*a12*b11+c12*a33*b32*a11*b11*b33+c12*a31*b31*a13*b13*b32-c13*a31*b31*b13*b12*a32-2*c13*a31*b31*b32*a13*b12+c13*a31*b31*b32*b13*a12+c13*a31*b31*a12*b12*b33-c13*a31*a32*b13*b11*b32-c13*a31*b32*b12*b11*a33+c13*a31*b32*b33*b12*a11-2*c13*a31*b32*b33*a12*b11+2*c13*a31*a32*b12*b11*b33-2*c13*b31*a32*b33*b12*a11+c13*b31*a32*b33*a12*b11+c13*b31*b32*a33*b12*a11+c13*b31*b32*a33*a12*b11-c13*b31*a32*b12*b11*a33-2*c13*a32*b31*b32*a13*b11+c13*a32*b31*b32*b13*a11+c13*a32*b32*a11*b11*b33+2*c31*a31*b32*b13*b12*a13+2*c31*a31*b33*a12*b12*b13-c31*b31*a32*b13*b12*a13+c31*b31*b32*a13*a12*b13-c31*b31*a33*a12*b12*b13+c31*b31*b33*a12*b12*a13-c31*a32*b32*b13*b11*a13-c31*a32*b33*b13*b12*a11-c31*a32*b33*b13*b11*a12+2*c31*a32*b33*b12*b11*a13-c31*b32*a33*b13*b12*a11+2*c31*b32*a33*b13*b11*a12-c31*b32*a33*b12*b11*a13-2*c31*b32*b33*a13*a12*b11+c31*b32*b33*a12*a11*b13+c31*b32*b33*a13*a11*b12+c32*a33*b33*b11^2*a12-c32*b33^2*a11*b11*a12+c32*a31*b31*b13^2*a12+c32*a31*b32*b13^2*a11-c32*b31^2*a13*a12*b13-2*c32*b31*a32*b13^2*a11-c32*b31*b32*a13^2*b11-2*c32*a32*b33*b11^2*a13+c32*b32*a33*b11^2*a13-c32*b32*b33*a11^2*b13+c33*a31*b33*b12^2*a11-c33*b31^2*a12*b12*a13-2*c33*b31*a33*b12^2*a11-c33*b31*b33*a12^2*b11+c33*a32*b32*b11^2*a13+c33*a32*b33*b11^2*a12-c33*b32^2*a11*b11*a13-2*c33*b32*a33*b11^2*a12-c33*b32*b33*a11^2*b12+c11*a31*a32*b13^2*b32-c11*a31*a13*b13*b32^2+c11*a31*a33*b12^2*b33-c11*a31*a12*b12*b33^2+c11*a32^2*b13*b11*b33+2*c11*a32*b33^2*b12*a11-c11*a32*b33^2*a12*b11-c11*b32^2*a33*a13*b11+2*c11*b32^2*a33*b13*a11+c11*b32*b12*b11*a33^2+c12*a31*b31*b13^2*a32+c12*a31^2*b13*b12*b33-c12*a31*b33^2*b12*a11+2*c12*a31*b33^2*a12*b11+2*c12*b31^2*a33*b13*a12-c12*b31^2*a33*a13*b12+c12*b31*b12*b11*a33^2-c12*a32*a13*b13*b31^2+c12*a32*a33*b11^2*b33-c12*a32*a11*b11*b33^2+c13*a31*b31*b12^2*a33+c13*a31^2*b13*b12*b32-c13*a31*b32^2*b13*a11+2*c13*a31*b32^2*a13*b11+c13*b31*b13*b11*a32^2-c13*b31^2*a32*b13*a12+2*c13*b31^2*a32*a13*b12+c13*a32*b32*b11^2*a33-c13*a33*a12*b12*b31^2-c13*a33*a11*b11*b32^2-2*c31*a31*b32*b13^2*a12-2*c31*a31*b33*b12^2*a13+c31*b31*a32*b13^2*a12-c31*b31*b32*a13^2*b12+c31*b31*a33*b12^2*a13-c31*b31*b33*a12^2*b13+c31*a32*b32*b13^2*a11-c31*b32^2*a13*a11*b13+c31*a33*b33*b12^2*a11-c31*b33^2*a12*a11*b12+2*c32*b31*a33*b13*b12*a11-c32*b31*a33*b13*b11*a12-c32*b31*a33*b12*b11*a13+c32*b31*b33*a13*a12*b11+c32*b31*b33*a12*a11*b13-2*c32*b31*b33*a13*a11*b12+2*c32*a32*b33*a11*b11*b13-c32*b32*a33*a11*b11*b13+c32*b32*b33*a11*b11*a13-c33*a32*b32*a11*b11*b13-c33*a32*b33*a11*b11*b12+2*c33*b32*a33*a11*b11*b12+c33*b32*b33*a11*b11*a12-c33*a31*b31*a12*b12*b13+2*c33*a31*b32*b13*b11*a12-c33*a31*b32*b12*b11*a13-c33*a31*b33*b12*b11*a12+2*c33*b31*a32*b13*b12*a11-c33*b31*a32*b13*b11*a12-c33*b31*a32*b12*b11*a13+c33*b31*b32*a13*a12*b11-2*c33*b31*b32*a12*a11*b13+c33*b31*b32*a13*a11*b12+2*c33*b31*a33*b12*b11*a12+c33*b31*b33*a12*a11*b12,-c11*c31*c32*a13*a12*b33+c11*c32^2*a13*a11*b33+2*c12^2*c33*a31*a13*b31+c33*c11^2*b13*a32^2-c11*c32^2*a13^2*b31-c11*c33^2*a12^2*b31+c32*c11^2*b12*a33^2+c31*c12^2*b11*a33^2+c33*c12^2*b13*a31^2-c12*c33^2*a11^2*b32-c12*c31^2*a13^2*b32-c13*c32^2*a11^2*b33+c31*c13^2*b11*a32^2+c32*c13^2*b12*a31^2-c13*c31^2*a12^2*b33-c11^2*c32*a13*b33*a32+2*c11^2*c32*a33*a12*b33+2*c11^2*c33*a32*a13*b32-c11^2*c33*a12*b32*a33-c32*c11^2*a32*b13*a33-c33*c11^2*a32*b12*a33-c11*c33*c13*b11*a32^2-2*c11*c33^2*a12*b12*a31+c11*c33^2*a32*b12*a11+c11*c33^2*a32*a12*b11+c11*c33^2*a12*a11*b32-c11*c31*c12*b12*a33^2-c11*c31*c13*b13*a32^2+c11*c31*c32*a13^2*b32+c11*c31*c33*a12^2*b33-2*c11*c32^2*a13*b13*a31+c11*c32^2*a33*b13*a11+c11*c32^2*a33*a13*b11-c11*c32*c12*b11*a33^2+c13*c31^2*a32*a13*b12+c13*c31^2*a32*b13*a12+c13*c31^2*a13*a12*b32-2*c13*c31^2*a12*b12*a33+c13*c31*c33*a12^2*b31+c13*c32*c33*a11^2*b32+c13*c32^2*a31*b13*a11+c13*c32^2*a31*a13*b11+c13*c32^2*a13*a11*b31-2*c13*c32^2*a11*b11*a33-c13^2*c31*a12*b32*a31+2*c13^2*c31*a32*a11*b32+2*c13^2*c32*a31*a12*b31-c13^2*c32*a11*b31*a32-c31*c13^2*a31*b12*a32-c32*c13^2*a31*b11*a32-c12^2*c31*a13*b33*a31-2*c12*c31^2*a13*b13*a32+c12*c31^2*a33*a13*b12+c12*c31^2*a33*b13*a12+c12*c31^2*a13*a12*b33+c12*c31*c32*a13^2*b31-c12*c32*c13*b13*a31^2+c12*c32*c33*a11^2*b33+c12*c33^2*a31*b12*a11+c12*c33^2*a31*a12*b11+c12*c33^2*a12*a11*b31-2*c12*c33^2*a11*b11*a32-c12*c33*c13*b12*a31^2-c33*c12^2*a31*b11*a33+2*c12^2*c31*a33*a11*b33-c12^2*c33*a11*b31*a33-c31*c12^2*a31*b13*a33-c33*c11^2*a12*a32*b33-c33*c12^2*a11*a31*b33-c31*c12^2*a13*a33*b31-c31*c13^2*a12*a32*b31-c32*c11^2*a13*a33*b32-c32*c13^2*a11*a31*b32+c11*c12*c31*a13*b33*a32-2*c11*c12*c31*a33*a12*b33-2*c11*c12*c33*a31*a13*b32+c11*c12*c33*a31*a12*b33+c11*c12*c33*a32*a11*b33+c11*c12*c33*b32*a11*a33-2*c11*c13*c31*a32*a13*b32+c11*c13*c31*a12*b32*a33+c11*c13*c32*a31*a13*b32-2*c11*c13*c32*a31*a12*b33+c11*c13*c32*a32*a11*b33+c11*c13*c32*b32*a11*a33+c11*c31*c12*a32*b13*a33+c11*c31*c13*a32*b12*a33+2*c11*c31*c32*a13*b13*a32-c11*c31*c32*a33*b13*a12-c11*c31*c32*a33*a13*b12-c11*c31*c33*a32*b13*a12-c11*c31*c33*a32*a13*b12+2*c11*c31*c33*a12*b12*a33-c11*c31*c33*a13*a12*b32+2*c11*c32*c33*a31*a13*b12+2*c11*c32*c33*a31*b13*a12+2*c11*c32*c33*a13*a12*b31-c11*c32*c33*a32*b13*a11-c11*c32*c33*a32*a13*b11-c11*c32*c33*a13*a11*b32-c11*c32*c33*a33*b12*a11-c11*c32*c33*a33*a12*b11-c11*c32*c33*a12*a11*b33+c11*c32*c12*a31*b13*a33+c11*c32*c13*a31*b13*a32-2*c11*c32*c13*a31*b12*a33+c11*c32*c13*a32*b11*a33-2*c11*c33*c12*a31*b13*a32+c11*c33*c12*a31*b12*a33+c11*c33*c12*a32*b11*a33+c11*c33*c13*a31*b12*a32+c12*c11*c32*a13*b33*a31-2*c12*c11*c32*a33*a11*b33-2*c12*c11*c33*b31*a13*a32+c12*c11*c33*b31*a12*a33+c12*c33*c13*a31*b11*a32+c12*c13*c31*a31*a12*b33+c12*c13*c31*b31*a13*a32+c12*c13*c31*b31*a12*a33-2*c12*c13*c31*a32*a11*b33-2*c12*c13*c32*a31*a13*b31+c12*c13*c32*a11*b31*a33+2*c12*c31*c32*a13*b13*a31-c12*c31*c32*a33*b13*a11-c12*c31*c32*a33*a13*b11-c12*c31*c32*a13*a11*b33-c12*c31*c33*a31*a13*b12-c12*c31*c33*a31*b13*a12-c12*c31*c33*a13*a12*b31+2*c12*c31*c33*a32*b13*a11+2*c12*c31*c33*a32*a13*b11+2*c12*c31*c33*a13*a11*b32-c12*c31*c33*a33*b12*a11-c12*c31*c33*a33*a12*b11-c12*c31*c33*a12*a11*b33+c12*c31*c13*a31*b13*a32+c12*c31*c13*a31*b12*a33-2*c12*c31*c13*a32*b11*a33+c12*c32*c13*a31*b11*a33-c12*c32*c33*a31*a13*b11-c12*c32*c33*a31*b13*a11+2*c12*c32*c33*a11*b11*a33-c12*c32*c33*a13*a11*b31+c13*c11*c32*b31*a13*a32-2*c13*c11*c32*b31*a12*a33+c13*c11*c33*a12*b32*a31-2*c13*c11*c33*a32*a11*b32+c13*c12*c31*a31*a13*b32-2*c13*c12*c31*b32*a11*a33-2*c13*c12*c33*a31*a12*b31+c13*c12*c33*a11*b31*a32-c13*c31*c32*a31*a13*b12-c13*c31*c32*a31*b13*a12-c13*c31*c32*a13*a12*b31-c13*c31*c32*a32*b13*a11-c13*c31*c32*a32*a13*b11-c13*c31*c32*a13*a11*b32+2*c13*c31*c32*a33*b12*a11+2*c13*c31*c32*a33*a12*b11+2*c13*c31*c32*a12*a11*b33+2*c13*c31*c33*a12*b12*a31-c13*c31*c33*a32*b12*a11-c13*c31*c33*a32*a12*b11-c13*c31*c33*a12*a11*b32-c13*c32*c33*a31*b12*a11-c13*c32*c33*a31*a12*b11-c13*c32*c33*a12*a11*b31+2*c13*c32*c33*a11*b11*a32+c31*c11*c12*a13*a33*b32+c31*c11*c13*a12*a32*b33+c32*c11*c12*a13*a33*b31+c32*c12*c13*a11*a31*b33+c33*c11*c13*a12*a32*b31+c33*c12*c13*a11*a31*b32,c11*c22*c23*b11*a13*b22+2*c11*c13*c23*b22*a22*b11-c11^2*c22*a12*b23^2-c11^2*c23*a13*b22^2-c12^2*c21*a11*b23^2-c12^2*c23*a13*b21^2-c13^2*c21*a11*b22^2-c13^2*c22*a12*b21^2+c12*c21^2*a22*b13^2+c13*c21^2*a23*b12^2+c11*c22^2*a21*b13^2+c13*c22^2*a23*b11^2+c11*c23^2*a21*b12^2+c12*c23^2*a22*b11^2+c11*c13*c23*a11*b22^2-c11*c22^2*b13*a11*b23+2*c11*c22^2*b13*a13*b21+c11^2*c23*a22*b12*b23+c11^2*c23*b22*a23*b12+c11*c12*c21*a12*b23^2+c11*c12*c22*a11*b23^2+c11*c13*c21*a13*b22^2-c11*c22^2*a13*b11*b23-c11*c23^2*a12*b11*b22-c11*c23^2*b12*a11*b22+2*c11*c23^2*b12*a12*b21+c11^2*c22*a23*b13*b22-2*c11^2*c23*b22*a22*b13+c11^2*c23*b22*a12*b23-2*c11^2*c22*b23*a23*b12+c11^2*c22*b23*a22*b13+c11^2*c22*b23*a13*b22+c12^2*c21*b23*a13*b21+c12^2*c21*b23*a21*b13-2*c12^2*c21*b23*a23*b11+c12^2*c21*a23*b13*b21+c12^2*c23*b21*a11*b23-2*c12^2*c23*b21*a21*b13+c12^2*c23*b21*a23*b11+c12^2*c23*a21*b11*b23+c12*c13*c22*a13*b21^2+c12*c13*c23*a12*b21^2-c12*c21^2*b13*a12*b23+2*c12*c21^2*b13*a13*b22-c12*c21^2*a13*b12*b23+2*c12*c23^2*b11*a11*b22-c12*c23^2*b11*a12*b21-c12*c23^2*a11*b12*b21+c13^2*c21*b22*a12*b21+c13^2*c21*b22*a21*b12-2*c13^2*c21*b22*a22*b11+c13^2*c21*a22*b12*b21+c13^2*c22*b21*a11*b22-2*c13^2*c22*b21*a21*b12+c13^2*c22*b21*a22*b11+c13^2*c22*a21*b11*b22+2*c13*c21^2*b12*a12*b23-c13*c21^2*b12*a13*b22-c13*c21^2*a12*b13*b22+2*c13*c22^2*b11*a11*b23-c13*c22^2*b11*a13*b21-c13*c22^2*a11*b13*b21-c21*c11*c22*a22*b13^2-c21*c11*c23*a23*b12^2-c21*c12*c22*a21*b13^2-c21*c13*c23*a21*b12^2-c12*c21^2*b13*a23*b12-c13*c21^2*b12*a22*b13-c11*c22^2*b13*a23*b11-c13*c22^2*b11*a21*b13-c22*c12*c23*a23*b11^2-c22*c13*c23*a22*b11^2-c11*c23^2*b12*a22*b11-c12*c23^2*b11*a21*b12-c11*c13*c23*a22*b12*b21-c11*c13*c22*a21*b13*b22-c11*c13*c22*b22*a23*b11-c11*c13*c22*a22*b11*b23-c11*c13*c23*b22*a12*b21-c11*c13*c23*b22*a21*b12+2*c11*c13*c22*b21*a23*b12+2*c11*c13*c22*a21*b12*b23+2*c11*c13*c21*b22*a22*b13-c11*c13*c21*b22*a23*b12-c11*c13*c21*a22*b12*b23-c11*c13*c22*b22*a11*b23+2*c11*c13*c22*b21*a12*b23-c11*c13*c22*b21*a13*b22-c11*c13*c22*b21*a22*b13-c11*c13*c21*b22*a12*b23+c11*c21*c22*b13*a12*b23-2*c11*c21*c22*b13*a13*b22+c11*c21*c22*a13*b12*b23-2*c11*c21*c23*b12*a12*b23+c11*c21*c23*b12*a13*b22+c11*c21*c23*a12*b13*b22+c11*c22*c23*b11*a12*b23+c11*c22*c23*a11*b12*b23+c11*c22*c23*a11*b13*b22-2*c11*c22*c23*b12*a13*b21-2*c11*c22*c23*a12*b13*b21-c11*c12*c23*a21*b12*b23-c11*c12*c22*a23*b13*b21-c11*c12*c23*a22*b11*b23-c11*c12*c23*b22*a23*b11+2*c11*c12*c23*a21*b13*b22-c11*c12*c23*b21*a23*b12+2*c11*c12*c23*b21*a22*b13+2*c11*c12*c23*b21*a13*b22-c11*c12*c23*b21*a12*b23-c11*c12*c23*b22*a11*b23+2*c11*c12*c22*b23*a23*b11-c11*c12*c22*b23*a21*b13-c11*c12*c22*b23*a13*b21-c11*c12*c21*a23*b13*b22+2*c11*c12*c21*b23*a23*b12-c11*c12*c21*b23*a22*b13-c11*c12*c21*b23*a13*b22+2*c12*c13*c21*b22*a11*b23-c12*c13*c21*b21*a12*b23-c12*c13*c21*b21*a13*b22-c12*c13*c21*b21*a22*b13-c12*c13*c21*b21*a23*b12-c12*c13*c21*a21*b12*b23-c12*c13*c21*a21*b13*b22+2*c12*c13*c21*b22*a23*b11+2*c12*c13*c21*a22*b11*b23-c12*c13*c22*b21*a11*b23+2*c12*c13*c22*b21*a21*b13-c12*c13*c22*b21*a23*b11-c12*c13*c22*a21*b11*b23-c12*c13*c23*b21*a11*b22+2*c12*c13*c23*b21*a21*b12-c12*c13*c23*b21*a22*b11-c12*c13*c23*a21*b11*b22+c12*c21*c22*b13*a11*b23-2*c12*c21*c22*b13*a13*b21+c12*c21*c22*a13*b11*b23+c12*c21*c23*b11*a12*b23-2*c12*c21*c23*b11*a13*b22+c12*c21*c23*a11*b12*b23-2*c12*c21*c23*a11*b13*b22+c12*c21*c23*b12*a13*b21+c12*c21*c23*a12*b13*b21-2*c12*c22*c23*b11*a11*b23+c12*c22*c23*b11*a13*b21+c12*c22*c23*a11*b13*b21-2*c13*c21*c22*b11*a12*b23+c13*c21*c22*b11*a13*b22-2*c13*c21*c22*a11*b12*b23+c13*c21*c22*a11*b13*b22+c13*c21*c22*b12*a13*b21+c13*c21*c22*a12*b13*b21+c13*c21*c23*a12*b11*b22+c13*c21*c23*b12*a11*b22-2*c13*c21*c23*b12*a12*b21-2*c13*c22*c23*b11*a11*b22+c13*c22*c23*b11*a12*b21+c13*c22*c23*a11*b12*b21+c21*c11*c22*b13*a23*b12+c21*c11*c23*b12*a22*b13+c21*c12*c22*b13*a23*b11-2*c21*c12*c23*b11*a22*b13+c21*c12*c23*b11*a23*b12+c21*c12*c23*b12*a21*b13+c21*c13*c22*b11*a22*b13-2*c21*c13*c22*b11*a23*b12+c21*c13*c22*b12*a21*b13+c21*c13*c23*b12*a22*b11+c22*c11*c23*b11*a22*b13+c22*c11*c23*b11*a23*b12-2*c22*c11*c23*b12*a21*b13+c22*c12*c23*b11*a21*b13+c22*c13*c23*b11*a21*b12,c21*c32^2*a13*a11*a33+c11^2*c32*a22*a33^2+c11^2*c33*a23*a32^2+c12^2*c31*a21*a33^2+c12^2*c33*a23*a31^2+c13^2*c31*a21*a32^2+c13^2*c32*a22*a31^2-c21*c32^2*a13^2*a31-c21*c33^2*a12^2*a31-c22*c31^2*a13^2*a32-c22*c33^2*a11^2*a32-c23*c31^2*a12^2*a33-c23*c32^2*a11^2*a33-c11^2*c32*a23*a33*a32-c11^2*c33*a22*a32*a33-c12*c13*c33*a22*a31^2-c12^2*c31*a23*a33*a31-c12^2*c33*a21*a31*a33+2*c12*c22*c31*a11*a33^2+2*c12*c22*c33*a13*a31^2-c12*c23*c32*a13*a31^2-c12*c23*c33*a12*a31^2-2*c12*c31^2*a23*a13*a32+c12*c31^2*a33*a12*a23+c12*c31^2*a33*a13*a22+c12*c33^2*a31*a12*a21+c12*c33^2*a31*a11*a22-2*c12*c33^2*a21*a11*a32-c13^2*c31*a22*a32*a31-c13^2*c32*a21*a31*a32-c13*c21*c31*a13*a32^2-c13*c21*c33*a11*a32^2-c13*c22*c32*a13*a31^2-c13*c22*c33*a12*a31^2+2*c13*c23*c31*a11*a32^2+2*c13*c23*c32*a12*a31^2+c13*c31^2*a32*a13*a22+c13*c31^2*a32*a12*a23-2*c13*c31^2*a22*a12*a33+c13*c32^2*a31*a13*a21+c13*c32^2*a31*a11*a23-2*c13*c32^2*a21*a11*a33-c11*c12*c31*a22*a33^2+c11*c32^2*a33*a13*a21-c11*c22*c31*a12*a33^2+2*c11*c21*c32*a12*a33^2-2*c11*c33^2*a22*a12*a31+c11*c33^2*a32*a11*a22+c11*c33^2*a32*a12*a21-c12*c21*c31*a12*a33^2-c12*c21*c32*a11*a33^2-c12*c13*c32*a23*a31^2+c21*c31*c32*a13^2*a32+c21*c31*c33*a12^2*a33+c21*c33^2*a12*a11*a32+c22*c31^2*a13*a12*a33+c22*c31*c32*a13^2*a31+c22*c32*c33*a11^2*a33+c22*c33^2*a12*a11*a31+c23*c31^2*a13*a12*a32+c23*c31*c33*a12^2*a31+c23*c32^2*a13*a11*a31+c23*c32*c33*a11^2*a32+c11*c32^2*a33*a11*a23-2*c11*c32^2*a23*a13*a31-c11*c22*c32*a11*a33^2-c11*c23*c33*a11*a32^2-c11*c23*c31*a13*a32^2-c11*c13*c33*a21*a32^2+2*c11*c21*c33*a13*a32^2-c11*c13*c31*a23*a32^2-c11*c12*c32*a21*a33^2-c12*c31*c32*a33*a13*a21-c12*c31*c33*a31*a13*a22-c12*c31*c33*a31*a12*a23+2*c12*c31*c33*a32*a13*a21+2*c12*c31*c33*a32*a11*a23-c12*c31*c33*a33*a11*a22-c12*c31*c33*a33*a12*a21-c12*c32*c33*a31*a11*a23-c12*c32*c33*a31*a13*a21+c11*c22*c33*a32*a11*a33+c11*c22*c32*a13*a33*a31+c11*c13*c32*a31*a23*a32+c11*c12*c33*a32*a21*a33-2*c11*c12*c33*a31*a23*a32+c11*c12*c32*a23*a33*a31+c11*c12*c31*a23*a33*a32-2*c11*c21*c33*a12*a32*a33-2*c11*c21*c32*a13*a33*a32+2*c11*c32*c33*a31*a13*a22-c11*c32*c33*a33*a11*a22+2*c11*c32*c33*a31*a12*a23-c11*c32*c33*a33*a12*a21-c11*c32*c33*a32*a11*a23-c11*c32*c33*a32*a13*a21-c11*c31*c32*a33*a12*a23+c11*c23*c31*a12*a32*a33+c11*c22*c33*a31*a12*a33-2*c11*c22*c33*a31*a13*a32+c11*c22*c31*a13*a33*a32+c11*c13*c33*a22*a32*a31+c11*c13*c32*a32*a21*a33-2*c11*c13*c32*a31*a22*a33+c11*c13*c31*a22*a32*a33+c11*c12*c33*a31*a22*a33+2*c11*c31*c32*a23*a13*a32-c11*c31*c33*a32*a13*a22-c11*c31*c33*a32*a12*a23+2*c11*c31*c33*a22*a12*a33-c11*c31*c32*a33*a13*a22+c11*c23*c33*a12*a32*a31+c11*c23*c32*a32*a11*a33-2*c11*c23*c32*a31*a12*a33+c11*c23*c32*a31*a13*a32+c12*c13*c31*a31*a23*a32+c12*c13*c31*a31*a22*a33-2*c12*c13*c31*a32*a21*a33+c12*c13*c32*a21*a31*a33+c12*c13*c33*a21*a31*a32+c12*c21*c31*a13*a33*a32+c12*c21*c32*a13*a33*a31-2*c12*c21*c33*a31*a13*a32+c12*c21*c33*a31*a12*a33+c12*c21*c33*a32*a11*a33-2*c12*c22*c31*a13*a33*a31-2*c12*c22*c33*a11*a31*a33+c12*c23*c31*a31*a13*a32+c12*c23*c31*a31*a12*a33-2*c12*c23*c31*a32*a11*a33+c12*c23*c32*a11*a31*a33+c12*c23*c33*a11*a31*a32+2*c12*c31*c32*a23*a13*a31-c12*c31*c32*a33*a11*a23+2*c12*c32*c33*a21*a11*a33+c13*c21*c31*a12*a32*a33-2*c13*c21*c32*a31*a12*a33+c13*c21*c32*a31*a13*a32+c13*c21*c32*a32*a11*a33+c13*c21*c33*a12*a32*a31+c13*c22*c31*a31*a13*a32+c13*c22*c31*a31*a12*a33-2*c13*c22*c31*a32*a11*a33+c13*c22*c32*a11*a31*a33+c13*c22*c33*a11*a31*a32-2*c13*c23*c31*a12*a32*a31-2*c13*c23*c32*a11*a31*a32-c13*c31*c32*a31*a12*a23-c13*c31*c32*a31*a13*a22-c13*c31*c32*a32*a11*a23-c13*c31*c32*a32*a13*a21+2*c13*c31*c32*a33*a12*a21+2*c13*c31*c32*a33*a11*a22+2*c13*c31*c33*a22*a12*a31-c13*c31*c33*a32*a11*a22-c13*c31*c33*a32*a12*a21-c13*c32*c33*a31*a12*a21-c13*c32*c33*a31*a11*a22+2*c13*c32*c33*a21*a11*a32-c21*c31*c32*a13*a12*a33-c21*c31*c33*a13*a12*a32+2*c21*c32*c33*a13*a12*a31-c21*c32*c33*a12*a11*a33-c21*c32*c33*a13*a11*a32-c22*c31*c32*a13*a11*a33+2*c22*c31*c33*a13*a11*a32-c22*c31*c33*a13*a12*a31-c22*c31*c33*a12*a11*a33-c22*c32*c33*a13*a11*a31+2*c23*c31*c32*a12*a11*a33-c23*c31*c32*a13*a12*a31-c23*c31*c32*a13*a11*a32-c23*c31*c33*a12*a11*a32-c23*c32*c33*a12*a11*a31,-c13*a32*b32*a11^2*b33+c31*a33^2*b12*b11*a12+c31*a32*b33*a12*a11*b13+c32*b31*a33*a13*a12*b11+2*c11*a33*a32*b33*a12*b11+2*c31*a32*a33*b13*b12*a11+c13*b31^2*a12^2*a33+c13*b32^2*a11^2*a33-c33*a31^2*b12^2*a13-c33*a32^2*b11^2*a13+c11*a31*a12^2*b33^2+c12*b31^2*a13^2*a32+c12*a32*a11^2*b33^2-c31*a32^2*b13^2*a11-c31*a33^2*b12^2*a11-c32*a33^2*b11^2*a12-c32*a31^2*b13^2*a12+c11*a31*a13^2*b32^2+c13*b33*a12*b12*a31^2+c13*b33*a11*b11*a32^2-c13*a31*b31*a12^2*b33+c31*a32^2*b13*b11*a13-c31*a32*b32*a13^2*b11-c31*a33*b33*a12^2*b11+c31*a31*a32*b13^2*a12-c31*a31*b32*a13^2*b12+c31*a31*a33*b12^2*a13-2*c12*b31*a33^2*b12*a11+c12*b32*a13*b13*a31^2+c12*b32*a11*b11*a33^2-c12*b32*a33*a11^2*b33-c13*a31*a13*a11*b32^2+c13*a31^2*b32*a13*b12-2*c13*a31^2*b32*b13*a12-c13*b31^2*a13*a12*a32+c13*b31*a32^2*a13*b11-2*c13*b31*a32^2*b13*a11+c11*b32*a33^2*b12*a11-c12*a31*a12*a11*b33^2-2*c12*a31^2*b33*a13*b12+c12*a31^2*b33*b13*a12-c12*a31*b31*a13^2*b32-c12*b31^2*a13*a12*a33+c12*b31*a33^2*a12*b11-2*c11*a31*b32*a13*a12*b33-c11*b31*a32*a33*b13*a12-c11*b31*a32*a33*a13*b12+c11*b31*a32*a13*a12*b33+c11*b31*b32*a13*a12*a33+2*c11*a32*b32*a33*a13*b11+c11*a32*b32*a13*a11*b33+2*c11*a32*a31*b33*a13*b12-c11*a32*a31*b33*b13*a12-c11*a32*b32*a33*b13*a11-c11*b32*a31*a13*b13*a32+2*c11*b32*a31*a33*b13*a12-c11*b32*a31*a33*a13*b12+c11*b32*a33*a12*a11*b33-c11*a33*a32*b33*b12*a11-c11*b33*a31*a12*b12*a33-c12*a31*b32*a33*a13*b11+c12*a31*b32*a13*a11*b33-c12*a31*b31*a33*b13*a12+2*c12*a31*b31*a33*a13*b12+c12*a31*b31*a13*a12*b33-c12*a31*a32*b33*b13*a11+2*c12*a31*a32*b33*a13*b11-c12*a31*b32*a33*b13*a11-c12*b31*a31*a13*b13*a32-c12*b31*a32*a33*a13*b11+2*c12*b31*a32*a33*b13*a11-2*c12*b31*a32*a13*a11*b33+c12*b31*b32*a13*a11*a33+c12*b31*a33*a12*a11*b33+2*c12*a33*a31*b33*b12*a11-c12*a33*a31*b33*a12*b11-c12*b33*a32*a11*b11*a33+2*c13*a31*b31*a32*b13*a12-c13*a31*b31*a32*a13*b12+c13*a31*b31*a13*a12*b32-c13*a31*a32*b33*b12*a11-c13*a31*a32*b33*a12*b11-c13*a31*b32*a33*b12*a11+2*c13*a31*b32*a33*a12*b11+c13*a31*b32*a12*a11*b33-c13*b31*a31*a12*b12*a33+c13*b31*a32*a13*a11*b32-c13*b31*a32*a33*a12*b11+2*c13*b31*a32*a33*b12*a11+c13*b31*a32*a12*a11*b33-2*c13*b31*b32*a12*a11*a33+2*c13*a32*a31*b32*b13*a11-c13*a32*a31*b32*a13*b11-c13*b32*a32*a11*b11*a33+c31*a33*b33*a12*a11*b12-c31*a31*a32*b13*b12*a13-2*c31*b31*a32*a13*a12*b13+c31*a31*b32*a13*a12*b13-c31*a31*a33*a12*b12*b13+c31*a31*b33*a12*b12*a13-2*c31*b31*a33*a12*b12*a13+c31*a32*b32*a13*a11*b13-c31*a32*a33*b13*b11*a12-c31*a32*a33*b12*b11*a13+c31*a32*b33*a13*a12*b11-2*c31*a32*b33*a13*a11*b12+c31*b32*a33*a13*a12*b11-2*c31*b32*a33*a12*a11*b13+c31*b32*a33*a13*a11*b12-c32*a31*a32*b13*b11*a13+c32*a31*b31*a13*a12*b13+c32*a31*b33*a12*a11*b13+c32*a31*b33*a13*a11*b12+c32*b31*a32*a13*a11*b13-2*c32*b31*a33*a12*a11*b13+c32*b31*a33*a13*a11*b12-c32*a32*a33*a11*b11*b13+c32*a32*b33*a11*b11*a13-2*c32*b32*a33*a11*b11*a13+c32*a33*b33*a11*b11*a12+2*c32*a31*a33*b13*b11*a12-c32*a31*a33*b12*b11*a13-2*c32*a31*b33*a13*a12*b11-2*c32*a31*b32*a13*a11*b13-c32*a31*a33*b13*b12*a11+c33*a31*b31*a12*b12*a13-c33*a31*a32*b13*b12*a11-c33*a31*a32*b13*b11*a12+2*c33*a31*a32*b12*b11*a13-2*c33*a31*b32*a13*a12*b11+c33*a31*b32*a12*a11*b13+c33*a31*b32*a13*a11*b12-c33*a31*a33*b12*b11*a12-2*c33*a31*b33*a12*a11*b12+c33*b31*a32*a13*a12*b11+c33*b31*a32*a12*a11*b13-2*c33*b31*a32*a13*a11*b12+c33*b31*a33*a12*a11*b12+c33*a32*b32*a11*b11*a13-c33*a32*a33*a11*b11*b12-2*c33*a32*b33*a11*b11*a12+c33*b32*a33*a11*b11*a12-c31*a31*b33*a12^2*b13+2*c31*b31*a32*a13^2*b12+2*c31*b31*a33*a12^2*b13+2*c32*b32*a33*a11^2*b13+c32*a33^2*a11*b11*b12-c32*a33*b33*a11^2*b12+c32*a31^2*b13*b12*a13-c32*a31*b31*a13^2*b12+c32*a31*a32*b13^2*a11+2*c32*a31*b32*a13^2*b11-c32*b31*a32*a13^2*b11+c32*a32*a33*b11^2*a13-c32*a32*b33*a11^2*b13+c33*a31^2*a12*b12*b13-c33*a31*b31*a12^2*b13+c33*a31*a33*b12^2*a11+2*c33*a31*b33*a12^2*b11-c33*b31*a33*a12^2*b11+c33*a32^2*a11*b11*b13-c33*a32*b32*a11^2*b13+c33*a32*a33*b11^2*a12+2*c33*a32*b33*a11^2*b12-c33*b32*a33*a11^2*b12-c11*a32*a12*a11*b33^2+c11*b31*a13*b13*a32^2-c11*b31*a32*a13^2*b32+c11*b31*a12*b12*a33^2-c11*b31*a33*a12^2*b33+c11*a32^2*b33*b13*a11-2*c11*a32^2*b33*a13*b11-c11*b32^2*a13*a11*a33-2*c11*b32*a33^2*a12*b11,c11*c13*a32*b32*b11*b33-c32*c33*b31*b13*b11*a12-2*c11*c32*b31*b33*a13*b12+2*c13*c31*b32^2*a13*b11-c31*c33*b33*b12*b11*a12+c11*c12*a33*b32*b11*b33-c11*c33*a32*b13*b11*b32-2*c12*c31*b32*b33*a13*b11+c11*c32*b31*a13*b13*b32+2*c32*c33*b31*b13*b12*a11-c31^2*b33*b12^2*a13-c32^2*b33*b11^2*a13-c32^2*b31*b13^2*a11-c33^2*b31*b12^2*a11-c33^2*b32*b11^2*a12+c11^2*a32*b12*b33^2+c11^2*b32^2*b13*a33+c12^2*a31*b11*b33^2+c12^2*b31^2*b13*a33+c13^2*a31*b11*b32^2+c13^2*b31^2*b12*a32-c31^2*b32*b13^2*a12-c32*c33*b31*b12*b11*a13-c32*c33*b32*a11*b11*b13-c32*c33*b33*a11*b11*b12+2*c11*c32*b31*b13*b12*a33+c11*c32*b31*b33*b13*a12+2*c11*c32*a32*b13*b11*b33-c11*c32*b32*b13*b11*a33+c11*c32*b32*b33*a13*b11-2*c11*c32*b32*b33*b13*a11-c11*c32*a33*b12*b11*b33-c11*c33*a31*b13*b12*b32+2*c11*c33*b31*b13*b12*a32-2*c11*c33*b31*b32*b13*a12+c11*c33*b31*b32*a13*b12+c11*c33*b31*a12*b12*b33-c11*c33*a32*b12*b11*b33+2*c11*c33*b32*b12*b11*a33+c11*c33*b32*b33*a12*b11-2*c11*c33*b32*b33*b12*a11+c11*c12*a31*b13*b33*b32+c11*c12*b31*b13*b33*a32-2*c11*c12*b31*b32*b13*a33+c11*c12*a33*b31*b12*b33+c11*c13*a31*b12*b32*b33-2*c11*c13*b31*a32*b12*b33+c11*c13*b31*b12*b32*a33+c11*c13*a32*b31*b13*b32-c11*c31*b32*b13*b12*a33+c11*c31*b32*b33*b13*a12+c11*c31*b32*b33*a13*b12-c11*c31*a32*b13*b12*b33-c11*c32*a31*b13*b12*b33+c12*c31*b31*a13*b13*b32-c12*c31*b31*b13*b12*a33+c12*c13*a31*b31*b13*b32+c12*c13*a31*b31*b12*b33-2*c12*c13*a31*b32*b11*b33+c12*c13*b31*a32*b11*b33+c12*c13*b31*b32*b11*a33+2*c12*c31*a31*b13*b12*b33-2*c12*c31*b31*b33*b13*a12+c12*c31*b31*b33*a13*b12-c12*c31*a32*b13*b11*b33+2*c12*c31*b32*b13*b11*a33+c12*c31*b32*b33*b13*a11-c12*c31*a33*b12*b11*b33-c12*c32*b31*b13*b11*a33+c12*c32*b31*b33*b13*a11+c12*c32*b31*b33*a13*b11-c12*c32*a31*b13*b11*b33+c12*c33*b32*a11*b11*b33-c12*c33*a31*b13*b12*b31+2*c12*c33*a31*b13*b11*b32-c12*c33*a31*b12*b11*b33-c12*c33*b31*b13*b11*a32+c12*c33*b31*b32*a13*b11-2*c12*c33*b31*b32*b13*a11+2*c12*c33*b31*b12*b11*a33-2*c12*c33*b31*b33*a12*b11+c12*c33*b31*b33*b12*a11+c13*c31*b32*b33*b12*a11+c13*c32*b32*a11*b11*b33-c13*c32*a31*b13*b12*b31-c13*c32*a31*b13*b11*b32+2*c13*c32*a31*b12*b11*b33+2*c13*c32*b31*b13*b11*a32-2*c13*c32*b31*b32*a13*b11+c13*c32*b31*b32*b13*a11-c13*c32*b31*b12*b11*a33+c13*c32*b31*b33*a12*b11-2*c13*c32*b31*b33*b12*a11-c13*c33*b31*b12*b11*a32+c13*c33*b31*b32*b12*a11+c13*c33*b31*b32*a12*b11-c13*c33*a31*b12*b11*b32+2*c13*c31*a31*b13*b12*b32-c13*c31*b31*b13*b12*a32+c13*c31*b31*b32*b13*a12-2*c13*c31*b31*b32*a13*b12+c13*c31*b31*a12*b12*b33-c13*c31*a32*b13*b11*b32+2*c13*c31*a32*b12*b11*b33-c13*c31*b32*b12*b11*a33-2*c13*c31*b32*b33*a12*b11-c31*c32*b31*b13*b12*a13-c31*c32*b32*b13*b11*a13-c31*c32*b33*b13*b12*a11-c31*c32*b33*b13*b11*a12+2*c31*c32*b33*b12*b11*a13-c31*c33*b31*a12*b12*b13-c31*c33*b32*b13*b12*a11+2*c31*c33*b32*b13*b11*a12-c31*c33*b32*b12*b11*a13-c11*c12*a31*b12*b33^2-c11*c12*a32*b11*b33^2-c11*c13*a31*b13*b32^2-c11*c13*a33*b11*b32^2-c11*c31*a13*b13*b32^2+c11*c31*a33*b12^2*b33-c11*c31*a12*b12*b33^2+c11*c32*a31*b13^2*b32-2*c11*c32*b31*b13^2*a32+2*c11*c32*b33^2*b12*a11-c11*c32*b33^2*a12*b11+c11*c33*a31*b12^2*b33-2*c11*c33*b31*b12^2*a33-c11*c33*b32^2*a13*b11+2*c11*c33*b32^2*b13*a11+c11*c31*a32*b13^2*b32-c11^2*a32*b13*b33*b32-c11^2*a33*b12*b32*b33-c12*c13*b31^2*b13*a32-c12*c13*a33*b12*b31^2-2*c12*c31*a31*b13^2*b32+c12*c31*b31*b13^2*a32-c12*c31*b33^2*b12*a11+2*c12*c31*b33^2*a12*b11-c12*c32*a13*b13*b31^2+c12*c32*a33*b11^2*b33-c12*c32*a11*b11*b33^2+c12*c33*a32*b11^2*b33-2*c12*c33*b32*b11^2*a33+2*c12*c33*b31^2*b13*a12-c12*c33*b31^2*a13*b12-c12^2*a31*b13*b33*b31-c12^2*a33*b11*b31*b33+c12*c32*a31*b13^2*b31-2*c13*c31*a31*b12^2*b33+c13*c31*b31*b12^2*a33-c13*c31*b32^2*b13*a11-2*c13*c32*a32*b11^2*b33+c13*c32*b32*b11^2*a33-c13*c32*b31^2*b13*a12+2*c13*c32*b31^2*a13*b12-c13*c33*a12*b12*b31^2+c13*c33*a32*b11^2*b32-c13*c33*a11*b11*b32^2-c13^2*a31*b12*b32*b31-c13^2*a32*b11*b31*b32+c13*c33*a31*b12^2*b31+c31^2*b32*b13*b12*a13+c31^2*b33*a12*b12*b13+c31*c32*b31*b13^2*a12+c31*c32*b32*b13^2*a11+c31*c33*b31*b12^2*a13+c31*c33*b33*b12^2*a11+c32^2*b31*b13*b11*a13+c32^2*b33*a11*b11*b13+c32*c33*b32*b11^2*a13+c32*c33*b33*b11^2*a12+c33^2*b31*b12*b11*a12+c33^2*b32*a11*b11*b12,2*c11*c12*c31*a33*b12*b33-2*c11*c32*c33*b31*b13*a12+c32*c13*c33*b12*b11*a31-2*c13^2*c32*a31*b12*b31-c12^2*c33*a13*b31^2-c13^2*c31*a11*b32^2-c13^2*c32*a12*b31^2+c11*c33^2*b12^2*a31+c12*c33^2*b11^2*a32+c12*c31^2*b13^2*a32+c13*c31^2*b12^2*a33+c11*c32^2*b13^2*a31+c13*c32^2*b11^2*a33-c11^2*c32*a12*b33^2-c11^2*c33*a13*b32^2-c12^2*c31*a11*b33^2+2*c12*c13*c32*a31*b13*b31-c12*c13*c32*a31*b11*b33-c12*c13*c32*b11*b31*a33-c12*c13*c32*b31*a11*b33+2*c12*c13*c33*a31*b12*b31-c12*c13*c33*b11*b31*a32-c12*c13*c33*b31*a11*b32-c12*c13*c33*a31*b11*b32+c12*c31*c33*b33*a12*b11-2*c11*c32*c33*b31*a13*b12+c11*c32*c33*b32*b13*a11+c11*c32*c33*b32*a13*b11-c11*c12*c31*b32*b13*a33-c11*c12*c31*b32*a13*b33-c11*c12*c31*b13*b33*a32-c11*c12*c32*b31*b13*a33-c11*c12*c32*b31*a13*b33-c11*c12*c32*b13*b33*a31+2*c11*c12*c32*a33*b11*b33-c11*c12*c33*b32*a11*b33-c11*c12*c33*b32*b11*a33-c11*c12*c33*a32*b11*b33-c11*c12*c33*b31*a12*b33-c11*c12*c33*b31*b12*a33+2*c11*c12*c33*b31*a13*b32+2*c11*c12*c33*b31*b13*a32-c11*c12*c33*a31*b12*b33+2*c11*c12*c33*a31*b13*b32+2*c11*c13*c31*a32*b13*b32-c11*c13*c31*b12*b32*a33-c11*c13*c31*b32*a12*b33-c11*c13*c31*a32*b12*b33-c11*c13*c32*b32*a11*b33-c11*c13*c32*b32*b11*a33-c11*c13*c32*a32*b11*b33+2*c11*c13*c32*b31*a12*b33+2*c11*c13*c32*b31*b12*a33+2*c12*c13*c31*b32*a11*b33+2*c12*c13*c31*b32*b11*a33+2*c12*c13*c31*a32*b11*b33-c12*c13*c31*b31*a12*b33-c12*c13*c31*b31*b12*a33-c12*c13*c31*b31*a13*b32-c12*c13*c31*b31*b13*a32-c12*c13*c31*a31*b12*b33-c12*c13*c31*a31*b13*b32+c11^2*c32*b13*b33*a32+c11^2*c32*b32*b13*a33+c11^2*c32*b32*a13*b33-2*c11^2*c32*a33*b12*b33-2*c11^2*c33*a32*b13*b32+c11^2*c33*a32*b12*b33+c11^2*c33*b12*b32*a33+c11^2*c33*b32*a12*b33+c11*c12*c31*a12*b33^2+c11*c12*c32*a11*b33^2+c11*c13*c31*a13*b32^2+c11*c13*c33*a11*b32^2+2*c11*c32^2*a13*b13*b31-c11*c32^2*b33*b13*a11-c11*c32^2*b33*a13*b11+2*c11*c33^2*a12*b12*b31-c11*c33^2*b32*b12*a11-c11*c33^2*b32*a12*b11+c12*c13*c32*a13*b31^2+c12*c13*c33*a12*b31^2+c12^2*c31*b13*b33*a31+c12^2*c31*b31*b13*a33+c12^2*c31*b31*a13*b33-2*c12^2*c31*a33*b11*b33-2*c12^2*c33*a31*b13*b31+c12^2*c33*a31*b11*b33+c12^2*c33*b11*b31*a33+c12^2*c33*b31*a11*b33+2*c12*c31^2*a13*b13*b32-c12*c31^2*b33*a13*b12-c12*c31^2*b33*b13*a12-c12*c33^2*b31*b12*a11-c12*c33^2*b31*a12*b11+2*c12*c33^2*a11*b11*b32-c11*c32^2*b13*b11*a33-c13*c32^2*b13*b11*a31-c32*c12*c33*b11^2*a33-c32*c13*c33*b11^2*a32-c12*c33^2*b12*b11*a31-c11*c33^2*b12*b11*a32+c13^2*c31*b12*b32*a31+c13^2*c31*b31*b12*a32+c13^2*c31*b31*a12*b32-2*c13^2*c31*a32*b11*b32+c13^2*c32*a31*b11*b32+c13^2*c32*b11*b31*a32+c13^2*c32*b31*a11*b32-c13*c31^2*b32*a13*b12-c13*c31^2*b32*b13*a12+2*c13*c31^2*a12*b12*b33-c13*c32^2*b31*a13*b11-c13*c32^2*b31*b13*a11+2*c13*c32^2*a11*b11*b33-c31*c11*c32*b13^2*a32-c31*c11*c33*b12^2*a33-c31*c12*c32*b13^2*a31-c31*c13*c33*b12^2*a31-c12*c31^2*b13*b12*a33-c13*c31^2*b13*b12*a32-2*c12*c31*c32*a13*b13*b31+c12*c31*c32*b33*b13*a11+c12*c31*c32*b33*a13*b11+c12*c31*c33*b31*b13*a12+c12*c31*c33*b31*a13*b12-2*c12*c31*c33*b32*b13*a11-2*c12*c31*c33*b32*a13*b11+c12*c32*c33*b31*b13*a11+c12*c32*c33*b31*a13*b11-2*c12*c32*c33*a11*b11*b33+c12*c31*c33*b33*b12*a11+c13*c31*c32*b31*b13*a12+c13*c31*c32*b31*a13*b12+c13*c31*c32*b32*b13*a11+c13*c31*c32*b32*a13*b11-2*c13*c31*c32*b33*b12*a11-2*c13*c31*c32*b33*a12*b11-2*c13*c31*c33*a12*b12*b31+c13*c31*c33*b32*b12*a11+c13*c31*c33*b32*a12*b11+c13*c32*c33*b31*b12*a11+c13*c32*c33*b31*a12*b11-2*c13*c32*c33*a11*b11*b32+c31*c12*c32*b13*b11*a33+c31*c12*c33*b13*b12*a31-2*c31*c12*c33*b13*b11*a32+c31*c12*c33*b12*b11*a33+c31*c13*c32*b13*b12*a31+c31*c13*c32*b13*b11*a32-2*c31*c13*c32*b12*b11*a33+c31*c13*c33*b12*b11*a32+c31*c11*c32*b13*b12*a33+c31*c11*c33*b13*b12*a32-2*c32*c11*c33*b13*b12*a31+c32*c11*c33*b13*b11*a32+c32*c11*c33*b12*b11*a33+c32*c12*c33*b13*b11*a31-c11*c13*c32*b31*a13*b32-c11*c13*c32*b31*b13*a32+2*c11*c13*c32*a31*b12*b33-c11*c13*c32*a31*b13*b32-c11*c13*c33*b31*b12*a32-c11*c13*c33*b31*a12*b32-c11*c13*c33*b12*b32*a31+2*c11*c13*c33*a32*b11*b32-2*c11*c31*c32*a13*b13*b32+c11*c31*c32*b33*b13*a12+c11*c31*c32*b33*a13*b12+c11*c31*c33*b32*b13*a12+c11*c31*c33*b32*a13*b12-2*c11*c31*c33*a12*b12*b33+c11*c32*c33*b33*b12*a11+c11*c32*c33*b33*a12*b11,-2*c23*a21*a13*a12*b11*b22+c23*b13*b12*a12*a21^2+c12*a11*b23*b21*a12*a23+c13*a11*b22*b21*a13*a22+c11*a21*a13^2*b22^2+c11*a21*a12^2*b23^2+c12*a22*a13^2*b21^2+c12*a22*a11^2*b23^2+c13*a23*a12^2*b21^2+c13*a23*a11^2*b22^2-c21*a11*a22^2*b13^2-c21*a11*a23^2*b12^2-c22*a12*a23^2*b11^2-c22*a12*a21^2*b13^2-c23*a13*a22^2*b11^2-c23*a13*a21^2*b12^2+c11*b12*b22*a11*a23^2-2*c11*a12*b22*a23^2*b11+c11*b13*a22^2*a11*b23-2*c11*a13*a22^2*b11*b23-c11*a13*a23*a11*b22^2+c11*a13*b21*a22^2*b13-c11*b22*b21*a13^2*a22-c11*a12*a22*a11*b23^2+c11*a12*b21*a23^2*b12-c11*b23*b21*a12^2*a23-c12*b23*b22*a11^2*a23-2*c12*b12*b21*a11*a23^2+c12*a12*b21*a23^2*b11+c12*b13*a21^2*a12*b23-2*c12*a13*a21^2*b12*b23-c12*a13*a23*a12*b21^2+c12*a13*b22*a21^2*b13-c12*b22*b21*a13^2*a21-c12*a11*a21*a12*b23^2+c12*a11*b22*a23^2*b11-2*c13*b13*b21*a11*a22^2+c13*a13*b21*a22^2*b11-2*c13*b13*b22*a12*a21^2+c13*a13*b22*a21^2*b12-c13*a12*a22*a13*b21^2-c13*b23*b21*a12^2*a21+c13*a11*b23*a22^2*b11-c13*a11*a21*a13*b22^2-c13*b23*b22*a11^2*a22+c13*a12*b23*a21^2*b12+2*c21*a23*b13*a12^2*b21+c21*a23*a13*a21*b12^2-c21*a23*b11*a12^2*b23+c21*b12*b11*a12*a23^2+c21*a22*a12*a21*b13^2-c21*a22*b11*a13^2*b22+2*c21*a22*b12*a13^2*b21+c21*b13*b11*a13*a22^2-c21*a13^2*b22*a21*b12-c21*b13*a21*a12^2*b23+2*c22*a23*b13*a11^2*b22+c22*a23*a13*a22*b11^2-c22*a23*b12*a11^2*b23+c22*b12*b11*a11*a23^2+2*c22*a21*b11*a13^2*b22-c22*a21*b12*a13^2*b21+c22*b13*b12*a13*a21^2-c22*a13^2*b21*a22*b11-c22*b13*a22*a11^2*b23+c22*a21*a11*a22*b13^2-c23*a22*b13*a11^2*b22+2*c23*a22*b12*a11^2*b23+c23*a22*a12*a23*b11^2+c23*b13*b11*a11*a22^2-c23*a21*b13*a12^2*b21+c23*a21*a11*a23*b12^2+2*c23*a21*b11*a12^2*b23-c23*a12^2*b21*a23*b11-c23*b12*b22*a11^2*a23-2*c11*a13*b23*b22*a12*a21+c11*a13*a23*b22*a12*b21-c11*a13*b22*a21*a22*b13+c11*a12*b23*b22*a11*a23-c11*a12*b23*a21*a23*b12+c11*a12*a22*b23*a13*b21+c12*a13*b23*b21*a12*a21-c12*a13*a22*b21*a21*b13+2*c12*a21*a13*b21*a23*b12-2*c12*a13*b23*b21*a11*a22+c12*a13*a23*b21*a11*b22+2*c12*a23*b13*b21*a11*a22-c12*a23*b13*a21*a11*b22-c12*a23*a13*b21*a22*b11-c12*a23*a13*a21*b11*b22+2*c12*a23*b12*a21*a11*b23-c12*a23*a12*a21*b11*b23-c12*a21*b13*a22*a11*b23-c12*a21*b13*b21*a12*a23+2*c12*a21*a13*a22*b11*b23-c12*a11*b23*a22*a23*b11+c12*a11*b22*b23*a13*a21-c13*a22*a13*a21*b11*b22+2*c13*a22*b12*b21*a11*a23-c13*a22*b12*a21*a11*b23-c13*a22*a12*b21*a23*b11-c13*a22*a12*a21*b11*b23+2*c13*a21*b13*a22*a12*b21-c13*a21*a13*a22*b12*b21-c13*a21*b12*b22*a11*a23+2*c13*a21*a12*b22*a23*b11+c13*a12*b23*b21*a11*a22-2*c13*a12*a23*b21*a11*b22-c13*a12*a23*b21*a21*b12+c13*a12*b22*b21*a13*a21+c13*a11*b23*b22*a12*a21-c13*a11*a23*b22*a22*b11+2*c21*a23*b13*b12*a11*a22-c21*a23*b13*b12*a12*a21-2*c21*a23*b13*a12*a11*b22-2*c21*a23*a13*b12*a12*b21-c21*a23*a13*b12*a22*b11+c21*a23*a13*a12*b11*b22+c21*a23*b12*a11*a12*b23+c21*a22*b13*a11*a13*b22-2*c21*a22*b13*a12*a13*b21-c21*a22*b13*b12*a13*a21-2*c21*a22*b12*a13*a11*b23-c21*a22*a12*b13*a23*b11+c21*a22*a12*a13*b11*b23+c21*a13*b13*b22*a12*a21+c21*a13*b12*b22*a11*a23+c21*a12*b13*a22*a11*b23+c21*a12*a13*a21*b12*b23-c22*a23*b13*b11*a11*a22+2*c22*a23*b13*b11*a12*a21-2*c22*a23*b13*a11*a12*b21-2*c22*a23*a13*b11*a11*b22-c22*a23*a13*b11*a21*b12+c22*a23*a13*a11*b12*b21+c22*a23*a12*b11*a11*b23-2*c22*a21*b13*a11*a13*b22+c22*a21*b13*a12*a13*b21-c22*a21*b13*b11*a13*a22-c22*a21*b12*b13*a11*a23+c22*a21*b12*a13*a11*b23-2*c22*a21*a12*a13*b11*b23+c22*a13*b13*b21*a11*a22+c22*a13*a12*b21*a23*b11+c22*a11*b13*a21*a12*b23+c22*a11*a13*a22*b11*b23-c23*a22*b13*b11*a12*a21+c23*a22*b13*a11*a12*b21+c23*a22*a13*b11*a11*b22+2*c23*a22*a13*b11*a21*b12-2*c23*a22*a13*a11*b12*b21-c23*a22*b12*b11*a11*a23-2*c23*a22*a12*b11*a11*b23-c23*a21*b13*b12*a11*a22+c23*a21*b13*a12*a11*b22+c23*a21*a13*b12*a12*b21-2*c23*a21*b12*a11*a12*b23-c23*a21*b12*b11*a12*a23+c23*a12*a13*b21*a22*b11+c23*a12*b12*b21*a11*a23+c23*a11*a13*b22*a21*b12+2*c13*a22*b13*a21*a11*b22+c23*a11*a12*b22*a23*b11+2*c11*a23*b13*b22*a12*a21-c11*a23*b13*a22*a12*b21-c11*a23*a13*b22*a21*b12-c11*a23*a13*a22*b12*b21-c11*a23*b12*a22*a11*b23+2*c11*a23*a12*a22*b11*b23-c11*a22*b13*a21*a12*b23-c11*a22*b13*b22*a11*a23+2*c11*a22*a13*a21*b12*b23+2*c11*a22*a13*b22*a23*b11+c11*a13*b23*b22*a11*a22,2*c13*c31*c32*b12*b11*b23-c12*c22*c31*b13*b11*b33+c11*c12*c33*b33*b11*b22-c13*c32^2*b11^2*b23+c13^2*c22*b12*b31^2+c13^2*c21*b11*b32^2-c13*c31^2*b12^2*b23+c11^2*c22*b12*b33^2+c11^2*c23*b13*b32^2-c11*c32^2*b13^2*b21-c11*c33^2*b12^2*b21-c12*c31^2*b13^2*b22-c12*c33^2*b11^2*b22+c12^2*c21*b11*b33^2+c12^2*c23*b13*b31^2-c12*c13*c22*b13*b31^2-c12*c13*c23*b12*b31^2-2*c12*c21*c31*b13^2*b32+c12*c21*c32*b13^2*b31+c12*c22*c31*b13^2*b31+c12*c22*c33*b11^2*b33+c12*c23*c32*b11^2*b33-2*c12*c23*c33*b11^2*b32+c12*c31^2*b13*b12*b23+c12*c31*c32*b13^2*b21+c12*c33^2*b12*b11*b21+c12*c32*c33*b11^2*b23-c12^2*c21*b13*b33*b31-c12^2*c23*b11*b31*b33-c12^2*c31*b23*b13*b31+2*c12^2*c31*b33*b11*b23-c12^2*c31*b33*b13*b21-c12^2*c33*b31*b11*b23+2*c12^2*c33*b31*b13*b21-c12^2*c33*b21*b11*b33-2*c13*c21*c31*b12^2*b33+c13*c21*c33*b12^2*b31-2*c13*c22*c32*b11^2*b33+c13*c22*c33*b11^2*b32+c13*c23*c31*b12^2*b31+c13*c23*c32*b11^2*b32+c13*c31*c33*b12^2*b21+c13*c32^2*b13*b11*b21+c13*c32*c33*b11^2*b22-c13^2*c21*b12*b32*b31-c13^2*c22*b11*b31*b32-c13^2*c31*b22*b12*b31+2*c13^2*c31*b32*b11*b22-c13^2*c31*b32*b12*b21-c13^2*c32*b31*b11*b22+2*c13^2*c32*b31*b12*b21-c13^2*c32*b21*b11*b32+c13*c31^2*b13*b12*b22-c11^2*c33*b22*b12*b33+2*c11^2*c33*b32*b13*b22-c11*c12*c21*b12*b33^2-c11*c12*c22*b11*b33^2-c11*c13*c21*b13*b32^2-c11*c13*c23*b11*b32^2+c11*c21*c32*b13^2*b32+c11*c21*c33*b12^2*b33+c11*c22*c31*b13^2*b32-2*c11*c22*c32*b13^2*b31+c11*c23*c31*b12^2*b33-2*c11*c23*c33*b12^2*b31+c11*c31*c32*b13^2*b22+c11*c31*c33*b12^2*b23+c11*c32^2*b13*b11*b23+c11*c33^2*b12*b11*b22-c11^2*c33*b32*b12*b23-c11^2*c32*b33*b13*b22+2*c11^2*c32*b33*b12*b23-c11^2*c32*b23*b13*b32-c11^2*c23*b12*b32*b33-c11^2*c22*b13*b33*b32+c12*c13*c22*b11*b31*b33+c12*c13*c23*b11*b31*b32+c12*c13*c31*b31*b12*b23+c12*c13*c31*b31*b13*b22-2*c12*c13*c31*b32*b11*b23+c12*c13*c31*b32*b13*b21+c12*c13*c31*b33*b12*b21-2*c12*c13*c31*b33*b11*b22+c12*c13*c32*b31*b11*b23-2*c12*c13*c32*b31*b13*b21+c12*c13*c32*b21*b11*b33+c12*c13*c33*b31*b11*b22-2*c12*c13*c33*b31*b12*b21+c12*c13*c33*b21*b11*b32+2*c12*c21*c31*b13*b12*b33-c12*c21*c32*b13*b11*b33-c12*c21*c33*b13*b12*b31+2*c12*c21*c33*b13*b11*b32-c12*c21*c33*b12*b11*b33-c12*c22*c33*b13*b11*b31+2*c13*c21*c31*b13*b12*b32-c13*c21*c32*b13*b12*b31-c13*c21*c32*b13*b11*b32+2*c13*c21*c32*b12*b11*b33-c13*c21*c33*b12*b11*b32-c13*c22*c31*b13*b12*b31-c13*c22*c31*b13*b11*b32+2*c13*c22*c31*b12*b11*b33+2*c13*c22*c32*b13*b11*b31-c13*c22*c33*b12*b11*b31-c13*c23*c31*b12*b11*b32-c13*c23*c32*b12*b11*b31-c13*c31*c32*b11*b13*b22-c13*c31*c32*b12*b13*b21-c13*c31*c33*b12*b11*b22-c13*c32*c33*b12*b11*b21+c11*c12*c32*b23*b13*b31+c11*c12*c31*b33*b13*b22-2*c11*c12*c31*b33*b12*b23+c11*c12*c33*b31*b12*b23+c11*c12*c32*b33*b13*b21-2*c11*c12*c32*b33*b11*b23-2*c11*c12*c33*b31*b13*b22+c11*c12*c33*b32*b11*b23-2*c11*c12*c33*b32*b13*b21+c11*c12*c33*b33*b12*b21+c11*c13*c21*b12*b32*b33+c11*c13*c22*b31*b13*b32-2*c11*c13*c22*b31*b12*b33+c11*c13*c22*b32*b11*b33+c11*c13*c23*b12*b32*b31+c11*c13*c31*b32*b12*b23-2*c11*c13*c31*b32*b13*b22+c11*c13*c31*b22*b12*b33-2*c11*c13*c32*b31*b12*b23+c11*c13*c32*b31*b13*b22+c11*c13*c32*b32*b11*b23+c11*c13*c32*b32*b13*b21+c11*c13*c32*b33*b11*b22-2*c11*c13*c32*b33*b12*b21+c11*c13*c33*b22*b12*b31+c11*c13*c33*b32*b12*b21-2*c11*c13*c33*b32*b11*b22-c11*c21*c32*b13*b12*b33-c11*c21*c33*b13*b12*b32-c11*c22*c31*b13*b12*b33+2*c11*c22*c32*b13*b11*b33+2*c11*c22*c33*b13*b12*b31-c11*c22*c33*b13*b11*b32-c11*c22*c33*b12*b11*b33-c11*c23*c31*b13*b12*b32+2*c11*c23*c32*b13*b12*b31-c11*c23*c32*b13*b11*b32-c11*c23*c32*b12*b11*b33+2*c11*c23*c33*b12*b11*b32-c11*c31*c32*b13*b12*b23-c11*c31*c33*b13*b12*b22+c11*c12*c22*b13*b33*b31-2*c11*c12*c23*b31*b13*b32+c11*c12*c21*b13*b33*b32+c11*c12*c31*b23*b13*b32+c11*c12*c23*b32*b11*b33+c11*c12*c23*b31*b12*b33-c11*c32*c33*b12*b11*b23-c11*c32*c33*b11*b13*b22+2*c11*c32*c33*b12*b13*b21-c12*c23*c31*b13*b12*b31+2*c12*c23*c31*b13*b11*b32-c12*c23*c31*b12*b11*b33-c12*c23*c32*b13*b11*b31+2*c12*c23*c33*b12*b11*b31-c12*c31*c32*b13*b11*b23-c12*c31*c33*b12*b11*b23+2*c12*c31*c33*b11*b13*b22-c12*c31*c33*b12*b13*b21-c12*c32*c33*b13*b11*b21+c12*c13*c21*b31*b13*b32+c12*c13*c21*b31*b12*b33-2*c12*c13*c21*b32*b11*b33,c13*c23*c31*b12^2*b21-2*c12*c13*c21*b32*b11*b23+c11*c13*c22*b33*b11*b22-c11*c12*c32*b23^2*b11+c13*c21*c33*b12^2*b21-2*c11*c12*c22*b33*b11*b23+c11*c13*c32*b13*b21*b22+c11*c13*c23*b22*b12*b31-2*c11*c23*c33*b12^2*b21+c11^2*c33*b13*b22^2+c11^2*c32*b12*b23^2-c11*c22^2*b13^2*b31-c11*c23^2*b12^2*b31+c12^2*c31*b23^2*b11+c12^2*c33*b13*b21^2-c12*c21^2*b13^2*b32-c12*c23^2*b11^2*b32+c13^2*c31*b22^2*b11+c13^2*c32*b21^2*b12-c13*c21^2*b12^2*b33-c13*c22^2*b11^2*b33-c13^2*c32*b21*b11*b22-c11*c13*c31*b13*b22^2-c11*c13*c33*b22^2*b11+c11*c21*c22*b13^2*b32+c11*c21*c23*b12^2*b33+c11*c21*c32*b13^2*b22+c11*c21*c33*b12^2*b23+c11*c22^2*b13*b11*b33+c11*c22*c31*b13^2*b22-2*c11*c22*c32*b13^2*b21+c11*c23^2*b12*b11*b32+c11*c23*c31*b12^2*b23-c11*c12*c31*b12*b23^2-c11^2*c33*b22*b12*b23-c11^2*c32*b23*b13*b22-c11^2*c23*b22*b12*b33+2*c11^2*c23*b32*b13*b22-c11^2*c23*b32*b12*b23-c11^2*c22*b33*b13*b22+2*c11^2*c22*b33*b12*b23-c11^2*c22*b23*b13*b32-c12*c13*c32*b13*b21^2-c12*c13*c33*b21^2*b12+c12*c21^2*b13*b12*b33+c12*c21*c22*b13^2*b31-2*c12*c21*c31*b13^2*b22+c12*c21*c32*b13^2*b21+c12*c22*c23*b11^2*b33+c12*c22*c31*b13^2*b21+c12*c22*c33*b11^2*b23+c12*c23^2*b12*b11*b31+c12*c23*c32*b11^2*b23-2*c12*c23*c33*b11^2*b22-c12^2*c21*b23*b13*b31+2*c12^2*c21*b33*b11*b23-c12^2*c21*b33*b13*b21-c12^2*c23*b31*b11*b23+2*c12^2*c23*b31*b13*b21-c12^2*c23*b21*b11*b33-c12^2*c31*b13*b21*b23-c12^2*c33*b21*b11*b23+c13*c23*c32*b11^2*b22+c13*c22^2*b13*b11*b31+c13*c22*c23*b11^2*b32-2*c13*c22*c32*b11^2*b23+c13*c22*c33*b11^2*b22+c13*c21^2*b13*b12*b32+c13*c21*c23*b12^2*b31-2*c13*c21*c31*b12^2*b23-c13^2*c21*b22*b12*b31+2*c13^2*c21*b32*b11*b22-c13^2*c21*b32*b12*b21-c13^2*c22*b31*b11*b22+2*c13^2*c22*b31*b12*b21-c13^2*c22*b21*b11*b32-c13^2*c31*b12*b21*b22-c11*c21*c22*b13*b12*b33-c11*c21*c23*b13*b12*b32-c11*c21*c32*b13*b12*b23-c11*c21*c33*b13*b12*b22+2*c11*c22*c23*b13*b12*b31-c11*c22*c23*b13*b11*b32-2*c11*c13*c22*b33*b12*b21+c11*c13*c23*b32*b12*b21-2*c11*c13*c23*b32*b11*b22+c11*c13*c31*b22*b12*b23+c11*c13*c32*b23*b22*b11-2*c11*c13*c32*b12*b23*b21+c11*c13*c33*b12*b21*b22-2*c12*c13*c23*b31*b12*b21+c12*c13*c23*b21*b11*b32+c12*c13*c31*b12*b23*b21-2*c12*c13*c31*b23*b22*b11+c12*c13*c31*b13*b21*b22+c12*c13*c32*b21*b11*b23+c12*c13*c33*b21*b11*b22-c12*c21*c22*b13*b11*b33-c12*c21*c23*b13*b12*b31+c11*c12*c33*b12*b23*b21-2*c11*c12*c33*b13*b21*b22+c11*c13*c21*b32*b12*b23-2*c11*c13*c21*b32*b13*b22+c11*c13*c21*b22*b12*b33-2*c11*c13*c22*b31*b12*b23+c11*c13*c22*b31*b13*b22+c11*c13*c22*b32*b11*b23+c11*c13*c22*b32*b13*b21-c11*c22*c23*b12*b11*b33-c11*c22*c31*b13*b12*b23+2*c11*c22*c32*b13*b11*b23-c11*c22*c33*b12*b23*b11-c11*c22*c33*b13*b11*b22+2*c11*c22*c33*b13*b12*b21-c11*c23*c31*b13*b12*b22-c11*c23*c32*b12*b23*b11-c11*c23*c32*b13*b11*b22+2*c11*c23*c32*b13*b12*b21+2*c11*c23*c33*b12*b11*b22+c11*c12*c33*b23*b22*b11-2*c11*c12*c23*b32*b13*b21+c11*c12*c32*b13*b21*b23+c11*c12*c31*b23*b13*b22+c11*c12*c23*b33*b12*b21+c11*c12*c23*b33*b11*b22+c11*c12*c23*b32*b11*b23-2*c11*c12*c23*b31*b13*b22+c11*c12*c23*b31*b12*b23+c11*c12*c22*b33*b13*b21+c11*c12*c22*b23*b13*b31+c11*c12*c21*b33*b13*b22-2*c11*c12*c21*b33*b12*b23+c11*c12*c21*b23*b13*b32+c12*c13*c21*b31*b12*b23+c12*c13*c21*b31*b13*b22+c12*c13*c21*b32*b13*b21+c12*c13*c21*b33*b12*b21-2*c12*c13*c21*b33*b11*b22+c12*c13*c22*b31*b11*b23-2*c12*c13*c22*b31*b13*b21+c12*c13*c22*b21*b11*b33+c12*c13*c23*b31*b11*b22+2*c12*c21*c23*b13*b11*b32-c12*c21*c23*b12*b11*b33+2*c12*c21*c31*b13*b12*b23-c12*c21*c32*b13*b11*b23-c12*c21*c33*b12*b23*b11+2*c12*c21*c33*b13*b11*b22-c12*c21*c33*b13*b12*b21-c12*c22*c23*b13*b11*b31-c12*c22*c31*b13*b11*b23-c12*c22*c33*b13*b11*b21-c12*c23*c31*b12*b23*b11+2*c12*c23*c31*b13*b11*b22-c12*c23*c31*b13*b12*b21-c12*c23*c32*b13*b11*b21+2*c12*c23*c33*b12*b11*b21-c13*c21*c22*b13*b12*b31-c13*c21*c22*b13*b11*b32+2*c13*c21*c22*b12*b11*b33-c13*c21*c23*b12*b11*b32+2*c13*c21*c31*b13*b12*b22+2*c13*c21*c32*b12*b23*b11-c13*c21*c32*b13*b11*b22-c13*c21*c32*b13*b12*b21-c13*c21*c33*b12*b11*b22-c13*c22*c23*b12*b11*b31+2*c13*c22*c31*b12*b23*b11-c13*c22*c31*b13*b11*b22-c13*c22*c31*b13*b12*b21+2*c13*c22*c32*b13*b11*b21-c13*c22*c33*b12*b11*b21-c13*c23*c31*b12*b11*b22-c13*c23*c32*b12*b11*b21,-c23*b22*b13*b11*a11*a22-c13*b13*a22*a12*b21^2-c21*b12*b13*b21*a12*a23+c11*b22*a13*b21*a23*b12-c11*b21*a23^2*b12^2-c13*b23*a21^2*b12^2-c13*b23*a22^2*b11^2-c12*b22*a21^2*b13^2-c12*b22*a23^2*b11^2+c21*b11*a12^2*b23^2+c21*b11*a13^2*b22^2+c22*b12*a11^2*b23^2+c22*b12*a13^2*b21^2+c23*b13*a11^2*b22^2+c23*b13*a12^2*b21^2-c11*b21*a22^2*b13^2+c23*a12*a22*b11^2*b23-c23*a13*b12*a12*b21^2+c23*b12^2*a21*a11*b23+2*c11*b12*a22*a11*b23^2-c11*a12*a22*b11*b23^2+2*c11*b13*b22^2*a11*a23-c11*a13*b22^2*a23*b11+c11*b13*b23*a22^2*b11-c11*b13*a21*a13*b22^2+c12*b21*a13*a21*b12*b23+c12*b21*a13*b22*a23*b11-c12*b13*b23*a21*a22*b11+c12*b11*b23*b22*a11*a23-c12*b11*b23*a21*a23*b12-c12*b11*a22*a23*b13*b21-c12*b13*a23*b21*a21*b12+2*c12*b13*a23*a21*b11*b22+c12*b13*b22*b21*a13*a21+c12*b23*b12*b21*a11*a23-2*c12*b23*a12*b21*a23*b11-2*c12*b21*b13*a21*a12*b23-2*c12*b21*b13*b22*a11*a23+c11*b23*b13*b22*a12*a21+c11*b23*b13*a22*a12*b21+c11*b23*a13*b22*a21*b12-2*c11*b23*a13*a22*b12*b21-2*c11*b23*b12*b22*a11*a23+c11*b23*a12*b22*a23*b11-2*c11*b22*b13*a22*a11*b23-2*c11*b22*b13*b21*a12*a23+c11*b22*a13*a22*b11*b23-c11*b13*b23*a22*a21*b12-c11*b13*a23*b22*a22*b11+2*c11*b13*a23*a22*b12*b21+c11*b13*b22*b21*a13*a22+c11*b12*b23*b21*a12*a23-c11*b12*b23*a22*a23*b11-c11*b12*b22*a23*a21*b13+c12*b23*b13*b21*a11*a22+c12*b23*b13*a21*a11*b22+c12*b23*a13*b21*a22*b11-2*c12*b23*a13*a21*b11*b22+c13*b22*b13*b21*a11*a22-2*c13*b22*a13*b21*a22*b11+c13*b22*b12*b21*a11*a23+c13*b22*b12*a21*a11*b23+c13*b22*a12*b21*a23*b11-2*c13*b22*a12*a21*b11*b23+c13*b21*b13*b22*a12*a21-2*c13*b21*a13*b22*a21*b12-2*c13*b21*b12*a22*a11*b23+c13*b21*a12*a22*b11*b23+c13*b12*b23*b21*a12*a21+2*c13*b12*b23*a21*a22*b11-c13*b12*a23*a21*b11*b22-c13*b12*a22*b21*a21*b13+c13*b11*b23*b22*a11*a22-c13*b11*a23*a22*b12*b21-c13*b11*b22*a21*a22*b13-c21*b23*b13*b12*a11*a22+2*c21*b23*b13*b12*a12*a21+c21*b23*b13*a12*a11*b22+c21*b23*a13*b12*a12*b21+2*c21*b23*a13*b12*a22*b11-2*c21*b23*a13*a12*b11*b22-c21*b23*b12*b11*a12*a23+c21*b22*b13*a12*a13*b21+2*c21*b22*b13*b12*a13*a21-c21*b22*b13*b11*a13*a22-c21*b22*b12*b13*a11*a23+c21*b22*b12*a13*a11*b23+2*c21*b22*a12*b13*a23*b11-c21*b13*a13*a22*b12*b21-c21*b13*a12*a22*b11*b23-c21*b12*a13*b22*a23*b11+2*c22*b23*b13*b11*a11*a22-c22*b23*b13*b11*a12*a21+c22*b23*b13*a11*a12*b21+c22*b23*a13*b11*a11*b22+2*c22*b23*a13*b11*a21*b12-2*c22*b23*a13*a11*b12*b21-c22*b23*b12*b11*a11*a23+c22*b21*b13*a11*a13*b22-c22*b21*b13*b12*a13*a21+2*c22*b21*b13*b11*a13*a22+2*c22*b21*b12*b13*a11*a23-c22*b21*a12*b13*a23*b11+c22*b21*a12*a13*b11*b23-c22*b13*a13*a21*b11*b22-c22*b13*b12*a21*a11*b23-c22*b11*b13*b22*a11*a23-c22*b11*a13*b21*a23*b12+2*c23*b22*b13*b11*a12*a21-2*c23*b22*b13*a11*a12*b21-c23*b22*a13*b11*a21*b12+c23*b22*a13*a11*b12*b21+2*c23*b22*b12*b11*a11*a23+c23*b22*a12*b11*a11*b23+2*c23*b21*b13*b12*a11*a22-c23*b21*b13*b12*a12*a21-c23*b21*a13*b12*a22*b11+c23*b21*a13*a12*b11*b22+c23*b21*b12*a11*a12*b23+2*c23*b21*b12*b11*a12*a23-c23*b12*b13*a21*a11*b22-c23*b12*a12*a21*b11*b23-c23*b11*b13*a22*a12*b21-c23*b11*b12*a22*a11*b23+c11*b22*a21*a22*b13^2-c11*b12*a21*a12*b23^2+c11*b12*b22*a23^2*b11+c11*b23*a21*a23*b12^2-c12*b12*a21*a11*b23^2+2*c12*a12*a21*b11*b23^2+2*c12*b13*b21^2*a12*a23-c12*a13*b21^2*a23*b12+c12*b13*b23*a21^2*b12-c12*b13*a22*a13*b21^2+c12*a22*b21*a21*b13^2+c12*b11*b21*a23^2*b12+c12*b23*a22*a23*b11^2-c12*b11*a22*a11*b23^2-2*c23*b21*a11*a23*b12^2-c23*b21*b11*a12^2*b23-c13*b13*a21*a11*b22^2+2*c13*a13*a21*b11*b22^2+2*c13*a13*a22*b12*b21^2-c13*b12*a23*a12*b21^2+c13*b12*b22*a21^2*b13+c13*a23*b21*a21*b12^2-c13*b11*a23*a11*b22^2+c13*b11*b21*a22^2*b13+c13*a23*b22*a22*b11^2-c21*b23*b13*a12^2*b21-2*c21*b23*a13*a21*b12^2+c21*b23*a11*a23*b12^2-c21*b12*a11*a12*b23^2+c21*b22*a11*a22*b13^2-2*c21*b22*a12*a21*b13^2-c21*b22*b12*a13^2*b21-c21*b13*a11*a13*b22^2+c21*b13^2*a22*a12*b21+c21*a13*b21*a23*b12^2-c22*b23*b13*a11^2*b22-2*c22*b23*a13*a22*b11^2+c22*b23*a12*a23*b11^2-c22*a12*b11*a11*b23^2-2*c22*b21*a11*a22*b13^2+c22*b21*a12*a21*b13^2-c22*b21*b11*a13^2*b22-c22*b13*a12*a13*b21^2+c22*b13^2*a21*a11*b22+c22*a13*b22*a23*b11^2+c23*b22*a13*a22*b11^2-c23*b22*b12*a11^2*b23-2*c23*b22*a12*a23*b11^2-c23*a13*b11*a11*b22^2+c23*b21*a13*a21*b12^2,a32*b33^2*b11*a11*a22+a33*b32^2*b11*a11*a23-2*a32*a31*b33*b12*a13*b21+2*a32*b31*b33*b12*a13*a21+2*a32^2*b33*b11*a13*b21-a31^2*b32*a13*b12*b23+a32*b32*b33*a11^2*b23+b32^2*a33*a11*a13*b21-a33*b31*b33*a11*a22*b12-b31^2*a32*a13^2*b22-b31^2*a33*a12^2*b23-a32*b33^2*a11^2*b22+a32^2*b33*a23*b11^2+a31^2*b33*b12^2*a23+a31^2*b32*b13^2*a22-a31*b33^2*a12^2*b21-a31*b32^2*a13^2*b21+b32*a33^2*a22*b11^2-b32^2*a33*a11^2*b23+b31*a33^2*a21*b12^2+b31*a32^2*a21*b13^2-a31*b31*b33*a13*a22*b12-a32*b31*b33*a12*a21*b13+2*b32*b31*a33*a12*a21*b13-b32*b31*a33*b12*a13*a21+b32*a32*a33*b11*a11*b23+b32*a31*a32*b13*a13*b21+b32*a31*a33*b12*a13*b21-2*b32*a31*a33*a12*b13*b21-b32*a33*b33*a11*a12*b21-2*a33*a32*b33*b11*a12*b21+a33*a32*b33*a11*b12*b21-a33*b32*b33*b11*a11*a22-a33*b32*b33*b11*a12*a21+2*a33*b32*b33*a11*a21*b12-a33*b31*b33*a12*a21*b12+2*a33*b31*b33*a22*a12*b11+a33*a31*b33*a12*b11*b22-2*a33*a31*b33*b12*a11*b22+a32*a33*b33*b11*a21*b12-a32*b32*b33*b11*a13*a21+2*a32*b32*b33*a11*a21*b13-2*a31*b31*a32*b13*a12*b23-a31*b31*b32*a13*a12*b23-a31*b32*b33*a11*a13*b22-a31*b32*b33*a11*a12*b23-2*a31*b32*a33*b11*a22*b13+a31*b32*a33*b11*a23*b12+a31*b32*a33*b12*a21*b13-2*a31*b32*a33*b11*a12*b23+a31*b32*a33*b11*a13*b22+a31*b32*a33*a11*b12*b23+a31*b32*a33*a11*b13*b22+2*a31*b32*b33*b11*a12*a23+2*a31*b32*b33*b11*a13*a22-a31*b32*b33*a11*a23*b12-a31*b32*b33*b12*a13*a21-a31*b32*b33*a12*a21*b13-a31*b31*b33*a12*a23*b12-a31*b31*b33*a13*a12*b22+a31*b31*a33*a12*b13*b22-2*a31*a32*b33*b11*a13*b22+a31*a32*b33*b11*a12*b23+2*a31*b31*b32*a13*a23*b12+a31*b31*a32*b13*b12*a23-a31*b31*b32*b13*a12*a23-a31*b31*b32*a13*a22*b13+2*b31*b32*a33*a11*a12*b23-b31*b32*a33*b11*a12*a23-b31*b32*a33*b11*a13*a22-b31*b32*a33*a11*a13*b22-b31*b32*a33*a11*a23*b12-b31*b32*a33*a12*a13*b21+2*b31*b32*a33*b13*a11*a22+b31*a32*a33*a12*b13*b21+2*b31*a32*b33*a11*a23*b12-b31*a32*b33*a12*a13*b21+2*b31*a32*b33*a11*a13*b22-b31*a32*b33*b11*a13*a22-b31*a32*b33*a11*a12*b23-b31*a32*b33*b11*a12*a23+b31*a32*a33*b12*a13*b21-2*b31*a32*a33*a11*b13*b22-2*b31*a32*a33*a11*b12*b23+b31*a31*a32*b13*b22*a13+b31*a32*a33*b11*a13*b22+b31*a32*a33*b11*a12*b23-b31*a32*b32*a13*a11*b23-b31*a32*b33*b13*a11*a22+b31*a31*a33*b12*a12*b23-b31*a33*b33*a12*a11*b22+b31*a32*a33*b11*a22*b13+b31*a32*a33*b11*a23*b12-2*b31*a32*a33*b12*a21*b13+a32*a31*b33*a12*b13*b21-2*a32*a31*b32*b13*a11*b23+a32*a31*b32*a13*b11*b23-a32*b31*b32*b13*a11*a23-a32*b31*b32*b13*a13*a21+2*a32*b31*b32*a13*a23*b11-a32*b32*b33*a11*a13*b21-2*a32*b32*a33*b11*a13*b21+a32*b32*a33*b11*a21*b13+a32*b32*a33*a11*b13*b21-a32*b32*b33*b11*a11*a23+b33*a31*a33*b12*a12*b21+b33*a32*a33*b11*a11*b22+2*a31*b31*b33*a22*a12*b13+2*a31*b32*b33*a12*a13*b21+a31*a32*b33*b12*a21*b13+a31*b31*a32*a13*b12*b23+a31*b31*a33*b13*b12*a22-2*a31*b31*a33*b22*b12*a13+a31*a32*b33*a11*b13*b22+a31*a32*b33*a11*b12*b23-2*a31*a32*b33*b11*a23*b12+a31*a32*b33*b11*a22*b13+a31*a32*b32*b13*a23*b11-a31*b32*b33*b13*a11*a22+a31*a33*b33*b12*a22*b11+a32*b33^2*a11*a12*b21+a32*b33^2*b11*a12*a21-2*a32*b33^2*a11*a21*b12-a32*b32*a33*a23*b11^2-a32*a33*b33*a22*b11^2+a32*b31^2*a13*a22*b13-a32^2*b33*b11*a21*b13-a32^2*b33*a11*b13*b21-b31*a32^2*b13*a23*b11+2*b31*a33^2*b12*a11*b22-b31*a33^2*b12*a12*b21+b31*a33*b33*a12^2*b21-b31*a33^2*a12*b11*b22+b31*a32*b32*a13^2*b21+2*b31*a32^2*b13*a11*b23-b31*a32^2*b13*a13*b21-b31*a32^2*a13*b11*b23+b31^2*a33*a13*a12*b22-2*b31^2*a33*a22*a12*b13+b31^2*a33*a13*a22*b12+a31*b33^2*a12*a21*b12-2*a31*b33^2*a22*a12*b11+a31*b33^2*a11*a22*b12-a31*a33*b33*a21*b12^2+a31*b32^2*b13*a11*a23+a31*b32^2*b13*a13*a21-2*a31*b32^2*a13*a23*b11+a31*b32^2*a13*a11*b23+a31*b33^2*a12*a11*b22-a31*b31*a32*b13^2*a22-a31*b31*a33*b12^2*a23-a31*a32*b32*a21*b13^2-a31^2*b33*b13*b12*a22+2*a31^2*b33*b22*b12*a13-b31*a33^2*b12*a22*b11-2*b31^2*a32*a13*a23*b12+b31^2*a32*a13*a12*b23+b31^2*a32*b13*a12*a23+a33*b31^2*a12*a23*b12-a31^2*b32*b13*b12*a23-a31^2*b33*a12*b13*b22+a31*b31*b32*a13^2*b22+a31*b31*b33*a12^2*b23+2*a31^2*b32*b13*a12*b23-b33*a32^2*b11*a11*b23-b33*a31^2*b12*a12*b23+b32^2*a33*b11*a13*a21-2*b32^2*a33*a11*a21*b13-b32*a33^2*b11*a21*b12+b32*a33*b33*a11^2*b22-b32*a33^2*b11*a11*b22+2*b32*a33^2*b11*a12*b21-b32*a33^2*a11*b12*b21-b32*a31^2*b13*b22*a13,-2*a31*b33*a13*a21*b12^2-b32*a33*a13*b11*a21*b12-2*a31*b32*a12*a21*b13^2+2*a31*b33*b13*a12*a21*b12+b32*a33*a13*a22*b11^2-2*b31*b32*a23*a12*a11*b13+a31*b31*b23*a12*b12*a13+a32^2*b21*b13*b11*a13-a31^2*b23*b12^2*a13-a31^2*b22*b13^2*a12-a33^2*b22*b11^2*a12-a33^2*b21*b12^2*a11+b32^2*a23*a11^2*b13+b32^2*a21*a13^2*b11+b33^2*a22*a11^2*b12+b33^2*a21*a12^2*b11+b31^2*a22*a13^2*b12+b31^2*a23*a12^2*b13-a32^2*b23*b11^2*a13-a32^2*b21*b13^2*a11-b32*a33*b13*a11*a21*b12+b32*a33*a13*a11*b12*b21-2*b32*b33*a21*a13*a12*b11+b32*b33*a11*b12*a13*a21+b32*b33*a11*b11*a12*a23+b32*b33*a21*a12*a11*b13-a33*b33*a22*a11*b11*b12-a32*b33*b13*b11*a12*a21+a32*b33*a13*b11*a11*b22-a31*b33*b13*a11*a22*b12-a31*b32*b11*a13*a22*b13-b32*a33*b13*b11*a11*a22+2*b32*a33*b13*b11*a12*a21-2*b32*a33*a13*b11*a11*b22+b32*a33*a13*b11*a12*b21+2*b32*a33*b12*b11*a11*a23+b32*a33*a12*b11*a11*b23-2*b32*a33*b13*a11*a12*b21-b33^2*a22*a11*b11*a12-b33^2*a21*a12*a11*b12+a33^2*b22*a11*b11*b12+a33^2*b21*b12*b11*a12+a33*b33*a22*b11^2*a12-a33*b33*b11*a12^2*b21-a33*b33*b12*a11^2*b22+a33*b33*a21*b12^2*a11-b32^2*a23*a11*b11*a13-b32*b33*a22*a11^2*b13-b32*b33*a11^2*a23*b12-2*b32*a33*a12*a23*b11^2-b32*a33*b12*a11^2*b23+2*b32*a33*b13*a11^2*b22-b32^2*a21*a13*a11*b13+a32^2*b23*a11*b11*b13-2*a32*b33*a13*a22*b11^2+a32*b33*a12*a23*b11^2+2*a32*b33*b12*a11^2*b23-a32*b33*b13*a11^2*b22+a32*a33*b23*b11^2*a12+a32*a33*b22*b11^2*a13-a32*b32*b11*a13^2*b21+a32*b32*a21*b13^2*a11+a32*b32*a23*b11^2*a13-a32*b32*b23*a11^2*b13-b31*b32*a21*a13^2*b12-b31*b32*b11*a13^2*a22-b31*a32*b11*a13^2*b22-2*b31*a32*a11*b13^2*a22+2*b31*a32*b12*a13^2*b21-b31*b33*a21*a12^2*b13-b31*b33*b11*a12^2*a23-2*b31*a33*a11*a23*b12^2+2*b31*a33*a12^2*b21*b13+b31*a33*a13*a21*b12^2-b31*a33*b11*a12^2*b23-b31^2*a23*a12*b12*a13-b31^2*a22*a13*a12*b13+b31*a32*a12*a21*b13^2+2*a31*b32*b11*a13^2*b22+a31*b32*a11*b13^2*a22-a31*b32*b12*a13^2*b21+a31*b33*a11*a23*b12^2-a31*b33*a12^2*b21*b13+2*a31*b33*b11*a12^2*b23+a31^2*b22*b13*b12*a13+a31^2*b23*a12*b12*b13+a31*a32*b21*b13^2*a12+a31*a32*b22*b13^2*a11-a31*b31*b23*a12^2*b13+a31*b31*a23*b12^2*a13-a31*b31*b22*a13^2*b12+a31*b31*a22*b13^2*a12+a31*a33*b23*b12^2*a11+a31*a33*b21*b12^2*a13+a32*b33*a13*b11*a12*b21+2*a32*b33*a13*b11*a21*b12-a32*b33*b12*b11*a11*a23-2*a32*b33*a12*b11*a11*b23+a32*b33*b13*a11*a12*b21-a32*b33*b13*a11*a21*b12-2*a32*b33*a13*a11*b12*b21+a32*b32*b23*a11*b11*a13-a32*b32*a23*a11*b11*b13-a32*b32*a21*b13*b11*a13+a32*b32*a13*a11*b13*b21-a32*a33*b23*a11*b11*b12-a32*a33*b22*a11*b11*b13+2*a32*a33*b21*b13*b12*a11-a32*a33*b21*b12*b11*a13-a32*a33*b11*a12*b13*b21+2*a32*b33*b13*b11*a11*a22+b31*a32*a12*b13*a11*b23+b31*a32*a12*a13*b11*b23-2*b31*a32*a12*b13*a13*b21-b31*a32*a12*b13*a23*b11+2*b31*a32*b11*a13*a22*b13+b31*a32*a11*b13*b22*a13+b31*b32*a21*a13*a12*b13+b31*b32*a13*b13*a11*a22+2*b31*a33*b13*a11*a22*b12+b31*a33*a12*a11*b12*b23+2*b31*a33*a12*b11*a23*b12-2*b31*a33*a12*b21*a13*b12+b31*b33*a22*a12*a11*b13-2*b31*b33*a22*a13*a11*b12+b31*b33*a21*a12*b12*a13+b31*b33*a12*b11*a13*a22+b31*b32*a23*a13*a12*b11+b31*b32*a23*a13*a11*b12-b31*a33*b13*a12*a21*b12+2*b31*a32*b12*b13*a11*a23-b31*a32*b12*a13*a23*b11-2*b31*a32*b12*a13*a11*b23-b31*a32*b12*b13*a13*a21-2*b31*a33*b13*a12*a11*b22-b31*a33*b13*a22*a12*b11+b31*a33*a13*b12*a11*b22-b31*a33*a13*b12*a22*b11+b31*a33*a13*a12*b11*b22+2*a31*b33*a13*b12*a22*b11-a31*b31*a22*b13*b12*a13+2*a31*b32*b12*b13*a13*a21-a31*b32*b12*a13*a23*b11-a31*b32*b12*b13*a11*a23+a31*b31*b22*a13*a12*b13-a31*b31*a23*a12*b12*b13-2*a31*b33*a13*a12*b11*b22-2*a31*b33*a12*a11*b12*b23-a31*b33*a12*b11*a23*b12+a31*b33*a12*b21*a13*b12+a31*b32*a12*b13*a11*b23+a31*b33*b13*a12*a11*b22-a31*b33*b13*a22*a12*b11+a31*b33*a13*b12*a11*b22+2*a31*b32*a12*b13*a23*b11-a31*a33*b12*a11*b13*b22+a31*b32*a12*b13*a13*b21-2*a31*b32*a12*a13*b11*b23-a31*a33*b21*a12*b12*b13-a31*a33*b22*b12*b11*a13-a31*a32*b23*b13*b12*a11-a31*a33*b23*b12*b11*a12+2*a31*a33*b22*b13*b11*a12-2*a31*b32*a11*b13*b22*a13-a31*a32*b22*b13*b11*a13+2*a31*a32*b23*b12*b11*a13-a31*a32*b23*b13*b11*a12+a31*b32*b12*a13*a11*b23-a31*a32*b21*b13*b12*a13-a33*b33*a21*b12*b11*a12+a33*b33*a12*a11*b12*b21+a33*b33*a11*a12*b11*b22+b32*b33*a22*a11*b11*a13+b31*b33*a12*a11*a23*b12,-a32*a13*b21^2*a23*b12-b33*a12*a23*b21*a21*b12-b33*a22*a12*a21*b11*b23+a33*b11*b23*b22*a11*a22-b31*a22*b13*a21*a12*b23-2*a31*b22*b13*b21*a12*a23+2*b33*a22*b13*a21*a11*b22-b33*b23*b22*a11^2*a22-b32*a23*a13*a21*b11*b22+2*a31*b12*a22*a11*b23^2-b33*a21*a13*a22*b12*b21+2*a33*a13*a21*b11*b22^2-a31*b21*a22^2*b13^2-a31*b21*a23^2*b12^2+b31*a21*a13^2*b22^2+b31*a21*a12^2*b23^2-a32*b22*a21^2*b13^2-a32*b22*a23^2*b11^2+b32*a22*a13^2*b21^2+b32*a22*a11^2*b23^2-a33*b23*a21^2*b12^2-a33*b23*a22^2*b11^2+b33*a23*a12^2*b21^2+b33*a23*a11^2*b22^2-a31*a12*a22*b11*b23^2+2*a31*b13*b22^2*a11*a23-a31*a13*b22^2*a23*b11+a31*b13*b23*a22^2*b11-a31*b13*a21*a13*b22^2+a31*b22*a21*a22*b13^2-a31*b12*a21*a12*b23^2+a31*b12*b22*a23^2*b11+a31*b23*a21*a23*b12^2+b31*b12*b22*a11*a23^2-2*b31*a12*b22*a23^2*b11+b31*b13*a22^2*a11*b23-2*b31*a13*a22^2*b11*b23-b31*a13*a23*a11*b22^2+b31*a13*b21*a22^2*b13-b31*b22*b21*a13^2*a22-b31*a12*a22*a11*b23^2+b31*a12*b21*a23^2*b12-b31*b23*b21*a12^2*a23-a32*b12*a21*a11*b23^2+2*a32*a12*a21*b11*b23^2+2*a32*b13*b21^2*a12*a23+a32*b13*b23*a21^2*b12-a32*b13*a22*a13*b21^2+a32*a22*b21*a21*b13^2+a32*b11*b21*a23^2*b12+a32*b23*a22*a23*b11^2-a32*b11*a22*a11*b23^2-b32*b23*b22*a11^2*a23-2*b32*b12*b21*a11*a23^2+b32*a12*b21*a23^2*b11+b32*b13*a21^2*a12*b23-2*b32*a13*a21^2*b12*b23-b32*a13*a23*a12*b21^2+b32*a13*b22*a21^2*b13-b32*b22*b21*a13^2*a21-b32*a11*a21*a12*b23^2+b32*a11*b22*a23^2*b11-a33*b13*a21*a11*b22^2-a33*b13*a22*a12*b21^2+2*a33*a13*a22*b12*b21^2-a33*b12*a23*a12*b21^2+a33*b12*b22*a21^2*b13+a33*a23*b21*a21*b12^2-a33*b11*a23*a11*b22^2+a33*b11*b21*a22^2*b13+a33*a23*b22*a22*b11^2-2*b33*b13*b21*a11*a22^2+b33*a13*b21*a22^2*b11-2*b33*b13*b22*a12*a21^2+b33*a13*b22*a21^2*b12-b33*a12*a22*a13*b21^2-b33*b23*b21*a12^2*a21+b33*a11*b23*a22^2*b11-b33*a11*a21*a13*b22^2+b33*a12*b23*a21^2*b12-b32*a23*a13*b21*a22*b11+2*b32*a23*b12*a21*a11*b23-b32*a23*a12*a21*b11*b23-b32*a21*b13*a22*a11*b23-b32*a21*b13*b21*a12*a23+2*b32*a21*a13*a22*b11*b23-b32*a11*b23*a22*a23*b11+b32*a11*b22*b23*a13*a21+a33*b22*b13*b21*a11*a22-b31*a23*b12*a22*a11*b23+2*b31*a23*a12*a22*b11*b23-b31*a22*b13*b22*a11*a23+2*b31*a22*a13*a21*b12*b23+2*b31*a22*a13*b22*a23*b11+b31*a13*b23*b22*a11*a22-2*b31*a13*b23*b22*a12*a21+b31*a13*a23*b22*a12*b21-b31*a13*b22*a21*a22*b13+b31*a12*b23*b22*a11*a23-b31*a12*b23*a21*a23*b12+b31*a12*a22*b23*a13*b21+a32*b23*b13*b21*a11*a22+a32*b23*b13*a21*a11*b22+a32*b23*a13*b21*a22*b11-2*a32*b23*a13*a21*b11*b22+a32*b23*b12*b21*a11*a23-2*a32*b23*a12*b21*a23*b11-2*a32*b21*b13*a21*a12*b23-2*a32*b21*b13*b22*a11*a23+a32*b21*a13*a21*b12*b23+a32*b21*a13*b22*a23*b11-a32*b13*b23*a21*a22*b11-a32*b13*a23*b21*a21*b12+2*a32*b13*a23*a21*b11*b22+a32*b13*b22*b21*a13*a21+a32*b11*b23*b22*a11*a23-a32*b11*b23*a21*a23*b12-a32*b11*a22*a23*b13*b21+b32*a11*b23*b21*a12*a23+b32*a13*b23*b21*a12*a21-b32*a13*a22*b21*a21*b13+2*b32*a21*a13*b21*a23*b12-2*b32*a13*b23*b21*a11*a22+b32*a13*a23*b21*a11*b22+2*b32*a23*b13*b21*a11*a22-b32*a23*b13*a21*a11*b22+a31*b23*b13*b22*a12*a21+a31*b23*b13*a22*a12*b21+a31*b23*a13*b22*a21*b12-2*a31*b23*a13*a22*b12*b21-2*a31*b23*b12*b22*a11*a23+a31*b23*a12*b22*a23*b11-2*a31*b22*b13*a22*a11*b23+a31*b22*a13*a22*b11*b23+a31*b22*a13*b21*a23*b12-a31*b13*b23*a22*a21*b12-a31*b13*a23*b22*a22*b11+2*a31*b13*a23*a22*b12*b21+a31*b13*b22*b21*a13*a22+a31*b12*b23*b21*a12*a23-a31*b12*b23*a22*a23*b11-a31*b12*b22*a23*a21*b13+2*b31*a23*b13*b22*a12*a21-b31*a23*b13*a22*a12*b21-b31*a23*a13*b22*a21*b12-b31*a23*a13*a22*b12*b21-2*a33*b22*a13*b21*a22*b11+a33*b22*b12*b21*a11*a23+a33*b22*b12*a21*a11*b23+a33*b22*a12*b21*a23*b11-2*a33*b22*a12*a21*b11*b23+a33*b21*b13*b22*a12*a21-2*a33*b21*a13*b22*a21*b12-2*a33*b21*b12*a22*a11*b23+a33*b21*a12*a22*b11*b23+a33*b12*b23*b21*a12*a21+2*a33*b12*b23*a21*a22*b11-a33*b12*a23*a21*b11*b22-a33*b12*a22*b21*a21*b13-a33*b11*a23*a22*b12*b21-a33*b11*b22*a21*a22*b13-b33*a22*a13*a21*b11*b22+2*b33*a22*b12*b21*a11*a23-b33*a22*b12*a21*a11*b23-b33*a22*a12*b21*a23*b11+2*b33*a21*b13*a22*a12*b21-b33*a21*b12*b22*a11*a23+2*b33*a21*a12*b22*a23*b11+b33*a12*b23*b21*a11*a22-2*b33*a12*a23*b21*a11*b22+b33*a12*b22*b21*a13*a21+b33*a11*b23*b22*a12*a21-b33*a11*a23*b22*a22*b11+b33*a11*b22*b21*a13*a22,-c11*c31*c32*a12*a23^2-c12*c13*c33*a22*a21*a31-c13^2*c21*a22*a32*a31-c21*c31*c33*a13*a12*a22+3*c13*c21*c31*a32*a12*a23+3*c11*c23*c32*a31*a13*a22-3*c13*c21*c32*a31*a12*a23+3*c13*c21*c32*a33*a11*a22+c21*c23*c33*a12*a11*a32+3*c11*c22*c31*a23*a13*a32-2*c12*c31*c33*a12*a23*a21+c11^2*c22*a22*a33^2+c11^2*c23*a23*a32^2-c11^2*c32*a23^2*a32-c11^2*c33*a22^2*a33-c11*c22^2*a11*a33^2-c11*c23^2*a11*a32^2+c11*c32^2*a23^2*a11+c11*c33^2*a22^2*a11+c12^2*c23*a23*a31^2-c12^2*c31*a23^2*a31-c12^2*c33*a21^2*a33-c12*c21^2*a12*a33^2-c12*c23^2*a12*a31^2+c12*c31^2*a12*a23^2+c12*c33^2*a21^2*a12-c13*c21^2*a13*a32^2-c13*c22^2*a13*a31^2+c13*c31^2*a13*a22^2+c13*c32^2*a13*a21^2+c13^2*c21*a21*a32^2+c13^2*c22*a22*a31^2-c13^2*c31*a22^2*a31-c13^2*c32*a21^2*a32-c21*c32^2*a13^2*a21-c21*c33^2*a12^2*a21+c21^2*c32*a13^2*a32+c21^2*c33*a12^2*a33-c22*c31^2*a13^2*a22-c22*c33^2*a11^2*a22+c22^2*c31*a13^2*a31+c22^2*c33*a11^2*a33-c23*c31^2*a12^2*a23-c23*c32^2*a11^2*a23+c23^2*c31*a12^2*a31+c23^2*c32*a11^2*a32+c12^2*c21*a21*a33^2-c11^2*c22*a23*a33*a32-c12*c13*c22*a23*a31^2-c12*c13*c23*a22*a31^2+c12*c13*c32*a21^2*a33+c12*c13*c33*a21^2*a32-c12^2*c21*a23*a33*a31-c12^2*c23*a21*a31*a33+c12^2*c31*a23*a21*a33+c12^2*c33*a23*a21*a31+c12*c21^2*a13*a33*a32+c12*c21*c22*a11*a33^2+c12*c22*c23*a13*a31^2+c12*c23^2*a11*a31*a32-c12*c31^2*a23*a13*a22-c12*c31*c32*a23^2*a11-c12*c32*c33*a13*a21^2-c12*c33^2*a21*a11*a22+c13*c21^2*a12*a32*a33+c13*c21*c23*a11*a32^2+c13*c22^2*a11*a31*a33+c13*c22*c23*a12*a31^2-c13*c31^2*a22*a12*a23-c13*c31*c33*a22^2*a11-c13*c32^2*a21*a11*a23-c13*c32*c33*a21^2*a12-c13^2*c22*a21*a31*a32+c13^2*c31*a22*a21*a32+c13^2*c32*a22*a21*a31-c21*c22*c31*a13^2*a32-c21*c22*c32*a13^2*a31-c21*c23*c31*a12^2*a33-c21*c23*c33*a12^2*a31+c21*c31*c32*a13^2*a22+c21*c31*c33*a12^2*a23+c21*c32^2*a13*a11*a23+c21*c33^2*a12*a11*a22-c21^2*c32*a13*a12*a33-c21^2*c33*a13*a12*a32-c22*c23*c32*a11^2*a33-c22*c23*c33*a11^2*a32+c22*c31^2*a13*a12*a23+c22*c31*c32*a13^2*a21+c22*c32*c33*a11^2*a23+c22*c33^2*a12*a11*a21-c22^2*c31*a13*a11*a33-c22^2*c33*a13*a11*a31-c23^2*c31*a12*a11*a32-c23^2*c32*a12*a11*a31+c23*c31^2*a13*a12*a22+c23*c31*c33*a12^2*a21+c23*c32^2*a13*a11*a21+c23*c32*c33*a11^2*a22-c11*c12*c21*a22*a33^2-c11*c12*c22*a21*a33^2+c11*c12*c31*a23^2*a32+c11*c12*c32*a23^2*a31-c11*c13*c21*a23*a32^2-c11*c13*c23*a21*a32^2+c11*c13*c31*a22^2*a33+c11*c13*c33*a22^2*a31+c11*c21*c22*a12*a33^2+c11*c21*c23*a13*a32^2+c11*c22^2*a13*a33*a31+c11*c23^2*a12*a32*a31-c11*c31*c33*a13*a22^2-c11*c32^2*a13*a21*a23-c11*c33^2*a12*a21*a22+c11^2*c33*a23*a22*a32+c11^2*c32*a23*a22*a33-c11^2*c23*a22*a32*a33-3*c13*c23*c31*a32*a12*a21-3*c13*c21*c33*a32*a11*a22-c13*c22*c23*a11*a31*a32-3*c13*c22*c31*a32*a11*a23+3*c13*c22*c31*a33*a12*a21+3*c13*c22*c32*a31*a11*a23-3*c13*c22*c32*a21*a11*a33-3*c13*c22*c33*a31*a12*a21+3*c13*c22*c33*a21*a11*a32+3*c13*c23*c31*a32*a11*a22+c21*c22*c31*a13*a12*a33+c21*c22*c32*a13*a11*a33+c21*c22*c33*a13*a12*a31+c21*c22*c33*a13*a11*a32-2*c21*c22*c33*a12*a11*a33+c21*c23*c31*a13*a12*a32+c21*c23*c32*a13*a12*a31+3*c11*c22*c33*a31*a12*a23-3*c11*c22*c33*a32*a13*a21-3*c11*c23*c31*a32*a13*a22+3*c11*c23*c31*a22*a12*a33-3*c11*c23*c32*a33*a12*a21-3*c11*c23*c33*a22*a12*a31+3*c11*c23*c33*a32*a12*a21+c11*c31*c32*a23*a13*a22+c11*c31*c33*a22*a12*a23+c11*c32*c33*a13*a21*a22+c11*c32*c33*a12*a23*a21-2*c11*c32*c33*a23*a22*a11+3*c11*c22*c32*a33*a13*a21-3*c11*c22*c32*a23*a13*a31-3*c11*c22*c31*a33*a12*a23-c11*c22*c23*a31*a12*a33+2*c11*c22*c23*a32*a11*a33-c11*c22*c23*a31*a13*a32-3*c11*c21*c33*a32*a12*a23-3*c11*c21*c32*a33*a13*a22+3*c11*c21*c33*a32*a13*a22+3*c11*c21*c32*a33*a12*a23-c11*c21*c23*a12*a32*a33-c11*c21*c22*a13*a33*a32-c11*c13*c33*a22*a21*a32-c11*c13*c32*a22*a21*a33+2*c11*c13*c32*a23*a21*a32-c11*c13*c31*a23*a22*a32-c11*c13*c32*a23*a22*a31+c11*c13*c23*a22*a32*a31+c11*c13*c22*a32*a21*a33-2*c11*c13*c22*a31*a22*a33-c11*c12*c33*a23*a22*a31+c11*c13*c21*a22*a32*a33+c11*c13*c22*a31*a23*a32-c11*c12*c33*a23*a21*a32+2*c11*c12*c33*a22*a21*a33-c11*c12*c32*a23*a21*a33-c11*c12*c31*a23*a22*a33+c11*c12*c23*a32*a21*a33+c11*c12*c23*a31*a22*a33-2*c11*c12*c23*a31*a23*a32+c11*c12*c22*a23*a33*a31+c11*c12*c21*a23*a33*a32+3*c12*c21*c32*a23*a13*a31-3*c12*c21*c32*a33*a11*a23-c12*c21*c22*a13*a33*a31-c12*c21*c23*a31*a13*a32+2*c12*c21*c23*a31*a12*a33-c12*c21*c23*a32*a11*a33-3*c12*c21*c31*a23*a13*a32+3*c12*c21*c31*a33*a13*a22-3*c12*c21*c33*a31*a13*a22+c12*c13*c21*a31*a23*a32+c12*c13*c21*a31*a22*a33-2*c12*c13*c21*a32*a21*a33+c12*c13*c22*a21*a31*a33+c12*c13*c23*a21*a31*a32+2*c12*c13*c31*a23*a22*a31-c12*c13*c31*a23*a21*a32-c12*c13*c31*a22*a21*a33-c12*c13*c32*a23*a21*a31+3*c12*c21*c33*a32*a11*a23-c12*c22*c23*a11*a31*a33+3*c12*c22*c31*a33*a11*a23-3*c12*c22*c31*a33*a13*a21+3*c12*c22*c33*a31*a13*a21-3*c12*c22*c33*a31*a11*a23+3*c12*c23*c31*a32*a13*a21-3*c12*c23*c31*a33*a11*a22-3*c12*c23*c32*a31*a13*a21+3*c12*c23*c32*a21*a11*a33+3*c12*c23*c33*a31*a11*a22-3*c12*c23*c33*a21*a11*a32+c12*c31*c32*a13*a21*a23+c12*c31*c33*a13*a21*a22+c12*c31*c33*a23*a22*a11+c12*c32*c33*a21*a11*a23+2*c13*c21*c22*a31*a13*a32-c13*c21*c22*a31*a12*a33-c13*c21*c22*a32*a11*a33-c13*c21*c23*a12*a32*a31-3*c13*c21*c31*a22*a12*a33+3*c13*c21*c33*a22*a12*a31-3*c13*c23*c32*a31*a11*a22+3*c13*c23*c32*a31*a12*a21-2*c13*c31*c32*a13*a21*a22+c13*c31*c32*a12*a23*a21+c13*c31*c32*a23*a22*a11+c13*c31*c33*a12*a21*a22+c13*c32*c33*a21*a11*a22-2*c21*c23*c32*a13*a11*a32+c21*c23*c32*a12*a11*a33-c21*c31*c32*a13*a12*a23-c21*c32*c33*a13*a11*a22+2*c21*c32*c33*a13*a12*a21-c21*c32*c33*a12*a23*a11-2*c22*c23*c31*a13*a12*a31+c22*c23*c31*a13*a11*a32+c22*c23*c31*a12*a11*a33+c22*c23*c32*a13*a11*a31+c22*c23*c33*a12*a11*a31-c22*c31*c32*a13*a11*a23+2*c22*c31*c33*a13*a11*a22-c22*c31*c33*a13*a12*a21-c22*c31*c33*a12*a23*a11-c22*c32*c33*a13*a11*a21-c23*c31*c32*a13*a11*a22-c23*c31*c32*a13*a12*a21+2*c23*c31*c32*a12*a23*a11-c23*c31*c33*a12*a11*a22-c23*c32*c33*a12*a11*a21,-c12^2*b11*a23*a21*b23-3*c12*c21*a12*b23*a23*b11-c22*c23*a13*b11*a11*b22+c12*c13*a23*a12*b21^2+c13*c22*a13*b21*a11*b22-2*c12*c22*b23*a11*a13*b21+c23^2*b21*a12*a11*b12-3*c12*c21*a13*a21*b12*b23+c11*c13*b22*a21*a22*b13+3*c12*c23*a13*b21*a21*b12+c22*c23*b13*b11*a12*a21-c22*c23*a12*a23*b11^2-3*c13*c21*b13*b22*a12*a21-c21*c23*b12*a11*a12*b23+c21*c13*b13*a22^2*b11+c12*c13*a22*b21*a21*b13-c21*c11*a22^2*b13^2-c21*c11*a23^2*b12^2-c21^2*b23*a12^2*b13-c21^2*b22*a13^2*b12+c21^2*a12*a22*b13^2+c21^2*a13*a23*b12^2-c22*c12*a21^2*b13^2-c22*c12*a23^2*b11^2+c22^2*a13*a23*b11^2-c22^2*b21*a13^2*b11+c22^2*a11*a21*b13^2-c22^2*b23*a11^2*b13+c12*c22*a11^2*b23^2+c12*c22*a13^2*b21^2+c12^2*b13*a21^2*b23+c12^2*b11*a23^2*b21-c12^2*a21*a11*b23^2-c12^2*a23*a13*b21^2-c11^2*a23*a13*b22^2+c11^2*b13*a22^2*b23+c11^2*b12*a23^2*b22-c11^2*a22*a12*b23^2+c11*c21*a12^2*b23^2+c11*c21*a13^2*b22^2+c13*c23*a11^2*b22^2-c13^2*a21*a11*b22^2-c13^2*a22*a12*b21^2+c13^2*b12*a21^2*b22+c13^2*b11*a22^2*b21+c23^2*a11*a21*b12^2+c23^2*a12*a22*b11^2-c23^2*b22*a11^2*b12-c23^2*b21*a12^2*b11-c23*c13*a21^2*b12^2-c23*c13*a22^2*b11^2+c13*c23*a12^2*b21^2+c13^2*b22*b21*a11*a22+c13^2*b21*b22*a12*a21-c13^2*b12*a21*b21*a22-c13^2*b11*a22*a21*b22-c13*c21*a13*a11*b22^2-c13*c21*b23*a12^2*b21-c13*c22*a13*a12*b21^2-c13*c22*b23*a11^2*b22-c21*c22*a11*a22*b13^2-c21*c23*a11*a23*b12^2+c11*c12*a22*a11*b23^2+c11*c12*a21*a12*b23^2-c11*c12*b22*a23^2*b11-c11*c12*b21*a23^2*b12-c11*c13*b23*a22^2*b11+c11*c13*a23*a11*b22^2+c11*c13*a21*a13*b22^2-c11*c13*b21*a22^2*b13-c11^2*b12*a23*a22*b23-c11^2*b13*a22*b22*a23+c11^2*b22*b23*a13*a22+c11^2*b23*b22*a12*a23-c11*c22*a12*a11*b23^2-c11*c22*b22*a13^2*b21-c11*c23*a13*a11*b22^2-c11*c23*b23*a12^2*b21-c12*c23*a13*a12*b21^2-c12*c23*b23*a11^2*b22-c12*c13*b23*a21^2*b12-c12*c13*b22*a21^2*b13+c12*c13*a22*a13*b21^2-c12*c21*a12*a11*b23^2-c12*c21*b22*a13^2*b21+c12^2*b23*b21*a11*a23+c12^2*b21*b23*a13*a21-c12^2*b13*a21*b21*a23+3*c12*c21*b13*b21*a12*a23+c12*c21*a13*b22*a11*b23+c12*c21*a13*b21*a12*b23+3*c12*c21*a13*a22*b11*b23+3*c12*c21*b12*b23*a11*a23+3*c12*c21*b22*b13*a13*a21-3*c12*c21*a22*b13*a13*b21+3*c12*c23*b13*b21*a11*a22-3*c12*c23*b13*b21*a12*a21+c12*c23*a13*b21*a11*b22-3*c12*c23*a13*a21*b11*b22-3*c12*c23*b12*b21*a11*a23+c12*c23*a12*b21*a11*b23+3*c12*c23*a12*a21*b11*b23-3*c12*c23*b23*b11*a11*a22+3*c12*c23*a23*b11*a11*b22+3*c13*c21*b13*b22*a11*a22+c13*c21*a13*b22*a12*b21-3*c13*c21*a13*b22*a22*b11+3*c13*c21*a13*a22*b12*b21-3*c13*c21*b12*a22*a11*b23+c13*c21*a12*b22*a11*b23+3*c13*c21*a12*b22*a23*b11+3*c13*c21*b23*b12*a12*a21-3*c13*c21*a23*b12*a12*b21-3*c13*c22*b13*b21*a11*a22+3*c13*c22*b13*b21*a12*a21-3*c13*c22*a13*b21*a21*b12+3*c13*c22*a13*a21*b11*b22+3*c13*c22*b12*b21*a11*a23+c13*c22*a12*b21*a11*b23-3*c13*c22*a12*a21*b11*b23+3*c13*c22*b23*b11*a11*a22-3*c13*c22*a23*b11*a11*b22-2*c13*c23*b22*a11*a12*b21+2*c21*c11*b13*a22*a23*b12-c21*c12*b13*a21*a23*b12-c21*c12*b13*a22*a23*b11-c21*c13*b13*a22*a21*b12-c21*c13*b12*a22*a23*b11-c21*c22*b13*a11*a13*b22-c21*c22*b13*a12*a13*b21+c21*c22*b13*b12*a13*a21+c21*c22*b13*b11*a13*a22+c21*c22*b12*b13*a11*a23-c21*c22*b12*a13*a11*b23-2*c21*c22*b12*a13*a23*b11+2*c21*c22*a12*b13*a11*b23+c21*c22*a12*b13*a23*b11-c21*c22*a12*a13*b11*b23+c21*c23*b13*b12*a11*a22+c21*c23*b13*b12*a12*a21-c21*c23*b13*a12*a11*b22-2*c21*c23*b13*a12*a22*b11+2*c21*c23*a13*b12*a11*b22-c21*c23*a13*b12*a12*b21+c21*c23*a13*b12*a22*b11-c21*c23*a13*a12*b11*b22+c21*c23*b12*b11*a12*a23-c22*c11*b13*a21*a23*b12-c22*c11*b13*a22*a23*b11+2*c22*c12*b13*a21*a23*b11-c22*c13*b13*a21*a22*b11-c22*c13*b12*a21*a23*b11+c22*c23*b13*b11*a11*a22-c22*c23*b13*a11*a12*b21-2*c22*c23*b13*a11*a21*b12+2*c22*c23*a13*b11*a12*b21+c22*c23*a13*b11*a21*b12-c22*c23*a13*a11*b12*b21+c22*c23*b12*b11*a11*a23-c22*c23*a12*b11*a11*b23-c23*c11*b13*a22*a21*b12+2*c23*c13*b12*a21*a22*b11-c23*c12*b13*a21*a22*b11-c23*c12*b12*a21*a23*b11-2*c11*c13*a23*b22*a21*b12+c11*c13*a23*a22*b12*b21+c11*c13*a23*b22*a22*b11-c11*c13*b22*b21*a13*a22-c11*c13*a23*b22*a12*b21+c11*c13*b23*a22*a21*b12+2*c11*c13*b23*a22*a12*b21-c11*c13*b23*b22*a12*a21-c11*c13*b23*b22*a11*a22+c11*c12*a22*a23*b13*b21-2*c11*c12*a22*b23*a21*b13-c11*c12*a22*b23*a13*b21+c11*c12*b22*a23*a21*b13+2*c11*c12*b22*a23*a13*b21-c11*c12*b22*b23*a13*a21+c11*c12*b23*a22*a23*b11+c11*c12*b23*a21*a23*b12-c11*c12*b23*b21*a12*a23-c11*c12*b23*b22*a11*a23-2*c11*c21*b23*a12*a13*b22+3*c11*c22*b13*b22*a11*a23-3*c11*c22*b13*b21*a12*a23+c11*c22*a13*b22*a11*b23+c11*c22*a13*b21*a12*b23+3*c11*c22*a13*a21*b12*b23-3*c11*c22*a13*a22*b11*b23-3*c11*c22*b12*b23*a11*a23+3*c11*c22*a12*b23*a23*b11-3*c11*c22*b22*b13*a13*a21+3*c11*c22*a22*b13*a13*b21-3*c11*c23*b13*b22*a11*a22+3*c11*c23*b13*b22*a12*a21+c11*c23*a13*b22*a12*b21+3*c11*c23*a13*b22*a22*b11-3*c11*c23*a13*a22*b12*b21+3*c11*c23*b12*a22*a11*b23+c11*c23*a12*b22*a11*b23-3*c11*c23*a12*b22*a23*b11-3*c11*c23*b23*b12*a12*a21+3*c11*c23*a23*b12*a12*b21-c23*c11*b12*a22*a23*b11-c12*c13*b23*b21*a11*a22-c12*c13*b23*b21*a12*a21+2*c12*c13*b23*a21*a11*b22+c12*c13*b23*a21*a22*b11-c12*c13*a23*b21*a11*b22+c12*c13*a23*b21*a21*b12-2*c12*c13*a23*b21*a22*b11+c12*c13*a23*a21*b11*b22-c12*c13*b22*b21*a13*a21-3*c12*c21*b13*b22*a11*a23-c21*c22*a12*a21*b13^2+c21*c22*b11*a13^2*b22+c21*c22*b12*a13^2*b21+c21*c23*b13*a12^2*b21-c21*c23*a13*a21*b12^2+c21*c23*b11*a12^2*b23+c21^2*b23*a12*b12*a13+c21^2*b22*a13*a12*b13-c21^2*b13*b12*a13*a22-c21^2*b12*b13*a12*a23+c21*c12*b12*a23^2*b11+c21*c12*a22*a21*b13^2+c21*c13*a23*a21*b12^2+c22*c11*b12*a23^2*b11+c22*c11*a22*a21*b13^2+c22*c13*b13*a21^2*b12+c22*c13*a23*a22*b11^2+c22*c23*b13*a11^2*b22-c22*c23*a13*a22*b11^2+c22*c23*b12*a11^2*b23+c22^2*b23*a11*b11*a13+c22^2*b21*a13*a11*b13-c22^2*b13*b11*a13*a21-c22^2*b11*b13*a11*a23+c23^2*b22*a11*b11*a12-c23^2*b12*b11*a12*a21-c23^2*b11*b12*a11*a22+c23*c11*b13*a22^2*b11+c23*c11*a23*a21*b12^2+c23*c12*b13*a21^2*b12+c23*c12*a23*a22*b11^2,3*a31*b33*b12*a22*a11*b23-b32*b33*a11*a21*a13*b22-b31^2*a22*b13*a12*a23-b31*b33*a21*a12*a13*b22-b32*a33*b13*a21*a22*b11+b31*b32*a23*b11*a13*a22-a33^2*b22*b11*a21*b12+b31^2*a23*a12*a13*b22+3*b32*a33*b13*b21*a11*a22-3*b32*a33*a12*a21*b11*b23-b31*a33*b12*a22*a23*b11+a31*a33*b22*b11*a23*b12+3*a31*b32*a13*b21*a23*b12+b33*a32*b13*a21^2*b12-a32*b33*a13*a12*b21^2-3*a31*b33*a12*a22*b11*b23-3*b31*a33*a12*b22*a23*b11-b32*b33*b12*a13*a21^2-a32*a33*a22*b11^2*b23-a31*a32*b23*b11*a13*b22-a31^2*b13*a13*b22^2+a31^2*b23*a23*b12^2-a31^2*b12*a12*b23^2+a31^2*b22*a22*b13^2+a31*b31*a12^2*b23^2+a31*b31*a13^2*b22^2+b31^2*b13*a13*a22^2-b31^2*a23*a12^2*b23+b31^2*b12*a12*a23^2-b31^2*a22*a13^2*b22-b31*a31*a22^2*b13^2-b31*a31*a23^2*b12^2+a32^2*b21*a21*b13^2+a32^2*b23*a23*b11^2-a32^2*b13*a13*b21^2-a32^2*b11*a11*b23^2+a32*b32*a11^2*b23^2+a32*b32*a13^2*b21^2+b32^2*b11*a11*a23^2-b32^2*a23*a11^2*b23-b32^2*a21*a13^2*b21+b32^2*b13*a13*a21^2-b32*a32*a21^2*b13^2-b32*a32*a23^2*b11^2-a33^2*b11*a11*b22^2+a33^2*b22*a22*b11^2-a33^2*b12*a12*b21^2+a33^2*b21*a21*b12^2+a33*b33*a11^2*b22^2+a33*b33*a12^2*b21^2+b33^2*b11*a11*a22^2-b33^2*a22*a11^2*b22+b33^2*b12*a12*a21^2-b33^2*a21*a12^2*b21-b33*a33*a21^2*b12^2-b33*a33*a22^2*b11^2+b32*b33*a21*a11*a23*b12-b32*b33*a21*a11*a12*b23+b32*b33*a21*b11*a12*a23-b32*b33*a12*b21*a11*a23-b32*a31*b13*a21*a23*b12-3*b32*a33*b12*b21*a11*a23+3*b32*a33*b12*a21*a11*b23+3*b32*a33*a12*b21*a23*b11+b32*b33*a22*b11*a13*a21-b32*b33*a22*a11*a13*b21-2*b32*b33*a22*b11*a11*a23+b32*b33*a21*a11*a22*b13+2*b32*b33*a21*a12*a13*b21-a32*a33*b21*a11*b12*b23+a32*a33*b21*b11*a23*b12-a32*a33*b21*b11*a12*b23+a32*a33*b12*a21*b11*b23+a32*a33*b11*b21*a22*b13-3*a32*b33*b13*b21*a11*a22+3*a32*b33*b13*a21*a11*b22+3*a32*b33*a13*b21*a22*b11+2*a31*a32*b21*b13*a13*b22+a31*a32*b21*b13*a23*b12+a31*a32*b13*a21*b12*b23+a31*a32*b11*a23*b13*b22-3*a31*b32*b13*a22*a11*b23+3*a31*b32*b13*a21*a12*b23+3*a31*b32*b13*b22*a11*a23-3*a31*b32*b13*b21*a12*a23-3*a31*b32*a13*a21*b12*b23+3*a31*b32*a13*a22*b11*b23-3*a31*b32*a13*b22*a23*b11-a31*a33*b22*a12*b13*b21-2*a31*a33*b22*b11*a22*b13-a31*a33*b22*b12*a13*b21-a31*a33*b22*a11*b12*b23-a31*a33*b22*b11*a12*b23+a31*a33*b21*b12*a22*b13+2*a31*a33*b21*b12*a12*b23+a31*a33*b12*a21*b13*b22+a31*a33*b11*a22*b12*b23-3*a31*b33*b13*b22*a12*a21+3*a31*b33*b13*a22*a12*b21+3*a31*b33*a13*b22*a21*b12-3*a31*b33*a13*a22*b12*b21-3*a31*b33*b12*b22*a11*a23+3*a31*b33*a12*b22*a23*b11-2*a31*a32*b23*b11*a23*b12-a31*a32*b23*b12*a13*b21+a31*a32*b23*b11*a22*b13-a31*a32*b23*a12*b13*b21-a31*a32*b23*a11*b13*b22-2*a31*b31*b23*a12*a13*b22+a31*b32*a13*b22*a11*b23+a31*b32*a13*b21*a12*b23+a31*b33*a13*b22*a12*b21+a31*b33*a12*b22*a11*b23+3*b31*a32*a13*a21*b12*b23+3*b31*a32*b13*a22*a11*b23-3*b31*a32*b13*a21*a12*b23-3*b31*a32*b13*b22*a11*a23+3*b31*a32*b13*b21*a12*a23-3*b31*a32*a13*a22*b11*b23+3*b31*a32*a13*b22*a23*b11-3*b31*a32*a13*b21*a23*b12+b31*b32*a23*a11*a22*b13+b31*b32*a23*a12*a21*b13-b31*b32*a23*a11*a13*b22+b31*b32*a23*b12*a13*a21+2*b31*b32*a23*a11*a12*b23-2*b31*b32*a21*b13*a13*a22-b31*b32*a21*a13*a12*b23-b31*b32*a13*b21*a12*a23-b31*b32*a11*b23*a13*a22+3*b31*a33*b13*b22*a12*a21-3*b31*a33*b13*a22*a12*b21-3*b31*a33*a13*b22*a21*b12+3*b31*a33*a13*a22*b12*b21+3*b31*a33*b12*b22*a11*a23-3*b31*a33*b12*a22*a11*b23+3*b31*a33*a12*a22*b11*b23+b31*b33*a22*a12*a21*b13+2*b31*b33*a22*a11*a13*b22+b31*b33*a22*b12*a13*a21+b31*b33*a22*a11*a23*b12+b31*b33*a22*b11*a12*a23-b31*b33*a22*a11*a12*b23-2*b31*b33*a21*b12*a12*a23-b31*b33*a12*b21*a13*a22-b31*b33*a11*b22*a12*a23+2*b31*a31*b13*a22*a23*b12-b31*a32*b13*a21*a23*b12-b31*a32*b13*a22*a23*b11-b31*a33*b13*a22*a21*b12-a32*a33*b22*a11*b13*b21+a32*a33*b22*b11*a21*b13+2*a32*a33*b22*b11*a11*b23-2*a32*a33*b21*b12*a21*b13-a32*a33*b21*b11*a13*b22-3*a32*b33*a13*a21*b11*b22+3*a32*b33*b12*b21*a11*a23-3*a32*b33*b12*a21*a11*b23-3*a32*b33*a12*b21*a23*b11+3*a32*b33*a12*a21*b11*b23+a32*b31*a13*b22*a11*b23+a32*b31*a13*b21*a12*b23-2*a32*b32*b23*a11*a13*b21+a32*b33*a13*b21*a11*b22+a32*b33*a12*b21*a11*b23-3*b32*a33*b13*a21*a11*b22-3*b32*a33*a13*b21*a22*b11+3*b32*a33*a13*a21*b11*b22+a31*a32*a11*b12*b23^2+a31*a32*b11*a12*b23^2-a31*a32*b21*a22*b13^2-a31*a32*a21*b13^2*b22+a31*a33*a11*b13*b22^2+a31*a33*b11*a13*b22^2-a31*a33*b21*a23*b12^2-a31*a33*a21*b12^2*b23-a31^2*b22*b13*a23*b12+a31^2*b22*a13*b12*b23-a31^2*b23*b12*a22*b13+a31^2*b23*a12*b13*b22-a31*b32*a12*a11*b23^2-a31*b32*b22*a13^2*b21-a31*b33*a13*a11*b22^2-a31*b33*b23*a12^2*b21-b31^2*a23*b12*a13*a22+b31^2*a22*a13*a12*b23-b31*b32*a11*a23^2*b12-b31*b32*b11*a12*a23^2+b31*b32*a21*a13^2*b22+b31*b32*b21*a13^2*a22-b31*b33*a11*a22^2*b13-b31*b33*b11*a13*a22^2+b31*b33*a21*a12^2*b23+b31*b33*b21*a12^2*a23+b31*a32*b12*a23^2*b11+b31*a32*a22*a21*b13^2+b31*a33*b13*a22^2*b11+b31*a33*a23*a21*b12^2+a32^2*b23*a11*b13*b21-a32^2*b23*b11*a21*b13-a32^2*b21*b13*a23*b11+a32^2*b21*a13*b11*b23-a32*a33*b22*a23*b11^2+a32*a33*a12*b13*b21^2+a32*a33*b12*a13*b21^2-a32*b31*a12*a11*b23^2-a32*b31*b22*a13^2*b21-a32*b33*b23*a11^2*b22+b32*b33*a22*a11^2*b23-b32*b33*a12*a21^2*b13+b32*b33*b22*a11^2*a23-b32^2*a23*b11*a13*a21+b32^2*a23*a11*a13*b21-b32^2*a21*b13*a11*a23+b32^2*a21*a13*a11*b23+b32*a31*b12*a23^2*b11+b32*a31*a22*a21*b13^2+b32*a33*b13*a21^2*b12+b32*a33*a23*a22*b11^2+a33^2*b22*a11*b12*b21-a33^2*b21*b12*a22*b11+a33^2*b21*a12*b11*b22-a33*b31*a13*a11*b22^2-a33*b31*b23*a12^2*b21-a33*b32*a13*a12*b21^2-a33*b32*b23*a11^2*b22-b33^2*a22*b11*a12*a21+b33^2*a22*a11*a12*b21-b33^2*a21*b12*a11*a22+b33^2*a21*a12*a11*b22+b33*a31*b13*a22^2*b11+b33*a31*a23*a21*b12^2+b33*a32*a23*a22*b11^2-b32*a31*b13*a22*a23*b11+2*b32*a32*b13*a21*a23*b11-b32*a33*b12*a21*a23*b11+a33*b31*a13*b22*a12*b21+a33*b31*a12*b22*a11*b23+a33*b32*a13*b21*a11*b22+a33*b32*a12*b21*a11*b23-2*a33*b33*b22*a11*a12*b21-b33*a31*b13*a22*a21*b12-b33*a31*b12*a22*a23*b11-b33*a32*b13*a21*a22*b11-b33*a32*b12*a21*a23*b11+2*b33*a33*b12*a21*a22*b11,c13^2*c21*b22*b32*b31-c11*c12*c31*b23^2*b32-c11*c31*c33*b22*b12*b23-c13*c21^2*b12*b32*b33-2*c12*c13*c31*b23*b22*b31+c11*c13*c32*b23*b22*b31-c21*c22*c32*b13*b11*b33-c13*c32*c33*b21*b11*b22+3*c11*c23*c31*b32*b13*b22+3*c11*c23*c32*b33*b12*b21-c22*c33^2*b12*b11*b21+c11*c12*c21*b22*b33^2-c21*c23*c32*b13*b12*b31-2*c13*c21*c22*b31*b13*b32+c12*c31^2*b23*b13*b22-c12*c13*c33*b21^2*b32-2*c23*c31*c32*b12*b23*b11+c11*c31*c32*b12*b23^2-c12*c13*c32*b21^2*b33-3*c12*c21*c32*b23*b13*b31-c22*c23*c32*b13*b11*b31+c12*c13*c33*b22*b21*b31+c12*c13*c31*b23*b21*b32-2*c11*c13*c32*b23*b21*b32-c11*c12*c21*b23*b33*b32+3*c11*c22*c33*b32*b13*b21+c13^2*c22*b21*b31*b32-c11^2*c22*b22*b33^2-c11^2*c23*b23*b32^2+c11^2*c32*b23^2*b32+c11^2*c33*b22^2*b33+c11*c22^2*b11*b33^2+c11*c23^2*b11*b32^2-c11*c32^2*b23^2*b11-c11*c33^2*b22^2*b11-c12^2*c21*b21*b33^2-c12^2*c23*b23*b31^2+c12^2*c31*b23^2*b31+c12^2*c33*b21^2*b33+c12*c21^2*b12*b33^2+c12*c23^2*b12*b31^2-c12*c31^2*b12*b23^2-c12*c33^2*b21^2*b12+c13*c21^2*b13*b32^2+c13*c22^2*b13*b31^2-c13*c31^2*b13*b22^2-c13*c32^2*b13*b21^2-c13^2*c21*b21*b32^2-c13^2*c22*b22*b31^2+c13^2*c31*b22^2*b31+c13^2*c32*b21^2*b32+c21*c32^2*b13^2*b21+c21*c33^2*b12^2*b21-c21^2*c32*b13^2*b32-c21^2*c33*b12^2*b33+c22*c31^2*b13^2*b22+c22*c33^2*b11^2*b22-c22^2*c31*b13^2*b31-c22^2*c33*b11^2*b33+c23*c31^2*b12^2*b23+c23*c32^2*b11^2*b23-c23^2*c31*b12^2*b31-c23^2*c32*b11^2*b32+c11*c12*c22*b21*b33^2-c11*c12*c32*b23^2*b31+c11*c13*c21*b23*b32^2+c11*c13*c23*b21*b32^2-c11*c13*c31*b22^2*b33-c11*c13*c33*b22^2*b31-c11*c21*c22*b12*b33^2-c11*c21*c23*b13*b32^2-c11*c22^2*b13*b33*b31-c11*c23^2*b12*b32*b31+c11*c31*c33*b13*b22^2+c11*c32^2*b13*b21*b23+c11*c33^2*b12*b21*b22-c11^2*c33*b23*b22*b32-c11^2*c32*b23*b22*b33+c11^2*c23*b22*b32*b33+c11^2*c22*b23*b33*b32+c12^2*c21*b23*b33*b31+c12^2*c23*b21*b31*b33-c12^2*c31*b23*b21*b33-c12^2*c33*b23*b21*b31+c12*c13*c22*b23*b31^2+c12*c13*c23*b22*b31^2-c12*c21^2*b13*b33*b32-c12*c21*c22*b11*b33^2-c12*c22*c23*b13*b31^2-c12*c23^2*b11*b31*b32+c12*c31*c32*b23^2*b11+c12*c32*c33*b13*b21^2+c12*c33^2*b21*b11*b22-c13^2*c31*b22*b21*b32-c13^2*c32*b22*b21*b31-c13*c21*c23*b11*b32^2-c13*c22^2*b11*b31*b33-c13*c22*c23*b12*b31^2+c13*c31^2*b22*b12*b23+c13*c31*c33*b22^2*b11+c13*c32^2*b21*b11*b23+c13*c32*c33*b21^2*b12+c21^2*c32*b13*b12*b33+c21^2*c33*b13*b12*b32+c21*c22*c31*b13^2*b32+c21*c22*c32*b13^2*b31+c21*c23*c31*b12^2*b33+c21*c23*c33*b12^2*b31-c21*c31*c32*b13^2*b22-c21*c31*c33*b12^2*b23-c21*c32^2*b13*b11*b23-c21*c33^2*b12*b11*b22+c22*c23*c32*b11^2*b33+c22*c23*c33*b11^2*b32-c22*c31^2*b13*b12*b23-c22*c31*c32*b13^2*b21-c22*c32*c33*b11^2*b23+c22^2*c31*b13*b11*b33+c22^2*c33*b13*b11*b31+c23^2*c31*b12*b11*b32+c23^2*c32*b12*b11*b31-c23*c31^2*b13*b12*b22-c23*c31*c33*b12^2*b21-c23*c32^2*b13*b11*b21-c23*c32*c33*b11^2*b22-3*c11*c22*c33*b31*b12*b23-3*c11*c23*c31*b22*b12*b33-3*c11*c23*c32*b31*b13*b22+3*c11*c23*c33*b22*b12*b31-3*c11*c23*c33*b32*b12*b21-c11*c31*c32*b23*b13*b22-c11*c32*c33*b13*b21*b22-c11*c32*c33*b12*b23*b21+2*c11*c32*c33*b23*b22*b11-3*c11*c22*c32*b33*b13*b21+3*c11*c22*c32*b23*b13*b31-3*c11*c22*c31*b23*b13*b32+3*c11*c22*c31*b33*b12*b23+c11*c22*c23*b31*b12*b33-2*c11*c22*c23*b32*b11*b33+c11*c22*c23*b31*b13*b32-3*c11*c21*c33*b32*b13*b22+3*c11*c21*c32*b33*b13*b22+3*c11*c21*c33*b32*b12*b23-3*c11*c21*c32*b33*b12*b23+c11*c21*c23*b12*b32*b33+c11*c21*c22*b13*b33*b32+c11*c13*c33*b22*b21*b32+c11*c13*c32*b22*b21*b33-c11*c13*c22*b32*b21*b33+c11*c13*c31*b23*b22*b32-c11*c13*c23*b22*b32*b31+2*c11*c13*c22*b31*b22*b33-c11*c13*c21*b22*b32*b33-c11*c13*c22*b31*b23*b32+c11*c12*c33*b23*b21*b32-2*c11*c12*c33*b22*b21*b33+c11*c12*c33*b23*b22*b31+c11*c12*c32*b23*b21*b33+c11*c12*c31*b23*b22*b33-c11*c12*c23*b32*b21*b33-c11*c12*c23*b31*b22*b33+2*c11*c12*c23*b31*b23*b32-c11*c12*c22*b23*b33*b31+c12*c21*c23*b31*b13*b32-2*c12*c21*c23*b31*b12*b33+c12*c21*c23*b32*b11*b33+3*c12*c21*c31*b23*b13*b32-3*c12*c21*c31*b33*b13*b22+3*c12*c21*c32*b33*b11*b23+3*c12*c21*c33*b31*b13*b22-3*c12*c21*c33*b32*b11*b23+c12*c13*c32*b23*b21*b31+c12*c21*c22*b13*b33*b31-c12*c13*c21*b31*b23*b32-c12*c13*c21*b31*b22*b33+2*c12*c13*c21*b32*b21*b33-c12*c13*c22*b21*b31*b33-c12*c13*c23*b21*b31*b32+c12*c13*c31*b22*b21*b33-c12*c32*c33*b21*b11*b23+c12*c22*c23*b11*b31*b33-3*c12*c22*c31*b33*b11*b23+3*c12*c22*c31*b33*b13*b21+3*c12*c22*c33*b31*b11*b23-3*c12*c22*c33*b31*b13*b21-3*c12*c23*c31*b32*b13*b21+3*c12*c23*c31*b33*b11*b22+3*c12*c23*c32*b31*b13*b21-3*c12*c23*c32*b21*b11*b33-3*c12*c23*c33*b31*b11*b22+3*c12*c23*c33*b21*b11*b32-c12*c31*c32*b13*b21*b23-c12*c31*c33*b13*b21*b22+2*c12*c31*c33*b12*b23*b21-c12*c31*c33*b23*b22*b11+c13*c21*c22*b31*b12*b33+c13*c21*c22*b32*b11*b33+c13*c21*c23*b12*b32*b31-3*c13*c21*c31*b32*b12*b23+3*c13*c21*c31*b22*b12*b33+3*c13*c21*c32*b31*b12*b23-3*c13*c21*c32*b33*b11*b22-3*c13*c21*c33*b22*b12*b31+3*c13*c21*c33*b32*b11*b22+c13*c22*c23*b11*b31*b32+3*c13*c22*c31*b32*b11*b23-3*c13*c22*c31*b33*b12*b21-3*c13*c22*c32*b31*b11*b23+3*c13*c22*c32*b21*b11*b33+3*c13*c22*c33*b31*b12*b21-3*c13*c22*c33*b21*b11*b32-3*c13*c23*c31*b32*b11*b22+3*c13*c23*c31*b32*b12*b21+3*c13*c23*c32*b31*b11*b22-3*c13*c23*c32*b31*b12*b21+2*c13*c31*c32*b13*b21*b22-c13*c31*c32*b12*b23*b21-c13*c31*c32*b23*b22*b11-c13*c31*c33*b12*b21*b22-c21*c22*c31*b13*b12*b33-c21*c22*c33*b13*b12*b31-c21*c22*c33*b13*b11*b32+2*c21*c22*c33*b12*b11*b33-c21*c23*c31*b13*b12*b32+2*c21*c23*c32*b13*b11*b32-c21*c23*c32*b12*b11*b33-c21*c23*c33*b12*b11*b32+c21*c31*c32*b13*b12*b23+c21*c31*c33*b13*b12*b22+c21*c32*c33*b13*b11*b22-2*c21*c32*c33*b13*b12*b21+c21*c32*c33*b12*b23*b11+2*c22*c23*c31*b13*b12*b31-c22*c23*c31*b13*b11*b32-c22*c23*c31*b12*b11*b33-c22*c23*c33*b12*b11*b31+c22*c31*c32*b13*b11*b23-2*c22*c31*c33*b13*b11*b22+c22*c31*c33*b13*b12*b21+c22*c31*c33*b12*b23*b11+c22*c32*c33*b13*b11*b21+c23*c31*c32*b13*b11*b22+c23*c31*c32*b13*b12*b21+c23*c31*c33*b12*b11*b22+c23*c32*c33*b12*b11*b21,-c32*c33*b33*a11*b11*a12+c31*c32*a32*b13*b11*a13+c13^2*a32*b31*a11*b32-c12*c13*a31*b31*a12*b33+3*c13*c32*b31*a33*b12*a11-c31*c32*a32*b13^2*a11-c11*c32*a12*a11*b33^2-c31^2*a33*a12*b12*b13-c31*c33*b33*a12*a11*b12+c31*c32*b32*a13^2*b11-c13*c32*a13*a12*b31^2-3*c13*c31*b31*a12*b12*a33+c31*c33*a31*a12*b12*b13-3*c11*c33*b32*a33*a12*b11+c13*c32*b31*a13*a11*b32+c31^2*b32*a13*a12*b13+2*c11*c12*b31*a13*a33*b32+c31*c13*b13*b11*a32^2+c31*c33*a33*b12*b11*a12+c32*c33*a31*b12*b11*a13+2*c31*c33*b32*a13*a11*b12+3*c12*c31*a33*b33*b12*a11+3*c11*c32*b31*a13*b13*a32+3*c12*c31*b31*a33*b13*a12+3*c13*c31*b31*a32*a13*b12-3*c13*c31*a32*b32*a13*b11-c31*c11*b13^2*a32^2-c31*c11*b12^2*a33^2+c31^2*a32*b13^2*a12-c31^2*b32*a13^2*b12+c31^2*a33*b12^2*a13-c31^2*b33*a12^2*b13-c32*c12*b13^2*a31^2-c32*c12*b11^2*a33^2+c32^2*a31*b13^2*a11-c32^2*b31*a13^2*b11+c32^2*a33*b11^2*a13-c32^2*b33*a11^2*b13-c33*c13*b12^2*a31^2-c33*c13*b11^2*a32^2+c33^2*a31*b12^2*a11-c33^2*b31*a12^2*b11+c33^2*a32*b11^2*a12-c33^2*b32*a11^2*b12+c11*c31*a12^2*b33^2+c12*c32*a11^2*b33^2+c12*c32*a13^2*b31^2+c12^2*b13*b33*a31^2-c12^2*a31*a11*b33^2-c12^2*a13*a33*b31^2+c12^2*b31*b11*a33^2+c13^2*b12*b32*a31^2-c13^2*a31*a11*b32^2-c13^2*a12*a32*b31^2+c13^2*b31*b11*a32^2+c13*c33*a12^2*b31^2+c13*c33*a11^2*b32^2+c11^2*b13*b33*a32^2-c11^2*a32*a12*b33^2-c11^2*a13*a33*b32^2+c11^2*b32*b12*a33^2+c11*c31*a13^2*b32^2+c11*c12*a31*a12*b33^2-c11*c12*b31*b12*a33^2+c11*c12*a32*a11*b33^2-c11*c12*b32*b11*a33^2+c11*c13*a31*a13*b32^2-c11*c13*b31*b13*a32^2-c11*c13*a32^2*b11*b33+c11*c13*a33*a11*b32^2-c11*c32*b31*a13^2*b32-c11*c33*b31*a12^2*b33+c32*c13*b13*b12*a31^2+c32*c13*a32*b11^2*a33-c32*c33*a32*b11^2*a13+c32*c33*b32*a11^2*b13-c32*c33*a33*b11^2*a12+c32*c33*b33*a11^2*b12+c33*c12*b13*b12*a31^2+c33*c12*a32*b11^2*a33+c33*c11*a31*b12^2*a33+c33*c11*b13*b11*a32^2-c33^2*a31*b12*b11*a12+c33^2*b31*a12*a11*b12-c33^2*a32*a11*b11*b12+c33^2*b32*a11*b11*a12-c32^2*a33*a11*b11*b13+c32^2*b33*a11*b11*a13+c32*c11*a31*b13^2*a32+c32*c11*b12*b11*a33^2-c13*c31*b31*a12^2*b33-c13*c31*a13*a11*b32^2-c13*c32*b32*a11^2*b33-c13^2*a31*b31*b12*a32+c13^2*a31*b31*a12*b32-c13^2*a31*a32*b11*b32+c31^2*b33*a12*b12*a13-c31^2*a32*b13*b12*a13+c31*c12*a31*b13^2*a32+c31*c12*b12*b11*a33^2+c31*c13*a31*b12^2*a33-c31*c32*a31*b13^2*a12+c31*c32*b31*a13^2*b12-c31*c33*a31*b12^2*a13+c31*c33*b31*a12^2*b13-c31*c33*a33*b12^2*a11+c31*c33*b33*a12^2*b11-c32^2*a31*b13*b11*a13+c32^2*b31*a13*a11*b13-c11*c33*a13*a11*b32^2-c11^2*a32*b32*b13*a33+c11^2*a32*b32*a13*b33-c11^2*a32*a33*b12*b33+c11^2*a33*b32*a12*b33-c12^2*a31*b31*b13*a33+c12^2*a31*b31*a13*b33-c12^2*a31*a33*b11*b33+c12^2*a33*b31*a11*b33-c12*c13*a31^2*b13*b32-c12*c13*a31^2*b12*b33+c12*c13*b31^2*a13*a32+c12*c13*a33*a12*b31^2-c12*c31*a12*a11*b33^2-c12*c31*b31*a13^2*b32-c12*c33*a13*a12*b31^2-c12*c33*b32*a11^2*b33+c11*c13*a32*b32*b11*a33-c11*c13*a32*b32*a11*b33-2*c11*c31*b32*a13*a12*b33+c11*c32*b32*a13*a11*b33-3*c11*c32*a33*b33*b12*a11+3*c11*c32*a33*b33*a12*b11-3*c11*c32*a31*a13*b13*b32+2*c32*c12*a31*b13*b11*a33-c33*c11*a31*b13*b12*a32-c33*c11*a32*b12*b11*a33-c33*c12*a31*b13*b11*a32-c33*c12*a31*b12*b11*a33+2*c33*c13*a31*b12*b11*a32-c32*c11*a31*b13*b12*a33-c32*c11*a32*b13*b11*a33+3*c11*c32*a31*b33*a13*b12-3*c11*c32*b31*a33*b13*a12+c11*c32*b31*a13*a12*b33-3*c11*c32*a32*b33*a13*b11+3*c11*c32*b32*a33*b13*a11+3*c11*c33*a31*b32*b13*a12-3*c11*c33*a31*a12*b12*b33-3*c11*c33*b31*a32*a13*b12+c11*c33*b31*a13*a12*b32+3*c11*c33*b31*a12*b12*a33-3*c11*c33*a32*b32*b13*a11+3*c11*c33*a32*b32*a13*b11+3*c11*c33*a32*b33*b12*a11+c11*c33*b32*a12*a11*b33+c12*c13*a31*b31*b13*a32-c12*c13*a31*b31*a13*b32+c12*c13*a31*b31*b12*a33+c12*c13*a31*b32*b11*a33+2*c12*c13*a31*b32*a11*b33+c12*c13*a31*a32*b11*b33-2*c12*c13*b31*a32*b11*a33-c12*c13*b31*a32*a11*b33-c12*c13*b31*b32*a11*a33+c12*c31*b32*a13*a11*b33-3*c12*c31*a33*b33*a12*b11+3*c12*c31*a31*a13*b13*b32-3*c12*c31*a31*b33*a13*b12-3*c12*c31*b31*a13*b13*a32+c12*c31*b31*a13*a12*b33+3*c12*c31*a32*b33*a13*b11-3*c12*c31*b32*a33*b13*a11-2*c12*c32*b31*a13*a11*b33+c12*c33*b31*a13*a11*b32-3*c12*c33*b31*a33*b12*a11+c12*c33*b31*a12*a11*b33-3*c12*c33*a32*a11*b11*b33+3*c12*c33*b32*a11*b11*a33-3*c12*c33*a31*b31*b13*a12-3*c12*c33*a31*b32*a13*b11+3*c12*c33*a31*b33*a12*b11+3*c12*c33*b31*a32*b13*a11+3*c12*c33*a31*b31*a13*b12-3*c13*c31*a31*b32*b13*a12+3*c13*c31*a31*a12*b12*b33+c13*c31*b31*a13*a12*b32+3*c13*c31*a32*b32*b13*a11-3*c13*c31*a32*b33*b12*a11+3*c13*c31*b32*a33*a12*b11+c13*c31*b32*a12*a11*b33+c13*c32*b31*a12*a11*b33+3*c13*c32*a32*a11*b11*b33-3*c13*c32*b32*a11*b11*a33+3*c13*c32*a31*b31*b13*a12+3*c13*c32*a31*b32*a13*b11-3*c13*c32*a31*b33*a12*b11-3*c13*c32*b31*a32*b13*a11-3*c13*c32*a31*b31*a13*b12-2*c13*c33*b31*a12*a11*b32+2*c31*c11*a32*b13*b12*a33-c31*c12*a31*b13*b12*a33-c31*c12*a32*b13*b11*a33-c31*c13*a31*b13*b12*a32-c31*c13*a32*b12*b11*a33+c31*c32*a31*b13*b12*a13-c31*c32*b31*a13*a12*b13-c31*c32*b32*a13*a11*b13+c31*c32*a33*b13*b12*a11+c31*c32*a33*b13*b11*a12-2*c31*c32*a33*b12*b11*a13-c31*c32*b33*a13*a12*b11+2*c31*c32*b33*a12*a11*b13-c31*c32*b33*a13*a11*b12-c31*c33*b31*a12*b12*a13+c31*c33*a32*b13*b12*a11-2*c31*c33*a32*b13*b11*a12+c31*c33*a32*b12*b11*a13-c31*c33*b32*a13*a12*b11-c31*c33*b32*a12*a11*b13-c32*c13*a31*b13*b11*a32-c32*c13*a31*b12*b11*a33-2*c32*c33*a31*b13*b12*a11+c32*c33*a31*b13*b11*a12+2*c32*c33*b31*a13*a12*b11-c32*c33*b31*a12*a11*b13-c32*c33*b31*a13*a11*b12+c32*c33*a32*a11*b11*b13-c32*c33*b32*a11*b11*a13+c32*c33*a33*a11*b11*b12+c11*c12*a31*b32*b13*a33-c11*c12*a31*b32*a13*b33-2*c11*c12*a31*b13*b33*a32+c11*c12*a31*a33*b12*b33+c11*c12*b31*a32*b13*a33-c11*c12*b31*a13*b33*a32+c11*c12*a32*a33*b11*b33-c11*c12*a33*b31*a12*b33-c11*c12*a33*b32*a11*b33+c11*c13*a31*a32*b13*b32-2*c11*c13*a31*b12*b32*a33-c11*c13*a31*b32*a12*b33+c11*c13*a31*a32*b12*b33+c11*c13*b31*a32*b12*a33+2*c11*c13*b31*a12*a32*b33-c11*c13*b31*a12*b32*a33-c11*c13*a32*b31*a13*b32,-c21*c33*b31*a23*a22*b32-c31^2*b33*a22*b22*a23-c23*c32*b31*a23*a21*b32+c31^2*a33*a22*b22*b23-3*c22*c31*a32*b33*a23*b21+c31*c33*b32*a22*a21*b23+c31^2*a32*b23*b22*a23+c21*c22*b31*b22*a33^2-c33*c22*a32*b21^2*a33-c32^2*b33*a21*b21*a23+c21*c32*b31*a23^2*b32+3*c21*c33*b31*a32*a23*b22+c33*c22*a31*b23*b21*a32-2*c32*c33*b31*a23*a22*b21+2*c21*c31*b32*a23*a22*b33-c23*c31*b32*a22*a21*b33+c32*c21*a31*b23*b22*a33-c32^2*b31*a23*a21*b23-c32*c33*a32*a21*b21*b23-2*c22*c23*a31*b32*a21*b33+c23^2*a32*a22*b31^2-c23^2*b31*b21*a32^2+c23^2*a31*a21*b32^2-c23*c33*a22^2*b31^2-c23*c33*a21^2*b32^2+c31*c21*b23^2*a32^2+c31*c21*b22^2*a33^2-c31^2*a32*b23^2*a22+c31^2*b32*a23^2*b22-c31^2*a33*b22^2*a23+c31^2*b33*a22^2*b23+c32*c22*b21^2*a33^2+c32*c22*b23^2*a31^2-c32^2*a31*b23^2*a21+c32^2*b31*a23^2*b21-c32^2*a33*b21^2*a23+c32^2*b33*a21^2*b23+c33*c23*b22^2*a31^2+c33*c23*b21^2*a32^2-c33^2*a31*b22^2*a21+c33^2*b31*a22^2*b21-c33^2*a32*b21^2*a22+c33^2*b32*a21^2*b22-c21^2*b33*b23*a32^2+c21^2*a33*a23*b32^2-c21^2*b32*b22*a33^2+c21^2*a32*a22*b33^2-c21*c31*a23^2*b32^2-c21*c31*a22^2*b33^2-c22^2*b33*b23*a31^2+c22^2*a33*a23*b31^2-c22^2*b31*b21*a33^2+c22^2*a31*a21*b33^2-c22*c32*a23^2*b31^2-c22*c32*a21^2*b33^2-c23^2*b32*b22*a31^2-c31*c22*a31*b23^2*a32-c31*c22*b22*b21*a33^2-c31*c23*a31*b22^2*a33-c31*c23*b23*b21*a32^2+c31*c32*a31*b23^2*a22-c31*c32*b31*a23^2*b22+c31*c32*a32*b23^2*a21-c31*c32*b32*a23^2*b21+c31*c33*a31*b22^2*a23-c31*c33*b31*a22^2*b23+c31*c33*a33*b22^2*a21-c31*c33*b33*a22^2*b21-c31^2*b32*a23*a22*b23+c32^2*a33*a21*b21*b23+c32^2*a31*b23*b21*a23-c32*c21*a31*b23^2*a32-c32*c21*b22*b21*a33^2-c32*c23*b23*b22*a31^2-c32*c23*a32*b21^2*a33+c32*c33*a32*b21^2*a23-c32*c33*b32*a21^2*b23+c32*c33*a33*b21^2*a22-c32*c33*b33*a21^2*b22+c33^2*a31*b22*b21*a22-c33^2*b31*a22*a21*b22+c33^2*a32*a21*b21*b22-c33^2*b32*a21*b21*a22-c33*c21*a31*b22^2*a33-c33*c21*b23*b21*a32^2-c33*c22*b23*b22*a31^2+c21^2*b32*a32*b23*a33+c21^2*b33*a32*b22*a33-c21^2*a32*a23*b33*b32-c21^2*a33*a22*b32*b33-c21*c22*a31*a22*b33^2-c21*c22*a32*a21*b33^2+c21*c22*b32*b21*a33^2-c21*c23*a31*a23*b32^2+c21*c23*b31*b23*a32^2+c21*c23*a32^2*b21*b33-c21*c23*b32^2*a21*a33+c21*c32*a22*a21*b33^2+c21*c33*b31*a22^2*b33+c21*c33*a23*a21*b32^2+c22*c23*a31^2*b23*b32+c22*c23*a31^2*b22*b33-c22*c23*b31^2*a23*a32-c22*c23*b31^2*a22*a33+c22*c31*b31*a23^2*b32+c22*c31*a22*a21*b33^2+c22*c33*a23*a22*b31^2+c22*c33*b32*a21^2*b33+c22^2*b31*a31*b23*a33+c22^2*b33*a31*b21*a33-c22^2*a31*a23*b33*b31-c22^2*a33*b31*a21*b33+c23^2*b31*a31*b22*a32+c23^2*b32*a31*b21*a32-c23^2*a31*a22*b32*b31-c23^2*a32*b31*a21*b32+c23*c31*b31*a22^2*b33+c23*c31*a23*a21*b32^2+c23*c32*a23*a22*b31^2+c23*c32*b32*a21^2*b33-c31*c32*a31*b23*b22*a23+c33*c21*a31*b23*b22*a32+c33*c21*a32*b22*b21*a33+c33*c22*a31*b22*b21*a33-2*c33*c23*a31*b22*b21*a32-c21*c23*b31*a32*b22*a33-2*c21*c23*b31*a22*a32*b33-c21*c23*a31*a32*b22*b33+2*c21*c23*a31*b22*b32*a33+c21*c23*a31*a22*b32*b33+c21*c23*b31*b32*a22*a33-c21*c23*a32*a31*b23*b32+c21*c23*a32*b31*a23*b32-c21*c23*a32*b32*b21*a33+c21*c23*a32*b32*a21*b33-c21*c22*a31*b32*b23*a33+c21*c22*a31*a23*b33*b32-c21*c22*b31*a32*b23*a33+c21*c22*b31*a32*a23*b33-2*c21*c22*b31*a23*a33*b32-c21*c22*a33*a31*b22*b33+c21*c22*a33*b31*a22*b33-c21*c22*a33*a32*b21*b33+c21*c22*a33*b32*a21*b33+2*c21*c22*a31*b23*b33*a32-3*c21*c32*a31*b33*a23*b22-3*c21*c32*b31*a23*b23*a32+3*c21*c32*b31*a33*b23*a22+3*c21*c32*a32*b33*a23*b21-3*c21*c32*b32*a33*b23*a21-3*c21*c32*a33*b33*a22*b21+3*c21*c32*a33*b33*b22*a21+3*c21*c32*a31*a23*b23*b32-c21*c32*b31*a23*a22*b33-c21*c32*b32*a23*a21*b33-3*c21*c33*a31*b32*b23*a22+3*c21*c33*a31*a22*b22*b33-3*c21*c33*b31*a22*b22*a33-3*c21*c33*a32*b32*a23*b21+3*c21*c33*a32*b32*b23*a21-3*c21*c33*a32*b33*b22*a21+3*c21*c33*b32*a33*a22*b21-c21*c33*b32*a22*a21*b33+3*c22*c31*b31*a23*b23*a32-3*c22*c31*b31*a33*b23*a22+3*c22*c31*b32*a33*b23*a21+3*c22*c31*a33*b33*a22*b21-3*c22*c31*a33*b33*b22*a21-3*c22*c31*a31*a23*b23*b32-c22*c31*b31*a23*a22*b33-c22*c31*b32*a23*a21*b33+2*c22*c32*b31*a23*a21*b33+3*c22*c33*a31*b31*b23*a22-3*c22*c33*a31*b31*a23*b22+3*c22*c33*a31*b32*a23*b21-3*c22*c33*a31*b33*a22*b21-3*c22*c33*b31*a32*b23*a21+3*c22*c33*b31*a33*b22*a21+3*c22*c33*a32*a21*b21*b33-3*c22*c33*b32*a21*b21*a33-c22*c33*b31*a23*a21*b32-c22*c33*b31*a22*a21*b33-c22*c23*b32*a31*b21*a33+c22*c23*b32*b31*a21*a33-c22*c23*a31*b31*b23*a32+c22*c23*a31*b31*a23*b32-c22*c23*a31*b31*b22*a33+c22*c23*a31*b31*a22*b33+2*c22*c23*b31*a32*b21*a33-c22*c23*a32*a31*b21*b33+c22*c23*a32*b31*a21*b33+3*c22*c31*a31*b33*a23*b22+3*c23*c31*a31*b32*b23*a22-3*c23*c31*a31*a22*b22*b33-3*c23*c31*b31*a32*a23*b22+3*c23*c31*b31*a22*b22*a33+3*c23*c31*a32*b32*a23*b21-3*c23*c31*a32*b32*b23*a21+3*c23*c31*a32*b33*b22*a21-3*c23*c31*b32*a33*a22*b21-c23*c31*b31*a23*a22*b32-3*c23*c32*a31*b31*b23*a22+3*c23*c32*a31*b31*a23*b22-3*c23*c32*a31*b32*a23*b21+3*c23*c32*a31*b33*a22*b21+3*c23*c32*b31*a32*b23*a21-3*c23*c32*b31*a33*b22*a21-3*c23*c32*a32*a21*b21*b33+3*c23*c32*b32*a21*b21*a33-c23*c32*b31*a22*a21*b33+2*c23*c33*b31*a22*a21*b32-c31*c33*a31*a22*b22*b23-2*c31*c33*b32*a23*a21*b22+c31*c33*b32*a23*a22*b21-c31*c33*a33*b22*b21*a22+c31*c33*b33*a22*a21*b22-2*c31*c21*a32*b23*b22*a33+c31*c22*a32*b23*b21*a33+c31*c22*a31*b23*b22*a33+c31*c23*a31*b23*b22*a32+c31*c23*a32*b22*b21*a33+c31*c32*b31*a23*a22*b23-c31*c32*a32*b23*b21*a23+c31*c32*b32*a23*a21*b23+2*c31*c32*a33*b22*b21*a23-c31*c32*a33*b23*b21*a22-c31*c32*a33*b23*b22*a21-2*c31*c32*b33*a22*a21*b23+c31*c32*b33*a23*a21*b22+c31*c32*b33*a23*a22*b21+c31*c33*b31*a22*b22*a23-c31*c33*a32*b22*b21*a23+2*c31*c33*a32*b23*b21*a22-c31*c33*a32*b23*b22*a21+c32*c21*a32*b23*b21*a33-2*c32*c22*a31*b23*b21*a33+c32*c23*a31*b23*b21*a32+c32*c23*a31*b22*b21*a33-c32*c33*a31*b23*b21*a22+2*c32*c33*a31*b23*b22*a21+c32*c33*b31*a22*a21*b23+c32*c33*b31*a23*a21*b22+c32*c33*b32*a21*b21*a23-c32*c33*a33*a21*b21*b22+c32*c33*b33*a21*b21*a22-c32*c33*a31*b22*b21*a23,-c22*b33*a31*a33*a12*b21+2*c12*a31*a32*b33*a23*b21+2*c22*a33*a31*b33*a11*b22+2*c12*b31*a32*a33*b23*a21+c31*a32^2*b23*a13*b21+c33*b31*a33*a22*a21*b12-c33*a32*b32*a21^2*b13-2*c32*b31*a33*a22*a11*b23+c31*a31*a33*a13*b22^2-c23*a32*a31*b33*a12*b21+2*c22*b31^2*a23*a13*a32+c12*a31^2*a23*b23*b32+c21*a33*b32*b33*a12*a21-2*c22*b31*a32*b33*a11*a23+c13*b31*a31*a23*a22*b32-2*c32*a31^2*b23*a22*b13-2*c21*b32*a33^2*a22*b11-c22*b31*a32*a33*a13*b21+c31*a32*b33*a22*a23*b11-c23*b31*a32*a33*a22*b11+c23*a32*b31*b32*a11*a23-2*c21*a31*b32*b33*a13*a22+c32*a33^2*a21*b11*b22-c12*a31*b31*a23*b23*a32-c11*b31*a33*a22^2*b33+c23*a32^2*b33*a21*b11+c33*a31*a33*a11*b22^2-2*c22*b31*a33^2*a11*b22-c12*a32*a33*a21*b21*b33+c22*b32*b31*a33*a13*a21-c13*a31*b32*a33*b22*a21+c12*b31*a33*a22*a21*b33-2*c32*a31*b32*a23*a21*b13-2*c31*a31*b32*a23*a13*b22-c31*a31*b33*a22^2*b13-2*c32*a31*b32*b23*a11*a23-c32*a31*b31*a23^2*b12-2*c21*a33*b31*a22*a12*b33-c23*a31*a32*b33*a11*b22+c31*a31*b33*a22*a23*b12+c32*b31*a33*a21*a23*b12+c23*a31^2*a22*b12*b33+c22*a33*b31*b33*a11*a22+2*c33*a31*a33*b22*a21*b12-c22*a31*b32*a33*a11*b23+2*c32*b32*a33*a21^2*b13+c31*a32*b33*b21*a12*a23+2*c32*a31*a33*b21*a12*b23-2*c23*b32*b31*a33*a12*a21+c32*a31^2*b23*a23*b12+c32*a33*b33*b21*a11*a22-c22*a31*b32*a33*a21*b13+c33*a31*b32*a21*a13*b22+2*c21*a31*b32*a33*a22*b13+c31*a33^2*b22*a12*b21-c23*a32*b32*a33*b21*a11+2*c21*a31*a23*a13*b32^2-2*c22*a32*b31*b33*a13*a21-c22*b31*a31*a33*a12*b23+2*c22*a32*a31*b33*a13*b21-c11*b31*a32*a23^2*b32+2*c21*a32*a33*b33*a22*b11-2*c31*b31*a32*a23*a22*b13+2*c23*b31*a32*a33*a11*b22-c22*a31*b33^2*a11*a22-2*c12*a31^2*b33*a23*b22-2*c32*a32*b33*a21*a11*b23+c11*a31*a23^2*b32^2+c11*a31*a22^2*b33^2+c12*a32*a21^2*b33^2+c13*b31^2*a22^2*a33+c13*b32^2*a21^2*a33-c31*a32^2*a11*b23^2-c31*a33^2*a11*b22^2-c32*a31^2*a12*b23^2-c32*a33^2*a12*b21^2-c33*a31^2*a13*b22^2-c33*a32^2*a13*b21^2+c12*b31^2*a23^2*a32-c31*a31*b32*a23^2*b12+2*c31*b31*a32*a23^2*b12+2*c31*b31*a33*a22^2*b13+2*c32*a31*b32*a23^2*b11-c31*a32*b32*a23^2*b11-2*c31*a32^2*b23*a21*b13+c31*a32^2*b23*a23*b11+c31*a32^2*a23*b13*b21-c31*a33*b33*a22^2*b11-2*c31*a33^2*b22*a21*b12+c31*a33^2*b22*a22*b11+c31*a33^2*a22*b12*b21+c31*a31*a32*a12*b23^2+c23*a31*b32*b33*a11*a22+c23*a31*b32*b33*a12*a21+2*c23*a31*b31*a32*a12*b23+2*c23*a31*b31*a32*a22*b13-c23*a31*b31*a32*a23*b12+c23*a31*b31*b32*a12*a23-c23*a31*a32*b32*a23*b11+2*c23*a31*a32*b32*a21*b13-c23*a31*a32*b33*a21*b12-c23*a31*a32*b33*a22*b11-c23*a31*b32*a33*a21*b12+2*c23*a31*b32*a33*a22*b11-c23*a31*b32*a33*a11*b22-c22*a31*b31*a32*a23*b13+2*c22*a31*b31*a33*a13*b22-c22*a31*b31*a33*a22*b13+2*c22*a31*b31*a33*a23*b12+c22*a31*b31*b33*a13*a22+c22*a31*b31*b33*a12*a23-c22*a31*a32*b33*a11*b23-c22*a31*a32*b33*a21*b13+2*c22*a31*a32*b33*a23*b11-c22*a31*b32*a33*a23*b11+c22*a31*b32*b33*a11*a23+c22*a31*b32*b33*a13*a21-c22*a31*a33*b33*a22*b11+2*c22*a31*a33*b33*a21*b12-2*c33*a32*b33*b21*a11*a22-2*c33*a32*b33*b21*a12*a21+4*c33*a32*b33*a21*a11*b22-c33*a31*a32*b22*a11*b23-c33*a31*a32*b21*a12*b23+2*c33*a31*a32*b21*a13*b22-c33*a31*a33*b22*a12*b21-c33*a32*a33*b21*a11*b22+c33*a32*b32*a21*a23*b11-2*c33*a32*b33*a21*a22*b11+c33*b32*a33*b21*a11*a22+c33*b32*a33*b21*a12*a21-2*c33*b32*a33*a21*a11*b22+c33*b32*a33*a21*a22*b11-2*c21*a31*b32*b33*a12*a23+2*c21*a31*a32*b33*a23*b12+c21*b31*a32*b33*a12*a23+c21*b31*b32*a33*a12*a23+c21*b31*a32*b33*a13*a22-c21*b31*a32*a33*a22*b13-c21*b31*a32*a33*a23*b12-c21*b31*a32*a33*a12*b23-c21*a31*b32*a33*a13*b22-c21*a31*a32*b33*a12*b23+2*c21*a31*a32*b33*a13*b22-c21*a31*a32*a23*b13*b32-c21*a31*a32*b33*a22*b13-c21*a31*b32*a33*a23*b12-2*c21*a32*b31*a23*a13*b32+2*c21*a32*b32*a33*a13*b21-c21*a32*b32*a33*a21*b13+2*c21*a32*b32*a33*a23*b11+c21*a32*b32*b33*a11*a23+c21*a32*b32*b33*a13*a21-c21*a32*a31*b32*b23*a13-c21*a32*a33*b33*a21*b12-c21*b32*a32*a33*a11*b23-c21*a33*a31*b33*b22*a12+2*c21*a33*a32*b33*a12*b21+c21*a33*b32*b33*a11*a22-c21*b33*a32*a33*a11*b22+2*c22*b31*a32*a33*a11*b23+c22*b31*b32*a33*a11*a23-c22*b31*a32*a33*a23*b11+2*c22*b31*a32*a33*a21*b13-c22*a32*a33*b33*a21*b11-c21*b31*a32*a33*a13*b22+c21*b31*b32*a33*a13*a22+2*c21*a31*b32*a33*a12*b23-c11*a31*a32*a23*b23*b32-c11*a31*a32*b33*b23*a22-c11*b31*a32*a33*a23*b22-c11*a31*a33*a22*b22*b33-c11*a31*b32*a33*a23*b22+2*c11*a31*b32*a33*b23*a22+c11*b31*a32*a23*a22*b33-c11*b31*a32*a33*b23*a22-2*c11*b32*a31*a23*a22*b33+c11*b32*a32*a23*a21*b33+c11*b32*a33*a22*a21*b33+c11*b31*b32*a23*a22*a33-c11*a32*a33*b33*b22*a21+2*c11*a32*a33*b33*a22*b21-c11*a32*b32*a33*b23*a21+2*c11*a32*b32*a33*a23*b21+2*c11*a31*a32*b33*a23*b22-c12*a31*b31*a33*b23*a22+2*c12*a31*b31*a33*a23*b22-c12*a31*a32*b33*b23*a21-c12*a31*b32*a33*a23*b21-c12*a31*b32*a33*b23*a21-c12*a31*a33*b33*a22*b21+2*c12*a31*a33*b33*b22*a21+c12*b31*a31*a23*a22*b33-c12*b31*a32*a33*a23*b21-2*c12*b31*a32*a23*a21*b33+c12*b31*b32*a23*a21*a33+c12*b32*a31*a23*a21*b33+2*c13*a31*b31*a32*b23*a22-c13*a31*b31*a22*b22*a33-c13*a31*a32*b32*a23*b21+2*c13*a31*a32*b32*b23*a21-c13*a31*a32*b33*a22*b21-c13*a31*a32*b33*b22*a21+2*c13*a31*b32*a33*a22*b21-2*c13*b31*b32*a22*a21*a33-c13*b31*a32*a33*a22*b21+2*c13*b31*a32*a33*b22*a21+c13*b31*b32*a23*a21*a32+c13*b31*b33*a22*a21*a32-c13*a32*b32*a21*b21*a33+c13*b32*a31*a22*a21*b33-c13*a31*b31*a32*a23*b22+c33*a32*b32*b21*a13*a21-2*c33*a32*b32*a21*a11*b23-c33*a32*a33*b21*a21*b12+2*c33*a32*a33*b21*a22*b11-c33*a32*a33*a21*b11*b22-c22*b32*a31*a33*a13*b21+c22*a33*b31*b33*a12*a21-c22*a33*a32*b33*b21*a11-2*c22*a33*b32*a21*a11*b33-2*c22*a31*b31*a23*a13*b32-c22*a31*b31*a32*b23*a13+c32*a31^2*a23*b13*b22-c32*b31*a32*a23^2*b11-c32*a32*b33*a21^2*b13+c32*a33^2*b21*a21*b12-2*c32*a33^2*b21*a22*b11-c32*a33*b33*a21^2*b12+c32*a31*a32*a11*b23^2+c32*a31^2*b23*a13*b22+c32*a32*a33*a13*b21^2+c32*a33^2*b21*a11*b22-c33*a31*b31*a22^2*b13+2*c33*a31*b33*a22^2*b11+c33*a31^2*b22*a22*b13-2*c33*a31^2*b22*a23*b12+c33*a31^2*a22*b12*b23-c33*b31*a33*a22^2*b11+c33*a32^2*b21*a21*b13-2*c33*a32^2*b21*a23*b11+c33*a32^2*a21*b11*b23+2*c33*a32*b33*a21^2*b12-c33*b32*a33*a21^2*b12+c33*a31^2*b22*a12*b23+c33*a32^2*b21*a11*b23+c33*a32*a33*a12*b21^2-c23*a31*b32^2*a11*a23-c23*a31*b32^2*a13*a21-2*c23*a31^2*b32*a12*b23+c23*a31^2*b33*b22*a12-2*c23*a31^2*b32*a22*b13+c23*a31^2*b32*a23*b12+c23*b31*a32^2*a13*b21-2*c23*b31*a32^2*a11*b23-c23*b31^2*a32*a12*a23+2*c23*b31^2*a22*a12*a33-2*c23*b31*a32^2*a21*b13+c23*b31*a32^2*a23*b11+c23*a32^2*b33*b21*a11-c23*a32*b31^2*a13*a22+c23*b32*a31^2*a13*b22+2*c23*b32^2*a21*a11*a33+2*c21*a31*a22*a12*b33^2+c21*b31*a32^2*a23*b13+c21*b31*a32^2*b23*a13+c21*b31*a33^2*b22*a12+c21*b31*a33^2*a22*b12-c21*a32*b33^2*a11*a22-c21*a32*b33^2*a12*a21-2*c21*a32^2*b33*a13*b21+c21*a32^2*b33*a21*b13-2*c21*a32^2*b33*a23*b11+c21*b32*a33^2*a11*b22-2*c21*b32*a33^2*a12*b21+c21*b32*a33^2*a21*b12-c21*b32^2*a33*a13*a21-c21*a33*b32^2*a11*a23+c21*b33*a32^2*a11*b23+c22*a31^2*b33*a22*b13-2*c22*a31^2*b33*a13*b22-c22*a31*b33^2*a12*a21+c22*a31^2*a23*b13*b32-2*c22*a31^2*b33*a23*b12+c22*a31^2*b32*b23*a13-c22*b31^2*a33*a13*a22+c22*b31*a33^2*a12*b21-2*c22*b31*a33^2*a21*b12+c22*b31*a33^2*a22*b11+2*c22*a32*a21*a11*b33^2+c22*b32*a33^2*a21*b11+c22*b32*a33^2*b21*a11-c22*a33*b31^2*a12*a23+c22*b33*a31^2*a12*b23-2*c11*a32^2*b33*a23*b21+c11*a32^2*b33*b23*a21-c11*b32^2*a23*a21*a33-2*c11*b32*a33^2*a22*b21+c11*b32*a33^2*b22*a21-c11*b33^2*a22*a21*a32+c11*b31*a23*b23*a32^2+c11*b31*a22*b22*a33^2+c12*b32*a21*b21*a33^2-c12*b32*a33*a21^2*b33-c12*a31*a22*a21*b33^2+c12*a31^2*b33*b23*a22-c12*b31^2*a23*a22*a33-c12*b31*a31*a23^2*b32+c12*b31*a33^2*a22*b21-2*c12*b31*a33^2*b22*a21-2*c13*a31^2*b32*b23*a22+c13*a31^2*b32*a23*b22+c13*a31^2*a22*b22*b33+c13*b31*a32^2*a23*b21-2*c13*b31*a32^2*b23*a21-c13*b31^2*a23*a22*a32-c13*b31*a31*a22^2*b33+c13*a32^2*a21*b21*b33-c13*a31*a23*a21*b32^2-c13*b32*a32*a21^2*b33+c33*b31*a32*a22*a11*b23+c33*b31*a32*a22*a23*b11+c33*b31*a33*b22*a11*a22+c33*b31*a33*b22*a12*a21-2*c33*b31*a33*a22*a12*b21+c33*a32*b32*b21*a11*a23-c21*a31*a33*a22*b12*b33+c23*a31*b31*b32*a13*a22-c23*a31*b31*a33*b22*a12-c23*a31*b31*a33*a22*b12-2*c23*a31*b31*a22*a12*b33-c23*b31*a32*a33*a12*b21+c23*b31*a32*b33*a11*a22-2*c23*b31*b32*a33*a11*a22-c23*b31*a31*a32*a13*b22+2*c23*b31*a32*a33*a21*b12+2*c23*a32*a31*b32*a11*b23+c23*a32*b31*b32*a13*a21+c23*a32*b31*b33*a12*a21-c23*a32*b32*a33*a21*b11-2*c23*a32*b32*a21*a11*b33-c23*b32*a31*a32*a13*b21+2*c23*b32*a31*a33*a12*b21-2*c31*a32*b33*b22*a11*a23+c31*a32*b33*a22*a11*b23+c31*a32*b32*a23*a21*b13+c31*b32*a33*b21*a12*a23+c31*b32*a33*b21*a13*a22-2*c31*b32*a33*a21*a12*b23+c31*b32*a33*a21*a13*b22-2*c31*b32*a33*a21*a22*b13+c31*b32*a33*a21*a23*b12+c31*b32*a33*b22*a11*a23-2*c31*b32*a33*a22*a11*b23+c31*b32*a33*a22*a23*b11+c31*a33*b33*a22*a21*b12+c31*a33*b33*b22*a11*a22+c31*a33*b33*b22*a12*a21-2*c31*a33*b33*a22*a12*b21-c31*a31*a32*b23*a13*b22-c31*a31*a33*b22*a12*b23+2*c31*a32*a33*b22*a11*b23-c31*a32*a33*b21*a12*b23-c31*a32*a33*b21*a13*b22+c31*a32*b33*b21*a13*a22+c31*a32*b33*a21*a12*b23-2*c31*a32*b33*a21*a13*b22+2*c31*a31*a32*b23*a22*b13-c31*a31*a32*b23*a23*b12-c31*a31*a32*a23*b13*b22+c31*a31*b32*b23*a12*a23+c31*a31*b32*b23*a13*a22+c31*a31*b32*a23*a22*b13-c31*a31*a33*b22*a22*b13+2*c31*a31*a33*b22*a23*b12-c31*a31*a33*a22*b12*b23+c31*a31*b33*b22*a12*a23+c31*a31*b33*b22*a13*a22-2*c31*a31*b33*a22*a12*b23-2*c31*b31*a32*b23*a12*a23-2*c31*b31*a32*b23*a13*a22+4*c31*b31*a32*a23*a13*b22-2*c31*b31*a33*b22*a12*a23-2*c31*b31*a33*b22*a13*a22+4*c31*b31*a33*a22*a12*b23-2*c31*b31*a33*a22*a23*b12+c31*a32*b33*a21*a22*b13-2*c31*a32*b33*a21*a23*b12+c31*a32*b32*b23*a11*a23+c31*a32*b32*b23*a13*a21-2*c31*a32*b32*a23*a13*b21-c31*a32*a33*b21*a22*b13-c31*a32*a33*b21*a23*b12+2*c31*a32*a33*a21*b12*b23+2*c31*a32*a33*a21*b13*b22-c31*a32*a33*b22*a23*b11-c31*a32*a33*a22*b11*b23-2*c32*a31*b33*a22*a23*b11+c32*a31*b31*b23*a12*a23+c32*a31*b31*b23*a13*a22-2*c32*a31*b31*a23*a13*b22+2*c32*a31*a32*b23*a21*b13-c32*a31*a32*b23*a23*b11-c32*a31*a32*a23*b13*b21-2*c32*a31*b32*b23*a13*a21+4*c32*a31*b32*a23*a13*b21+2*c32*a31*a33*b21*a22*b13-c32*a31*a33*b21*a23*b12-c32*a31*a33*a21*b12*b23-c32*a31*a33*a21*b13*b22-c32*a31*a33*b22*a23*b11+2*c32*a31*a33*a22*b11*b23-2*c32*a31*b33*b21*a12*a23-2*c32*a31*b33*b21*a13*a22+c32*a31*b33*a21*a12*b23+c32*a31*b33*a21*a13*b22+c32*a31*b33*b22*a11*a23+c32*a31*b33*a22*a11*b23+c32*a31*b31*a23*a22*b13+c32*b31*a32*b23*a11*a23+c32*b31*a32*b23*a13*a21-2*c32*b31*a32*a23*a13*b21+c32*b31*a32*a23*a21*b13+c32*b31*a33*b21*a12*a23+c32*b31*a33*b21*a13*a22-2*c32*b31*a33*a21*a12*b23+c32*b31*a33*a21*a13*b22-2*c32*b31*a33*a21*a22*b13+c32*b31*a33*b22*a11*a23+c32*b31*a33*a22*a23*b11-c32*a32*a33*b21*a21*b13+2*c32*a32*a33*b21*a23*b11-c32*a32*a33*a21*b11*b23+c32*a32*b33*b21*a11*a23+c32*a32*b33*b21*a13*a21+c32*a32*b33*a21*a23*b11-2*c32*b32*a33*b21*a11*a23-2*c32*b32*a33*b21*a13*a21+4*c32*b32*a33*a21*a11*b23-2*c32*b32*a33*a21*a23*b11+c32*a33*b33*b21*a12*a21-2*c32*a33*b33*a21*a11*b22+c32*a33*b33*a21*a22*b11-c32*a31*a32*b23*a13*b21-c32*a31*a33*b22*a11*b23-c32*a31*a33*b21*a13*b22-c32*a32*a33*b21*a11*b23+c32*a31*b33*a21*a23*b12+c32*a31*b33*a21*a22*b13+c33*a31*b31*a22*a23*b12+c33*a31*b32*a21*a22*b13+c33*a31*b32*a21*a23*b12-2*c33*a31*b32*a22*a23*b11-2*c33*a31*b33*a22*a21*b12+c33*a31*b31*b22*a12*a23+c33*a31*b31*b22*a13*a22-2*c33*a31*b31*a22*a12*b23-c33*a31*a32*b21*a22*b13+2*c33*a31*a32*b21*a23*b12-c33*a31*a32*a21*b12*b23-c33*a31*a32*a21*b13*b22+2*c33*a31*a32*b22*a23*b11-c33*a31*a32*a22*b11*b23-2*c33*a31*b32*b21*a12*a23-2*c33*a31*b32*b21*a13*a22+c33*a31*b32*a21*a12*b23+c33*a31*b32*b22*a11*a23+c33*a31*b32*a22*a11*b23-c33*a31*a33*b22*a22*b11-c33*a31*a33*a22*b12*b21-2*c33*a31*b33*b22*a11*a22-2*c33*a31*b33*b22*a12*a21+4*c33*a31*b33*a22*a12*b21+c33*b31*a32*b21*a12*a23+c33*b31*a32*b21*a13*a22+c33*b31*a32*a21*a12*b23-2*c33*b31*a32*a21*a13*b22+c33*b31*a32*a21*a22*b13-2*c33*b31*a32*a21*a23*b12-2*c33*b31*a32*b22*a11*a23,c32*a33*b23*b21*a12*a21-2*c21*a32*b33*b22*a11*a23+c23*b31^2*a22*a12*a23-c31*a32*b23*a21*a23*b12-c22*a31^2*b23*a22*b13+2*c23*a32^2*a21*b11*b23+2*c32*a31*a22*a11*b23^2-c33*a32*a23*b21*a22*b11-c23*a31^2*b22*a22*b13+c21*b31*a32*a23*a13*b22-c31*b32*a23*a21*a12*b23+c11*a31*a32*b23*b22*a23+2*c33*b32*a22*b21*a11*a23+c12*a31*a33*b23*b22*a21+c23*a32*b32*b21*a13*a21+c12*a31*b31*a23^2*b22-c33*b32*a12*a21*b21*a23+c22*b31^2*a23*a13*a22+c22*a31*b32*b23*a13*a21-c23*a31^2*b22*a23*b12+2*c31*a33*b23*a22*a21*b12-c32*a31*a22*b23*a21*b13-2*c22*a31*b33*b21*a12*a23-c23*a32^2*b21*a21*b13-c12*a31^2*b23*b22*a23-c22*b31*a33*a21*a23*b12+c33*b31*b21*a13*a22^2+c22*b32*b33*a13*a21^2+c33*a33*b21*b22*a12*a21-2*c23*a32*b32*a21*a11*b23+c23*b32*a32*a21^2*b13+c21*b32*a33*a21*a12*b23+2*c13*b31*a32*a23*a21*b22-c31*a31*a22*a12*b23^2+2*c22*b31*a33*a22*a23*b11-2*c12*b32*a33*a21^2*b23-c31*b32*a23*b21*a13*a22+c12*a31*a32*b23*b21*a23-2*c13*a31*b33*a22^2*b21+c32*b31*a11*a23^2*b22+c32*b31*b21*a12*a23^2-2*c23*a31*b32*a21*a12*b23-c13*a32^2*a21*b21*b23-c33*a33*a21*a11*b22^2+c13*b31*a33*a22^2*b21+2*c33*a32*a23*a12*b21^2+2*c21*a32^2*a23*b13*b21+2*c31*b33*a21*b22*a12*a23-c22*a31^2*b23*a23*b12+c33*a32*b23*a21^2*b12-c12*a32*a33*b21^2*a23+c31*a32*b23*b22*a11*a23-c33*b31*a11*a22*b22*a23+c22*b32*a33*b21*a11*a23+2*c13*a32*b33*a21*b21*a22+c23*b32^2*a21*a11*a23-c22*b32*a33*a21*a23*b11-2*c23*b31*a32*b21*a12*a23-2*c21*a31*b32*b23*a13*a22-2*c22*a31*a33*a21*b13*b22-2*c22*b31*a33*b22*a11*a23+c23*a31*b33*b22*a12*a21-c31*b32*a23*a21*a13*b22-c22*b31*b33*a13*a21*a22+c31*a32*b22*a23*a13*b21+2*c32*b32*a21*a23*a13*b21-c31*a32*a22*b23*a21*b13+2*c12*a31*b33*a23*a22*b21+c22*b32*a33*a21*a11*b23-c22*b32*a31*a23*a21*b13-2*c21*b31*a32*b23*a12*a23+c31*a33*b21*a22^2*b13+c11*a32^2*b23^2*a21+c11*a33^2*b22^2*a21+c12*a31^2*b23^2*a22+c12*a33^2*b21^2*a22+c13*a31^2*b22^2*a23+c13*a32^2*b21^2*a23-c21*b32^2*a23^2*a11-c21*b33^2*a22^2*a11-c22*b31^2*a12*a23^2-c22*b33^2*a21^2*a12-c23*b31^2*a13*a22^2-c23*b32^2*a13*a21^2+c11*a31*b33*a22^2*b23-2*c11*b31*a32*a23^2*b22-2*c11*b31*a33*a22^2*b23-c11*a32^2*b23*b21*a23+c11*a32*b32*a23^2*b21-c11*a33^2*b22*b21*a22+c11*a33*b33*a22^2*b21-c11*a31*a33*b22^2*a23+c11*a31*b32*a23^2*b22-c11*a31*a32*b23^2*a22-c12*a31*a32*b23^2*a21-2*c12*a31*b32*a23^2*b21+c12*b31*a32*a23^2*b21+c12*a32*b33*a21^2*b23-c12*a33^2*a21*b21*b22+c12*a33*b33*a21^2*b22-c13*a31^2*a22*b22*b23+c13*a31*b31*a22^2*b23-c13*a31*a33*b22^2*a21+c13*a32*b32*a21^2*b23-c13*a32*a33*b21^2*a22-2*c13*a32*b33*a21^2*b22+c13*b32*a33*a21^2*b22+c21*b31*a32*a23^2*b12+c21*b31*b32*a12*a23^2+c21*b31*a33*a22^2*b13+c21*b31*b33*a13*a22^2-c21*a32^2*b23*a21*b13-c21*a32^2*b23*a23*b11+c21*b32^2*a13*a21*a23-2*c21*b32*a31*a23^2*b12+c21*b32*a32*a23^2*b11-c21*a33^2*b22*a21*b12-c21*a33^2*b22*a22*b11+2*c21*a33^2*a22*b12*b21+c21*b33^2*a12*a21*a22-2*c21*b33*a31*a22^2*b13+c21*b33*a33*a22^2*b11+2*c22*a31^2*a23*b13*b22+c22*b31*b32*a23^2*a11+c22*b31*a31*a23^2*b12-2*c22*b31*a32*a23^2*b11+c22*b32*a31*a23^2*b11+c22*b32*a33*a21^2*b13-c22*a33^2*b21*a21*b12-c22*a33^2*b21*a22*b11+2*c22*a33^2*a21*b11*b22+c22*b33^2*a21*a11*a22-2*c22*b33*a32*a21^2*b13+c22*b33*a33*a21^2*b12+2*c23*a31^2*a22*b12*b23+c23*b31*b33*a22^2*a11+c23*b31*a31*a22^2*b13-2*c23*b31*a33*a22^2*b11-c23*a32^2*b21*a23*b11+c23*b32*b33*a21^2*a12-2*c23*b32*a33*a21^2*b12+c23*b33*a31*a22^2*b11+c23*b33*a32*a21^2*b12-2*c31*b31*b23*a13*a22^2-2*c31*b31*b22*a12*a23^2-c31*a32*a22*a11*b23^2+2*c31*a32*a21*a12*b23^2-2*c31*a32*b22*a23^2*b11+c31*a32*b21*a23^2*b12+c31*b32*b21*a12*a23^2+c31*b32*a11*a23^2*b22-2*c31*a33*b23*a22^2*b11-c31*a33*a23*a11*b22^2+2*c31*a33*a21*a13*b22^2+c31*b33*b21*a13*a22^2+c31*b33*a11*a22^2*b23+c31*a31*b12*a23^2*b22+c31*a31*b13*a22^2*b23-c31*a31*a23*a13*b22^2-c32*a31*a21*a12*b23^2+c32*a31*b22*a23^2*b11-2*c32*a31*b21*a23^2*b12-c32*a32*a23*a13*b21^2+c32*a32*b13*a21^2*b23+c32*a32*b11*a23^2*b21-c32*a32*a21*a11*b23^2-2*c32*b32*b23*a13*a21^2-2*c32*b32*b21*a11*a23^2-2*c32*a33*b23*a21^2*b12-c32*a33*a23*a12*b21^2+c32*a33*b22*a21^2*b13+2*c32*a33*a22*a13*b21^2+c32*b33*a21^2*a13*b22+c32*b33*a12*a21^2*b23+c33*a31*b23*a22^2*b11+2*c33*a31*a23*a11*b22^2-c33*a31*a21*a13*b22^2-2*c33*a31*b21*a22^2*b13+c33*b31*a11*a22^2*b23-2*c33*a32*b22*a21^2*b13-c33*a32*a22*a13*b21^2+c33*b32*a21^2*a13*b22+c33*b32*a12*a21^2*b23-c33*a33*a22*a12*b21^2+c33*a33*b12*a21^2*b22+c33*a33*b11*a22^2*b21-2*c33*b33*b22*a12*a21^2-2*c33*b33*b21*a11*a22^2-2*c23*b31*a32*a22*a11*b23-c23*b31*b32*a23*a22*a11-c23*b31*b32*a12*a23*a21+2*c23*b31*b32*a13*a21*a22+c23*b31*a33*b22*a11*a22-2*c23*b31*a33*b22*a12*a21-c11*a31*b32*a23*a22*b23+c11*a31*a33*a22*b22*b23-c11*a31*b33*a22*b22*a23+2*c11*b31*a32*a23*a22*b23+2*c11*b31*a33*a22*b22*a23-c11*a32*b32*a23*a21*b23+c11*a32*a33*b22*b21*a23+c11*a32*a33*b23*b21*a22-2*c11*a32*a33*b23*b22*a21-c11*a32*b33*a22*a21*b23+2*c11*a32*b33*a23*a21*b22-c11*a32*b33*a23*a22*b21+2*c11*b32*a33*a22*a21*b23-c11*b32*a33*a23*a21*b22-c11*b32*a33*a23*a22*b21-c11*a33*b33*a22*a21*b22-c12*a31*b31*a23*a22*b23+2*c12*a31*b32*a23*a21*b23+c12*a31*a33*b22*b21*a23-2*c12*a31*a33*b23*b21*a22-c12*a31*b33*a22*a21*b23-c12*a31*b33*a23*a21*b22-c12*b31*a32*a23*a21*b23+2*c12*b31*a33*a22*a21*b23-c12*b31*a33*a23*a21*b22-c12*b31*a33*a23*a22*b21+c12*a32*a33*a21*b21*b23-c12*a32*b33*a21*b21*a23+2*c12*b32*a33*a21*b21*a23-c12*a33*b33*a21*b21*a22-c13*a31*b31*a22*b22*a23-2*c13*a31*a32*b22*b21*a23+c13*a31*a32*b23*b21*a22+c13*a31*a32*b23*b22*a21-c13*a31*b32*a22*a21*b23-c13*a31*b32*a23*a21*b22+2*c13*a31*b32*a23*a22*b21+c13*a31*a33*b22*b21*a22+2*c13*a31*b33*a22*a21*b22-c13*b31*a32*a22*a21*b23-c13*b31*a32*a23*a22*b21-c13*b31*a33*a22*a21*b22-c13*a32*b32*a21*b21*a23+c13*a32*a33*a21*b21*b22-c13*b32*a33*a21*b21*a22+c21*a31*a32*b23*a22*b13+c21*a31*a32*b23*a23*b12-2*c21*a31*a32*a23*b13*b22+c21*a31*b32*b23*a12*a23+c21*a31*b32*a23*a13*b22+c21*a31*a33*b22*a22*b13+c21*a31*a33*b22*a23*b12-2*c21*a31*a33*a22*b12*b23-2*c21*a31*b33*b22*a12*a23+c21*a31*b33*b22*a13*a22+c21*a31*b33*a22*a12*b23+c21*b31*a32*b23*a13*a22-c21*b31*a32*a23*a22*b13-c21*b31*b32*a23*a13*a22+c21*b31*a33*b22*a12*a23-2*c21*b31*a33*b22*a13*a22+c21*b31*a33*a22*a12*b23-c21*b31*a33*a22*a23*b12-c21*b31*b33*a22*a12*a23+c21*a32*b32*b23*a11*a23+c21*a32*b32*b23*a13*a21-2*c21*a32*b32*a23*a13*b21-2*c21*a32*a33*b21*a22*b13-2*c21*a32*a33*b21*a23*b12+c21*a32*a33*a21*b12*b23+c21*a32*a33*a21*b13*b22+c21*a32*a33*b22*a23*b11+c21*a32*a33*a22*b11*b23+4*c21*a32*b33*b21*a12*a23-2*c21*a32*b33*b21*a13*a22-2*c21*a32*b33*a21*a12*b23+c21*a32*b33*a21*a13*b22+c21*a32*b33*a22*a11*b23-2*c21*b32*a33*b21*a12*a23+4*c21*b32*a33*b21*a13*a22-2*c21*b32*a33*a21*a13*b22+c21*b32*a33*b22*a11*a23-2*c21*b32*a33*a22*a11*b23-c21*b32*b33*a13*a21*a22+2*c21*b32*b33*a23*a22*a11-c21*b32*b33*a12*a23*a21+2*c21*b32*a31*a23*a22*b13-c21*b32*a32*a23*a21*b13-c21*b32*a33*a21*a22*b13+2*c21*b32*a33*a21*a23*b12-c21*b32*a33*a22*a23*b11+c21*a33*b33*b22*a11*a22+c21*a33*b33*b22*a12*a21-2*c21*a33*b33*a22*a12*b21+2*c21*b33*a31*a22*a23*b12+2*c21*b33*a32*a21*a22*b13-c21*b33*a32*a21*a23*b12-c21*b33*a32*a22*a23*b11-c21*b33*a33*a22*a21*b12+c22*a31*a33*a21*b12*b23-2*c22*a31*a33*b22*a23*b11+c22*a31*a33*a22*b11*b23+c22*a31*b33*b21*a13*a22+c22*a31*b33*a21*a12*b23-2*c22*a31*b33*a21*a13*b22+4*c22*a31*b33*b22*a11*a23-2*c22*a31*b33*a22*a11*b23-c22*b31*b32*a13*a21*a23+c22*b31*a33*b21*a12*a23-2*c22*b31*a33*b21*a13*a22-2*c22*b31*a33*a21*a12*b23+4*c22*b31*a33*a21*a13*b22+c22*b31*a33*a22*a11*b23-c22*b31*b33*a23*a22*a11+2*c22*b31*b33*a12*a23*a21+c22*b31*a32*a23*a13*b21-2*c22*b31*a32*b23*a13*a21+c22*b31*a32*b23*a11*a23-c22*b31*a31*a23*a22*b13+2*c22*b31*a32*a23*a21*b13-c22*b31*a33*a21*a22*b13+c22*a32*a33*b21*a21*b13+c22*a32*a33*b21*a23*b11-2*c22*a32*a33*a21*b11*b23-2*c22*a32*b33*b21*a11*a23+c22*a32*b33*b21*a13*a21+c22*a32*b33*a21*a11*b23-2*c22*b32*a33*b21*a13*a21-c22*b32*b33*a21*a11*a23+c22*a33*b33*b21*a11*a22+c22*a33*b33*b21*a12*a21-2*c22*a33*b33*a21*a11*b22+2*c22*b33*a31*a21*a22*b13-c22*b33*a31*a21*a23*b12-c22*b33*a31*a22*a23*b11+2*c22*b33*a32*a21*a23*b11-c22*b33*a33*a21*a22*b11+c22*a31*b31*b23*a12*a23+c22*a31*b31*b23*a13*a22-2*c22*a31*b31*a23*a13*b22+c22*a31*a32*b23*a21*b13+c22*a31*a32*b23*a23*b11-2*c22*a31*a32*a23*b13*b21-2*c22*a31*b32*b23*a11*a23+c22*a31*b32*a23*a13*b21+c22*a31*a33*b21*a22*b13+c22*a31*a33*b21*a23*b12+c23*a31*b31*b22*a12*a23+c23*a31*b31*b22*a13*a22-2*c23*a31*b31*a22*a12*b23+c23*a31*a32*b21*a22*b13+c23*a31*a32*b21*a23*b12-2*c23*a31*a32*a21*b12*b23+c23*a31*a32*a21*b13*b22+c23*a31*a32*b22*a23*b11-2*c23*a31*a32*a22*b11*b23+c23*a31*b32*b21*a12*a23-2*c23*a31*b32*b21*a13*a22+c23*a31*b32*a21*a13*b22-2*c23*a31*b32*b22*a11*a23+4*c23*a31*b32*a22*a11*b23+c23*a31*a33*b22*a21*b12+c23*a31*a33*b22*a22*b11-2*c23*a31*a33*a22*b12*b21-2*c23*a31*b33*b22*a11*a22+c23*a31*b33*a22*a12*b21+c23*b31*a32*b21*a13*a22+4*c23*b31*a32*a21*a12*b23-2*c23*b31*a32*a21*a13*b22+c23*b31*a32*b22*a11*a23+c23*b31*a33*a22*a12*b21-c23*b31*b33*a12*a21*a22-c23*b31*a31*a22*a23*b12-c23*b31*a32*a21*a22*b13-c23*b31*a32*a21*a23*b12+2*c23*b31*a32*a22*a23*b11+2*c23*b31*a33*a22*a21*b12+c23*a32*b32*b21*a11*a23+c23*a32*a33*b21*a21*b12+c23*a32*a33*b21*a22*b11-2*c23*a32*a33*a21*b11*b22+c23*a32*b33*b21*a11*a22-2*c23*a32*b33*b21*a12*a21+c23*a32*b33*a21*a11*b22-2*c23*b32*a33*b21*a11*a22+c23*b32*a33*b21*a12*a21+c23*b32*a33*a21*a11*b22-c23*b32*b33*a21*a11*a22-c23*b32*a31*a21*a22*b13+2*c23*b32*a31*a21*a23*b12-c23*b32*a31*a22*a23*b11-c23*b32*a32*a21*a23*b11+2*c23*b32*a33*a21*a22*b11-c23*b33*a31*a22*a21*b12-c23*b33*a32*a21*a22*b11+2*c31*b31*a23*a22*a12*b23+2*c31*b31*a22*a23*a13*b22+c31*a31*b23*b22*a12*a23+c31*a31*b22*b23*a13*a22-c31*a31*b13*a22*b22*a23-c31*a31*b12*a23*a22*b23-2*c31*a32*b23*b21*a12*a23+2*c31*a32*b23*a22*a23*b11-2*c31*a32*b22*b23*a13*a21+2*c31*a32*b22*a23*a21*b13+c31*a32*a22*b23*a13*b21-c31*a32*a22*a23*b13*b21+2*c31*b32*a21*b23*a13*a22-c31*b32*a11*a23*a22*b23+c31*a33*b23*b22*a11*a22-2*c31*a33*b23*b22*a12*a21+c31*a33*b23*a22*a12*b21+c31*a33*a23*b22*a12*b21-c31*a33*a23*b22*a21*b12+2*c31*a33*a23*b22*a22*b11-c31*a33*a23*a22*b12*b21-2*c31*a33*b22*b21*a13*a22-c31*a33*b22*a21*a22*b13-c31*b33*a11*a22*b22*a23-c31*b33*a22*a21*a13*b22-c31*b33*a22*b21*a12*a23-c31*b33*a22*a21*a12*b23-2*c32*a31*b23*b22*a11*a23+c32*a31*b23*b21*a12*a23+2*c32*a31*b23*a21*a23*b12-c32*a31*b23*a22*a23*b11+c32*a31*b22*b23*a13*a21+c32*a31*b22*a23*a13*b21-c32*a31*b22*a23*a21*b13-2*c32*a31*a22*b23*a13*b21+2*c32*a31*a22*a23*b13*b21-c32*b31*a23*b21*a13*a22-c32*b31*a23*a21*a13*b22-c32*b31*a23*a21*a12*b23+2*c32*b31*a21*b23*a13*a22-c32*b31*a11*a23*a22*b23+c32*a32*b23*b21*a11*a23+c32*a32*b21*b23*a13*a21-c32*a32*b13*a21*b21*a23-c32*a32*b11*a23*a21*b23+2*c32*b32*a23*a21*a11*b23-2*c32*a33*b23*b21*a11*a22+c32*a33*b23*a21*a11*b22+2*c32*a33*b23*a21*a22*b11+c32*a33*a23*b21*a11*b22+2*c32*a33*a23*b21*a21*b12-c32*a33*a23*b21*a22*b11-c32*a33*a23*a21*b11*b22-2*c32*a33*b22*b21*a13*a21-c32*a33*a22*b21*a21*b13+2*c32*b33*a22*b21*a11*a23-c32*b33*a22*a21*a11*b23-c32*b33*a21*b21*a13*a22-c32*b33*a21*b22*a11*a23-c32*b33*a12*a21*b21*a23-2*c33*a31*b23*b22*a11*a22+c33*a31*b23*b22*a12*a21+c33*a31*b23*a22*a12*b21-c33*a31*b23*a22*a21*b12-2*c33*a31*a23*b22*a12*b21-c33*a31*a23*b22*a21*b12-c33*a31*a23*b22*a22*b11+2*c33*a31*a23*a22*b12*b21+c33*a31*b22*b21*a13*a22+2*c33*a31*b22*a21*a22*b13-c33*b31*a22*a21*a13*b22-c33*b31*a22*b21*a12*a23-c33*b31*a22*a21*a12*b23+2*c33*b31*a21*b22*a12*a23+c33*a32*b23*b21*a11*a22-2*c33*a32*b23*b21*a12*a21+c33*a32*b23*a21*a11*b22-c33*a32*b23*a21*a22*b11-2*c33*a32*a23*b21*a11*b22-c33*a32*a23*b21*a21*b12+2*c33*a32*a23*a21*b11*b22+c33*a32*b22*b21*a13*a21+2*c33*a32*a22*b21*a21*b13-c33*b32*a22*a21*a11*b23-c33*b32*a21*b21*a13*a22-c33*b32*a21*b22*a11*a23+c33*a33*b22*b21*a11*a22-c33*a33*b12*a21*b21*a22-c33*a33*b11*a22*a21*b22+2*c33*b33*a22*a21*a11*b22+2*c33*b33*a21*a22*a12*b21,c22*c23*c33*b11*a12*b21+2*c13*c21*c33*a22*b12*b21-2*c11*c22*c23*a32*b13*b21+c12*c22*c23*a31*b13*b21-2*c21*c23*c32*b11*a22*b13-c12*c21^2*b33*a12*b23+2*c13*c22*c33*b21*a11*b22+2*c11*c12*c23*b33*a22*b21+2*c23^2*c32*b11*a11*b22-2*c13^2*c22*a21*b21*b32-c11*c22*c33*a21*b13*b22+2*c11*c12*c22*a23*b23*b31-c21^2*c32*b13*a23*b12-2*c12*c21*c23*b33*a11*b22+2*c13*c21*c33*b22*a12*b21+c12^2*c21*b33*b23*a21+c11*c22*c23*a32*b11*b23+2*c11*c22*c33*a21*b12*b23+2*c11*c23*c32*b21*a22*b13-c12*c13*c23*b31*a22*b21-c13*c22*c31*b21*a13*b22+2*c12*c21*c33*b22*a23*b11-4*c13*c21*c33*b22*a22*b11-c11*c23^2*b31*b22*a12+c12*c23*c33*a12*b21^2+c22*c11*c23*b33*a22*b11-c13*c22^2*b31*a21*b13-c11*c22*c33*b21*a22*b13-c12*c23*c31*a22*b11*b23-c11*c22*c32*a23*b13*b21+c22*c11*c23*b31*a22*b13-2*c22*c23*c32*b11*a11*b23+c21*c23*c32*b11*a23*b12-c23^2*c32*b11*a12*b21+c22*c23*c31*b11*a13*b22+2*c12*c13*c21*b31*a23*b22-c11*c22^2*b31*b23*a13-c13*c22*c31*a21*b13*b22+2*c13*c23*c31*b22*a22*b11-c11*c23*c32*b22*a11*b23-c11*c13*c23*b32*b22*a21-2*c13*c21*c33*a11*b22^2-c12*c23*c31*a21*b12*b23-c11*c22*c32*b23*a21*b13+c12*c21*c23*a32*b11*b23+c12*c21*c22*b23*b13*a31-c13*c21^2*b33*b22*a12+c12*c22*c23*b33*b21*a11-2*c13^2*c21*a22*b22*b31-c11*c13*c22*b22*b21*a33+2*c11*c22*c32*b23*a23*b11+c21*c12*c23*b31*a23*b12+2*c21^2*c33*b12*a12*b23-c11*c23^2*b22*b12*a31+2*c11*c21*c33*b22*a22*b13+c13^2*c22*b31*a22*b21+c13*c23*c32*a12*b21^2-c11*c13*c22*b33*a22*b21+c13*c22*c23*b32*b21*a11-c13*c21^2*b32*a13*b22-c12*c21^2*b33*a23*b12-c11*c22^2*a33*b11*b23-2*c21*c22*c33*a11*b12*b23-2*c11*c22*c31*a12*b23^2-c22^2*c31*b13*a23*b11+c13^2*c22*b22*b21*a31-c23^2*c31*b12*a11*b22+2*c11*c23^2*b32*a12*b21-c11*c23^2*b32*a11*b22-c13*c22^2*b21*b11*a33-c12*c21*c33*b21*a23*b12-c12*c13*c23*b22*b21*a31-c21^2*c33*a12*b13*b22-c23^2*c31*a12*b11*b22-c12*c22*c33*b21*a23*b11+2*c11*c23*c32*b21*a13*b22-c12*c21^2*a33*b12*b23+c11*c21*c23*b22*b12*a33+c21*c22*c32*a13*b11*b23-c12*c22*c31*b23*a21*b13+2*c11*c22^2*a33*b13*b21-c11*c23*c32*a21*b12*b23+c13*c22*c23*a31*b12*b21+2*c11*c13*c21*a22*b22*b33+2*c11*c22*c31*b23*a13*b22-c22*c23*c33*a22*b11^2-c22^2*c33*b11*a21*b13+c13*c23*c31*a11*b22^2-2*c11^2*c23*a22*b22*b33-c12*c23*c31*b21*a12*b23-c22^2*c33*b11*a13*b21-c11^2*c22*b23^2*a32-c11^2*c23*b22^2*a33-c12^2*c21*b23^2*a31-c12^2*c23*b21^2*a33+c21^2*c32*a22*b13^2+c21^2*c33*a23*b12^2-c13^2*c21*b22^2*a31-c13^2*c22*b21^2*a32+c22^2*c31*a21*b13^2+c22^2*c33*a23*b11^2+c23^2*c31*a21*b12^2+c23^2*c32*a22*b11^2-c13*c21^2*b32*a22*b13+2*c13*c21^2*b32*a23*b12-c13*c21^2*a22*b12*b33-c21^2*c32*b13*a12*b23+2*c21^2*c32*b13*a13*b22-c21^2*c32*a13*b12*b23-c21^2*c33*b12*a13*b22-2*c11^2*c22*a23*b23*b32+c11^2*c22*b23*b22*a33+c11^2*c22*b33*b23*a22+c11^2*c22*b33*a23*b22+c11^2*c23*b23*b22*a32+c11^2*c23*b32*b23*a22+c11^2*c23*b32*a23*b22+c11*c12*c21*b23^2*a32+c11*c12*c22*b23^2*a31+c11*c13*c21*b22^2*a33+c11*c13*c23*b22^2*a31+c11*c21*c32*a12*b23^2+c11*c21*c33*a13*b22^2-c11*c22^2*b23*b13*a31-c11*c22^2*b33*a11*b23+2*c11*c22^2*b33*a13*b21+c11*c22*c32*a11*b23^2-c11*c23^2*a32*b11*b22-2*c11*c23*c31*a13*b22^2+c11*c23*c33*a11*b22^2+2*c11*c23^2*a32*b12*b21-2*c12^2*c21*a23*b23*b31+c12^2*c21*b23*b21*a33+c12^2*c21*b33*a23*b21+c12^2*c23*b23*b21*a31+c12^2*c23*b31*a23*b21+c12^2*c23*b31*b23*a21-2*c12^2*c23*a21*b21*b33+c12*c13*c22*b21^2*a33+c12*c13*c23*b21^2*a32-c12*c21^2*b23*b13*a32-c12*c21^2*b32*b23*a13+2*c12*c21^2*a33*b13*b22+2*c12*c21^2*b33*a13*b22+c12*c21*c31*a12*b23^2-2*c12*c21*c32*a11*b23^2+c12*c22*c31*a11*b23^2+c12*c22*c33*a13*b21^2-2*c12*c23*c32*a13*b21^2+2*c12*c23^2*a31*b11*b22-c12*c23^2*a31*b12*b21-c12*c23^2*b31*a12*b21+2*c12*c23^2*b31*a11*b22-c12*c23^2*b21*b11*a32-c12*c23^2*b32*b21*a11+c13*c22*c32*a13*b21^2-2*c13*c22*c33*a12*b21^2+2*c13*c22^2*a31*b11*b23-c13*c22^2*a31*b13*b21+2*c13*c22^2*b31*a11*b23-c13*c22^2*b31*a13*b21-c13*c22^2*b33*b21*a11+2*c13*c21^2*a32*b12*b23-c13*c21^2*a32*b13*b22+2*c13*c21^2*b32*a12*b23-c13*c21^2*b22*b12*a33+c13*c21*c31*a13*b22^2+c13^2*c21*b22*b21*a32+c13^2*c21*b32*a22*b21+c13^2*c21*b32*b22*a21+c13^2*c22*b31*b22*a21-c12*c21^2*a23*b13*b32+2*c12*c21^2*b33*a22*b13+c11*c22*c23*b32*a11*b23-2*c11*c22*c23*b32*a13*b21+c11*c22*c23*a33*b11*b22-2*c11*c22*c23*a33*b12*b21+c11*c22*c23*b33*a11*b22-2*c11*c22*c23*b33*a12*b21+2*c11*c22*c31*b23*a22*b13-c11*c12*c23*b31*b23*a22-c11*c13*c21*b23*b22*a32-c11*c13*c21*b32*b23*a22+2*c11*c12*c23*b33*b22*a21+2*c11*c12*c23*b22*b21*a33-c11*c12*c23*b32*b23*a21-c11*c12*c23*b32*a23*b21-c11*c12*c23*b23*b21*a32-c11*c12*c23*b31*a23*b22-c11*c12*c23*b23*b22*a31-c11*c12*c22*b33*b23*a21-c11*c12*c22*b33*a23*b21-c11*c12*c22*b23*b21*a33-c11*c12*c21*b33*a23*b22-c11*c12*c21*b33*b23*a22-c11*c12*c21*b23*b22*a33+2*c11*c12*c21*a23*b23*b32-c11*c13*c21*b32*a23*b22-c11*c13*c22*b23*b22*a31-c11*c13*c22*b31*b23*a22-c11*c13*c22*b31*a23*b22+2*c11*c13*c22*b23*b21*a32+2*c11*c13*c22*b32*a23*b21+2*c11*c13*c22*b32*b23*a21-c11*c13*c22*b33*b22*a21+2*c11*c13*c23*a22*b22*b31-c11*c13*c23*b22*b21*a32-c11*c13*c23*b32*a22*b21-c11*c21*c33*b22*a23*b12-c11*c21*c33*b22*a12*b23-c11*c21*c32*a23*b13*b22-c11*c21*c32*b23*a13*b22+c11*c21*c23*b32*a13*b22-2*c11*c21*c23*b32*a12*b23+c11*c21*c23*a32*b13*b22-2*c11*c21*c23*a32*b12*b23-2*c11*c21*c22*b33*a13*b22+c11*c21*c22*b33*a12*b23-2*c11*c21*c22*a33*b13*b22+c11*c21*c22*b32*b23*a13+c11*c21*c22*b23*b13*a32-c11*c21*c33*a22*b12*b23+c11*c21*c23*b33*b22*a12-c11*c21*c32*b23*a22*b13+2*c11*c21*c32*b23*a23*b12+c11*c21*c22*a33*b12*b23+c11*c22*c23*a31*b12*b23+c11*c22*c23*a31*b13*b22+c11*c22*c23*b31*a12*b23+c11*c22*c23*b31*a13*b22-2*c12*c22*c23*b31*a11*b23+c12*c22*c23*b31*a13*b21+c12*c22*c23*b21*b11*a33-c12*c22*c31*b23*a13*b21+c21*c13*c22*b31*a22*b13-2*c21*c13*c22*b31*a23*b12-2*c21*c13*c22*b32*a23*b11+c21*c13*c22*b32*a21*b13+c21*c13*c22*b33*a21*b12+c21*c13*c22*b33*a22*b11+c21*c13*c23*a22*b12*b31-2*c21*c13*c23*b32*a21*b12+c21*c13*c23*b32*a22*b11+c21*c22*c31*b13*a12*b23-2*c21*c22*c31*b13*a13*b22+c21*c22*c31*a13*b12*b23+c21*c22*c32*b13*a11*b23-2*c21*c22*c32*b13*a13*b21-2*c21*c22*c33*b11*a12*b23+c21*c22*c33*b11*a13*b22+c21*c22*c33*a11*b13*b22+c21*c22*c33*b12*a13*b21+c21*c22*c33*a12*b13*b21-2*c21*c11*c23*b32*a23*b12+c21*c11*c23*b32*a22*b13+c21*c11*c23*a22*b12*b33-2*c21*c23*c31*b12*a12*b23+c21*c23*c31*b12*a13*b22+c21*c23*c31*a12*b13*b22+c21*c23*c32*b11*a12*b23-2*c21*c23*c32*b11*a13*b22+c21*c23*c32*a11*b12*b23-2*c21*c23*c32*a11*b13*b22+c21*c23*c32*b12*a13*b21+c21*c23*c32*a12*b13*b21+c21*c23*c33*a12*b11*b22+c21*c23*c33*b12*a11*b22-2*c21*c23*c33*b12*a12*b21+c21*c22*c31*b13*a23*b12+c21*c22*c32*b13*a23*b11+c21*c22*c33*b11*a22*b13-2*c21*c22*c33*b11*a23*b12+c21*c22*c33*b12*a21*b13+c21*c23*c31*b12*a22*b13+c21*c23*c32*b12*a21*b13+c21*c23*c33*b12*a22*b11+c22*c11*c23*b31*a23*b12-2*c22*c11*c23*b32*a21*b13+c22*c11*c23*b32*a23*b11-2*c22*c11*c23*b33*a21*b12-2*c22*c12*c23*b31*a23*b11+c22*c12*c23*b31*a21*b13+c22*c12*c23*a21*b11*b33+c22*c13*c23*b31*a21*b12-2*c22*c13*c23*b31*a22*b11+c22*c13*c23*a21*b11*b32+c22*c23*c31*b11*a12*b23+c22*c23*c31*a11*b12*b23+c22*c23*c31*a11*b13*b22-2*c22*c23*c31*b12*a13*b21-2*c22*c23*c31*a12*b13*b21+c22*c23*c32*b11*a13*b21+c22*c23*c32*a11*b13*b21-2*c22*c23*c33*b11*a11*b22+c22*c23*c33*a11*b12*b21+c22*c23*c31*b11*a22*b13+c22*c23*c31*b11*a23*b12-2*c22*c23*c31*b12*a21*b13+c22*c23*c32*b11*a21*b13+c22*c23*c33*b11*a21*b12-4*c11*c22*c31*b23*a23*b12+2*c11*c22*c31*a23*b13*b22-c11*c22*c32*b23*a13*b21-c11*c22*c33*b22*a11*b23+2*c11*c22*c33*b21*a12*b23-c11*c22*c33*b21*a13*b22+2*c11*c22*c33*b21*a23*b12-c11*c22*c33*b22*a23*b11-c11*c22*c33*a22*b11*b23+2*c11*c23*c31*b22*a12*b23-4*c11*c23*c31*b22*a22*b13+2*c11*c23*c31*b22*a23*b12+2*c11*c23*c31*a22*b12*b23-c11*c23*c32*b21*a12*b23-c11*c23*c32*b21*a23*b12+2*c11*c23*c32*a21*b13*b22-c11*c23*c32*b22*a23*b11-c11*c23*c32*a22*b11*b23-c11*c23*c33*b22*a12*b21-c11*c23*c33*b22*a21*b12+2*c11*c23*c33*b22*a22*b11-c11*c23*c33*a22*b12*b21+c21*c12*c23*b32*a21*b13+c21*c12*c23*b32*a23*b11-2*c21*c12*c23*b33*a22*b11+c21*c12*c23*b33*a21*b12+2*c12*c22*c31*b23*a23*b11-c12*c22*c31*a23*b13*b21-c12*c22*c33*b21*a11*b23+2*c12*c22*c33*b21*a21*b13-c12*c22*c33*a21*b11*b23-c12*c23*c31*b22*a11*b23+2*c12*c23*c31*b21*a13*b22+2*c12*c23*c31*b21*a22*b13-c12*c23*c31*b21*a23*b12+2*c12*c23*c31*a21*b13*b22-c12*c23*c31*b22*a23*b11+2*c12*c23*c32*b21*a11*b23-4*c12*c23*c32*b21*a21*b13+2*c12*c23*c32*b21*a23*b11+2*c12*c23*c32*a21*b11*b23-c12*c23*c33*b21*a11*b22+2*c12*c23*c33*b21*a21*b12-c12*c23*c33*b21*a22*b11-c12*c23*c33*a21*b11*b22-2*c13*c21*c22*a31*b12*b23+c13*c21*c22*a31*b13*b22-2*c13*c21*c22*b31*a12*b23+c13*c21*c22*b31*a13*b22-2*c13*c21*c22*a32*b11*b23+c13*c21*c22*a32*b13*b21-2*c13*c21*c22*b32*a11*b23+c13*c21*c22*b32*a13*b21+c13*c21*c22*a33*b11*b22+c13*c21*c22*a33*b12*b21+c13*c21*c22*b33*a12*b21+c13*c21*c22*b33*a11*b22+c13*c21*c23*b22*b12*a31+c13*c21*c23*b31*b22*a12+c13*c21*c23*a32*b11*b22-2*c13*c21*c23*a32*b12*b21-2*c13*c21*c23*b32*a12*b21+c13*c21*c23*b32*a11*b22-c13*c21*c31*b22*a12*b23+2*c13*c21*c31*b22*a22*b13-c13*c21*c31*b22*a23*b12-c13*c21*c31*a22*b12*b23+2*c13*c21*c32*b22*a11*b23-c13*c21*c32*b21*a12*b23-c13*c21*c32*b21*a13*b22-c13*c21*c32*b21*a22*b13-c13*c21*c32*b21*a23*b12-c13*c21*c32*a21*b12*b23-c13*c21*c32*a21*b13*b22+2*c13*c21*c32*b22*a23*b11+2*c13*c21*c32*a22*b11*b23+2*c13*c21*c33*b22*a21*b12-2*c13*c22*c23*a31*b11*b22+c13*c22*c23*b31*a12*b21-2*c13*c22*c23*b31*a11*b22+c13*c22*c23*b21*b11*a32-c13*c22*c31*b22*a11*b23+2*c13*c22*c31*b21*a12*b23-c13*c22*c31*b21*a22*b13+2*c13*c22*c31*b21*a23*b12+2*c13*c22*c31*a21*b12*b23-c13*c22*c31*b22*a23*b11-c13*c22*c31*a22*b11*b23-c13*c22*c32*b21*a11*b23+2*c13*c22*c32*b21*a21*b13-c13*c22*c32*b21*a23*b11-c13*c22*c32*a21*b11*b23-4*c13*c22*c33*b21*a21*b12+2*c13*c22*c33*b21*a22*b11+2*c13*c22*c33*a21*b11*b22-c13*c23*c31*b22*a12*b21-c13*c23*c31*b22*a21*b12-c13*c23*c31*a22*b12*b21-c13*c23*c32*b21*a11*b22+2*c13*c23*c32*b21*a21*b12-c13*c23*c32*b21*a22*b11-c13*c23*c32*a21*b11*b22+c21*c11*c22*b33*a23*b12-2*c21*c11*c22*b33*a22*b13+c21*c11*c22*a23*b13*b32+c21*c12*c22*a23*b13*b31-2*c21*c12*c22*b33*a21*b13+c21*c12*c22*b33*a23*b11-2*c21*c12*c23*b31*a22*b13+2*c12*c13*c21*b23*b22*a31+2*c12*c13*c21*b31*b23*a22-c12*c13*c21*b23*b21*a32-c12*c13*c21*b32*b23*a21-c12*c13*c21*b32*a23*b21-c12*c13*c21*b22*b21*a33-c12*c13*c21*b33*a22*b21-c12*c13*c21*b33*b22*a21-c12*c13*c22*b23*b21*a31-c12*c13*c22*b31*a23*b21-c12*c13*c22*b31*b23*a21+2*c12*c13*c22*a21*b21*b33-c12*c13*c23*b31*b22*a21+2*c12*c13*c23*a21*b21*b32+c12*c21*c22*b31*b23*a13+c12*c21*c22*a33*b11*b23-2*c12*c21*c22*a33*b13*b21+c12*c21*c22*b33*a11*b23-2*c12*c21*c22*b33*a13*b21+c12*c21*c23*a31*b12*b23-2*c12*c21*c23*a31*b13*b22+c12*c21*c23*b31*a12*b23-2*c12*c21*c23*b31*a13*b22+c12*c21*c23*a32*b13*b21+c12*c21*c23*b32*a11*b23+c12*c21*c23*b32*a13*b21-2*c12*c21*c23*a33*b11*b22+c12*c21*c23*a33*b12*b21+c12*c21*c23*b33*a12*b21-c12*c21*c31*b23*a13*b22-c12*c21*c31*b23*a22*b13+2*c12*c21*c31*b23*a23*b12-c12*c21*c31*a23*b13*b22+2*c12*c21*c32*b23*a13*b21+2*c12*c21*c32*b23*a21*b13-4*c12*c21*c32*b23*a23*b11+2*c12*c21*c32*a23*b13*b21+2*c12*c21*c33*b22*a11*b23-c12*c21*c33*b21*a12*b23-c12*c21*c33*b21*a13*b22-c12*c21*c33*b21*a22*b13-c12*c21*c33*a21*b12*b23-c12*c21*c33*a21*b13*b22+2*c12*c21*c33*a22*b11*b23-2*c12*c22*c23*a31*b11*b23-c21*c22*c31*a22*b13^2-c21*c22*c32*a21*b13^2-c21*c23*c31*a23*b12^2-c21*c23*c33*a21*b12^2-c21^2*c33*b12*a22*b13-c11*c22^2*a23*b13*b31+2*c11*c22^2*b33*a21*b13-c11*c22^2*b33*a23*b11+2*c13*c22^2*b31*a23*b11-c13*c22^2*a21*b11*b33-c22^2*c31*b13*a11*b23+2*c22^2*c31*b13*a13*b21-c22^2*c31*a13*b11*b23+2*c22^2*c33*b11*a11*b23-c22^2*c33*a11*b13*b21-c22*c23*c32*a23*b11^2-c11*c23^2*a22*b12*b31+2*c11*c23^2*b32*a21*b12-c11*c23^2*b32*a22*b11-c12*c23^2*b31*a21*b12+2*c12*c23^2*b31*a22*b11-c12*c23^2*a21*b11*b32+2*c23^2*c31*b12*a12*b21-c23^2*c32*a11*b12*b21-c23^2*c31*b12*a22*b11-c23^2*c32*b11*a21*b12,c13*c31*a22*a11*a12*b23+2*c13*c21*a32*a12*a21*b13+c12*c32*b13*a13*a21^2+c13*c33*a22*a11*a12*b21-c11*c22*b31*a13^2*a22+c21*c33*a21*a12*b12*a13-c12*c23*a32*a11*a21*b13+2*c13*c21*a32*a11*a23*b12-c11*c21*a32*a13*a23*b12-c13*c21*a31*a12^2*b23-c13*c22*a32*a11^2*b23+2*c11*c22*a31*b13*a12*a23+c11*c22*a33*a11*a12*b23+c21*c22*a32*a13*a11*b13-c21*c23*a33*a12^2*b11-c13*c21*a31*b12*a13*a22+c11*c31*b13*a13*a22^2+2*c12*c31*a23*a11*a22*b13-c11*c23*b31*a12^2*a23+c11*c21*a32*a13*a12*b23+c13*c22*b31*a13*a11*a22+c12*c33*a12*b21*a11*a23+2*c11*c33*a21*a12^2*b23-c13*c33*a22*a11^2*b22+c12*c13*b32*a13*a21^2-c12*c21*a32*b13*a13*a21-c11*c33*a22*a11*a23*b12-4*c11*c22*a33*b11*a12*a23+2*c13*c21*a33*b12*a11*a22-c13*c23*a31*a12*a22*b11-c12*c23*b32*a11^2*a23+2*c12*c23*a32*a11^2*b23-2*c12*c33*a21*a11*a12*b23-c12*c13*a31*b21*a13*a22+2*c12*c21*a32*a13^2*b21-c12*c21*a33*b11*a13*a22+c12*c23*b32*a13*a11*a21-c12*c13*b31*a12*a23*a21-c12*c13*b31*a13*a21*a22-c21^2*a33*a12*b12*a13-c21*c33*b11*a12^2*a23-c11*c12*b31*a23*a13*a22-c11*c21*a32*a13^2*b22-2*c13*c32*a11*a21*a13*b22-c22^2*a33*a11*b11*a13+2*c12*c13*a32*b21*a11*a23+c12*c23*a33*a11*a12*b21+2*c21*c31*a22*a13^2*b12-c12*c22*a33*a11*a21*b13+c11*c21*b33*a13*a12*a22+2*c13*c23*a31*b12*a12*a21+c11^2*a33*a22*a12*b23-2*c11*c22*b33*a13*a12*a21+2*c11*c22*a33*a12*a21*b13-c11*c12*a32*b23*a11*a23-c12*c32*a21*b13*a11*a23-c13*c32*a21*a11*a23*b12-c13*c33*a22*b11*a12*a21+c11*c13*b33*a22^2*a11-c13*c31*a21*a12^2*b23-c13*c21*a31*b12*a12*a23-2*c13*c32*a12*a21^2*b13+2*c12*c13*a31*a21*a12*b23+2*c13*c32*a21*a11*a22*b13+2*c11*c22*a32*a13*a23*b11+2*c11*c12*a32*b23*a13*a21-2*c13*c21*a32*a12*a13*b21-c13*c23*a32*a11*a21*b12-2*c21*c31*a23*a12*b12*a13+2*c12*c22*a31*b13*a13*a21+2*c13*c32*a21*b11*a12*a23-c13*c22*a31*b11*a13*a22-c13*c23*a32*b11*a12*a21+2*c12*c21*a31*a13*a23*b12+c13*c32*a21*a12*a13*b21+c13*c23*b31*a12*a11*a22+c13^2*b31*a12*a21*a22+c11^2*a33*b22*a13*a22-c12*c13*a32*a21*a11*b23+c21*c23*a32*a12*a11*b13-c21*c32*b11*a13^2*a22-c11*c22*a33*a11*a22*b13-c12*c23*a32*b11*a11*a23+c11^2*b33*a22*a12*a23-c12*c33*a21*b11*a12*a23-c22*c23*a33*a11^2*b12+c11*c22*b31*a13*a12*a23+c12*c22*a33*a11*a13*b21+c12*c31*a23*a11*a12*b23-c12*c13*a31*b22*a11*a23-2*c11^2*a33*b22*a12*a23+c13*c31*a21*a12*a13*b22+c12^2*a31*b23*a11*a23-c11*c22*a32*a13^2*b21-c13*c23*a31*b12*a11*a22+c11*c31*b12*a12*a23^2-2*c11*c23*a32*a11*a12*b23-2*c13*c32*a12*b21*a11*a23+c23*c32*a11*b12*a13*a21-c11*c12*a32*a23*a13*b21+c11*c12*b31*a12*a23^2+c12*c33*a11*a21*a13*b22+c22*c33*a21*a12*a11*b13+c21*c32*a23*a13*a11*b12+c22*c33*a11*b11*a12*a23-2*c13*c22*b31*a12*a23*a11-c11^2*b33*a13*a22^2-c11^2*b32*a12*a23^2-c12^2*b31*a23^2*a11-c12^2*b33*a13*a21^2-c13^2*b31*a22^2*a11-c13^2*b32*a21^2*a12+c21^2*a32*a13^2*b12+c21^2*a33*a12^2*b13+c22^2*a31*a13^2*b11+c22^2*a33*a11^2*b13+c23^2*a31*a12^2*b11+c23^2*a32*a11^2*b12-c11*c12*b33*a23*a22*a11-c11*c12*b33*a12*a23*a21+2*c11*c13*a31*b22*a12*a23-c11*c13*a31*b22*a13*a22-c11*c13*a31*a22*a12*b23-c11*c13*b31*a22*a12*a23-c11*c13*a32*b21*a12*a23+2*c11*c13*a32*b21*a13*a22-c11*c13*a32*a21*a12*b23-c11*c12*a31*b23*a12*a23+2*c11*c12*a31*b23*a13*a22-c11*c12*a31*a23*a13*b22-c11*c12*b32*a13*a21*a23+2*c11*c12*a33*b21*a12*a23-c11*c12*a33*b21*a13*a22-c11*c12*a33*a21*a12*b23-c11*c12*a33*a21*a13*b22+2*c11*c12*a33*b22*a11*a23-c11*c12*a33*a22*a11*b23+2*c11*c12*b33*a13*a21*a22+c11*c12*b32*a23^2*a11+c11*c13*b31*a13*a22^2-c11*c21*b32*a13^2*a22-c11*c21*a33*a12^2*b23-c11*c21*b33*a12^2*a23+2*c11*c22*a31*a13^2*b22+2*c11*c22*b32*a13^2*a21+2*c11*c23*a31*a12^2*b23-c11*c23*a33*a12^2*b21+2*c11*c23*b33*a12^2*a21-c11*c31*a23*a12^2*b23-c11*c31*a22*a13^2*b22+c11*c32*a11*a23^2*b12-2*c11*c32*b11*a12*a23^2+2*c11*c32*a21*a13^2*b22-c11*c32*b21*a13^2*a22+c11*c33*a11*a22^2*b13-2*c11*c33*b11*a13*a22^2-c11*c33*b21*a12^2*a23+c11^2*a32*b23*a12*a23-2*c11^2*a32*b23*a13*a22+c11^2*a32*a23*a13*b22+c11^2*b32*a23*a13*a22+c12*c13*b33*a21^2*a12-2*c12^2*a31*b23*a13*a21+c12^2*a31*a23*a13*b21+c12^2*b31*a13*a21*a23-2*c12^2*a33*b21*a11*a23+c12^2*a33*b21*a13*a21+c12^2*a33*a21*a11*b23+c12^2*b33*a21*a11*a23-c12*c21*a31*a13^2*b22+2*c12*c21*b31*a13^2*a22-c12*c21*b32*a13^2*a21-c12*c22*a31*a13^2*b21-c12*c22*b31*a13^2*a21-c12*c22*a33*a11^2*b23-c12*c22*b33*a11^2*a23-c12*c23*a33*a11^2*b22+2*c12*c23*b33*a11^2*a22-2*c12*c31*a11*a23^2*b12+c12*c31*b11*a12*a23^2-c12*c31*a21*a13^2*b22+2*c12*c31*b21*a13^2*a22+c12*c32*b11*a11*a23^2-c12*c32*a23*a11^2*b23-c12*c32*a21*a13^2*b21+2*c12*c33*a22*a11^2*b23+c12*c33*a12*a21^2*b13-2*c12*c33*b12*a13*a21^2-c12*c33*b22*a11^2*a23+c13^2*a31*b22*a11*a22-2*c13^2*a31*b22*a12*a21+c13^2*a31*a22*a12*b21-2*c13^2*a32*b21*a11*a22+c13^2*a32*b21*a12*a21+c13^2*a32*a21*a11*b22+c13^2*b32*a21*a11*a22+2*c13*c21*b31*a12^2*a23+2*c13*c21*a33*a12^2*b21-c13*c21*b33*a12^2*a21+2*c13*c22*b32*a11^2*a23+2*c13*c22*a33*a11^2*b22-c13*c22*b33*a11^2*a22-c13*c23*a31*a12^2*b21-c13*c23*b31*a12^2*a21-c13*c23*a32*a11^2*b22-c13*c23*b32*a11^2*a22-2*c13*c31*a11*a22^2*b13+c13*c31*b11*a13*a22^2+2*c13*c31*b21*a12^2*a23-c13*c32*a22*a11^2*b23+c13*c32*b12*a13*a21^2+2*c13*c32*b22*a11^2*a23+c13*c33*b11*a11*a22^2+c13*c33*b12*a12*a21^2-c13*c33*a21*a12^2*b21-c22*c23*a32*a11^2*b13-c22*c31*a21*a13^2*b12-c22*c31*b11*a13^2*a22+2*c22*c32*a23*a11^2*b13+2*c22*c32*a21*a13^2*b11-c22*c33*a22*a11^2*b13-c22*c33*a11^2*a23*b12-c22^2*a31*a13*a11*b13-c23*c31*a21*a12^2*b13-c23*c31*b11*a12^2*a23-c23*c32*a22*a11^2*b13-c23*c32*a11^2*a23*b12+2*c23*c33*a22*a11^2*b12+2*c23*c33*a21*a12^2*b11-c23^2*a31*a12*a11*b12-c23^2*a32*a11*b11*a12-c21^2*a32*a13*a12*b13-c21*c22*a31*a13^2*b12-c21*c22*a32*a13^2*b11-c21*c23*a31*a12^2*b13+2*c21*c31*a23*a12^2*b13-c21*c32*a21*a13^2*b12-c21*c33*a21*a12^2*b13+c22*c23*a31*a12*a11*b13+c22*c23*a31*a13*a11*b12-2*c22*c23*a31*a13*a12*b11+c22*c23*a32*a11*b11*a13+c22*c23*a33*a11*b11*a12-2*c22*c31*a23*a12*a11*b13+c22*c31*a23*a13*a11*b12+c22*c31*a21*a13*a12*b13+c22*c31*a13*a11*a22*b13-c11*c13*a32*a21*a13*b22-c11*c13*a32*b22*a11*a23+2*c11*c13*a32*a22*a11*b23-c11*c13*b32*a23*a22*a11+2*c11*c13*b32*a12*a23*a21-c11*c13*b32*a13*a21*a22-c11*c13*a33*b22*a11*a22+2*c11*c13*a33*b22*a12*a21-c11*c13*a33*a22*a12*b21-c11*c13*b33*a12*a21*a22-c11*c21*a32*b13*a12*a23+2*c11*c21*a32*b13*a13*a22+c11*c21*b32*a13*a12*a23+2*c11*c21*a33*b12*a12*a23-c11*c21*a33*b12*a13*a22+c11*c21*a33*a12*a13*b22-c11*c21*a33*a12*a22*b13-c11*c22*a31*b13*a13*a22-2*c11*c22*a31*a13*a12*b23-c11*c22*a31*a13*a23*b12-c11*c22*a32*b13*a11*a23-c11*c22*a32*b13*a13*a21+c11*c22*a32*a13*a11*b23-2*c11*c22*b32*a13*a11*a23+2*c11*c22*a33*b11*a13*a22-2*c11*c22*a33*a11*a13*b22+2*c11*c22*a33*a11*a23*b12-c11*c22*a33*b12*a13*a21+c11*c22*a33*a12*a13*b21+c11*c22*b33*a13*a11*a22+c11*c22*b33*a12*a23*a11-c11*c23*a31*b12*a12*a23+2*c11*c23*a31*b12*a13*a22-2*c11*c23*a31*a12*a13*b22-c11*c23*a31*a12*a22*b13+c11*c23*b31*a13*a12*a22+2*c11*c23*a32*b11*a12*a23-4*c11*c23*a32*b11*a13*a22+c11*c23*a32*a11*a13*b22+2*c11*c23*a32*a11*a22*b13-c11*c23*a32*a11*a23*b12+2*c11*c23*a32*b12*a13*a21+c11*c23*a32*a12*a13*b21-c11*c23*a32*a12*a21*b13+c11*c23*b32*a13*a11*a22-2*c11*c23*b32*a13*a12*a21+c11*c23*b32*a12*a23*a11-c11*c23*a33*b12*a11*a22-c11*c23*a33*b12*a12*a21+c11*c23*a33*a12*a11*b22+2*c11*c23*a33*a12*a22*b11-2*c11*c23*b33*a12*a11*a22-c11*c31*a23*b12*a13*a22+c11*c31*a23*a12*a13*b22-c11*c31*a22*b13*a12*a23+c11*c31*a22*a13*a12*b23-c11*c32*a23*a11*a22*b13+2*c11*c32*a23*a12*a21*b13+2*c11*c32*a23*b11*a13*a22-2*c11*c32*a23*a11*a13*b22-c11*c32*a23*b12*a13*a21+c11*c32*a23*a11*a12*b23-c11*c32*a21*b13*a13*a22-2*c11*c32*a21*a13*a12*b23+c11*c32*a13*b21*a12*a23+c11*c32*a11*b23*a13*a22-c11*c33*a22*a12*a21*b13+c11*c33*a22*a11*a13*b22+2*c11*c33*a22*b12*a13*a21+2*c11*c33*a22*b11*a12*a23-2*c11*c33*a22*a11*a12*b23-2*c11*c33*a21*a12*a13*b22-c11*c33*a21*b12*a12*a23+c11*c33*a12*b21*a13*a22+c11*c33*a11*b22*a12*a23-c12*c13*a31*b21*a12*a23+2*c12*c13*a31*a21*a13*b22-c12*c13*a31*a22*a11*b23+2*c12*c13*b31*a23*a22*a11-c12*c13*a32*b21*a13*a21-c12*c13*b32*a21*a11*a23+2*c12*c13*a33*b21*a11*a22-c12*c13*a33*b21*a12*a21-c12*c13*a33*a21*a11*b22-c12*c13*b33*a21*a11*a22-c12*c21*a31*b13*a12*a23-c12*c21*a31*b13*a13*a22+c12*c21*a31*a13*a12*b23-2*c12*c21*b31*a13*a12*a23+2*c12*c21*a32*b13*a11*a23-2*c12*c21*a32*a13*a11*b23-c12*c21*a32*a13*a23*b11+c12*c21*b32*a13*a11*a23+c12*c21*a33*a11*a12*b23+2*c12*c21*a33*b11*a12*a23+c12*c21*a33*a11*a13*b22+2*c12*c21*a33*a11*a22*b13-4*c12*c21*a33*a11*a23*b12+2*c12*c21*a33*b12*a13*a21-2*c12*c21*a33*a12*a13*b21-c12*c21*a33*a12*a21*b13-2*c12*c21*b33*a13*a11*a22+c12*c21*b33*a13*a12*a21+c12*c21*b33*a12*a23*a11-c12*c22*a31*b13*a11*a23+c12*c22*a31*a13*a11*b23-c12*c22*a31*a13*a23*b11+c12*c22*b31*a13*a11*a23+2*c12*c22*a33*b11*a11*a23-c12*c22*a33*b11*a13*a21+c12*c22*b33*a13*a11*a21-2*c12*c23*a31*a11*a12*b23-c12*c23*a31*b11*a12*a23+2*c12*c23*a31*b11*a13*a22+c12*c23*a31*a11*a13*b22-c12*c23*a31*a11*a22*b13+2*c12*c23*a31*a11*a23*b12-4*c12*c23*a31*b12*a13*a21+c12*c23*a31*a12*a13*b21+2*c12*c23*a31*a12*a21*b13-2*c12*c23*b31*a13*a11*a22+c12*c23*b31*a13*a12*a21+c12*c23*b31*a12*a23*a11+2*c12*c23*a32*b11*a13*a21-2*c12*c23*a32*a11*a13*b21-c12*c23*a33*b11*a11*a22-c12*c23*a33*b11*a12*a21+2*c12*c23*a33*a11*a21*b12-2*c12*c23*b33*a12*a11*a21-c12*c31*a23*a12*a21*b13-c12*c31*a23*b11*a13*a22+c12*c31*a23*a11*a13*b22+2*c12*c31*a23*b12*a13*a21-c12*c31*a21*b13*a13*a22+c12*c31*a21*a13*a12*b23-2*c12*c31*a13*b21*a12*a23-2*c12*c31*a11*b23*a13*a22-c12*c32*a23*b11*a13*a21+c12*c32*a23*a11*a13*b21+c12*c32*a21*a13*a11*b23+2*c12*c33*a22*b11*a13*a21-2*c12*c33*a22*a11*a13*b21-c12*c33*a22*b11*a11*a23-c12*c33*a21*a11*a22*b13+c12*c33*a21*a12*a13*b21+2*c12*c33*a21*a11*a23*b12+c13*c21*a31*a12*a13*b22+2*c13*c21*a31*a12*a22*b13-2*c13*c21*b31*a13*a12*a22+c13*c21*a32*a11*a12*b23-c13*c21*a32*b11*a12*a23+2*c13*c21*a32*b11*a13*a22+c13*c21*a32*a11*a13*b22-4*c13*c21*a32*a11*a22*b13-c13*c21*a32*b12*a13*a21+c13*c21*b32*a13*a11*a22+c13*c21*b32*a13*a12*a21-2*c13*c21*b32*a12*a23*a11-c13*c21*a33*b12*a12*a21-2*c13*c21*a33*a12*a11*b22-c13*c21*a33*a12*a22*b11+c13*c21*b33*a12*a11*a22+c13*c22*a31*a11*a12*b23+2*c13*c22*a31*b11*a12*a23-2*c13*c22*a31*a11*a13*b22+2*c13*c22*a31*a11*a22*b13-c13*c22*a31*a11*a23*b12+2*c13*c22*a31*b12*a13*a21+c13*c22*a31*a12*a13*b21-4*c13*c22*a31*a12*a21*b13+c13*c22*b31*a13*a12*a21-c13*c22*a32*b11*a11*a23-c13*c22*a32*b11*a13*a21+c13*c22*a32*a11*a13*b21+2*c13*c22*a32*a11*a21*b13-2*c13*c22*b32*a13*a11*a21-c13*c22*a33*b11*a11*a22+2*c13*c22*a33*b11*a12*a21-2*c13*c22*a33*a11*a12*b21-c13*c22*a33*a11*a21*b12+c13*c22*b33*a12*a11*a21+c13*c23*a31*a12*a11*b22+2*c13*c23*a32*b11*a11*a22+c13*c23*a32*a11*a12*b21+c13*c23*b32*a12*a11*a21+2*c13*c31*a22*a12*a21*b13+c13*c31*a22*a11*a13*b22-c13*c31*a22*b12*a13*a21+2*c13*c31*a22*a11*a23*b12-c13*c31*a22*b11*a12*a23-c13*c31*a21*b12*a12*a23-2*c13*c31*a12*b21*a13*a22-2*c13*c31*a11*b22*a12*a23-c13*c32*a22*b11*a13*a21+c13*c32*a22*a11*a13*b21-c13*c32*a22*b11*a11*a23+c13*c32*a21*a11*a12*b23-c13*c33*a21*b12*a11*a22+c13*c33*a21*a12*a11*b22+c21*c22*a31*a13*a12*b13-2*c21*c22*a33*a12*a11*b13+c21*c22*a33*a13*a11*b12+c21*c22*a33*a13*a12*b11+c21*c23*a31*a12*b12*a13-2*c21*c23*a32*a13*a11*b12+c21*c23*a32*a13*a12*b11+c21*c23*a33*a12*a11*b12-2*c21*c31*a22*a13*a12*b13-2*c21*c32*a23*a12*a11*b13+c21*c32*a21*a13*a12*b13+c21*c32*a13*a11*a22*b13+c21*c32*a13*b11*a12*a23+c21*c33*a22*a12*a11*b13-2*c21*c33*a22*a13*a11*b12+c21*c33*a12*b11*a13*a22+c21*c33*a12*a11*a23*b12+c22*c31*a13*b11*a12*a23-2*c22*c32*a23*a11*b11*a13-2*c22*c32*a21*a13*a11*b13+c22*c33*a22*a11*b11*a13-2*c22*c33*a21*a13*a12*b11+c22*c33*a11*b12*a13*a21+c23*c31*a22*a12*a11*b13-2*c23*c31*a22*a13*a11*b12+c23*c31*a21*a12*b12*a13+c23*c31*a12*b11*a13*a22+c23*c31*a12*a11*a23*b12+c23*c32*a22*a11*b11*a13+c23*c32*a21*a12*a11*b13-2*c23*c32*a21*a13*a12*b11+c23*c32*a11*b11*a12*a23-2*c23*c33*a22*a11*b11*a12-2*c23*c33*a21*a12*a11*b12,-c22*c23*b31*b12*a13*b21+2*c12*c21*b33*b21*a22*b13+c11*c32*b11*b23*b22*a23+c11*c12*b33*b23*b21*a22-c23*c33*b11*a11*b22^2-c22*c32*b23*b11*a21*b13-c22*c32*b21*b13*a23*b11-c13*c22*a32*b13*b21^2-c13*c23*b31*a22*b12*b21+c11*c23*a32*b12*b23*b21-c12*c23*b33*b21*a21*b12+2*c21*c32*b11*a12*b23^2+2*c13*c22*b31*b22*a23*b11+c23*c31*a21*b12^2*b23+2*c21*c32*b11*a23*b13*b22+c23*c31*b21*b12*a12*b23+c11*c33*b11*a22*b22*b23+c22^2*a31*b13*b11*b23+c12*c22*a33*b21*b11*b23-2*c11*c23*b32*b22*a11*b23-c11*c21*a32*b12*b23^2+c22^2*b33*b11*a11*b23+c21*c22*a31*b13^2*b22+c22*c32*b21*a21*b13^2+2*c13*c33*a21*b11*b22^2-c11*c23*b32*a21*b13*b22+c11*c32*b23*b21*a23*b12+2*c13*c22*b32*a13*b21^2-c13^2*b32*a21*b21*b22+c22^2*b31*b13*a11*b23+2*c22*c31*a11*b12*b23^2-c21*c32*b23*b11*a22*b13-c11*c13*b33*b22^2*a21-2*c12*c21*a33*b23*b22*b11+c21*c22*a32*b13^2*b21+2*c13*c21*a33*b22^2*b11-c11*c22*b33*a21*b12*b23+c11*c22*a33*b23*b22*b11+c21^2*a32*b13*b12*b23-c21*c23*a32*b12*b23*b11-c21*c33*b22*b11*a23*b12-2*c11*c32*b21*a23*b13*b22-c11*c32*a21*b12*b23^2-c21*c23*b32*b11*a12*b23-2*c22^2*b31*a13*b11*b23-c11*c33*b11*b22^2*a23-c22*c23*b31*a11*b13*b22-c23*c33*b21*b12*a22*b11+c12*c13*b33*a21*b21*b22+2*c12*c21*a32*b23^2*b11+c13*c21*a32*b12*b23*b21-c12*c13*b32*b21^2*a23-c21*c23*b31*b12*a13*b22+c21*c33*b22*a11*b12*b23-c11*c32*b11*b23^2*a22-c13*c23*b31*a11*b22^2-c12*c22*a33*b13*b21^2-c12*c22*b31*a23*b13*b21-c13*c32*b21^2*a22*b13-c13*c21*b33*b22*a22*b11-c13*c23*b31*b22*a21*b12-c21*c23*b32*b11*a13*b22+2*c13*c23*b32*b21*a21*b12-4*c12*c23*b31*b22*a23*b11-c13*c32*b12*b21^2*a23+c21*c32*b23*b12*a13*b21+2*c11*c23*b33*a22*b12*b21-2*c23*c32*b22*a11*b13*b21+c13*c31*b22*b21*a22*b13+c13*c22*b31*b22*a11*b23+2*c13*c21*b31*a22*b12*b23-2*c13*c21*a32*b23*b22*b11-2*c21*c33*b22*b12*a13*b21+c11*c23*a33*b12*b21*b22+c11*c12*b33*b23*b22*a21-c13*c31*a21*b13*b22^2-c12*c31*a21*b12*b23^2-c13*c23*b32*b21*a22*b11+2*c22*c33*b11*b21*a22*b13+c13*c21*a32*b13*b21*b22-c11*c33*a21*b13*b22^2-2*c13*c22*b31*b21*a13*b22-2*c23*c32*b22*a23*b11^2-c11*c22*b32*b23*a21*b13+c12*c33*b12*a21*b21*b23-c13*c21*b33*a22*b12*b21-c13*c22*b33*a12*b21^2-c11*c22*a32*b23^2*b11-c12*c21*b31*b23*a23*b12+c11*c22*a33*b13*b21*b22+c13*c32*b12*a21*b21*b23+c22*c32*b23*a11*b13*b21-c22*c23*a31*b13*b11*b22+c23*c33*b22*a22*b11^2-c11*c22*b33*b22*a23*b11-c12*c23*a33*b21^2*b12+c13*c31*b22*b21*a23*b12+c11*c23*b31*b22*a12*b23+2*c22*c23*a31*b13*b12*b21+2*c21*c32*b13*a21*b12*b23-c21*c31*b23*b12*a22*b13-c23*c32*b11*b21*a22*b13+c12*c22*b33*b21*a11*b23-c21*c22*a33*b13*b11*b22+2*c21*c23*a32*b13*b11*b22+c11^2*b33*b22^2*a23+c11^2*b32*b23^2*a22+c12^2*b31*b23^2*a21+c12^2*b33*b21^2*a23+c13^2*b31*b22^2*a21+c13^2*b32*b21^2*a22-c21^2*a32*b13^2*b22-c21^2*a33*b12^2*b23-c22^2*a31*b13^2*b21-c22^2*a33*b11^2*b23-c23^2*a31*b12^2*b21-c23^2*a32*b11^2*b22-c11*c13*b31*b22^2*a23-c11*c21*b32*a12*b23^2-c11*c21*a33*b13*b22^2-c11*c21*b33*a13*b22^2+2*c11*c22*a31*b12*b23^2-c11*c22*b31*a12*b23^2+2*c11*c22*b32*a11*b23^2+2*c11*c23*a31*b13*b22^2-c11*c23*a33*b22^2*b11-c11*c23*b31*a13*b22^2+2*c11*c23*b33*a11*b22^2+2*c11*c31*a22*b12*b23^2+2*c11*c31*a23*b13*b22^2-c11*c12*b32*b23^2*a21-c11*c12*b31*b23^2*a22-c11^2*b33*a22*b22*b23-c11^2*b32*b23*b22*a23-c12*c13*b33*b21^2*a22-c12^2*b31*b23*b21*a23-c12^2*b33*a21*b21*b23-c12*c21*a31*b12*b23^2+2*c12*c21*b31*a12*b23^2-c12*c21*b32*a11*b23^2-c12*c22*a31*b23^2*b11-c12*c22*b31*a11*b23^2-c12*c22*b33*a13*b21^2+2*c12*c23*a32*b13*b21^2-c12*c23*b32*a13*b21^2+2*c12*c23*b33*a12*b21^2-c12*c31*b11*b23^2*a22+2*c12*c32*a21*b11*b23^2+2*c12*c32*a23*b13*b21^2-c12*c33*b21^2*a22*b13-c12*c33*b12*b21^2*a23-c13^2*b31*b22*b21*a22-c13*c21*a31*b13*b22^2+2*c13*c21*b31*a13*b22^2-c13*c21*b33*a11*b22^2+2*c13*c22*a33*b21^2*b12-c13*c23*a31*b22^2*b11-c13*c23*a32*b21^2*b12-c13*c23*b32*a12*b21^2-c13*c31*b11*b22^2*a23+2*c13*c33*a22*b12*b21^2-c23*c31*b11*a13*b22^2+2*c23*c31*a11*b13*b22^2+c22^2*b31*b13*a13*b21+c22^2*a33*b13*b11*b21+c22^2*b33*b11*a13*b21-2*c22^2*b33*a11*b13*b21+c22*c23*a32*b11^2*b23+c22*c23*a33*b11^2*b22-c22*c31*b11*a12*b23^2-2*c22*c31*b21*a22*b13^2+c22*c31*a21*b13^2*b22+c22*c32*b23*a23*b11^2-c22*c32*b13*a13*b21^2-c22*c32*b11*a11*b23^2-2*c22*c33*a22*b11^2*b23+c22*c33*b22*a23*b11^2-c22*c33*a12*b13*b21^2+2*c22*c33*b12*a13*b21^2+c21^2*b32*b13*a12*b23+c21^2*b32*b13*a13*b22-2*c21^2*b32*a13*b12*b23+c21^2*a33*b13*b12*b22+c21^2*b33*b12*a12*b23+c21^2*b33*b12*a13*b22-2*c21^2*b33*a12*b13*b22+c21*c23*a31*b12^2*b23+c21*c23*a33*b12^2*b21-c21*c31*b12*a12*b23^2+c21*c31*b23*a23*b12^2-c21*c31*b13*a13*b22^2+c21*c31*b22*a22*b13^2-c21*c32*a11*b12*b23^2+c21*c32*b21*a22*b13^2-2*c21*c32*a21*b13^2*b22-c21*c33*a11*b13*b22^2+2*c21*c33*b11*a13*b22^2+c21*c33*b21*a23*b12^2-2*c21*c33*a21*b12^2*b23-2*c23*c31*b21*a23*b12^2+c23*c32*a22*b11^2*b23+2*c23*c32*a12*b13*b21^2-c23*c32*b12*a13*b21^2-c23*c33*b12*a12*b21^2+c23*c33*b21*a21*b12^2+c23^2*a31*b12*b11*b22-2*c23^2*b31*a12*b11*b22+c23^2*b31*b12*a11*b22+c23^2*b31*b12*a12*b21+c23^2*a32*b12*b11*b21+c23^2*b32*b11*a11*b22+c23^2*b32*b11*a12*b21-2*c23^2*b32*a11*b12*b21-c13*c22*b32*b21*a21*b13-c13*c22*b32*b21*a23*b11+2*c13*c22*b32*a21*b11*b23-2*c13*c22*a33*b21*b11*b22-c13*c22*b33*b21*a21*b12+2*c13*c22*b33*b21*a22*b11-c13*c22*b33*a21*b11*b22+c13*c22*b31*b21*a12*b23-2*c13*c22*b32*b21*a11*b23+c13*c22*b33*b21*a11*b22+c13*c23*a31*b12*b21*b22+c13*c23*b31*b22*a12*b21+2*c13*c23*b31*b22*a22*b11+c13*c23*a32*b21*b11*b22+c13*c23*b32*b21*a11*b22-c13*c23*b32*a21*b11*b22+c13*c31*b22*a21*b12*b23-2*c13*c31*b21*a22*b12*b23+c13*c31*b11*a22*b22*b23+c13*c32*b22*b21*a23*b11-2*c13*c32*b22*a21*b11*b23+c13*c32*b21*a21*b13*b22+c13*c32*b21*a22*b11*b23-2*c13*c33*b22*b21*a22*b11-2*c13*c33*b21*b22*a21*b12-c21*c22*b31*b13*a13*b22+2*c21*c22*b31*a13*b12*b23-c21*c22*a32*b13*b11*b23-c21*c22*b32*b13*a11*b23-c21*c22*b32*b13*a13*b21+2*c21*c22*b32*a13*b11*b23+2*c21*c22*a33*b12*b23*b11-c21*c22*a33*b13*b12*b21-c21*c22*b33*b11*a13*b22-c21*c22*b33*a11*b12*b23+2*c21*c22*b33*a11*b13*b22-c21*c22*b33*b12*a13*b21+2*c21*c22*b33*a12*b13*b21-c21*c22*b33*b11*a12*b23-c21*c23*b31*b12*a12*b23+2*c21*c23*b31*a12*b13*b22-c21*c23*a32*b13*b12*b21+2*c21*c23*b32*a11*b12*b23-c21*c23*b32*a11*b13*b22+2*c21*c23*b32*b12*a13*b21-c21*c23*b32*a12*b13*b21-c21*c23*a33*b12*b11*b22+2*c21*c23*b33*a12*b11*b22-c21*c23*b33*b12*a11*b22-c21*c23*b33*b12*a12*b21+c21*c31*b23*a12*b13*b22+c21*c31*b22*a13*b12*b23-c21*c31*b22*b13*a23*b12+c21*c32*b23*a11*b13*b22-2*c21*c32*b23*a12*b13*b21-2*c21*c32*b23*b11*a13*b22-c21*c32*b23*b11*a23*b12+c21*c32*b21*b13*a13*b22-c21*c32*b21*b13*a23*b12+c21*c33*b22*a12*b13*b21-c21*c33*b22*b11*a22*b13-2*c21*c33*b22*b11*a12*b23-c21*c33*b21*b12*a22*b13+c21*c33*b21*b12*a12*b23+2*c21*c33*b12*a21*b13*b22+2*c21*c33*b11*a22*b12*b23-c21*c22*b31*b13*a12*b23-c22*c23*a31*b12*b23*b11-2*c11*c22*b32*b23*a13*b21-2*c11*c22*b33*b22*a11*b23+c11*c22*b33*b21*a12*b23+c11*c22*b33*b21*a13*b22-2*c11*c23*a31*b22*b12*b23-c11*c23*b31*b22*a22*b13+2*c11*c23*b31*b22*a23*b12-c11*c23*b31*a22*b12*b23+c11*c23*a32*b23*b22*b11-2*c11*c23*a32*b13*b21*b22+2*c11*c23*b32*b21*a22*b13-4*c11*c23*b32*b21*a23*b12+2*c11*c23*b32*a21*b12*b23+2*c11*c23*b32*b22*a23*b11-c11*c23*b32*a22*b11*b23-c11*c23*b33*b22*a21*b12-c11*c23*b33*b22*a22*b11+2*c11*c22*b32*a23*b13*b21+c11*c22*b31*b23*a13*b22-2*c11*c22*a33*b12*b23*b21-c11*c22*b32*b23*a23*b11-2*c11*c22*a31*b23*b13*b22+2*c11*c22*b31*b23*a22*b13-c11*c22*b31*a23*b13*b22-c11*c22*b31*b23*a23*b12+c11*c22*a32*b13*b21*b23+2*c11*c22*b33*a22*b11*b23+2*c11*c22*b33*a21*b13*b22+2*c11*c22*b33*b21*a23*b12-4*c11*c22*b33*b21*a22*b13-c11*c21*b33*a22*b12*b23-c11*c21*b33*b22*a23*b12+2*c11*c21*b33*b22*a22*b13+c11*c21*a33*b22*b12*b23+c11*c21*b33*b22*a12*b23-c11*c21*b32*a23*b13*b22+2*c11*c21*b32*b23*a23*b12-c11*c21*b32*b23*a22*b13+c11*c21*b32*b23*a13*b22+c11*c21*a32*b23*b13*b22+c11*c13*b32*b23*b22*a21+c11*c13*b33*b22*b21*a22-2*c11*c13*b32*b23*b21*a22-c21*c22*a31*b13*b12*b23-c21*c23*a31*b13*b12*b22+c11*c13*b32*b22*b21*a23+c11*c13*b31*a22*b22*b23+c11*c12*b32*b23*b21*a23-2*c11*c12*b33*b22*b21*a23+c11*c12*b31*b23*b22*a23+c11*c23*b32*b21*a12*b23+c11*c23*b32*b21*a13*b22-2*c11*c23*b33*b22*a12*b21-2*c11*c31*b23*b22*a23*b12-2*c11*c31*b22*b23*a22*b13+c11*c32*b23*a21*b13*b22+c11*c32*b23*b21*a22*b13+c11*c33*b22*b21*a22*b13+c11*c33*b22*a21*b12*b23+c11*c33*b22*b21*a23*b12-2*c11*c33*b21*a22*b12*b23+c12*c13*b31*b22*b21*a23+c12*c13*b31*b23*b21*a22-2*c12*c13*b31*b23*b22*a21+c12*c13*b32*a21*b21*b23-c12*c21*b33*b21*a23*b12+2*c12*c21*b33*a21*b12*b23-4*c12*c21*b33*a21*b13*b22+2*c12*c21*b33*b22*a23*b11-c12*c21*b33*a22*b11*b23+2*c12*c21*b32*b23*a21*b13-2*c12*c21*a32*b13*b21*b23+2*c12*c21*b31*a23*b13*b22-c12*c21*b31*b23*a22*b13+c12*c21*a31*b23*b13*b22-c12*c21*b32*b23*a23*b11+c12*c21*a33*b13*b21*b22+c12*c21*a33*b12*b23*b21-c12*c21*b32*a23*b13*b21-2*c12*c21*b31*b23*a13*b22+c12*c21*b32*b23*a13*b21+c12*c21*b33*b22*a11*b23-2*c12*c21*b33*b21*a12*b23+c12*c21*b33*b21*a13*b22+c12*c22*a31*b13*b21*b23+c12*c22*b31*b23*a13*b21-c12*c22*b31*b23*a21*b13+2*c12*c22*b31*b23*a23*b11+2*c12*c22*b33*b21*a21*b13-c12*c22*b33*b21*a23*b11-c12*c22*b33*a21*b11*b23+c12*c23*a31*b12*b23*b21+c12*c23*a31*b23*b22*b11-2*c12*c23*a31*b13*b21*b22-c12*c23*b31*b21*a22*b13+2*c12*c23*b31*b21*a23*b12-c12*c23*b31*a21*b12*b23+2*c12*c23*b31*a21*b13*b22+2*c12*c23*b31*a22*b11*b23-2*c12*c23*a32*b21*b11*b23-c12*c23*b32*b21*a21*b13+2*c12*c23*b32*b21*a23*b11-c12*c23*b32*a21*b11*b23+c12*c23*a33*b21*b11*b22-c12*c23*b33*b21*a22*b11+2*c12*c23*b33*a21*b11*b22+c12*c23*b31*b22*a11*b23-2*c12*c23*b31*b21*a12*b23+c12*c23*b31*b21*a13*b22+c12*c23*b32*b21*a11*b23-2*c12*c23*b33*b21*a11*b22+c12*c31*b23*a21*b13*b22+c12*c31*b23*b21*a22*b13+c12*c31*b23*b21*a23*b12-2*c12*c31*b21*a23*b13*b22+c12*c31*b11*b23*b22*a23-2*c12*c32*b23*b21*a23*b11-2*c12*c32*b21*b23*a21*b13+c12*c33*b22*b21*a23*b11-2*c12*c33*b22*a21*b11*b23+c12*c33*b21*a21*b13*b22+c12*c33*b21*a22*b11*b23+c13*c21*a31*b22*b12*b23-c13*c21*b31*b22*a22*b13-c13*c21*b31*b22*a23*b12-c13*c21*b32*b21*a22*b13+2*c13*c21*b32*b21*a23*b12-4*c13*c21*b32*a21*b12*b23+2*c13*c21*b32*a21*b13*b22-c13*c21*b32*b22*a23*b11+2*c13*c21*b32*a22*b11*b23-2*c13*c21*a33*b12*b21*b22+2*c13*c21*b33*b22*a21*b12-2*c13*c21*b31*b22*a12*b23+c13*c21*b32*b22*a11*b23+c13*c21*b32*b21*a12*b23-2*c13*c21*b32*b21*a13*b22+c13*c21*b33*b22*a12*b21-2*c13*c22*a31*b12*b23*b21+c13*c22*a31*b23*b22*b11+c13*c22*a31*b13*b21*b22+2*c13*c22*b31*b21*a22*b13-c13*c22*b31*b21*a23*b12+2*c13*c22*b31*a21*b12*b23-c13*c22*b31*a21*b13*b22-4*c13*c22*b31*a22*b11*b23+c13*c22*a32*b21*b11*b23+2*c22*c23*b31*b11*a12*b23+2*c22*c23*b31*b11*a13*b22-c22*c23*b31*a11*b12*b23-c22*c23*b31*a12*b13*b21-c22*c23*a32*b13*b11*b21-c22*c23*b32*b11*a11*b23-c22*c23*b32*b11*a13*b21+2*c22*c23*b32*a11*b13*b21-c22*c23*a33*b12*b11*b21-c22*c23*b33*b11*a11*b22-c22*c23*b33*b11*a12*b21+2*c22*c23*b33*a11*b12*b21-2*c22*c31*b23*a11*b13*b22+c22*c31*b23*a12*b13*b21+2*c22*c31*b23*b11*a22*b13+c22*c31*b23*b11*a13*b22-2*c22*c31*b23*b12*a13*b21-c22*c31*b23*b11*a23*b12+c22*c31*b21*b13*a13*b22+2*c22*c31*b21*b13*a23*b12-c22*c31*b13*a21*b12*b23-c22*c31*b11*a23*b13*b22+c22*c32*b21*a13*b11*b23+c22*c33*b22*a11*b13*b21-c22*c33*b22*b11*a21*b13+c22*c33*b22*b11*a11*b23-c22*c33*b21*b12*a21*b13-2*c22*c33*b21*b11*a13*b22-2*c22*c33*b21*a11*b12*b23-c22*c33*b21*b11*a23*b12+c22*c33*b21*b11*a12*b23+2*c22*c33*b12*a21*b11*b23-2*c23*c31*b22*a12*b13*b21-c23*c31*b22*b11*a22*b13+c23*c31*b22*b12*a13*b21-2*c23*c31*b22*a11*b12*b23+2*c23*c31*b22*b11*a23*b12+c23*c31*b22*b11*a12*b23+2*c23*c31*b21*b12*a22*b13-c23*c31*b12*a21*b13*b22-c23*c31*b11*a22*b12*b23+2*c23*c32*b22*b11*a21*b13+c23*c32*b22*b11*a11*b23-c23*c32*b21*b12*a21*b13+c23*c32*b21*b11*a13*b22+c23*c32*b21*a11*b12*b23+2*c23*c32*b21*b11*a23*b12-2*c23*c32*b21*b11*a12*b23-c23*c32*b12*a21*b11*b23-c23*c33*b22*b11*a21*b12+c23*c33*b22*a11*b12*b21+c23*c33*b21*a12*b11*b22,-c21*c11*c32*b13^2*a32+c13*c31*c32*a12*b13*b21+c22*c12*c31*b13*b11*a33+2*c21*c13*c31*b12^2*a33+2*c11*c12*c31*a33*b12*b23+2*c11*c13*c22*b33*b12*a31+2*c11*c13*c33*a32*b11*b22+c12*c22*c31*b33*a13*b11-2*c13*c21*c32*b33*b12*a11-2*c13^2*c32*b31*a21*b12-c11*c13*c21*b12*b32*a33-2*c13^2*c31*b32*a11*b22-2*c21*c13*c32*b12*b11*a33-c11*c13*c33*b32*a21*b12-c12*c13*c32*a31*b11*b23-2*c13^2*c31*b32*a22*b11+c13^2*c22*b31*a11*b32-2*c23*c12*c31*b13*b11*a32+c12*c31*c33*b12*a13*b21+c11^2*c23*b32*a12*b33+c11^2*c22*b13*b33*a32-c11*c12*c32*a33*b13*b21+2*c12*c13*c31*b33*a22*b11+c11^2*c33*b32*a23*b12+2*c11*c13*c33*b32*a11*b22+2*c12*c13*c21*b32*b11*a33-c11*c13*c32*b32*a13*b21-c12*c13*c33*a31*b11*b22+c11*c21*c33*b32*b13*a12+c13^2*c31*a32*b12*b21+c31*c12*c33*b12*a21*b13+c11*c23*c32*b33*b12*a11+c11*c31*c32*a13*b12*b23-c11*c13*c22*b32*b13*a31+2*c11*c13*c32*b31*a12*b23-c11*c13*c31*b32*a12*b23-c12*c33^2*a11*b12*b21+2*c11*c13*c32*a31*b12*b23-c31*c12*c32*a21*b13^2+c11^2*c32*b33*a13*b22-c11*c12*c22*b13*b33*a31+c13^2*c32*a31*b11*b22-c11*c12*c31*a23*b13*b32-c12*c13*c32*b31*a11*b23-c11*c13*c32*b32*a21*b13+c22*c11*c31*b13*b12*a33+c12*c23*c32*b31*b13*a11+c12^2*c31*b33*a21*b13+2*c11*c13*c31*b32*a22*b13-c11*c12*c33*b31*a12*b23+c13*c21*c32*b32*b13*a11-2*c12*c21*c31*b33*b13*a12-2*c13*c23*c32*a11*b11*b32+c32*c12*c33*b11*a21*b13+c13*c22*c33*b31*b12*a11-c12*c13*c31*b31*a12*b23+2*c11*c13*c23*b32*b11*a32-c22*c11*c31*b13^2*a32+c11*c23*c31*b32*a13*b12+4*c11*c22*c32*a13*b13*b31+c12^2*c21*b31*b13*a33-c11*c33^2*b12*a11*b22-c11*c33^2*a12*b11*b22-2*c13*c21*c31*b32*a13*b12-c11*c12*c31*b32*b23*a13+c12^2*c33*b33*a21*b11+c11*c13*c23*a11*b32^2-c11*c12*c31*a33*b13*b22+c13*c22*c31*b31*a13*b12-2*c12*c23*c31*b32*b13*a11+c13^2*c32*b31*a11*b22-2*c11^2*c32*a33*b12*b23-c11*c12*c23*b31*b12*a33+2*c11*c12*c33*b32*a21*b13-c11*c13*c31*a32*b12*b23-c11*c13*c33*b31*b22*a12+c13^2*c31*b22*b12*a31+c11*c23*c32*b33*a12*b11-2*c12^2*c31*a33*b11*b23-c11*c13*c22*b33*b11*a32+c11*c22*c31*b33*b13*a12-c11*c13*c21*b33*b12*a32-c31*c13*c33*a21*b12^2+2*c12*c13*c31*a32*b11*b23+c11^2*c32*b32*b23*a13-2*c11*c23*c33*b32*b12*a11-2*c13^2*c32*a31*b12*b21+c11*c22*c33*b33*a12*b11-c11*c12*c33*a33*b12*b21-c13*c31^2*b13*b12*a22-c12*c13*c31*b32*a13*b21+c21*c12*c32*b13*b11*a33+c13^2*c21*b31*b12*a32-2*c11*c22*c33*b31*a13*b12+2*c12*c13*c32*b31*a13*b21+c11*c32*c33*a11*b12*b23-2*c21*c13*c31*b13*b12*a32-c12*c13*c33*b21*b11*a32-c12*c13*c31*b31*a22*b13-2*c12^2*c31*b33*a23*b11-2*c11*c23*c32*b31*b13*a12+c13*c22*c33*b31*a12*b11-c12*c13*c32*b33*b21*a11-c11*c32^2*b13*a23*b11-c12*c13*c23*a31*b11*b32+c12*c21*c32*b33*b13*a11-c12*c13*c32*b31*a23*b11+2*c23*c12*c33*b11^2*a32-c12*c33^2*b11*a21*b12+c31*c12*c33*b11*a23*b12-c12*c13*c33*b32*b21*a11+c12^2*c31*b33*a13*b21+c12^2*c21*b31*a13*b33+c13^2*c31*b31*b22*a12-c11*c13*c32*b32*a11*b23+c12*c13*c23*a12*b31^2-c11*c12*c33*b33*a22*b11+c11^2*c22*b32*b13*a33-c11*c13*c21*b32*a12*b33+c12*c31*c33*b11*a12*b23+2*c11*c12*c21*b33*b12*a33+2*c11*c12*c32*a33*b11*b23-c13^2*c21*a11*b32^2-c13^2*c22*a12*b31^2-c11^2*c22*a12*b33^2-c11^2*c23*a13*b32^2+c13*c31^2*b12^2*a23+c12*c31^2*b13^2*a22+c13*c32^2*a23*b11^2+c11*c33^2*a21*b12^2+c12*c33^2*a22*b11^2-c12^2*c23*a13*b31^2-c12^2*c21*a11*b33^2+c11*c32^2*a21*b13^2+c11^2*c22*b32*a13*b33-2*c11^2*c22*b33*b12*a33-2*c11^2*c23*b32*b13*a32+c11^2*c23*b12*b32*a33+c11^2*c23*b33*b12*a32+c11^2*c32*b23*b13*a32+c11^2*c32*a33*b13*b22-2*c11^2*c32*b33*a12*b23+c11^2*c32*a23*b13*b32+c11^2*c32*b33*a22*b13-2*c11^2*c32*b33*a23*b12+c11^2*c33*a32*b12*b23-2*c11^2*c33*a32*b13*b22+c11^2*c33*b32*a12*b23-2*c11^2*c33*b32*a13*b22-2*c11^2*c33*b32*a22*b13+c11^2*c33*b22*b12*a33+c11^2*c33*a22*b12*b33+c11^2*c33*b33*b22*a12-c11*c32^2*b13*a11*b23+2*c11*c32^2*b13*a13*b21-c11*c32^2*a13*b11*b23+2*c11*c33^2*b12*a12*b21+c11*c12*c22*a11*b33^2+c11*c12*c21*a12*b33^2+c11*c13*c21*a13*b32^2-c23*c11*c31*b12^2*a33+2*c23*c11*c33*b12^2*a31-c23*c12*c32*b11^2*a33+c13^2*c32*b32*a21*b11+2*c11*c13*c31*a32*b13*b22+2*c11*c13*c31*b32*a13*b22-c11*c13*c31*b22*b12*a33-c11*c13*c31*b33*b22*a12-c11*c13*c31*b32*a23*b12-c11*c13*c31*a22*b12*b33-c12*c13*c33*b31*a11*b22-2*c11*c21*c32*a13*b13*b32+c11*c21*c32*b33*a13*b12+c11*c21*c32*b33*b13*a12+c11*c21*c33*b32*a13*b12-2*c11*c21*c33*a12*b12*b33+c11*c22*c33*b33*b12*a11-2*c11*c22*c31*a13*b13*b32+c11*c22*c31*b33*a13*b12-2*c11*c22*c32*b33*b13*a11-2*c11*c22*c32*b33*a13*b11-2*c11*c22*c33*b31*b13*a12+c11*c22*c33*b32*b13*a11+c11*c22*c33*b32*a13*b11+c11*c23*c31*b32*b13*a12-2*c11*c23*c31*a12*b12*b33-2*c11*c23*c32*b31*a13*b12+c11*c23*c32*b32*b13*a11+c11*c23*c32*b32*a13*b11+4*c11*c23*c33*a12*b12*b31-2*c11*c23*c33*b32*a12*b11+c11*c32*c33*b11*a12*b23+c11*c32*c33*b11*a13*b22+c11*c32*c33*a11*b13*b22-2*c11*c32*c33*b12*a13*b21-2*c11*c32*c33*a12*b13*b21+2*c11*c12*c31*b33*a12*b23-c11*c12*c31*b33*a22*b13+2*c11*c12*c31*b33*a23*b12-c11*c12*c32*b23*b13*a31-c11*c12*c32*a23*b13*b31-c11*c12*c32*b31*b23*a13-c11*c12*c32*b33*a13*b21-c11*c12*c32*b33*a21*b13+2*c11*c12*c32*b33*a23*b11-c11*c12*c33*a31*b12*b23+2*c11*c12*c33*a31*b13*b22+2*c11*c12*c33*b31*a22*b13-c11*c12*c33*b31*a23*b12-c11*c12*c33*a32*b11*b23+2*c11*c12*c33*a32*b13*b21+2*c11*c12*c33*b32*a13*b21-c11*c12*c33*b32*a23*b11-c11*c12*c33*a33*b11*b22-c11*c12*c33*b33*a21*b12-c11*c12*c31*b33*a13*b22+2*c11*c12*c32*b33*a11*b23+2*c11*c12*c33*b31*a13*b22-c11*c12*c33*b32*a11*b23-c11*c12*c33*b33*a11*b22-c11*c12*c33*b33*a12*b21+2*c11*c13*c21*b32*b13*a32-c11*c13*c22*b31*b13*a32-c11*c13*c22*b31*a13*b32+2*c11*c13*c22*b31*b12*a33+2*c11*c13*c22*b31*a12*b33-c11*c13*c22*b32*b11*a33-c11*c13*c22*b32*a11*b33-c11*c13*c23*b31*b12*a32-c11*c12*c21*b32*b13*a33-c11*c12*c21*b32*a13*b33-c11*c12*c21*b13*b33*a32-c11*c12*c22*b31*b13*a33-c11*c12*c22*b31*a13*b33+2*c11*c12*c22*b33*b11*a33+2*c11*c12*c23*b31*b13*a32+2*c11*c12*c23*b31*a13*b32-c11*c12*c23*b31*a12*b33+2*c11*c12*c23*b32*b13*a31-c11*c12*c23*b32*b11*a33-c11*c12*c23*b32*a11*b33-c11*c12*c23*b33*b12*a31-c11*c12*c23*b33*b11*a32-c11*c12*c31*b23*b13*a32+2*c11*c13*c33*b32*a22*b11-c11*c13*c33*b22*b12*a31-c11*c13*c32*b33*a11*b22-c12*c13*c33*b32*a21*b11+2*c12*c13*c31*b32*a11*b23-c12*c13*c31*b32*a21*b13+2*c12*c13*c31*b32*a23*b11-c12*c13*c31*a33*b12*b21+2*c12*c13*c31*a33*b11*b22-c12*c13*c31*b33*a12*b21-c12*c13*c31*b33*a21*b12+2*c12*c13*c31*b33*a11*b22+2*c12*c13*c32*a31*b13*b21+2*c12*c13*c32*b31*a21*b13-2*c12*c31*c33*b11*a13*b22+c12*c31*c33*a11*b12*b23-2*c12*c31*c33*a11*b13*b22+c12*c31*c33*a12*b13*b21-2*c12*c32*c33*b11*a11*b23+c12*c32*c33*b11*a13*b21+c12*c32*c33*a11*b13*b21-2*c13*c21*c31*b32*b13*a12+4*c13*c21*c31*a12*b12*b33+c13*c21*c32*b31*b13*a12+c13*c21*c32*b31*a13*b12+c12*c21*c33*b33*b12*a11+c12*c21*c33*b33*a12*b11-c12*c13*c32*b21*b11*a33-c12*c13*c32*b33*a21*b11+2*c12*c13*c33*a31*b12*b21+2*c12*c13*c33*b31*a12*b21+2*c12*c13*c33*b31*a21*b12-c12*c13*c33*b31*a22*b11-c12*c13*c31*b31*a23*b12-c12*c13*c31*a32*b13*b21-c12*c13*c31*a31*b12*b23-c12*c13*c31*a31*b13*b22-c12*c13*c31*b31*a13*b22-c12*c13*c23*b31*a11*b32+2*c12*c13*c23*a31*b12*b31-c12*c13*c23*b11*b31*a32-c12*c13*c21*b31*b12*a33-c12*c13*c21*b31*a12*b33+2*c12*c13*c21*a32*b11*b33+2*c12*c13*c21*b32*a11*b33+2*c12*c13*c22*a31*b13*b31-c12*c13*c22*a31*b11*b33-c12*c13*c22*b11*b31*a33-c12*c13*c22*b31*a11*b33-c12*c13*c21*b31*b13*a32-c12*c13*c21*b31*a13*b32-c12*c13*c21*a31*b13*b32-c12*c13*c21*a31*b12*b33-2*c13*c22*c31*b33*b12*a11-2*c13*c22*c31*b33*a12*b11-2*c13*c22*c32*b31*a13*b11-2*c13*c22*c32*b31*b13*a11+4*c13*c22*c32*a11*b11*b33-2*c13*c22*c33*a11*b11*b32-2*c13*c23*c31*a12*b12*b31+c13*c23*c31*b32*b12*a11+c13*c23*c31*b32*a12*b11+c13*c23*c32*b31*b12*a11+c13*c23*c32*b31*a12*b11-2*c13*c31*c32*b11*a12*b23+c13*c31*c32*b11*a13*b22-2*c13*c31*c32*a11*b12*b23+c13*c31*c32*a11*b13*b22-2*c21*c12*c31*b13*b12*a33+c21*c12*c33*b13*b12*a31-2*c21*c12*c33*b13*b11*a32+c21*c12*c33*b12*b11*a33+c23*c12*c31*b13*b12*a31+c23*c12*c31*b12*b11*a33+c23*c12*c32*b13*b11*a31-2*c23*c12*c33*b12*b11*a31+c23*c13*c31*b12*b11*a32+c23*c13*c32*b12*b11*a31+c23*c11*c31*b13*b12*a32-2*c23*c11*c32*b13*b12*a31+c23*c11*c32*b13*b11*a32+c23*c11*c32*b12*b11*a33-2*c23*c11*c33*b12*b11*a32-c11*c13*c23*b31*a12*b32-c11*c13*c23*b12*b32*a31+c13^2*c32*b32*b21*a11+2*c22*c11*c32*b13^2*a31-c22*c12*c31*b13^2*a31-c22*c12*c33*b11^2*a33+2*c22*c13*c32*b11^2*a33-c22*c13*c33*b11^2*a32-c23*c13*c31*b12^2*a31-c23*c13*c32*b11^2*a32-c12*c31^2*b13*b12*a23-c31*c11*c32*b13^2*a22-c31*c11*c33*b12^2*a23+2*c13*c32^2*b11*a11*b23-c13*c32^2*b11*a13*b21-c13*c32^2*a11*b13*b21-2*c13^2*c32*b31*a12*b21+c13^2*c32*b21*b11*a32-c11*c33^2*b12*a22*b11-c21*c11*c33*b12^2*a33+2*c21*c12*c31*b13^2*a32-c21*c12*c32*b13^2*a31-c21*c13*c33*b12^2*a31+c13^2*c32*b31*a22*b11+c13^2*c31*a22*b12*b31-2*c13^2*c31*a32*b11*b22+c13^2*c31*b32*a21*b12+c13^2*c31*b32*a12*b21+c13^2*c21*b31*a12*b32-2*c13^2*c21*a32*b11*b32-2*c13^2*c22*a31*b12*b31+c13^2*c22*a31*b11*b32+c13^2*c22*b11*b31*a32+c13^2*c21*b12*b32*a31+2*c13*c31^2*b12*a12*b23-c13*c31^2*a12*b13*b22-c13*c31^2*b22*b12*a13+c12*c13*c22*a13*b31^2-c12*c31^2*b13*a12*b23-c12*c31^2*a13*b12*b23+2*c12*c31^2*b13*b22*a13+c12^2*c31*a33*b13*b21-2*c12^2*c31*b33*a11*b23+c12^2*c33*a31*b11*b23-2*c12^2*c33*a31*b13*b21+c12^2*c33*b31*a23*b11+c12^2*c33*b31*a11*b23-2*c12^2*c33*b31*a13*b21-2*c12^2*c33*b31*a21*b13+c12^2*c33*b21*b11*a33+c12^2*c33*b33*b21*a11-2*c12^2*c23*a31*b13*b31+c12^2*c23*a31*b11*b33+c12^2*c23*b11*b31*a33+c12^2*c23*b31*a11*b33+c12^2*c31*b23*b13*a31+c12^2*c31*a23*b13*b31+c12^2*c31*b31*b23*a13+c12^2*c21*b13*b33*a31-2*c12^2*c21*a33*b11*b33+2*c12*c33^2*b11*a11*b22-c12*c33^2*b11*a12*b21-c32*c13*c33*a22*b11^2-c32*c12*c33*a23*b11^2-c13*c32^2*b11*a21*b13-c11*c13*c32*a31*b13*b22-c11*c13*c32*b31*a13*b22-c11*c13*c32*b31*a22*b13+2*c11*c13*c32*b31*a23*b12-c11*c13*c32*a32*b11*b23-c11*c13*c32*a32*b13*b21-c11*c13*c32*b32*a23*b11-c11*c13*c32*a33*b11*b22+2*c11*c13*c32*a33*b12*b21-c11*c13*c32*b33*a22*b11+2*c11*c13*c32*b33*a12*b21+2*c11*c13*c32*b33*a21*b12-c11*c13*c33*a22*b12*b31-c11*c13*c33*a32*b12*b21-c11*c13*c33*b32*a12*b21+c11*c31*c32*b13*a12*b23-2*c11*c31*c32*b13*b22*a13-2*c11*c31*c33*b12*a12*b23+c11*c31*c33*a12*b13*b22+c11*c31*c33*b22*b12*a13+4*c12*c21*c31*a13*b13*b32-2*c12*c21*c31*b33*a13*b12-2*c12*c21*c32*a13*b13*b31+c12*c21*c32*b33*a13*b11+c12*c21*c33*b31*b13*a12+c12*c21*c33*b31*a13*b12-2*c12*c21*c33*b32*b13*a11-2*c12*c21*c33*b32*a13*b11-2*c12*c22*c31*a13*b13*b31+c12*c22*c31*b33*b13*a11+c12*c22*c33*b31*a13*b11+c12*c22*c33*b31*b13*a11-2*c12*c22*c33*a11*b11*b33+c12*c23*c31*b31*a13*b12+c12*c23*c31*b31*b13*a12-2*c12*c23*c31*b32*a13*b11+c12*c23*c31*b33*b12*a11+c12*c23*c31*b33*a12*b11+c12*c23*c32*b31*a13*b11-2*c12*c23*c32*a11*b11*b33-2*c12*c23*c33*b31*b12*a11-2*c12*c23*c33*b31*a12*b11+4*c12*c23*c33*a11*b11*b32+c12*c31*c32*b13*a11*b23-2*c12*c31*c32*b13*a13*b21+c12*c31*c32*a13*b11*b23+c21*c13*c32*b13*b12*a31+c21*c13*c32*b13*b11*a32+c21*c13*c33*b12*b11*a32+c13*c31*c32*b12*a13*b21+c13*c31*c33*a12*b11*b22+c13*c31*c33*b12*a11*b22-2*c13*c31*c33*b12*a12*b21-2*c13*c32*c33*b11*a11*b22+c13*c32*c33*b11*a12*b21+c13*c32*c33*a11*b12*b21+c13*c21*c32*b32*a13*b11-2*c13*c21*c32*b33*a12*b11-2*c13*c21*c33*a12*b12*b31+c13*c21*c33*b32*b12*a11+c13*c21*c33*b32*a12*b11+c13*c22*c31*b31*b13*a12+c13*c22*c31*b32*b13*a11+c13*c22*c31*b32*a13*b11+c21*c11*c32*b13*b12*a33+c21*c11*c33*b13*b12*a32-2*c22*c11*c32*b13*b11*a33-2*c22*c11*c33*b13*b12*a31+c22*c11*c33*b13*b11*a32+c22*c11*c33*b12*b11*a33+c22*c12*c33*b13*b11*a31+c22*c13*c31*b13*b12*a31+c22*c13*c31*b13*b11*a32-2*c22*c13*c31*b12*b11*a33-2*c22*c13*c32*b13*b11*a31+c22*c13*c33*b12*b11*a31+c32*c11*c33*b11*a22*b13+c32*c11*c33*b11*a23*b12-2*c32*c11*c33*b12*a21*b13+c32*c13*c33*b11*a21*b12+c31*c13*c32*b11*a22*b13-2*c31*c13*c32*b11*a23*b12+c31*c13*c32*b12*a21*b13+c31*c13*c33*b12*a22*b11+c31*c11*c32*b13*b12*a23+c31*c11*c33*b13*b12*a22+c31*c12*c32*b13*a23*b11-2*c31*c12*c33*b11*a22*b13,-c11*a33*b22*a21*a22*b13+c21*b32*b11*a12*a23^2-c22*a33*b12*a21*a23*b11+2*c22*b33*a21*a11*a22*b13+c23*b33*a21*a12*a11*b22+2*c12*a33*a22*a13*b21^2+c22*a33*a23*a22*b11^2+c23*a32*b13*a21*a11*b22-c13*a32*a23*b21*a21*b12+c12*a32*b11*a23^2*b21+c11*b32*b21*a12*a23^2+c21*a31*b12*a23*a13*b22+c31*b12*b22*a11*a23^2-c31*b23*b21*a12^2*a23+2*c22*b33*b22*a11^2*a23+c22*a31*a13*a22*b11*b23-c12*a32*b11*a23*a21*b23-c12*b31*a23*b21*a13*a22-2*c21*b32*a11*b23*a13*a22+c11*a33*b23*a22*a12*b21-c12*b33*a21*b21*a13*a22+c12*b33*a12*a21^2*b23+2*c21*a31*b13*a22*a23*b12-2*c31*a12*b22*a23^2*b11+c13*a32*b23*a21*a11*b22+2*c13*a31*a23*a22*b12*b21-c12*a31*b23*a22*a23*b11-2*c22*b31*b11*a12*a23^2+c31*a13*b23*b22*a11*a22-2*c33*b13*b21*a11*a22^2+c13*a33*b12*a21^2*b22+c23*a31*b13*a22*a12*b21-2*c23*a31*a12*a22*b11*b23-c11*a32*a22*a11*b23^2-2*c23*a33*b21*b12*a11*a22+c21*a31*b22*b13*a13*a22-c33*a22*a12*a21*b11*b23+2*c33*a21*b13*a22*a12*b21+c33*a12*b23*a21^2*b12+2*c21*b32*b21*a13^2*a22-c11*a32*b23*a21*a23*b12+2*c23*b32*a22*b11*a13*a21+2*c12*a33*b23*a21*a22*b11-c23*b31*a22*a11*a23*b12+c23*a32*b13*b21*a11*a22+c12*b31*a11*a23^2*b22+2*c22*b33*a21*b11*a12*a23-c21*b31*a23*a12^2*b23-c11*a31*a23*a13*b22^2-2*c22*a31*b12*b23*a11*a23+c21*b31*a22*a13*a12*b23-c32*a13*a22*b21*a21*b13+c23*b32*a12*b21*a11*a23-2*c11*b31*b22*a12*a23^2-2*c12*a31*b23*b22*a11*a23+2*c13*a32*a23*a12*b21^2-2*c13*a32*a23*b21*a11*b22-c12*b31*a11*a23*a22*b23-c23*a32*b13*a21*a22*b11+c23*a31*a12*b22*a23*b11-c21*b31*a22*a13^2*b22+c11*a32*b21*a23^2*b12-c22*b31*b21*a13^2*a22-c32*a11*a21*a12*b23^2+2*c11*a32*a21*a12*b23^2-2*c12*a33*b23*b21*a11*a22-c22*b32*a23*b11*a13*a21+2*c23*b31*a22*b12*a13*a21+c23*a33*b22*b11*a11*a22-c12*a31*b22*a23*a21*b13-2*c23*a32*b12*a21*a11*b23-2*c32*b12*b21*a11*a23^2-c21*b32*a23*a12*a21*b13+2*c22*b31*a21*a13^2*b22+c21*b33*b11*a13*a22^2+c12*a33*a23*b21*a11*b22-c33*a11*a21*a13*b22^2-2*c21*a31*b22*b13*a12*a23-2*c11*b31*b23*a13*a22^2-2*c22*a33*a12*a21*b11*b23+c21*b31*b13*a13*a22^2+2*c23*a33*b12*a21*a22*b11+2*c23*b32*a21*a11*a23*b12-c21*b33*a22*b11*a12*a23+c21*a33*a12*a22*b11*b23-c21*a32*b13*a21*a23*b12-c11*a31*b12*a23*a22*b23+2*c31*a23*a12*a22*b11*b23-2*c13*a31*a23*b22*a12*b21-2*c22*a31*b13*b21*a12*a23-c13*b31*a11*a22*b22*a23-2*c13*a31*b21*a22^2*b13-2*c22*b33*a12*b21*a11*a23+c32*a13*a23*b21*a11*b22+c21*b33*a22*a11*a13*b22-c31*a12*a22*a11*b23^2-c32*a21*b13*a22*a11*b23-2*c23*a32*b23*b11*a11*a22-c33*b23*b22*a11^2*a22+c12*a32*b23*b21*a11*a23-c13*a32*b23*a21*a22*b11+c11*b32*a11*a23^2*b22-2*c23*b31*a22*a11*a12*b23-c12*a33*a23*b21*a22*b11+c12*a33*b23*b21*a12*a21-c21*b32*a23*b11*a13*a22+2*c11*b33*a21*b22*a12*a23-2*c22*a33*a13*b21*a22*b11-2*c22*a32*b23*b11*a13*a21-2*c23*a31*a13*a22*b12*b21+2*c21*b33*a22*a12*a21*b13+c22*a32*b13*a21*a11*b23-2*c11*a32*b23*b21*a12*a23-c13*a33*a21*a11*b22^2+2*c13*a31*a23*a11*b22^2+c23*b33*b11*a11*a22^2-c31*a23*a13*b22*a21*b12-c11*a33*a23*a22*b12*b21-2*c23*b31*b11*a13*a22^2+c22*a32*b23*b11*a11*a23+c21*a32*a13*a22*b11*b23-2*c13*a32*b23*b21*a12*a21-2*c11*a32*b22*a23^2*b11+2*c22*b31*a23*b11*a13*a22-c13*b31*a22*a21*a12*b23-c12*a31*a22*b23*a21*b13-c11*a31*a22*a12*b23^2+c23*b31*a11*b22*a12*a23-2*c22*a33*a23*b11*a11*b22-c22*b33*a21*a11*a23*b12-c13*a31*a21*a13*b22^2-2*c23*a33*b22*b11*a12*a21-2*c21*a32*a12*b23*a23*b11+c22*a31*b13*a21*a12*b23-c21*a31*a22^2*b13^2-c21*a31*a23^2*b12^2-c22*a32*a21^2*b13^2-c22*a32*a23^2*b11^2-c23*a33*a21^2*b12^2-c23*a33*a22^2*b11^2+c31*a21*a13^2*b22^2+c31*a21*a12^2*b23^2+c32*a22*a13^2*b21^2+c32*a22*a11^2*b23^2+c33*a23*a12^2*b21^2+c33*a23*a11^2*b22^2-2*c13*b33*b22*a12*a21^2+c21*b31*b12*a12*a23^2-2*c21*b32*a11*a23^2*b12-2*c11*a33*b23*a22^2*b11-c11*a33*a23*a11*b22^2+2*c11*a33*a21*a13*b22^2+c11*a33*b21*a22^2*b13+c11*b33*b21*a13*a22^2+c11*b33*a11*a22^2*b23+c11*a31*b12*a23^2*b22+c11*a31*b13*a22^2*b23+2*c12*a31*a22*a11*b23^2-c12*a31*a21*a12*b23^2+c12*a31*b22*a23^2*b11-2*c12*a31*b21*a23^2*b12+c12*b31*b21*a12*a23^2-c12*a32*a23*a13*b21^2+c12*a32*b13*a21^2*b23-c12*a32*a21*a11*b23^2-2*c12*b32*b23*a13*a21^2-2*c12*b32*b21*a11*a23^2-2*c12*a33*b23*a21^2*b12-c12*a33*a23*a12*b21^2+c12*a33*b22*a21^2*b13+c12*b33*a21^2*a13*b22+c13*a31*b23*a22^2*b11+c13*b31*b21*a13*a22^2+c13*b31*a11*a22^2*b23+c13*a32*b23*a21^2*b12-2*c13*a32*b22*a21^2*b13-c13*a32*a22*a13*b21^2+c13*b32*a21^2*a13*b22+c13*b32*a12*a21^2*b23-c13*a33*a22*a12*b21^2+c13*a33*b11*a22^2*b21-2*c13*b33*b21*a11*a22^2-c21*b32*a21*a13^2*b22-2*c21*b33*a11*a22^2*b13-c21*b33*a21*a12^2*b23+2*c21*b33*b21*a12^2*a23+c21*a32*b12*a23^2*b11+c21*a32*a22*a21*b13^2+c21*a33*b13*a22^2*b11+c21*a33*a23*a21*b12^2+c22*b31*a11*a23^2*b12+c22*b32*b11*a11*a23^2-c22*b32*a23*a11^2*b23-c22*b32*a21*a13^2*b21+c22*b32*b13*a13*a21^2-c22*b33*a22*a11^2*b23-2*c22*b33*a12*a21^2*b13+c22*b33*b12*a13*a21^2+c22*a31*b12*a23^2*b11+c22*a31*a22*a21*b13^2+c22*a33*b13*a21^2*b12+c23*b31*a11*a22^2*b13+2*c23*b31*a21*a12^2*b23-c23*b31*b21*a12^2*a23+2*c23*b32*a22*a11^2*b23+c23*b32*a12*a21^2*b13-2*c23*b32*b12*a13*a21^2-c23*b32*b22*a11^2*a23-c23*b33*a22*a11^2*b22+c23*b33*b12*a12*a21^2-c23*b33*a21*a12^2*b21+c23*a31*b13*a22^2*b11+c23*a31*a23*a21*b12^2+c23*a32*b13*a21^2*b12+c23*a32*a23*a22*b11^2+c31*b13*a22^2*a11*b23-2*c31*a13*a22^2*b11*b23-c31*a13*a23*a11*b22^2+c31*a13*b21*a22^2*b13-c31*b22*b21*a13^2*a22+c31*a12*b21*a23^2*b12-c32*b23*b22*a11^2*a23+c32*a12*b21*a23^2*b11+c32*b13*a21^2*a12*b23-2*c32*a13*a21^2*b12*b23-c32*a13*a23*a12*b21^2+c32*a13*b22*a21^2*b13-c32*b22*b21*a13^2*a21+c32*a11*b22*a23^2*b11+c33*a13*b21*a22^2*b11-2*c33*b13*b22*a12*a21^2+c33*a13*b22*a21^2*b12-c33*a12*a22*a13*b21^2-c33*b23*b21*a12^2*a21+c33*a11*b23*a22^2*b11+2*c11*b31*a23*a22*a12*b23+2*c11*b31*a22*a23*a13*b22+c11*a32*b23*b22*a11*a23+c11*a31*b23*b22*a12*a23+c11*a31*b22*b23*a13*a22-c11*a31*b13*a22*b22*a23+2*c11*a32*b23*a22*a23*b11-2*c11*a32*b22*b23*a13*a21+c11*a32*b22*a23*a13*b21+2*c11*a32*b22*a23*a21*b13+c11*a32*a22*b23*a13*b21-c11*a32*a22*b23*a21*b13-c11*a32*a22*a23*b13*b21-c11*b32*a23*b21*a13*a22-c11*b32*a23*a21*a13*b22-c11*b32*a23*a21*a12*b23+2*c11*b32*a21*b23*a13*a22-c11*b32*a11*a23*a22*b23+c11*a33*b23*b22*a11*a22-2*c11*a33*b23*b22*a12*a21+2*c11*a33*b23*a22*a21*b12+c11*a33*a23*b22*a12*b21-c11*a33*a23*b22*a21*b12+2*c11*a33*a23*b22*a22*b11-2*c11*a33*b22*b21*a13*a22-c11*b33*a11*a22*b22*a23-c11*b33*a22*a21*a13*b22-c11*b33*a22*b21*a12*a23-c11*b33*a22*a21*a12*b23+c12*a31*b23*b21*a12*a23+2*c12*a31*b23*a21*a23*b12+c12*a31*b22*b23*a13*a21+c12*a31*b22*a23*a13*b21-2*c12*a31*a22*b23*a13*b21+2*c12*a31*a22*a23*b13*b21-c12*b31*a23*a21*a13*b22-c12*b31*a23*a21*a12*b23+2*c12*b31*a21*b23*a13*a22+c12*a32*b21*b23*a13*a21-c12*a32*b13*a21*b21*a23+2*c12*b32*a23*a21*a11*b23+2*c12*b32*a21*a23*a13*b21+c12*a33*b23*a21*a11*b22+2*c12*a33*a23*b21*a21*b12-c12*a33*a23*a21*b11*b22-2*c12*a33*b22*b21*a13*a21-c12*a33*a22*b21*a21*b13+2*c12*b33*a22*b21*a11*a23-c12*b33*a22*a21*a11*b23-c12*b33*a21*b22*a11*a23-c12*b33*a12*a21*b21*a23-2*c13*a31*b23*b22*a11*a22+c13*a31*b23*b22*a12*a21+c13*a31*b23*a22*a12*b21-c13*a31*b23*a22*a21*b12-c13*a31*a23*b22*a21*b12-c13*a31*a23*b22*a22*b11+c13*a31*b22*b21*a13*a22+2*c13*a31*b22*a21*a22*b13-c13*b31*a22*a21*a13*b22-c13*b31*a22*b21*a12*a23+2*c13*b31*a21*b22*a12*a23+c13*a32*b23*b21*a11*a22-c13*a32*a23*b21*a22*b11+2*c13*a32*a23*a21*b11*b22+c13*a32*b22*b21*a13*a21+2*c13*a32*a22*b21*a21*b13+2*c13*b32*a22*b21*a11*a23-c13*b32*a22*a21*a11*b23-c13*b32*a21*b21*a13*a22-c13*b32*a21*b22*a11*a23-c13*b32*a12*a21*b21*a23+c13*a33*b22*b21*a11*a22+c13*a33*b21*b22*a12*a21-c13*a33*b12*a21*b21*a22-c13*a33*b11*a22*a21*b22+2*c13*b33*a22*a21*a11*b22+2*c13*b33*a21*a22*a12*b21+c21*a32*a13*a21*b12*b23-2*c21*a31*b23*b12*a13*a22+c21*a31*b23*b12*a12*a23+c21*a31*b13*a22*a12*b23-c21*b31*a23*b12*a13*a22+c21*b31*a23*a12*a13*b22-c21*b31*a22*b13*a12*a23+c21*a32*b13*a22*a11*b23-2*c21*a32*b13*a21*a12*b23-2*c21*a32*b13*b22*a11*a23+4*c21*a32*b13*b21*a12*a23+c21*a32*a13*b22*a23*b11-2*c21*a32*a13*b21*a23*b12+c21*a32*b12*b23*a11*a23+c21*a32*b22*b13*a13*a21-2*c21*a32*a22*b13*a13*b21+2*c21*b32*a23*a11*a22*b13+c21*b32*a23*a11*a13*b22+2*c21*b32*a23*b12*a13*a21+c21*b32*a23*a11*a12*b23-c21*b32*a21*b13*a13*a22+c21*b32*a21*a13*a12*b23-2*c21*b32*a13*b21*a12*a23+c21*a33*b13*b22*a11*a22+c21*a33*b13*b22*a12*a21-2*c21*a33*b13*a22*a12*b21-2*c21*a33*a13*b22*a21*b12-2*c21*a33*a13*b22*a22*b11+4*c21*a33*a13*a22*b12*b21+c21*a33*b12*b22*a11*a23-2*c21*a33*b12*a22*a11*b23+c21*a33*a12*b22*a23*b11+c21*a33*b23*b12*a12*a21-2*c21*a33*a23*b12*a12*b21-c21*b33*a22*b12*a13*a21+2*c21*b33*a22*a11*a23*b12+c21*b33*a22*a11*a12*b23+c21*b33*a21*a12*a13*b22-c21*b33*a21*b12*a12*a23-2*c21*b33*a12*b21*a13*a22-2*c21*b33*a11*b22*a12*a23-c21*a32*b13*a22*a23*b11-c21*a33*b13*a22*a21*b12-c21*a33*b12*a22*a23*b11-2*c22*a31*b13*a22*a11*b23+4*c22*a31*b13*b22*a11*a23+c22*a31*a13*a21*b12*b23-2*c22*a31*a13*b22*a23*b11+c22*a31*a13*b21*a23*b12+c22*a31*a12*b23*a23*b11-2*c22*a31*b22*b13*a13*a21+c22*a31*a22*b13*a13*b21-c22*b31*a23*a11*a22*b13+2*c22*b31*a23*a12*a21*b13-2*c22*b31*a23*a11*a13*b22-c22*b31*a23*b12*a13*a21+c22*b31*a23*a11*a12*b23-c22*b31*a21*b13*a13*a22-2*c22*b31*a21*a13*a12*b23+c22*b31*a13*b21*a12*a23+c22*b31*a11*b23*a13*a22+c22*a32*b21*b13*a13*a21-2*c22*a32*b21*b13*a11*a23+c22*a32*b11*a23*a13*b21+c22*b32*a23*a11*a13*b21-c22*b32*a21*b13*a11*a23+c22*b32*a21*a13*a11*b23+c22*a33*b13*b21*a11*a22+c22*a33*b13*b21*a12*a21-2*c22*a33*b13*a21*a11*b22-2*c22*a33*a13*b21*a21*b12+4*c22*a33*a13*a21*b11*b22+c22*a33*b12*b21*a11*a23+c22*a33*b12*a21*a11*b23+c22*a33*a12*b21*a23*b11+c22*a33*b23*b11*a11*a22-c22*b33*a22*b11*a13*a21+c22*b33*a22*a11*a13*b21-c22*b33*a22*b11*a11*a23+c22*b33*a21*a12*a13*b21+c22*b33*a21*a11*a12*b23-2*c22*b33*a11*a21*a13*b22-c22*a31*b13*a21*a23*b12-c22*a31*b13*a22*a23*b11+2*c22*a32*b13*a21*a23*b11-c22*a33*b13*a21*a22*b11-2*c23*a31*b13*b22*a11*a22+c23*a31*b13*b22*a12*a21+c23*a31*a13*b22*a21*b12+c23*a31*a13*b22*a22*b11-2*c23*a31*b12*b22*a11*a23+4*c23*a31*b12*a22*a11*b23-2*c23*a31*b23*b12*a12*a21+c23*a31*a23*b12*a12*b21-c23*b31*a22*a12*a21*b13+c23*b31*a22*a11*a13*b22+2*c23*b31*a22*b11*a12*a23-2*c23*b31*a21*a12*a13*b22-c23*b31*a21*b12*a12*a23+c23*b31*a12*b21*a13*a22-2*c23*a32*b13*b21*a12*a21+c23*a32*a13*b21*a21*b12+c23*a32*a13*b21*a22*b11-2*c23*a32*a13*a21*b11*b22+c23*a32*b12*b21*a11*a23-2*c23*a32*a12*b21*a23*b11+4*c23*a32*a12*a21*b11*b23+c23*a32*a23*b11*a11*b22-2*c23*b32*a22*a11*a13*b21-c23*b32*a22*b11*a11*a23-c23*b32*a21*a11*a22*b13+c23*b32*a21*a12*a13*b21-2*c23*b32*a21*a11*a12*b23-c23*b32*a21*b11*a12*a23+c23*b32*a11*a21*a13*b22+c23*a33*b21*b12*a12*a21+c23*a33*b12*a21*a11*b22+c23*a33*b11*a22*a12*b21-c23*b33*a22*b11*a12*a21+c23*b33*a22*a11*a12*b21-c23*b33*a21*b12*a11*a22-c23*a31*b13*a22*a21*b12-c23*a31*b12*a22*a23*b11-c23*a32*b12*a21*a23*b11+2*c31*a23*b13*b22*a12*a21-c31*a23*b13*a22*a12*b21-c31*a23*a13*a22*b12*b21-c31*a23*b12*a22*a11*b23-c31*a22*b13*a21*a12*b23-c31*a22*b13*b22*a11*a23+2*c31*a22*a13*a21*b12*b23+2*c31*a22*a13*b22*a23*b11-2*c31*a13*b23*b22*a12*a21+c31*a13*a23*b22*a12*b21-c31*a13*b22*a21*a22*b13+c31*a12*b23*b22*a11*a23-c31*a12*b23*a21*a23*b12+c31*a12*a22*b23*a13*b21+c32*a11*b23*b21*a12*a23+c32*a13*b23*b21*a12*a21+2*c32*a21*a13*b21*a23*b12-2*c32*a13*b23*b21*a11*a22+2*c32*a23*b13*b21*a11*a22-c32*a23*b13*a21*a11*b22-c32*a23*a13*b21*a22*b11-c32*a23*a13*a21*b11*b22+2*c32*a23*b12*a21*a11*b23-c32*a23*a12*a21*b11*b23-c32*a21*b13*b21*a12*a23+2*c32*a21*a13*a22*b11*b23-c32*a11*b23*a22*a23*b11+c32*a11*b22*b23*a13*a21+2*c33*a22*b13*a21*a11*b22-c33*a22*a13*a21*b11*b22+2*c33*a22*b12*b21*a11*a23-c33*a22*b12*a21*a11*b23-c33*a22*a12*b21*a23*b11-c33*a21*a13*a22*b12*b21-c33*a21*b12*b22*a11*a23+2*c33*a21*a12*b22*a23*b11+c33*a12*b23*b21*a11*a22-2*c33*a12*a23*b21*a11*b22-c33*a12*a23*b21*a21*b12+c33*a12*b22*b21*a13*a21+c33*a11*b23*b22*a12*a21-c33*a11*a23*b22*a22*b11+c33*a11*b22*b21*a13*a22,c11*c13*b33*b22*a21*b12-c21*c23*b32*b12*b11*a13-c12*c22*b31*b13*a23*b11-2*c11*c21*b33*b12*a12*b23-2*c11*c22*b33*b12*a13*b21+c13*c31*b22*a12*b13*b21-c12*c32*b13*a13*b21^2+c11*c23*b32*b11*a12*b23-c22*c31*b21*b13*b12*a13+c13*c31*b21*a23*b12^2-2*c11*c23*b32*a12*b13*b21+c12*c23*b31*a11*b12*b23+c21*c32*b21*b13^2*a12-c21*c33*b21*a12*b12*b13-c11*c12*a32*b23^2*b11-c13*c33*b11*a11*b22^2-c21*c23*b32*b13*b12*a11-c11*c22*a33*b12*b23*b11-2*c12*c33*b22*a23*b11^2-c11*c32*b23*b11*a23*b12-2*c12*c23*b32*a11*b13*b21-2*c11*c22*a32*b13^2*b21+c11*c13*b31*b22*a22*b13-2*c12*c21*b33*a12*b13*b21+c13*c22*b31*a11*b13*b22+c12*c21*a32*b13^2*b21-c11*c23*b32*b12*a21*b13+c11*c12*a33*b23*b22*b11-2*c12*c22*b31*b13*a13*b21-c23*c32*b11*a12*b13*b21+c22*c23*b33*b11^2*a12+c23*c32*b22*b11^2*a13+c12*c23*b33*a11*b12*b21+c21*c33*b21*b12^2*a13-c13*c31*b21*b12*a22*b13+2*c11*c22*a32*b13*b11*b23-2*c12*c21*b32*a21*b13^2+c11*c23*b33*a12*b11*b22-c13*c23*a31*b12*b11*b22-2*c12*c13*b32*a21*b11*b23-c13*c33*b21*b12*a22*b11-c13*c23*a32*b12*b11*b21-2*c23*c33*b21*b12^2*a11-2*c13*c21*a31*b12^2*b23+c21*c32*a11*b13^2*b22+2*c12*c23*b32*b11*a21*b13-c11^2*b33*b22*a22*b13-c12^2*b31*b23*a21*b13-c11*c22*b32*b13*a23*b11-c23*c32*b22*a11*b11*b13-c12*c22*a33*b13*b11*b21-c11*c33*b22*b11*a22*b13-c12*c23*a31*b12*b23*b11-c13*c22*b32*b11*a21*b13-c12*c13*a33*b21^2*b12+c11*c32*b23*b11*a13*b22-2*c11*c32*b23*b12*a13*b21-c12*c23*a31*b13*b12*b21+c11*c32*b21*b13*a13*b22+c13*c21*b31*a12*b13*b22-c12^2*b33*b21*a21*b13-c22*c33*b22*a11*b11*b13+c12*c13*b32*b21*a23*b11+c11*c21*b32*a22*b13^2-c21*c32*b21*b13*b12*a13-2*c12*c13*b31*b21*a22*b13+2*c21*c22*b33*b12*b11*a13+2*c13*c21*b33*b12*a22*b11+2*c12*c23*a31*b13*b11*b22+2*c21*c23*b32*b13*b11*a12+c11*c22*b32*a13*b11*b23-2*c11*c12*a33*b13*b21*b22-2*c12*c31*b23*b11*a13*b22+c12*c31*b21*a22*b13^2+2*c23*c32*b21*b13*b12*a11-2*c11*c22*b32*b13*a11*b23+c21*c23*b31*b12^2*a13+2*c11^2*b33*a22*b12*b23-c21*c32*b23*b13*b11*a12-2*c13*c21*b31*b12*a13*b22+c13*c31*b21*b12*a12*b23+2*c11*c32*b21*b13*a23*b12+c12*c23*b32*b11*a13*b21+2*c13*c22*b33*b11*a21*b12+c11*c13*b31*b22*a23*b12+c23*c31*b21*b12^2*a13+c11*c23*b32*b12*a13*b21-c21*c22*b32*b13*b11*a13-c13^2*b32*b21*a21*b12-2*c21*c31*b22*b13^2*a12+c12*c13*a32*b21*b11*b23-2*c13*c32*a22*b11^2*b23+c11*c31*b22*a13*b12*b23-2*c11*c33*b22*a11*b12*b23-c13*c33*b12*a12*b21^2+c22^2*b33*a11*b11*b13-c12*c13*a32*b13*b21^2-c23^2*b32*b11^2*a12+c11*c22*b33*b11*a13*b22+4*c11*c22*b33*a11*b12*b23+c12*c21*b33*a11*b13*b22+2*c13*c31*b11*a22*b12*b23+c23^2*b31*b12*b11*a12+c13*c32*b21*b11*a12*b23-c11*c32*b11*a23*b13*b22-c13*c32*b21*b12*a21*b13+2*c11*c33*a11*b13*b22^2+c11*c12*a33*b12*b23*b21+c12*c32*b23*a23*b11^2-2*c13*c23*b31*b12*a12*b21+c11*c21*b32*a13*b12*b23+2*c13*c21*a31*b13*b12*b22+c12*c22*b31*b13*a11*b23+2*c11^2*b32*a23*b13*b22-2*c13*c22*b31*b11*a13*b22+2*c13*c31*b11*a13*b22^2-c11*c31*b22*b13*a23*b12+2*c13*c31*b12*a21*b13*b22+c13*c22*b33*b11*a12*b21-c23*c32*b21*b12*b11*a13+c13*c22*b32*b11*a11*b23-2*c13*c31*a21*b12^2*b23+c12*c32*b21*a13*b11*b23-2*c11*c22*b31*a22*b13^2+c12*c33*b22*b11*a11*b23+c11*c22*b31*b13*a12*b23+c12*c22*b33*a11*b13*b21+2*c12*c21*a33*b13*b11*b22+2*c13^2*b31*a22*b12*b21+c21*c23*b33*b12^2*a11-c12*c31*b21*b13*a23*b12-2*c12*c13*b31*b21*a23*b12+c21*c22*b31*b13^2*a12+c11*c13*a32*b23*b22*b11+c12*c22*b31*a21*b13^2+c12*c13*a31*b13*b21*b22-c13*c32*b21*b11*a23*b12-2*c11*c23*b33*b12*a11*b22-2*c11*c12*b31*a23*b13*b22+c12^2*a31*b23^2*b11+c12^2*a33*b13*b21^2+c11^2*a33*b13*b22^2+c11^2*a32*b12*b23^2+c13^2*a31*b22^2*b11+c13^2*a32*b21^2*b12-c21^2*b32*b13^2*a12-c21^2*b33*b12^2*a13-c22^2*b31*b13^2*a11-c22^2*b33*b11^2*a13-c23^2*b31*b12^2*a11-c13*c23*b31*b12*a22*b11+c21*c33*a11*b12^2*b23+c21^2*b32*b13*b12*a13+c21^2*b33*a12*b12*b13+c22*c23*b32*b11^2*a13+c22*c31*b21*b13^2*a12+c22*c31*a11*b13^2*b22+2*c12*c33*a12*b13*b21^2-c12*c33*b12*a13*b21^2-2*c12*c21*a31*b13^2*b22+c12*c21*b31*a22*b13^2-c13^2*a31*b12*b21*b22-c13^2*b31*b22*a21*b12-c13^2*b31*b22*a22*b11-c13^2*a32*b21*b11*b22-c13^2*b32*b21*a22*b11+2*c13^2*b32*a21*b11*b22+c13*c21*b31*a23*b12^2+c13*c21*a33*b12^2*b21-2*c13*c21*b33*a21*b12^2-2*c13*c22*a32*b11^2*b23+c13*c22*b32*a23*b11^2+c13*c22*a33*b11^2*b22-2*c13*c22*b33*a22*b11^2+c13*c23*a31*b12^2*b21+c13*c23*b31*a21*b12^2+c13*c23*a32*b11^2*b22+c13*c23*b32*a22*b11^2-c13*c31*a11*b13*b22^2+c13*c32*b22*a23*b11^2-c13*c32*a12*b13*b21^2+2*c13*c32*b12*a13*b21^2+c13*c33*b22*a22*b11^2+c13*c33*b21*a21*b12^2+c21*c22*b32*b13^2*a11-2*c21*c31*b23*b12^2*a13-c11*c12*a31*b12*b23^2-c11*c13*a31*b13*b22^2-c11*c13*a33*b22^2*b11+c11*c21*a32*b13^2*b22+c11*c21*a33*b12^2*b23+c11*c21*b33*a23*b12^2+c11*c22*a31*b13^2*b22+c11*c22*b32*a21*b13^2+c11*c23*a31*b12^2*b23-2*c11*c23*b31*a23*b12^2-2*c11*c23*a33*b12^2*b21+c11*c23*b33*a21*b12^2-c11*c31*b12*a12*b23^2+c11*c31*b23*a23*b12^2-c11*c31*b13*a13*b22^2+c11*c31*b22*a22*b13^2+2*c11*c32*a11*b12*b23^2-c11*c32*b11*a12*b23^2-2*c11*c32*b21*a22*b13^2+c11*c32*a21*b13^2*b22-c11*c33*b11*a13*b22^2-2*c11*c33*b21*a23*b12^2+c11*c33*a21*b12^2*b23-c11^2*b33*b22*a23*b12-c11^2*a33*b22*b12*b23-c11^2*b32*b23*a23*b12-c11^2*a32*b23*b13*b22-c11^2*b32*b23*a22*b13-c12^2*a31*b13*b21*b23-c12^2*b31*b23*a23*b11+2*c12^2*b31*a23*b13*b21-c12^2*a33*b21*b11*b23-c12^2*b33*b21*a23*b11+2*c12^2*b33*a21*b11*b23+c12*c22*a31*b13^2*b21+c12*c22*a33*b11^2*b23+c12*c22*b33*a23*b11^2+c12*c23*a32*b11^2*b23-2*c12*c23*b32*a23*b11^2-2*c12*c23*a33*b11^2*b22+c12*c23*b33*a22*b11^2-c12*c31*a11*b12*b23^2+2*c12*c31*b11*a12*b23^2-2*c12*c31*a21*b13^2*b22+c12*c32*b21*a21*b13^2-c12*c32*b11*a11*b23^2+c12*c33*a22*b11^2*b23+c11*c12*b32*b23*a23*b11-2*c11*c12*b32*a23*b13*b21+c11*c12*b32*b23*a21*b13+c11*c12*a32*b13*b21*b23+c11*c12*b31*b23*a23*b12+2*c11*c33*b22*b11*a23*b12+c11*c33*b22*b11*a12*b23+2*c11*c33*b21*b12*a22*b13+c11*c33*b21*b12*a12*b23-c11*c33*b12*a21*b13*b22-c11*c33*b11*a22*b12*b23-c11*c21*a32*b13*b12*b23-2*c11*c13*b33*a22*b12*b21+c11*c13*b33*b22*a22*b11+c11*c13*a33*b12*b21*b22-2*c11*c13*b32*b22*a23*b11-2*c11*c13*b32*a21*b13*b22+c11*c13*b32*a22*b11*b23+c11*c13*b32*a21*b12*b23+c11*c13*b32*b21*a23*b12+c11*c13*b32*b21*a22*b13-2*c11*c13*a32*b12*b23*b21+c11*c13*a32*b13*b21*b22-2*c11*c13*b31*a22*b12*b23+c11*c13*a31*b22*b12*b23-2*c11*c12*b33*a22*b11*b23+c11*c12*b33*b22*a23*b11-2*c11*c12*b33*a21*b12*b23+c11*c12*b33*a21*b13*b22+c11*c12*b33*b21*a22*b13+c11*c12*b33*b21*a23*b12-c12*c21*b33*b11*a22*b13-c12*c21*a33*b13*b12*b21-2*c12*c21*b33*b11*a13*b22+c12*c13*a31*b12*b23*b21-2*c12*c13*a31*b23*b22*b11+c12*c13*b31*a21*b12*b23+c12*c13*b31*a21*b13*b22+c12*c13*b31*b22*a23*b11+c12*c13*b31*a22*b11*b23+c12*c13*b32*b21*a21*b13+c12*c13*a33*b21*b11*b22+c12*c13*b33*b21*a21*b12+c12*c13*b33*b21*a22*b11-2*c12*c13*b33*a21*b11*b22+2*c12*c21*a31*b13*b12*b23-2*c12*c21*b31*b13*a12*b23+c12*c21*b31*b13*a13*b22-c12*c21*b31*b13*a23*b12+c12*c21*b31*a13*b12*b23-c12*c21*a32*b13*b11*b23+c12*c21*b32*b13*a11*b23+c12*c21*b32*b13*a13*b21+2*c12*c21*b32*b13*a23*b11-2*c12*c21*b32*a13*b11*b23-c12*c21*a33*b12*b23*b11+c11*c21*b32*b13*a12*b23-2*c11*c21*b32*b13*a13*b22-c11*c21*b32*b13*a23*b12-c11*c21*a33*b13*b12*b22+c11*c21*b33*b12*a13*b22-c11*c21*b33*b12*a22*b13+c11*c21*b33*a12*b13*b22+c11*c22*b31*b13*a13*b22+2*c11*c22*b31*b13*a23*b12-2*c11*c22*b31*a13*b12*b23+c11*c22*b32*b13*a13*b21-c11*c22*a33*b13*b11*b22+2*c11*c22*a33*b13*b12*b21+2*c11*c22*b33*b11*a22*b13-c11*c22*b33*b11*a23*b12-2*c11*c22*b33*a11*b13*b22-c11*c22*b33*b12*a21*b13+c11*c22*b33*a12*b13*b21-2*c11*c22*b33*b11*a12*b23+c11*c23*b31*b12*a12*b23+c11*c23*b31*b12*a13*b22+2*c11*c23*b31*b12*a22*b13-2*c11*c23*b31*a12*b13*b22-c11*c23*a32*b12*b23*b11-c11*c23*a32*b13*b11*b22+2*c11*c23*a32*b13*b12*b21-2*c11*c23*b32*b11*a13*b22-c11*c23*b32*b11*a22*b13+2*c11*c23*b32*b11*a23*b12-2*c11*c23*b32*a11*b12*b23+4*c11*c23*b32*a11*b13*b22+2*c11*c23*a33*b12*b11*b22+c11*c23*b33*b12*a12*b21-c11*c23*b33*b12*a22*b11+c11*c31*b23*a12*b13*b22-c11*c31*b23*b12*a22*b13-2*c11*c32*b23*a11*b13*b22+c11*c32*b23*a12*b13*b21+2*c11*c32*b23*b11*a22*b13-c11*c32*b13*a21*b12*b23-2*c11*c33*b22*a12*b13*b21+c11*c33*b22*b12*a13*b21+c11*c12*b31*b23*a22*b13+c11*c12*a31*b23*b13*b22-c11*c22*a31*b13*b12*b23-c11*c23*a31*b13*b12*b22-c12*c21*b33*b11*a23*b12-2*c12*c21*b33*a11*b12*b23+c12*c21*b33*b12*a13*b21+2*c12*c21*b33*b12*a21*b13+4*c12*c21*b33*b11*a12*b23-c12*c22*a31*b13*b11*b23+c12*c22*b31*a13*b11*b23-2*c12*c22*b33*b11*a11*b23+c12*c22*b33*b11*a13*b21-c12*c22*b33*b11*a21*b13-2*c12*c23*b31*b11*a12*b23+c12*c23*b31*b11*a13*b22-c12*c23*b31*b11*a22*b13+2*c12*c23*b31*b11*a23*b12-2*c12*c23*b31*a11*b13*b22-2*c12*c23*b31*b12*a13*b21-c12*c23*b31*b12*a21*b13+4*c12*c23*b31*a12*b13*b21-c12*c23*a32*b13*b11*b21+c12*c23*b32*b11*a11*b23+2*c12*c23*a33*b12*b11*b21+c12*c23*b33*b11*a11*b22-2*c12*c23*b33*b11*a12*b21-c12*c23*b33*b11*a21*b12+c12*c31*b23*a11*b13*b22-2*c12*c31*b23*a12*b13*b21-c12*c31*b23*b11*a22*b13+c12*c31*b23*b12*a13*b21-c12*c31*b23*b11*a23*b12+c12*c31*b21*b13*a13*b22+2*c12*c31*b13*a21*b12*b23+2*c12*c31*b11*a23*b13*b22+c12*c32*b23*a11*b13*b21-c12*c32*b23*b11*a21*b13-c12*c32*b21*b13*a23*b11-2*c12*c33*b22*a11*b13*b21+2*c12*c33*b22*b11*a21*b13-c12*c33*b21*b12*a21*b13+c12*c33*b21*b11*a13*b22+c12*c33*b21*a11*b12*b23+2*c12*c33*b21*b11*a23*b12-2*c12*c33*b21*b11*a12*b23-c12*c33*b12*a21*b11*b23-c12*c33*b11*b21*a22*b13+c13*c21*b31*b12*a12*b23-c13*c21*b31*b12*a22*b13+2*c13*c21*a32*b12*b23*b11-c13*c21*a32*b13*b11*b22-c13*c21*a32*b13*b12*b21-2*c13*c21*b32*b11*a12*b23+4*c13*c21*b32*b11*a13*b22-c13*c21*b32*b11*a22*b13-c13*c21*b32*b11*a23*b12+c13*c21*b32*a11*b12*b23-2*c13*c21*b32*a11*b13*b22-2*c13*c21*b32*b12*a13*b21+2*c13*c21*b32*b12*a21*b13+c13*c21*b32*a12*b13*b21-c13*c21*a33*b12*b11*b22-2*c13*c21*b33*a12*b11*b22+c13*c21*b33*b12*a11*b22+c13*c21*b33*b12*a12*b21+2*c13*c22*a31*b12*b23*b11-c13*c22*a31*b13*b11*b22-c13*c22*a31*b13*b12*b21+c13*c22*b31*b11*a12*b23+2*c13*c22*b31*b11*a22*b13-c13*c22*b31*b11*a23*b12-2*c13*c22*b31*a11*b12*b23+4*c13*c22*b31*b12*a13*b21-c13*c22*b31*b12*a21*b13-2*c13*c22*b31*a12*b13*b21+2*c13*c22*a32*b13*b11*b21-2*c13*c22*b32*b11*a13*b21+c13*c22*b32*a11*b13*b21-c13*c22*a33*b12*b11*b21+c13*c22*b33*b11*a11*b22-2*c13*c22*b33*a11*b12*b21+c13*c23*b31*a12*b11*b22+c13*c23*b31*b12*a11*b22-2*c13*c23*b32*b11*a11*b22+c13*c23*b32*b11*a12*b21-c13*c23*b32*b11*a21*b12+c13*c23*b32*a11*b12*b21-c13*c31*b22*b11*a22*b13-2*c13*c31*b22*b12*a13*b21+c13*c31*b22*a11*b12*b23-c13*c31*b22*b11*a23*b12-2*c13*c31*b22*b11*a12*b23+c13*c32*b22*a11*b13*b21-c13*c32*b22*b11*a21*b13+c13*c32*b22*b11*a11*b23-2*c13*c32*b21*b11*a13*b22-2*c13*c32*b21*a11*b12*b23+2*c13*c32*b12*a21*b11*b23+2*c13*c32*b11*b21*a22*b13-c13*c33*b22*b11*a21*b12+c13*c33*b22*a11*b12*b21+c13*c33*b21*a12*b11*b22-c21*c22*b31*b13*b12*a13-c21*c22*b33*b13*b11*a12-c21*c22*b33*b13*b12*a11-c21*c23*b31*a12*b12*b13-c21*c23*b33*b12*b11*a12+2*c21*c31*b23*a12*b12*b13+2*c21*c31*b22*b13*b12*a13+2*c21*c32*b23*b12*b11*a13-c21*c32*b13*b11*a13*b22-c21*c32*b13*a11*b12*b23+2*c21*c33*b22*b13*b11*a12-c21*c33*b22*b12*b11*a13-c21*c33*b12*a11*b13*b22-c21*c33*b12*b11*a12*b23-c22*c23*b31*b12*b11*a13-c22*c23*b31*b13*b11*a12+2*c22*c23*b31*b13*b12*a11-c22*c23*b32*a11*b11*b13-c22*c23*b33*a11*b11*b12-c22*c31*b23*b13*b11*a12+2*c22*c31*b23*b12*b11*a13-c22*c31*b13*b11*a13*b22-c22*c31*b13*a11*b12*b23+2*c22*c32*b23*a11*b11*b13+2*c22*c32*b21*b13*b11*a13+2*c22*c33*b21*b13*b12*a11-c22*c33*b21*b12*b11*a13-c22*c33*b11*a12*b13*b21-c22*c33*b11*a11*b12*b23+2*c23*c31*b22*b13*b11*a12-c23*c31*b22*b12*b11*a13-c23*c31*b21*a12*b12*b13-c23*c31*b12*a11*b13*b22-c23*c31*b12*b11*a12*b23-c23*c32*b11*a11*b12*b23+2*c23*c33*b22*a11*b11*b12+2*c23*c33*b21*b12*b11*a12-2*c22*c32*b23*b11^2*a13-2*c22*c32*b21*b13^2*a11+c22*c33*b22*b11^2*a13+c22*c33*b11^2*a12*b23+c22^2*b31*b13*b11*a13+c23*c31*a11*b12^2*b23+c23*c32*b11^2*a12*b23-2*c23*c33*b22*b11^2*a12+c23^2*b32*a11*b11*b12,-2*c13*c21*a33*a22*a12*b21+c22*c23*a32*b11*a11*a23-2*c11*c23*a33*b22*a12*a21+c13*c32*a12*a21^2*b23+c13*c21*a33*b22*a12*a21+c13*c23*a31*b22*a12*a21+c13^2*a31*a22*a21*b22-2*c22*c23*a31*a11*a22*b13+c11*c23*b33*a22^2*a11+c21*c22*a33*a11*a22*b13-c23*c31*a22*a12*a21*b13-c23*c31*b21*a12^2*a23-c22*c31*a23*a11*a22*b13+2*c23*c31*a21*a12^2*b23-c12*c23*b31*a23*a22*a11-c13*c31*a22*a21*a12*b23-c11*c21*b32*a23*a13*a22+c21*c32*a23*a11*a13*b22-c13*c22*a31*a22*a23*b11+c23*c32*a12*a21^2*b13-2*c12*c22*a31*b23*a11*a23-2*c11*c31*b22*a12*a23^2+c12*c33*a21^2*a13*b22+2*c22*c33*b22*a11^2*a23+c11*c21*a32*a23*a13*b22-c21^2*b32*a13*a12*a23-2*c22*c33*a12*b21*a11*a23-c12*c13*a31*a23*a21*b22-c12*c13*a32*a21*b21*a23-c22*c32*a23*a11^2*b23+2*c11*c22*a33*a22*a23*b11+c23*c31*a22*a11*a13*b22-2*c23*c31*a21*a12*a13*b22-c13*c32*a21*b22*a11*a23+4*c12*c23*a31*a22*a11*b23+c12*c21*b31*a12*a23^2-c12*c21*a33*a22*a23*b11+c11*c22*a33*a22*a11*b23+c21*c23*a33*b12*a12*a21-c22^2*a33*b11*a11*a23-c11*c22*a31*a23*a22*b13+c21*c23*a32*a11*a23*b12+c11^2*a32*a23*a22*b23-2*c21*c23*a33*b12*a11*a22+c22*c32*a21*a13*a11*b23-c22*c32*a21*b13*a11*a23+c12*c23*a31*b21*a12*a23-2*c21*c33*a12*b21*a13*a22+2*c23^2*a32*b11*a12*a21+2*c12*c23*b31*a13*a21*a22-c23*c32*a22*b11*a11*a23+c21*c33*a22*a11*a13*b22+2*c11*c22*a32*a23*a21*b13-c13*c23*a31*a22*a21*b12-c21*c23*b33*a12^2*a21-2*c13*c22*a32*a21^2*b13+2*c12*c32*a23*a21*a11*b23-c12*c23*b31*a12*a23*a21-2*c13*c21*a31*a22^2*b13-c23^2*a32*a11*a21*b12-2*c13*c21*b33*a22^2*a11+c11*c12*a32*a23^2*b21-c22*c31*b21*a13^2*a22-c23*c31*a21*b12*a12*a23-c12*c33*a22*a21*a11*b23-2*c13*c22*b33*a21^2*a12-2*c12*c32*b21*a11*a23^2+c12*c22*a31*b23*a13*a21-c12*c31*a23*a21*a12*b23+c12*c23*b33*a21^2*a12-c21^2*a33*b12*a12*a23+c22*c31*a23*a11*a12*b23-2*c12*c21*a33*a22*a11*b23-c21*c32*a23*b11*a13*a22+c21*c22*b33*a13*a11*a22+2*c22^2*a31*b13*a11*a23-c21*c32*a21*b13*a13*a22-2*c12*c32*b23*a13*a21^2-c11*c21*a32*a23*a22*b13-2*c21*c32*a11*a23^2*b12+c11^2*a33*a22*b22*a23-2*c11*c22*a32*b23*a13*a21+2*c22*c31*a21*a13^2*b22+2*c11*c12*a33*a22*a21*b23-c13*c23*b32*a21*a11*a22+c13*c22*a33*b21*a12*a21-c11*c32*a23*a21*a13*b22-c13*c31*a22*b21*a12*a23-2*c11*c22*a33*a21*a12*b23+c22*c23*b32*a13*a11*a21+2*c13*c31*a21*b22*a12*a23+c13*c23*b32*a21^2*a12-c23^2*a31*b12*a12*a21+c21*c23*b32*a13*a12*a21+c13*c21*a33*b22*a11*a22+c23*c32*a21*a12*a13*b21-c12*c31*a23*b21*a13*a22+c12*c22*a33*a21*a11*b23+c13*c23*a32*a21*a11*b22-c21*c33*a21*b12*a12*a23-2*c13*c21*a31*b22*a12*a23-2*c12*c23*a31*a21*a12*b23-2*c13*c22*a31*b21*a12*a23-2*c13*c23*a32*b21*a12*a21+c23*c33*b11*a11*a22^2+c12*c23*a32*a21^2*b13+c22*c33*a21*a11*a12*b23-2*c21*c22*a33*b12*a13*a21+2*c21*c33*a22*a11*a23*b12-c13*c21*b31*a22*a12*a23+c13*c23*b31*a22^2*a11+2*c13*c21*a32*a21*a22*b13-c11*c23*b32*a23*a22*a11-c22*c23*b32*a11^2*a23+c12*c22*a33*b21*a11*a23-c12*c21*a33*a21*a22*b13-c13*c23*a32*a21*a22*b11-2*c12*c23*a33*a21^2*b12+c12^2*a31*a23*a21*b23-2*c12*c21*b32*a23^2*a11-c23^2*b32*a12*a11*a21-c23*c32*a21*a11*a22*b13-2*c23*c31*a22*a11*a12*b23+c21*c22*a32*a13*a23*b11+2*c21*c32*b21*a13^2*a22-2*c21*c33*a11*a22^2*b13+c22*c23*a33*b11*a11*a22+c21*c31*b13*a13*a22^2-c21*c31*a22*a13^2*b22+c21*c23*b32*a12*a23*a11+c21*c23*a32*a11*a22*b13-2*c22*c31*a21*a13*a12*b23+2*c11*c22*b31*a23*a13*a22-c12*c13*a33*a21*b21*a22+c21*c22*b31*a13*a12*a23+2*c11*c23*a32*a22*a23*b11+c22*c23*b33*a12*a11*a21-2*c21*c22*a31*b13*a12*a23-c21*c22*b31*a13^2*a22-c21*c22*b32*a13^2*a21-2*c12*c23*a31*b22*a11*a23-c13*c22*a31*a21*a23*b12+c12*c21*a32*b23*a13*a21-2*c11*c22*a31*a23*a13*b22+c11*c13*a31*a22^2*b23-2*c21*c33*a11*b22*a12*a23-c23^2*a31*a12*a22*b11-c23^2*b31*a12*a11*a22+c21*c31*a22*a13*a12*b23+2*c13*c32*a22*b21*a11*a23+c13*c21*a31*a22*a12*b23+c21*c22*a33*a11*a23*b12+2*c13*c22*b33*a21*a11*a22+c21*c22*a31*a13*a23*b12+c22*c33*a21*a12*a13*b21+c11*c22*a32*b23*a11*a23+c22^2*b31*a13^2*a21+c22^2*b33*a11^2*a23+c23^2*b31*a12^2*a21+c23^2*b32*a11^2*a22-c11^2*a33*a22^2*b23-c11^2*a32*a23^2*b22-c12^2*a31*a23^2*b21-c12^2*a33*a21^2*b23-c13^2*a31*a22^2*b21-c13^2*a32*a21^2*b22+c21^2*b32*a13^2*a22+c21^2*b33*a12^2*a23-c12*c21*b33*a13*a21*a22+2*c12*c21*b33*a23*a22*a11-c12*c21*b33*a12*a23*a21-2*c12*c21*a32*a23*a13*b21+c12*c21*a32*b23*a11*a23-c12*c21*b31*a23*a13*a22+c12*c21*a31*a23*a13*b22-c11*c12*a31*a23*a22*b23-c11*c12*a32*a23*a21*b23-c11*c12*a33*a23*a21*b22-c11*c12*a33*a23*a22*b21-c11*c13*a31*a22*b22*a23-c11*c13*a32*a22*a21*b23+2*c11*c13*a32*a23*a21*b22-c11*c13*a32*a23*a22*b21-c11*c13*a33*a22*a21*b22-2*c11*c21*a32*b23*a12*a23+c11*c21*a32*b23*a13*a22+c11*c21*a33*b22*a12*a23-2*c11*c21*a33*b22*a13*a22+c11*c21*a33*a22*a12*b23-c11*c21*a33*a22*a23*b12-c11*c21*b33*a22*a12*a23-c11*c22*b32*a13*a21*a23+c11*c22*a33*b21*a12*a23-2*c11*c22*a33*b21*a13*a22+4*c11*c22*a33*a21*a13*b22-2*c11*c22*a33*b22*a11*a23-c11*c22*b33*a13*a21*a22-c11*c22*b33*a23*a22*a11+2*c11*c22*b33*a12*a23*a21+c11*c22*a32*a23*a13*b21+c11*c22*a31*b23*a13*a22+c11*c22*a31*b23*a12*a23-c11*c22*a33*a21*a22*b13-c11*c22*a33*a21*a23*b12+c11*c23*a31*b22*a12*a23+c11*c23*a31*b22*a13*a22-2*c11*c23*a31*a22*a12*b23+2*c11*c23*b31*a22*a12*a23-2*c11*c23*a32*b21*a12*a23+c11*c23*a32*b21*a13*a22+4*c11*c23*a32*a21*a12*b23-2*c11*c23*a32*a21*a13*b22+c11*c23*a32*b22*a11*a23-2*c11*c23*a32*a22*a11*b23-c11*c23*b32*a12*a23*a21+2*c11*c23*b32*a13*a21*a22+c11*c23*a33*b22*a11*a22+c11*c23*a33*a22*a12*b21-c11*c23*b33*a12*a21*a22-c11*c23*a31*a22*a23*b12-c11*c23*a32*a21*a22*b13-c11*c23*a32*a21*a23*b12+2*c11*c23*a33*a22*a21*b12+2*c11*c31*a23*a22*a12*b23+2*c11*c31*a22*a23*a13*b22-c11*c32*a23*b21*a13*a22-c11*c32*a23*a21*a12*b23+2*c11*c32*a21*b23*a13*a22-c11*c32*a11*a23*a22*b23-c11*c33*a11*a22*b22*a23-c11*c33*a22*a21*a13*b22-c11*c33*a22*b21*a12*a23-c11*c33*a22*a21*a12*b23+2*c11*c33*a21*b22*a12*a23-c12*c13*a31*a22*a21*b23+2*c12*c13*a31*a23*a22*b21+2*c12*c21*b32*a13*a21*a23-2*c12*c21*a33*b21*a12*a23+4*c12*c21*a33*b21*a13*a22+c12*c21*a33*a21*a12*b23-2*c12*c21*a33*a21*a13*b22+c12*c21*a33*b22*a11*a23+c11*c13*a33*a22^2*b21+c11*c21*a32*a23^2*b12+c11*c21*b32*a12*a23^2+c11*c21*a33*a22^2*b13+c11*c21*b33*a13*a22^2-2*c11*c22*b31*a12*a23^2+c11*c22*b32*a23^2*a11+c11*c22*a31*a23^2*b12-2*c11*c22*a32*a23^2*b11+c11*c12*a31*a23^2*b22-2*c11*c23*b31*a13*a22^2+c11*c23*a31*a22^2*b13-2*c11*c23*a33*a22^2*b11-2*c11*c31*b23*a13*a22^2+c11*c32*b21*a12*a23^2+c11*c32*a11*a23^2*b22+c11*c33*b21*a13*a22^2+c11*c33*a11*a22^2*b23+c12^2*a33*a21*b21*a23+c12*c13*a32*a21^2*b23+c12*c13*a33*a21^2*b22-2*c12*c21*a31*a23^2*b12+c12*c21*a32*a23^2*b11+c12*c22*a31*a23^2*b11+c12*c22*b31*a23^2*a11+c12*c22*a33*a21^2*b13+c12*c22*b33*a13*a21^2-2*c12*c23*b32*a13*a21^2+c12*c31*b21*a12*a23^2+c12*c31*a11*a23^2*b22+c12*c33*a12*a21^2*b23+2*c21^2*a33*b12*a13*a22-c21^2*a33*a12*a22*b13-c21^2*b33*a13*a12*a22+c13^2*a32*a21*b21*a22+c13*c21*b31*a13*a22^2+c13*c21*a33*a22^2*b11+c13*c22*b32*a13*a21^2+c13*c22*a33*a21^2*b12+c13*c23*a31*a22^2*b11+c13*c23*a32*a21^2*b12+c13*c31*b21*a13*a22^2+c13*c31*a11*a22^2*b23+c13*c32*a21^2*a13*b22-2*c13*c33*b22*a12*a21^2-2*c13*c33*b21*a11*a22^2-c21*c23*b31*a12^2*a23+c21*c31*b12*a12*a23^2-c21*c31*a23*a12^2*b23+c21*c32*b11*a12*a23^2-c21*c32*a21*a13^2*b22+c21*c33*b11*a13*a22^2-c21*c33*a21*a12^2*b23+2*c21*c33*b21*a12^2*a23+2*c21^2*a32*b13*a12*a23-c21^2*a32*b13*a13*a22-c21^2*a32*a13*a23*b12-c22^2*a31*b13*a13*a21-c22^2*a31*a13*a23*b11-c22^2*b31*a13*a11*a23+2*c22^2*a33*b11*a13*a21-c22^2*a33*a11*a21*b13-c22^2*b33*a13*a11*a21-c22*c23*b33*a11^2*a22+c22*c31*a11*a23^2*b12-2*c22*c31*b11*a12*a23^2+c22*c32*b11*a11*a23^2-c22*c32*a21*a13^2*b21+c22*c32*b13*a13*a21^2-c22*c33*a22*a11^2*b23-2*c22*c33*a12*a21^2*b13+c22*c33*b12*a13*a21^2+2*c23^2*a31*b12*a11*a22-c23^2*a32*b11*a11*a22+c23*c31*a11*a22^2*b13-2*c23*c31*b11*a13*a22^2+2*c23*c32*a22*a11^2*b23-2*c23*c32*b12*a13*a21^2-c23*c32*b22*a11^2*a23-c23*c33*a22*a11^2*b22+c23*c33*b12*a12*a21^2-c23*c33*a21*a12^2*b21-2*c12*c21*a31*b23*a13*a22+c12*c21*a31*b23*a12*a23+2*c12*c21*a31*a23*a22*b13-c12*c21*a32*a23*a21*b13+2*c12*c21*a33*a21*a23*b12+c12*c22*a31*a23*a13*b21-c12*c22*a31*a23*a21*b13-c12*c22*b31*a13*a21*a23-2*c12*c22*a33*b21*a13*a21-c12*c22*a33*a21*a23*b11-c12*c22*b33*a21*a11*a23-2*c12*c23*a31*b21*a13*a22+c12*c23*a31*a21*a13*b22+c12*c23*a32*b21*a11*a23+c12*c23*a32*b21*a13*a21-2*c12*c23*a32*a21*a11*b23+2*c12*c23*b32*a21*a11*a23-2*c12*c23*a33*b21*a11*a22+c12*c23*a33*b21*a12*a21+c12*c23*a33*a21*a11*b22-c12*c23*b33*a21*a11*a22-c12*c23*a31*a21*a22*b13+2*c12*c23*a31*a21*a23*b12-c12*c23*a31*a22*a23*b11-c12*c23*a32*a21*a23*b11+2*c12*c23*a33*a21*a22*b11-c12*c31*a23*a21*a13*b22+2*c12*c31*a21*b23*a13*a22-c12*c31*a11*a23*a22*b23+2*c12*c32*a21*a23*a13*b21+2*c12*c33*a22*b21*a11*a23-c12*c33*a21*b21*a13*a22-c12*c33*a21*b22*a11*a23-c12*c33*a12*a21*b21*a23+c13*c21*a31*b22*a13*a22+4*c13*c21*a32*b21*a12*a23-2*c13*c21*a32*b21*a13*a22-2*c13*c21*a32*a21*a12*b23+c13*c21*a32*a21*a13*b22-2*c13*c21*a32*b22*a11*a23+c13*c21*a32*a22*a11*b23+2*c13*c21*b32*a23*a22*a11-c13*c21*b32*a12*a23*a21-c13*c21*b32*a13*a21*a22+2*c13*c21*b33*a12*a21*a22+2*c13*c21*a31*a22*a23*b12-c13*c21*a32*a21*a23*b12-c13*c21*a32*a22*a23*b11-c13*c21*a33*a22*a21*b12+c13*c22*a31*b21*a13*a22+c13*c22*a31*a21*a12*b23-2*c13*c22*a31*a21*a13*b22+4*c13*c22*a31*b22*a11*a23-2*c13*c22*a31*a22*a11*b23-c13*c22*b31*a23*a22*a11+2*c13*c22*b31*a12*a23*a21-c13*c22*b31*a13*a21*a22-2*c13*c22*a32*b21*a11*a23+c13*c22*a32*b21*a13*a21+c13*c22*a32*a21*a11*b23-c13*c22*b32*a21*a11*a23+c13*c22*a33*b21*a11*a22-2*c13*c22*a33*a21*a11*b22+2*c13*c22*a31*a21*a22*b13+2*c13*c22*a32*a21*a23*b11-c13*c22*a33*a21*a22*b11-2*c13*c23*a31*b22*a11*a22+c13*c23*a31*a22*a12*b21-c13*c23*b31*a12*a21*a22+c13*c23*a32*b21*a11*a22-c13*c31*a11*a22*b22*a23-c13*c31*a22*a21*a13*b22-c13*c32*a22*a21*a11*b23-c13*c32*a21*b21*a13*a22-c13*c32*a12*a21*b21*a23+2*c13*c33*a22*a21*a11*b22+2*c13*c33*a21*a22*a12*b21+c21*c22*a31*b13*a13*a22-2*c21*c22*a32*b13*a11*a23+c21*c22*a32*b13*a13*a21+c21*c22*b32*a13*a11*a23+c21*c22*a33*b11*a12*a23-2*c21*c22*a33*b11*a13*a22+c21*c22*a33*a12*a21*b13+c21*c22*b33*a13*a12*a21-2*c21*c22*b33*a12*a23*a11+c21*c23*a31*b12*a12*a23-2*c21*c23*a31*b12*a13*a22+c21*c23*a31*a12*a22*b13+c21*c23*b31*a13*a12*a22-2*c21*c23*a32*b11*a12*a23+c21*c23*a32*b11*a13*a22+c21*c23*a32*b12*a13*a21-2*c21*c23*a32*a12*a21*b13-2*c21*c23*b32*a13*a11*a22+c21*c23*a33*a12*a22*b11+c21*c23*b33*a12*a11*a22-c21*c31*a23*b12*a13*a22+c21*c31*a23*a12*a13*b22-c21*c31*a22*b13*a12*a23+2*c21*c32*a23*a11*a22*b13-c21*c32*a23*a12*a21*b13+2*c21*c32*a23*b12*a13*a21+c21*c32*a23*a11*a12*b23+c21*c32*a21*a13*a12*b23-2*c21*c32*a13*b21*a12*a23-2*c21*c32*a11*b23*a13*a22+2*c21*c33*a22*a12*a21*b13-c21*c33*a22*b12*a13*a21-c21*c33*a22*b11*a12*a23+c21*c33*a22*a11*a12*b23+c21*c33*a21*a12*a13*b22+c22*c23*a31*b11*a12*a23+c22*c23*a31*b11*a13*a22-2*c22*c23*a31*a11*a23*b12+c22*c23*a31*b12*a13*a21+c22*c23*a31*a12*a21*b13+c22*c23*b31*a13*a11*a22-2*c22*c23*b31*a13*a12*a21+c22*c23*b31*a12*a23*a11-2*c22*c23*a32*b11*a13*a21+c22*c23*a32*a11*a21*b13-2*c22*c23*a33*b11*a12*a21+c22*c23*a33*a11*a21*b12+2*c22*c31*a23*a12*a21*b13+2*c22*c31*a23*b11*a13*a22-2*c22*c31*a23*a11*a13*b22-c22*c31*a23*b12*a13*a21-c22*c31*a21*b13*a13*a22+c22*c31*a13*b21*a12*a23+c22*c31*a11*b23*a13*a22-c22*c32*a23*b11*a13*a21+c22*c32*a23*a11*a13*b21-c22*c33*a22*b11*a13*a21+c22*c33*a22*a11*a13*b21-c22*c33*a22*b11*a11*a23+2*c22*c33*a21*a11*a22*b13-c22*c33*a21*a11*a23*b12+2*c22*c33*a21*b11*a12*a23-2*c22*c33*a11*a21*a13*b22+2*c23*c31*a22*b12*a13*a21-c23*c31*a22*a11*a23*b12+2*c23*c31*a22*b11*a12*a23+c23*c31*a12*b21*a13*a22+c23*c31*a11*b22*a12*a23+2*c23*c32*a22*b11*a13*a21-2*c23*c32*a22*a11*a13*b21+2*c23*c32*a21*a11*a23*b12-2*c23*c32*a21*a11*a12*b23-c23*c32*a21*b11*a12*a23+c23*c32*a12*b21*a11*a23+c23*c32*a11*a21*a13*b22-c23*c33*a22*b11*a12*a21+c23*c33*a22*a11*a12*b21-c23*c33*a21*b12*a11*a22+c23*c33*a21*a12*a11*b22,c22*c31*b32*a33*a13*a21-2*c11*c33*b33*a22*a21*a32+2*c13*c31*a32*a33*b22*a21-2*c21*c33*a32^2*a23*b11+c22*c31*a31*b33*a12*a23+c31*c33*a31*b22*a13*a22-c23*c33*a31*a32*a11*b22+c21*c33*a32*b32*a13*a21-2*c13*c32*a31^2*b23*a22+c11*c32*a33*a22*a21*b33+c13*c31*b32*a23*a21*a32-c13*c33*a32*a21^2*b32-2*c32*c33*a33*a21*a11*b22-c13*c21*b31*a22*a32*a33-2*c11*c21*b32*a22*a33^2+c23^2*a32*a11*a31*b32-2*c22*c31*a33^2*a11*b22+c11*c22*b32*a21*a33^2-c22*c23*a31*b31*a13*a32-c12*c21*b31*a23*a33*a32+4*c22*c33*a32*a21*a11*b33+c23*c33*a32^2*a21*b11-c12*c31*a31*a23^2*b32-c11*c31*a32*a23^2*b32-c23*c31*a31*a32*a13*b22-c33^2*a32*b21*a12*a21+c32*c33*a33*b21*a11*a22-c21*c32*a31*a32*b23*a13+c32*c33*a31*b22*a11*a23+2*c12*c22*a31*a23*a33*b31-c21*c31*a32*a33*a12*b23+2*c22*c31*a31*a33*a23*b12-c13*c32*a31*a33*b22*a21+4*c21*c32*a31*a23*a13*b32+2*c23*c32*a31*a32*a21*b13-2*c23*c33*a32*a21*a11*b32-2*c23*c32*a31*b32*a11*a23-2*c22*c32*a33*a21*a11*b33+2*c22*c33*a31*a32*a23*b11-c33^2*a31*b22*a11*a22+c31*c32*a32*a23*a21*b13+4*c22*c31*b31*a23*a13*a32+2*c31^2*a32*a23*a13*b22-c12*c23*a31*b32*a21*a33+2*c21*c33*a31*a32*a13*b22+c22*c23*b33*a12*a31^2+2*c22*c31*a31*a33*a13*b22-2*c22*c33*a31^2*a23*b12-2*c31*c33*a32*b22*a11*a23+c23*c33*b31*a32*a11*a22+2*c22*c31*a32*a33*a21*b13-2*c31*c33*a31*a22*a12*b23+c21*c32*a33*b33*a11*a22+c21*c31*a32^2*b23*a13-c23*c33*a31*a32*a12*b21+2*c12*c33*a31*a32*a23*b21+c12*c32*a21*b21*a33^2-2*c22*c31*b31*a33*a13*a22-2*c13*c31*a32^2*b23*a21+2*c22*c33*a31*a32*a13*b21-c32^2*a33*b21*a11*a23+c32*c33*a33*b21*a12*a21+c11*c33*b32*a23*a21*a32+c22*c33*b31*a33*a11*a22-c21*c31*a32*a33*a23*b12-2*c32*c33*a31*b21*a12*a23-c22*c23*a31*a32*a11*b33+2*c21*c33*a31*a32*a23*b12+2*c11*c22*a31*a32*a23*b33+c13*c32*b31*a23*a21*a32+c23*c31*a32^2*a13*b21+c11*c22*b31*a22*a33^2-c31^2*a32*b23*a13*a22-2*c11*c21*a32^2*a23*b33+2*c12*c31*a31*a33*a23*b22-c21*c32*a31*a32*a23*b13+2*c23*c31*a31*a32*a22*b13+c23*c31*a31*b32*a13*a22-2*c13*c32*a31*a23*a21*b32-c32*c33*a32*a21^2*b13-2*c22*c31*a32*b33*a13*a21-c22*c33*a31*a33*a22*b11-c12*c21*a32*a33*a21*b33+c23*c32*a31^2*a13*b22-2*c21*c31*a32*a23*a13*b32+c32*c33*a31*a21*a12*b23-c32^2*a31*a23*a21*b13+c21^2*a32*a13*a33*b32-c21*c32*a32*a33*a21*b13+c23*c32*a31*b33*a11*a22+2*c22*c33*a31*a33*a21*b12-c31*c32*a31*a23^2*b12-c31*c32*a32*a23^2*b11+2*c21*c23*a31*a12*b32*a33-2*c11*c33*a32^2*a23*b21+2*c12*c33*a32*a21^2*b33+2*c33^2*a32*a21*a11*b22+2*c22*c31*a32*a33*a11*b23+2*c13*c22*b31*a32*a21*a33-c23*c32*a31*a32*a23*b11+2*c11*c23*a31*b32*a22*a33+c13*c31*a32^2*a23*b21+c23*c31*a32*b32*a13*a21-2*c13*c23*a31^2*a22*b32-2*c12*c33*b31*a23*a21*a32+2*c12*c21*a31*a32*a23*b33+c23*c32*b31*a32*a11*a23-2*c22*c31*a32*b33*a11*a23+c12*c23*a31^2*a22*b33+c21*c31*a33^2*b22*a12+c21*c32*a32*b33*a13*a21+c31*c33*a32*a21*a12*b23+c32*c33*a32*b21*a11*a23-c12*c33*a31*a33*a22*b21+c12*c31*b32*a23*a21*a33-c31^2*a32*a23*a22*b13-c32^2*a33*b21*a13*a21-2*c23*c31*b32*a33*a12*a21+c31*c33*a33*b22*a11*a22-2*c31*c33*a33*a22*a12*b21-2*c21*c32*b32*a33*a13*a21-c21*c33*a31*a32*a22*b13+c21*c32*a33^2*a21*b12+2*c11*c33*a32*a33*a22*b21+c23*c32*a31*b31*a12*a23-c23*c31*a31*a32*a23*b12+2*c23*c32*a31*a33*a12*b21-2*c13*c32*b31*a22*a21*a33-c11*c33*a32*a33*b22*a21-c21*c23*a31*a12*a32*b33-2*c12*c31*a33^2*b22*a21-2*c21*c32*a31*b33*a13*a22+c22*c31*a33*b33*a12*a21-c22*c31*a31*a33*a22*b13+c32^2*a31*a23^2*b11+c32^2*a33*a21^2*b13+c33^2*a31*a22^2*b11+c33^2*a32*a21^2*b12-c21^2*a13*b33*a32^2-c21^2*b32*a12*a33^2-c22^2*a13*b33*a31^2-c22^2*b31*a11*a33^2-c23^2*a12*b32*a31^2-c23^2*b31*a11*a32^2+c31^2*a32*a23^2*b12+c31^2*a33*a22^2*b13+c11*c23*b31*a23*a32^2+c11*c23*a32^2*a21*b33+c11*c31*a23*b23*a32^2+c11*c31*a22*b22*a33^2-c11*c31*a33*a22^2*b33+2*c11*c32*a31*a23^2*b32-c11*c32*b31*a23^2*a32-2*c11*c32*a33^2*a22*b21+c11*c32*a33^2*b22*a21+c11*c33*a32^2*b23*a21+2*c11*c33*a31*a22^2*b33-c11*c33*b31*a22^2*a33+c12*c21*b31*a22*a33^2+c12*c21*b32*a21*a33^2-2*c12*c22*a31^2*a23*b33-2*c12*c22*b31*a21*a33^2+c12*c23*a31^2*a23*b32+2*c12*c31*b31*a23^2*a32+c12*c31*a33^2*a22*b21+c12*c32*a23*b23*a31^2-c12*c32*a31*a23^2*b31-c12*c32*a33*a21^2*b33-2*c12*c33*a31^2*a23*b22+c12*c33*a31^2*b23*a22-c12*c33*b32*a21^2*a33+c13*c21*b31*a23*a32^2+c13*c21*a32^2*a21*b33+c13*c22*a31^2*a23*b32+c13*c22*a31^2*a22*b33-2*c13*c23*b31*a21*a32^2-c13*c31*a31*a22^2*b33+2*c13*c31*b31*a22^2*a33+c13*c32*a31^2*a23*b22-c13*c32*a32*a21^2*b33+2*c13*c32*b32*a21^2*a33+c13*c33*a22*b22*a31^2-c13*c33*a31*a22^2*b31+c13*c33*a21*b21*a32^2-2*c21*c32*a33^2*a22*b11-2*c21*c33*a32^2*a13*b21+c21*c33*a32^2*a11*b23+c21*c33*a32^2*a21*b13+c22^2*a31*a13*a33*b31+c22^2*a33*a11*a31*b33+c22*c23*a31^2*a13*b32+c22*c31*a33^2*a12*b21-2*c22*c31*a33^2*a21*b12+c22*c31*a33^2*a22*b11+c22*c32*a31^2*a23*b13+c22*c32*a33^2*a21*b11+c22*c32*a31^2*b23*a13+c22*c32*a33^2*b21*a11+c22*c33*a31^2*a12*b23-2*c22*c33*a31^2*a13*b22+c22*c33*a31^2*a22*b13-c31*c33*a31*a22^2*b13-c31*c33*a33*a22^2*b11-c31^2*a32*b23*a12*a23-c31^2*a33*b22*a12*a23-c31^2*a33*b22*a13*a22+2*c31^2*a33*a22*a12*b23-c31^2*a33*a22*a23*b12-c32*c33*a33*a21^2*b12-c32^2*a31*b23*a11*a23-c32^2*a31*b23*a13*a21+2*c32^2*a31*a23*a13*b21+2*c32^2*a33*a21*a11*b23-c32^2*a33*a21*a23*b11+c23^2*a31*a12*a32*b31-2*c23*c32*a31^2*a22*b13+c23*c32*a31^2*a23*b12+c23*c33*a32^2*b21*a11+c23*c33*a31^2*b22*a12+c23*c33*a31^2*a22*b12-2*c23*c31*a32^2*a11*b23-2*c23*c31*a32^2*a21*b13+c23*c31*a32^2*a23*b11+c21^2*a33*a12*a32*b33+c21*c22*b31*a12*a33^2+c21*c22*b32*a11*a33^2+c21*c23*b31*a13*a32^2+c21*c23*b33*a11*a32^2+c21*c31*a32^2*a23*b13+c21*c31*a33^2*a22*b12+c21*c32*a33^2*a11*b22-2*c21*c32*a33^2*a12*b21-2*c23*c32*a31^2*a12*b23-c33^2*a31*b22*a12*a21+2*c33^2*a31*a22*a12*b21-c33^2*a32*b21*a11*a22-c33^2*a31*a22*a21*b12-c33^2*a32*a21*a22*b11-c12*c23*a31*b31*a23*a32-c12*c23*a31*b31*a22*a33-c12*c23*a31*a32*a21*b33+2*c12*c23*b31*a32*a21*a33-c12*c31*a31*a33*b23*a22+c12*c31*a31*a23*a22*b33-2*c12*c31*b31*a23*a22*a33+c11*c31*b32*a23*a22*a33-c11*c32*a31*a23*b23*a32+2*c11*c32*a31*a33*b23*a22-c11*c32*a31*a33*a23*b22-2*c11*c32*a31*a23*a22*b33+c11*c32*b31*a23*a22*a33-c11*c32*a32*a33*b23*a21+2*c11*c32*a32*a33*a23*b21+c11*c32*a32*a23*a21*b33-2*c11*c32*b32*a23*a21*a33-2*c11*c33*a31*a23*a22*b32-c11*c33*a31*a22*b22*a33+c11*c33*b32*a22*a21*a33-c11*c33*a31*a32*b23*a22+2*c11*c33*a31*a32*a23*b22+c11*c33*b31*a23*a22*a32+2*c11*c21*a32*a23*a33*b32-c12*c21*a31*a23*a33*b32-c12*c21*a31*a33*a22*b33+2*c12*c22*a31*a33*a21*b33+2*c11*c21*a32*a33*a22*b33-c11*c22*a31*a23*a33*b32-c11*c22*a31*a33*a22*b33-c11*c22*b31*a23*a33*a32-c11*c22*a32*a33*a21*b33-c11*c23*a31*a32*a23*b32-c11*c23*a31*a22*a32*b33-c11*c23*b31*a22*a32*a33-c11*c23*a32*b32*a21*a33-c11*c31*a32*a33*a23*b22-c11*c31*a32*a33*b23*a22+c11*c31*a32*a23*a22*b33+c32*c33*a33*a21*a22*b11+2*c12*c31*a32*a33*b23*a21-c12*c31*a32*a33*a23*b21-2*c12*c31*a32*a23*a21*b33+c12*c31*a33*a22*a21*b33-c12*c32*a31*a33*b23*a21-c12*c32*a31*a33*a23*b21+c12*c32*b31*a23*a21*a33+c12*c32*a31*a23*a21*b33-c12*c33*a31*a32*b23*a21+c12*c33*a31*a23*a21*b32+2*c12*c33*a31*a33*b22*a21-2*c12*c33*a31*a22*a21*b33+c12*c33*b31*a22*a21*a33-c12*c33*a32*a21*b21*a33+c12*c33*a31*a23*a22*b31-c12*c31*a31*a23*b23*a32+2*c13*c21*a31*b32*a22*a33-c13*c21*a31*a22*a32*b33-c13*c21*a32*b32*a21*a33-c13*c22*a31*b31*a23*a32-c13*c22*a31*b31*a22*a33-c13*c22*a31*b32*a21*a33-c13*c22*a31*a32*a21*b33+2*c13*c23*a31*a22*a32*b31+2*c13*c23*a31*a32*a21*b32+c13*c31*a31*a23*a22*b32-c13*c31*a31*a22*b22*a33-2*c13*c31*b32*a22*a21*a33+2*c13*c31*a31*a32*b23*a22-c13*c31*a31*a32*a23*b22-2*c13*c31*b31*a23*a22*a32-c13*c31*a32*a33*a22*b21+c13*c31*b33*a22*a21*a32+2*c13*c32*a31*a32*b23*a21-c13*c32*a31*a32*a23*b21+2*c13*c32*a31*a33*a22*b21+c13*c32*a31*a22*a21*b33-c13*c32*a32*a21*b21*a33+c13*c32*a31*a23*a22*b31-c13*c33*a31*a32*b22*a21-c13*c21*a31*a32*a23*b32+2*c23*c31*a32*a33*a21*b12-c23*c31*a31*a33*a22*b12-c13*c33*a31*a32*a22*b21+c13*c33*b31*a22*a21*a32+c13*c33*a31*a22*a21*b32-c21*c22*a31*a13*a33*b32+2*c21*c22*a31*a13*b33*a32+2*c21*c32*a32*a33*a13*b21-c21*c32*a32*a33*a11*b23+c21*c32*a32*b33*a11*a23-2*c21*c32*b32*a33*a11*a23+c21*c32*a33*b33*a12*a21+c21*c32*b31*a33*a12*a23+2*c21*c32*a31*a33*a22*b13-c21*c32*a31*a33*a23*b12+2*c21*c32*a32*a33*a23*b11+c21*c33*b31*a32*a12*a23-2*c21*c33*b31*a22*a12*a33+c21*c33*a32*b32*a11*a23-c21*c33*a32*a33*a11*b22+2*c21*c33*a32*a33*a12*b21-2*c21*c33*a32*b33*a11*a22-2*c21*c33*a32*b33*a12*a21+c21*c33*b32*a33*a12*a21+c21*c33*b32*a33*a11*a22-c21*c33*a31*a32*a12*b23-2*c21*c33*a31*b32*a12*a23-2*c21*c33*a31*b32*a13*a22-c21*c33*a31*a33*b22*a12+4*c21*c33*a31*a22*a12*b33-c21*c33*a31*a33*a22*b12-c21*c33*a32*a33*a21*b12+2*c21*c33*a32*a33*a22*b11-c21*c22*a33*a31*a12*b33-c21*c22*b33*a32*a11*a33-c21*c23*b31*a12*a32*a33-c21*c23*a32*a31*a13*b32-c21*c23*b32*a32*a11*a33+c21*c31*a32*b33*a12*a23+c21*c31*a32*b33*a13*a22-c21*c31*a32*a33*a13*b22-2*c21*c31*a33*a22*a12*b33+c21*c31*b32*a33*a12*a23+c21*c31*b32*a33*a13*a22-c21*c31*a32*a33*a22*b13-2*c21*c32*b31*a23*a13*a32-2*c21*c32*a31*b33*a12*a23-c21*c32*a31*a33*a13*b22+2*c21*c32*a31*a33*a12*b23+c21*c33*b31*a32*a13*a22-c21*c22*b31*a13*a33*a32+c21*c32*b31*a33*a13*a22+c22*c31*b32*a33*a11*a23+c22*c31*a33*b33*a11*a22-2*c22*c31*b31*a33*a12*a23-c22*c31*a31*a32*a23*b13-c22*c31*a32*a33*a23*b11-2*c22*c32*a31*a23*a13*b31-c22*c32*a31*a33*a21*b13-c22*c32*a31*a33*a23*b11-c22*c32*a31*a33*a11*b23-c22*c32*a31*a33*a13*b21+c22*c32*a31*b33*a13*a21+c22*c32*a31*b33*a11*a23+c22*c32*b31*a33*a11*a23+c22*c32*b31*a33*a13*a21-c22*c33*a32*a33*a21*b11+c22*c33*a31*b31*a12*a23+c22*c33*a31*b31*a13*a22-c22*c33*a31*a32*a11*b23+c22*c33*a31*b32*a13*a21+c22*c33*a31*b32*a11*a23+2*c22*c33*a31*a33*a11*b22-c22*c33*a31*a33*a12*b21-2*c22*c33*a31*b33*a12*a21-2*c22*c33*a31*b33*a11*a22-2*c22*c33*b31*a32*a11*a23-2*c22*c33*b31*a32*a13*a21+c22*c33*b31*a33*a12*a21-c22*c33*a32*a33*b21*a11-2*c22*c33*b32*a21*a11*a33-c22*c23*a31*b32*a11*a33-c22*c23*b31*a31*a12*a33+2*c22*c23*b31*a32*a11*a33+c22*c31*a31*b33*a13*a22-c22*c31*a31*a33*a12*b23-2*c22*c31*a31*a23*a13*b32-c22*c31*a31*a32*b23*a13-c22*c31*a32*a33*a13*b21-c22*c33*a31*a32*a21*b13-2*c23*c31*b31*a32*a12*a23+4*c23*c31*b31*a22*a12*a33+c23*c31*a32*b32*a11*a23+2*c23*c31*a32*a33*a11*b22-c23*c31*a32*a33*a12*b21+c23*c31*a32*b33*a11*a22+c23*c31*a32*b33*a12*a21-2*c23*c31*b32*a33*a11*a22+2*c23*c31*a31*a32*a12*b23+c23*c31*a31*b32*a12*a23-c23*c31*a31*a33*b22*a12-2*c23*c31*a31*a22*a12*b33-c23*c31*a32*a33*a22*b11-c23*c32*a31*a33*a21*b12+2*c23*c32*a31*a33*a22*b11-c23*c32*a32*a33*a21*b11+c23*c32*a31*b31*a13*a22+2*c23*c32*a31*a32*a11*b23-c23*c32*a31*a32*a13*b21-2*c23*c32*a31*b32*a13*a21-c23*c32*a31*a33*a11*b22+c23*c32*a31*b33*a12*a21+c23*c32*b31*a32*a13*a21-2*c23*c32*b31*a33*a11*a22-2*c23*c32*b31*a33*a12*a21-c23*c32*a32*a33*b21*a11-2*c23*c32*a32*a21*a11*b33+4*c23*c32*b32*a21*a11*a33-2*c23*c33*a31*a22*a12*b31+c23*c33*a31*b32*a12*a21+c23*c33*a31*b32*a11*a22+c23*c33*b31*a32*a12*a21-c23*c33*a31*a32*a21*b12-c23*c33*a31*a32*a22*b11-2*c23*c31*b31*a32*a13*a22+c31*c32*a31*b23*a12*a23+c31*c32*a31*b23*a13*a22-2*c31*c32*a31*a23*a13*b22+c31*c32*a31*a23*a22*b13+c31*c32*a32*b23*a11*a23+c31*c32*a32*b23*a13*a21-2*c31*c32*a32*a23*a13*b21+c31*c32*a33*b21*a12*a23+c31*c32*a33*b21*a13*a22-2*c31*c32*a33*a21*a12*b23+c31*c32*a33*a21*a13*b22-2*c31*c32*a33*a21*a22*b13+c31*c32*a33*a21*a23*b12+c31*c32*a33*b22*a11*a23-2*c31*c32*a33*a22*a11*b23+c31*c32*a33*a22*a23*b11+c31*c33*a31*a22*a23*b12+c31*c33*a32*b21*a12*a23+c31*c33*a32*b21*a13*a22-2*c31*c33*a32*a21*a13*b22+c31*c33*a32*a21*a22*b13-2*c31*c33*a32*a21*a23*b12+c31*c33*a32*a22*a11*b23+c31*c33*a32*a22*a23*b11+c31*c33*a33*b22*a12*a21+c31*c33*a33*a22*a21*b12+c31*c33*a31*b22*a12*a23-2*c32*c33*a31*b21*a13*a22+c32*c33*a31*a21*a13*b22+c32*c33*a31*a21*a22*b13+c32*c33*a31*a21*a23*b12+c32*c33*a31*a22*a11*b23-2*c32*c33*a31*a22*a23*b11+c32*c33*a32*b21*a13*a21-2*c32*c33*a32*a21*a11*b23+c32*c33*a32*a21*a23*b11,-c12*c31*b31*b23^2*a22-c21*c22*a31*b23*b13*b32-c21*c31*b33*b22*a23*b12-4*c23*c32*b31*b22*a23*b11-c23*c32*b32*a21*b11*b23-2*c23*c32*b33*b21*a11*b22+2*c13*c21*a33*b22^2*b31+c23*c33*b32*b21*a11*b22-c32*c33*b12*b21^2*a23+2*c13*c21*b31*b32*b23*a22+c23*c33*a31*b12*b21*b22-2*c11*c22*a31*b23*b22*b33-2*c21*c32*a32*b13*b21*b23-c21*c32*b32*a23*b13*b21-c11*c32*b31*b23^2*a22+c22*c33*b31*b22*a11*b23+c12*c22*a23*b23*b31^2+c13*c21*b32^2*a23*b21-4*c22*c33*b31*a22*b11*b23+c31*c33*b22*b21*a22*b13-c13*c21*b31*b32*a23*b22+c32*c33*b21*a21*b13*b22-c22*c23*b31*b33*a12*b21+c13*c23*a31*b22*b21*b32-2*c11*c22*b33^2*a22*b21+2*c23*c31*b33*a22*b12*b21+c23*c31*a32*b23*b22*b11+2*c23*c32*b31*a21*b13*b22+c21*c33*b32*b21*a12*b23+c23*c33*a32*b21*b11*b22+2*c22*c31*a31*b12*b23^2+2*c22*c33*b31*a21*b12*b23-2*c13*c31*b32*b23*b21*a22-c11*c22*a32*b23^2*b31-c22*c23*b31*b32*a13*b21+2*c11*c31*b32*b23^2*a22-c13*c23*b31*b32*a22*b21+c31*c32*b23*b21*a22*b13+c13*c22*a31*b23*b22*b31+c13*c22*b31^2*a23*b22+c12*c22*a31*b23*b21*b33+2*c23*c31*a31*b13*b22^2-c22*c31*b31*b23*a23*b12-4*c21*c32*b33*a21*b13*b22+2*c22*c33*b32*a21*b11*b23-c21*c32*b32*a11*b23^2+c12*c23*a33*b22*b21*b31+c22*c31*a32*b13*b21*b23+c11*c32*b33*b23*b21*a22-c21*c23*a31*b32*b13*b22-c12*c33*b32*b21^2*a23-c22*c32*b33*a13*b21^2+c23*c32*a31*b12*b23*b21-2*c23*c31*b33*b22*a12*b21+c22*c32*a31*b13*b21*b23+c12*c31*b33*b23*b22*a21+c23*c31*b32*b21*a12*b23+2*c12*c32*b33*b21^2*a23+c23^2*a31*b22*b12*b31-2*c13*c22*b31^2*b23*a22+c12*c33*b33*a21*b21*b22-2*c12*c23*a32*b23*b21*b31-c23*c32*b32*a13*b21^2+2*c12*c23*b31*b33*b22*a21+c13*c23*a21*b21*b32^2-c21*c33*b33*a11*b22^2+2*c23*c31*b32*b22*a23*b11+2*c23*c32*b33*a12*b21^2-c21*c22*b31*b33*a12*b23+c22*c33*a32*b21*b11*b23+c12*c33*b32*a21*b21*b23+c21*c32*b32*b23*a13*b21-2*c23*c32*a31*b13*b21*b22+2*c22*c31*b33*a22*b11*b23+2*c21*c33*b32*a21*b13*b22-4*c21*c33*b32*a21*b12*b23+c13*c23*a32*b22*b21*b31-c12*c21*a31*b23^2*b32-2*c11*c23*a32*b22*b21*b33+c12*c33*b31*b23*b21*a22-c22*c33*b32*b21*a21*b13-c22*c32*a33*b13*b21^2+c11*c23*a33*b22*b21*b32-c23*c31*b32*a22*b11*b23+2*c21*c32*b33*b22*a23*b11-c21*c22*b31*b33*a13*b22+2*c22*c31*b31*b23*a22*b13-c21*c31*a32*b12*b23^2+c21*c32*a33*b13*b21*b22-2*c11*c31*b32*b23*b22*a23+c22^2*b31*b33*a11*b23-2*c13*c33*b32*a21*b21*b22-c13*c22*b31*b33*b22*a21+c22*c33*a31*b13*b21*b22+2*c21*c32*b33*a21*b12*b23+2*c22*c33*b31*b22*a23*b11-2*c12*c31*b33*b22*b21*a23-c22*c32*b31*a23*b13*b21+2*c22*c31*b33*a21*b13*b22-c21*c32*b32*b23*a23*b11-c12*c22*a31*b23^2*b31+2*c13*c21*b32*b33*b22*a21-c13*c31*b33*b22^2*a21+c22*c33*b31*b21*a12*b23-c22*c23*b31*b33*a11*b22-c23*c31*a33*b22^2*b11-c22*c23*a31*b31*b12*b23-c23*c33*b31*b22*a21*b12+2*c12*c21*a32*b23^2*b31-c11*c23*a33*b22^2*b31+c22^2*a31*b33*b11*b23-c22*c33*b32*b21*a23*b11+c11*c32*b32*b23*b21*a23+c11*c23*a32*b23*b21*b32-c22*c31*b32*b23*a21*b13-2*c13*c21*a33*b22*b21*b32+2*c23*c32*a32*b13*b21^2+c32*c33*b21*a22*b11*b23+c21*c32*a31*b23*b13*b22+c11*c32*b33*b23*b22*a21-c22*c23*a32*b21*b11*b33+c23*c31*b31*b22*a12*b23-2*c22*c33*b31*b21*a13*b22+c22*c32*b33*b21*a11*b23+2*c23*c33*b32*b21*a21*b12-2*c21*c32*b33*b21*a12*b23-2*c13*c21*a32*b23*b22*b31+2*c12*c32*b31*b23^2*a21-c21*c22*a31*b33*b12*b23+c13*c21*a32*b23*b21*b32-2*c12*c21*a33*b23*b22*b31-c23*c33*b31*a22*b12*b21+c12*c22*a21*b21*b33^2-c23*c32*a33*b21^2*b12-c13*c23*a31*b22^2*b31+c12*c33*b31*b22*b21*a23-c22*c23*a31*b31*b13*b22+2*c22*c31*b33*b21*a23*b12+c22*c32*b31*b23*a13*b21+c23*c32*a33*b21*b11*b22+c21*c23*b32^2*a13*b21-c22*c31*b33*b22*a23*b11+c11*c21*a23*b23*b32^2-c11*c21*a32*b23^2*b32+c22*c23*b31^2*a12*b23+c22*c23*b31^2*a13*b22-c21*c23*b31*a32*b12*b23-c22*c23*b32*b21*b11*a33-2*c23*c32*a32*b21*b11*b23-c23*c32*b31*a21*b12*b23-c11*c33*b31*b22^2*a23-c21^2*b32^2*b23*a13-c21^2*b33^2*b22*a12-c22^2*b31^2*b23*a13-c22^2*b33^2*b21*a11-c23^2*b31^2*b22*a12-c23^2*b32^2*b21*a11+c31^2*a22*b12*b23^2+c31^2*a23*b13*b22^2+c32^2*a21*b11*b23^2+c32^2*a23*b13*b21^2+c33^2*a21*b11*b22^2+c33^2*a22*b12*b21^2+2*c11*c23*a31*b22^2*b33+c11*c23*b32^2*b23*a21-2*c11*c23*b32^2*a23*b21+2*c11*c31*b33*b22^2*a23-c11*c32*b32*b23^2*a21-c11*c33*b33*b22^2*a21+c11*c22*b33^2*b22*a21+2*c11*c22*a31*b23^2*b32+c11*c21*a22*b22*b33^2-c11*c21*a33*b22^2*b33-2*c12*c21*b33^2*b22*a21+c12*c21*b33^2*a22*b21-c12*c22*a33*b21^2*b33-2*c12*c23*b31^2*a23*b22+c12*c23*b31^2*b23*a22+2*c12*c23*a32*b21^2*b33-c12*c23*a33*b21^2*b32-c12*c31*b32*b23^2*a21-c12*c33*b33*b21^2*a22-c13*c21*a31*b22^2*b33-2*c13*c21*b32^2*b23*a21-c13*c22*a32*b21^2*b33+2*c13*c22*a33*b21^2*b32+c13*c23*a22*b22*b31^2-c13*c23*a32*b21^2*b32-c13*c31*b31*b22^2*a23-c13*c32*b32*b21^2*a23-c13*c32*b33*b21^2*a22+2*c13*c33*b31*b22^2*a21+2*c13*c33*b32*b21^2*a22+c21*c22*b33^2*a12*b21+c21*c22*b33^2*a11*b22+c21^2*a32*b33*b12*b23-2*c21^2*a32*b33*b13*b22-2*c21^2*b32*a33*b12*b23+c21^2*b32*a33*b13*b22+c21^2*b32*b33*a12*b23+c21^2*b32*b33*a13*b22+c21*c23*b32^2*a11*b23+c11*c21*a33*b23*b22*b32-c11*c21*b32*b33*a23*b22-c11*c21*b32*b33*b23*a22+c11*c22*a33*b22*b21*b33-2*c11*c22*a33*b23*b21*b32+c11*c22*a33*b23*b22*b31+2*c11*c22*b32*b33*a23*b21-c11*c22*b32*b33*b23*a21-c23*c33*b32*b21*a22*b11-c23*c33*b32*a21*b11*b22+c23*c33*b31*b22*a12*b21-2*c23*c31*a31*b22*b12*b23+c11*c22*a32*b23*b21*b33-c11*c22*b31*b33*a23*b22+2*c11*c22*b31*b33*b23*a22-c11*c22*b31*a23*b23*b32-2*c11*c23*a31*b23*b22*b32+2*c11*c23*b31*b32*a23*b22-c11*c23*b31*b32*b23*a22-c11*c23*b31*a22*b22*b33+c11*c23*a32*b23*b22*b31-c11*c23*b32*b33*b22*a21+2*c11*c23*b32*b33*a22*b21-2*c11*c31*b33*a22*b22*b23+c11*c32*b31*b23*b22*a23-2*c11*c32*b33*b22*b21*a23+c11*c33*b31*a22*b22*b23+c11*c33*b32*b22*b21*a23-2*c11*c33*b32*b23*b21*a22+c11*c33*b32*b23*b22*a21+c11*c33*b33*b22*b21*a22+c11*c21*a32*b23*b22*b33+c12*c21*a33*b22*b21*b33+c12*c21*a33*b23*b21*b32-c12*c21*b32*b33*a23*b21+2*c12*c21*b32*b33*b23*a21-2*c12*c21*a32*b23*b21*b33+2*c12*c21*b31*b33*a23*b22-c12*c21*b31*b33*b23*a22-c12*c21*b31*a23*b23*b32+c12*c21*a31*b23*b22*b33+c12*c22*a33*b23*b21*b31-c12*c22*b31*b33*a23*b21-c12*c22*b31*b33*b23*a21+c12*c23*a31*b23*b22*b31+c12*c23*a31*b23*b21*b32-2*c12*c23*a31*b22*b21*b33-c12*c23*b31*b32*b23*a21+2*c12*c23*b31*b32*a23*b21-c12*c23*b31*b33*a22*b21-c12*c23*b32*a21*b21*b33+c12*c31*b31*b23*b22*a23+c12*c31*b32*b23*b21*a23+c12*c31*b33*b23*b21*a22-2*c12*c32*b31*b23*b21*a23-2*c12*c32*b33*a21*b21*b23-2*c12*c33*b31*b23*b22*a21+c13*c21*a31*b23*b22*b32-c13*c21*b31*a22*b22*b33+c13*c21*a32*b22*b21*b33-c13*c21*b32*b33*a22*b21-2*c13*c22*a31*b23*b21*b32+c13*c22*a31*b22*b21*b33+2*c13*c22*b31*b32*b23*a21-c13*c22*b31*b32*a23*b21+2*c13*c22*b31*b33*a22*b21+c13*c22*a32*b23*b21*b31-c13*c22*b32*a21*b21*b33-2*c13*c22*a33*b22*b21*b31-c13*c23*b31*b32*b22*a21+c13*c31*b31*a22*b22*b23+c13*c31*b32*b22*b21*a23+c13*c31*b32*b23*b22*a21+c13*c31*b33*b22*b21*a22+c13*c32*b31*b22*b21*a23+c13*c32*b31*b23*b21*a22-2*c13*c32*b31*b23*b22*a21+c13*c32*b32*a21*b21*b23+c13*c32*b33*a21*b21*b22-2*c13*c33*b31*b22*b21*a22-c21*c22*b31*b23*b13*a32+2*c21*c22*b31*b32*b23*a13+2*c21*c22*b31*a33*b12*b23+2*c21*c22*a32*b33*b13*b21-c21*c22*b32*a33*b13*b21-c21*c22*b32*b33*a11*b23-c21*c22*b32*b33*a13*b21-c21*c23*a31*b22*b12*b33+2*c21*c23*b31*a32*b13*b22-c21*c23*b31*b32*a12*b23-c21*c23*b31*b32*a13*b22-c21*c23*b31*b22*b12*a33+2*c21*c23*b31*b33*b22*a12-c21*c23*a32*b33*b12*b21+2*c21*c23*b32*a33*b12*b21-c21*c23*b32*b33*a12*b21-c21*c23*b32*b33*a11*b22+c21*c31*a32*b23*b13*b22+c21*c31*b32*b23*a13*b22-c21*c31*b32*b23*a22*b13-c21*c31*b32*a23*b13*b22+c21*c31*a33*b22*b12*b23+c21*c31*b33*b22*a12*b23-c21*c31*b33*a22*b12*b23+2*c21*c32*b33*b21*a22*b13-c21*c32*b33*b21*a23*b12+2*c21*c32*b31*a23*b13*b22-c21*c32*b31*b23*a22*b13+c21*c32*a33*b12*b23*b21-2*c21*c32*a33*b23*b22*b11-2*c21*c32*b31*b23*a13*b22+c21*c32*b33*b22*a11*b23+c21*c32*b33*b21*a13*b22+c21*c33*a31*b22*b12*b23-c21*c33*b31*b22*a23*b12+2*c21*c33*b31*a22*b12*b23-2*c21*c33*a32*b23*b22*b11+c21*c33*a32*b12*b23*b21+c21*c33*a32*b13*b21*b22-c21*c33*b32*b21*a22*b13+2*c21*c33*b32*b21*a23*b12-2*c21*c33*a33*b12*b21*b22-2*c21*c33*b31*b22*a12*b23+c21*c33*b32*b22*a11*b23-2*c21*c33*b32*b21*a13*b22+c21*c33*b33*b22*a12*b21-c21*c22*a32*b33*b11*b23+2*c21*c22*b32*a33*b11*b23-c21*c22*a33*b33*b11*b22-c21*c22*a33*b33*b12*b21+2*c21*c23*a31*b32*b12*b23-c21*c23*a32*b32*b11*b23-c21*c23*a32*b32*b13*b21+2*c21*c23*a32*b33*b11*b22-c21*c23*b32*a33*b11*b22+2*c21*c31*b32*b23*a23*b12+2*c21*c31*b33*b22*a22*b13-c21*c32*b33*a22*b11*b23+2*c21*c32*b32*b23*a21*b13-c21*c32*b31*b23*a23*b12-c21*c33*b31*b22*a22*b13-c21*c33*b32*b22*a23*b11+2*c21*c33*b32*a22*b11*b23+2*c21*c33*b33*b22*a21*b12-c21*c33*b33*b22*a22*b11-c21*c33*b33*a22*b12*b21+2*c21*c22*a31*b33*b13*b22-c21*c22*b31*a33*b13*b22+2*c22*c23*a31*b32*b13*b21-c22*c23*a31*b33*b11*b22-c22*c23*b31*a32*b13*b21-c22*c23*b31*b32*a11*b23+2*c22*c23*b31*a33*b11*b22+2*c22*c23*b32*b33*b21*a11-4*c22*c31*b33*b21*a22*b13-2*c22*c31*a31*b23*b13*b22+c22*c31*a33*b13*b21*b22-2*c22*c31*a33*b12*b23*b21+c22*c31*a33*b23*b22*b11+2*c22*c31*b32*a23*b13*b21+c22*c31*b31*b23*a13*b22-2*c22*c31*b32*b23*a13*b21-2*c22*c31*b33*b22*a11*b23+c22*c31*b33*b21*a12*b23+c22*c31*b33*b21*a13*b22-c22*c32*b31*b23*a21*b13+c22*c32*a33*b21*b11*b23-c22*c32*b33*b21*a23*b11-c22*c32*b33*a21*b11*b23-2*c22*c33*a31*b12*b23*b21+c22*c33*a31*b23*b22*b11+2*c22*c33*b31*b21*a22*b13-c22*c33*b31*a21*b13*b22-2*c22*c33*a33*b21*b11*b22-2*c22*c33*b32*b21*a11*b23+c22*c33*b33*b21*a11*b22-c22*c23*a31*b32*b11*b23+2*c22*c23*a31*b33*b12*b21+2*c22*c23*b31*a32*b11*b23-c22*c23*b31*a33*b12*b21-c22*c31*b33*a21*b12*b23-c22*c31*b31*a23*b13*b22-c22*c31*b32*b23*a23*b11+2*c22*c32*b31*b23*a23*b11+2*c22*c32*b33*b21*a21*b13-c22*c33*b31*b21*a23*b12-c22*c33*b33*b21*a21*b12+2*c22*c33*b33*b21*a22*b11-c22*c33*b33*a21*b11*b22-c23*c31*b33*b22*a21*b12-2*c23*c31*b32*b22*a11*b23+c23*c31*b32*b21*a13*b22+c23*c32*a31*b23*b22*b11+2*c23*c32*b31*b21*a23*b12+2*c23*c32*b31*a22*b11*b23-c23*c32*b33*b21*a22*b11+2*c23*c32*b33*a21*b11*b22+c23*c32*b31*b22*a11*b23-2*c23*c32*b31*b21*a12*b23+c23*c32*b31*b21*a13*b22+c23*c32*b32*b21*a11*b23-c21*c31*b32*a12*b23^2-c21*c31*a33*b13*b22^2-c21*c31*b33*a13*b22^2-c21*c32*a31*b12*b23^2+2*c21*c32*a32*b23^2*b11+2*c21*c32*b31*a12*b23^2-c21*c33*a31*b13*b22^2+2*c21*c33*a33*b22^2*b11+2*c21*c33*b31*a13*b22^2+c21^2*a32*b23*b13*b32+c21^2*a33*b22*b12*b33-2*c22^2*a31*b33*b13*b21-2*c22^2*b31*a33*b11*b23-c22*c31*a32*b23^2*b11-c22*c31*b31*a12*b23^2+2*c22*c31*b32*a11*b23^2-c22*c32*a31*b23^2*b11-c22*c32*b31*a11*b23^2-c22*c33*a32*b13*b21^2+2*c22*c33*a33*b21^2*b12+2*c22*c33*b32*a13*b21^2-c22*c33*b33*a12*b21^2+c22^2*b31*a33*b13*b21+c22^2*b31*b33*a13*b21+c22^2*a31*b23*b13*b31+c22^2*a33*b21*b11*b33-c32^2*b23*b21*a23*b11-c32^2*b21*b23*a21*b13-c32*c33*b21^2*a22*b13-c23*c31*b31*a13*b22^2+2*c23*c31*b33*a11*b22^2-c23*c33*a31*b22^2*b11-c23*c33*a32*b21^2*b12-c23*c33*b31*a11*b22^2-c23*c33*b32*a12*b21^2+c23^2*a31*b32*b11*b22-2*c23^2*a31*b32*b12*b21-2*c23^2*b31*a32*b11*b22+c23^2*b31*a32*b12*b21+c23^2*b31*b32*a12*b21+c23^2*b31*b32*a11*b22+c23^2*a32*b21*b11*b32-c31*c32*a21*b12*b23^2-c31*c32*b11*b23^2*a22-c31*c33*a21*b13*b22^2-c31*c33*b11*b22^2*a23-c31^2*b23*b22*a23*b12-c31^2*b22*b23*a22*b13-c33^2*b21*b22*a21*b12-c33^2*b22*b21*a22*b11+c23*c31*a32*b12*b23*b21-2*c23*c31*a32*b13*b21*b22-4*c23*c31*b32*b21*a23*b12+2*c23*c31*b32*a21*b12*b23+c23*c31*a33*b12*b21*b22-c23*c31*b31*b22*a22*b13+2*c23*c31*b31*b22*a23*b12-c23*c31*b31*a22*b12*b23+2*c23*c31*b32*b21*a22*b13-c23*c31*b32*a21*b13*b22-c23*c31*b33*b22*a22*b11-c23*c32*b31*b21*a22*b13-c23*c32*b32*b21*a21*b13+2*c23*c32*b32*b21*a23*b11-c23*c32*b33*b21*a21*b12+2*c23*c33*b31*b22*a22*b11+c31*c32*b23*a21*b13*b22+c31*c32*b23*b21*a23*b12-2*c31*c32*b21*a23*b13*b22+c31*c32*b11*b23*b22*a23+c31*c33*b22*a21*b12*b23+c31*c33*b22*b21*a23*b12-2*c31*c33*b21*a22*b12*b23+c31*c33*b11*a22*b22*b23+c32*c33*b22*b21*a23*b11-2*c32*c33*b22*a21*b11*b23+c32*c33*b12*a21*b21*b23,c33*b22*a12*b11*a11*b23-c21*b33*b13*a12^2*b21-2*c21*b32*b13*a11*a13*b22-c13*a32*b22*b11*a21*b13+c33*b22*a13*a11*b12*b21+c13*b33*b22*b11*a11*a22+c13*b31*a12*a22*b11*b23+c13*b32*b13*a21^2*b12-c12*a32*b23*b11*a21*b13+c21*b31*b22*a13*a12*b13+c21*b32*b12*a13*a11*b23-c22*b31*a12*b13*a23*b11-c31*b22*b12*a13^2*b21+c11*b33*b13*b22*a12*a21-c21*b31*b22*a13^2*b12+c11*a32*b23*a12*b13*b21-c21*b31*b13*b12*a13*a22-2*c21*b33*a13*a21*b12^2-c23*b33*b21*a12^2*b11+c32*b13^2*a21*a11*b22+c23*b33*b21*a12*a11*b12-c21*b32*b13*b11*a13*a22+c11*a33*a21*b12^2*b23-c23*a32*b21*b12*b11*a13-c21*a33*b12*a11*b13*b22-c31*b22*b12*b13*a11*a23+c11*a31*b22*a22*b13^2-c11*a31*b22*b13*a23*b12-c12*a31*b23*b11*a23*b12+c12*b31*a22*a21*b13^2-2*c12*b31*a13*b21*a23*b12-2*c22*b33*a12*b11*a11*b23+c22*a33*b11^2*a12*b23+2*c23*a31*b22*b13*b11*a12+c11*b31*b22*b13*a13*a22+c23*b32*a13*b11*a12*b21+c21*b33*a11*a23*b12^2-c31*b12*b13*b21*a12*a23-2*c11*b33*b23*b12*a12*a21+c31*b13^2*a22*a12*b21-c23*a31*b21*a12*b12*b13+c11*a33*b21*b12*a12*b23+2*c22*a32*b21*b13*b11*a13-2*c11*a33*b22*a12*b13*b21+c31*b22*b13*a12*a13*b21-2*c11*b31*b23*b12*a13*a22+c12*b31*b13*a22*a11*b23+c31*b23*a11*a23*b12^2+2*c12*a33*b21*b11*a23*b12-2*c13*b31*a13*b22*a22*b11+c13*a31*b21*a23*b12^2-2*c12*a31*b23*a12*b13*b21+c13*a31*b21*b12*a12*b23+c22*a31*b21*b13^2*a12+c23*b31*a13*a21*b12^2+4*c11*b33*b12*a22*a11*b23+c12*a33*b21*a11*b12*b23+c11*b33*b13*a22^2*b11-c23*b33*b11*b12*a11*a22-c31*b12*a13*b22*a23*b11+c13*b31*b13*b22*a12*a21-2*c11*b31*b22*b13*a12*a23-2*c22*a32*b21*b13^2*a11+c13*b32*b13*b21*a11*a22-c11*a31*b23*b12*a22*b13+c11*b32*a12*b23*a23*b11-2*c13*a31*a21*b12^2*b23+c11*b32*a13*a22*b11*b23-2*c22*b31*b12*a13*a11*b23+2*c23*b31*b12*b11*a12*a23+2*c23*b31*b13*a12^2*b21-c11*a32*b11*a12*b23^2+c13*b31*b13*a22^2*b11-2*c13*b32*a13*b21*a21*b12+c12*b31*a13*b22*a23*b11+c11*a32*b23*b11*a13*b22-c22*b33*b13*a11^2*b22+2*c13*a31*b11*a22*b12*b23-c22*b31*b12*a13*a23*b11+c11*b32*a22*a21*b13^2-c32*b11*b13*b22*a11*a23+c13*a31*b22*a11*b12*b23-c11*a31*b12*a12*b23^2-2*c33*b22*a12*a23*b11^2+c11*b33*a12*b22*a23*b11+c12*b31*a13*a22*b11*b23+c23*b33*a11*a21*b12^2+c13*b31*b12*b22*a11*a23+c23*b32*a12*b11*a11*b23-c23*b32*b13*b11*a11*a22-2*c12*b31*a12*b23*a23*b11-c33*b22*b13*b11*a11*a22+2*c21*a32*b23*b12*b11*a13+c11*a31*b23*a23*b12^2+c13*b33*b12*a21*a11*b22-c12*b33*b13*a21*a22*b11-c12*a33*b12*a13*b21^2+c22*b31*b13*a11*a13*b22-c11*a32*b23*b11*a23*b12+c12*b33*b13*a21*a11*b22+c11*b33*a23*a21*b12^2+c23*b31*a13*a12*b11*b22+2*c13*a31*b12*a21*b13*b22-2*c22*b31*b13*a12*a13*b21+4*c13*b31*a13*a22*b12*b21-c12*b31*b13*a22*a23*b11-2*c11*b33*a13*a22*b12*b21+2*c22*b33*a13*b11*a21*b12+2*c22*a32*b23*a11*b11*b13-c21*b33*b12*b11*a12*a23+c31*b22*a11*a22*b13^2+2*c23*a32*b21*b13*b12*a11-c33*b12*b13*a21*a11*b22+c21*b31*b23*a12*b12*a13-c12*a32*b13*a13*b21^2+2*c11*a32*a11*b12*b23^2+2*c11*a33*b22*b11*a23*b12-2*c13*b32*b13*a21*a11*b22+c23*a31*b21*b12^2*a13+2*c12*a33*a12*b13*b21^2-2*c22*a32*b23*b11^2*a13-c11*a31*b13*a13*b22^2+c22*b32*b23*a11*b11*a13-2*c12*b32*b21*b13*a11*a23-c12*a33*b12*a21*b11*b23+c11*b32*b13*a21*a12*b23+2*c11*a32*b21*b13*a23*b12-c31*b13*a12*a22*b11*b23-2*c11*a32*b21*a22*b13^2-c32*b21*a12*b13*a23*b11+2*c33*b22*b13*b11*a12*a21+c21*b33*a13*b12*a11*b22+c12*b32*b13*a21*a11*b23+c12*b31*b12*b23*a11*a23-c31*b12*a11*a12*b23^2-2*c31*b22*a12*a21*b13^2+c12*b33*a13*b21*a21*b12-2*c33*b22*b13*a11*a12*b21-2*c31*b23*a13*a12*b11*b22+c23*b32*a13*a22*b11^2-c11*b31*a23^2*b12^2-c11*b31*a22^2*b13^2-c12*b32*a21^2*b13^2-c12*b32*a23^2*b11^2-c13*b33*a21^2*b12^2-c13*b33*a22^2*b11^2+c31*b11*a12^2*b23^2+c31*b11*a13^2*b22^2+c32*b12*a11^2*b23^2+c32*b12*a13^2*b21^2+c33*b13*a11^2*b22^2+c33*b13*a12^2*b21^2+c11*a32*a21*b13^2*b22+c11*b32*b12*a23^2*b11+2*c11*a33*a11*b13*b22^2-c11*a33*b11*a13*b22^2-2*c11*a33*b21*a23*b12^2-c12*a31*a11*b12*b23^2+2*c12*a31*b11*a12*b23^2+c12*a31*b21*a22*b13^2-2*c12*a31*a21*b13^2*b22+c12*b31*b12*a23^2*b11+c12*a32*b21*a21*b13^2+c12*a32*b23*a23*b11^2-c12*a32*b11*a11*b23^2+c12*a33*a22*b11^2*b23-2*c12*a33*b22*a23*b11^2+c12*b33*b13*a21^2*b12+c12*b33*a23*a22*b11^2-c13*a31*a11*b13*b22^2+2*c13*a31*b11*a13*b22^2+c13*b31*a23*a21*b12^2-2*c13*a32*a22*b11^2*b23+c13*a32*b22*a23*b11^2-c13*a32*a12*b13*b21^2+2*c13*a32*b12*a13*b21^2+c13*b32*a23*a22*b11^2-c13*a33*b11*a11*b22^2+c13*a33*b22*a22*b11^2-c13*a33*b12*a12*b21^2+c13*a33*b21*a21*b12^2-2*c21*a31*b23*b12^2*a13-2*c21*a31*b22*b13^2*a12-c21*b31*b23*a12^2*b13+c21*b31*a12*a22*b13^2+c21*b31*a13*a23*b12^2+c21*a32*b21*b13^2*a12+c21*a32*a11*b13^2*b22+c21*b32*a11*a22*b13^2-2*c21*b32*a12*a21*b13^2+2*c21*b32*b11*a13^2*b22-c21*b32*b12*a13^2*b21+c21*a33*b21*b12^2*a13+c21*a33*a11*b12^2*b23+2*c21*b33*b11*a12^2*b23+c22*a31*a11*b13^2*b22-2*c22*b31*a11*a22*b13^2+c22*b31*a12*a21*b13^2-c22*b31*b11*a13^2*b22+2*c22*b31*b12*a13^2*b21+c22*b32*a13*a23*b11^2-c22*b32*b21*a13^2*b11+c22*b32*a11*a21*b13^2-c22*b32*b23*a11^2*b13+c22*a33*b22*b11^2*a13-2*c22*b33*a13*a22*b11^2+2*c22*b33*b12*a11^2*b23+c22*b33*a12*a23*b11^2+c23*a31*a11*b12^2*b23-2*c23*b31*a11*a23*b12^2-c23*b31*b11*a12^2*b23+c23*a32*b22*b11^2*a13+c23*a32*b11^2*a12*b23+2*c23*b32*b13*a11^2*b22-c23*b32*b12*a11^2*b23-2*c23*b32*a12*a23*b11^2-2*c23*a33*b22*b11^2*a12-2*c23*a33*b21*b12^2*a11+c23*b33*a12*a22*b11^2-c23*b33*b22*a11^2*b12-c31*b23*b13*a12^2*b21-2*c31*b23*a13*a21*b12^2-c31*b13*a11*a13*b22^2+c31*a13*b21*a23*b12^2-c32*b23*b13*a11^2*b22-2*c32*b23*a13*a22*b11^2+c32*b23*a12*a23*b11^2-c32*a12*b11*a11*b23^2-2*c32*b21*a11*a22*b13^2+c32*b21*a12*a21*b13^2-c32*b21*b11*a13^2*b22-c32*b13*a12*a13*b21^2+c32*a13*b22*a23*b11^2+c33*b22*a13*a22*b11^2-c33*b22*b12*a11^2*b23-c33*a13*b11*a11*b22^2+c33*b21*a13*a21*b12^2-2*c33*b21*a11*a23*b12^2-c33*b21*b11*a12^2*b23-c33*a13*b12*a12*b21^2+c33*b12^2*a21*a11*b23+c33*a12*a22*b11^2*b23-c21*a33*b21*a12*b12*b13-c21*a33*b12*b11*a12*b23-c21*b33*b13*b12*a11*a22+2*c21*b33*b13*b12*a12*a21+c21*b33*b13*a12*a11*b22-c21*b33*b13*a12*a22*b11+c21*b33*a13*b12*a12*b21+2*c21*b33*a13*b12*a22*b11-2*c21*b33*a13*a12*b11*b22-2*c21*b33*b12*a11*a12*b23-c22*a31*b23*b13*b11*a12+2*c22*a31*b23*b12*b11*a13-c22*a31*b21*b13*b12*a13-c22*a31*b13*b11*a13*b22-c22*a31*b13*a11*b12*b23-c22*b31*b13*b12*a13*a21+2*c22*b31*b13*b11*a13*a22+2*c22*b31*b12*b13*a11*a23+c22*b31*a12*b13*a11*b23+c11*a32*b21*b13*a13*b22-c11*a32*b13*a21*b12*b23-c11*a32*b11*a23*b13*b22-2*c11*b32*b13*a22*a11*b23+4*c11*b32*b13*b22*a11*a23-2*c11*b32*b13*b21*a12*a23-c11*b32*b13*a21*a23*b12-c11*b32*b13*a22*a23*b11+c11*b32*a13*a21*b12*b23-2*c11*b32*a13*b22*a23*b11+c11*b32*a13*b21*a23*b12-2*c11*b32*b12*b23*a11*a23-2*c11*b32*b22*b13*a13*a21+c11*b32*a22*b13*a13*b21-c11*a33*b22*b11*a22*b13+c11*a33*b22*b12*a13*b21-2*c11*a33*b22*a11*b12*b23+c11*a33*b22*b11*a12*b23+2*c11*a33*b21*b12*a22*b13-c11*a33*b12*a21*b13*b22-c11*a33*b11*a22*b12*b23-2*c11*b33*b13*b22*a11*a22+c11*b33*b13*a22*a12*b21-c11*b33*b13*a22*a21*b12+c11*b33*a13*b22*a21*b12+c11*b33*a13*b22*a22*b11-2*c11*b33*b12*b22*a11*a23-c11*b33*b12*a22*a23*b11-2*c11*b33*a12*a22*b11*b23+c11*b33*a23*b12*a12*b21-2*c11*a32*b23*b12*a13*b21+2*c11*a32*b23*b11*a22*b13-2*c11*a32*b23*a11*b13*b22+2*c11*b31*b13*a22*a23*b12+c11*b31*b12*a23*a13*b22+c11*b31*b13*a22*a12*b23+c11*b31*b23*b12*a12*a23+c11*a31*b22*a13*b12*b23+c11*a31*b23*a12*b13*b22+c12*a31*b23*a11*b13*b22-c12*a31*b23*b11*a22*b13-2*c12*a31*b23*b11*a13*b22+c12*a31*b23*b12*a13*b21+c12*a31*b21*b13*a13*b22-c12*a31*b21*b13*a23*b12+2*c12*a31*b13*a21*b12*b23+2*c12*a31*b11*a23*b13*b22-2*c12*b31*b13*a21*a12*b23-2*c12*b31*b13*b22*a11*a23+4*c12*b31*b13*b21*a12*a23-c12*b31*b13*a21*a23*b12+c12*b31*a13*a21*b12*b23+c12*b31*b22*b13*a13*a21-2*c12*b31*a22*b13*a13*b21+c12*a32*b23*a11*b13*b21-c12*a32*b21*b13*a23*b11+c12*a32*b21*a13*b11*b23-2*c12*b32*b23*b11*a13*a21+c12*b32*b23*b11*a11*a23+c12*b32*b21*b13*a13*a21+c12*b32*b11*a23*a13*b21+2*c12*b32*b13*a21*a23*b11-2*c12*a33*b22*a11*b13*b21+2*c12*a33*b22*b11*a21*b13+c12*a33*b22*b11*a11*b23-c12*a33*b21*b12*a21*b13+c12*a33*b21*b11*a13*b22-2*c12*a33*b21*b11*a12*b23-c12*a33*b11*b21*a22*b13+c12*b33*b13*b21*a11*a22-2*c12*b33*b13*b21*a12*a21+c12*b33*a13*b21*a22*b11-2*c12*b33*a13*a21*b11*b22+c12*b33*b12*b21*a11*a23-2*c12*b33*b12*a21*a11*b23-c12*b33*b12*a21*a23*b11-2*c12*b33*a12*b21*a23*b11+4*c12*b33*a12*a21*b11*b23-2*c12*b33*b23*b11*a11*a22-2*c32*b23*a13*a11*b12*b21-c32*b23*b12*b11*a11*a23+c32*b21*b13*a11*a13*b22-c32*b21*b13*b12*a13*a21+2*c32*b21*b13*b11*a13*a22+2*c32*b21*b12*b13*a11*a23+c32*b21*a12*a13*b11*b23-c32*b13*a13*a21*b11*b22-c32*b13*b12*a21*a11*b23-c32*b11*a13*b21*a23*b12-c33*b22*a13*b11*a21*b12+2*c33*b22*b12*b11*a11*a23+2*c33*b21*b13*b12*a11*a22-c33*b21*b13*b12*a12*a21-c33*b21*a13*b12*a22*b11+c33*b21*a13*a12*b11*b22+c33*b21*b12*a11*a12*b23+2*c33*b21*b12*b11*a12*a23-c33*b12*a12*a21*b11*b23-c33*b11*b13*a22*a12*b21-c33*b11*b12*a22*a11*b23+c12*b33*a23*b11*a11*b22+c13*a31*b22*a12*b13*b21-c13*a31*b22*b11*a22*b13-2*c13*a31*b22*b12*a13*b21-c13*a31*b22*b11*a23*b12-2*c13*a31*b22*b11*a12*b23-c13*a31*b21*b12*a22*b13+c13*b31*b13*b22*a11*a22-2*c13*b31*b13*a22*a12*b21-c13*b31*b13*a22*a21*b12-2*c13*b31*a13*b22*a21*b12-2*c13*b31*b12*a22*a11*b23-c13*b31*b12*a22*a23*b11+c13*b31*a12*b22*a23*b11+c13*b31*b23*b12*a12*a21-2*c13*b31*a23*b12*a12*b21+c13*a32*b22*a11*b13*b21+c13*a32*b22*b11*a11*b23-c13*a32*b21*b12*a21*b13-2*c13*a32*b21*b11*a13*b22-2*c13*a32*b21*a11*b12*b23-c13*a32*b21*b11*a23*b12+c13*a32*b21*b11*a12*b23+2*c13*a32*b12*a21*b11*b23+2*c13*a32*b11*b21*a22*b13+c13*b32*b13*b21*a12*a21-c13*b32*b13*a21*a22*b11-2*c13*b32*a13*b21*a22*b11+4*c13*b32*a13*a21*b11*b22+c13*b32*b12*b21*a11*a23+c13*b32*b12*a21*a11*b23-c13*b32*b12*a21*a23*b11+c13*b32*a12*b21*a23*b11-2*c13*b32*a12*a21*b11*b23+c13*b32*b23*b11*a11*a22-2*c13*b32*a23*b11*a11*b22-c13*a33*b22*b11*a21*b12+c13*a33*b22*a11*b12*b21-c13*a33*b21*b12*a22*b11+c13*a33*b21*a12*b11*b22-2*c13*b33*b22*b11*a12*a21-2*c13*b33*b21*b12*a11*a22+c13*b33*b21*b12*a12*a21+c13*b33*b11*a22*a12*b21+2*c13*b33*b12*a21*a22*b11+2*c21*a31*b23*a12*b12*b13+2*c21*a31*b22*b13*b12*a13-c21*b31*b12*b13*a12*a23-c21*a32*b23*b13*b11*a12-c21*a32*b21*b13*b12*a13-c21*a32*b13*b11*a13*b22-c21*a32*b13*a11*b12*b23+c21*b32*b13*a12*a13*b21+2*c21*b32*b13*b12*a13*a21-c21*b32*b12*b13*a11*a23-c21*b32*b12*a13*a23*b11+c21*b32*a12*b13*a11*b23+2*c21*b32*a12*b13*a23*b11-2*c21*b32*a12*a13*b11*b23+2*c21*a33*b22*b13*b11*a12-c21*a33*b22*b12*b11*a13+c22*b31*a12*a13*b11*b23+c22*b32*b21*a13*a11*b13-c22*b32*b13*b11*a13*a21-c22*b32*b11*b13*a11*a23-c22*a33*b22*a11*b11*b13+2*c22*a33*b21*b13*b12*a11-c22*a33*b21*b12*b11*a13-c22*a33*b11*a12*b13*b21-c22*a33*b11*a11*b12*b23+2*c22*b33*b13*b11*a11*a22-c22*b33*b13*b11*a12*a21+c22*b33*b13*a11*a12*b21-c22*b33*b13*a11*a21*b12+c22*b33*a13*b11*a11*b22+c22*b33*a13*b11*a12*b21-2*c22*b33*a13*a11*b12*b21-c22*b33*b12*b11*a11*a23-c23*a31*b22*b12*b11*a13-c23*a31*b12*a11*b13*b22-c23*a31*b12*b11*a12*b23+2*c23*b31*b13*b12*a11*a22-c23*b31*b13*b12*a12*a21-2*c23*b31*b13*a12*a11*b22-c23*b31*b13*a12*a22*b11+c23*b31*a13*b12*a11*b22-2*c23*b31*a13*b12*a12*b21-c23*b31*a13*b12*a22*b11+c23*b31*b12*a11*a12*b23-c23*a32*b22*a11*b11*b13-c23*a32*b11*a12*b13*b21-c23*a32*b11*a11*b12*b23+2*c23*b32*b13*b11*a12*a21-2*c23*b32*b13*a11*a12*b21-c23*b32*b13*a11*a21*b12-2*c23*b32*a13*b11*a11*b22-c23*b32*a13*b11*a21*b12+c23*b32*a13*a11*b12*b21+2*c23*b32*b12*b11*a11*a23+2*c23*a33*b22*a11*b11*b12+2*c23*a33*b21*b12*b11*a12+c23*b33*b22*a11*b11*a12-c23*b33*b12*b11*a12*a21-c31*b23*b13*b12*a11*a22+2*c31*b23*b13*b12*a12*a21+c31*b23*b13*a12*a11*b22+c31*b23*a13*b12*a12*b21+2*c31*b23*a13*b12*a22*b11-c31*b23*b12*b11*a12*a23+2*c31*b22*b13*b12*a13*a21-c31*b22*b13*b11*a13*a22+c31*b22*b12*a13*a11*b23+2*c31*b22*a12*b13*a23*b11-c31*b13*a13*a22*b12*b21+2*c32*b23*b13*b11*a11*a22-c32*b23*b13*b11*a12*a21+c32*b23*b13*a11*a12*b21+c32*b23*a13*b11*a11*b22+2*c32*b23*a13*b11*a21*b12,-c21*b32*b13*b21*a12*a23+2*c23*b32*a23*b11*a11*b22-c23*a33*b22*b11*a21*b12-c13*b32*a23*a12*b21^2+2*c21*b32*b22*b13*a13*a21-c23*b33*b22*b11*a11*a22+2*c22*a31*b23*b11*a22*b13-c22*b31*a12*a11*b23^2-c31*b12*b23*a22*a23*b11+c33*b11*b23*b22*a11*a22+c33*b21*a12*a22*b11*b23+c21*a33*b21*a23*b12^2-2*c23*a32*b22*a11*b13*b21-c23*b31*b23*b12*a12*a21+2*c23*b32*b13*b21*a11*a22+2*c22*b33*b13*b21*a12*a21-c22*a33*a12*b13*b21^2-c13*b32*a22*b21*a21*b13-c22*a31*b11*a23*b13*b22+c22*b31*a13*b21*a12*b23-2*c12*b31*b22*a23^2*b11-c23*b33*b11*a22*a12*b21+c31*b12*b22*a23^2*b11+c21*a33*b21*b12*a12*b23+2*c13*b31*b23*a22*a21*b12-2*c21*a32*b23*a12*b13*b21-c23*a31*b22*b11*a22*b13-c22*a33*b21*b12*a21*b13+2*c31*b13*a23*a22*b12*b21+c11*b32*b22*b23*a13*a21+c13*a32*b12*a21*b21*b23-c23*a33*b11*a11*b22^2-c32*b12*a21*a11*b23^2-c23*b32*b13*a21*a11*b22-c22*b31*b22*b13*a13*a21-c21*b33*a12*a22*b11*b23-c11*b33*a21*a13*b22^2+c22*a31*b23*a12*b13*b21-2*c11*b32*b21*a23^2*b12-c33*b12*a23*a21*b11*b22+2*c21*b33*b13*b22*a11*a22+c32*a22*b21*a21*b13^2-c11*b33*a23*b22*a22*b11-c23*b31*b12*a22*a11*b23-c21*b32*b22*a13^2*b21-2*c22*a31*b23*b12*a13*b21+2*c13*b32*a23*b21*a21*b12-c11*b31*a23*a13*b22^2-2*c22*a31*b23*a11*b13*b22-2*c33*b21*b12*a22*a11*b23-c22*b32*b21*b13*a13*a21+c31*b23*b13*a22*a12*b21-c11*a32*b11*b23^2*a22+2*c32*b13*b21^2*a12*a23+c12*a33*b21*a22*b11*b23+c13*b33*b11*a22^2*b21-c22*a32*b11*a11*b23^2+c22*a32*b21*a13*b11*b23-2*c12*b33*b23*b21*a12*a21+c22*b31*a13*b22*a11*b23+c12*b31*b22*a23*a13*b21-c22*b33*b12*a21*a11*b23-c12*b33*a23*b21*a22*b11-c23*b33*b12*a21*a11*b22+2*c23*a31*b21*b12*a22*b13+c13*a32*b21*a21*b13*b22-c13*a31*b11*b22^2*a23-2*c11*b32*a22*b23*a13*b21+c11*b31*b23*b22*a12*a23+2*c33*b12*b23*a21*a22*b11-c21*a32*b21*b13*a23*b12-c11*b31*b12*a23*a22*b23+2*c32*a12*a21*b11*b23^2-c13*a32*b12*b21^2*a23+2*c12*a32*a23*b13*b21^2+c13*b32*b23*a21*a11*b22-c31*b13*b23*a22*a21*b12+2*c23*b31*a13*b22*a22*b11-2*c32*b21*b13*a21*a12*b23-2*c23*a31*b22*a12*b13*b21-c12*a31*b11*b23^2*a22+2*c11*a31*a22*b12*b23^2-2*c11*b33*a23*b22*a12*b21-c21*a32*b23*b11*a22*b13+c13*b32*b22*a21^2*b13+c23*a31*a21*b12^2*b23-2*c32*b23*a12*b21*a23*b11-2*c13*b31*b23*b22*a12*a21-c32*b13*b23*a21*a22*b11-c12*b32*b13*a21*b21*a23-c22*b31*b22*a13^2*b21-c11*b31*b13*a22*b22*a23-c21*a31*b12*a12*b23^2+2*c21*b33*a12*b22*a23*b11+c22*a33*b22*a23*b11^2+c31*b13*b23*a22^2*b11+2*c21*a32*b13*a21*b12*b23+c13*b31*b23*a22*a12*b21+c13*a32*b21*a22*b11*b23+c12*b32*b23*b21*a11*a23-c23*b32*a13*a12*b21^2-c22*a33*b21*b11*a23*b12-c21*a31*b13*a13*b22^2+c32*b13*b22*b21*a13*a21-c21*a31*b23*b12*a22*b13+2*c22*b33*b13*a21*a11*b22-c13*b33*b11*a22*a21*b22+c11*b31*b13*a22^2*b23-c11*b32*b23*a22*a23*b11-c11*b33*a23*b22*a21*b12-c21*a33*b21*b12*a22*b13+2*c11*a31*a23*b13*b22^2+c23*a33*b22*a11*b12*b21+c11*a32*b23*a21*b13*b22-c21*a32*b23*b11*a23*b12-c22*a33*b22*b11*a21*b13+c32*b23*b13*b21*a11*a22+2*c23*b31*b12*b22*a11*a23+2*c23*b33*b21*b12*a11*a22+c12*b33*b23*a21^2*b12-c23*a31*b11*a22*b12*b23-c21*b33*b12*b22*a11*a23+c22*a32*b23*a23*b11^2+c31*b22*a21*a22*b13^2-2*c23*a31*b22*a11*b12*b23+c13*b33*b22*b21*a11*a22+c12*a33*b22*b21*a23*b11-2*c12*b33*a23*b21*a11*b22-2*c13*b31*b23*a22^2*b11+c31*b13*b22*b21*a13*a22-2*c23*a32*b21*b11*a12*b23-c23*b32*b23*b11*a11*a22+c32*b11*b21*a23^2*b12+c32*b23*a22*a23*b11^2-c23*b32*b13*b21*a12*a21+c11*b32*b22*a23^2*b11+c23*a32*b21*a11*b12*b23-c22*b33*a13*b21*a21*b12-c31*b13*a23*b22*a22*b11+c11*b31*b12*a23^2*b22-c22*b31*a13*b21*a23*b12-2*c33*b22*a13*b21*a22*b11+2*c23*b32*a13*b21*a21*b12+2*c21*b32*a13*a22*b11*b23+2*c22*b33*a13*b21*a22*b11-c21*a33*a11*b13*b22^2+2*c23*a31*a11*b13*b22^2+2*c22*a33*b12*a13*b21^2-c22*b33*a13*a12*b21^2+c21*a31*b23*a23*b12^2+c21*b33*a12*b22*a11*b23+c32*b23*b12*b21*a11*a23+c21*a32*b21*a22*b13^2+2*c22*b31*a12*b23*a23*b11-c22*b33*b23*a11^2*b22+c11*a33*b22*b21*a22*b13+c32*b11*b23*b22*a11*a23+c23*a33*b21*a21*b12^2+c21*b31*a12^2*b23^2+c21*b31*a13^2*b22^2+c22*b32*a11^2*b23^2+c22*b32*a13^2*b21^2+c23*b33*a11^2*b22^2+c23*b33*a12^2*b21^2-c31*b21*a22^2*b13^2-c31*b21*a23^2*b12^2-c32*b22*a21^2*b13^2-c32*b22*a23^2*b11^2-c33*b23*a21^2*b12^2-c33*b23*a22^2*b11^2-c11*b31*a22*a12*b23^2-c11*a32*a21*b12*b23^2+2*c11*b32*a22*a11*b23^2-c11*b32*a21*a12*b23^2-c11*a33*a21*b13*b22^2-c11*a33*b11*b22^2*a23+c11*b33*b23*a22^2*b11+2*c11*b33*a23*a11*b22^2-2*c11*b33*b21*a22^2*b13-c12*a31*a21*b12*b23^2-c12*b31*a22*a11*b23^2+2*c12*b31*a21*a12*b23^2+c12*b31*b21*a23^2*b12+2*c12*a32*a21*b11*b23^2-c12*b32*a23*a13*b21^2+c12*b32*b13*a21^2*b23+c12*b32*b11*a23^2*b21-c12*b32*a21*a11*b23^2-c12*a33*b21^2*a22*b13-c12*a33*b12*b21^2*a23+2*c12*b33*a23*a12*b21^2-2*c12*b33*b22*a21^2*b13-c12*b33*a22*a13*b21^2-c13*a31*a21*b13*b22^2-c13*b31*a23*a11*b22^2+2*c13*b31*a21*a13*b22^2+c13*b31*b21*a22^2*b13-c13*a32*b21^2*a22*b13-2*c13*b32*b23*a21^2*b12+2*c13*b32*a22*a13*b21^2+2*c13*a33*a21*b11*b22^2+2*c13*a33*a22*b12*b21^2-c13*b33*a21*a11*b22^2-c13*b33*a22*a12*b21^2+c13*b33*b12*a21^2*b22+c21*a31*b22*a22*b13^2-c21*a32*a11*b12*b23^2+2*c21*a32*b11*a12*b23^2-2*c21*a32*a21*b13^2*b22+2*c21*a33*b11*a13*b22^2-2*c21*a33*a21*b12^2*b23-c21*b32*a12*a11*b23^2-c21*b33*a13*a11*b22^2-c21*b33*b23*a12^2*b21+2*c22*a31*a11*b12*b23^2-c22*a31*b11*a12*b23^2-2*c22*a31*b21*a22*b13^2+c22*a31*a21*b13^2*b22+c22*a32*b21*a21*b13^2-c22*a32*b13*a13*b21^2-2*c22*a33*a22*b11^2*b23-c23*a31*b11*a13*b22^2-2*c23*a31*b21*a23*b12^2+c23*a32*a22*b11^2*b23-2*c23*a32*b22*a23*b11^2+2*c23*a32*a12*b13*b21^2-c23*a32*b12*a13*b21^2+c23*a33*b22*a22*b11^2-c23*a33*b12*a12*b21^2-c23*b31*a13*a11*b22^2-c23*b31*b23*a12^2*b21-c23*b32*b23*a11^2*b22+2*c31*b12*a22*a11*b23^2-c31*a12*a22*b11*b23^2+2*c31*b13*b22^2*a11*a23-c31*a13*b22^2*a23*b11-c31*b13*a21*a13*b22^2-c31*b12*a21*a12*b23^2+c31*b23*a21*a23*b12^2-c32*a13*b21^2*a23*b12+c32*b13*b23*a21^2*b12-c32*b13*a22*a13*b21^2-c32*b11*a22*a11*b23^2-c33*b13*a21*a11*b22^2+2*c33*a13*a21*b11*b22^2-c33*b13*a22*a12*b21^2+2*c33*a13*a22*b12*b21^2-c33*b12*a23*a12*b21^2+c33*b12*b22*a21^2*b13+c33*a23*b21*a21*b12^2-c33*b11*a23*a11*b22^2+c33*b11*b21*a22^2*b13+c33*a23*b22*a22*b11^2-2*c22*a33*b21*b11*a13*b22-2*c22*a33*b21*a11*b12*b23+c22*a33*b21*b11*a12*b23+2*c22*a33*b12*a21*b11*b23+2*c22*a33*b11*b21*a22*b13-4*c22*b33*b13*b21*a11*a22-c11*b32*b22*a23*a21*b13-c11*b32*a22*b23*a21*b13+2*c11*b32*a22*a23*b13*b21+c11*a33*b22*a21*b12*b23+c11*a33*b22*b21*a23*b12-2*c11*a33*b21*a22*b12*b23+c11*a33*b11*a22*b22*b23-2*c11*b33*b23*b22*a11*a22+c11*b33*b23*b22*a12*a21+c11*b33*b23*a22*a12*b21-c11*b33*b23*a22*a21*b12+2*c11*b33*a23*a22*b12*b21+c11*b33*b22*b21*a13*a22+2*c11*b33*b22*a21*a22*b13+c11*b32*b22*a23*a13*b21+2*c11*b32*b23*a21*a23*b12+c11*b32*b23*b21*a12*a23-2*c11*b32*b23*b22*a11*a23+c11*a32*b11*b23*b22*a23-2*c11*a32*b21*a23*b13*b22+c11*a32*b23*b21*a23*b12+c11*a32*b23*b21*a22*b13+c11*b31*b22*b23*a13*a22-2*c11*a31*b22*b23*a22*b13-2*c11*a31*b23*b22*a23*b12+c12*a31*b23*a21*b13*b22+c12*a31*b23*b21*a22*b13+c12*a31*b23*b21*a23*b12-2*c12*a31*b21*a23*b13*b22+c12*a31*b11*b23*b22*a23+c12*b31*b23*b22*a11*a23-2*c12*b31*b23*b21*a12*a23-c12*b31*b23*a21*a23*b12+2*c12*b31*b23*a22*a23*b11-2*c12*b31*b22*b23*a13*a21+2*c12*b31*b22*a23*a21*b13+c12*b31*a22*b23*a13*b21-c12*b31*a22*b23*a21*b13-c12*b31*a22*a23*b13*b21-2*c12*a32*b23*b21*a23*b11-2*c12*a32*b21*b23*a21*b13+c12*b32*b21*b23*a13*a21-c12*b32*b11*a23*a21*b23-2*c12*a33*b22*a21*b11*b23+c12*a33*b21*a21*b13*b22+c12*a33*b12*a21*b21*b23+c12*b33*b23*b21*a11*a22+c12*b33*b23*a21*a11*b22-c12*b33*b23*a21*a22*b11-c12*b33*a23*b21*a21*b12+2*c12*b33*a23*a21*b11*b22+c12*b33*b22*b21*a13*a21+2*c12*b33*a22*b21*a21*b13+c13*a31*b22*b21*a22*b13+c13*a31*b22*a21*b12*b23+c13*a31*b22*b21*a23*b12-2*c13*a31*b21*a22*b12*b23+c13*a31*b11*a22*b22*b23+c13*b31*b23*b22*a11*a22+c13*b31*a23*b22*a12*b21-c13*b31*a23*b22*a21*b12+2*c13*b31*a23*b22*a22*b11-c13*b31*a23*a22*b12*b21-2*c13*b31*b22*b21*a13*a22-c13*b31*b22*a21*a22*b13+c13*a32*b22*b21*a23*b11-2*c13*a32*b22*a21*b11*b23-2*c13*b32*b23*b21*a11*a22+c13*b32*b23*b21*a12*a21+2*c13*b32*b23*a21*a22*b11+c13*b32*a23*b21*a11*b22-c13*b32*a23*b21*a22*b11-c13*b32*a23*a21*b11*b22-2*c13*b32*b22*b21*a13*a21-2*c13*a33*b22*b21*a22*b11-2*c13*a33*b21*b22*a21*b12+c13*b33*b21*b22*a12*a21-c13*b33*b12*a21*b21*a22+c21*a32*b21*b13*a13*b22+2*c21*a32*b11*a23*b13*b22-c21*b32*b13*a22*a11*b23+2*c21*b32*b13*a21*a12*b23-c21*b32*b13*b22*a11*a23-4*c21*b32*a13*a21*b12*b23-c21*b32*a13*b22*a23*b11+2*c21*b32*a13*b21*a23*b12+2*c21*b32*b12*b23*a11*a23-c21*b32*a12*b23*a23*b11-c21*b32*a22*b13*a13*b21+c21*a33*b22*a12*b13*b21-c21*a33*b22*b11*a22*b13-2*c21*a33*b22*b12*a13*b21+c21*a33*b22*a11*b12*b23-c21*a33*b22*b11*a23*b12-2*c21*a33*b22*b11*a12*b23+2*c21*a33*b12*a21*b13*b22+2*c21*a33*b11*a22*b12*b23-4*c21*b33*b13*b22*a12*a21+2*c21*b33*b13*a22*a12*b21+2*c21*b33*a13*b22*a21*b12-c21*b33*a13*b22*a22*b11-c21*b33*a13*a22*b12*b21-c21*b33*b12*a22*a11*b23+2*c21*b33*b23*b12*a12*a21-c21*b33*a23*b12*a12*b21+c21*a32*b23*b12*a13*b21-2*c21*a32*b23*b11*a13*b22+c21*a32*b23*a11*b13*b22-c21*b31*b12*a23*a13*b22-c21*b31*b13*a22*a12*b23+2*c21*b31*b22*b13*a12*a23-c21*b31*b22*b13*a13*a22-c21*b31*b23*b12*a12*a23+2*c21*b31*b23*b12*a13*a22-c21*a31*b22*b13*a23*b12+c21*a31*b22*a13*b12*b23+c21*a31*b23*a12*b13*b22-2*c21*b31*b23*a12*a13*b22+c21*b32*a13*b22*a11*b23+c21*b32*a13*b21*a12*b23+c21*b33*a13*b22*a12*b21+c22*a31*b23*b11*a13*b22-c22*a31*b23*b11*a23*b12+c22*a31*b21*b13*a13*b22+2*c22*a31*b21*b13*a23*b12-c22*a31*b13*a21*b12*b23+2*c22*b31*b13*a22*a11*b23-c22*b31*b13*a21*a12*b23-c22*b31*b13*b22*a11*a23-c22*b31*b13*b21*a12*a23+2*c22*b31*a13*a21*b12*b23-4*c22*b31*a13*a22*b11*b23+2*c22*b31*a13*b22*a23*b11-c22*b31*b12*b23*a11*a23+2*c22*b31*a22*b13*a13*b21+c22*a32*b23*a11*b13*b21-c22*a32*b23*b11*a21*b13-c22*a32*b21*b13*a23*b11+2*c22*b32*b23*b11*a13*a21-c22*b32*b23*b11*a11*a23+2*c22*b32*b21*b13*a11*a23-c22*b32*b13*a21*a11*b23-c22*b32*b11*a23*a13*b21+c22*a33*b22*a11*b13*b21+c22*a33*b22*b11*a11*b23-c22*b33*a13*a21*b11*b22+2*c22*b33*b12*b21*a11*a23-c22*b33*a12*b21*a23*b11-c22*b33*a12*a21*b11*b23+2*c22*b33*b23*b11*a11*a22-c22*b33*a23*b11*a11*b22-2*c22*b32*b23*a11*a13*b21+c22*b33*a13*b21*a11*b22+c22*b33*a12*b21*a11*b23+c23*a31*b22*b12*a13*b21+2*c23*a31*b22*b11*a23*b12+c23*a31*b22*b11*a12*b23+c23*a31*b21*b12*a12*b23-c23*a31*b12*a21*b13*b22-c23*b31*b13*b22*a11*a22+2*c23*b31*b13*b22*a12*a21-c23*b31*b13*a22*a12*b21-c23*b31*a13*b22*a21*b12-c23*b31*a13*a22*b12*b21-4*c23*b31*a12*b22*a23*b11+2*c23*b31*a12*a22*b11*b23+2*c23*b31*a23*b12*a12*b21+2*c23*a32*b22*b11*a21*b13+c23*a32*b22*b11*a11*b23-c23*a32*b21*b12*a21*b13+c23*a32*b21*b11*a13*b22+2*c23*a32*b21*b11*a23*b12-c23*a32*b12*a21*b11*b23-c23*a32*b11*b21*a22*b13-c23*b32*a13*b21*a22*b11-c23*b32*a13*a21*b11*b22-4*c23*b32*b12*b21*a11*a23+2*c23*b32*b12*a21*a11*b23+2*c23*b32*a12*b21*a23*b11-c23*b32*a12*a21*b11*b23-c23*a33*b21*b12*a22*b11+c23*a33*b21*a12*b11*b22+2*c23*b33*b22*b11*a12*a21-c23*b33*b21*b12*a12*a21+c23*b31*a13*b22*a12*b21+c23*b31*a12*b22*a11*b23+c23*b32*a13*b21*a11*b22+c23*b32*a12*b21*a11*b23-2*c23*b33*b22*a11*a12*b21+c31*b23*b13*b22*a12*a21+c31*b23*a13*b22*a21*b12-2*c31*b23*a13*a22*b12*b21-2*c31*b23*b12*b22*a11*a23+c31*b23*a12*b22*a23*b11-2*c31*b22*b13*a22*a11*b23-2*c31*b22*b13*b21*a12*a23+c31*b22*a13*a22*b11*b23+c31*b22*a13*b21*a23*b12+c31*b12*b23*b21*a12*a23-c31*b12*b22*a23*a21*b13+c32*b23*b13*a21*a11*b22+c32*b23*a13*b21*a22*b11-2*c32*b23*a13*a21*b11*b22-2*c32*b21*b13*b22*a11*a23+c32*b21*a13*a21*b12*b23+c32*b21*a13*b22*a23*b11-c32*b13*a23*b21*a21*b12+2*c32*b13*a23*a21*b11*b22-c32*b11*b23*a21*a23*b12-c32*b11*a22*a23*b13*b21+c33*b22*b13*b21*a11*a22+c33*b22*b12*b21*a11*a23+c33*b22*b12*a21*a11*b23+c33*b22*a12*b21*a23*b11-2*c33*b22*a12*a21*b11*b23+c33*b21*b13*b22*a12*a21-2*c33*b21*a13*b22*a21*b12+c33*b12*b23*b21*a12*a21-c33*b12*a22*b21*a21*b13-c33*b11*a23*a22*b12*b21-c33*b11*b22*a21*a22*b13,c31*c33*b33*b12*a22*b11-c12*c21*a33*b31*b12*b33+c31*c33*b33*a12*b11*b22-2*c12*c32*a31*b23*b13*b31-2*c12*c33*b31*a33*b12*b21-c13*c33*b31*b32*a11*b22+c13*c32*b31^2*a22*b13+c13*c33*a31*b32*b11*b22+c31*c32*b33*b11*a12*b23-c23*c33*b31*b32*b12*a11-2*c11*c33*b31*a32*b12*b23+2*c11*c21*a32*b13*b33*b32-c31*c32*b31*b13^2*a22+c22*c31*a33*b12*b11*b33+2*c11*c32*b32*b33*a11*b23-c11*c33*b32*b33*a12*b21+2*c11*c21*a33*b12*b32*b33+c21*c32*a33*b12*b11*b33+c12*c32*b31^2*b23*a13-c33^2*b31*b12*a12*b21+c11^2*b32*a33*b22*b33-c12*c23*a31*b31*b12*b33+c21*c33*a31*b13*b12*b32-c12*c13*b31*b32*b21*a33+2*c23*c31*b31*b32*a13*b12+c12*c33*a31*b31*b12*b23-2*c31*c32*b31*b13*a12*b23+c11*c31*b33^2*b22*a12-c32^2*b31*b13*a23*b11-2*c13*c32*b31*a32*b13*b21-c23*c31*b32*b33*b12*a11+2*c23*c32*b31*b32*a13*b11+c12*c32*a31*b33*b11*b23-c32^2*b31*a13*b11*b23-c13*c21*a32*b32*b11*b33+2*c22*c31*b32*b33*a13*b11-c22*c31*b31*b33*a13*b12-2*c31*c33*b32*a12*b13*b21-c21*c31*b32*b33*b13*a12-c23*c32*b31*b32*b13*a11+2*c22*c33*b31*b32*b13*a11+c32*c33*b31*b11*a22*b13-c11*c33*b32*b33*a22*b11+c23*c31*b32*b12*b11*a33-c11*c23*a32*b31*b13*b32-2*c11*c21*a32*b12*b33^2-2*c21*c33*b31*b13*b12*a32+c12*c33*b31*a32*b13*b21+c13*c33*b31^2*b22*a12+c13*c33*b32^2*b21*a11+2*c22*c33*b32*b11^2*a33-2*c12*c33*a31*b32*b13*b21+2*c13*c31*b31*b32*a23*b12-c11*c31*b32*b33*a22*b13+2*c22*c33*b31*b33*a12*b11-2*c12*c31*b31*b23*b13*a32-c12*c13*a31*b31*b23*b32-c11*c31*b32*b33*a12*b23+2*c21*c32*b31*b13^2*a32+2*c11*c33*b32*b33*a21*b12+c23*c31*b32^2*b13*a11-c13*c31*b32*b33*a11*b22+c12*c32*b33^2*a21*b11+c12*c33*a31*b33*b12*b21-c12*c23*b31*a32*b11*b33+c11*c31*a23*b13*b32^2-c13*c32*b31*b32*a11*b23-2*c13*c31*a31*b32*b12*b23-2*c22*c31*b33^2*a12*b11+c11*c32*b32*a33*b13*b21-c12*c13*b31*a32*b21*b33+c31*c32*b33*a12*b13*b21+2*c12*c23*a31*b32*b11*b33-2*c13*c31*a31*b32*b13*b22-c11*c12*b32*a33*b21*b33+c13*c21*a33*b11*b32^2+c21*c31*a12*b12*b33^2+c22*c33*a31*b13*b12*b31-c13*c31*b31*b32*a12*b23-c13*c33*b31*b32*a21*b12+c22*c31*b33^2*b12*a11+c11*c31*a32*b33*b12*b23-c13*c31*b31*b32*a22*b13+2*c12*c33*b31*b33*a22*b11-2*c11*c32*b33^2*a21*b12-c11*c23*b31*b12*b32*a33+c23*c32*a31*b13*b11*b32+2*c31^2*b32*b13*a12*b23-2*c23*c31*a32*b12*b11*b33+c21*c33*b32^2*a13*b11+2*c11*c32*b31*b33*a13*b22+c12*c31*b33^2*a21*b12+2*c21*c33*b31*b32*b13*a12-2*c13*c31*b32^2*a13*b21-2*c12*c33*a31*b32*b11*b23+c11*c31*a32*b33*b13*b22-2*c12*c31*b32*a33*b11*b23+c12*c32*a23*b13*b31^2-2*c22*c31*b32*b13*b11*a33-2*c12*c32*a33*b21*b11*b33-2*c11*c32*b33^2*a11*b22-c12*c33*b31*b32*a13*b21-c11*c13*a32*b32*b21*b33+c12*c31*b31*a33*b13*b22-c33^2*b32*b11*a11*b22+2*c33^2*b32*b11*a12*b21-c21*c33*a31*b12^2*b33+c13*c31*b31*a32*b12*b23-c12*c21*a31*b13*b33*b32+c21*c31*a13*b13*b32^2-c21*c31*a33*b12^2*b33-2*c13*c32*b31^2*a23*b12-c13*c33*b31*b32*a22*b11+2*c23*c31*a31*b12^2*b33+c13*c31*a32*b32*b11*b23-2*c13*c33*a32*b21*b11*b32-c12*c33*b31*b33*a21*b12+c22*c32*a11*b11*b33^2-c22*c33*a32*b11^2*b33+c12*c32*b33^2*b21*a11+c13*c33*b31*a32*b11*b22-c13*c32*b31*b33*a12*b21+4*c12*c31*a31*b23*b13*b32+2*c23*c31*b32*b33*a12*b11+c11*c31*b32^2*b23*a13-2*c32*c33*b33*b11*a12*b21-2*c32*c33*b31*a11*b13*b22-2*c11*c32*b31*a33*b12*b23+c13*c33*a31*b32*b12*b21+c32*c33*b32*a11*b13*b21-c22*c31*b31*b13^2*a32+2*c13*c31*b31*b32*a13*b22-c11*c32*b32*b33*a13*b21+c31*c32*b32*a13*b11*b23-c11*c13*a31*b22*b32*b33-2*c23*c32*b31*b13*b11*a32-2*c11*c21*b32^2*b13*a33-c11*c31*b32*b33*a13*b22+c11*c31*a22*b12*b33^2-c13*c33*b31*b32*a12*b21+2*c12*c31*b32*b33*a23*b11-2*c11*c33*b32^2*a11*b23+c11*c33*b32^2*a13*b21+2*c22*c31*a31*b13^2*b32+c22*c32*a13*b13*b31^2-c12*c33*b31*b32*a23*b11-2*c11*c32*a32*b33*b11*b23-2*c13*c32*a31*b33*b12*b21-2*c12*c22*a31*b11*b33^2-2*c12*c22*b31^2*b13*a33+c12^2*b31*a33*b21*b33+c12*c13*b31^2*b23*a32-c13^2*b31^2*b22*a32+c33^2*b31*a21*b12^2-c11^2*a32*b22*b33^2-c11^2*b32^2*b23*a33-c12^2*a31*b21*b33^2-c12^2*b31^2*b23*a33+c31^2*b32*b13^2*a22+c31^2*b33*b12^2*a23+c32^2*b31*a21*b13^2+c32^2*b33*a23*b11^2+c33^2*b32*a22*b11^2-c13^2*a31*b21*b32^2+c13*c33*b31*a32*b12*b21+c11*c32*b33^2*a22*b11+c11*c32*b33^2*a12*b21+c11*c33*b32^2*a23*b11-c11*c22*a31*b13*b33*b32-c11*c22*b31*b13*b33*a32+2*c11*c22*b31*b32*b13*a33-c11*c22*a33*b31*b12*b33-c11*c22*a33*b32*b11*b33-c11*c23*a31*b12*b32*b33+c11*c32*a33*b33*b12*b21+2*c11*c23*b31*a32*b12*b33-c11*c23*a32*b32*b11*b33+2*c11*c13*b31*a32*b22*b33-c11*c13*b31*b22*b32*a33+c32*c33*b31*b11*a12*b23+c32*c33*b31*b11*a13*b22+c32*c33*b31*b11*a23*b12-2*c32*c33*b31*a11*b12*b23+c32*c33*b31*b12*a13*b21-2*c32*c33*b31*b12*a21*b13+c32*c33*b31*a12*b13*b21+c32*c33*b32*b11*a11*b23-2*c32*c33*b32*b11*a13*b21+c32*c33*b32*b11*a21*b13+c32*c33*b33*b11*a11*b22+c32*c33*b33*b11*a21*b12+c32*c33*b33*a11*b12*b21+c23*c32*a31*b13*b12*b31-2*c23*c32*a31*b12*b11*b33+c23*c32*b31*b12*b11*a33-c23*c32*b31*b33*a12*b11+2*c23*c32*b31*b33*b12*a11+c23*c33*b31*b12*b11*a32-c23*c33*b31*b32*a12*b11+c23*c33*a31*b12*b11*b32-2*c23*c31*a31*b13*b12*b32+c23*c31*b31*b13*b12*a32-c23*c31*b31*b32*b13*a12-c23*c31*b31*a12*b12*b33+c23*c31*a32*b13*b11*b32+c31*c33*b32*b11*a23*b12+c31*c33*b32*a11*b12*b23+c31*c33*b32*a11*b13*b22+c31*c33*b32*b12*a13*b21+c31*c33*b32*b12*a21*b13-2*c31*c33*b33*b12*a11*b22+c31*c33*b33*b12*a12*b21+c31*c33*b31*b12*a12*b23+c31*c33*b31*a12*b13*b22+2*c13*c32*b31*b32*a13*b21-c12*c23*b31*b32*b11*a33-c12*c31*b32*b33*a21*b13+c12*c31*a32*b33*b13*b21+c12*c31*a32*b33*b11*b23-c12*c31*b31*b33*a23*b12-c12*c31*b31*b32*b23*a13+2*c12*c31*b31*b33*a12*b23-c12*c31*b31*b33*a13*b22-c12*c31*b32*b33*a11*b23+2*c12*c31*b32*b33*a13*b21+c12*c31*b31*a33*b12*b23-c12*c31*b31*a23*b13*b32-2*c12*c31*a31*b33*b13*b22-2*c12*c31*a31*b33*b12*b23-2*c12*c31*b32*a33*b13*b21+2*c12*c31*b31*b33*a22*b13-c12*c32*b31*b33*a13*b21+c12*c32*a31*b33*b13*b21+c12*c32*b31*a33*b11*b23+c12*c32*b31*a33*b13*b21-c12*c32*b31*b33*a23*b11-c12*c32*b31*b33*a21*b13+c31*c32*b31*a13*b12*b23+c31*c32*b31*b13*b22*a13+c31*c32*b31*b13*b12*a23+c31*c32*b32*b13*a23*b11-2*c31*c32*b33*b11*a13*b22+c31*c32*b33*b11*a22*b13-2*c31*c32*b33*b11*a23*b12+c31*c32*b33*a11*b12*b23+c31*c32*b33*a11*b13*b22-2*c31*c32*b33*b12*a13*b21+c31*c32*b33*b12*a21*b13-2*c31*c32*b32*b13*a11*b23+c31*c32*b32*b13*a13*b21-2*c31*c33*b31*b22*b12*a13+c31*c33*b31*b13*b12*a22-2*c31*c33*b32*b11*a12*b23+c31*c33*b32*b11*a13*b22-2*c31*c33*b32*b11*a22*b13+c11*c31*b32*a33*b12*b23+c11*c32*a33*b33*b11*b22+2*c11*c32*b32*b33*a21*b13-c11*c32*b32*b33*a23*b11+c11*c32*b32*a33*b11*b23-2*c11*c32*a32*b33*b13*b21+2*c11*c32*b31*b33*a23*b12-c11*c32*b31*b32*b23*a13-c11*c32*b31*b33*a12*b23-2*c11*c32*b31*a33*b13*b22-c11*c32*b31*a23*b13*b32+4*c11*c32*b31*b23*b13*a32+c11*c32*a31*b33*b13*b22+c11*c32*a31*b33*b12*b23-2*c11*c32*a31*b23*b13*b32-c11*c32*b31*b33*a22*b13+c11*c33*a31*b32*b13*b22-2*c11*c33*a31*b22*b12*b33-2*c11*c33*b31*a32*b13*b22+2*c11*c33*b31*b32*a22*b13-c11*c33*b31*b32*a23*b12+4*c11*c33*b31*b22*b12*a33-c11*c33*b31*a22*b12*b33+c11*c33*a32*b32*b11*b23+c11*c33*a32*b32*b13*b21+c11*c33*a32*b33*b11*b22+c11*c33*a32*b33*b12*b21-2*c11*c33*b32*a33*b12*b21-2*c11*c33*b32*a33*b11*b22+2*c11*c33*b31*b32*a12*b23-c11*c33*b31*b32*a13*b22-c11*c33*b31*b33*b22*a12+2*c11*c33*b32*b33*a11*b22-2*c11*c33*b32^2*a21*b13+c11^2*a32*b23*b33*b32+c11*c12*a31*b22*b33^2+c11*c12*a32*b21*b33^2+c11*c13*a31*b23*b32^2+c11*c13*b32^2*b21*a33+c11*c22*a31*b12*b33^2+c11*c22*a32*b11*b33^2+c11*c23*a31*b13*b32^2+c11*c23*a33*b11*b32^2-c21*c32*a31*b13^2*b32-2*c21*c32*b33^2*b12*a11+c21*c32*b33^2*a12*b11+2*c21*c33*b31*b12^2*a33-2*c21*c33*b32^2*b13*a11-c21*c31*a32*b13^2*b32-c23*c31*b31*b12^2*a33-2*c23*c31*b32^2*a13*b11+2*c23*c32*a32*b11^2*b33-c23*c32*b32*b11^2*a33+c23*c32*b31^2*b13*a12-2*c23*c32*b31^2*a13*b12+c23*c33*a12*b12*b31^2-c23*c33*a32*b11^2*b32+c23*c33*a11*b11*b32^2-c23*c33*a31*b12^2*b31-c31^2*b32*a13*b12*b23-c31^2*b32*b13*b22*a13-c31^2*b32*b13*b12*a23-c31^2*b33*b12*a12*b23-c31^2*b33*a12*b13*b22+2*c31^2*b33*b22*b12*a13-c31^2*b33*b13*b12*a22-c31*c32*b32*a21*b13^2-c31*c33*b31*b12^2*a23-c31*c33*b33*a21*b12^2-c33^2*b31*a12*b11*b22-c22*c32*a33*b11^2*b33-2*c22*c33*b31^2*b13*a12+c22*c33*b31^2*a13*b12-c22*c32*a31*b13^2*b31-c32*c33*b32*a23*b11^2-c32*c33*b33*a22*b11^2+2*c32^2*b31*b13*a11*b23-c32^2*b31*b13*a13*b21-c32^2*b33*b11*a11*b23+2*c32^2*b33*b11*a13*b21-c32^2*b33*b11*a21*b13-c32^2*b33*a11*b13*b21+2*c33^2*b31*b12*a11*b22-c33^2*b31*b12*a22*b11-c33^2*b32*b11*a21*b12-c33^2*b32*a11*b12*b21+c12*c13*b31^2*b22*a33+c12*c21*a31*b12*b33^2+c12*c21*a32*b11*b33^2+c12*c23*b31^2*b13*a32+c12*c23*a33*b12*b31^2-2*c12*c31*b33^2*a22*b11-2*c12*c31*b33^2*a12*b21+c12*c31*b33^2*a11*b22-2*c12*c33*b31^2*a22*b13+c12*c33*b31^2*a23*b12-2*c12*c33*b31^2*a12*b23+c12*c33*b31^2*a13*b22+c12^2*a31*b23*b33*b31+c13*c22*b31^2*b13*a32+c13*c22*a33*b12*b31^2-2*c13*c23*a31*b11*b32^2-2*c13*c23*b31^2*b12*a32-2*c13*c31*b32^2*a23*b11+c13*c31*b32^2*a21*b13+c13*c31*b32^2*a11*b23+c13*c32*b31^2*a12*b23-2*c13*c32*b31^2*a13*b22+c13*c33*b32^2*a21*b11+c13*c33*a22*b12*b31^2+c13*c21*a31*b13*b32^2+c13^2*a31*b22*b32*b31+c13^2*b31*a32*b21*b32-c11*c12*b31*a33*b22*b33+2*c11*c12*b31*b32*b23*a33+c11*c33*a31*b32*b12*b23-c11*c13*b31*a32*b23*b32-2*c11*c31*a32*b23*b13*b32-2*c11*c31*a33*b22*b12*b33-c11*c31*b32*b33*a23*b12+c11*c31*b32*a33*b13*b22-c11*c12*b31*b23*b33*a32-c11*c12*a31*b23*b33*b32-c12*c32*b31*b33*a11*b23+2*c12*c33*b31*b32*a11*b23+c12*c31*a33*b33*b11*b22+c12*c31*a33*b33*b12*b21-c12*c13*a31*b31*b22*b33+2*c12*c13*a31*b32*b21*b33-c12*c21*b31*b13*b33*a32+2*c12*c21*b31*b32*b13*a33-c12*c21*a33*b32*b11*b33+2*c12*c22*a31*b13*b33*b31+2*c12*c22*a33*b11*b31*b33-c12*c23*a31*b31*b13*b32+2*c12*c33*b31*b33*a12*b21-c12*c33*b31*b33*a11*b22-c12*c33*b32*b33*b21*a11+4*c12*c33*b32*b21*b11*a33-c12*c33*b32*b33*a21*b11+c12*c33*a31*b31*b13*b22+c12*c33*a31*b33*b11*b22+c12*c33*b31*a32*b11*b23+2*c12*c33*b31*b32*a21*b13-2*c12*c33*b31*a33*b11*b22-2*c12*c33*a32*b21*b11*b33-c13*c21*a31*b12*b32*b33+2*c13*c21*b31*a32*b12*b33-c13*c21*b31*b12*b32*a33-c13*c21*a32*b31*b13*b32-c13*c22*a31*b31*b13*b32-c13*c22*a31*b31*b12*b33+2*c13*c22*a31*b32*b11*b33-c13*c22*b31*a32*b11*b33-c13*c22*b31*b32*b11*a33+2*c13*c23*a31*b12*b32*b31+2*c13*c23*a32*b11*b31*b32+4*c13*c31*a31*b22*b12*b33+c13*c31*b31*a32*b13*b22-2*c13*c31*b31*b22*b12*a33-c13*c31*b31*a22*b12*b33+c13*c31*a32*b32*b13*b21-2*c13*c31*a32*b33*b11*b22-2*c13*c31*a32*b33*b12*b21+c13*c31*b32*a33*b12*b21+c13*c31*b32*a33*b11*b22+2*c13*c31*b32*b33*a22*b11-c13*c31*b32*b33*a21*b12-c13*c31*b31*b33*b22*a12+2*c13*c31*b32*b33*a12*b21+2*c13*c32*b31*b33*a11*b22-c13*c32*b32*b33*b21*a11-2*c13*c32*b32*b21*b11*a33-c13*c32*b32*b33*a21*b11+c13*c32*a31*b31*b12*b23+c13*c32*a31*b31*b13*b22+c13*c32*a31*b32*b11*b23+c13*c32*a31*b32*b13*b21-2*c13*c32*a31*b33*b11*b22-2*c13*c32*b31*a32*b11*b23+2*c13*c32*b31*b32*a23*b11-c13*c32*b31*b32*a21*b13+c13*c32*b31*a33*b11*b22+c13*c32*b31*a33*b12*b21-c13*c32*b31*b33*a22*b11+2*c13*c32*b31*b33*a21*b12+4*c13*c32*a32*b21*b11*b33-2*c13*c33*a31*b22*b12*b31-c21*c32*b31*a13*b13*b32-2*c21*c32*b31*b13*b12*a33-c21*c32*b31*b33*b13*a12+2*c21*c32*b31*b33*a13*b12-2*c21*c32*a32*b13*b11*b33+c21*c32*b32*b13*b11*a33-c21*c32*b32*b33*a13*b11+2*c21*c32*b32*b33*b13*a11-c21*c33*b31*b32*a13*b12-c21*c33*b31*a12*b12*b33+c21*c33*a32*b13*b11*b32+c21*c33*a32*b12*b11*b33-2*c21*c33*b32*b12*b11*a33-c21*c33*b32*b33*a12*b11+2*c21*c33*b32*b33*b12*a11+c21*c31*b32*b13*b12*a33-c21*c31*b32*b33*a13*b12+c21*c31*a32*b13*b12*b33+c21*c32*a31*b13*b12*b33-c22*c31*b31*a13*b13*b32+c22*c31*b31*b13*b12*a33-2*c22*c31*a31*b13*b12*b33+2*c22*c31*b31*b33*b13*a12+c22*c31*a32*b13*b11*b33-c22*c31*b32*b33*b13*a11+c22*c32*b31*b13*b11*a33-c22*c32*b31*b33*b13*a11-c22*c32*b31*b33*a13*b11+c22*c32*a31*b13*b11*b33-c22*c33*b32*a11*b11*b33-2*c22*c33*a31*b13*b11*b32+c22*c33*a31*b12*b11*b33+c22*c33*b31*b13*b11*a32-c22*c33*b31*b32*a13*b11-2*c22*c33*b31*b12*b11*a33-c22*c33*b31*b33*b12*a11-c23*c32*b32*a11*b11*b33,-2*c23*c31*a32*a21*a13*b22+c23*c31*b33*a22^2*a11+2*c12*c31*a33*a22*a21*b23-c12*c22*b31*a23*a21*a33+4*c23*c31*a32*a21*a12*b23+c23*c31*a33*a22*a12*b21+c13*c21*b31*a22^2*a33-2*c21*c31*a33*b22*a13*a22-c12*c33*a33*a21*b21*a22-c21^2*a32*a23*a13*b32-c11*c22*b33*a22*a21*a33+c23*c32*a32*b21*a13*a21-2*c22*c23*a31*b33*a11*a22+c11*c33*a33*a22^2*b21-2*c11*c23*b31*a22^2*a33+c12*c23*a32*a21*b21*a33+c21*c22*a33*b33*a11*a22-2*c22*c33*a32*a21^2*b13+c23*c32*a33*b21*a12*a21-c23^2*b31*a32*a11*a22-2*c22*c31*a33*b21*a13*a22+c11*c21*b33*a22^2*a33+c23*c33*a31*a22*a12*b21+2*c21*c32*a33*a21*a23*b12+c22*c23*a31*a33*a21*b12-2*c21*c32*a32*a23*a13*b21+c22*c33*a31*b21*a13*a22-c23*c32*a32*a21*a23*b11-c22*c23*a31^2*a22*b13+2*c13*c22*b31*a23*a21*a32-2*c22*c23*a31*b32*a11*a23+2*c12*c32*a33*a21*b21*a23+c32*c33*a21^2*a13*b22-c11*c33*a32*a22*a21*b23-c22^2*a31*a23*a13*b31+2*c21*c32*b32*a13*a21*a23+c23*c32*b33*a21^2*a12+c21*c22*b31*a23*a13*a32+c13*c23*a31*a32*b22*a21-c21*c33*a33*a22*a21*b12+c21*c22*a32*a33*a21*b13-2*c12*c32*a33*a21^2*b23+2*c32*c33*a22*b21*a11*a23+c31^2*a22*a23*a13*b22+c13*c23*b31*a22^2*a31+c22*c32*a33*a21*a11*b23+2*c23^2*a31*b32*a11*a22+c11*c33*a31*a22^2*b23-c33^2*b22*a12*a21^2+c22*c31*a31*b23*a12*a23-2*c11*c23*a32*a33*b22*a21+c21*c23*a32*a33*a22*b11-2*c23*c33*a32*b21*a12*a21+c21*c22*a33*b33*a12*a21+c21*c22*a31*a33*a22*b13-c13*c32*a32*a21*b21*a23+c12*c21*a31*a23*b23*a32+2*c23*c31*b32*a13*a21*a22+c21*c22*a31*a33*a23*b12+2*c11*c22*b31*a23*a22*a33+c22*c31*a32*a23*a13*b21+c23*c32*a33*a21*a11*b22+c21*c23*b32*a33*a12*a21-2*c23*c31*a32*b21*a12*a23-c21*c33*b32*a13*a21*a22-2*c13*c21*b33*a22^2*a31+2*c21^2*a32*b33*a12*a23+c21*c23*a32*b33*a11*a22+c11*c32*a32*a23^2*b21+c11*c21*b32*a23^2*a32+c12*c23*a31*a33*b22*a21+c21*c23*a32*b32*a13*a21-c32*c33*a21*b21*a13*a22-2*c21*c22*b31*a33*a13*a22-2*c23*c32*a32*a21*a11*b23-c23^2*a31*a32*a21*b12-c23*c33*a32*a21*a22*b11+c21*c23*b31*a32*a13*a22+c21*c31*a33*b22*a12*a23+c12*c23*a31*a32*a23*b21-2*c22*c32*a31*b23*a11*a23+4*c22*c31*a33*a21*a13*b22-c23*c32*a31*a21*a22*b13-c13*c22*a31^2*b23*a22+c21*c23*a32*a33*a21*b12-c23*c32*b31*a23*a22*a11+c22*c23*b32*a21*a11*a33+c32*c33*a12*a21^2*b23-c22*c32*a33*a21*a23*b11-2*c23*c32*a31*a21*a12*b23+2*c23*c31*b31*a22*a12*a23-c13*c21*b32*a22*a21*a33+c22*c23*a31*a32*a21*b13+c22*c23*b31*a32*a11*a23+2*c23*c32*b31*a13*a21*a22-c23*c31*b32*a12*a23*a21-c11*c23*b33*a22*a21*a32+c21*c31*b33*a13*a22^2-2*c21*c32*b32*a23^2*a11+c21*c32*b31*a12*a23^2+2*c23*c32*a31*a21*a23*b12+c12*c31*a31*a23^2*b22+c21*c23*b31*a22*a12*a33+2*c23*c32*b32*a21*a11*a23-2*c21*c22*a32*b33*a11*a23+c22*c31*b32*a23^2*a11+c23*c33*a32*a21*a11*b22-c13*c23*a21*b21*a32^2+c13*c23*b32*a21^2*a32+2*c12*c23*b32*a23*a21*a31+c22*c32*a33*b21*a11*a23-c12*c23*b31*a23*a22*a31+c23*c32*a32*a21^2*b13-c23*c32*a31*a22*a23*b11+c13*c31*a31*a22^2*b23+c11*c22*b32*a23^2*a31-2*c12*c21*b32*a23^2*a31-2*c22*c31*a33*b22*a11*a23+c32^2*a23*a21*a11*b23+c21*c32*a32*b23*a13*a21+c13*c22*b32*a21^2*a33-c22^2*b31*a33*a11*a23+2*c13*c21*a32^2*a23*b21+2*c21*c33*a31*a22*a23*b12+2*c11*c23*b32*a22*a21*a33-c33^2*b21*a11*a22^2-2*c23*c32*a33*b21*a11*a22-2*c22*c33*a31*a21*a13*b22-c21*c33*b31*a22*a12*a23+c22*c23*a31*b32*a13*a21-2*c21*c33*a32*b22*a11*a23+2*c31*c32*a21*b23*a13*a22-c31^2*b23*a13*a22^2+2*c11*c23*a32^2*b23*a21+c22*c23*b31*a33*a11*a22-2*c21*c22*a31*a32*a23*b13+c22*c31*a32*b23*a11*a23-2*c11*c31*a32*a23^2*b22+c31*c32*b21*a12*a23^2+c12*c31*a32*a23^2*b21+c21*c33*a31*b22*a13*a22-2*c12*c32*a31*a23^2*b21-2*c21*c33*a32*a21*a12*b23-c12*c22*a23*b23*a31^2-2*c11*c31*a33*a22^2*b23-c11*c32*a33*a23*a21*b22+4*c23*c32*a31*a22*a11*b23+c21*c31*a33*a22*a12*b23+c23*c33*b32*a21^2*a12-c12*c31*a31*a23*a22*b23+2*c13*c21*b33*a22*a21*a32-c23^2*a31*b32*a12*a21+2*c23^2*b31*a32*a12*a21-c22*c32*a31*a23*a21*b13-2*c12*c21*a31*a33*b23*a22+2*c21*c33*b33*a12*a21*a22-c12*c31*a33*a23*a22*b21+c11*c32*a31*a23^2*b22-2*c22*c32*a33*b21*a13*a21+c22*c32*a33*a21^2*b13-2*c21*c32*a31*a23^2*b12+c21*c33*a33*a22^2*b11+c31*c32*a11*a23^2*b22-c13*c23*b31*a22*a21*a32+c21^2*a32^2*a23*b13+c21^2*a33^2*a22*b12+c22^2*a31^2*a23*b13+c22^2*a33^2*a21*b11+c23^2*a31^2*a22*b12+c23^2*a32^2*a21*b11-c31^2*b22*a12*a23^2-c32^2*b23*a13*a21^2-c32^2*b21*a11*a23^2-c32*c33*a22*a21*a11*b23+c23*c31*a33*b22*a11*a22-c11*c21*a23*b23*a32^2-c11*c21*a22*b22*a33^2+c12*c21*b31*a23^2*a32+2*c12*c21*a33^2*a22*b21-c12*c21*a33^2*b22*a21+c12*c22*b31*a23^2*a31-c12*c22*a21*b21*a33^2+c12*c22*b33*a21^2*a33-c12*c23*a31^2*a23*b22+2*c12*c23*a31^2*b23*a22-2*c12*c23*b32*a21^2*a33+c12*c23*b33*a21^2*a32+c12*c33*a32*a21^2*b23+c12*c33*a33*a21^2*b22-c13*c21*a32^2*b23*a21+2*c13*c22*a31^2*a23*b22-2*c13*c22*b33*a21^2*a32-c13*c23*a22*b22*a31^2+c13*c31*a33*a22^2*b21+c13*c32*a32*a21^2*b23+c13*c32*a33*a21^2*b22-2*c13*c33*a31*a22^2*b21-2*c13*c33*a32*a21^2*b22-2*c11*c22*b31*a23^2*a32-c11*c22*a33^2*a22*b21+2*c11*c22*a33^2*b22*a21-c11*c23*a32^2*a23*b21+c11*c23*b33*a22^2*a31-c21*c22*a33^2*a21*b12-c21*c22*a33^2*a22*b11-c21^2*a32*a33*a22*b13-c21^2*a32*a33*a23*b12-c21^2*a32*b33*a13*a22-c21^2*b32*a33*a12*a23+2*c21^2*b32*a33*a13*a22-c21*c23*a32^2*a21*b13-c21*c23*a32^2*a23*b11+c21*c31*a32*a23^2*b12+c21*c31*b32*a12*a23^2+c21*c31*a33*a22^2*b13+c21*c32*a32*a23^2*b11+c21*c33*b31*a13*a22^2-2*c21*c33*b33*a22^2*a11-2*c21*c33*a31*a22^2*b13-c21^2*a33*a22*a12*b33-c22^2*a31*a33*a21*b13-c22^2*a31*a33*a23*b11-c22^2*a31*b33*a13*a21+2*c22^2*a31*b33*a11*a23+2*c22^2*b31*a33*a13*a21-c22*c23*a31^2*a23*b12-2*c22*c31*b31*a12*a23^2+c22*c31*a31*a23^2*b12-2*c22*c31*a32*a23^2*b11+c22*c32*b31*a23^2*a11+c22*c32*a31*a23^2*b11+c22*c32*b33*a13*a21^2+c22*c33*b32*a13*a21^2-2*c22*c33*b33*a21^2*a12+c22*c33*a33*a21^2*b12-c22^2*a33*a21*a11*b33-2*c23*c31*b31*a13*a22^2+c23*c31*a31*a22^2*b13-2*c23*c31*a33*a22^2*b11-2*c23*c32*b32*a13*a21^2-2*c23*c32*a33*a21^2*b12+c23*c33*b31*a22^2*a11+c23*c33*a31*a22^2*b11+c23*c33*a32*a21^2*b12-c23^2*a31*a32*a22*b11-c23^2*a31*a22*a12*b31-c23^2*a32*a21*a11*b32+c31^2*a23*a22*a12*b23+c31*c33*b21*a13*a22^2+c31*c33*a11*a22^2*b23+c32^2*a21*a23*a13*b21+c33^2*a22*a21*a11*b22+c33^2*a21*a22*a12*b21+c11*c21*a32*a33*b23*a22-c11*c21*b33*a23*a22*a32-c11*c21*b32*a23*a22*a33+c11*c22*a31*a23*b23*a32+c11*c22*a31*a33*b23*a22-2*c11*c22*a31*a33*a23*b22+c11*c22*a32*a33*a23*b21-2*c11*c22*a32*a33*b23*a21-c11*c22*b32*a23*a21*a33-c11*c22*b33*a23*a22*a31+2*c11*c22*b33*a23*a21*a32-2*c11*c23*a31*a32*b23*a22+c11*c23*a31*a32*a23*b22+c11*c23*a31*a22*b22*a33+2*c11*c23*b31*a23*a22*a32+c11*c23*a32*a33*a22*b21-c11*c23*b32*a23*a22*a31-c11*c23*b32*a23*a21*a32+2*c11*c31*a32*a23*a22*b23+2*c11*c31*a33*a22*b22*a23-c11*c32*a31*a23*a22*b23-c11*c32*a32*a23*a21*b23+2*c11*c32*a33*a22*a21*b23-c11*c32*a33*a23*a22*b21-c11*c33*a31*a22*b22*a23+2*c11*c33*a32*a23*a21*b22-c11*c33*a32*a23*a22*b21-c11*c33*a33*a22*a21*b22+c11*c21*a32*a33*a23*b22+c12*c21*a31*a33*a23*b22-c12*c21*b31*a23*a22*a33-2*c12*c21*a32*a33*a23*b21+c12*c21*a32*a33*b23*a21+2*c12*c21*b32*a23*a21*a33+2*c12*c21*b33*a23*a22*a31-c12*c21*b33*a23*a21*a32-c12*c21*b33*a22*a21*a33+c12*c22*a31*a33*a23*b21-c12*c22*b33*a23*a21*a31-2*c12*c23*a31*a32*b23*a21-2*c12*c23*a31*a33*a22*b21-c12*c23*b31*a23*a21*a32+2*c12*c23*b31*a22*a21*a33-c12*c23*b33*a22*a21*a31-c12*c31*a32*a23*a21*b23-c12*c31*a33*a23*a21*b22+2*c12*c32*a31*a23*a21*b23-c12*c33*a31*a22*a21*b23-c12*c33*a31*a23*a21*b22+2*c12*c33*a31*a23*a22*b21-c12*c33*a32*a21*b21*a23+c12*c22*a31*a33*b23*a21+c13*c21*a31*a32*b23*a22-2*c13*c21*a31*a32*a23*b22+c13*c21*a31*a22*b22*a33-c13*c21*b31*a23*a22*a32-2*c13*c21*a32*a33*a22*b21+c13*c21*a32*a33*b22*a21+2*c13*c21*b32*a23*a22*a31-c13*c21*b32*a23*a21*a32-2*c13*c22*a31*a32*a23*b21+c13*c22*a31*a32*b23*a21+c13*c22*a31*a33*a22*b21-2*c13*c22*a31*a33*b22*a21-c13*c22*b31*a23*a22*a31-c13*c22*b31*a22*a21*a33+c13*c22*a32*a21*b21*a33-c13*c22*b32*a23*a21*a31+2*c13*c22*b33*a22*a21*a31+c13*c23*a31*a32*a22*b21-c13*c23*b32*a22*a21*a31-c13*c31*a31*a22*b22*a23-c13*c31*a32*a22*a21*b23+2*c13*c31*a32*a23*a21*b22-c13*c31*a32*a23*a22*b21-c13*c31*a33*a22*a21*b22-c13*c32*a31*a22*a21*b23-c13*c32*a31*a23*a21*b22+2*c13*c32*a31*a23*a22*b21-c13*c32*a33*a21*b21*a22+2*c13*c33*a31*a22*a21*b22+2*c13*c33*a32*a21*b21*a22+c21*c22*a31*a23*a13*b32-2*c21*c22*a31*b33*a12*a23+c21*c22*b31*a33*a12*a23+c21*c22*a32*a33*a23*b11+c21*c22*a32*b33*a13*a21-2*c21*c22*b32*a33*a13*a21+c21*c23*a31*a32*a22*b13+c21*c23*a31*a32*a23*b12-2*c21*c23*a31*b32*a13*a22-2*c21*c23*a31*a33*a22*b12+c21*c23*a31*a22*a12*b33-2*c21*c23*a32*b33*a12*a21+c21*c31*a32*b23*a13*a22+c21*c31*a32*a23*a13*b22-c21*c31*a32*a23*a22*b13-c21*c31*b32*a23*a13*a22-c21*c31*a33*a22*a23*b12-c21*c31*b33*a22*a12*a23-2*c21*c32*a33*b21*a12*a23+4*c21*c32*a33*b21*a13*a22+c21*c32*a33*a21*a12*b23-2*c21*c32*a33*a21*a13*b22-c21*c32*b33*a13*a21*a22+2*c21*c32*b33*a23*a22*a11-c21*c32*b33*a12*a23*a21-c21*c32*b31*a23*a13*a22+c21*c32*a31*a23*a13*b22-2*c21*c32*a31*b23*a13*a22+2*c21*c32*a31*a23*a22*b13-c21*c32*a32*a23*a21*b13-c21*c32*a33*a21*a22*b13-c21*c32*a33*a22*a23*b11-2*c21*c33*a31*b22*a12*a23+c21*c33*a31*a22*a12*b23+4*c21*c33*a32*b21*a12*a23-2*c21*c33*a32*b21*a13*a22+c21*c33*a32*a21*a13*b22+2*c21*c33*b32*a23*a22*a11-c21*c33*b32*a12*a23*a21+2*c21*c33*a32*a21*a22*b13-c21*c33*a32*a21*a23*b12-c21*c33*a32*a22*a23*b11-2*c21*c23*b32*a33*a11*a22-2*c21*c31*a32*b23*a12*a23+c21*c22*a31*b33*a13*a22+c21*c22*b32*a33*a11*a23+c21*c23*a31*b32*a12*a23-2*c21*c23*b31*a32*a12*a23+c21*c23*a32*b32*a11*a23+c21*c32*a33*b22*a11*a23-2*c21*c32*a33*a22*a11*b23+c21*c32*a32*b23*a11*a23+c21*c32*a31*b23*a12*a23+c21*c33*a32*a22*a11*b23+c21*c33*a33*b22*a11*a22+c21*c33*a33*b22*a12*a21-2*c21*c33*a33*a22*a12*b21+c22*c23*a31*a32*a23*b11+c22*c23*a31*a33*a22*b11-2*c22*c23*b31*a32*a13*a21-2*c22*c23*a32*a33*a21*b11+c22*c23*a32*a21*a11*b33-c22*c31*b32*a13*a21*a23+c22*c31*a33*a22*a11*b23-c22*c31*b33*a13*a21*a22-c22*c31*b33*a23*a22*a11+2*c22*c31*b33*a12*a23*a21-2*c22*c31*a32*b23*a13*a21+2*c22*c31*b31*a23*a13*a22-c22*c31*a31*a23*a22*b13+2*c22*c31*a32*a23*a21*b13-c22*c31*a33*a21*a22*b13-c22*c31*a33*a21*a23*b12+2*c22*c31*a33*a22*a23*b11+c22*c32*a31*b23*a13*a21+c22*c32*a31*a23*a13*b21-c22*c32*b31*a13*a21*a23-c22*c32*b33*a21*a11*a23+4*c22*c33*a31*b22*a11*a23-2*c22*c33*a31*a22*a11*b23-c22*c33*b31*a23*a22*a11+2*c22*c33*b31*a12*a23*a21-c22*c33*b31*a13*a21*a22-2*c22*c33*a32*b21*a11*a23+c22*c33*a32*a21*a11*b23-c22*c33*b32*a21*a11*a23+2*c22*c33*b33*a21*a11*a22+2*c22*c33*a31*a21*a22*b13-c22*c33*a31*a21*a23*b12-c22*c33*a31*a22*a23*b11+2*c22*c33*a32*a21*a23*b11-c22*c33*a33*a21*a22*b11+c22*c23*a31*b31*a13*a22+c22*c23*a31*b31*a12*a23+c22*c23*a31*b33*a12*a21-2*c22*c23*b31*a33*a12*a21+c22*c31*a33*b21*a12*a23-2*c22*c31*a33*a21*a12*b23-2*c22*c31*a31*a23*a13*b22+c22*c31*a31*b23*a13*a22-2*c22*c33*a31*b21*a12*a23+c22*c33*a31*a21*a12*b23+c22*c33*a32*b21*a13*a21+c22*c33*a33*b21*a11*a22+c22*c33*a33*b21*a12*a21-2*c22*c33*a33*a21*a11*b22+c23*c31*a32*b22*a11*a23-2*c23*c31*a32*a22*a11*b23-c23*c31*b32*a23*a22*a11-2*c23*c31*a33*b22*a12*a21-c23*c31*b33*a12*a21*a22-c23*c31*a31*a22*a23*b12-c23*c31*a32*a21*a22*b13-c23*c31*a32*a21*a23*b12+2*c23*c31*a32*a22*a23*b11+2*c23*c31*a33*a22*a21*b12+c23*c32*a31*b21*a12*a23-2*c23*c32*a31*b22*a11*a23-c23*c32*b31*a12*a23*a21-c23*c32*b33*a21*a11*a22+2*c23*c32*a33*a21*a22*b11+c23*c33*a31*b22*a12*a21-c23*c33*b31*a12*a21*a22+c23*c33*a32*b21*a11*a22-c23*c33*b32*a21*a11*a22-c23*c33*a31*a22*a21*b12+c23*c31*a31*b22*a12*a23+c23*c31*a31*b22*a13*a22-2*c23*c31*a31*a22*a12*b23+c23*c31*a32*b21*a13*a22-2*c23*c32*a31*b21*a13*a22+c23*c32*a31*a21*a13*b22+c23*c32*a32*b21*a11*a23-2*c23*c33*a31*b22*a11*a22-c31*c32*a23*b21*a13*a22-c31*c32*a23*a21*a13*b22-c31*c32*a23*a21*a12*b23-c31*c32*a11*a23*a22*b23-c31*c33*a11*a22*b22*a23-c31*c33*a22*a21*a13*b22-c31*c33*a22*b21*a12*a23-c31*c33*a22*a21*a12*b23+2*c31*c33*a21*b22*a12*a23-c32*c33*a21*b22*a11*a23-c32*c33*a12*a21*b21*a23,c22*c23*c31*a31*b12*b23-2*c12*c21*c32*b23^2*a31+c22*c23*c32*b31*a21*b13+2*c12*c23*c31*b22*b21*a33+2*c21*c32*c33*b22*a23*b11-2*c21*c23*c32*b31*a22*b13-c32*c22*c33*b21*a11*b23-2*c21*c23*c33*a32*b12*b21+c22*c31^2*b23*a22*b13-2*c13*c21*c22*a31*b23*b32+c23*c31^2*b22*a12*b23+c21*c22*c33*a32*b13*b21-c31*c23*c33*b22*a12*b21-c21^2*c32*a33*b12*b23+2*c32*c21*c33*b22*a11*b23-c13*c22*c31*b33*a22*b21-c21*c32^2*a11*b23^2+2*c12*c21*c33*b23*b22*a31+c22*c33^2*a21*b11*b22-c12*c22*c31*b23*b21*a33+2*c11*c23*c32*b33*b22*a21+c22*c23*c31*b32*a11*b23-c12*c23*c33*b31*b22*a21+c11*c21*c22*b32*b23*a33+c21*c22*c33*b33*a12*b21+c22*c11*c23*b31*a22*b33-c23^2*c32*b32*a21*b11-2*c21*c22*c31*a33*b13*b22-c21^2*c32*b32*b23*a13+c11*c21*c23*a32*b22*b33-c31*c21*c32*b23*a13*b22-c23*c31*c32*b21*a23*b12-2*c22*c23*c33*a31*b11*b22-c13*c23*c31*b32*b22*a21-2*c21*c23*c31*b32*a23*b12-c11*c23^2*b31*b22*a32+c13*c21*c22*b31*b22*a33+2*c11*c23*c31*b32*b23*a22+2*c23*c31*c33*b22*a22*b11-c23*c31^2*a13*b22^2+c21*c23*c33*b22*b12*a31-2*c22*c23*c31*a32*b13*b21-c13*c22^2*b31*a21*b33+2*c12*c23*c32*b31*b23*a21+2*c11*c23*c31*b32*a23*b22+c22*c23*c32*a31*b13*b21+c21*c23*c33*b32*a11*b22+2*c12*c21*c31*a23*b23*b32-c31*c22*c33*b21*a13*b22-2*c21*c13*c22*b31*a23*b32+c13*c22*c23*b21*b31*a32-c12*c23*c31*b32*b23*a21+2*c13*c21*c33*b32*a22*b21+2*c21*c32*c33*a22*b11*b23-c21^2*c33*b33*b22*a12-c13*c21*c31*b32*b23*a22-c11*c23*c32*b23*b22*a31-2*c22*c23*c31*b32*a13*b21-c21^2*c32*a23*b13*b32+c21*c22*c33*a33*b11*b22+c21*c23*c32*b33*a21*b12-c21*c31*c33*b22*a23*b12+c21*c22*c32*a33*b11*b23-2*c21*c23*c33*b32*a12*b21-2*c21*c12*c23*b31*a22*b33-2*c13*c21*c23*a32*b21*b32+c21*c13*c22*b31*a22*b33-4*c13*c22*c33*a21*b21*b32-c13*c22^2*b21*b31*a33-4*c13*c21*c33*a22*b22*b31-c23*c31*c32*a22*b11*b23-2*c12*c23*c32*b21^2*a33+2*c21^2*c33*b32*a12*b23-c23^2*c31*b32*a11*b22-2*c22*c23*c33*b31*a11*b22+2*c12*c23*c31*b33*b22*a21+2*c22*c32*c33*b21*a21*b13-2*c13*c21*c33*b22^2*a31+c13*c21*c22*a32*b21*b33-c11*c22*c33*b33*a22*b21-c11*c22*c32*b23*b21*a33+c22*c11*c23*b31*a23*b32-2*c22*c23*c31*a33*b12*b21-c11*c23*c32*b31*a23*b22+c23*c31^2*b22*a23*b12+c31*c22*c32*a11*b23^2-c13*c23*c31*b32*a22*b21-c11*c23^2*b22*b32*a31+c12*c21^2*a22*b33^2-c12*c21*c31*b33*b23*a22-c22^2*c33*b33*b21*a11+2*c12*c21*c32*b23*b21*a33-c11*c22*c33*b31*b23*a22-c22^2*c33*b31*a21*b13-2*c12*c22*c23*a31*b23*b31-c22*c31*c33*b21*a22*b13-c13*c21*c32*b23*b21*a32+c22*c23*c31*b33*a22*b11+2*c23^2*c32*b31*a11*b22-c11*c23^2*a22*b32*b31+c22*c13*c23*b31*a21*b32+2*c13*c22^2*a31*b23*b31+c11*c21*c32*b23^2*a32-c31*c22*c33*b22*a11*b23-c32*c21*c33*b21*a13*b22+2*c11*c22*c33*b32*a23*b21+c12*c22*c31*b23^2*a31+c21*c23*c32*a32*b11*b23+c21*c23*c32*a33*b12*b21-c23^2*c32*a31*b12*b21-2*c21*c23*c32*b33*a11*b22-2*c13*c21*c22*b31*b23*a32-c12*c23*c31*b31*b23*a22+c11*c22^2*a21*b33^2+c23*c31^2*a22*b12*b23+c21*c22*c31*b33*a12*b23-c23*c31*c33*a22*b12*b21+2*c11*c22*c31*b33*a23*b22+c13*c22^2*a23*b31^2+2*c23^2*c31*b32*a12*b21-2*c12*c21*c23*b31*b22*a33-c22^2*c33*b31*a13*b21+c22*c23*c31*a33*b11*b22+c22*c23*c33*b31*a21*b12+c21*c22*c33*a31*b13*b22+2*c11*c22*c31*b33*b23*a22+2*c13*c21*c31*a22*b22*b33+c13*c21*c31*b22^2*a33-c21^2*c33*b32*a13*b22-c13*c22*c31*b31*a23*b22-c13*c22*c32*b23*b21*a31-c23*c32^2*a13*b21^2-c12*c23^2*b31*a21*b32-c21*c11*c22*a22*b33^2+c21*c32^2*a23*b13*b21+c11*c22*c23*b31*b23*a32-c11*c22^2*b31*b23*a33-2*c21*c22*c33*a31*b12*b23+2*c21^2*c32*b33*a22*b13-2*c21*c22*c32*b33*a21*b13-2*c11*c22*c31*b23^2*a32+c21*c22*c33*a33*b12*b21-2*c22*c23*c31*b33*a21*b12+2*c21*c31*c32*b23*a23*b12-c11*c23*c32*b23*b21*a32-c21*c31*c32*a23*b13*b22+c13*c21^2*a23*b32^2-c22*c32*c33*a21*b11*b23+2*c21*c31*c33*b22*a22*b13-2*c22*c33^2*b21*a21*b12-c11*c22^2*a23*b33*b31+c21*c23*c32*b31*a12*b23+2*c23^2*c32*b31*a22*b11-c12*c23*c31*b32*a23*b21-2*c21*c32^2*b23*a23*b11+c21*c32^2*b23*a21*b13-c13*c22*c32*b31*a23*b21-2*c22*c23*c32*b31*a23*b11-c11*c23*c33*b22*b21*a32+c21*c22*c33*b33*a21*b12+c21*c33^2*b22*a12*b21+c22*c33^2*b21*a11*b22+c22*c23*c32*b21*b11*a33+c22*c23*c31*b31*a13*b22-c11*c23*c33*b32*a22*b21-c12*c21*c33*b32*a23*b21-c22^2*c31*b23*b13*a31-c22^2*c31*a23*b13*b31+c21*c22*c32*b31*b23*a13-c22*c31*c32*a23*b13*b21+2*c31*c23*c32*b21*a13*b22+2*c11*c23^2*a32*b21*b32+c32*c23*c33*a12*b21^2-c22*c31^2*a12*b23^2+c12*c23^2*a22*b31^2+c11*c23^2*a21*b32^2-c22*c33^2*a12*b21^2-c21*c33^2*a11*b22^2-c23^2*c31*a22*b12*b31-c23^2*c31*a32*b11*b22+2*c23^2*c31*a32*b12*b21+2*c23^2*c31*b32*a21*b12-c23^2*c31*b22*b12*a31-c23^2*c31*b31*b22*a12-c12*c21^2*a23*b33*b32-2*c21*c33^2*b22*a22*b11+c21*c33^2*b22*a21*b12+c21*c33^2*a22*b12*b21-c21^2*c33*a32*b13*b22+2*c21^2*c33*a32*b12*b23-c21^2*c32*b33*a23*b12+2*c21^2*c32*b33*a13*b22-c21^2*c32*b33*a12*b23+2*c21^2*c32*a33*b13*b22-c21^2*c32*b23*b13*a32-c13*c21^2*a22*b32*b33-c21*c11*c23*a23*b32^2-c21*c13*c23*a21*b32^2-c21*c12*c22*a21*b33^2-c21^2*c33*a22*b12*b33-c21^2*c33*b22*b12*a33+2*c21^2*c33*b32*a23*b12-c21^2*c33*b32*a22*b13-c22^2*c31*b31*b23*a13+c22*c31^2*a23*b13*b22-2*c22*c31^2*b23*a23*b12-c22^2*c31*a33*b11*b23+2*c22^2*c31*a33*b13*b21-c22^2*c31*b33*a11*b23+c22*c33^2*b21*a22*b11+2*c22^2*c31*b33*a13*b21+2*c22^2*c31*b33*a21*b13-c22^2*c31*b33*a23*b11+2*c22^2*c33*a31*b11*b23-c22^2*c33*a31*b13*b21+2*c22^2*c33*b31*a23*b11+2*c22^2*c33*b31*a11*b23-c22^2*c33*b21*b11*a33-c22^2*c33*b33*a21*b11-c22*c13*c23*a22*b31^2-c22*c12*c23*a23*b31^2-2*c23*c32^2*b21*a21*b13-2*c23*c31^2*b22*a22*b13+c23*c32^2*a21*b11*b23+c23*c32^2*b21*a23*b11-c23^2*c32*b31*a12*b21-c23^2*c32*b31*a21*b12-c23^2*c32*b21*b11*a32-c23^2*c32*b32*b21*a11-c23^2*c31*b32*a22*b11+2*c23^2*c32*a31*b11*b22+c21*c23*c32*b33*a12*b21+c21*c23*c33*a32*b11*b22+c21*c23*c33*a22*b12*b31+c21*c23*c33*b31*b22*a12-c32*c21*c33*b21*a12*b23+2*c23*c32*c33*b21*a21*b12+c21*c12*c22*a23*b33*b31-c23*c31*c32*a21*b12*b23+2*c23*c31*c32*a21*b13*b22-c23*c31*c32*b22*a23*b11+2*c23*c31*c32*b21*a22*b13-c23*c31*c33*b22*a21*b12-c23*c32*c33*a21*b11*b22-c23*c32*c33*b21*a22*b11+c21*c12*c23*b31*a23*b32+c21*c12*c23*b32*a21*b33+c21*c13*c22*b32*a21*b33+c21*c13*c23*a22*b32*b31+c21*c22*c31*a33*b12*b23+c21*c22*c31*b32*b23*a13+c21*c22*c31*b23*b13*a32+c21*c11*c22*a23*b33*b32+c21*c11*c23*a22*b32*b33+c21*c22*c31*a23*b13*b32-2*c21*c22*c31*b33*a22*b13+c21*c22*c32*a23*b13*b31+c21*c22*c32*b23*b13*a31+c21*c22*c31*b33*a23*b12-2*c21*c22*c32*a33*b13*b21-2*c21*c22*c32*b33*a13*b21+c21*c22*c32*b33*a23*b11-2*c21*c22*c33*b32*a23*b11+c21*c22*c33*b32*a21*b13+c21*c22*c33*b32*a13*b21-2*c21*c22*c33*a32*b11*b23-2*c21*c22*c33*b31*a23*b12+c21*c22*c33*b31*a22*b13-2*c21*c22*c33*b31*a12*b23+c21*c23*c32*a31*b12*b23+c21*c23*c31*a22*b12*b33+c21*c23*c31*b32*a22*b13+c21*c23*c31*b33*b22*a12+c21*c23*c31*b22*b12*a33+c21*c23*c31*b32*a13*b22+c21*c23*c31*a32*b13*b22-2*c21*c23*c31*a32*b12*b23+c21*c22*c33*b33*a22*b11-2*c21*c23*c32*b31*a13*b22-2*c21*c23*c32*a31*b13*b22+c21*c23*c32*b31*a23*b12+c21*c23*c32*b32*a23*b11+c21*c23*c32*b32*a21*b13+c21*c23*c32*a32*b13*b21-2*c21*c23*c32*a33*b11*b22-2*c21*c23*c32*b33*a22*b11+c21*c23*c32*b32*a11*b23-2*c21*c23*c31*b32*a12*b23+c21*c23*c32*b32*a13*b21-2*c22*c11*c23*b32*a21*b33+c22*c12*c23*b31*a21*b33+c22*c23*c33*a31*b12*b21+c22*c23*c33*b31*a12*b21-2*c22*c23*c33*b31*a22*b11+c22*c23*c31*b31*a22*b13+c22*c23*c31*b31*a23*b12+c22*c23*c31*a32*b11*b23+c22*c23*c31*a31*b13*b22+c22*c23*c31*b31*a12*b23+c22*c23*c32*b33*b21*a11+c22*c23*c32*b31*a13*b21+c22*c23*c32*b33*a21*b11-2*c22*c23*c32*b31*a11*b23+c22*c23*c31*b33*a11*b22-2*c22*c23*c32*a31*b11*b23-c32*c23*c33*b21*a11*b22-c22*c32*c33*b21*a23*b11-c22*c31*c32*b23*a21*b13+c22*c23*c33*b21*b11*a32+c22*c23*c33*b32*a21*b11+c22*c23*c33*b32*b21*a11-2*c22*c23*c31*b32*a21*b13+c22*c23*c31*b32*a23*b11-2*c22*c23*c31*b33*a12*b21+2*c22*c31*c33*b21*a23*b12+2*c22*c31*c33*a21*b12*b23-c22*c31*c33*a21*b13*b22-c22*c31*c33*b22*a23*b11-c22*c31*c33*a22*b11*b23+2*c22*c31*c32*b23*a23*b11-c31*c23*c32*b21*a12*b23-c31*c23*c32*b22*a11*b23-c31*c21*c33*b22*a12*b23+2*c31*c22*c33*b21*a12*b23-c31*c22*c32*b23*a13*b21-c12*c23*c31*b31*a23*b22-4*c12*c23*c32*a21*b21*b33+2*c12*c23*c33*a21*b21*b32+c13*c21*c22*b32*b21*a33+c13*c21*c23*b22*b32*a31+c13*c21*c23*b31*b22*a32-c13*c21*c31*b23*b22*a32-c13*c21*c31*b32*a23*b22+2*c13*c21*c32*b23*b22*a31+2*c13*c21*c32*b31*a23*b22+2*c13*c21*c32*b31*b23*a22-c13*c21*c32*b22*b21*a33-c13*c21*c32*b33*a22*b21-c13*c21*c32*b33*b22*a21+2*c13*c21*c33*b22*b21*a32+2*c13*c21*c33*b32*b22*a21+c13*c21*c22*a31*b22*b33-c13*c21*c32*b32*a23*b21-c13*c21*c32*b32*b23*a21+c13*c22*c23*a31*b21*b32-c13*c22*c31*b23*b22*a31+2*c13*c22*c31*b23*b21*a32+2*c13*c22*c31*b32*b23*a21+2*c13*c22*c31*b32*a23*b21-c13*c22*c31*b22*b21*a33-c13*c22*c31*b33*b22*a21-c13*c22*c32*b31*b23*a21+2*c13*c22*c33*b22*b21*a31+2*c13*c22*c33*b31*b22*a21+2*c13*c22*c33*b31*a22*b21-2*c13*c22*c23*a31*b22*b31-c13*c22*c31*b31*b23*a22+2*c13*c22*c32*a21*b21*b33+2*c13*c23*c31*a22*b22*b31-c13*c23*c31*b22*b21*a32-c13*c23*c32*b22*b21*a31-c13*c23*c32*b31*a22*b21-c13*c23*c32*b31*b22*a21+2*c13*c23*c32*a21*b21*b32+c11*c21*c22*b23*b33*a32-2*c11*c21*c22*a33*b22*b33-2*c11*c21*c23*a32*b23*b32+c11*c21*c23*b22*b32*a33+2*c11*c21*c32*a23*b23*b32-c11*c21*c32*b23*b22*a33-c11*c21*c32*b33*b23*a22-c11*c21*c32*b33*a23*b22-c11*c21*c33*b23*b22*a32-c11*c21*c33*b32*b23*a22-c11*c21*c33*b32*a23*b22+2*c11*c21*c33*a22*b22*b33+c11*c22*c23*a31*b22*b33+c11*c22*c23*b31*b22*a33-2*c11*c22*c23*a32*b21*b33-2*c11*c22*c23*b32*b21*a33+2*c11*c22*c31*b23*b22*a33-c11*c22*c32*b33*a23*b21-c11*c22*c32*b33*b23*a21-c11*c22*c33*b23*b22*a31-c11*c22*c33*b31*a23*b22+2*c11*c22*c33*b23*b21*a32+2*c11*c22*c33*b32*b23*a21-c11*c22*c33*b22*b21*a33+c11*c22*c23*a31*b23*b32-4*c11*c22*c31*a23*b23*b32+2*c11*c22*c32*a23*b23*b31-c11*c22*c33*b33*b22*a21+2*c11*c23*c31*b23*b22*a32-c11*c23*c32*b31*b23*a22+2*c11*c23*c32*b22*b21*a33+2*c11*c23*c32*b33*a22*b21-c11*c23*c33*b32*b22*a21-4*c11*c23*c31*a22*b22*b33-c11*c23*c32*b32*a23*b21-c11*c23*c32*b32*b23*a21+2*c11*c23*c33*a22*b22*b31+c12*c21*c22*b23*b33*a31+c12*c21*c22*b31*b23*a33-2*c12*c21*c23*a31*b22*b33+c12*c21*c23*a32*b21*b33+c12*c21*c23*b32*b21*a33-c12*c21*c31*b23*b22*a33-c12*c21*c31*b33*a23*b22+2*c12*c21*c32*b33*a23*b21+2*c12*c21*c32*b33*b23*a21+2*c12*c21*c33*b31*a23*b22+2*c12*c21*c33*b31*b23*a22-c12*c21*c33*b23*b21*a32-c12*c21*c33*b32*b23*a21-c12*c21*c33*b22*b21*a33-2*c12*c21*c22*a33*b21*b33+c12*c21*c23*a31*b23*b32+c12*c21*c23*b31*b23*a32-4*c12*c21*c32*a23*b23*b31-c12*c21*c33*b33*a22*b21-c12*c21*c33*b33*b22*a21+c12*c22*c23*a31*b21*b33+c12*c22*c23*b21*b31*a33+2*c12*c22*c31*a23*b23*b31-c12*c22*c31*b33*a23*b21-c12*c22*c31*b33*b23*a21-c12*c22*c33*b23*b21*a31-c12*c22*c33*b31*a23*b21-c12*c22*c33*b31*b23*a21+2*c12*c22*c33*a21*b21*b33-c12*c23*c31*b23*b22*a31-c12*c23*c31*b23*b21*a32+2*c12*c23*c31*b33*a22*b21+2*c12*c23*c32*b23*b21*a31+2*c12*c23*c32*b31*a23*b21-c12*c23*c33*b22*b21*a31-c12*c23*c33*b31*a22*b21+c21*c23*c33*b32*a22*b11-2*c21*c23*c33*b32*a21*b12-c21*c32*c33*a21*b13*b22-c21*c32*c33*a21*b12*b23-c21*c32*c33*b21*a23*b12-c21*c32*c33*b21*a22*b13-c21*c31*c32*b23*a22*b13-c21*c31*c33*a22*b12*b23-2*c21*c22*c33*b32*a11*b23+c21*c22*c33*b31*a13*b22+c21*c22*c32*b33*a11*b23-2*c21*c22*c31*b33*a13*b22+c21*c22*c33*b33*a11*b22+c21*c32^2*b23*a13*b21+c11*c21*c33*b22^2*a33+c11*c22*c32*b23^2*a31-c11*c22^2*b23*b33*a31+2*c11*c22^2*a33*b21*b33-2*c11*c23*c31*b22^2*a33+c11*c23*c33*b22^2*a31+c32*c22*c33*a13*b21^2+c23*c32^2*b21*a11*b23+c31*c23*c33*a11*b22^2+c22*c31^2*b23*a13*b22+c31*c21*c33*a13*b22^2+c31*c21*c32*a12*b23^2+c12*c21*c31*b23^2*a32-c12*c21^2*b23*b33*a32-c12*c21^2*b32*b23*a33+2*c12*c21^2*a33*b22*b33+c12*c22*c33*b21^2*a33+c12*c23*c33*b21^2*a32-c12*c23^2*a31*b21*b32-c12*c23^2*b21*b31*a32+2*c12*c23^2*a31*b22*b31-c13*c21^2*a32*b22*b33-c13*c21^2*b22*b32*a33+2*c13*c21^2*a32*b23*b32+c13*c22*c32*b21^2*a33-2*c13*c22*c33*b21^2*a32-c13*c22^2*a31*b21*b33+c13*c23*c31*b22^2*a31+c13*c23*c32*b21^2*a32,-c11*c21*c22*a23*a33*b32+c13*c23*c32*a22*a21*b31-c23*c31^2*a22*a12*b23+c11*c22*c33*a23*a22*b31+c13*c21^2*b32*a22*a33+c13*c21*c31*a23*a22*b32+c22^2*c31*b23*a13*a31+2*c12*c21*c32*a23^2*b31+c23*c11*c32*a32*a23*b21-2*c22*c13*c32*a21*b21*a33-c21*c31*c33*a22^2*b13-2*c13*c23*c31*a22*b22*a31+c23^2*c32*a32*a21*b11-c13*c21*c23*a22*a32*b31+c12*c22*c33*a23*a21*b31+c23*c31*c32*a21*a12*b23+c22*c31*c33*a22*a11*b23+c21^2*c32*a32*a23*b13+2*c11*c22*c31*a23^2*b32-c11*c22*c23*b32*a23*a31-c21*c33^2*b22*a12*a21-c11*c22*c23*b31*a22*a33-2*c11*c22^2*b33*a21*a33-2*c13*c21*c32*a23*a22*b31-c32*c22*c23*a31*a21*b13+c11*c23*c33*a22*a21*b32+2*c22*c23*c31*a32*a21*b13+c21*c13*c32*a32*b23*a21+2*c22*c23*c32*a31*a23*b11+c21*c12*c31*a33*a23*b22+c11*c23*c32*a32*b23*a21-2*c22^2*c33*b31*a11*a23+2*c13*c21*c33*a22^2*b31-c23*c32^2*b21*a11*a23+c11*c22*c33*a31*a23*b22+c22*c32*c33*a21*a23*b11-c12*c23*c33*a21^2*b32-c21*c22*c33*a33*a21*b12-c13*c21*c31*a22^2*b33-c31*c21*c22*a33*a23*b12+c23^2*c32*b31*a12*a21+c32*c23^2*a21*a11*b32+c11*c22^2*a23*a33*b31+c23*c12*c33*a31*b22*a21+c32*c21^2*a33*a23*b12-c21*c22*c32*a33*a11*b23+c22*c13*c32*a31*b23*a21-2*c21*c31*c33*b22*a13*a22-c21*c23*c32*a32*a13*b21+c12*c22*c23*b23*a31^2-c12*c21*c22*a23*a33*b31-2*c12*c23*c32*a31*a23*b21-2*c13*c23*c32*a21*b21*a32-c23*c32^2*a21*a23*b11-2*c23*c11*c33*a22*b22*a31-2*c23^2*c31*a32*a21*b12+2*c13*c21*c22*a31*b23*a32-c13*c21*c22*a31*b22*a33+c21*c12*c33*a33*b22*a21+2*c21*c22*c33*a31*a12*b23+2*c21*c22*c32*a33*a13*b21+c21^2*c33*b22*a12*a33-2*c22^2*c33*a31*a23*b11-c23*c21*c32*a32*a23*b11+4*c11*c23*c31*a22*b22*a33+c12*c21^2*b23*a33*a32+2*c22*c23*c31*a33*a12*b21+c12*c23*c31*a32*a23*b21+2*c21*c33*c22*b32*a11*a23-2*c22*c31*c33*b21*a12*a23-2*c12*c21*c32*a33*b23*a21+c11*c22^2*b33*a23*a31+c23*c11*c33*a32*b22*a21+2*c22*c32*c21*b33*a13*a21-c21*c23*c32*a33*a12*b21-c21*c23*c32*a32*a11*b23-c22*c32*c33*a21^2*b13+4*c11*c22*c31*a23*b23*a32-2*c11*c22*c33*a32*b23*a21-c13*c21*c22*b33*a21*a32-c23*c31^2*a22*a23*b12+c11*c22*c33*a31*b23*a22+c12*c22*c31*a23*a21*b33+c13*c22^2*a21*a31*b33+2*c12*c23*c32*a21^2*b33-c21*c23*c33*a32*a11*b22-c22*c31*c23*b31*a12*a23+c13*c22*c31*a23*a22*b31+c21*c31*c32*a23*a22*b13-2*c11*c22*c33*a23*a21*b32-2*c21*c13*c33*a32*a22*b21-c12*c21*c23*b32*a23*a31+c22*c32*c33*b21*a11*a23+2*c22*c23*c32*a31*a11*b23-2*c22*c11*c31*a33*a23*b22-2*c21*c32*c33*b22*a11*a23+c32*c23^2*a31*a21*b12+c12*c23^2*a21*a31*b32+2*c22*c33^2*b21*a12*a21+c12*c23^2*b31*a21*a32-c21*c32^2*a23*a21*b13-2*c23*c31*c32*b21*a13*a22+2*c12*c21*c23*a31*b22*a33+c22*c12*c31*a33*a23*b21-2*c22*c32*c33*b21*a13*a21-2*c23*c32*c33*b21*a12*a21-c13*c21*c22*a32*b21*a33+c21^2*c33*a32*a13*b22+c12*c21*c33*a22*a21*b33+2*c12*c21*c23*b33*a22*a31-c11*c21*c33*a22^2*b33-2*c22*c31*c33*a21*a12*b23+c12*c21*c33*a33*a22*b21+4*c12*c21*c32*a23*b23*a31+c22^2*c33*a31*a13*b21+c23^2*c31*b32*a11*a22-2*c23^2*c31*b32*a12*a21+c21^2*c33*a33*a22*b12+c21*c32*c33*a21*a12*b23+c12*c23*c33*a22*a21*b31-2*c13*c21*c32*a31*a23*b22-c22*c23*c32*b31*a13*a21-c21*c33*c22*b33*a12*a21-2*c21*c32*c33*a22*a23*b11-2*c11*c22*c31*a33*b23*a22-2*c23*c11*c32*a33*a22*b21-2*c23^2*c32*b31*a11*a22-c21*c22*c33*a32*a13*b21-c21*c22*c33*a32*a21*b13+c21*c13*c31*a32*a23*b22+c21*c11*c33*a32*b23*a22-c23*c31*c33*a22^2*b11-c23*c31^2*b22*a12*a23-c21*c33^2*a22*a12*b21-2*c22^2*c31*a33*a13*b21+c22*c31*c33*a22*a23*b11-c21*c23*c31*a32*a13*b22-c22*c33^2*a21*a22*b11+2*c11*c21*c22*b33*a22*a33+c22*c13*c31*a31*b23*a22-c21*c23*c32*b33*a12*a21-c12*c22*c33*a21^2*b33+c21*c31*c33*a22*a23*b12-c12*c21*c23*b33*a21*a32+c12*c23*c31*a23*a21*b32+2*c21*c22*c31*a33*a13*b22-2*c21^2*c32*b33*a13*a22-2*c11*c23*c31*a32*a23*b22-c12*c22*c31*a23^2*b31+2*c13*c21*c23*b32*a21*a32+2*c11*c21*c23*b32*a23*a32+c12*c23^2*b21*a31*a32+2*c21*c31*c22*b33*a13*a22-c21*c23*c31*b32*a13*a22-2*c21*c13*c31*a22*b22*a33-c21*c23*c31*a33*a22*b12+2*c11*c22*c23*b33*a21*a32-c22*c23*c32*b21*a11*a33+c31*c23^2*a32*a22*b11+c33*c21^2*a22*a12*b33+2*c23*c33*c22*b31*a11*a22+c11*c21*c33*a23*a22*b32+2*c23*c21*c32*a33*a22*b11-2*c21*c12*c31*a23*b23*a32+2*c23*c31^2*b22*a13*a22+2*c23*c32^2*b21*a13*a21-c21*c32*c23*b32*a13*a21-c22*c23*c31*a33*a11*b22-c33*c22*c23*a21*a11*b32+c21*c32*c33*a21*a22*b13+2*c21*c22*c31*a33*a22*b13+c12*c21^2*a23*a33*b32-c22*c31*c32*a23^2*b11+2*c21*c23*c32*a31*a13*b22-c22*c23*c31*a31*a12*b23-c23*c32*c33*a21^2*b12-c12*c21*c22*b33*a23*a31-2*c22^2*c33*a31*a11*b23+c22^2*c31*a31*a23*b13+c12*c22*c31*a33*b23*a21+2*c13*c21*c22*b31*a23*a32+2*c22*c31^2*b23*a12*a23-c11*c22^2*b21*a33^2-c11*c23^2*b21*a32^2-c12*c21^2*b22*a33^2-c12*c23^2*b22*a31^2-c13*c21^2*b23*a32^2-c13*c22^2*b23*a31^2+c21*c32^2*a23^2*b11+c21*c33^2*a22^2*b11+c23*c31^2*a22^2*b13+c23*c32^2*a21^2*b13+c22*c33^2*a21^2*b12+c22*c31^2*a23^2*b12+c11*c22*c33*a33*b22*a21+c11*c22*c33*a22*a21*b33-2*c11*c23*c31*a23*a22*b32-c11*c21*c22*b23*a33*a32-c11*c21*c22*b33*a23*a32-c11*c21*c23*b22*a32*a33-c11*c21*c23*a22*a32*b33-c11*c21*c23*b32*a22*a33-2*c11*c21*c32*a23*b23*a32+c11*c21*c32*a33*b23*a22+c11*c21*c32*a23*a22*b33+c11*c21*c33*a32*a23*b22-2*c11*c21*c33*a22*b22*a33-c11*c22*c23*a31*b23*a32-c11*c22*c23*a31*b22*a33-c11*c22*c23*b31*a23*a32+2*c11*c22*c23*a32*b21*a33+2*c11*c22*c23*b32*a21*a33-c11*c22*c23*b33*a22*a31-2*c11*c22*c31*a23*a22*b33+c11*c22*c32*a23*a21*b33+c11*c21*c22*b22*a33^2+c11*c21*c23*b23*a32^2-c11*c21*c32*a23^2*b32+c11*c22^2*b23*a33*a31-c11*c22*c32*a23^2*b31+2*c11*c23*c31*a22^2*b33+c11*c23^2*b22*a32*a31+c11*c23^2*a22*a32*b31+c11*c23^2*b32*a22*a31-2*c11*c23^2*b32*a21*a32-c11*c23*c33*a22^2*b31+c12*c21^2*b33*a23*a32-2*c12*c21^2*b33*a22*a33+c12*c21*c22*b21*a33^2-c12*c21*c31*a23^2*b32-2*c12*c23^2*b31*a22*a31+c13*c21^2*b22*a32*a33-2*c13*c21^2*b32*a23*a32+c13*c21^2*a22*a32*b33+c13*c21*c23*b21*a32^2+c13*c22*c23*b22*a31^2+2*c13*c22*c33*a21^2*b32+c13*c22^2*b21*a31*a33-2*c13*c22^2*b31*a23*a31+c13*c22^2*b31*a21*a33-c13*c22*c32*a21^2*b33-c13*c23*c31*a22^2*b31-c13*c23*c32*a21^2*b32+c21^2*c32*b23*a13*a32+c21^2*c32*a33*a12*b23-2*c21^2*c32*a33*a13*b22-2*c21^2*c32*a33*a22*b13+c21^2*c32*b33*a12*a23-2*c21^2*c33*a32*a12*b23-2*c21^2*c33*a32*a23*b12-2*c21^2*c33*b32*a12*a23+c21^2*c33*b32*a13*a22-c21*c31*c32*a23^2*b12-c21*c33^2*a22*a21*b12+2*c21*c32^2*b23*a11*a23-c21*c32^2*b23*a13*a21-c21*c32^2*a23*a13*b21+2*c21*c33^2*b22*a11*a22-2*c22^2*c31*a33*a21*b13-2*c22^2*c31*b33*a13*a21+c22^2*c31*b33*a11*a23+c22^2*c31*a33*a11*b23+c22^2*c33*b31*a13*a21+c22^2*c33*a33*a21*b11+c22^2*c33*b21*a11*a33-c22*c31^2*a23*a22*b13-c22*c31^2*b23*a13*a22-c22*c31^2*a23*a13*b22-c22*c33^2*b21*a11*a22-c22*c33^2*a21*a11*b22+c23^2*c31*b22*a12*a31+c23^2*c31*a31*a22*b12-2*c23^2*c31*a32*a12*b21+c23^2*c31*a32*a11*b22+c23^2*c32*a31*a12*b21-2*c23^2*c32*a31*a22*b11-2*c23^2*c32*a31*a11*b22+c23^2*c32*b21*a11*a32-c23*c32^2*a21*a11*b23+c32*c21^2*a23*a13*b32+c31*c22^2*a23*a13*b31+c31*c22^2*a33*a23*b11+c31*c23^2*a22*a12*b31+c33*c21^2*a32*a22*b13+c33*c22^2*a21*a11*b33+c33*c22^2*a31*a21*b13+2*c23*c33*c21*b32*a12*a21-2*c23*c31*c32*a21*a13*b22-2*c23*c31*c33*b22*a11*a22-c31*c21*c22*a23*a13*b32-c31*c21*c23*a32*a22*b13+c11*c23*c32*a31*b23*a22+c11*c23*c32*a31*a23*b22+c11*c23*c32*a23*a22*b31-2*c11*c23*c32*a33*b22*a21+c11*c23*c32*a23*a21*b32-2*c11*c23*c32*a22*a21*b33-c12*c21*c22*b23*a33*a31+2*c12*c21*c22*b33*a21*a33-c12*c21*c23*a31*b23*a32-c12*c21*c23*b31*a23*a32+2*c12*c21*c23*b31*a22*a33-c12*c21*c23*a32*b21*a33-c12*c21*c23*b32*a21*a33+c12*c21*c31*a23*a22*b33-2*c12*c21*c32*a23*a21*b33-2*c12*c21*c33*a31*b23*a22-2*c12*c21*c33*a23*a22*b31+c12*c21*c33*a32*a23*b21+c12*c21*c33*a32*b23*a21+c12*c21*c33*a23*a21*b32+2*c12*c22*c23*b31*a23*a31-c12*c22*c23*b21*a31*a33-c12*c22*c23*a21*a31*b33-c12*c22*c23*b31*a21*a33-2*c22*c11*c33*a32*a23*b21+c22*c11*c33*a33*a22*b21-2*c12*c22*c31*a23*b23*a31+c12*c22*c33*a31*a23*b21-2*c12*c22*c33*a21*b21*a33+c12*c23*c31*a31*b23*a22+c12*c23*c31*a32*b23*a21-2*c12*c23*c31*a33*a22*b21+c12*c23*c31*a23*a22*b31-2*c12*c23*c31*a22*a21*b33-2*c12*c23*c32*a23*a21*b31+4*c12*c23*c32*a21*b21*a33-c13*c21*c22*b31*a22*a33+2*c13*c21*c22*b32*a23*a31-c13*c21*c22*b32*a21*a33-c13*c21*c22*b33*a22*a31-c13*c21*c23*b22*a32*a31-c13*c21*c23*b32*a22*a31+c13*c21*c32*a32*a23*b21+c13*c21*c32*a33*a22*b21+c13*c21*c32*a33*b22*a21+c13*c21*c32*a23*a21*b32+c13*c21*c32*a22*a21*b33+4*c13*c21*c33*a22*b22*a31-2*c13*c21*c33*a32*b22*a21-2*c13*c21*c33*a22*a21*b32-c13*c22*c23*b21*a31*a32+2*c13*c22*c23*b31*a22*a31-c13*c22*c23*b31*a21*a32-c13*c22*c23*a21*a31*b32+c13*c22*c31*a31*a23*b22-2*c13*c22*c31*a32*a23*b21+c13*c22*c31*a33*a22*b21+c13*c22*c31*a33*b22*a21-2*c13*c22*c31*a23*a21*b32+c13*c22*c31*a22*a21*b33+c13*c22*c32*a23*a21*b31-2*c13*c22*c33*a31*a22*b21-2*c13*c22*c33*a22*a21*b31+4*c13*c22*c33*a21*b21*a32+c13*c23*c31*a32*b22*a21+c13*c23*c31*a22*a21*b32+c13*c23*c32*a31*a22*b21+c21*c11*c32*a33*a23*b22+c21*c12*c31*a33*b23*a22-2*c21*c12*c32*a33*a23*b21-2*c21*c12*c33*a31*a23*b22+c21*c13*c31*a32*b23*a22-2*c21*c13*c32*a31*b23*a22-c21*c22*c31*a32*a23*b13-c21*c22*c31*b23*a13*a32-c21*c22*c31*a33*a12*b23-c21*c22*c31*b33*a12*a23-c21*c22*c32*b23*a13*a31-c21*c22*c33*a31*a13*b22+2*c21*c22*c33*a32*a11*b23-c21*c22*c33*b32*a13*a21-c21*c22*c33*a33*a11*b22-c21*c22*c33*a33*a12*b21-c21*c22*c33*a31*a22*b13+2*c21*c22*c33*a31*a23*b12+2*c21*c23*c31*a32*a12*b23+2*c21*c23*c31*a32*a23*b12-c21*c23*c31*b22*a12*a33-c21*c23*c32*a31*a12*b23+2*c21*c23*c32*a33*a11*b22+2*c21*c23*c32*a31*a22*b13-c21*c23*c32*a31*a23*b12-c21*c23*c32*a32*a21*b13-c21*c23*c32*a33*a21*b12-c21*c23*c33*b22*a12*a31+2*c21*c23*c33*a32*a12*b21+c21*c31*c32*b23*a13*a22+c21*c31*c33*a22*a12*b23+2*c21*c31*c23*b32*a12*a23-c21*c32*c23*b32*a11*a23+2*c21*c32*c23*b33*a11*a22+c21*c32*c33*b21*a12*a23+c21*c32*c33*b21*a13*a22+c21*c32*c33*a21*a13*b22+c21*c32*c33*a21*a23*b12-c21*c33*c22*b33*a11*a22+c21*c31*c32*a23*a13*b22+c21*c31*c33*b22*a12*a23-2*c21*c31*c32*b23*a12*a23-2*c21*c32*c33*a22*a11*b23-2*c22*c11*c32*a23*b23*a31+c22*c11*c32*a33*b23*a21+c22*c11*c32*a33*a23*b21-c31*c21*c23*a22*a12*b33+c22*c12*c33*a31*b23*a21-2*c22*c13*c31*a32*b23*a21+c22*c13*c32*a31*a23*b21-2*c22*c13*c33*a31*b22*a21-c22*c21*c32*a31*a23*b13+2*c22*c21*c32*a33*a21*b13+2*c22*c21*c33*a32*a23*b11-c22*c21*c33*a33*a22*b11-c22*c21*c32*b33*a11*a23-c22*c21*c33*b31*a13*a22-c22*c23*c31*a31*a13*b22-c22*c23*c31*a32*a11*b23+2*c22*c23*c31*a32*a13*b21-c22*c23*c31*b33*a11*a22-c22*c23*c31*a31*a22*b13-c22*c23*c31*a32*a23*b11-c22*c23*c31*a33*a22*b11-c22*c23*c32*a31*a13*b21-c22*c23*c32*a33*a21*b11-c22*c23*c33*a31*a12*b21+2*c22*c23*c33*a31*a11*b22-c22*c23*c33*b21*a11*a32-c22*c31*c23*b31*a13*a22+2*c22*c31*c23*b33*a12*a21+c22*c31*c32*b23*a13*a21+c22*c31*c32*a23*a13*b21+c22*c31*c33*b21*a13*a22+c22*c31*c33*a21*a13*b22+c22*c31*c33*b22*a11*a23+c22*c31*c32*a23*a21*b13+c22*c31*c33*a21*a22*b13-2*c22*c31*c33*a21*a23*b12+2*c22*c32*c23*b31*a11*a23+c22*c32*c33*a21*a11*b23+2*c22*c33*c21*b31*a12*a23-2*c22*c31*c32*b23*a11*a23+c23*c32*c33*b21*a11*a22+c23*c32*c33*a21*a11*b22-2*c23*c11*c31*a32*b23*a22+c23*c11*c33*a32*a22*b21+c23*c12*c31*a31*a23*b22-2*c23*c12*c31*a33*b22*a21-2*c23*c12*c32*a31*b23*a21+c23*c12*c33*a31*a22*b21-2*c23*c12*c33*a21*b21*a32+c23*c13*c31*a32*a22*b21+c23*c13*c32*a31*b22*a21-c23*c21*c33*a31*a22*b12+2*c23*c21*c33*a32*a21*b12-c23*c21*c32*b31*a12*a23-c23*c21*c33*b32*a11*a22-c23*c22*c31*a31*a23*b12+2*c23*c22*c31*a33*a21*b12+2*c23*c22*c33*a31*a22*b11-c23*c22*c33*a32*a21*b11-c23*c22*c31*b32*a11*a23-c23*c22*c33*b31*a12*a21+2*c23*c31*c22*b32*a13*a21+c23*c31*c32*b21*a12*a23+c23*c31*c32*b22*a11*a23+c23*c31*c32*a22*a11*b23+c23*c31*c33*b22*a12*a21+c23*c31*c33*a22*a12*b21-2*c23*c31*c32*a21*a22*b13+c23*c31*c32*a21*a23*b12+c23*c31*c32*a22*a23*b11+c23*c31*c33*a22*a21*b12+2*c23*c32*c21*b31*a13*a22+c23*c32*c33*a21*a22*b11-c32*c21*c22*a23*a13*b31-c32*c21*c22*a33*a23*b11-c32*c22*c23*a21*a11*b33-c33*c21*c23*a22*a12*b31-c33*c21*c23*a32*a22*b11-c33*c22*c23*a31*a21*b12,2*c21*b31*b33*b22*a12*a23+c33*b31*b23*b22*a11*a22-c22*a31*b33*b22*a23*b11+c32*a31*b11*b23*b22*a23+c11*b31*a32*b23*b22*a23-c11*b32*b33*a22*a21*b23-c22*a31^2*b23*b13*b22-c21*a31*a32*b12*b23^2-2*c32*a32*b23*b21*a23*b11-2*c33*b31*b22*b21*a13*a22+c12*b31*a33*b22*b21*a23+c22*a32*a33*b21*b11*b23-c21*a31*b32*a23*b13*b22+c12*b31^2*a23*a22*b23+2*c33*b32*a23*b21*a21*b12-c33*a31*b11*b22^2*a23-c11*b31*a32*b23^2*a22+c11*a32*b32*b23*b21*a23+c21*b33^2*b22*a11*a22-2*c31*b32*b21*a23^2*b12+2*c21*a32*b32*b23*a21*b13+c12*a31*b33*b23*b21*a22+c11*a32*b33*b23*b21*a22+c21*a33*b32*b21*a12*b23+c11*b33^2*a22*a21*b22-c11*a33*b33*b22^2*a21+c31*a32*b23*b21*a22*b13+c23*a31*a32*b12*b23*b21-2*c31*a31*b22*b23*a22*b13-c21*b31*a32*b23*a23*b12+2*c31*b33*a23*a11*b22^2+2*c21*b32*a33*b21*a23*b12+c11*b32*a33*b22*b21*a23+c13*a32*b32*a21*b21*b23-c21*a32*b32*b23*a23*b11+c11*a33*b33*b22*b21*a22+2*c22*a31*b33*a21*b13*b22+c23*a33*b32*b21*a11*b22+2*c23*b31*a33*b22*a22*b11-2*c31*b32*b23*b22*a11*a23+c31*b33*b23*a22^2*b11-c32*b31*a22*a11*b23^2+c33*a32*b21*a21*b13*b22+2*c22*a31*b33*b21*a23*b12+2*c32*a32*a21*b11*b23^2+2*c12*b31*a32*b23^2*a21+c33*a32*b12*a21*b21*b23+2*c21*a31*b32*b23*a23*b12-c32*b32*b11*a23*a21*b23-c23*b31*b32*a22*a11*b23-2*c21*a33*b32*b21*a13*b22+2*c22*a33*b33*b21*a22*b11+c31*a32*b23*b21*a23*b12+c31*b31*b22*b23*a13*a22+c11*b31*a33*a22*b22*b23+2*c22*b31*b32*b23*a13*a21+c11*b32^2*a23*a21*b23+c11*a32*b33*b23*b22*a21-4*c23*b31*a32*b22*a23*b11-c31*a32*b11*b23^2*a22-c22*a33*b33*a21*b11*b22-2*c13*b32*a33*a21*b21*b22+c13*a31*b31*a22*b22*b23-2*c22*a31*b33*b22*a11*b23-2*c33*a31*b21*a22*b12*b23+c31*b33*b23*a22*a12*b21+c31*b31*b13*a22^2*b23+c33*b33*b22*b21*a11*a22+c32*b32*b23*b21*a11*a23-2*c32*b33*a23*b21*a11*b22-c22*a31*b31*a23*b13*b22-c21*a32*b32*a11*b23^2+c32*b31*b23*b22*a11*a23+c33*b31*a23*b22*a12*b21-c31*a32*a21*b12*b23^2-2*c12*b31*a33*b23*b22*a21+c33*b32*b22*a21^2*b13+c22*a31*b33*b21*a13*b22-2*c23*b32^2*b21*a11*a23+c23*b32^2*b21*a13*a21-2*c23*a32*b31*b21*a12*b23+c33*b32*b23*b21*a12*a21-c21*a32*b32*a23*b13*b21+c32*b31*b22*a23*a13*b21-c22*b31*b33*a21*a12*b23-c22*a33*b33*b21*a21*b12-c12*b31*b33*a22*a21*b23+c21*a33*b33*b22*a12*b21+2*c13*b31*b32*a22*a21*b23+2*c12*a32*b33*b21^2*a23-2*c21*a32*a33*b23*b22*b11-2*c11*a31*b33*a22*b22*b23-2*c21*a32*b31*b23*a13*b22-c22*b31*a33*b21*a23*b12-c21*b32*b33*b21*a13*a22-c23*a32*b33*b21*a21*b12-c13*b31*b33*a22*a21*b22+c23*a31*b32*b21*a13*b22-c32*b33*a23*b21*a21*b12+c22*a33*b31*b21*a12*b23+c23*a33*b31*b22*a12*b21+c13*a31*b32*b23*b22*a21+c31*a33*b11*a22*b22*b23-c21*b32*a33*b22*a23*b11-c11*a32*b32*b23^2*a21+c11*b31*b32*a23^2*b22-c33*b32*a23*a12*b21^2+2*c33*b32*a22*a13*b21^2+c31*b31*b12*a23^2*b22+c31*b32*b22*b23*a13*a21+2*c22*a31*b32*a11*b23^2-2*c22*b31^2*b23*a13*a22+c31*a33*b22*b21*a22*b13+2*c31*a31*a23*b13*b22^2+2*c31*a31*a22*b12*b23^2+c32*a33*b12*a21*b21*b23+c31*b32*b22*a23^2*b11+c22*b31^2*b23*a12*a23-c23*a31^2*b22*b12*b23-c23*b31*a32*a21*b12*b23+2*c21*b32*a33*a21*b13*b22+2*c11*a31*b33*b22^2*a23+2*c21*b31*a32*a23*b13*b22-c11*b31*a33*b22^2*a23-c22*a32*b33*a21*b11*b23+2*c33*b31*b23*a22*a21*b12-c21*a31*b32*a12*b23^2+c11*b31*b33*a22^2*b23-c23*b32*a33*b21*a22*b11-2*c22*a33*b31*b21*a13*b22+c23*a32*b31*b22*a11*b23+c13*a31*b33*b22*b21*a22-c22*b31*b32*a23*a13*b21-c33*b33*b11*a22*a21*b22-c31*b33*a21*a13*b22^2+c21*a32*b32*b23*a13*b21-c21*a33*b33*a11*b22^2-2*c21*b33^2*b22*a12*a21-2*c31*b33*b23*b22*a11*a22-c21*a32*b33*b21*a23*b12+c11*b32*a33*b23*b22*a21+c22*a33*b31*b22*a11*b23-c31*a33*b11*b22^2*a23-2*c31*b33*b21*a22^2*b13-c21*a32*b33*a22*b11*b23-c13*a32*b33*b21^2*a22-c23*a32*b32*b21*a21*b13+c32*a33*b21*a21*b13*b22+c32*a33*b22*b21*a23*b11-c32*a31*a21*b12*b23^2-c32*a31*b11*b23^2*a22+c13*b32^2*a21*b21*a23+c12*b32*b33*a21^2*b23-c21*b31*b32*b23*a12*a23+c21*a31*a32*b23*b13*b22+c21*b32^2*b23*a11*a23-2*c21*b32^2*b23*a13*a21-c31*b33*a23*b22*a21*b12-2*c21*a32*b33*b21*a12*b23-c23*a33*b31*a11*b22^2-c12*b32*a33*b21^2*a23-c12*a33*b33*b21^2*a22+2*c22*b31*b33*b21*a13*a22-c12*b32*b33*a21*b21*a23-c23*a31*b31*a22*b12*b23-c33*a32*b12*b21^2*a23+c33*a31*b11*a22*b22*b23+c32*b31*a22*b23*a13*b21-c11*b32^2*a23^2*b21-c11*b33^2*a22^2*b21-c12*b31^2*a23^2*b22-c12*b33^2*a21^2*b22-c13*b31^2*a22^2*b23-c13*b32^2*a21^2*b23+c21*a32^2*b23^2*b11+c21*a33^2*b22^2*b11+c22*a31^2*b12*b23^2+c22*a33^2*b21^2*b12+c23*a31^2*b13*b22^2+c23*a32^2*b13*b21^2+2*c11*a31*b32*b23^2*a22-c12*a31*b31*b23^2*a22-c12*a31*b32*b23^2*a21+c12*b31*b32*a23^2*b21+c12*b33^2*a21*b21*a22-c13*a31*b31*b22^2*a23-c13*a31*b33*b22^2*a21+c13*b31^2*a22*b22*a23+2*c13*b31*a33*b22^2*a21+c13*b31*b33*a22^2*b21-c13*a32*b32*b21^2*a23+2*c13*b32*a33*b21^2*a22+c13*b32*b33*a21^2*b22+c21*b32^2*a23*a13*b21-c21*a33^2*b12*b21*b22+2*c21*a33*b31*a13*b22^2+c21*b33^2*a22*a12*b21-c21*a32^2*b13*b21*b23-c21*a31*b33*a13*b22^2-c21*a31*a33*b13*b22^2+2*c21*a32*b31*a12*b23^2-c22*a31*a32*b23^2*b11-c22*a31*b31*a12*b23^2+c22*b31^2*a23*a13*b22-c22*a32*b31*a11*b23^2-c22*a32*a33*b13*b21^2-c22*a32*b33*a13*b21^2-c22*a33^2*b21*b11*b22+2*c22*a33*b32*a13*b21^2-c22*a33*b33*a12*b21^2-2*c22*b33^2*b21*a11*a22+c22*b33^2*b21*a12*a21+c22*b33^2*a21*a11*b22-c23*a31*a33*b22^2*b11-c23*a31*b31*a13*b22^2+2*c23*a31*b33*a11*b22^2-2*c23*b31^2*b22*a12*a23+c23*b31^2*b22*a13*a22+c23*b31^2*a22*a12*b23-c23*a32^2*b21*b11*b23-c23*a32*a33*b21^2*b12-c23*a32*b32*a13*b21^2+2*c23*a32*b33*a12*b21^2+c23*b32^2*a21*a11*b23-c23*a33*b32*a12*b21^2-c31*b31*a23*a13*b22^2-c31*b31*a22*a12*b23^2+2*c31*b32*a22*a11*b23^2-c31*b32*a21*a12*b23^2-c31*a33*a21*b13*b22^2+2*c32*b31*a21*a12*b23^2-2*c32*b31*b22*a23^2*b11+c32*b31*b21*a23^2*b12+2*c32*a32*a23*b13*b21^2-c32*b32*a23*a13*b21^2+c32*b32*b13*a21^2*b23+c32*b32*b11*a23^2*b21-c32*b32*a21*a11*b23^2-c32*a33*b21^2*a22*b13-c32*a33*b12*b21^2*a23+c32*b33*b23*a21^2*b12+2*c32*b33*a23*a12*b21^2-2*c32*b33*b22*a21^2*b13-c32*b33*a22*a13*b21^2-c33*a31*a21*b13*b22^2-2*c33*b31*b23*a22^2*b11-c33*b31*a23*a11*b22^2+2*c33*b31*a21*a13*b22^2+c33*b31*b21*a22^2*b13-c33*a32*b21^2*a22*b13-2*c33*b32*b23*a21^2*b12+2*c33*a33*a21*b11*b22^2+2*c33*a33*a22*b12*b21^2-c33*b33*a21*a11*b22^2-c33*b33*a22*a12*b21^2+c33*b33*b12*a21^2*b22+c33*b33*b11*a22^2*b21+c13*a32*b33*a21*b21*b22-c13*b32*b33*a21*b21*a22+c21*a32*a33*b13*b21*b22+c21*a32*a33*b12*b23*b21+c21*a32*b33*b22*a11*b23+c21*a32*b33*b21*a13*b22-c21*b32*a33*b21*a22*b13-4*c21*b32*a33*a21*b12*b23+2*c21*b32*a33*a22*b11*b23-c21*b32*b33*b21*a12*a23+2*c21*b32*b33*a21*a12*b23+2*c21*b32*b33*a21*a13*b22-c21*b32*b33*b22*a11*a23-c21*b32*b33*a22*a11*b23+2*c21*a33*b33*b22*a21*b12-c21*a33*b33*b22*a22*b11-c21*a33*b33*a22*b12*b21-2*c21*a33*b31*b22*a12*b23+c21*a33*b32*b22*a11*b23+2*c21*a32*b33*a21*b12*b23-c21*b31*a33*b22*a22*b13+2*c21*a31*b33*b22*a22*b13+2*c21*a32*b33*b22*a23*b11-4*c21*a32*b33*a21*b13*b22+2*c21*a32*b33*b21*a22*b13-c21*b31*b33*a22*a12*b23-c21*b31*b33*b22*a13*a22+2*c21*b31*a33*a22*b12*b23-c21*b31*a33*b22*a23*b12-c21*b31*b32*a23*a13*b22+2*c21*b31*b32*b23*a13*a22-c21*b31*a32*b23*a22*b13-c21*a31*b33*a22*b12*b23-c21*a31*b33*b22*a23*b12+c21*a31*b33*b22*a12*b23+c21*a31*a33*b22*b12*b23-2*c11*a32*b33*b22*b21*a23-2*c11*b32*a33*b23*b21*a22-c11*b32*b33*a23*a21*b22+2*c11*b32*b33*a23*a22*b21-c11*b31*b33*a22*b22*a23-c11*b31*b32*a23*a22*b23-2*c11*a31*b32*b23*b22*a23+c12*a31*b31*b23*b22*a23+c12*a31*b32*b23*b21*a23-2*c12*a31*b33*b22*b21*a23+c12*a31*b33*b23*b22*a21-2*c12*b31*a32*b23*b21*a23-c12*b31*b32*a23*a21*b23+c12*b31*a33*b23*b21*a22-4*c22*a31*b33*b21*a22*b13-c22*a31*b33*a21*b12*b23+2*c22*a31*b33*a22*b11*b23-c22*a31*b32*b23*a21*b13+c22*a31*a32*b13*b21*b23-c22*a31*b31*b23*a23*b12+2*c22*a31*b31*b23*a22*b13-c22*a31*b32*b23*a23*b11+c22*a31*a33*b13*b21*b22-2*c22*a31*a33*b12*b23*b21+c22*a31*a33*b23*b22*b11+2*c22*a31*b32*a23*b13*b21+c22*a31*b31*b23*a13*b22-2*c22*a31*b32*b23*a13*b21+c22*a31*b33*b21*a12*b23-c22*b31*a32*b23*a21*b13+2*c22*b31*a32*b23*a23*b11-c22*b31*a32*a23*b13*b21-c22*b31*b32*b23*a11*a23+2*c22*b31*a33*b21*a22*b13+2*c22*b31*a33*a21*b12*b23-c22*b31*a33*a21*b13*b22+2*c22*b31*a33*b22*a23*b11-4*c22*b31*a33*a22*b11*b23-c22*b31*b33*b21*a12*a23-c22*b31*b33*a21*a13*b22-c22*b31*b33*b22*a11*a23+2*c22*b31*b33*a22*a11*b23+c22*a32*b31*b23*a13*b21+c22*a32*b33*b21*a11*b23+2*c22*a32*b33*b21*a21*b13-c22*a32*b33*b21*a23*b11-c22*b32*a33*b21*a21*b13-c22*b32*a33*b21*a23*b11+2*c22*b32*a33*a21*b11*b23+2*c22*b32*b33*b21*a11*a23-c22*b32*b33*b21*a13*a21-c22*b32*b33*a21*a11*b23-2*c22*a33*b32*b21*a11*b23+c22*a33*b33*b21*a11*b22-c23*a31*b31*b22*a22*b13+2*c23*a31*b31*b22*a23*b12+c23*a31*a32*b23*b22*b11-2*c23*a31*a32*b13*b21*b22+2*c23*a31*b32*b21*a22*b13-4*c23*a31*b32*b21*a23*b12+2*c23*a31*b32*a21*b12*b23-c23*a31*b32*a21*b13*b22+2*c23*a31*b32*b22*a23*b11-c23*a31*b32*a22*b11*b23+c23*a31*a33*b12*b21*b22-c23*a31*b33*b22*a21*b12-c23*a31*b33*b22*a22*b11+2*c23*a31*b33*a22*b12*b21+c23*a31*b31*b22*a12*b23-2*c23*a31*b32*b22*a11*b23+c23*a31*b32*b21*a12*b23-2*c23*a31*b33*b22*a12*b21-c23*b31*a32*b21*a22*b13+2*c23*b31*a32*b21*a23*b12+2*c23*b31*a32*a21*b13*b22+2*c23*b31*a32*a22*b11*b23+2*c23*b31*b32*b21*a12*a23-c23*b31*b32*b21*a13*a22-c23*b31*b32*a21*a12*b23-c23*b31*b32*a21*a13*b22+2*c23*b31*b32*b22*a11*a23-c23*b31*a33*b22*a21*b12-c23*b31*a33*a22*b12*b21-c23*b31*b33*b22*a11*a22+2*c23*b31*b33*b22*a12*a21-c23*b31*b33*a22*a12*b21+2*c23*a32*b32*b21*a23*b11-c23*a32*b32*a21*b11*b23+c23*a32*a33*b21*b11*b22-c23*a32*b33*b21*a22*b11+2*c23*a32*b33*a21*b11*b22+c23*a32*b31*b21*a13*b22+c23*a32*b32*b21*a11*b23-2*c23*a32*b33*b21*a11*b22+2*c23*b32*a33*b21*a21*b12-c23*b32*a33*a21*b11*b22+2*c23*b32*b33*b21*a11*a22-c23*b32*b33*b21*a12*a21-c23*b32*b33*a21*a11*b22-c31*b32*b22*a23*a21*b13-2*c31*b32*a22*b23*a13*b21-c31*b32*a22*b23*a21*b13+2*c31*b32*a22*a23*b13*b21+c31*a33*b22*a21*b12*b23+c31*a33*b22*b21*a23*b12-2*c31*a33*b21*a22*b12*b23+c31*b33*b23*b22*a12*a21-c31*b33*b23*a22*a21*b12-2*c31*b33*a23*b22*a12*b21-c31*b33*a23*b22*a22*b11+2*c31*b33*a23*a22*b12*b21+c31*b33*b22*b21*a13*a22+2*c31*b33*b22*a21*a22*b13+c31*b32*b22*a23*a13*b21-c31*b32*b23*a22*a23*b11+2*c31*b32*b23*a21*a23*b12+c31*b32*b23*b21*a12*a23+c31*a32*b11*b23*b22*a23-2*c31*a32*b21*a23*b13*b22+c31*a32*b23*a21*b13*b22-c31*b31*b12*a23*a22*b23-c31*b31*b13*a22*b22*a23+c31*b31*b23*b22*a12*a23-2*c31*a31*b23*b22*a23*b12+c32*a31*b23*a21*b13*b22+c32*a31*b23*b21*a22*b13+c32*a31*b23*b21*a23*b12-2*c32*a31*b21*a23*b13*b22-2*c32*b31*b23*b21*a12*a23-c32*b31*b23*a21*a23*b12+2*c32*b31*b23*a22*a23*b11-2*c32*b31*b22*b23*a13*a21+2*c32*b31*b22*a23*a21*b13-c32*b31*a22*b23*a21*b13-c32*b31*a22*a23*b13*b21-2*c32*a32*b21*b23*a21*b13+c32*b32*b21*b23*a13*a21-c32*b32*b13*a21*b21*a23-c21*a31*b32*b23*a22*b13+c21*a31*b32*b23*a13*b22+2*c12*b31*b33*a23*a21*b22-c12*b31*b33*a23*a22*b21-2*c12*a32*b33*a21*b21*b23+c12*b32*a33*a21*b21*b23+c12*a33*b33*a21*b21*b22+c13*a31*b32*b22*b21*a23-2*c13*a31*b32*b23*b21*a22+c13*b31*a32*b22*b21*a23+c13*b31*a32*b23*b21*a22-2*c13*b31*a32*b23*b22*a21-c13*b31*b32*a23*a21*b22-c13*b31*b32*a23*a22*b21-2*c13*b31*a33*b22*b21*a22-2*c32*a33*b22*a21*b11*b23+c32*a33*b21*a22*b11*b23+c32*b33*b23*b21*a11*a22-2*c32*b33*b23*b21*a12*a21+c32*b33*b23*a21*a11*b22-c32*b33*b23*a21*a22*b11-c32*b33*a23*b21*a22*b11+2*c32*b33*a23*a21*b11*b22+c32*b33*b22*b21*a13*a21+2*c32*b33*a22*b21*a21*b13+c33*a31*b22*b21*a22*b13+c33*a31*b22*a21*b12*b23+c33*a31*b22*b21*a23*b12-2*c33*b31*b23*b22*a12*a21+c33*b31*b23*a22*a12*b21-c33*b31*a23*b22*a21*b12+2*c33*b31*a23*b22*a22*b11-c33*b31*a23*a22*b12*b21-c33*b31*b22*a21*a22*b13+c33*a32*b22*b21*a23*b11-2*c33*a32*b22*a21*b11*b23+c33*a32*b21*a22*b11*b23-2*c33*b32*b23*b21*a11*a22+c33*b32*b23*a21*a11*b22+2*c33*b32*b23*a21*a22*b11+c33*b32*a23*b21*a11*b22-c33*b32*a23*b21*a22*b11-c33*b32*a23*a21*b11*b22-2*c33*b32*b22*b21*a13*a21-c33*b32*a22*b21*a21*b13-2*c33*a33*b22*b21*a22*b11-2*c33*a33*b21*b22*a21*b12+c33*b33*b21*b22*a12*a21-c33*b33*b12*a21*b21*a22,-c13*c31*c33*a12*a11*b22+c12*c31*c13*a31*a22*b13-c11*c21*c32*a33*b13*a12-c12*c23*c31*a31*b13*a12-c13*c32*c33*a11*a12*b21+2*c13*c31*c32*a11*a23*b12-c23*c12^2*a11*a31*b33+c12*c22*c33*a11^2*b33+c31*c11*c13*a22*a12*b33-4*c12*c21*c31*a13*b13*a32-c13*c21*c33*a32*a12*b11-c33*c11^2*a32*a23*b12-2*c12*c23*c33*a11^2*b32-c31*c13^2*a31*a22*b12+2*c13*c21*c31*a32*b13*a12-c11*c21*c12*b12*a33^2+2*c11^2*c33*a32*a13*b22+c13*c12*c31*b32*a13*a21+2*c13*c31*c32*b11*a12*a23+c11*c21*c12*a32*b13*a33-c13*c31*c33*a22*a12*b11+c13*c11*c22*b31*a13*a32-c11*c31*c33*a13*a12*b22-c11*c21*c32*a13*a12*b33-c13*c22*c33*a12*a11*b31-c13^2*c31*a31*b22*a12-c11*c23*c32*a32*a13*b11+2*c12^2*c21*a33*a11*b33-c13*c31*c32*a12*a13*b21+2*c11*c22*c33*a31*b13*a12+c11*c13*c32*b32*a13*a21-c11*c21*c33*a13*a12*b32-c11*c23*c32*a13*a11*b32+2*c11*c22*c32*a33*a13*b11-2*c11*c13*c22*a31*a12*b33-c11*c32*c33*a11*a12*b23+c32*c11*c12*a33*a13*b21+2*c12*c31*c33*b13*a11*a22+c11*c32*c13*a32*a21*b13-c32*c11^2*a33*a13*b22+c11*c32*c13*a32*a23*b11-c11*c22*c12*b11*a33^2-2*c11*c22*c13*a31*b12*a33-2*c11*c22*c32*a13^2*b31-2*c12*c33^2*b11*a11*a22-2*c12*c11*c33*b31*a13*a22-c11*c31*c32*a13*a23*b12+c11*c32*c13*a31*a22*b13+c22*c12*c13*a11*a31*b33+c11*c31*c12*a33*a22*b13-c11^2*c23*a12*b32*a33+c12*c21*c13*a31*b12*a33+c12*c21*c13*a31*b13*a32+c12*c13*c31*a32*a13*b21-4*c13*c22*c32*a11*b11*a33-c12*c32*c33*a11*a13*b21+2*c12*c23*c33*a12*a11*b31+c32*c12*c13*a21*a11*b33-c11*c32*c33*b11*a13*a22+c11*c12*c33*b32*a11*a23-2*c12*c13*c31*b33*a11*a22-2*c12*c21*c13*a32*b11*a33-c11*c32*c33*b11*a12*a23-c12^2*c33*b31*a11*a23-2*c13*c11*c33*b32*a11*a22+c11*c13*c32*a33*a11*b22-c12*c21*c33*a31*b13*a12+c13*c23*c32*a11^2*b32+c13*c32^2*a11*a21*b13-c11*c22*c31*a13*a12*b33-2*c11*c31*c13*a32*a22*b13-c12*c21*c32*a33*a13*b11+c11*c21*c32*a13^2*b32-2*c13*c12*c21*b32*a11*a33+2*c11*c31*c33*a12*a23*b12+c11*c13*c31*a33*b22*a12+2*c12*c23*c31*a13*a11*b32+c11*c12*c31*a32*b23*a13+2*c11^2*c32*b33*a12*a23+2*c13*c21*c31*a32*a13*b12-c11*c21*c33*a32*a13*b12+c13*c21*c33*a12^2*b31-2*c13*c22*c32*a11^2*b33+c11*c33*c13*a32*a21*b12+2*c13*c31*c33*a12*a21*b12-c12*c22*c33*a31*b13*a11+c11*c13*c22*a31*a13*b32+c13*c12*c33*a32*b21*a11+2*c13*c21*c32*a12*a11*b33-c13^2*c21*a12*b32*a31+2*c11*c23*c32*a31*a13*b12-2*c11*c13*c31*b32*a13*a22-c31*c13^2*a32*a12*b21+c11*c13*c21*a12*b32*a33-c12*c31*c33*a12*a13*b21-c22*c13^2*a31*b11*a32+c11*c31*c13*a32*a23*b12+c12*c11*c33*b31*a12*a23+2*c13*c21*c33*a12*b12*a31+2*c13*c22*c31*a33*b12*a11+2*c12*c31*c33*b11*a13*a22+c11*c23*c12*a32*b11*a33-c33*c11^2*a22*a12*b33-c11*c21*c32*a33*a13*b12+2*c11^2*c22*a33*a12*b33-c11*c22*c33*a33*a12*b11-c12*c23*c13*b12*a31^2-c12^2*c21*a13*b33*a31+c13*c31*c33*a12^2*b21+c12*c13*c31*b31*a13*a22-c12*c21*c32*a33*b13*a11+c11*c23*c13*a31*b12*a32-c13*c22*c33*a31*b12*a11+c11*c33*c12*a31*a23*b12-2*c11*c13*c32*b33*a12*a21-2*c11*c12*c33*a31*a13*b22+2*c12*c31*c32*b13*a13*a21+2*c13*c22*c32*a31*a13*b11-c32*c13^2*a31*a11*b22+2*c12*c23*c31*a32*a13*b11-c12*c22*c33*a31*a13*b11-c12*c32*c33*a11*a21*b13+c23*c11*c13*a12*a32*b31-2*c13*c12*c33*b31*a12*a21-c11^2*c32*a32*b23*a13-c23*c11^2*a12*a32*b33-c23*c11^2*a32*b12*a33-c32*c11^2*a32*a23*b13+2*c12*c21*c31*a13*a12*b33-c23*c12^2*a31*b11*a33+2*c12^2*c33*a31*a13*b21-c33*c12^2*a31*a23*b11-c33*c12^2*a33*a21*b11+c11*c12*c23*b32*a11*a33+c23*c12*c13*a11*a31*b32+2*c13^2*c31*a32*a11*b22+c11*c22*c12*a31*b13*a33-2*c13*c31^2*a12*a23*b12-c12*c23*c31*a12*a11*b33-c13*c22*c31*a31*b13*a12-2*c11*c33*c13*a32*a22*b11-c11*c23*c32*a33*b12*a11-2*c13*c11*c22*b31*a12*a33-c11^2*c22*a13*b33*a32+c11*c33^2*a22*a12*b11-2*c13*c12*c33*a31*a12*b21-c12*c21*c33*a13*a12*b31-2*c12*c31^2*a13*a22*b13+c12*c31^2*b13*a12*a23+c13*c23*c31*a12^2*b31+c12*c32*c13*a33*a21*b11+c11*c12*c33*a32*a11*b23-c12*c21*c33*a33*b12*a11+2*c11*c22*c33*a31*a13*b12-c12*c22*c13*b13*a31^2-c13*c32*c33*a11*a21*b12-c12^2*c23*a11*b31*a33-c12^2*c31*a31*b23*a13+2*c13*c21*c31*a13*a12*b32-2*c11*c13*c31*a32*a13*b22-c12*c23*c31*a13*a12*b31+c11*c33^2*a12*a11*b22+c11*c33^2*a11*a22*b12+c12*c31^2*a13*a23*b12+c12*c32*c33*a11^2*b23-c13*c23*c31*a32*a12*b11-c13*c32^2*a11^2*b23+c22*c11^2*b12*a33^2+c23*c11^2*b13*a32^2-c11*c32^2*a13^2*b21-c11*c33^2*a12^2*b21+c21*c12^2*b11*a33^2-c12*c31^2*a13^2*b22-c12*c33^2*a11^2*b22+c23*c12^2*b13*a31^2+c21*c13^2*b11*a32^2+c22*c13^2*b12*a31^2-c13*c31^2*a12^2*b23+2*c13^2*c21*a32*a11*b32+2*c13^2*c22*a31*a12*b31-c13^2*c22*a11*b31*a32-c13^2*c31*b32*a12*a21+2*c13^2*c31*b32*a11*a22+2*c13^2*c32*a31*a12*b21-c13^2*c32*b31*a11*a22+2*c13^2*c32*b31*a12*a21-c13^2*c32*a32*b21*a11-c21*c13^2*a31*b12*a32-c31*c13^2*a32*a21*b12+2*c31*c13^2*a32*a22*b11+2*c32*c13^2*a31*a21*b12-c32*c13^2*a31*a22*b11-c22*c11^2*a32*b13*a33+c11*c22*c31*a13^2*b32-c11*c23*c13*b11*a32^2+c11*c23*c31*a12^2*b33-2*c11*c23*c33*a12^2*b31+2*c33*c11^2*a32*a22*b13+c12*c32*c13*a31*a23*b11+2*c12*c32*c33*b11*a11*a23-c12*c32*c33*b11*a13*a21-c11*c22*c33*a33*b12*a11-c11*c22*c33*a12*a11*b33+2*c12*c23*c32*a11*b11*a33+2*c12*c23*c33*a31*b12*a11+2*c12*c23*c33*a31*a12*b11-4*c12*c23*c33*a11*b11*a32+c12*c31*c13*a31*a23*b12-2*c12*c31*c13*a32*a23*b11-c12*c23*c31*a33*b12*a11-c12*c23*c31*a33*a12*b11-c12*c23*c32*a31*b13*a11-c12*c23*c32*a31*a13*b11+c12*c23*c13*a31*b11*a32-c12*c23*c31*a31*a13*b12+2*c12*c23*c31*a32*b13*a11+2*c12*c21*c31*a33*a13*b12+2*c12*c21*c31*a33*b13*a12+c12*c22*c13*a31*b11*a33+2*c12*c22*c31*a13*b13*a31-c12*c22*c31*a33*b13*a11-c12*c22*c31*a33*a13*b11-c12*c22*c31*a13*a11*b33-c12*c22*c33*a13*a11*b31+2*c12*c22*c33*a11*b11*a33-2*c12*c33*c13*a31*a21*b12-c12*c23*c32*a13*a11*b31-c11*c23*c32*a33*a12*b11-c11*c23*c32*a12*a11*b33-4*c11*c23*c33*a12*b12*a31+2*c11*c23*c33*a32*b12*a11+2*c11*c23*c33*a32*a12*b11+2*c11*c23*c33*a12*a11*b32+c11*c31*c12*a32*a23*b13-2*c11*c31*c12*a33*a23*b12+c11*c31*c13*a33*a22*b12+2*c11*c31*c32*a13*a22*b13-c11*c31*c32*b13*a12*a23-c11*c31*c32*a13*a12*b23-c11*c31*c33*a22*a12*b13-c11*c31*c33*a13*a22*b12+c11*c32*c12*a31*a23*b13+c11*c32*c12*a33*a21*b13-2*c11*c32*c12*a33*a23*b11-2*c11*c32*c13*a31*a23*b12-2*c11*c32*c13*a33*a21*b12+c11*c32*c13*a33*a22*b11-c11*c32*c33*a11*a13*b22-c11*c32*c33*a11*a23*b12+2*c11*c32*c33*b12*a13*a21+2*c11*c32*c33*a12*a13*b21+2*c11*c32*c33*a12*a21*b13-c11*c32*c33*b13*a11*a22+c21*c11*c12*a13*a33*b32+c21*c11*c13*a12*a32*b33+c22*c11*c12*a13*a33*b31+2*c13*c32*c33*b11*a11*a22-c13*c32*c33*b11*a12*a21+c13*c11*c23*a12*b32*a31-2*c13*c11*c23*a32*a11*b32+c13*c11*c32*b31*a13*a22-2*c13*c11*c32*b31*a12*a23+c13*c11*c32*a32*a13*b21-2*c13*c11*c32*a33*a12*b21+2*c13*c21*c32*a33*b12*a11+2*c13*c21*c32*a33*a12*b11-c13*c21*c33*a32*b12*a11-c13*c21*c33*a12*a11*b32-c13*c22*c31*a31*a13*b12-c13*c22*c31*a13*a12*b31-c13*c22*c31*a32*b13*a11-c13*c22*c31*a32*a13*b11-c13*c22*c31*a13*a11*b32+2*c13*c22*c31*a33*a12*b11+2*c13*c22*c31*a12*a11*b33+2*c13*c22*c32*a31*b13*a11+2*c13*c22*c32*a13*a11*b31-c13*c22*c33*a31*a12*b11+2*c13*c22*c33*a11*b11*a32+2*c13*c23*c31*a12*b12*a31-c13*c23*c31*a32*b12*a11-c13*c23*c31*a12*a11*b32-c13*c23*c32*a31*b12*a11-c13*c23*c32*a31*a12*b11-c13*c23*c32*a12*a11*b31+2*c13*c23*c32*a11*b11*a32+c13*c12*c21*a31*a13*b32-2*c13*c12*c23*a31*a12*b31+c13*c12*c23*a11*b31*a32+c13*c12*c31*a31*a13*b22-2*c13*c12*c31*b32*a11*a23-2*c13*c12*c31*a33*a11*b22+c13*c12*c33*b31*a11*a22+c13*c11*c33*a31*b22*a12-2*c13*c11*c33*a32*a11*b22+c13*c11*c33*b32*a12*a21+c31*c11*c12*a23*a13*b32+c31*c11*c12*a33*a13*b22+c31*c11*c13*a32*a12*b23+c12*c11*c22*a13*b33*a31-2*c12*c11*c22*a33*a11*b33-2*c12*c11*c23*b31*a13*a32+c12*c11*c23*b31*a12*a33+c12*c11*c32*a31*b23*a13-2*c12*c11*c32*a33*a11*b23+c12*c11*c32*b33*a13*a21-2*c12*c11*c32*b33*a11*a23-2*c12*c11*c33*a32*a13*b21+c12*c11*c33*a33*a12*b21-4*c13*c21*c31*a12*b12*a33-c13*c21*c32*a31*a13*b12-c13*c21*c32*a31*b13*a12-c13*c21*c32*a13*a12*b31-c13*c21*c32*a32*b13*a11-c13*c21*c32*a32*a13*b11-c13*c21*c32*a13*a11*b32+2*c13*c31*c32*a11*a12*b23-c13*c31*c32*b11*a13*a22-c13*c31*c32*a11*a13*b22-c13*c31*c32*b12*a13*a21-c13*c31*c32*a12*a21*b13-c13*c31*c32*b13*a11*a22-c13*c31*c33*a11*a22*b12+c12*c33*c13*a31*a22*b11+c12*c33*c13*a32*a21*b11+c12*c13*c21*a31*a12*b33+c12*c13*c21*b31*a13*a32+c12*c13*c21*b31*a12*a33-2*c12*c13*c21*a32*a11*b33-2*c12*c13*c22*a31*a13*b31+c12*c13*c22*a11*b31*a33+c12*c13*c31*a31*a12*b23+c12*c13*c31*b31*a12*a23-2*c12*c13*c31*a32*a11*b23+c12*c13*c31*a33*a12*b21+c12*c13*c31*b33*a12*a21-2*c12*c13*c32*a31*a13*b21+c12*c13*c32*b31*a11*a23-2*c12*c13*c32*b31*a13*a21+c12*c13*c32*a33*b21*a11+2*c12*c21*c32*a13*b13*a31-c12*c21*c32*a13*a11*b33-c12*c21*c33*a31*a13*b12+2*c12*c21*c33*a32*b13*a11+2*c12*c21*c33*a32*a13*b11+2*c12*c21*c33*a13*a11*b32-c12*c21*c33*a33*a12*b11-c12*c21*c33*a12*a11*b33+c12*c31*c13*a32*a21*b13+c12*c31*c13*a33*a21*b12-2*c12*c31*c13*a33*a22*b11-c12*c31*c32*b13*a11*a23-c12*c31*c32*a13*a11*b23-c12*c31*c32*a13*a23*b11-c12*c31*c33*a11*a12*b23-c12*c31*c33*b11*a12*a23+2*c12*c31*c33*a11*a13*b22-c12*c31*c33*a11*a23*b12-c12*c31*c33*b12*a13*a21-c12*c31*c33*a12*a21*b13-2*c12*c32*c13*a31*a21*b13+c12*c31^2*a13*a12*b23-c21*c12^2*a31*b13*a33-2*c12*c21*c31*a13^2*b32+c12*c21*c32*a13^2*b31+c12*c22*c31*a13^2*b31+c12*c23*c32*a11^2*b33+2*c12^2*c23*a31*a13*b31+2*c12^2*c31*a33*a11*b23-c12^2*c31*b33*a13*a21+2*c12^2*c31*b33*a11*a23+2*c12^2*c33*b31*a13*a21-c12^2*c33*a33*b21*a11-c31*c12^2*a31*a23*b13-c31*c12^2*a33*a21*b13+2*c31*c12^2*a33*a23*b11+c12*c33^2*b11*a12*a21+c12*c33^2*a11*a12*b21+c12*c33^2*a11*a21*b12-c31*c13^2*a22*a12*b31-c32*c11^2*a23*a13*b32-c32*c13^2*a21*a11*b32-c32*c13^2*a32*a21*b11+c13*c32*c33*a11^2*b22-2*c13*c32^2*b11*a11*a23+c13*c32^2*b11*a13*a21+c13*c32^2*a11*a13*b21+c13*c31^2*a22*a12*b13+c13*c31^2*a13*a12*b22+c13*c31^2*a13*a22*b12-c31*c12^2*a33*a13*b21-c31*c12^2*a23*a13*b31-2*c11*c33^2*a12*a21*b12+2*c11^2*c23*a32*a13*b32+2*c11^2*c32*a33*a12*b23-c11^2*c32*b33*a13*a22-c11^2*c33*b32*a12*a23+2*c11^2*c33*b32*a13*a22-c11^2*c33*a33*b22*a12-c32*c11^2*a33*a22*b13+2*c32*c11^2*a33*a23*b12-c11*c21*c13*b13*a32^2+c11*c21*c33*a12^2*b33-c33*c11^2*a33*a22*b12+c11*c31*c32*a13^2*b22+c11*c31*c33*a12^2*b23+c11*c32^2*b13*a11*a23-2*c11*c32^2*b13*a13*a21+c11*c32^2*a13*a11*b23+c11*c32^2*a13*a23*b11-c33*c11^2*a32*a12*b23-c33*c12^2*a31*a11*b23-c33*c12^2*a21*a11*b33-c22*c11^2*a13*a33*b32-c22*c13^2*a11*a31*b32-2*c13*c21*c31*a12^2*b33+c13*c22*c33*a11^2*b32-c21*c12^2*a13*a33*b31-c21*c13^2*a12*a32*b31+2*c33*c12^2*a31*a21*b13+c12*c31*c32*a13^2*b21-2*c11*c33*c12*a31*a22*b13-2*c11*c33*c12*a32*a21*b13+c11*c33*c12*a32*a23*b11+c11*c33*c12*a33*a22*b11+c11*c33*c12*a33*a21*b12+c11*c33*c13*a31*a22*b12+c11*c12*c21*a13*b33*a32-2*c11*c12*c21*a33*a12*b33-2*c11*c12*c23*a31*a13*b32+c11*c12*c23*a31*a12*b33+c11*c12*c23*a32*a11*b33-2*c11*c12*c31*a33*a12*b23+c11*c12*c31*b33*a13*a22-2*c11*c12*c31*b33*a12*a23+c11*c12*c33*a31*a12*b23-2*c11*c12*c33*b32*a13*a21+c11*c12*c33*a33*a11*b22+c11*c12*c33*b33*a11*a22+c11*c12*c33*b33*a12*a21+c11*c13*c22*a32*a11*b33+c11*c13*c22*b32*a11*a33+c11*c13*c31*b32*a12*a23-2*c11*c13*c32*a31*a12*b23+c11*c13*c32*a31*a13*b22+c11*c22*c13*a31*b13*a32+c11*c22*c13*a32*b11*a33+2*c11*c22*c31*a13*b13*a32-c11*c22*c31*a33*a13*b12-c11*c22*c31*a33*b13*a12-2*c11*c23*c12*a31*b13*a32+c11*c23*c12*a31*b12*a33-c11*c23*c31*a32*a13*b12-c11*c23*c31*a32*b13*a12-c11*c23*c31*a13*a12*b32+2*c11*c23*c31*a12*b12*a33+2*c11*c23*c32*a31*b13*a12+2*c11*c23*c32*a13*a12*b31+c33*c12*c13*a31*a11*b22+c33*c12*c13*a21*a11*b32+c32*c11*c12*a23*a13*b31+c33*c11*c13*a22*a12*b31+c33*c11*c13*a32*a12*b21-c11*c23*c32*a32*b13*a11+c11*c13*c32*a32*a11*b23+c11*c13*c32*b32*a11*a23+c11*c13*c32*b33*a11*a22-2*c11*c13*c21*a32*a13*b32+c11*c21*c13*a32*b12*a33+2*c11*c21*c32*a13*b13*a32-c11*c21*c33*a32*b13*a12+2*c11*c21*c33*a12*b12*a33-4*c11*c22*c32*a13*b13*a31+2*c11*c22*c32*a33*b13*a11+2*c11*c22*c32*a13*a11*b33+2*c11*c22*c33*a13*a12*b31-c11*c22*c33*a32*b13*a11-c11*c22*c33*a32*a13*b11-c11*c22*c33*a13*a11*b32+c32*c12*c13*a31*a11*b23,c22*c33^2*a31*a11*b22+c12*c33*c23*b21*a31*a32-c21*c31*c33*a32*a23*b12+2*c22^2*c31*a33*a11*b33+2*c23*c31*c32*b33*a11*a22+c13*c22*c33*b31*a21*a32+2*c22*c31*c33*b32*a11*a23-c11*c31*c32*a33*a23*b22+c33*c12*c23*a21*a31*b32-c11*c33*c23*b21*a32^2-2*c21*c22*c31*a33*a12*b33-2*c11*c33^2*a22*b22*a31+c11*c33*c23*a31*b22*a32-c21*c31*c32*b33*a12*a23+c13*c33*c21*a31*b22*a32-2*c13*c23*c31*a31*a22*b32-c23*c31*c32*a31*a12*b23-c23*c31*c33*b32*a11*a22+c13*c32^2*a23*a21*b31-2*c22*c23*c31*a32*a11*b33+c31*c11*c22*a23*a33*b32-2*c11*c21*c33*b32*a22*a33+c13*c22*c31*b31*a22*a33-2*c32*c11*c21*a23*a33*b32+c12*c31^2*a33*a23*b22+4*c13*c23*c31*a32*a21*b32-c21*c32*c33*a32*a11*b23-c23*c31*c32*a32*a13*b21-c22*c32*c33*a31*a21*b13-2*c23*c31^2*a33*a22*b12-2*c12*c33*c22*a31*b21*a33+c12*c31*c23*a31*b23*a32+2*c11*c32*c33*a31*b23*a22-2*c12*c33^2*a21*b21*a32-c21*c31*c33*a32*a13*b22-2*c21*c32^2*a31*b23*a13+c22*c11*c33*b31*a22*a33+2*c11*c32*c21*b22*a33^2-c22*c31*c32*a33*a23*b11-2*c23*c21*c33*a32*a11*b32+c11*c31*c23*a32*b22*a33+c11*c22*c33*a31*a22*b33-2*c12*c22*c33*b31*a21*a33-c21*c32*c22*b11*a33^2+2*c13*c31*c33*a22*b22*a31-c22*c32*c33*a31*a23*b11-c22*c32*c23*b13*a31^2-2*c11*c32*c21*a32*b23*a33-2*c12*c31*c22*a31*b23*a33-c22*c31*c32*a33*a21*b13+2*c22*c31*c33*a32*a11*b23+c13*c31^2*a32*a23*b22+c22*c31*c23*a31*b13*a32-c11*c31*c32*a23*a22*b33-2*c12*c21*c33*b31*a23*a32+2*c22*c31*c32*a23*a13*b31+2*c13*c31*c23*b21*a32^2-c13*c31*c32*a23*a22*b31+c12*c32*c23*a31*b21*a33-c23*c31*c32*a32*a11*b23+c22*c31^2*b33*a13*a22+c12*c32*c21*a31*b23*a33+c22*c33^2*b31*a11*a22-2*c21*c23*c31*a32*a13*b32+2*c21*c31*c33*a33*b22*a12-c23*c31*c33*a32*a21*b12-c11*c31*c32*a33*b23*a22-c11*c32*c33*a22*a21*b33-2*c22*c21*c33*b31*a13*a32+c21*c32*c22*a31*b13*a33+c11*c22*c33*a32*a21*b33-2*c21*c32^2*a31*a23*b13-2*c21*c32^2*a23*a13*b31-c31*c22^2*a13*a33*b31+c21*c33*c23*a31*b12*a32+c21*c22*c33*b32*a11*a33-2*c13*c32*c21*a31*b22*a33-c21*c31*c33*a32*a12*b23+c21*c23*c32*b32*a11*a33+4*c12*c22*c31*a33*a21*b33+c12*c33^2*a31*a22*b21+c12*c31*c23*a31*b22*a33+2*c23*c32*c33*a32*a21*b11+c13*c31*c21*a32*b22*a33-c22*c31*c32*a33*a13*b21-c22*c31*c33*a33*a11*b22+c22*c31^2*a33*a22*b13+c13*c31^2*a32*b23*a22-2*c23*c22*c31*b32*a11*a33+2*c22*c31*c33*a32*a13*b21+2*c12*c31*c33*a32*b23*a21-2*c21*c13*c32*a31*a22*b33-c22*c31*c32*a33*a11*b23-c12*c31*c33*a33*b22*a21+c21*c13*c31*b32*a22*a33-2*c21*c33^2*a31*a22*b12+c22*c31^2*a33*a12*b23-2*c13*c21*c33*a32*a21*b32-c23*c31*c32*a31*a23*b12-c12*c31*c32*a33*b23*a21-2*c22*c23*c32*a31*a13*b31-c22*c31*c33*b33*a12*a21-c21*c32*c33*b32*a11*a23-c11*c32*c22*b21*a33^2-c11*c31*c33*a23*a22*b32-2*c23*c32^2*a33*b21*a11+c23*c32^2*a31*a21*b13+c21*c33^2*a32*a12*b21+c21*c33^2*b32*a12*a21-2*c31*c13*c23*a22*a32*b31-c21*c31*c32*a33*a23*b12+c21*c23*c32*a32*a11*b33+c21*c13*c32*a32*a21*b33+2*c23*c31*c33*a22*a12*b31+c13*c21*c32*b32*a21*a33+c22*c33^2*a31*a12*b21+c12*c33^2*a22*a21*b31-2*c23*c11*c33*a32*a21*b32+c12*c31*c32*a23^2*b31-c22*c32*c33*a31*a13*b21-2*c23*c32^2*a21*a11*b33-c31*c23^2*a12*a32*b31+c21*c33^2*a32*a21*b12+c21*c33^2*a32*a22*b11+2*c12*c31*c33*a23*a21*b32+c23*c32^2*b31*a11*a23+c23*c32^2*b31*a13*a21-c21*c31*c33*a32*a22*b13+c21*c23*c32*a31*a13*b32-c22*c31*c33*a33*a21*b12+c12*c32*c33*a21^2*b33+c12*c33^2*a31*b22*a21-c22*c32*c33*b31*a11*a23-2*c21*c33^2*a22*a12*b31-2*c23*c31^2*a22*a12*b33+2*c23*c31*c32*a33*a12*b21-c23*c32*c33*a31*a11*b22-c22*c31*c33*b33*a11*a22-c11*c31*c23*b23*a32^2+c23*c22*c31*a31*a13*b32+2*c21*c31*c33*a22*a12*b33+c21*c32^2*a33*a23*b11+c21*c32^2*a33*a11*b23+c21*c32^2*a33*a13*b21-c23*c31*c32*b32*a13*a21+c12*c23*c32*b31*a21*a33-2*c22*c11*c33*b31*a23*a32-c33*c22^2*a31*b11*a33-c22*c33*c23*b12*a31^2-c22*c31*c32*b33*a11*a23+c31*c11*c23*a22*a32*b33-2*c22*c31^2*a32*a23*b13+2*c21*c31*c33*a33*a22*b12+c12*c31*c21*a32*b23*a33+2*c21*c31*c32*a32*a23*b13+c11*c22*c31*a32*a23*b33+2*c21*c32*c33*b31*a13*a22-c21*c32*c33*a33*a12*b21-c13*c31*c33*a32*a22*b21-2*c13*c23*c32*b31*a21*a32-2*c11*c33*c21*a32*b22*a33-c12*c31^2*a23^2*b32-c12*c33^2*a21^2*b32-c13*c32^2*a21^2*b33-c13*c31^2*a22^2*b33-c11*c32^2*a23^2*b31-c11*c33^2*a22^2*b31+c33*c22^2*b13*a31^2+c31*c22^2*b11*a33^2+c31*c23^2*b11*a32^2+c32*c23^2*b12*a31^2+c33*c21^2*b13*a32^2+c32*c21^2*b12*a33^2-2*c13*c31^2*a22*b22*a33+c13*c31^2*a23*a22*b32-c13*c31*c21*b23*a32^2+c13*c31*c33*a22^2*b31+c13*c32^2*a31*a23*b21+c13*c32^2*a31*b23*a21-2*c13*c32^2*a21*b21*a33+c13*c32*c33*a21^2*b32-c13*c32*c22*b23*a31^2+2*c13*c32*c23*b22*a31^2-c13*c33*c21*b21*a32^2-c13*c33*c22*b22*a31^2-c33*c21^2*a12*a32*b33-c33*c22^2*a11*a31*b33-c32*c21^2*a13*a33*b32-c32*c23^2*a11*a31*b32-2*c22*c33^2*a32*b21*a11-2*c22*c33^2*a21*a11*b32+c22*c33^2*b31*a12*a21-c33*c21^2*a32*b12*a33-c21*c31*c22*b12*a33^2-c21*c31*c23*b13*a32^2+c21*c32^2*a33*a21*b13+c21*c32^2*b33*a13*a21+c21*c32^2*b33*a11*a23-c21^2*c32*a13*b33*a32+2*c21^2*c32*a33*a12*b33+2*c21^2*c33*a32*a13*b32-c21^2*c33*a12*b32*a33-2*c21*c33^2*a31*b22*a12+c21*c33^2*a32*a11*b22+c21*c33^2*b32*a11*a22-c21*c33*c23*b11*a32^2-c32*c21^2*a32*b13*a33-c22^2*c31*a13*b33*a31+2*c22^2*c33*a31*a13*b31-c22^2*c33*a11*b31*a33-c31*c22^2*a31*b13*a33+c22*c31^2*a33*a23*b12-2*c22*c31^2*a32*b23*a13-2*c22*c31^2*a23*a13*b32+c22*c31^2*b33*a12*a23+c22*c31^2*a33*a13*b22+c22*c33^2*a31*a21*b12+c22*c33^2*a31*a22*b11-2*c22*c33^2*a32*a21*b11-c32*c23^2*a31*b11*a32+c23*c31^2*a32*a12*b23+c23*c31^2*a32*a13*b22+c23*c31^2*b32*a12*a23+c23*c31^2*b32*a13*a22-2*c23*c31^2*a33*b22*a12+c23*c31^2*a32*a22*b13+c23*c31^2*a32*a23*b12+c23*c32^2*a31*a11*b23+c23*c32^2*a31*a13*b21+c23*c32^2*a31*a23*b11-2*c23*c32^2*a33*a21*b11-c23^2*c31*a12*b32*a31+2*c23^2*c31*a32*a11*b32+2*c23^2*c32*a31*a12*b31-c23^2*c32*a11*b31*a32-c31*c23^2*a31*b12*a32-2*c12*c31^2*a23*b23*a32+c12*c31^2*a33*b23*a22+c12*c31^2*a23*a22*b33-c12*c31*c21*b22*a33^2+2*c12*c31*c22*b21*a33^2-c12*c32*c21*b21*a33^2-c12*c32*c23*b23*a31^2+2*c12*c33*c22*b23*a31^2-c12*c33*c23*b22*a31^2-c11*c31*c22*b22*a33^2+c11*c31*c32*a23^2*b32+c11*c31*c33*a22^2*b33-2*c11*c32^2*a23*b23*a31+c11*c32^2*a33*a23*b21+c11*c32^2*a33*b23*a21+c11*c32^2*a23*a21*b33+c11*c33^2*a32*b22*a21+c11*c33^2*a32*a22*b21+c11*c33^2*a22*a21*b32+2*c11*c33*c21*b23*a32^2+c32*c12*c21*a23*a33*b31+c32*c12*c23*a21*a31*b33+c32*c13*c22*a21*a31*b33-2*c32*c13*c23*a21*a31*b32+c32*c21*c22*a13*a33*b31+c32*c22*c23*a11*a31*b33-2*c33*c11*c21*a22*a32*b33+c33*c11*c23*a22*a32*b31-2*c33*c12*c22*a21*a31*b33+c33*c13*c21*a22*a32*b31+c33*c13*c22*a21*a31*b32+c33*c21*c23*a12*a32*b31-2*c11*c21*c32*a32*a23*b33+4*c11*c21*c32*a33*a22*b33+4*c11*c21*c33*a32*a23*b32-2*c11*c22*c31*a33*a22*b33-2*c11*c22*c33*a31*a23*b32+c11*c22*c33*b32*a21*a33-2*c11*c23*c31*a32*a23*b32+c11*c23*c31*b32*a22*a33+c11*c23*c32*a31*a23*b32-2*c11*c23*c32*a31*a22*b33+c11*c23*c32*a32*a21*b33+c11*c23*c32*b32*a21*a33+c11*c31*c22*a32*b23*a33+2*c11*c31*c32*a23*b23*a32-c11*c31*c33*a32*a23*b22-c11*c31*c33*a32*b23*a22+2*c11*c31*c33*a22*b22*a33+c11*c32*c22*a31*b23*a33+c11*c32*c23*a31*b23*a32-2*c11*c32*c23*a31*b22*a33+c11*c32*c23*a32*b21*a33+2*c11*c32*c33*a31*a23*b22+2*c11*c32*c33*a23*a22*b31-c11*c32*c33*a32*a23*b21-c11*c32*c33*a32*b23*a21-c11*c32*c33*a23*a21*b32-c11*c32*c33*a33*a22*b21-c11*c32*c33*a33*b22*a21-2*c11*c33*c22*a31*b23*a32+c11*c33*c22*a31*b22*a33+c11*c33*c22*a32*b21*a33+c12*c21*c32*a31*a23*b33-2*c12*c21*c32*a33*a21*b33+c12*c21*c33*a31*a22*b33+c12*c21*c33*b31*a22*a33+c12*c21*c33*a32*a21*b33-2*c12*c22*c31*a31*a23*b33+4*c12*c22*c33*a31*a23*b31+c12*c23*c31*a31*a22*b33+c12*c23*c31*b31*a23*a32+c12*c23*c31*b31*a22*a33-2*c12*c23*c31*a32*a21*b33-2*c12*c23*c32*a31*a23*b31-2*c12*c31*c23*a32*b21*a33+2*c12*c31*c32*a23*b23*a31-c12*c31*c32*a33*a23*b21-c12*c31*c32*a23*a21*b33-c12*c31*c33*a31*a23*b22-c12*c31*c33*a31*b23*a22-c12*c31*c33*a23*a22*b31+2*c12*c31*c33*a32*a23*b21-c12*c31*c33*a33*a22*b21-c12*c31*c33*a22*a21*b33-c12*c32*c33*a31*b23*a21-c12*c32*c33*a31*a23*b21-c12*c32*c33*a23*a21*b31+2*c12*c32*c33*a21*b21*a33-2*c12*c33*c21*a31*b23*a32+c12*c33*c21*a31*b22*a33+c12*c33*c21*a32*b21*a33+c13*c31*c22*a31*b23*a32+c13*c31*c22*a31*b22*a33-2*c13*c31*c22*a32*b21*a33-2*c13*c31*c23*a31*b22*a32-c13*c31*c32*a31*b23*a22-c13*c31*c32*a31*a23*b22-c13*c31*c32*a32*a23*b21-c13*c31*c32*a32*b23*a21+2*c13*c31*c32*a33*a22*b21+2*c13*c31*c32*a33*b22*a21-c13*c31*c32*a23*a21*b32+2*c13*c31*c32*a22*a21*b33-c13*c31*c33*a32*b22*a21-c13*c31*c33*a22*a21*b32+c13*c32*c21*a31*b23*a32+c13*c32*c21*a32*b21*a33+c13*c32*c22*a31*b21*a33-c13*c32*c33*a31*a22*b21-c13*c32*c33*a31*b22*a21-c13*c32*c33*a22*a21*b31+2*c13*c32*c33*a21*b21*a32-2*c13*c32*c23*b21*a31*a32+c13*c33*c22*a31*b21*a32+c13*c21*c32*a31*a23*b32+c13*c21*c32*b31*a23*a32-2*c13*c21*c32*b31*a22*a33+c13*c21*c33*a31*a22*b32+c13*c22*c31*a31*a23*b32+c13*c22*c31*b31*a23*a32-2*c13*c22*c31*b32*a21*a33-2*c13*c22*c33*a31*a22*b31+4*c13*c23*c32*a31*a22*b31+c21*c31*c22*a32*b13*a33+c21*c31*c23*a32*b12*a33-c21*c31*c32*a33*a22*b13+2*c21*c31*c32*a32*b23*a13+2*c21*c31*c32*a23*a13*b32-c21*c31*c32*a33*a12*b23-c21*c31*c32*a33*a13*b22-c21*c31*c32*b33*a13*a22-c21*c31*c33*b32*a12*a23-c21*c31*c33*b32*a13*a22+c21*c32*c23*a31*b13*a32-2*c21*c32*c23*a31*b12*a33+c21*c32*c23*a32*b11*a33-c21*c32*c33*a33*a22*b11-c21*c32*c33*a33*a21*b12+2*c21*c32*c33*a31*a22*b13+2*c21*c32*c33*a31*a23*b12-c21*c32*c33*a32*a21*b13-c21*c32*c33*a32*a23*b11+2*c21*c32*c33*a31*a12*b23+2*c21*c32*c33*a31*a13*b22+2*c21*c32*c33*b31*a12*a23-c21*c32*c33*a32*a13*b21-c21*c32*c33*b32*a13*a21-c21*c32*c33*a33*a11*b22-c21*c32*c33*b33*a11*a22-c21*c32*c33*b33*a12*a21-2*c21*c33*c22*a31*b13*a32+c21*c33*c22*a31*b12*a33+c21*c33*c22*a32*b11*a33+c22*c33*c23*a31*b11*a32+2*c23*c32*c33*a32*b21*a11+2*c23*c32*c33*a21*a11*b32-c23*c32*c33*a31*a21*b12-c23*c32*c33*a31*a22*b11+c23*c11*c32*b31*a23*a32-2*c23*c11*c32*b31*a22*a33+c23*c11*c33*a31*a22*b32+c23*c12*c31*a31*a23*b32-2*c23*c12*c31*b32*a21*a33-2*c23*c12*c33*a31*a22*b31+c23*c12*c33*b31*a21*a32+c23*c21*c32*b31*a13*a32-2*c23*c21*c32*b31*a12*a33+c23*c21*c33*a12*b32*a31-2*c23*c22*c33*a31*a12*b31+c23*c22*c33*a11*b31*a32-c23*c31*c32*a31*a13*b22-c23*c31*c32*b31*a13*a22-c23*c31*c32*b31*a12*a23-c23*c31*c32*b32*a11*a23+2*c23*c31*c32*a33*a11*b22+2*c23*c31*c32*b33*a12*a21+2*c23*c31*c33*a31*b22*a12-c23*c31*c33*a32*a11*b22-c23*c31*c33*a32*a12*b21-c23*c31*c33*b32*a12*a21+2*c23*c31*c32*a33*a22*b11+2*c23*c31*c32*a33*a21*b12-c23*c31*c32*a31*a22*b13-c23*c31*c32*a32*a21*b13-c23*c31*c32*a32*a23*b11+2*c23*c31*c33*a31*a22*b12-c23*c31*c33*a32*a22*b11-c23*c32*c33*b31*a11*a22-c23*c32*c33*b31*a12*a21-c23*c32*c33*a31*a12*b21+c31*c12*c21*a23*a33*b32-2*c31*c12*c22*a23*a33*b31+c31*c13*c21*a22*a32*b33+c31*c21*c22*a13*a33*b32+c31*c21*c23*a12*a32*b33+c33*c22*c23*a11*a31*b32-2*c21*c23*c32*a31*a12*b33+c21*c12*c31*a32*a23*b33-2*c21*c12*c31*a33*a22*b33-2*c21*c12*c33*a31*a23*b32+c21*c12*c33*b32*a21*a33-2*c21*c13*c31*a32*a23*b32+c21*c22*c31*a13*b33*a32-2*c21*c22*c33*a31*a13*b32+c21*c22*c33*a31*a12*b33+c21*c22*c33*a32*a11*b33+c21*c23*c31*a12*b32*a33+c22*c11*c32*a31*a23*b33-2*c22*c11*c32*a33*a21*b33+c32*c11*c22*a23*a33*b31+c22*c13*c31*a31*a22*b33-c22*c31*c32*b33*a13*a21-c22*c31*c33*a31*a12*b23-c22*c31*c33*a31*a13*b22-c22*c31*c33*b31*a12*a23-c22*c31*c33*b31*a13*a22+2*c22*c31*c33*b32*a13*a21-c22*c31*c33*a33*a12*b21-c22*c32*c33*a31*a11*b23-c22*c32*c33*b31*a13*a21+2*c22*c32*c33*a33*b21*a11+2*c22*c32*c33*a21*a11*b33+c22*c32*c23*a31*b11*a33+2*c22*c32*c33*a33*a21*b11-2*c22*c13*c31*a32*a21*b33-2*c22*c13*c32*a31*a23*b31+c22*c13*c32*b31*a21*a33+c22*c21*c32*a13*b33*a31-2*c22*c21*c32*a33*a11*b33+c22*c21*c33*b31*a12*a33+c22*c23*c31*a31*a12*b33+c22*c23*c31*b31*a13*a32+c22*c23*c31*b31*a12*a33+c22*c23*c32*a11*b31*a33+c22*c31*c23*a31*b12*a33-2*c22*c31*c23*a32*b11*a33+2*c22*c31*c32*a31*a23*b13-c22*c31*c33*a33*a22*b11-c22*c31*c33*a31*a22*b13-c22*c31*c33*a31*a23*b12+2*c22*c31*c33*a32*a21*b13+2*c22*c31*c33*a32*a23*b11+2*c22*c31*c32*a31*b23*a13,-2*c12*c33*a32*a11*a13*b21-c31^2*a23*a12*b12*a13-c32^2*a23*a11*b11*a13-c11*c13*a31*a32*a13*b22+2*c12*c23*a31*a33*b12*a11+c13^2*b31*a32*a12*a21+c11*c33*b31*a13*a12*a22+c23*c31*a32*a13*a12*b11+c11*c31*a33*a13*a12*b22+c13*c31*b32*a12*a13*a21-c31*c32*a21*a13^2*b12-2*c11*c32*a33*a11*a13*b22-c22*c31*a31*a13^2*b12+c13*c32*b31*a12*a13*a21-c11*c13*a32*b32*a11*a23-c12*c13*b32*a21*a11*a33-c11*c32*a31*a13*a23*b12-c33^2*a21*a12*a11*b12-c11*c21*a32*a13^2*b32-2*c13*c22*a31^2*b13*a12-c13*c32*b33*a11^2*a22+c12*c22*a11*b11*a33^2-c31^2*a22*a13*a12*b13-c13*c22*a32*a11^2*b33+c23*c32*a31*a13*a11*b12-c12*c21*a31*a33*b13*a12+c11*c23*a32*a13*a11*b32-c11*c13*a32*b32*a13*a21-2*c12^2*b31*a33*a11*a23-c11*c22*b31*a13^2*a32+2*c12*c21*b31*a13^2*a32+2*c12*c33*b33*a11^2*a22-c22*c31*a32*a13^2*b11-2*c11*c23*a31*a13*a12*b32+2*c12*c31*a32*a13^2*b21+c31*c32*a23*a13*a12*b11-c13*c31*a31*a13*a22*b12-c13*c23*a31*a12^2*b31-c13*c21*a31*a12^2*b33-c11*c13*b31*a32*a12*a23-2*c13^2*a31*b32*a12*a21-2*c11*c22*a33^2*a12*b11-c13*c31*a31*a12^2*b23-2*c11^2*a32*b33*a13*a22-c12*c33*b32*a11^2*a23-c13*c22*a31*a33*b12*a11-2*c13*c22*b31*a12*a11*a33+c11*c12*a33^2*a11*b22+2*c13*c21*a32*a33*b12*a11-c13*c31*b33*a12^2*a21+2*c13*c31*b31*a12^2*a23+2*c13*c31*a32*a11*a23*b12+c11*c32*a32*a13*a11*b23+2*c13*c31*a32*a12*a21*b13-c12*c33*a32*b11*a11*a23-2*c13*c32*a31*a11*a13*b22+c11*c31*a32*a13*a12*b23-c11*c31*a33*a13*a22*b12-2*c13*c31*a32*a12*a13*b21+2*c12*c23*a31*a32*a13*b11+c13*c23*a12*b12*a31^2+c13*c22*b31*a13*a11*a32-c11*c33*a32*a12*a21*b13+c13*c32*a31*a11*a12*b23+c21*c33*a32*a12*a11*b13+2*c11*c32*a31*a13^2*b22-c31*c33*a21*a12^2*b13+2*c23*c33*a32*a11^2*b12+c23*c32*a32*a11*b11*a13-c13*c31*a31*a12*a23*b12-2*c12*c31*b31*a13*a12*a23+c23*c32*a31*a12*a11*b13-c12*c31*a33*a12*a21*b13+c13^2*a32*a21*a11*b32-c11*c31*a33*a12^2*b23+2*c11*c13*a31*a33*b22*a12+2*c13*c32*a31*b11*a12*a23-c11*c31*a33*a22*a12*b13-c31*c33*b11*a12^2*a23+c13^2*a31*a22*a12*b31+c22*c33*a31*a13*a11*b12-c12*c23*a31*a33*a12*b11-c12*c32*a31*a13^2*b21-c12*c32*b31*a13^2*a21+c31*c33*a22*a12*a11*b13-c21*c33*a33*a12^2*b11-c11*c13*b32*a33*a11*a22+2*c12*c13*b31*a33*a11*a22-c31*c32*b11*a13^2*a22-c12*c13*a31*a33*a11*b22+c12*c33*a31*a12*a13*b21-c13*c31*a32*b12*a13*a21+2*c11*c13*a31*b32*a12*a23-c11*c12*b32*a33*a13*a21-2*c31*c32*a23*a12*a11*b13-c11*c31*a32*a13^2*b22-c12*c32*a31*a13*a23*b11+c13*c22*a31^2*a13*b12+c13*c22*a31*a13*a12*b31-c11*c23*a31*a32*b13*a12+c11*c12*a33^2*a12*b21+2*c13*c32*a33*b11*a12*a21+c11*c13*a32^2*a11*b23-2*c21*c31*a32*a13*a12*b13+c11*c32*b31*a13*a12*a23-c11*c33*a33*a12^2*b21+c13*c31*a32*a11*a13*b22-4*c11*c32*a33*b11*a12*a23+2*c11*c33*a31*a12^2*b23+2*c13*c33*a31*a12*a21*b12+c11*c13*a32^2*a13*b21-c11*c12*b31*a23*a13*a32-c11*c13*a31*a22*a12*b33-c12*c32*b33*a11^2*a23+2*c12*c33*a32*a11^2*b23-c11*c13*a32*a33*a11*b22+c13*c33*a32*a11*a12*b21-c13*c32*a33*b11*a11*a22+c12*c32*b33*a13*a11*a21-c12*c22*a31*a33*a13*b11+c13*c32*b33*a12*a11*a21-c11*c32*a32*a13^2*b21-c13*c22*a32*a11*b11*a33+c11*c33*a32*a12*a13*b21-c12*c32*a33*b11*a13*a21+c12*c33*a33*a11*a12*b21+2*c13*c22*b32*a11^2*a33+c32*c33*a11*b11*a12*a23-c12*c13*a31*b32*a11*a23+2*c11*c32*b32*a13^2*a21-c12*c31*a31*a13^2*b22+2*c12*c31*b31*a13^2*a22-c12*c21*a31*a13^2*b32+c12^2*a31*a23*a13*b31-2*c11*c23*a32^2*a13*b11+c11*c21*a12*b12*a33^2-c11*c21*a33*a12^2*b33+c12*c21*a31*a13*a12*b33-2*c11*c33*b32*a12*a13*a21+c22*c31*a33*a13*a11*b12+c11*c22*a32*a13*a11*b33-2*c21*c32*a33*a12*a11*b13-c11*c32*b31*a13^2*a22+c13*c32*a32*a11*a13*b21-c13*c33*a32*a11*a21*b12+2*c11*c32*a33*a12*a21*b13+c11^2*b32*a33*a13*a22-c11*c23*b31*a12^2*a33+2*c13*c32*a31*b12*a13*a21+2*c12*c13*b31*a32*a11*a23+2*c12*c23*a32*a11^2*b33-c12*c23*b32*a11^2*a33+c11*c23*a32^2*b13*a11+c13^2*a31*b32*a11*a22-2*c13^2*b31*a32*a11*a22-c11*c33*a31*a22*a12*b13+2*c11*c32*a31*b13*a12*a23-2*c11*c32*a31*a13*a12*b23+c11^2*a33*a22*a12*b33-c13*c33*b31*a12^2*a21+2*c12*c13*a31*b33*a12*a21+c12*c23*b31*a12*a11*a33-c11*c31*b33*a12^2*a23-c11*c31*b32*a13^2*a22-c12*c13*b31*a33*a12*a21-c13*c21*a31*a32*a13*b12-c12*c33*a33*a11^2*b22+c12*c13*a31^2*a13*b22-c32*c33*a11^2*a23*b12-c32^2*a21*a13*a11*b13-c13*c31*a33*a12*a21*b12+c31*c33*a12*a11*a23*b12-c33^2*a22*a11*b11*a12+c11*c33*b32*a12*a11*a23+2*c12*c13*a31*b32*a13*a21+2*c11*c33*b33*a12^2*a21+c13*c33*b31*a12*a11*a22+c11^2*a32*b33*a12*a23+c32*c33*a21*a12*a11*b13+c12*c22*b31*a13*a11*a33-c11*c12*a32*b33*a11*a23+2*c11*c12*b32*a33*a11*a23-c11*c12*a31*a33*a12*b23+2*c13*c31*a31*a22*a12*b13+2*c11*c32*a32*a13*a23*b11-c11*c33*b31*a12^2*a23+c22*c33*a33*a11*b11*a12-c11^2*a33^2*b22*a12-c11^2*a32^2*b23*a13-c12^2*a31^2*b23*a13-c12^2*a33^2*b21*a11-c13^2*a31^2*b22*a12-c13^2*a32^2*b21*a11+c32^2*a23*a11^2*b13+c32^2*a21*a13^2*b11+c33^2*a22*a11^2*b12+c33^2*a21*a12^2*b11+c31^2*a23*a12^2*b13+c31^2*a22*a13^2*b12-2*c22*c33*a31*a13*a12*b11+2*c13*c33*a32*b11*a11*a22-2*c11^2*b32*a33*a12*a23-c11*c23*a31*a12*b12*a33+c13^2*a31*a32*a11*b22+c13^2*a31*a32*a12*b21+2*c13*c21*b31*a12^2*a33-2*c13*c21*a32^2*b13*a11+c13*c21*a32^2*a13*b11+c13*c23*a11*b11*a32^2-c13*c23*a32*a11^2*b32+2*c13*c31*a33*a12^2*b21-c13*c32*a32*a11^2*b23+2*c13*c32*b32*a11^2*a23+2*c13*c32*a33*a11^2*b22-c13*c33*a31*a12^2*b21-c13*c33*a32*a11^2*b22+c11*c21*a13*b13*a32^2-2*c12*c21*a33^2*b12*a11+c12*c21*a33^2*a12*b11+c12*c22*a13*b13*a31^2-c12*c22*a31*a13^2*b31-c12*c22*a33*a11^2*b33+c12*c23*a31^2*b13*a12-2*c12*c23*a31^2*a13*b12-c12*c31*b32*a13^2*a21-c12*c32*a33*a11^2*b23+c12^2*a31*a33*a11*b23+c12^2*a31*a33*a13*b21-2*c12^2*a31*b33*a13*a21+c12^2*a31*b33*a11*a23+c12^2*b31*a33*a13*a21+c12^2*a33*a21*a11*b33+c12*c13*a31^2*a12*b23+2*c22*c32*a31*a13^2*b11+2*c22*c32*a33*a11^2*b13-c22*c33*a32*a11^2*b13-c22*c33*a33*a11^2*b12-c23*c31*a31*a12^2*b13-c23*c31*a33*a12^2*b11-c23*c32*a32*a11^2*b13-c23*c32*a33*a11^2*b12+2*c23*c33*a31*a12^2*b11-c32*c33*a22*a11^2*b13+2*c11*c22*a31*a13^2*b32+c11*c22*a33^2*b12*a11+2*c11*c23*a31*a12^2*b33-c13*c31*a33*a22*a12*b11-2*c13*c31*a33*a12*a11*b22+2*c13*c31*a33*a11*a22*b12+c13*c31*b33*a12*a11*a22+c13*c31*a31*a13*a12*b22+2*c11*c12*a32*b33*a13*a21+c11*c23*b31*a13*a12*a32-c11*c23*a32*a33*b12*a11+2*c11*c23*a32*a33*a12*b11-2*c11*c23*a32*a12*a11*b33+c11*c23*b32*a12*a11*a33+2*c11*c31*a32*a13*a22*b13-c11*c31*a32*b13*a12*a23-c11*c31*a32*a13*a23*b12+c11*c31*b32*a13*a12*a23+2*c11*c31*a33*a12*a23*b12-2*c32*c33*a21*a13*a12*b11+c32*c33*a11*b12*a13*a21+c32*c33*a22*a11*b11*a13+c12*c31*b32*a13*a11*a23+c12*c31*a33*a11*a12*b23+c12*c31*a33*a11*a13*b22+2*c12*c31*a33*b11*a12*a23-c12*c31*a33*b11*a13*a22-c12*c22*a31*a33*b13*a11+c31*c32*a21*a13*a12*b13+c31*c32*a13*b13*a11*a22+c31*c32*a23*a13*a11*b12-2*c31*c33*a22*a13*a11*b12-2*c23*c33*a32*a11*b11*a12-2*c23*c31*a32*a13*a11*b12+c23*c31*a33*a12*a11*b12-2*c23*c32*a31*a13*a12*b11+c23*c32*a33*a11*b11*a12-2*c23*c33*a31*a12*a11*b12+c23*c31*a31*a12*b12*a13+c23*c31*a32*a12*a11*b13+c31*c33*a21*a12*b12*a13+c31*c33*a12*b11*a13*a22+c22*c33*a32*a11*b11*a13-2*c21*c31*a33*a12*b12*a13+c21*c32*a31*a13*a12*b13+c21*c32*a32*a13*a11*b13+c21*c32*a33*a13*a12*b11+c21*c32*a33*a13*a11*b12+c21*c33*a31*a12*b12*a13+c21*c33*a32*a13*a12*b11-2*c21*c33*a32*a13*a11*b12+c21*c33*a33*a12*a11*b12+c22*c31*a31*a13*a12*b13+c22*c31*a32*a13*a11*b13+c22*c31*a33*a13*a12*b11-2*c22*c31*a33*a12*a11*b13-2*c22*c32*a31*a13*a11*b13-2*c22*c32*a33*a11*b11*a13+c22*c33*a31*a12*a11*b13-c11*c12*a33*b33*a12*a21+2*c11*c12*b31*a33*a12*a23+2*c11*c13*b31*a32*a13*a22-c11*c13*b31*a22*a12*a33-c11*c13*a32*a33*a12*b21+2*c11*c13*a32*b33*a11*a22-c11*c13*a32*b33*a12*a21+2*c11*c13*b32*a33*a12*a21-c11*c13*a31*a32*a12*b23-c11*c13*a31*b32*a13*a22-c11*c21*a32*a33*a13*b12+c11*c21*a32*a13*a12*b33+c11*c21*b32*a13*a12*a33-c11*c22*a31*a13*b13*a32-c11*c22*a31*a33*a13*b12+2*c11*c22*a31*a33*b13*a12-2*c11*c22*a31*a13*a12*b33+c11*c22*b31*a13*a12*a33-c11*c22*a32*a33*b13*a11+2*c11*c22*a32*a33*a13*b11-2*c11*c22*b32*a13*a11*a33+c11*c22*a33*a12*a11*b33+2*c11*c23*a31*a32*a13*b12-c11*c12*a31*b33*a12*a23-c11*c12*a32*a33*a13*b21-c11*c12*b31*a33*a13*a22+2*c11*c12*a31*a32*b23*a13-c11*c12*a31*a23*a13*b32+2*c13*c21*a31*a32*b13*a12+c13*c21*a31*a13*a12*b32-c13*c21*a31*a12*b12*a33-2*c13*c21*b31*a13*a12*a32+c13*c21*a32*a13*a11*b32-c13*c21*a32*a33*a12*b11+c13*c21*a32*a12*a11*b33-2*c13*c21*b32*a12*a11*a33+2*c13*c22*a31*a32*b13*a11-c13*c22*a31*a32*a13*b11-2*c13*c22*a31*a13*a11*b32+2*c13*c22*a31*a33*a12*b11+c13*c22*a31*a12*a11*b33-c13*c23*a31*a32*a12*b11+c13*c23*a31*a12*a11*b32+c13*c23*b31*a12*a11*a32-4*c13*c31*a32*b13*a11*a22+c13*c31*b32*a11*a13*a22-2*c13*c31*b32*a12*a11*a23-2*c13*c31*b31*a13*a12*a22+c13*c31*a32*a11*a12*b23-c13*c31*a32*b11*a12*a23+2*c13*c31*a32*b11*a13*a22-c13*c32*a31*b11*a13*a22-c13*c32*a31*a11*a23*b12+c13*c32*a31*a12*a13*b21-4*c13*c32*a31*a12*a21*b13+2*c13*c32*a31*b13*a11*a22+c13*c32*b31*a11*a13*a22-2*c13*c32*b31*a12*a11*a23-c13*c32*a32*b11*a11*a23-c13*c32*a32*b11*a13*a21+2*c13*c32*a32*a11*a21*b13-2*c13*c32*b32*a13*a11*a21-2*c13*c32*a33*a11*a12*b21-c13*c32*a33*a11*a21*b12-c13*c33*a31*a22*a12*b11+c13*c33*a31*a12*a11*b22-c13*c33*a31*a11*a22*b12-c13*c33*a32*b11*a12*a21+c13*c33*b32*a12*a11*a21-c13*c23*a31*a32*b12*a11+c11*c31*b33*a13*a12*a22-c11*c32*a33*b13*a11*a22+c11*c32*b33*a11*a13*a22-2*c11*c32*b33*a12*a13*a21+c11*c32*b33*a12*a11*a23-c11*c32*a31*a13*a22*b13-c11*c32*a32*b13*a11*a23-c11*c32*a32*b13*a13*a21-2*c11*c32*b32*a13*a11*a23+c11*c32*a33*a11*a12*b23+2*c11*c32*a33*b11*a13*a22+2*c11*c32*a33*a11*a23*b12-c11*c32*a33*b12*a13*a21+c11*c32*a33*a12*a13*b21+2*c11*c33*a32*b13*a11*a22+c11*c33*b32*a11*a13*a22-c11*c33*a33*a12*a21*b12+2*c11*c33*a33*a22*a12*b11+c11*c33*a33*a12*a11*b22-c11*c33*a33*a11*a22*b12-2*c11*c33*b33*a12*a11*a22-c11*c33*a31*a12*a23*b12-2*c11*c33*a31*a13*a12*b22+2*c11*c33*a31*a13*a22*b12-2*c11*c33*a32*a11*a12*b23+2*c11*c33*a32*b11*a12*a23-4*c11*c33*a32*b11*a13*a22+c11*c33*a32*a11*a13*b22-c11*c33*a32*a11*a23*b12+2*c11*c33*a32*b12*a13*a21-c11*c21*a32*a33*b13*a12-c11*c12*a31*a33*a13*b22+2*c11*c12*a31*b33*a13*a22-c11*c12*a32*a33*a11*b23-c11*c12*a33*b33*a11*a22-c12*c21*a31*a13*b13*a32+2*c12*c21*a31*a33*a13*b12-2*c12*c21*b31*a13*a12*a33+2*c12*c21*a32*a33*b13*a11-c12*c21*a32*a33*a13*b11-2*c12*c21*a32*a13*a11*b33+c12*c21*b32*a13*a11*a33+c12*c21*a33*a12*a11*b33+c12*c22*a31*a13*a11*b33+c12*c23*a31*a13*a12*b31-c12*c23*a31*a32*b13*a11+c12*c23*a31*a13*a11*b32-2*c12*c23*a31*a12*a11*b33-2*c12*c23*b31*a13*a11*a32-c12*c23*a32*a11*b11*a33+2*c12*c31*a33*b13*a11*a22-2*c12*c31*b33*a11*a13*a22+c12*c31*b33*a12*a13*a21+c12*c31*b33*a12*a11*a23-c12*c31*a31*a13*a22*b13-c12*c31*a31*b13*a12*a23+c12*c31*a31*a13*a12*b23+2*c12*c31*a31*a13*a23*b12+2*c12*c31*a32*b13*a11*a23-c12*c31*a32*b13*a13*a21-2*c12*c31*a32*a13*a11*b23-c12*c31*a32*a13*a23*b11-4*c12*c31*a33*a11*a23*b12+2*c12*c31*a33*b12*a13*a21-2*c12*c31*a33*a12*a13*b21-c12*c32*a31*b13*a11*a23+2*c12*c32*a31*b13*a13*a21+c12*c32*a31*a13*a11*b23+c12*c32*b31*a13*a11*a23+2*c12*c32*a33*b11*a11*a23+c12*c32*a33*a11*a13*b21-c12*c32*a33*a11*a21*b13-2*c12*c33*a31*a11*a12*b23-c12*c33*a31*b11*a12*a23+2*c12*c33*a31*b11*a13*a22+c12*c33*a31*a11*a13*b22+2*c12*c33*a31*a11*a23*b12-4*c12*c33*a31*b12*a13*a21+2*c12*c33*a31*a12*a21*b13-c12*c33*a31*b13*a11*a22-2*c12*c33*b31*a11*a13*a22+c12*c33*b31*a12*a13*a21+c12*c33*b31*a12*a11*a23+2*c12*c33*a32*b11*a13*a21-c12*c33*a32*a11*a21*b13+c12*c33*b32*a13*a11*a21-c12*c33*a33*b11*a11*a22-c12*c33*a33*b11*a12*a21+2*c12*c33*a33*a11*a21*b12-2*c12*c33*b33*a12*a11*a21-c12*c13*a31*b31*a12*a23-c12*c13*a31*b31*a13*a22-c12*c13*a31*a32*a11*b23-c12*c13*a31*a32*a13*b21-c12*c13*a31*a33*a12*b21-c12*c13*a31*b33*a11*a22-c12*c13*b31*a32*a13*a21+2*c12*c13*a32*a33*b21*a11-c12*c13*a32*a21*a11*b33+c11^2*a32*a33*a13*b22+c11^2*a32*a33*a12*b23+c11^2*a32*a23*a13*b32-c13*c33*b32*a11^2*a22+2*c21*c31*a32*a13^2*b12+2*c21*c31*a33*a12^2*b13-c21*c32*a31*a13^2*b12-c21*c32*a32*a13^2*b11-c21*c33*a31*a12^2*b13,-c31*a32*b32*b13*a11*a23+2*c33*a31*b32*b11*a12*a23+c33*a31*a33*b12*a12*b21-c11*b32*a33^2*a11*b22+c23*b32*a32*a11*b11*a33+2*c33*b31*a32*a11*a23*b12+c11*b31*a32*a33*a23*b12+c23*b31^2*a13*a12*a32+2*c33*a31*b33*a12*a11*b22+2*c12*a33*b32*a21*a11*b33+2*c31*b31*a32*a13*a12*b23+c33*a31*a33*a12*b11*b22+c31*a31*a32*b13*b22*a13-c21*b32*a33*a12*a11*b33-c32*a31^2*a13*b12*b23+c31*a32*a33*b12*a13*b21+c13*b32*a31*a32*a13*b21-c12*a33*b31*b33*a11*a22-c12*a33*b31*b33*a12*a21+2*c31*a32^2*b13*a11*b23+c33*a32*a33*b11*a21*b12-c23*b33*a11*b11*a32^2+2*c32*b32*a33*b11*a13*a21+2*c12*a32*b31*b33*a13*a21-2*c33*a31*a32*b11*a23*b12+2*c23*a31^2*b32*b13*a12-2*c21*a33*a32*b33*a12*b11-4*c31*b31*a33*a22*a12*b13+c33*a31*a32*b11*a12*b23+2*c12*b31*a32*b33*a11*a23-c22*a31^2*b33*b13*a12+2*c21*a32^2*b33*a13*b11+c33*a31*a32*b11*a22*b13-c31*a32*b33*b11*a13*a22-2*c32*b32*a33*a11^2*b23-c31*a31*a32*b13^2*a22-2*c21*b32*a31*a33*b13*a12+c23*a31*b31*a12^2*b33+c12*b31^2*a33*a13*a22-2*c31*b31*a32*a13^2*b22+c31*a32*a33*b11*a12*b23+2*c31*b32*a33*a12*a21*b13+2*c33*a32*b33*b11*a11*a22+c32*a31*a32*b13*a13*b21-c23*a31^2*b32*a13*b12-c32*a31*b33*a11*a13*b22-c11*b31*a32*b33*a12*a23+2*c32*a31*b33*a12*a13*b21-c31*b32*a33*b11*a12*a23+c23*a31*b32*a33*b12*a11+2*c31*a31*b32*a13*a23*b12-c13*a32*b31*b32*a11*a23-c32*b31*a32*a13*a11*b23-c31*a33^2*a12*b11*b22-c33*a31*b31*a12*a23*b12+c12*a31*b33^2*a11*a22-c32*a33*b33*a11*a12*b21+c32*a33*b33*a11^2*b22+c23*a32*b32*a11^2*b33-c13*a32*b31*b32*a13*a21-2*c31*a32*a33*a11*b13*b22-c13*b31*a32^2*a23*b11-c13*a32^2*b33*b21*a11+c31*a31*a32*b13*b12*a23-c32*a31*b31*b13*a12*a23+c23*b31*a31*a12*b12*a33+2*c11*a31*b32*b33*a12*a23-2*c31*a32*a33*a11*b12*b23-c22*b31*a33^2*a12*b11+c32*a31*a33*b12*a13*b21+c23*a31*a13*a11*b32^2+c11*b31*a32*a33*a13*b22-c13*a32^2*b33*a21*b11-4*c31*b31*a32*a13*a23*b12-4*c32*a31*b32*a13*a23*b11+c22*a31*b32*a33*b13*a11+c32*a32*a33*b11*a21*b13+2*c13*b31*a32^2*a21*b13-c33*b31*a32*b11*a12*a23-c22*a31*b31*a13*a12*b33+2*c11*a32*b31*a23*a13*b32+c21*b32^2*a13*a11*a33+2*c32*a32*b33*a11*a21*b13+2*c22*b31*a33^2*b12*a11-2*c12*a32*a21*a11*b33^2-2*c11*a31*a32*b33*a13*b22-c23*a31*b31*a13*a12*b32-2*c22*a31*a32*b33*a13*b11+c31*a31*a32*a13*b12*b23-c32*a33^2*b11*a11*b22+c13*a32*b32*a33*a21*b11+2*c11*b32*a33^2*a12*b21-c33*b31*a32*a11*a12*b23+2*c21*a31*b32*a13*a12*b33-c21*a32^2*b33*b13*a11+2*c21*b32*a33^2*a12*b11-c32*a33*b33*b11*a11*a22-2*c12*a32*a31*b33*a13*b21-2*c33*a31*b33*a12^2*b21+c21*b31*a32*a33*a13*b12-c12*b31*b32*a33*a11*a23-c13*b31*a32*b33*a11*a22-2*c12*a31*a32*b33*a23*b11+c33*a32*b32*a11^2*b23+2*c13*a31^2*b32*a12*b23+c11*b32*a32*a33*a11*b23-c12*b31*a33^2*a12*b21+2*c12*b31*a33^2*a21*b12+c22*a31*a32*b33*b13*a11-c11*a32*b32*b33*a13*a21-c32*a33*b33*b11*a12*a21+2*c12*a31^2*b33*a13*b22+c12*a31*b33^2*a12*a21+2*c31*b31*a33*a12*a23*b12-c31*a32^2*b13*a23*b11-2*c22*b31*a32*a33*b13*a11+2*c32*b32*a33*b11*a11*a23-c21*b31*b32*a13*a12*a33+c11*a31*a32*b33*a12*b23+2*c31*b32*a33*b13*a11*a22-c32*a31^2*b13*b12*a23-c32*a32*a33*a23*b11^2-2*c13*a32*a31*b32*a11*b23+2*c11*a33*b31*a22*a12*b33-c12*b32*a33^2*b21*a11+c12*a33*b31^2*a12*a23-2*c13*b31*a32*a33*a21*b12+2*c33*a31*b32*a12*a13*b21-c22*b31*b32*a13*a11*a33-2*c12*a33*a31*b33*a11*b22+c33*a32*a33*a11*b12*b21-c32*a32*b33*a11*a13*b21-2*c21*a32*a31*b33*a13*b12+c11*a31*b32*a33*a23*b12+c13*a31*a32*b32*a23*b11-c23*b31*a32*a13*a11*b32+c33*a32*a33*b11*a11*b22-c11*b31*a33^2*a22*b12+c11*a32*b33^2*a11*a22-c21*b32*a33^2*b12*a11+2*c23*b31*a32^2*b13*a11-c11*a32*b32*b33*a11*a23-2*c32*a31*a33*b11*a22*b13-2*c12*b31^2*a23*a13*a32+2*c12*b31*a33^2*a11*b22+2*c32*a33*b33*a11*a21*b12+c32*a31*b31*a13^2*b22-2*c33*a32*a33*b11*a12*b21+c12*a31*a33*b33*a22*b11+2*c32*a33^2*b11*a12*b21-c32*a33^2*a11*b12*b21+c23*a31*b31*a32*a13*b12-c11*b31*b32*a33*a12*a23-c11*a32^2*b33*a21*b13+2*c11*a32^2*b33*a23*b11+c11*a31*a33*a22*b12*b33-c13*a31*b31*b32*a13*a22+2*c32*a31^2*b13*a12*b23-c32*a31^2*b13*b22*a13+2*c33*a31*b33*a11*a22*b12-c32*b31*a33*a11*a23*b12-c11*b31*a32*b33*a13*a22-4*c33*a32*b33*a11*a21*b12-c31*a32*b33*a12*a21*b13-c33*a31*b32*a11*a13*b22-2*c12*b31*a32*a33*a11*b23+c33*a31^2*b12^2*a23+c33*a32^2*a23*b11^2-c23*b31^2*a12^2*a33-c23*b32^2*a11^2*a33-c21*a31*a13^2*b32^2-c21*a31*a12^2*b33^2-c22*b31^2*a13^2*a32-c22*a32*a11^2*b33^2+c31*a32^2*a21*b13^2+c31*a33^2*a21*b12^2+c32*a31^2*b13^2*a22+c32*a33^2*a22*b11^2-c33*b31*a32*b11*a13*a22+2*c33*b31*a32*a11*a13*b22+2*c33*b31*a32*b12*a13*a21-c33*b31*a32*a12*a13*b21-c33*b31*a32*a12*a21*b13-c33*a31*b31*a13*a22*b12+2*c31*a32*b33*a11*a23*b12+2*c31*a32*b33*b12*a13*a21-c31*a32*b33*a12*a13*b21+2*c31*a32*b33*a11*a13*b22-c31*a32*b33*a11*a12*b23-c31*a32*b33*b11*a12*a23-2*c31*a31*a33*b22*b12*a13-c31*a31*b32*a13*a22*b13-c31*a31*b32*a13*a12*b23-c31*a31*b32*b13*a12*a23+2*c31*b31*a32*a13*a22*b13+c31*a31*a33*a12*b13*b22+c31*a32*a33*b11*a13*b22-c31*a32*b32*b13*a13*a21-c31*a32*b32*a13*a11*b23+2*c31*a32*b32*a13*a23*b11+2*c31*b31*a33*a13*a12*b22-c31*a32*b33*b13*a11*a22+c31*a31*a33*b12*a12*b23+2*c31*b31*a33*a13*a22*b12-c31*a33*b33*a12*a21*b12+2*c31*a33*b33*a22*a12*b11-c31*a33*b33*a12*a11*b22-c31*a33*b33*a11*a22*b12+c31*a31*a33*b13*b12*a22+c31*a32*a33*b11*a22*b13+c31*a32*a33*b11*a23*b12-2*c31*a32*a33*b12*a21*b13+2*c32*b31*a33*a12*a21*b13+2*c32*b31*a33*b13*a11*a22-c32*b31*a32*b13*a11*a23-c32*b31*a32*b13*a13*a21+2*c32*b31*a32*a13*a23*b11+2*c32*b31*a33*a11*a12*b23-c32*b31*a33*b11*a12*a23-c32*b31*a33*b11*a13*a22-c32*b31*a33*a11*a13*b22-c32*b31*a33*b12*a13*a21-c32*b31*a33*a12*a13*b21+c32*a32*a33*b11*a11*b23-2*c32*a32*a33*b11*a13*b21+c32*a32*a33*a11*b13*b21-c32*a32*b33*b11*a11*a23-c32*a32*b33*b11*a13*a21+2*c32*b32*a33*a11*a13*b21-4*c32*b32*a33*a11*a21*b13+c32*a31*a32*b13*a23*b11+c32*a31*a33*b11*a23*b12+c32*a31*a33*b12*a21*b13-2*c32*a31*a32*b13*a11*b23+2*c32*a31*b32*b13*a11*a23+2*c32*a31*b32*b13*a13*a21+2*c32*a31*b32*a13*a11*b23-2*c32*a31*a33*b11*a12*b23+c32*a31*a33*b11*a13*b22+c32*a31*a33*a11*b12*b23+c32*a31*a33*a11*b13*b22-2*c32*a31*a33*a12*b13*b21-c32*a31*b33*a11*a12*b23+2*c32*a31*b33*b11*a12*a23+2*c32*a31*b33*b11*a13*a22-c32*a31*b33*a11*a23*b12-c32*a31*b33*b12*a13*a21-c32*a31*b33*a12*a21*b13-c32*a31*b33*b13*a11*a22-c32*a31*b31*a13*a22*b13-c32*a31*b31*a13*a12*b23+2*c32*a31*b31*a13*a23*b12+c32*a31*a32*a13*b11*b23-2*c32*a31*b32*a13^2*b21-c33*a31^2*b13*b12*a22-c33*a31*a33*a21*b12^2-c33*a32*a33*a22*b11^2-c33*a32^2*b11*a21*b13+c33*b32*a33*a11^2*b22-2*c33*a32*b33*a11^2*b22-c33*a32^2*b11*a11*b23+2*c33*a32^2*b11*a13*b21-c33*a32^2*a11*b13*b21+c33*b31*a33*a12^2*b21-c33*a31^2*b12*a12*b23-c33*a31^2*a12*b13*b22+2*c33*a31^2*b22*b12*a13+c33*a31*b31*a12^2*b23+c32*b31*a32*a13^2*b21-c32*a31*a32*a21*b13^2+c32*a32*b33*a11^2*b23-c32*a33^2*b11*a21*b12+c13*a31*b32^2*a11*a23+c13*a31*b32^2*a13*a21-c13*a31^2*b33*b22*a12+2*c13*a31^2*b32*a22*b13-c13*a31^2*b32*a23*b12-c13*a31^2*a22*b12*b33-c13*b31*a32^2*a13*b21+2*c13*b31*a32^2*a11*b23+c13*b31^2*a32*a12*a23-2*c13*b31^2*a22*a12*a33+c13*a32*b31^2*a13*a22-c13*b32*a31^2*a13*b22-2*c13*b32^2*a21*a11*a33+c21*a32*a12*a11*b33^2-c21*b31*a13*b13*a32^2+c21*b31*a32*a13^2*b32-c21*b31*a12*b12*a33^2+c21*b31*a33*a12^2*b33-c23*b33*a12*b12*a31^2-c31*a33^2*b12*a22*b11-c31*a31*a33*b12^2*a23+2*c31*a33^2*b12*a11*b22-c31*a33^2*b12*a12*b21+c31*a33*b33*a12^2*b21+c31*a31*b32*a13^2*b22+c31*a32*b32*a13^2*b21-c31*a32^2*b13*a13*b21-c31*a32^2*a13*b11*b23-2*c31*b31*a33*a12^2*b23+c31*a31*b33*a12^2*b23+c22*a31*a12*a11*b33^2+2*c22*a31^2*b33*a13*b12+c22*a31*b31*a13^2*b32+c22*b31^2*a13*a12*a33-c22*b32*a13*b13*a31^2-c22*b32*a11*b11*a33^2+c22*b32*a33*a11^2*b33-c23*b31*a32^2*a13*b11-c12*a31^2*b33*a22*b13-c12*a31^2*a23*b13*b32+2*c12*a31^2*b33*a23*b12-c12*a31^2*b32*b23*a13-c12*b31*a33^2*a22*b11-c12*b32*a33^2*a21*b11-c12*b33*a31^2*a12*b23+2*c11*a32^2*b33*a13*b21-c11*b32*a33^2*a21*b12+2*c11*b32*a33^2*a22*b11+c11*b32^2*a33*a13*a21+c11*a33*b32^2*a11*a23-c11*b33*a32^2*a11*b23-2*c11*a31*a23*a13*b32^2-2*c11*a31*a22*a12*b33^2-c11*b31*a32^2*a23*b13-c11*b31*a32^2*b23*a13-c11*b31*a33^2*b22*a12+c11*a32*b33^2*a12*a21+c12*b31*a32*a33*a23*b11-2*c12*b31*a32*a33*a21*b13+c22*a33*a31*b33*a12*b11+c22*b33*a32*a11*b11*a33-2*c23*a31*b31*a32*b13*a12+c23*a31*a32*b33*b12*a11+c23*a31*a32*b33*a12*b11-2*c23*a31*b32*a33*a12*b11-c23*a31*b32*a12*a11*b33+c23*b31*a32*a33*a12*b11-2*c23*b31*a32*a33*b12*a11-c23*b31*a32*a12*a11*b33+2*c23*b31*b32*a12*a11*a33-2*c23*a32*a31*b32*b13*a11+c23*a32*a31*b32*a13*b11+2*c31*b32*a33*a11*a12*b23-c31*b32*a33*b11*a13*a22-c31*b32*a33*a11*a13*b22-c31*b32*a33*a11*a23*b12-c31*b32*a33*b12*a13*a21-c31*b32*a33*a12*a13*b21+2*c31*b31*a32*b13*a12*a23-c31*a31*b33*a13*a22*b12+c31*a32*a33*a12*b13*b21-c31*a31*b33*a13*a12*b22+2*c31*a31*b33*a22*a12*b13-c31*a31*b33*a12*a23*b12-2*c31*a31*a32*b13*a12*b23+c12*a32*a33*b33*a21*b11+c12*b32*a31*a33*a13*b21-c12*b32*b31*a33*a13*a21+c12*a33*a32*b33*b21*a11+c12*b33*a31*a33*a12*b21+2*c12*a31*b31*a23*a13*b32+c12*a31*b31*a32*b23*a13+c12*a31*b31*a32*a23*b13-2*c12*a31*b31*a33*a13*b22+c12*a31*b31*a33*a22*b13-2*c12*a31*b31*a33*a23*b12-c12*a31*b31*b33*a13*a22-c12*a31*b31*b33*a12*a23+c12*a31*a32*b33*a11*b23+c12*a31*a32*b33*a21*b13+c12*a31*b32*a33*a11*b23+c12*a31*b32*a33*a21*b13+c12*a31*b32*a33*a23*b11-c12*a31*b32*b33*a11*a23-c12*a31*b32*b33*a13*a21-2*c12*a31*a33*b33*a21*b12+2*c13*b32*b31*a33*a12*a21-2*c13*a31*a32*b32*a21*b13+c13*a31*a32*b33*a21*b12+c13*a31*a32*b33*a22*b11+c13*a31*a32*b33*a11*b22+c13*a31*b32*a33*a21*b12-2*c13*a31*b32*a33*a22*b11+c13*a31*b32*a33*a11*b22-c13*a31*b32*b33*a11*a22-c13*a31*b32*b33*a12*a21-2*c13*a31*b31*a32*a12*b23-2*c13*a31*b31*a32*a22*b13+c13*a31*b31*a32*a23*b12-c13*a31*b31*b32*a12*a23+c13*a31*b31*a33*b22*a12+c13*a31*b31*a33*a22*b12+2*c13*a31*b31*a22*a12*b33-2*c13*b31*a32*a33*a11*b22+c13*b31*a32*a33*a12*b21+2*c13*b31*b32*a33*a11*a22+c13*b31*a31*a32*a13*b22+c13*b31*a32*a33*a22*b11+c13*a32*a31*b33*a12*b21-c13*a32*b31*b33*a12*a21+c13*a32*b32*a33*b21*a11+2*c13*a32*b32*a21*a11*b33-2*c13*b32*a31*a33*a12*b21+c21*b31*a32*a33*b13*a12-c21*b31*a32*a13*a12*b33-2*c21*a32*b32*a33*a13*b11-c21*a32*b32*a13*a11*b33+c21*a32*a31*b33*b13*a12+c21*a32*b32*a33*b13*a11+c21*b32*a31*a13*b13*a32+c21*b32*a31*a33*a13*b12+c21*a33*a32*b33*b12*a11+c21*b33*a31*a12*b12*a33+c22*a31*b32*a33*a13*b11-c22*a31*b32*a13*a11*b33+c22*a31*b31*a33*b13*a12-2*c22*a31*b31*a33*a13*b12+c22*b31*a31*a13*b13*a32+c22*b31*a32*a33*a13*b11+2*c22*b31*a32*a13*a11*b33-c22*b31*a33*a12*a11*b33-2*c22*a33*a31*b33*b12*a11+c12*b31*a31*a33*a12*b23+2*c33*a31*b33*a12*a21*b12-4*c33*a31*b33*a22*a12*b11+2*c33*a31*b31*a22*a12*b13-c33*a31*b31*a13*a12*b22+c33*a31*a32*b12*a21*b13+c33*a31*a33*b12*a22*b11-c33*b32*a33*b11*a11*a22-c33*b32*a33*b11*a12*a21-c33*b32*a33*a11*a12*b21+2*c33*b32*a33*a11*a21*b12-c33*a32*b32*b11*a11*a23-c33*a32*b32*b11*a13*a21-c33*a32*b32*a11*a13*b21+2*c33*a32*b32*a11*a21*b13+2*c33*a32*b33*b11*a12*a21+2*c33*a32*b33*a11*a12*b21-2*c33*a31*a32*b11*a13*b22+c33*a31*a32*a11*b12*b23+c33*a31*a32*a11*b13*b22-2*c33*a31*a32*b12*a13*b21+c33*a31*a32*a12*b13*b21-c33*a31*b32*a11*a12*b23+2*c33*a31*b32*b11*a13*a22-c33*a31*b32*a11*a23*b12-c33*a31*b32*b12*a13*a21-c33*b31*a32*b13*a11*a22-c33*b31*a33*a12*a21*b12+2*c33*b31*a33*a22*a12*b11-c33*b31*a33*a12*a11*b22-c33*b31*a33*a11*a22*b12-c33*a31*b32*a12*a21*b13-c33*a31*b32*b13*a11*a22-2*c33*a31*a33*b12*a11*b22-c11*b31*b32*a33*a13*a22-2*c11*a31*b32*a33*a12*b23+2*c11*a31*b32*b33*a13*a22-2*c11*a31*b32*a33*a22*b13-2*c11*a31*a32*b33*a23*b12+c11*b31*a32*a33*a22*b13+c11*b31*a32*a33*a12*b23+c11*a31*b32*a33*a13*b22+c11*a31*a32*a23*b13*b32+c11*a31*a32*b33*a22*b13-2*c11*a32*b32*a33*a13*b21+c11*a32*b32*a33*a21*b13-2*c11*a32*b32*a33*a23*b11-2*c11*a32*a33*b33*a22*b11+c11*a32*a31*b32*b23*a13+c11*a32*a33*b33*a21*b12+c11*a33*a31*b33*b22*a12-2*c11*a33*a32*b33*a12*b21-c11*a33*b32*b33*a11*a22-c11*a33*b32*b33*a12*a21+c11*b33*a32*a33*a11*b22+c12*b31*a32*a33*a13*b21,2*c21*c32*b31*a33*b13*b22+c21*c31*b32*b33*a22*b13-2*c21*c32*b31*b33*a23*b12-c23*c33*b32^2*a21*b11-c21*c32*a31*b33*b12*b23+c12*c23*b31*b32*b21*a33-c21*c32*b32*a33*b11*b23-c21*c33*a32*b32*b11*b23-c32*c33*b31*a22*b11*b23+c23^2*a31*b11*b32^2+c13*c31*b31*a22*b22*b33-c22*c32*b31*a33*b11*b23+c12*c31*b31*b33*a23*b22+c22*c31*b32*b33*a11*b23-c31*c33*b32*a21*b13*b22-2*c22*c31*b32*b33*a13*b21+c13*c32*b32*a21*b21*b33+2*c23*c31*a32*b33*b11*b22-c13*c32*a31*b23*b21*b32-2*c13*c32*b31*b32*a23*b21-c22*c23*b31^2*b13*a32+c21*c32*b31*b32*b23*a13+c33^2*b31*b22*a12*b21+c11*c32*b32*b33*a23*b21-c22*c33*b31^2*a13*b22+c33^2*b32*a21*b11*b22-2*c11*c32*b32*b33*b23*a21-c22*c31*b31*a33*b13*b22+c22*c31*b31*b32*b23*a13+2*c11*c21*a32*b22*b33^2-c12*c33*a31*b23*b22*b31-4*c22*c31*a31*b23*b13*b32+c22*c33*b32*b33*b21*a11+2*c31*c32*b33*b21*a13*b22-c31*c32*b33*a22*b11*b23+c11*c31*b32*b33*a23*b22+c23*c32*b32*b33*a21*b11-c21*c31*b32*a33*b12*b23+c23^2*b31^2*b12*a32-c22*c33*a31*b31*b13*b22-c23*c32*b31^2*a22*b13-c31*c32*b31*b23*a13*b22+2*c11*c32*a32*b23*b21*b33+c22*c33*b32*b33*a21*b11-c32*c33*b32*b21*a11*b23-c12*c31*b31*b23*b22*a33+c23*c32*b31*b33*a12*b21-c11*c33*a31*b23*b22*b32-c11*c31*a32*b23*b22*b33+2*c22*c33*b31*a33*b11*b22+c23*c32*b32*b33*b21*a11+2*c13*c23*a31*b21*b32^2-2*c12*c31*b32*b33*a23*b21-2*c12*c22*b31*a33*b21*b33-c11*c32*a31*b23*b22*b33-c13*c33*b31*b22*b21*a32+c23*c33*b31*b32*a21*b12+c21*c33*b32*b33*a12*b21+2*c23*c31*b32^2*a13*b21+c13*c32*b32*b21^2*a33-c22*c31*b33^2*a21*b12-4*c22*c33*b32*b21*b11*a33+c33^2*b31*b22*a22*b11+2*c11*c33*b32*b22*b21*a33-2*c33^2*b31*b22*a21*b12-2*c23*c31*b31*b32*a13*b22-c33^2*b31*a11*b22^2+c12*c21*a31*b23*b33*b32+c21*c23*a32*b31*b13*b32-2*c13*c23*b31*a32*b21*b32+c11*c22*b32*a33*b21*b33-c23*c31*b32*a33*b11*b22+c13*c33*a32*b21^2*b32-c13*c33*a21*b21*b32^2+2*c22*c33*a31*b32*b13*b21+2*c23*c31*b32^2*a23*b11+c12*c23*b31*a32*b21*b33+c13*c33*a31*b22^2*b31-c31*c33*b32*b22*a23*b11+c32*c33*b32*a13*b21^2-c21^2*a33*b12*b32*b33+c21^2*b32^2*b13*a33+c22*c31*b31*a23*b13*b32-c11*c32*a33*b22*b21*b33-2*c11*c33*b31*b32*b23*a22+2*c21*c32*b33^2*a21*b12+2*c22*c31*b32*a33*b13*b21+2*c23*c31*b31*b22*b12*a33-c32*c33*b33*b21*a21*b12+c23*c31*b31*b32*a22*b13-2*c11*c33*b32*b33*b22*a21+c21*c32*b31*b33*a12*b23+c23*c33*b31*b32*a22*b11+c13*c32*b31*b33*a22*b21-2*c22*c31*b31*b33*a22*b13+c22*c33*b31*b33*a21*b12-c13*c31*b32^2*b23*a21-c21*c31*a32*b33*b13*b22+c13*c32*b31*b32*b23*a21+c21^2*a32*b12*b33^2+c22^2*a31*b11*b33^2+c32^2*b31*b23*a13*b21+c32^2*b33*b21*a11*b23+c33^2*b32*b21*a11*b22+c23*c32*b31*b32*a11*b23-c23*c33*b31*a32*b12*b21-c22^2*a31*b13*b33*b31-c22^2*a33*b11*b31*b33+2*c11*c33*b31*b23*b22*a32+c13*c22*a31*b31*b22*b33-c31*c32*b33*b22*a11*b23-c21*c32*b33^2*a22*b11-c21*c32*b33^2*a12*b21+2*c22*c31*a31*b33*b13*b22+2*c21*c32*a32*b33*b11*b23-c13*c22*b31^2*b22*a33+c31*c32*b31*a12*b23^2-2*c23*c32*b31*b32*a13*b21+2*c22*c31*b32*a33*b11*b23+2*c11*c21*b32^2*b23*a33-c32*c33*b32*a21*b11*b23-c31*c32*b33*b21*a12*b23-c33^2*b32*a12*b21^2-c21*c22*a32*b11*b33^2-c31*c32*b31*a23*b13*b22-2*c21*c33*b32*b33*a11*b22-2*c21*c33*b31*b32*a22*b13+c12*c31*b31*a23*b23*b32-c12*c33*a31*b22*b21*b33+2*c32*c33*b33*b21*a22*b11+2*c31*c33*b32*a22*b11*b23-c22*c31*b31*a33*b12*b23-c21*c32*a33*b33*b11*b22-c22*c23*a33*b12*b31^2+2*c22*c31*b33^2*a22*b11+c21*c23*b31*b12*b32*a33+c11*c33*b32*b33*a22*b21+2*c31*c32*b33*b21*a23*b12+c12*c33*b32*a21*b21*b33+2*c12*c33*a31*b23*b21*b32-c22*c33*a31*b33*b12*b21-c31*c33*b33*b22*a12*b21-c13*c32*b31*b22*b21*a33-c23*c31*b31*a32*b12*b23+c22^2*b31^2*b13*a33+c31^2*b32*a23*b13*b22+c31^2*b33*b22*a12*b23+c23*c31*b31*a22*b12*b33-c23*c31*a32*b32*b11*b23+2*c22*c31*b31*b23*b13*a32-2*c23*c31*b32*b33*a22*b11-c21*c33*a32*b33*b11*b22-2*c21*c32*b32*b33*a11*b23+c21*c22*b31*b13*b33*a32+c21*c33*b31*b32*a23*b12+2*c22*c31*a31*b33*b12*b23+2*c31*c32*b32*b23*a21*b13-c31^2*b32*a12*b23^2-c31^2*b33*a13*b22^2-c32^2*b31*a11*b23^2-c32^2*b33*a13*b21^2+2*c23*c32*b31*a32*b13*b21+c31*c33*b31*a13*b22^2+c31*c33*b33*a11*b22^2+c33^2*b31*a22*b12*b21+c33^2*b32*b21*a21*b12-2*c33^2*b32*b21*a22*b11-c21^2*a32*b13*b33*b32-c21*c31*b32^2*b23*a13-c21*c31*a23*b13*b32^2-c21*c31*a22*b12*b33^2-c21*c31*b33^2*b22*a12+2*c21*c32*b33^2*a11*b22-c21*c33*b32^2*a23*b11+2*c21*c33*b32^2*a21*b13+2*c21*c33*b32^2*a11*b23-c21*c33*b32^2*a13*b21-c21*c22*a31*b12*b33^2-c21*c23*a31*b13*b32^2-c21*c23*a33*b11*b32^2+2*c22*c31*b33^2*a12*b21-c22*c31*b33^2*a11*b22-c22*c32*a23*b13*b31^2-c22*c32*b33^2*a21*b11-c22*c32*b31^2*b23*a13-c22*c32*b33^2*b21*a11+2*c22*c33*b31^2*a22*b13-c22*c33*b31^2*a23*b12+2*c22*c33*b31^2*a12*b23-c23*c31*b32^2*a21*b13-c23*c31*b32^2*a11*b23+2*c23*c32*b31^2*a23*b12-c23*c32*b31^2*a12*b23+2*c23*c32*b31^2*a13*b22-c23*c33*b31^2*b22*a12-c23*c33*b32^2*b21*a11-c23*c33*a22*b12*b31^2-c11*c22*a31*b22*b33^2-c11*c22*a32*b21*b33^2-c11*c23*a31*b23*b32^2-c11*c23*b32^2*b21*a33+c11*c31*a32*b23^2*b32-c11*c31*a23*b23*b32^2+c11*c31*a33*b22^2*b33-c11*c31*a22*b22*b33^2+c11*c32*a31*b23^2*b32-2*c11*c32*b31*b23^2*a32+2*c11*c32*b33^2*b22*a21-c11*c32*b33^2*a22*b21+c11*c33*a31*b22^2*b33-2*c11*c33*b31*b22^2*a33+2*c11*c33*b32^2*b23*a21-c11*c33*b32^2*a23*b21-c23^2*a31*b12*b32*b31-c23^2*a32*b11*b31*b32-c12*c21*a31*b22*b33^2-c12*c21*a32*b21*b33^2+2*c12*c22*a31*b21*b33^2+2*c12*c22*b31^2*b23*a33-c12*c23*b31^2*b23*a32-c12*c23*b31^2*b22*a33-2*c12*c31*a31*b23^2*b32+c12*c31*b31*b23^2*a32-c12*c31*b33^2*b22*a21+2*c12*c31*b33^2*a22*b21+c12*c32*a31*b23^2*b31-c12*c32*a23*b23*b31^2+c12*c32*a33*b21^2*b33-c12*c32*a21*b21*b33^2-c12*c33*b31^2*a23*b22+2*c12*c33*b31^2*b23*a22+c12*c33*a32*b21^2*b33-2*c12*c33*b32*b21^2*a33+2*c13*c23*b31^2*b22*a32-2*c13*c31*a31*b22^2*b33+c13*c31*b31*b22^2*a33+2*c13*c31*b32^2*a23*b21+2*c13*c32*b31^2*a23*b22-c13*c32*b31^2*b23*a22-2*c13*c32*a32*b21^2*b33-c13*c33*a22*b22*b31^2-c13*c21*a31*b23*b32^2-c13*c21*b32^2*b21*a33-c13*c22*b31^2*b23*a32+c31*c32*b32*a11*b23^2+c31^2*b32*b23*a13*b22-2*c31^2*b32*b23*a22*b13+c31^2*b32*b23*a23*b12+c31^2*b33*b22*a22*b13-2*c31^2*b33*b22*a23*b12+c31^2*b33*a22*b12*b23+c32*c33*b33*a12*b21^2-2*c32^2*b31*b23*a21*b13+c32^2*b31*b23*a23*b11+c32^2*b31*a23*b13*b21+c32^2*b33*b21*a21*b13-2*c32^2*b33*b21*a23*b11+c32^2*b33*a21*b11*b23+c12*c31*b32*b33*b23*a21-c12*c31*a33*b22*b21*b33-c12*c32*a31*b23*b21*b33+c12*c32*b31*b33*b23*a21+c12*c32*b31*b33*a23*b21-c12*c32*b31*b23*b21*a33-2*c11*c21*a32*b23*b33*b32-2*c11*c21*b32*a33*b22*b33+c11*c22*a31*b23*b33*b32+c11*c22*b31*b23*b33*a32-2*c11*c22*b31*b32*b23*a33+c11*c22*b31*a33*b22*b33+c11*c23*a31*b22*b32*b33+c11*c23*b31*a32*b23*b32-2*c11*c23*b31*a32*b22*b33+c11*c23*b31*b22*b32*a33+c11*c23*a32*b32*b21*b33-c11*c31*b32*b23*b22*a33+c11*c31*b32*b33*b23*a22+2*c11*c32*b31*b23*b22*a33+c11*c32*b31*b33*b23*a22-2*c11*c32*b31*b33*a23*b22-c11*c32*b32*b23*b21*a33+c11*c33*b31*b32*a23*b22+c11*c33*b31*a22*b22*b33-c11*c33*a32*b23*b21*b32-c11*c33*a32*b22*b21*b33+c11*c32*b31*a23*b23*b32+c12*c21*b31*b23*b33*a32-2*c12*c21*b31*b32*b23*a33+c12*c21*b31*a33*b22*b33+c12*c21*b32*a33*b21*b33-2*c12*c22*a31*b23*b33*b31+c12*c23*a31*b31*b23*b32+c12*c23*a31*b31*b22*b33-2*c12*c23*a31*b32*b21*b33+2*c12*c31*a31*b23*b22*b33-2*c12*c31*b31*b33*b23*a22-c12*c31*a32*b23*b21*b33+2*c12*c31*b32*b23*b21*a33-c12*c33*b31*b23*b21*a32+c12*c33*b31*b32*a23*b21-2*c12*c33*b31*b32*b23*a21+2*c12*c33*b31*b22*b21*a33-2*c12*c33*b31*b33*a22*b21+c12*c33*b31*b33*b22*a21+c13*c21*b31*a32*b23*b32-2*c13*c21*b31*a32*b22*b33+c13*c21*b31*b22*b32*a33+c13*c21*a32*b32*b21*b33+c13*c22*a31*b31*b23*b32-2*c13*c22*a31*b32*b21*b33+c13*c22*b31*a32*b21*b33+c13*c22*b31*b32*b21*a33-2*c13*c23*a31*b22*b32*b31+2*c13*c31*a31*b23*b22*b32-c13*c31*b31*b23*b22*a32+c13*c31*b31*b32*b23*a22-2*c13*c31*b31*b32*a23*b22-c13*c31*a32*b23*b21*b32+2*c13*c31*a32*b22*b21*b33-c13*c31*b32*b22*b21*a33-2*c13*c31*b32*b33*a22*b21+c13*c31*b32*b33*b22*a21-c13*c32*a31*b23*b22*b31+2*c13*c32*a31*b22*b21*b33+2*c13*c32*b31*b23*b21*a32+2*c31*c32*b31*b23*a22*b13-c31*c32*b31*b23*a23*b12-c31*c32*b32*b23*a13*b21-c31*c32*b32*b23*a23*b11-c31*c32*b32*a23*b13*b21-c31*c32*b33*b21*a22*b13-c31*c32*b33*a21*b12*b23-c31*c32*b33*a21*b13*b22+2*c31*c32*b33*b22*a23*b11-c31*c33*b31*b22*a12*b23-c31*c33*b31*b22*a22*b13+2*c31*c33*b31*b22*a23*b12-c31*c33*b31*a22*b12*b23-c31*c33*b32*b22*a11*b23+2*c31*c33*b32*b21*a12*b23-c31*c33*b32*b21*a13*b22+2*c31*c33*b32*b21*a22*b13-c31*c33*b32*b21*a23*b12-c31*c33*b32*a21*b12*b23+2*c31*c33*b33*b22*a21*b12-c31*c33*b33*b22*a22*b11-c31*c33*b33*a22*b12*b21+2*c32*c33*b31*b22*a11*b23-c32*c33*b31*b21*a12*b23-c32*c33*b31*b21*a13*b22-c32*c33*b31*b21*a22*b13-c32*c33*b31*b21*a23*b12+2*c32*c33*b31*a21*b12*b23+2*c32*c33*b31*a21*b13*b22-c32*c33*b31*b22*a23*b11-c32*c33*b32*b21*a21*b13+2*c32*c33*b32*b21*a23*b11-c32*c33*b33*b21*a11*b22-c32*c33*b33*a21*b11*b22+c13*c21*a31*b22*b32*b33+c22*c32*b31*b33*a11*b23-2*c22*c33*b31*b32*a11*b23-c22*c31*a33*b33*b11*b22-c22*c31*a33*b33*b12*b21+c22*c23*a31*b31*b13*b32+c22*c23*a31*b31*b12*b33-2*c22*c23*a31*b32*b11*b33+c22*c23*b31*a32*b11*b33+c22*c23*b31*b32*b11*a33+c22*c31*b32*b33*a21*b13-2*c22*c31*b32*b33*a23*b11-c22*c31*a32*b33*b13*b21-c22*c31*a32*b33*b11*b23+c22*c31*b31*b33*a23*b12-2*c22*c31*b31*b33*a12*b23+c22*c31*b31*b33*a13*b22+c22*c32*b31*b33*a13*b21+2*c22*c32*a31*b23*b13*b31-c22*c32*a31*b33*b11*b23-c22*c32*a31*b33*b13*b21-c22*c32*b31*a33*b13*b21+c22*c32*b31*b33*a23*b11+c22*c32*b31*b33*a21*b13+2*c22*c32*a33*b21*b11*b33+c22*c33*b31*b32*a13*b21-2*c22*c33*b31*b33*a12*b21+c22*c33*b31*b33*a11*b22-c22*c33*a31*b31*b12*b23+2*c22*c33*a31*b32*b11*b23-c22*c33*a31*b33*b11*b22-c22*c33*b31*a32*b11*b23-c22*c33*b31*a32*b13*b21+c22*c33*b31*b32*a23*b11-2*c22*c33*b31*b32*a21*b13+2*c22*c33*b31*a33*b12*b21-2*c22*c33*b31*b33*a22*b11+2*c22*c33*a32*b21*b11*b33+c23*c33*b31*b32*a12*b21+2*c23*c31*a31*b32*b13*b22+2*c23*c31*a31*b32*b12*b23-4*c23*c31*a31*b22*b12*b33-c23*c31*b31*a32*b13*b22-2*c23*c31*b31*b32*a23*b12-c23*c31*a32*b32*b13*b21+2*c23*c31*a32*b33*b12*b21-c23*c31*b32*a33*b12*b21+c23*c31*b32*b33*a21*b12+c23*c31*b31*b32*a12*b23+c23*c31*b31*b33*b22*a12-2*c23*c31*b32*b33*a12*b21+c23*c31*b32*b33*a11*b22-2*c23*c32*b31*b33*a11*b22+2*c23*c32*b32*b21*b11*a33-c23*c32*a31*b31*b12*b23-c23*c32*a31*b31*b13*b22-c23*c32*a31*b32*b11*b23-c23*c32*a31*b32*b13*b21+2*c23*c32*a31*b33*b12*b21+2*c23*c32*a31*b33*b11*b22+2*c23*c32*b31*a32*b11*b23-2*c23*c32*b31*b32*a23*b11+c23*c32*b31*b32*a21*b13-c23*c32*b31*a33*b11*b22-c23*c32*b31*a33*b12*b21+c23*c32*b31*b33*a22*b11-2*c23*c32*b31*b33*a21*b12-4*c23*c32*a32*b21*b11*b33+c23*c33*b31*b32*a11*b22+2*c23*c33*a31*b22*b12*b31-c23*c33*a31*b32*b11*b22-c23*c33*a31*b32*b12*b21-c23*c33*b31*a32*b11*b22+2*c23*c33*a32*b21*b11*b32-2*c13*c32*b31*b33*b22*a21-c13*c33*a31*b22*b21*b32+c13*c33*b31*b32*b22*a21+c13*c33*b31*b32*a22*b21-2*c21*c32*b32*b33*a21*b13+c21*c32*b32*b33*a23*b11+2*c21*c32*a32*b33*b13*b21-2*c21*c32*b31*b33*a13*b22+c21*c32*b32*b33*a13*b21+2*c21*c32*b31*a33*b12*b23+c21*c32*b31*a23*b13*b32-4*c21*c32*b31*b23*b13*a32-c21*c32*a31*b33*b13*b22+2*c21*c32*a31*b23*b13*b32-c21*c32*b32*a33*b13*b21+c21*c32*b31*b33*a22*b13-c21*c33*a31*b32*b13*b22+2*c21*c33*a31*b22*b12*b33+2*c21*c33*b31*a32*b12*b23+2*c21*c33*b31*a32*b13*b22-4*c21*c33*b31*b22*b12*a33+c21*c33*b31*a22*b12*b33-c21*c33*a32*b32*b13*b21-c21*c33*a32*b33*b12*b21+2*c21*c33*b32*a33*b12*b21+2*c21*c33*b32*a33*b11*b22+c21*c33*b32*b33*a22*b11-2*c21*c33*b32*b33*a21*b12-2*c21*c33*b31*b32*a12*b23+c21*c33*b31*b32*a13*b22+c21*c33*b31*b33*b22*a12-c21*c32*a33*b33*b12*b21-2*c21*c23*b31*a32*b12*b33+c21*c23*a32*b32*b11*b33+c21*c31*b32*b33*a12*b23-c21*c31*a32*b33*b12*b23+c21*c22*a31*b13*b33*b32-2*c21*c22*b31*b32*b13*a33+c21*c22*a33*b31*b12*b33+c21*c22*a33*b32*b11*b33+c21*c23*a31*b12*b32*b33+c21*c31*b32*b33*a13*b22-c21*c33*a31*b32*b12*b23+2*c21*c31*a32*b23*b13*b32+2*c21*c31*a33*b22*b12*b33+c21*c31*b32*b33*a23*b12-c21*c31*b32*a33*b13*b22,c11*c22^2*a13*a11*b33-c12*c22*c31*a13*a23*b11-c22*c13^2*a31*a22*b11-2*c13*c21^2*a12*b12*a33+c11*c33*c12*a21*a23*b12-2*c11*c23*c13*a32*a22*b11-c12*c23*c31*b12*a13*a21+2*c13*c22*c23*a11*b11*a32-c12*c23*c32*b11*a13*a21+c12*c13*c22*b21*a11*a33-c23*c11^2*a22*a12*b33-c13*c21*c33*a12*a11*b22-c13*c21*c32*b12*a13*a21-c13*c21*c23*a32*a12*b11+2*c22*c11^2*a33*a23*b12-2*c11*c23*c12*a32*a21*b13-2*c12*c23*c13*a31*a21*b12-c12^2*c21*b33*a13*a21-c13*c23*c32*b11*a12*a21-2*c12*c13*c32*b21*a13*a21-c12*c22*c31*b13*a11*a23-c13^2*c22*b21*a11*a32-c11*c22*c31*a13*a23*b12+c11*c13*c32*a21*a13*b22+c12*c13*c32*b21*a11*a23+c13*c11*c23*b32*a12*a21+2*c13*c21*c31*b12*a13*a22-c21*c12^2*a33*a21*b13-c13*c23*c31*b12*a11*a22-c11*c23*c32*a11*a12*b23-c11*c33*c13*a22^2*b11-2*c11*c21*c13*a32*a22*b13-c11*c23*c32*a11*a13*b22-c13*c21*c23*a32*b12*a11-2*c13*c22*c32*a11^2*b23-c12*c23*c31*a12*a13*b21+c13*c12*c21*b32*a13*a21+c11*c32*c12*a23*a21*b13-2*c13*c12*c23*a31*a12*b21-c22*c11^2*a32*a23*b13-c31*c12^2*a23*a13*b21-c13*c22*c23*a12*a11*b31-c12*c22*c31*a13*a11*b23+2*c12^2*c23*b31*a13*a21-c13^2*c31*b22*a12*a21-c11*c23*c32*a11*a22*b13-c23*c11^2*a32*a12*b23-c33*c12^2*a21*a11*b23-c13^2*c22*b31*a11*a22+c12*c21*c13*a31*a23*b12+c11*c23*c12*a32*a23*b11+c21*c11*c13*a32*a12*b23+c13*c12*c23*b21*a11*a32-2*c11*c22*c13*a31*a23*b12+c12*c23^2*a12*a11*b31+c12*c13*c31*a21*a12*b23+c11*c12*c33*a22*a11*b23+c13*c22^2*a31*a13*b11+c12*c13*c21*a33*a12*b21-2*c12*c13*c22*a31*a13*b21-2*c12*c11*c22*a33*a11*b23+2*c11^2*c22*a33*a12*b23-c21*c13^2*a31*a22*b12-c13*c21*c32*a12*a21*b13-c12*c21*c32*a13*a11*b23+c12*c11*c22*b23*a13*a31+c12*c22*c31*a13^2*b21+c12*c22*c33*a11^2*b23-c12*c21*c23*a31*b13*a12+2*c13*c21*c22*a12*a11*b33-c11*c21*c23*a13*a12*b32+2*c12*c21*c22*a13*b13*a31-c21*c13^2*a22*a12*b31+c32*c11^2*a23^2*b12-c13*c22*c31*b11*a13*a22-c22*c13^2*a32*a21*b11+2*c12*c21*c23*a13*a11*b32-2*c13*c11*c23*a32*a11*b22-c13*c22*c33*a11*a21*b12+2*c13*c22*c32*a11*a13*b21+c13*c22*c23*a11^2*b32+c13*c22*c33*a11^2*b22+c11*c22*c31*a13^2*b22+c13*c22^2*a31*b13*a11+c12*c13*c22*b31*a11*a23+2*c12^2*c33*b21*a13*a21-c23*c12^2*a33*a21*b11-2*c12*c11*c33*b21*a13*a22-c23*c11^2*a33*a22*b12+c11*c33*c13*a22*a21*b12+2*c12^2*c21*a33*a11*b23+2*c13^2*c22*a31*a12*b21+c12*c23^2*a31*b12*a11+c12*c23^2*a31*a12*b11+2*c11*c22*c33*a12*a13*b21-c32*c11^2*a23*a22*b13-2*c11*c22*c32*a13^2*b21-c12*c32*c13*a21^2*b13+c13*c12*c33*b21*a11*a22+c11*c12*c21*b33*a13*a22+2*c12^2*c23*a31*a13*b21-2*c13*c12*c23*b31*a12*a21+c12*c21^2*a33*a13*b12+c11*c31*c13*a22*a23*b12+2*c11*c22*c23*a13*a12*b31-c12*c21*c23*a33*a12*b11+2*c12*c23*c33*a11*a12*b21+c23*c11*c13*a22*a12*b31-c21*c13^2*a32*a21*b12+c11*c21*c12*a33*a22*b13-c12*c21*c22*a33*b13*a11+c33*c11^2*a22^2*b13-2*c12*c11*c22*b33*a11*a23-c12*c22*c33*a11*a13*b21+2*c12^2*c21*b33*a11*a23-2*c12*c11*c32*b23*a11*a23+c12*c11*c23*b31*a12*a23-c13*c22*c31*a12*a21*b13+2*c13*c22*c32*a11*a21*b13+2*c13*c21*c31*a12*a22*b13+c12*c33*c13*a21*a22*b11+c11*c32*c13*a21*a22*b13-2*c11*c32*c13*a21*a23*b12+c31*c13^2*a22^2*b11+c32*c13^2*a21^2*b12-c12*c21^2*a13^2*b32-c13*c22*c33*b11*a12*a21-c12^2*c31*b23*a13*a21-c13*c21*c22*a32*b13*a11+c12*c13*c21*b31*a13*a22-c13*c22^2*a11^2*b33-c13*c22*c23*a31*b12*a11-c11*c23^2*a12^2*b31-2*c12*c31*c13*a22*a23*b11+c12*c13*c31*b21*a13*a22+c21*c11*c12*a33*a13*b22+c12*c11*c22*b33*a13*a21+2*c11*c22*c33*a12*a21*b13-c23*c12^2*a21*a11*b33-c12^2*c33*b21*a11*a23+2*c21*c12^2*a33*a23*b11+c11*c22*c13*a33*a22*b11+2*c11*c22*c32*a13*a11*b23+c13*c23*c31*a12^2*b21+c13*c23*c32*a11^2*b22+c13*c21*c33*a12^2*b21+c13*c21^2*a32*a13*b12-c11*c22^2*a13^2*b31-c32*c11^2*a23*a13*b22-c32*c13^2*a21*a11*b22+c12*c23*c13*a31*a22*b11-c12*c23^2*a11^2*b32+c31*c12^2*a23^2*b11+c33*c12^2*a21^2*b13-2*c12*c13*c31*a22*a11*b23-c12*c21*c23*a31*a13*b12+2*c11*c22*c23*a31*b13*a12+c11*c12*c23*a33*a11*b22-2*c11*c12*c21*a33*a12*b23-c13*c23*c32*a11*a12*b21-c21*c12^2*a23*a13*b31-c21*c13^2*a32*a12*b21-4*c11*c23*c33*b12*a12*a21-c23*c12^2*a31*a11*b23-c31*c13^2*a22*a12*b21-2*c11*c13*c22*a31*a12*b23+2*c11*c21*c33*b12*a12*a23-c33*c11^2*a22*a12*b23+2*c12*c23*c31*a11*a22*b13-c12*c21*c32*b13*a11*a23-c13*c21^2*a12^2*b33-2*c11*c13*c31*b22*a13*a22+c11*c13*c32*a22*a11*b23-c22*c11^2*a33*a13*b22+2*c11*c23*c32*a12*a13*b21-c11^2*c22*b23*a13*a32-c11^2*c23*b32*a12*a23+c11*c21*c22*a13^2*b32+c11*c21*c23*a12^2*b33+c11*c21*c32*a13^2*b22+c11*c21*c33*a12^2*b23-c11^2*c22*b33*a13*a22+2*c11^2*c22*b33*a12*a23+2*c11^2*c23*a32*a13*b22+2*c11^2*c23*b32*a13*a22-c11^2*c23*b22*a12*a33+2*c11^2*c32*b23*a12*a23-c11^2*c32*b23*a13*a22-c11^2*c33*b22*a12*a23+2*c11^2*c33*b22*a13*a22-c22*c11^2*a33*a22*b13+2*c23*c11^2*a32*a22*b13-c23*c11^2*a32*a23*b12-2*c11*c22^2*a13*b13*a31+c11*c22^2*a33*b13*a11+c11*c22^2*a33*a13*b11+c11*c23*c31*a12^2*b23-2*c11*c23*c33*a12^2*b21-2*c11*c23^2*a12*b12*a31+c11*c23^2*a32*b12*a11+c11*c23^2*a32*a12*b11+c11*c23^2*a12*a11*b32-c11*c31*c12*a23^2*b12-c11*c31*c13*a22^2*b13-c11*c32*c12*a23^2*b11-c33*c11^2*a22*a23*b12+c12*c21*c22*a13^2*b31-2*c12*c21*c31*a13^2*b22+c12*c21*c32*a13^2*b21-2*c12*c21^2*a13*b13*a32+c12*c21^2*a33*b13*a12+c12*c21^2*a13*a12*b33+c12*c22*c23*a11^2*b33-c12^2*c21*b23*a13*a31+c11*c12*c31*b23*a13*a22+c11*c12*c33*a21*a12*b23-2*c11*c12*c33*a21*a13*b22+c11*c12*c33*b22*a11*a23-2*c11*c13*c21*a32*a13*b22+c11*c13*c21*b32*a12*a23+c11*c12*c21*b23*a13*a32-2*c11*c12*c21*b33*a12*a23+c11*c12*c23*a31*a12*b23-2*c11*c12*c23*a31*a13*b22+c11*c12*c23*a32*a11*b23+c11*c12*c23*b32*a11*a23-2*c11*c12*c23*b32*a13*a21+c11*c12*c23*b33*a11*a22+c11*c12*c23*b33*a12*a21-2*c11*c12*c31*b23*a12*a23+2*c13*c22*c32*b11*a13*a21+2*c13*c22*c33*b11*a11*a22-c13*c22*c33*a11*a12*b21+2*c13*c23*c31*b12*a12*a21-c11*c22*c33*b11*a13*a22-c11*c22*c33*a11*a13*b22-c11*c22*c33*a11*a22*b13-c11*c22*c33*a11*a23*b12+2*c11*c22*c33*b12*a13*a21-2*c11*c23*c12*a31*a22*b13+c11*c23*c12*a31*a23*b12+c11*c23*c12*a33*a22*b11+c11*c23*c12*a33*a21*b12+c11*c23*c13*a31*a22*b12+c11*c23*c13*a32*a21*b12+2*c11*c23*c31*b12*a12*a23-c11*c23*c31*b12*a13*a22-c11*c23*c31*a12*a13*b22-c11*c23*c31*a12*a22*b13-c11*c23*c32*b11*a12*a23-c11*c23*c32*b11*a13*a22-c11*c23*c32*a11*a23*b12+2*c11*c23*c32*b12*a13*a21+2*c11*c23*c32*a12*a21*b13+2*c11*c23*c33*b12*a11*a22+2*c11*c23*c33*a12*a11*b22+2*c11*c23*c33*a12*a22*b11+c11*c31*c12*a23*a22*b13+c11*c32*c13*a22*a23*b11-2*c11*c33*c12*a21*a22*b13+c11*c33*c12*a22*a23*b11-2*c12*c11*c23*b31*a13*a22-2*c12*c11*c23*a32*a13*b21+c12*c11*c23*a33*a12*b21+c12*c11*c32*b23*a13*a21+c12*c11*c33*b21*a12*a23+c12*c13*c21*a31*a12*b23+c12*c13*c21*b31*a12*a23-2*c12*c13*c21*a32*a11*b23+c12*c13*c21*a32*a13*b21-2*c12*c13*c21*b33*a11*a22+c12*c13*c21*b33*a12*a21-2*c12*c13*c22*b31*a13*a21+c12*c13*c31*b21*a12*a23+c12*c21*c13*a31*a22*b13-2*c12*c21*c13*a32*a23*b11+c12*c21*c13*a32*a21*b13+c12*c21*c13*a33*a21*b12-2*c12*c21*c13*a33*a22*b11-c12*c21*c22*a33*a13*b11-c12*c21*c22*a13*a11*b33-c12*c21*c23*a13*a12*b31+2*c12*c21*c23*a32*b13*a11+2*c12*c21*c23*a32*a13*b11-c12*c21*c23*a33*b12*a11-c12*c21*c23*a12*a11*b33+2*c12*c21*c31*b13*a12*a23-4*c12*c21*c31*b13*a13*a22+2*c12*c21*c31*a13*a12*b23+2*c12*c21*c31*a13*a23*b12+2*c12*c21*c32*b13*a13*a21-c12*c21*c32*a13*a23*b11-c12*c21*c33*a11*a12*b23-c12*c21*c33*b11*a12*a23+2*c12*c21*c33*b11*a13*a22+2*c12*c21*c33*a11*a13*b22+2*c12*c21*c33*a11*a22*b13-c12*c21*c33*a11*a23*b12-c12*c21*c33*b12*a13*a21-c12*c21*c33*a12*a13*b21-c12*c21*c33*a12*a21*b13-2*c12*c22*c13*a31*a21*b13+c12*c22*c13*a31*a23*b11+c12*c22*c13*a33*a21*b11-c12*c22*c23*a31*a13*b11-c12*c22*c23*a31*b13*a11-c12*c22*c23*a13*a11*b31+2*c12*c22*c23*a11*b11*a33+2*c12*c22*c31*b13*a13*a21+2*c12*c22*c33*b11*a11*a23-c12*c22*c33*b11*a13*a21-c12*c22*c33*a11*a21*b13+c12*c23*c13*a32*a21*b11-c12*c23*c31*a11*a12*b23-c12*c23*c31*b11*a12*a23+2*c12*c23*c31*b11*a13*a22+2*c12*c23*c31*a11*a13*b22-c12*c23*c31*a11*a23*b12-c12*c23*c31*a12*a21*b13+2*c12*c23*c32*b11*a11*a23-c12*c23*c32*a11*a13*b21-c12*c23*c32*a11*a21*b13-4*c12*c23*c33*b11*a11*a22+2*c12*c23*c33*b11*a12*a21+2*c12*c23*c33*a11*a21*b12+c12*c31*c13*a21*a22*b13+c12*c31*c13*a21*a23*b12+c12*c32*c13*a21*a23*b11+c13*c11*c22*b31*a13*a22-2*c13*c11*c22*b31*a12*a23+c13*c11*c22*a32*a13*b21-2*c13*c11*c22*a33*a12*b21+c13*c11*c23*b22*a12*a31-2*c13*c11*c23*b32*a11*a22-2*c13*c11*c32*b21*a12*a23+c13*c11*c32*b21*a13*a22-2*c13*c11*c33*b22*a11*a22+c13*c11*c33*b22*a12*a21+c13*c12*c21*a31*a13*b22-2*c13*c12*c21*b32*a11*a23-2*c13*c12*c21*a33*a11*b22+c13*c12*c23*b31*a11*a22+c13*c12*c31*a21*a13*b22-2*c13*c12*c31*b22*a11*a23-2*c13*c12*c33*b21*a12*a21-c13*c21*c22*a31*a13*b12-c13*c21*c22*a31*b13*a12-c13*c21*c22*a32*a13*b11-c13*c21*c22*a13*a11*b32+2*c13*c21*c22*a33*b12*a11+2*c13*c21*c22*a33*a12*b11+2*c13*c21*c23*a12*b12*a31-c13*c21*c23*a12*a11*b32-4*c13*c21*c31*b12*a12*a23+2*c13*c21*c31*a12*a13*b22+2*c13*c21*c32*a11*a12*b23+2*c13*c21*c32*b11*a12*a23-c13*c21*c32*b11*a13*a22-c13*c21*c32*a11*a13*b22-c13*c21*c32*a11*a22*b13+2*c13*c21*c32*a11*a23*b12-c13*c21*c32*a12*a13*b21-c13*c21*c33*b12*a11*a22+2*c13*c21*c33*b12*a12*a21-c13*c21*c33*a12*a22*b11-c13*c22*c23*a31*a12*b11+2*c13*c22*c31*a11*a12*b23+2*c13*c22*c31*b11*a12*a23-c13*c22*c31*a11*a13*b22-c13*c22*c31*a11*a22*b13+2*c13*c22*c31*a11*a23*b12-c13*c22*c31*b12*a13*a21-c13*c22*c31*a12*a13*b21-4*c13*c22*c32*b11*a11*a23-2*c11*c13*c21*b32*a13*a22+c11*c13*c21*b22*a12*a33+c11*c13*c22*a31*a13*b22+c11*c13*c22*a32*a11*b23+c11*c13*c22*b32*a11*a23+c11*c13*c22*b32*a13*a21+c11*c13*c22*a33*a11*b22+c11*c13*c22*b33*a11*a22-2*c11*c13*c22*b33*a12*a21+c11*c13*c31*b22*a12*a23-2*c11*c13*c32*a21*a12*b23+c11*c13*c32*b22*a11*a23+c11*c21*c12*a32*a23*b13-2*c11*c21*c12*a33*a23*b12+c11*c21*c13*a32*a23*b12+c11*c21*c13*a33*a22*b12+2*c11*c21*c22*a13*b13*a32-c11*c21*c22*a33*a13*b12-c11*c21*c22*a33*b13*a12-c11*c21*c22*a13*a12*b33-c11*c21*c23*a32*a13*b12-c11*c21*c23*a32*b13*a12+2*c11*c21*c23*a12*b12*a33-c11*c21*c32*b13*a12*a23+2*c11*c21*c32*b13*a13*a22-c11*c21*c32*a13*a12*b23-c11*c21*c32*a13*a23*b12-c11*c21*c33*b12*a13*a22-c11*c21*c33*a12*a13*b22-c11*c21*c33*a12*a22*b13+c11*c22*c13*a31*a22*b13-c13*c21*c22*a13*a12*b31+c11*c22*c12*a33*a21*b13-2*c11*c22*c12*a33*a23*b11+c11*c22*c12*a31*a23*b13+c11*c22*c13*a32*a23*b11+c11*c22*c13*a32*a21*b13-2*c11*c22*c13*a33*a21*b12+2*c11*c22*c23*a31*a13*b12-c11*c22*c23*a32*b13*a11-c11*c22*c23*a32*a13*b11-c11*c22*c23*a13*a11*b32-c11*c22*c23*a33*b12*a11-c11*c22*c23*a33*a12*b11-c11*c22*c23*a12*a11*b33-c11*c22*c31*b13*a12*a23+2*c11*c22*c31*b13*a13*a22-c11*c22*c31*a13*a12*b23+2*c11*c22*c32*b13*a11*a23-4*c11*c22*c32*b13*a13*a21+2*c11*c22*c32*a13*a23*b11-c11*c22*c33*a11*a12*b23-c11*c22*c33*b11*a12*a23-c12^2*c23*b31*a11*a23-c12^2*c23*b21*a11*a33+2*c12^2*c31*b23*a11*a23-c21*c12^2*a31*a23*b13+c12*c23*c32*a11^2*b23-2*c12*c23*c33*a11^2*b22-2*c12*c23^2*a11*b11*a32-c12*c33*c13*a21^2*b12+2*c23*c12^2*a31*a21*b13-c23*c12^2*a31*a23*b11-c31*c12^2*a23*a21*b13-c33*c12^2*a21*a23*b11+c13*c21*c23*a12^2*b31-2*c13*c21*c31*a12^2*b23+c13*c21^2*a32*b13*a12+c13*c21^2*a13*a12*b32+c13*c22^2*a13*a11*b31-2*c13*c22^2*a11*b11*a33-c13^2*c21*b22*a12*a31+2*c13^2*c21*a32*a11*b22-c13^2*c21*b32*a12*a21+2*c13^2*c21*b32*a11*a22+2*c13^2*c22*b31*a12*a21+2*c13^2*c31*b22*a11*a22-c13^2*c32*b21*a11*a22+2*c13^2*c32*b21*a12*a21+2*c21*c13^2*a32*a22*b11+2*c22*c13^2*a31*a21*b12-c31*c13^2*a22*a21*b12-c32*c13^2*a21*a22*b11-c21*c12^2*a33*a13*b21-c22*c11^2*a23*a13*b32-c22*c13^2*a31*a11*b22-c22*c13^2*a21*a11*b32-c13*c23*c31*a12*a11*b22-c13*c23*c31*a12*a22*b11+2*c13*c23*c32*b11*a11*a22-c13*c23*c32*a11*a21*b12+c21*c11*c12*a23*a13*b32+c21*c11*c13*a22*a12*b33+c22*c11*c12*a33*a13*b21+c22*c11*c12*a23*a13*b31+c22*c12*c13*a31*a11*b23+c22*c12*c13*a21*a11*b33+c23*c11*c13*a32*a12*b21+c23*c12*c13*a31*a11*b22+c23*c12*c13*a21*a11*b32+c31*c11*c12*a23*a13*b22+c31*c11*c13*a22*a12*b23+c32*c11*c12*a23*a13*b21+c32*c12*c13*a21*a11*b23+c33*c11*c13*a22*a12*b21+c33*c12*c13*a21*a11*b22,c11^2*c33*b22*a12*b23+c11^2*c23*b32*a23*b12-c12*c21^2*b33*b13*a12+c11*c22*c23*b32*a13*b11+c12*c23*c31*a12*b13*b21+c21*c13*c33*b12*a22*b11-c11*c22^2*b33*a13*b11+c12^2*c23*b31*a11*b23-2*c23*c12*c33*b11*a21*b12-2*c11*c22*c33*a12*b13*b21-c11*c12*c33*a22*b11*b23+c22*c12*c23*b13*b11*a31-c11*c12*c23*a33*b11*b22+c12^2*c21*a23*b13*b31+c11^2*c23*b33*b22*a12-2*c13^2*c31*b22*a22*b11-2*c23*c12*c31*b11*a22*b13+c11^2*c32*a23*b13*b22+2*c11*c12*c23*b32*a21*b13+2*c11*c13*c22*b31*a23*b12+c13*c22*c33*a11*b12*b21-c11*c13*c32*b22*a11*b23-c11*c13*c21*b33*b22*a12-2*c13*c23*c32*b11*a11*b22+c13*c21*c33*a12*b11*b22-2*c11^2*c23*a32*b13*b22-c11*c13*c32*a21*b13*b22+2*c11*c12*c32*b23*a23*b11+c11^2*c22*b23*b13*a32-c11*c13*c31*b22*a12*b23-c11*c12*c22*b33*a13*b21+2*c11*c12*c33*b21*a13*b22-c12*c13*c23*b31*a22*b11+2*c12*c21^2*a13*b13*b32-c12*c13*c33*b21*a22*b11-c11*c12*c22*b23*b13*a31-c12*c13*c21*a32*b13*b21+c13^2*c32*b21*a11*b22-2*c13^2*c21*b32*a22*b11+c21*c13*c23*b12*b11*a32+2*c12*c13*c21*b33*a11*b22+c11*c13*c33*a11*b22^2-c11*c13*c21*b32*a12*b23-c11*c12*c31*b23*a13*b22+c12*c21*c23*b31*a13*b12+c12*c22*c33*a11*b13*b21+c11*c23*c31*a12*b13*b22+2*c13*c21^2*a12*b12*b33+2*c12*c23^2*a11*b11*b32+c13*c21*c32*a12*b13*b21+c22*c13*c33*b11*a21*b12-c11*c13*c23*b31*b22*a12-c12*c13*c32*b21*a11*b23-2*c13*c22*c32*b11*a13*b21-c23*c12*c32*a23*b11^2-c11*c13*c22*b31*a13*b22+c11*c22*c31*b13*a12*b23-2*c11*c21*c22*a13*b13*b32+2*c11*c12*c31*b23*a23*b12-2*c13*c21*c33*b12*a12*b21+c12^2*c31*b23*a13*b21+c12*c21*c33*b11*a12*b23-2*c11*c21*c23*a12*b12*b33+c11*c22*c31*a13*b12*b23+2*c23*c11*c33*a21*b12^2-2*c12*c23*c31*b11*a13*b22+c13^2*c31*b22*a21*b12-c13*c22^2*b31*a13*b11-c13*c22^2*b31*b13*a11+2*c11*c12*c33*a21*b13*b22-c11*c13*c23*b22*b12*a31+2*c11*c13*c21*b32*a13*b22-c11*c13*c32*b22*a23*b11-c11*c12*c23*b31*a12*b23+2*c11*c12*c23*b31*a22*b13-c23*c13*c31*a21*b12^2+c11*c21*c32*a13*b12*b23+4*c11*c23*c33*b12*a12*b21-2*c13*c21*c32*b11*a12*b23-2*c13*c23*c31*b12*a12*b21-c11*c13*c22*a33*b11*b22+2*c11*c13*c31*b22*a22*b13+2*c11*c12*c23*a31*b13*b22+c11*c22*c23*b33*a12*b11-c11*c12*c31*b23*a22*b13-c11*c13*c21*b22*b12*a33-c11*c23^2*b32*b12*a11+2*c23*c12*c33*a22*b11^2-c23*c11*c31*a23*b12^2+2*c11*c12*c22*b33*a11*b23-2*c22*c11*c33*b12*a21*b13-2*c12^2*c23*a31*b13*b21+c11^2*c23*b32*a12*b23+c12*c23*c32*b11*a13*b21+c22*c11*c31*b13*a23*b12-c11*c13*c32*b21*a22*b13+2*c12*c13*c21*a32*b11*b23-2*c12^2*c21*b33*a11*b23+c12^2*c21*b33*a13*b21-c11*c22^2*b33*b13*a11-c11*c12*c23*b33*a11*b22-c11*c12*c32*b23*a21*b13+c12*c21*c32*a13*b11*b23+c23*c11*c32*b11*a22*b13-c11*c12*c23*b31*a23*b12+c23*c12*c32*b11*a21*b13-c22*c12*c31*a21*b13^2-c22*c12*c33*a23*b11^2+c13*c23*c32*b11*a12*b21-c13*c21^2*b32*b13*a12+4*c13*c21*c31*b12*a12*b23+c21*c12*c33*b12*a21*b13-c21*c11*c22*b13^2*a32+2*c11*c23^2*a12*b12*b31-c11*c23^2*b32*a12*b11-c11*c13*c32*a22*b11*b23-c12*c13*c23*a31*b11*b22-c11^2*c32*a12*b23^2-c11^2*c33*a13*b22^2-c12^2*c31*a11*b23^2-c11*c12*c32*a23*b13*b21+2*c12*c13*c21*b33*a22*b11-c11*c12*c21*a33*b13*b22+2*c12*c13*c31*a22*b11*b23-c13*c21^2*b32*a13*b12-c22*c11*c31*a22*b13^2+2*c22*c11*c32*a21*b13^2+c13^2*c31*a22*b12*b21+c12*c21*c32*b13*a11*b23+2*c11*c22^2*a13*b13*b31-2*c11*c23*c33*a12*b11*b22-c12*c13*c31*b21*a13*b22-c11*c13*c31*a22*b12*b23-c11*c12*c22*a23*b13*b31-c11*c12*c33*b21*a23*b12+c22*c11*c23*b12*b11*a33+2*c11*c13*c32*b21*a12*b23-c12*c13*c23*b21*b11*a32+c13*c22*c23*b31*b12*a11+c11^2*c33*a22*b12*b23+c13*c21*c22*b31*b13*a12+2*c11*c13*c32*b21*a23*b12+c11*c21*c32*b13*a12*b23+c13^2*c31*b22*a12*b21-2*c13^2*c32*b21*a21*b12-c12*c13*c21*b31*a13*b22-2*c11*c23*c32*a12*b13*b21-c11*c12*c23*b33*a12*b21+c11^2*c23*a32*b12*b23-2*c11^2*c22*b33*a23*b12-c11*c13*c21*a32*b12*b23+2*c11*c12*c23*b32*a13*b21+2*c11*c13*c23*a32*b11*b22-2*c13*c21*c32*a11*b12*b23+c21*c12*c32*b13*a23*b11+c13*c22*c23*b31*a12*b11-c11*c13*c21*a22*b12*b33+2*c11*c12*c33*b21*a22*b13-2*c22*c13*c31*b11*a23*b12-c12*c13*c23*b32*b21*a11-c12*c13*c22*b33*b21*a11+c12*c21*c33*a12*b13*b21-c11*c12*c23*b32*a11*b23-2*c22*c11*c23*b13*b12*a31+c13^2*c22*b31*a11*b22-2*c13^2*c22*b31*a12*b21-c22*c13*c23*b11^2*a32+2*c22*c13*c32*a23*b11^2+c12^2*c31*a23*b13*b21+c12^2*c33*b21*a11*b23-2*c12^2*c33*b21*a21*b13-c12*c13*c21*b31*a12*b23-c12*c21^2*b13*b12*a33-c13*c21^2*b13*b12*a32+c13^2*c21*a22*b12*b31+c21*c12*c33*b11*a23*b12-c21*c11*c23*b12^2*a33-c21*c11*c32*a22*b13^2-c11*c13*c23*a32*b12*b21+c13*c21*c23*b32*b12*a11+c12^2*c21*b31*b23*a13-2*c12^2*c21*a33*b11*b23+c12^2*c21*a33*b13*b21+c21*c13*c32*b11*a22*b13-c12^2*c33*a13*b21^2-c13^2*c31*a11*b22^2-c13^2*c32*a12*b21^2+c12*c21^2*b13^2*a32+c13*c21^2*b12^2*a33+c11*c22^2*b13^2*a31+c13*c22^2*b11^2*a33+c12*c23^2*b11^2*a32+c11*c23^2*b12^2*a31+c11^2*c22*b33*a22*b13+c11^2*c22*b33*a13*b22-2*c11^2*c22*b33*a12*b23+c11^2*c22*a33*b13*b22+c11^2*c22*b32*b23*a13+c11^2*c22*a23*b13*b32+c11^2*c32*b23*a22*b13-2*c11^2*c32*b23*a23*b12-2*c11^2*c22*a33*b12*b23-2*c11^2*c23*b32*a13*b22-2*c11^2*c23*b32*a22*b13+c11*c12*c31*a12*b23^2+c11*c12*c32*a11*b23^2+c11^2*c23*b22*b12*a33+c11^2*c23*a22*b12*b33+c11^2*c32*b23*a13*b22-2*c11^2*c33*b22*a22*b13+c11^2*c33*b22*a23*b12+c11*c13*c31*a13*b22^2+c12*c13*c32*a13*b21^2+c12*c13*c33*a12*b21^2+c12^2*c21*b23*b13*a31+c12^2*c21*b33*a21*b13-2*c12^2*c21*b33*a23*b11+c12^2*c23*a31*b11*b23+c12^2*c23*b31*a23*b11-2*c12^2*c23*b31*a13*b21-2*c12^2*c23*b31*a21*b13+c12^2*c23*b21*b11*a33+c12^2*c23*a21*b11*b33+c12^2*c23*b33*b21*a11+c12^2*c31*b23*a21*b13-2*c12^2*c31*b23*a23*b11+c12^2*c33*b21*a23*b11+c12^2*c33*a21*b11*b23-c12*c21^2*b33*a13*b12-c12*c23^2*b31*b12*a11-c12*c23^2*b31*a12*b11+c13^2*c21*b22*b12*a31+c13^2*c21*b31*b22*a12-2*c13^2*c21*a32*b11*b22+c13^2*c21*a32*b12*b21+c13^2*c21*b32*a21*b12-2*c13^2*c21*b32*a11*b22+c13^2*c21*b32*a12*b21+c13^2*c22*a31*b11*b22-2*c13^2*c22*a31*b12*b21+c13^2*c22*b31*a22*b11-2*c13^2*c22*b31*a21*b12+c13^2*c22*b21*b11*a32+c13^2*c22*a21*b11*b32+c13^2*c22*b32*b21*a11+c13^2*c32*b21*a22*b11+c13^2*c32*a21*b11*b22+2*c13*c22^2*a11*b11*b33-c21*c11*c33*a23*b12^2-c21*c12*c22*b13^2*a31+2*c21*c12*c31*a22*b13^2-c21*c12*c32*a21*b13^2-c21*c13*c23*b12^2*a31+2*c21*c13*c31*a23*b12^2-c21*c13*c33*a21*b12^2-c22*c12*c23*b11^2*a33-c22*c13*c33*a22*b11^2-c11*c22^2*b13*b11*a33-c13*c22^2*b13*b11*a31-c11*c23^2*b12*b11*a32-c12*c23^2*b12*b11*a31-c23*c13*c32*a22*b11^2-c11*c12*c33*b22*a23*b11+2*c11*c13*c21*a32*b13*b22-c11*c12*c21*b23*b13*a32-c11*c12*c21*a23*b13*b32-c11*c12*c21*b32*b23*a13+2*c11*c12*c21*a33*b12*b23+2*c11*c12*c21*b33*a12*b23-c11*c12*c21*b33*a13*b22-c11*c12*c21*b33*a22*b13+2*c11*c12*c21*b33*a23*b12-c11*c12*c22*b31*b23*a13+2*c11*c12*c22*a33*b11*b23-c11*c12*c22*a33*b13*b21-c11*c12*c22*b33*a21*b13+2*c11*c12*c22*b33*a23*b11-c11*c12*c23*a31*b12*b23+2*c11*c12*c23*b31*a13*b22-c11*c12*c23*a32*b11*b23+2*c11*c12*c23*a32*b13*b21-c11*c12*c23*b32*a23*b11-c11*c12*c23*a33*b12*b21-c11*c12*c23*b33*a22*b11-c11*c12*c23*b33*a21*b12-c11*c12*c31*a23*b13*b22-c11*c12*c32*b23*a13*b21-c11*c12*c33*b22*a11*b23-c11*c12*c33*b21*a12*b23-c11*c12*c33*a21*b12*b23+2*c12*c13*c31*b22*a11*b23-c12*c13*c31*b21*a12*b23-c12*c13*c31*b21*a22*b13-c12*c13*c31*b21*a23*b12-c12*c13*c31*a21*b12*b23-c12*c13*c31*a21*b13*b22+2*c12*c13*c31*b22*a23*b11+2*c12*c13*c32*b21*a21*b13-c12*c13*c32*b21*a23*b11-c12*c13*c32*a21*b11*b23-c12*c13*c33*b21*a11*b22+2*c12*c13*c33*b21*a21*b12-c12*c13*c33*a21*b11*b22-2*c12*c21*c22*a13*b13*b31+c12*c21*c22*b33*b13*a11+c12*c21*c22*b33*a13*b11+c12*c21*c23*b31*b13*a12-2*c12*c21*c23*b32*b13*a11-2*c12*c21*c23*b32*a13*b11+c12*c21*c23*b33*b12*a11+c12*c21*c23*b33*a12*b11-2*c12*c21*c31*b13*a12*b23+4*c12*c21*c31*b13*a13*b22-2*c12*c21*c31*a13*b12*b23-2*c12*c21*c32*b13*a13*b21-2*c12*c21*c33*b11*a13*b22+c12*c21*c33*a11*b12*b23-2*c12*c21*c33*a11*b13*b22+c12*c21*c33*b12*a13*b21+c12*c22*c23*b31*a13*b11+c12*c22*c23*b31*b13*a11-2*c12*c22*c23*a11*b11*b33+c12*c22*c31*b13*a11*b23-2*c12*c22*c31*b13*a13*b21+c12*c22*c31*a13*b11*b23-2*c12*c22*c33*b11*a11*b23+c12*c22*c33*b11*a13*b21+c12*c23*c31*b11*a12*b23+c12*c23*c31*a11*b12*b23-2*c12*c23*c31*a11*b13*b22+c12*c23*c31*b12*a13*b21-2*c12*c23*c32*b11*a11*b23+c12*c23*c32*a11*b13*b21+4*c12*c23*c33*b11*a11*b22-2*c12*c23*c33*b11*a12*b21-2*c12*c23*c33*a11*b12*b21+2*c11*c13*c21*b32*a22*b13-c11*c13*c21*b32*a23*b12+2*c11*c13*c22*a31*b12*b23-c11*c13*c22*a31*b13*b22+2*c11*c13*c22*b31*a12*b23-c11*c13*c22*b31*a22*b13-c11*c13*c22*a32*b11*b23-c11*c13*c22*a32*b13*b21-c11*c13*c22*b32*a23*b11-c11*c13*c22*b32*a11*b23-c11*c13*c22*b32*a13*b21-c11*c13*c22*b32*a21*b13+2*c11*c13*c22*a33*b12*b21+2*c11*c13*c22*b33*a12*b21+2*c11*c13*c22*b33*a21*b12-c11*c13*c22*b33*a22*b11-c11*c13*c22*b33*a11*b22-c11*c13*c23*a22*b12*b31-c11*c13*c23*b32*a12*b21-c11*c13*c23*b32*a21*b12+2*c11*c13*c23*b32*a22*b11+2*c11*c13*c23*b32*a11*b22-c11*c13*c31*b22*a23*b12-c11*c13*c32*b21*a13*b22+2*c11*c13*c32*a21*b12*b23-c11*c13*c33*b22*a12*b21-c11*c13*c33*b22*a21*b12+2*c11*c13*c33*b22*a22*b11-c11*c13*c33*a22*b12*b21+c11*c21*c22*b33*a13*b12+c11*c21*c22*b33*b13*a12+c11*c21*c23*b32*a13*b12+c11*c21*c23*b32*b13*a12-2*c11*c21*c32*b13*a13*b22-2*c11*c21*c33*b12*a12*b23+c11*c21*c33*b12*a13*b22+c11*c21*c33*a12*b13*b22-2*c11*c22*c23*b31*a13*b12-2*c11*c22*c23*b31*b13*a12+c11*c22*c23*b32*b13*a11+c11*c22*c23*b33*b12*a11-2*c11*c22*c31*b13*a13*b22-2*c11*c22*c32*b13*a11*b23+4*c11*c22*c32*b13*a13*b21-2*c11*c22*c32*a13*b11*b23+c11*c22*c33*b11*a12*b23+c11*c22*c33*b11*a13*b22+c11*c22*c33*a11*b12*b23+c11*c22*c33*a11*b13*b22-2*c11*c22*c33*b12*a13*b21-2*c11*c23*c31*b12*a12*b23+c11*c23*c31*b12*a13*b22+c11*c23*c32*b11*a12*b23+c11*c23*c32*b11*a13*b22+c11*c23*c32*a11*b12*b23+c11*c23*c32*a11*b13*b22-2*c11*c23*c32*b12*a13*b21-2*c11*c23*c33*b12*a11*b22-c12*c13*c21*a31*b12*b23-c12*c13*c21*a31*b13*b22-c12*c13*c21*b31*a22*b13-c12*c13*c21*b31*a23*b12+2*c12*c13*c21*b32*a11*b23-c12*c13*c21*b32*a13*b21-c12*c13*c21*b32*a21*b13+2*c12*c13*c21*b32*a23*b11+2*c12*c13*c21*a33*b11*b22-c12*c13*c21*a33*b12*b21-c12*c13*c21*b33*a12*b21-c12*c13*c21*b33*a21*b12-c12*c13*c22*a31*b11*b23+2*c12*c13*c22*a31*b13*b21-c12*c13*c22*b31*a11*b23+2*c12*c13*c22*b31*a13*b21+2*c12*c13*c22*b31*a21*b13-c12*c13*c22*b31*a23*b11-c12*c13*c22*b21*b11*a33-c12*c13*c22*a21*b11*b33+2*c12*c13*c23*a31*b12*b21+2*c12*c13*c23*b31*a12*b21+2*c12*c13*c23*b31*a21*b12-c12*c13*c23*b31*a11*b22-c12*c13*c23*a21*b11*b32+c13*c21*c22*b31*a13*b12+c13*c21*c22*b32*b13*a11+c13*c21*c22*b32*a13*b11-2*c13*c21*c22*b33*b12*a11-2*c13*c21*c22*b33*a12*b11-2*c13*c21*c23*a12*b12*b31+c13*c21*c23*b32*a12*b11-2*c13*c21*c31*b12*a13*b22-2*c13*c21*c31*a12*b13*b22+c13*c21*c32*b11*a13*b22+c13*c21*c32*a11*b13*b22+c13*c21*c32*b12*a13*b21+c13*c21*c33*b12*a11*b22-2*c13*c22*c23*a11*b11*b32-2*c13*c22*c31*b11*a12*b23+c13*c22*c31*b11*a13*b22-2*c13*c22*c31*a11*b12*b23+c13*c22*c31*a11*b13*b22+c13*c22*c31*b12*a13*b21+c13*c22*c31*a12*b13*b21+4*c13*c22*c32*b11*a11*b23-2*c13*c22*c32*a11*b13*b21-2*c13*c22*c33*b11*a11*b22+c13*c22*c33*b11*a12*b21+c13*c23*c31*a12*b11*b22+c13*c23*c31*b12*a11*b22+c13*c23*c32*a11*b12*b21+c21*c11*c22*b13*b12*a33+c21*c11*c23*b13*b12*a32+c21*c11*c32*b13*a23*b12+c21*c11*c33*b12*a22*b13+c21*c12*c22*b13*b11*a33+c21*c12*c23*b13*b12*a31-2*c21*c12*c23*b13*b11*a32+c21*c12*c23*b12*b11*a33-2*c21*c12*c31*b13*a23*b12-2*c21*c12*c33*b11*a22*b13+c21*c13*c22*b13*b12*a31+c21*c13*c22*b13*b11*a32-2*c21*c13*c22*b12*b11*a33-2*c21*c13*c31*b12*a22*b13-2*c21*c13*c32*b11*a23*b12+c21*c13*c32*b12*a21*b13+c23*c12*c31*b11*a23*b12+c23*c12*c31*b12*a21*b13+c23*c13*c31*b12*a22*b11+c23*c13*c32*b11*a21*b12+c22*c11*c23*b13*b11*a32-2*c22*c11*c32*b13*a23*b11+c22*c11*c33*b11*a22*b13+c22*c11*c33*b11*a23*b12+c22*c12*c31*b13*a23*b11+c22*c12*c33*b11*a21*b13+c22*c13*c23*b12*b11*a31+c22*c13*c31*b11*a22*b13+c22*c13*c31*b12*a21*b13-2*c22*c13*c32*b11*a21*b13+c23*c11*c31*b12*a22*b13+c23*c11*c32*b11*a23*b12-2*c23*c11*c32*b12*a21*b13-2*c23*c11*c33*b12*a22*b11,c31*c33*a33*a12^2*b21-c32*c33*a31*a11*a13*b22+c13*c32*a31*a32*a23*b11+c12*c33*a31*a33*a12*b21-c11*c33*b31*a32*a12*a23+c12*c23*a31*b31*a13*a32-c21*c31*a12*b12*a33^2-2*c11*c32*a31*a33*a22*b13-c11*c12*b32*a21*a33^2-2*c11*c33*a32*a33*a12*b21-2*c11*c33*a31*a32*a23*b12-c13*c32*a31^2*a23*b12-2*c23*c31*a31*a32*b13*a12+2*c11*c33*a32^2*a13*b21+2*c13*c31*a32^2*a21*b13+c32^2*a33*b11*a13*a21+c11*c22*b31*a13*a33*a32+c11*c23*b32*a32*a11*a33-2*c12*c31*a31*a33*a13*b22-2*c23*c32*a31*a32*b13*a11+c23*c31*a31*a32*a13*b12+c12*c23*a31*a32*a11*b33+c12*c33*a31*a33*a22*b11-c21*c31*a32*a13*a12*b33-2*c13*c22*b31*a32*a11*a33-c11*c32*a33*b33*a11*a22+2*c31*c33*a32*b12*a13*a21+2*c11*c32*a33^2*a22*b11+c13*c22*a31*a32*a11*b33-c12*c13*a31^2*a22*b33-c12*c21*b31*a12*a33^2+c12*c33*a32*a33*a21*b11+2*c31*c33*a33*a22*a12*b11+c23*c32*a31*a32*a13*b11-c11*c32*b31*a33*a12*a23-c31*c33*a32*a12*a13*b21-c32*c33*a32*a11*a13*b21+2*c13*c32*a31*b32*a11*a23-c21*c32*a33^2*b12*a11-2*c22*c31*a32*a33*b13*a11-c12^2*a31*a23*a33*b31-2*c11*c12*a31*a32*a23*b33+c21*c32*b31*a13^2*a32+c21*c33*b31*a12^2*a33-c21*c33*a32^2*b13*a11+c33^2*a32*a11*a12*b21-2*c12*c23*b31*a32*a11*a33+c13*c21*b32*a32*a11*a33-c22*c32*b31*a13*a11*a33+c11*c12*a32*a33*a21*b33-c11*c33*b32*a33*a12*a21-c12*c32*a31^2*a23*b13-c12*c32*a33^2*a21*b11+c31^2*a32*a13*a22*b13+2*c21*c33*a32^2*a13*b11+2*c31*c33*a31*a22*a12*b13-c13*c33*b31*a32*a11*a22-2*c22*c33*a31*a32*a13*b11-2*c13*c23*a31*a12*a32*b31+2*c13*c31*b32*a33*a11*a22+c12*c33*a31*a32*a11*b23-2*c13*c31*a31*a32*a12*b23-c13*c33*a32^2*b21*a11-c12*c31*a31*b33*a13*a22+c22*c32*a31*a13^2*b31-c22*c32*a11*b11*a33^2-4*c13*c32*b32*a21*a11*a33-c13*c31*a32^2*a13*b21+2*c13*c31*a32^2*a11*b23+c13*c32*a31*a33*a21*b12+c31*c32*a31*a13^2*b22+2*c12*c31*a32*b33*a13*a21-2*c13*c31*a31*a32*a22*b13-c11*c33*b32*a33*a11*a22-c21*c32*a32*a13*a11*b33+2*c31*c32*a31*a13*a23*b12-c13*c33*a31^2*a22*b12+2*c12*c33*a31^2*a13*b22-c23*c31*a32^2*a13*b11+2*c23*c32*a31^2*b13*a12-c12*c31*a33^2*a22*b11-c11*c33*a32*b32*a13*a21+c11*c13*a31*a32*a23*b32-c12*c33*a31*b32*a11*a23+c22*c32*a31*a33*a13*b11-c31*c32*a33*a11*a13*b22+c32^2*a33*a11*a13*b21-c32*c33*a33*a11*a12*b21-c12*c13*a31^2*a23*b32+c11*c32*a32*a33*a21*b13-c12*c21*b32*a11*a33^2+2*c12*c22*a13*b33*a31^2-c32*c33*a32*b11*a11*a23-c31*c32*a33*a11*a23*b12-c13*c31*a31*b32*a12*a23-c31*c33*a33*a12*a21*b12-c32*c33*a32*b11*a13*a21+2*c12*c33*b31*a32*a13*a21+c22*c33*a32*a11*b11*a33-2*c22*c31*a31*a33*a13*b12+c21*c33*a31*a12*b12*a33+c12*c32*a31*a33*a21*b13+2*c11*c33*b31*a22*a12*a33+c13*c33*a31*a32*a22*b11-2*c12*c13*b31*a32*a21*a33-2*c32^2*a33*a11*a21*b13+c11*c32*a31*a33*a13*b22+c11*c23*a31*a12*a32*b33-c32*c33*a31*a11*a12*b23-c23*c32*a31^2*a13*b12-2*c23*c32*b32*a11^2*a33+2*c11*c32*a33^2*a12*b21-c11*c32*a33^2*a21*b12-c11*c31*a32^2*b23*a13+c22*c31*a31*a13*b13*a32-c12*c31*b32*a33*a13*a21+2*c11*c33*a31*b32*a13*a22+c23*c32*a32*a11^2*b33+c22*c31*a32*a33*a13*b11+2*c32*c33*a31*b11*a12*a23-2*c22*c33*a31*a33*b12*a11-c11*c32*a33*b33*a12*a21+2*c23*c31*b31*a13*a12*a32-c11*c23*b31*a13*a32^2-c11*c23*b33*a11*a32^2-c13*c22*a31^2*a13*b32-c13*c22*b33*a12*a31^2+c11*c12*a31*a33*a22*b33-c12*c31*a33*b33*a11*a22+2*c12*c33*a31*b33*a12*a21-2*c13*c21*a31*a12*b32*a33-2*c13*c31*a32*a33*a21*b12-c22*c32*a13*b13*a31^2+2*c22*c33*a31*a12*a11*b33-c13*c32*a31*b31*a13*a22+c11*c13*a32*b32*a21*a33-c12^2*a31*a33*a21*b33-c12*c33*a31*b31*a13*a22-c13*c33*a32^2*a21*b11-c13*c21*b31*a13*a32^2+c22*c33*b32*a11^2*a33-c11*c12*b31*a22*a33^2+c33^2*a31*a12*a21*b12-c21*c32*a33*a12*a11*b33-c21*c33*b31*a13*a12*a32+c13*c21*a32*a31*a13*b32+2*c11*c31*a33*a22*a12*b33-c23*c32*b31*a13*a11*a32-c13^2*a31*a22*a32*b31-c31*c32*a33*b12*a13*a21+c11*c13*a31*a22*a32*b33-c22*c33*a31*a13*a12*b31+c13*c31*a32*a33*a22*b11+2*c13*c31*b31*a32*a13*a22-2*c12*c31*a32*a33*a11*b23+2*c13*c32*a31*b32*a13*a21+c13*c21*a31*a12*a32*b33-c31*c33*a32*b11*a13*a22+2*c31*c33*a32*a11*a13*b22-c31^2*a32*a13^2*b22-c31^2*a33*a12^2*b23-c32^2*a31*a13^2*b21-c32^2*a33*a11^2*b23+c11^2*a32^2*a23*b33+c11^2*b32*a22*a33^2-c33^2*a31*a12^2*b21+c13^2*a31^2*a22*b32+c13^2*b31*a21*a32^2-c33^2*a32*a11^2*b22+c12^2*a31^2*a23*b33+c12^2*b31*a21*a33^2+2*c12*c22*b31*a11*a33^2-c12*c23*a31^2*a13*b32-c12*c23*b33*a12*a31^2+2*c12*c31*a33^2*a11*b22-c12*c31*a33^2*a12*b21+2*c12*c31*a33^2*a21*b12-c12*c32*a31^2*b23*a13-c12*c32*a33^2*b21*a11-c12*c33*a31^2*a12*b23-c12*c33*a31^2*a22*b13+2*c12*c33*a31^2*a23*b12-c13^2*a31*a32*a21*b32+2*c13*c32*a31^2*a12*b23-c13*c32*a31^2*a13*b22+2*c13*c32*a31^2*a22*b13-c13*c33*a31^2*b22*a12-c13*c21*b33*a11*a32^2+2*c13*c23*a12*b32*a31^2+2*c13*c23*b31*a11*a32^2-c13*c31*a32^2*a23*b11-c21*c31*a13*b13*a32^2+c21*c31*a32*a13^2*b32+c21*c31*a33*a12^2*b33-2*c21*c32*a31*a13^2*b32+2*c21*c32*a33^2*a12*b11-2*c21*c33*a31*a12^2*b33-2*c33^2*a31*a22*a12*b11+c33^2*a31*a12*a11*b22+c33^2*a31*a11*a22*b12+c33^2*a32*b11*a11*a22+c33^2*a32*b11*a12*a21-2*c33^2*a32*a11*a21*b12+c22*c31*a31*a13^2*b32-2*c22*c31*b31*a13^2*a32+2*c22*c31*a33^2*b12*a11-c22*c31*a33^2*a12*b11+c22*c32*a33*a11^2*b33-c22*c33*a31^2*b13*a12+2*c22*c33*a31^2*a13*b12-2*c22*c33*a32*a11^2*b33-c11*c13*b31*a23*a32^2-c11*c13*a32^2*a21*b33+2*c11*c21*a13*b33*a32^2+2*c11*c21*b32*a12*a33^2-c11*c22*b31*a12*a33^2-c11*c22*b32*a11*a33^2-c11*c31*a33^2*b22*a12-c11*c31*a32^2*a23*b13-c11*c31*a33^2*a22*b12-c11*c32*a33^2*a11*b22-c11*c33*a32^2*a11*b23-c11*c33*a32^2*a21*b13+2*c11*c33*a32^2*a23*b11-c11^2*a32*a33*a22*b33-c11^2*a32*a23*a33*b32+c23*c31*a31*a12^2*b33-2*c23*c31*b31*a12^2*a33+2*c23*c31*a32^2*b13*a11+c23*c33*a31*a12^2*b31-c23*c33*a11*b11*a32^2+c23*c33*a32*a11^2*b32-c23*c33*a12*b12*a31^2+c31*c32*a32*a13^2*b21+c31*c33*a31*a12^2*b23+c31^2*a32*b13*a12*a23+c31^2*a32*a13*a12*b23-2*c31^2*a32*a13*a23*b12+c31^2*a33*a12*a23*b12-2*c31^2*a33*a22*a12*b13+c31^2*a33*a13*a12*b22+c31^2*a33*a13*a22*b12+c32*c33*a32*a11^2*b23+c32*c33*a33*a11^2*b22+c32^2*a31*b13*a11*a23+c32^2*a31*b13*a13*a21+c32^2*a31*a13*a11*b23-2*c32^2*a31*a13*a23*b11+c32^2*a33*b11*a11*a23-c12*c32*b31*a33*a11*a23-c12*c32*b31*a33*a13*a21+2*c12*c32*a33*a21*a11*b33-2*c12*c33*a31*a32*a23*b11-2*c12*c33*a31*a33*a21*b12-c12*c33*a31*b31*a12*a23+c11*c23*a32*a31*a13*b32-c11*c31*a32*b33*a12*a23-c11*c31*a32*b33*a13*a22+c11*c31*a32*a33*a13*b22+c11*c13*b31*a22*a32*a33-4*c11*c32*a31*a23*a13*b32+c11*c32*a31*a32*b23*a13-2*c11*c32*a32*a33*a13*b21+c11*c32*a32*a33*a11*b23-c11*c32*a32*b33*a13*a21-c11*c32*a32*b33*a11*a23+2*c11*c32*b32*a33*a11*a23+2*c11*c32*b32*a33*a13*a21+c11*c32*a31*a32*a23*b13+c11*c32*a31*a33*a23*b12-2*c11*c32*a32*a33*a23*b11-c11*c33*a32*b32*a11*a23+c11*c33*a32*a33*a11*b22+2*c11*c33*a32*b33*a11*a22+2*c11*c33*a32*b33*a12*a21+c11*c33*a31*a32*a12*b23-2*c11*c33*a31*a32*a13*b22+2*c11*c33*a31*b32*a12*a23+c11*c33*a31*a33*b22*a12-4*c11*c33*a31*a22*a12*b33+c11*c33*a31*a32*a22*b13+c11*c33*a31*a33*a22*b12+c11*c33*a32*a33*a21*b12-2*c11*c33*a32*a33*a22*b11+c11*c22*a33*a31*a12*b33+c11*c22*b33*a32*a11*a33+c13*c21*b31*a12*a32*a33+c13*c22*a31*b31*a13*a32+c13*c22*a31*b32*a11*a33+c13*c22*b31*a31*a12*a33-2*c13*c23*a32*a11*a31*b32+2*c13*c31*b31*a32*a12*a23-4*c13*c31*b31*a22*a12*a33-c13*c31*a32*b32*a11*a23-c13*c31*a32*b32*a13*a21-2*c13*c31*a32*a33*a11*b22+c13*c31*a32*a33*a12*b21-c13*c31*a32*b33*a11*a22-c13*c31*a32*b33*a12*a21+2*c13*c31*b32*a33*a12*a21+c13*c31*a31*a32*a13*b22-c13*c31*a31*b32*a13*a22+c13*c31*a31*a33*b22*a12+2*c13*c31*a31*a22*a12*b33+c13*c31*a31*a32*a23*b12+c13*c31*a31*a33*a22*b12-2*c13*c32*a31*a33*a22*b11+c13*c32*a32*a33*a21*b11-c13*c32*a31*b31*a12*a23-2*c13*c32*a31*a32*a11*b23+c13*c32*a31*a32*a13*b21+c13*c32*a31*a33*a11*b22-2*c13*c32*a31*a33*a12*b21-c13*c32*a31*b33*a12*a21-c13*c32*a31*b33*a11*a22-c13*c32*b31*a32*a11*a23-c13*c32*b31*a32*a13*a21+2*c13*c32*b31*a33*a11*a22+2*c13*c32*b31*a33*a12*a21+c13*c32*a32*a33*b21*a11+2*c13*c32*a32*a21*a11*b33+2*c13*c33*a31*a22*a12*b31+c13*c33*a31*a32*a11*b22+c13*c33*a31*a32*a12*b21-c13*c33*a31*b32*a12*a21-c13*c33*a31*b32*a11*a22-c13*c33*b31*a32*a12*a21+2*c13*c33*a32*a21*a11*b32+c13*c33*a31*a32*a21*b12-2*c13*c32*a31*a32*a21*b13+c21*c31*a32*a33*b13*a12+c21*c31*a32*a33*a13*b12-c21*c31*b32*a13*a12*a33+c21*c32*a31*a13*b13*a32+c21*c32*a31*a33*a13*b12-2*c21*c32*a31*a33*b13*a12+2*c21*c32*a31*a13*a12*b33-c21*c32*b31*a13*a12*a33+c21*c32*a32*a33*b13*a11-2*c21*c32*a32*a33*a13*b11+2*c21*c32*b32*a13*a11*a33-2*c21*c33*a31*a32*a13*b12+c21*c33*a31*a32*b13*a12+2*c21*c33*a31*a13*a12*b32-c21*c33*a32*a13*a11*b32+c21*c33*a32*a33*b12*a11-2*c21*c33*a32*a33*a12*b11+2*c21*c33*a32*a12*a11*b33-c21*c33*b32*a12*a11*a33+c22*c31*a31*a33*b13*a12-c22*c31*a31*a13*a12*b33+2*c22*c31*b31*a13*a12*a33+2*c22*c31*a32*a13*a11*b33-c22*c31*b32*a13*a11*a33-c22*c31*a33*a12*a11*b33+c22*c32*a31*a33*b13*a11-c22*c32*a31*a13*a11*b33+c22*c33*a31*a32*b13*a11-c22*c33*a31*a13*a11*b32+c22*c33*a31*a33*a12*b11+2*c22*c33*b31*a13*a11*a32-c22*c33*b31*a12*a11*a33-c23*c31*a31*a13*a12*b32+c23*c31*a31*a12*b12*a33-c23*c31*a32*a13*a11*b32-2*c23*c31*a32*a33*b12*a11+c23*c31*a32*a33*a12*b11-c23*c31*a32*a12*a11*b33+2*c23*c31*b32*a12*a11*a33-c23*c32*a31*a13*a12*b31+2*c23*c32*a31*a13*a11*b32+c23*c32*a31*a33*b12*a11-2*c23*c32*a31*a33*a12*b11-c23*c32*a31*a12*a11*b33+c11*c31*a32*a33*a12*b23+2*c11*c31*a32*a23*a13*b32-c11*c31*b32*a33*a12*a23-c11*c31*b32*a33*a13*a22+c11*c31*a32*a33*a22*b13+c11*c31*a32*a33*a23*b12+2*c11*c32*b31*a23*a13*a32+2*c11*c32*a31*b33*a12*a23+2*c11*c32*a31*b33*a13*a22-2*c11*c32*a31*a33*a12*b23-c11*c33*b31*a32*a13*a22-2*c11*c21*a32*a13*a33*b32-c11*c32*b31*a33*a13*a22+2*c12*c31*a32*b33*a11*a23-c12*c31*b32*a33*a11*a23-c12*c31*a33*b33*a12*a21+2*c12*c31*b31*a33*a12*a23+c12*c31*a31*a32*a23*b13+c12*c31*a31*a33*a22*b13-2*c12*c31*a31*a33*a23*b12+c12*c31*a32*a33*a23*b11-2*c12*c31*a32*a33*a21*b13+2*c12*c32*a31*a23*a13*b31+c12*c32*a31*a33*a23*b11+c12*c32*a31*a33*a11*b23+c12*c32*a31*a33*a13*b21-c12*c32*a31*b33*a13*a21-c12*c32*a31*b33*a11*a23-2*c11*c23*a31*a12*b32*a33+c11*c23*b31*a12*a32*a33-2*c12*c33*a31*a32*a13*b21-c12*c33*a31*b32*a13*a21-2*c12*c33*a31*a33*a11*b22+2*c12*c33*a31*b33*a11*a22+2*c12*c33*b31*a32*a11*a23-c12*c33*b31*a33*a11*a22-c12*c33*b31*a33*a12*a21+c12*c33*a32*a33*b21*a11-4*c12*c33*a32*a21*a11*b33+2*c12*c33*b32*a21*a11*a33+c12*c13*a31*b31*a23*a32+c12*c13*a31*b31*a22*a33+c12*c13*a31*b32*a21*a33+c12*c13*a31*a32*a21*b33-2*c12*c21*a31*a13*b33*a32+c12*c21*a31*a13*a33*b32+c12*c21*b31*a13*a33*a32+c12*c21*a33*a31*a12*b33+c12*c21*b33*a32*a11*a33-2*c12*c22*a31*a13*a33*b31-2*c12*c22*a33*a11*a31*b33+c12*c23*a31*b32*a11*a33+c12*c23*b31*a31*a12*a33-4*c12*c31*b31*a23*a13*a32-c12*c31*a31*b33*a12*a23+c12*c31*a31*a33*a12*b23+2*c12*c31*a31*a23*a13*b32+c12*c31*a31*a32*b23*a13+c12*c31*a32*a33*a13*b21+2*c12*c31*b31*a33*a13*a22+c12*c33*a31*a32*a21*b13+c11*c12*b31*a23*a33*a32+c11*c12*a31*a23*a33*b32-2*c11*c13*a31*b32*a22*a33+c11*c22*a31*a13*a33*b32-2*c11*c21*a33*a12*a32*b33-2*c11*c22*a31*a13*b33*a32+2*c32*c33*a31*b11*a13*a22-c32*c33*a31*a11*a23*b12-c32*c33*a31*b12*a13*a21+2*c32*c33*a31*a12*a13*b21-c32*c33*a31*a12*a21*b13-c32*c33*a31*b13*a11*a22+2*c32*c33*a32*a11*a21*b13-c32*c33*a33*b11*a11*a22-c32*c33*a33*b11*a12*a21+2*c32*c33*a33*a11*a21*b12+2*c23*c32*b31*a12*a11*a33+c23*c32*a32*a11*b11*a33+c23*c33*a31*a32*b12*a11+c23*c33*a31*a32*a12*b11-c23*c33*a31*a12*a11*b32-c23*c33*b31*a12*a11*a32+2*c31*c32*a33*a12*a21*b13+2*c31*c32*a33*b13*a11*a22-c31*c32*a31*a13*a22*b13-c31*c32*a31*b13*a12*a23-c31*c32*a31*a13*a12*b23-c31*c32*a32*b13*a11*a23-c31*c32*a32*b13*a13*a21-c31*c32*a32*a13*a11*b23+2*c31*c32*a32*a13*a23*b11+2*c31*c32*a33*a11*a12*b23-c31*c32*a33*b11*a12*a23-c31*c32*a33*b11*a13*a22-c31*c32*a33*a12*a13*b21-c31*c33*a32*b13*a11*a22-c31*c33*a33*a12*a11*b22-c31*c33*a33*a11*a22*b12-c31*c33*a31*a12*a23*b12-c31*c33*a31*a13*a12*b22-c31*c33*a31*a13*a22*b12-c31*c33*a32*a11*a12*b23-c31*c33*a32*b11*a12*a23+2*c31*c33*a32*a11*a23*b12-c31*c33*a32*a12*a21*b13,-2*c21*c32*c33*a31*a13*b12-2*c22*c31*c33*a13*a11*b32+c21*c31*c33*a13*a12*b32+c21*c32*c33*a33*a12*b11+c11*c32*c12*b21*a33^2-c21*c33^2*a12*a11*b32-2*c11*c31*c33*a33*a22*b12+c11*c32*c22*b11*a33^2+c11*c32*c33*a33*a22*b11+2*c12*c33*c22*a31*b11*a33+c12*c31*c33*a31*a13*b22-c11*c33*c13*a31*b22*a32+2*c13*c22*c31*b32*a11*a33+2*c12*c23*c31*a32*a11*b33+c32*c13^2*a31*b21*a32+2*c23*c31^2*a12*b12*a33-c23*c12*c33*a11*b31*a32-c21*c32^2*a13*a11*b33+2*c13*c21*c32*b31*a12*a33-c11*c33*c22*a31*b12*a33-c11*c32^2*b33*a13*a21+2*c33*c12*c22*a11*a31*b33-c21*c32^2*a33*a13*b11-c13*c21*c32*b31*a13*a32-c32*c13*c22*a11*a31*b33+2*c23*c12*c33*a31*a12*b31+2*c22*c13*c32*a31*a13*b31+2*c12*c31*c13*a32*b21*a33+c22*c31*c33*a31*b13*a12+c23*c32*c33*a31*b12*a11+c12*c31*c32*b33*a11*a23-c22*c13*c32*a11*b31*a33-c13*c11*c33*a31*a22*b32-2*c23*c31*c32*a12*a11*b33+c12*c32*c33*a31*a13*b21-c31*c11*c12*a23*a33*b32-c12*c21*c32*a13*b33*a31+c33*c12^2*a21*a31*b33+c12*c31*c33*b31*a12*a23+c13*c31*c32*a31*a22*b13+2*c13*c11*c33*a32*a21*b32-2*c13*c31*c32*a33*a11*b22-c12*c32*c13*a31*b21*a33+2*c23*c12*c31*b32*a11*a33+2*c32*c11*c21*a13*a33*b32+2*c11*c23*c32*a31*a12*b33-c12*c32*c23*a31*b11*a33+c11*c32*c33*b33*a11*a22-4*c13*c23*c31*a32*a11*b32-c32*c11*c12*a23*a33*b31+c11*c31*c32*b33*a13*a22-2*c13*c31*c32*a33*a12*b21-c23*c31^2*a13*a12*b32-c23*c31*c33*a12^2*b31+c11*c31*c33*b32*a12*a23+c31*c13^2*a22*a32*b31+c31*c12^2*a23*a33*b31-c31*c11*c23*a12*a32*b33+c12*c31*c33*a31*a12*b23+c21*c32*c33*a33*b12*a11-c11*c32*c12*a31*b23*a33-2*c22*c31*c32*a13*b13*a31-2*c12*c32*c33*a33*b21*a11+c22*c31*c32*a33*a13*b11+c22*c31*c33*a12*a11*b33+2*c11*c12*c33*a31*a23*b32+c13*c31*c33*b32*a12*a21+2*c11*c33^2*a31*a22*b12-4*c12*c22*c33*a31*a13*b31+c13*c32*c33*a31*a12*b21-c13*c31^2*b32*a12*a23+c12*c31*c32*a33*a21*b13-c33*c12*c23*a11*a31*b32-c23*c32*c33*a11^2*b32-c23*c32^2*a31*b13*a11+c22*c31*c32*a33*b13*a11+c13*c31*c32*b32*a13*a21-c11*c22*c33*b32*a11*a33+c13*c31*c33*a32*a22*b11+2*c11*c33*c22*a31*b13*a32-c31*c13*c21*a12*a32*b33-2*c11*c32*c33*b31*a13*a22+c21*c31*c32*a13*a12*b33-c11*c12*c31*a32*a23*b33-c23*c11*c32*b31*a13*a32+2*c23*c11*c32*b31*a12*a33-c11*c33^2*a32*a11*b22+c11*c32*c33*b32*a13*a21-2*c13*c31*c33*a22*a12*b31+c11*c31*c32*a33*a13*b22+c13*c31*c32*a32*a11*b23-c33*c12*c13*a21*a31*b32+c12*c31*c21*b12*a33^2-2*c12*c31*c22*b11*a33^2+c23*c31*c32*a31*a13*b12+c13*c31*c33*a32*a12*b21-2*c13*c32*c23*b12*a31^2+c11*c33*c23*b11*a32^2+2*c22*c31^2*a13*b13*a32-c12*c33^2*b31*a12*a21+2*c12*c33^2*a32*b21*a11-c11*c23*c32*a31*a13*b32-2*c12*c31*c33*a32*a13*b21+2*c23*c11*c33*a32*a11*b32-c11*c33^2*b32*a11*a22-c11*c33^2*a32*a21*b12-2*c12*c31*c32*a23*a13*b31+c22*c31*c32*a13*a11*b33-c11*c23*c31*a12*b32*a33+2*c13*c31^2*a33*b22*a12-c13*c33*c22*a31*b11*a32+c13*c31*c32*b32*a11*a23-4*c13*c23*c32*a31*a12*b31+c12*c31*c32*b33*a13*a21-2*c11^2*c32*a33*a22*b33-2*c11^2*c33*a32*a23*b32+2*c12*c31^2*a23*a13*b32+c11*c31*c33*a32*a22*b13+c22*c32*c33*a31*a13*b11-2*c11*c32*c21*b12*a33^2+c11^2*c32*a32*a23*b33-2*c11*c31*c32*a23*a13*b32+2*c11*c21*c32*a13*b33*a32+2*c11*c33*c12*a31*b23*a32-c13*c31^2*b32*a13*a22+2*c12*c33*c21*a31*b13*a32-c23*c12*c31*a31*a13*b32-c13*c32*c22*a31*b11*a33-c12*c31^2*b33*a13*a22-c12*c31^2*b33*a12*a23+2*c12*c33^2*a21*a11*b32+c12*c33*c13*b22*a31^2+2*c11*c33^2*a31*b22*a12+2*c11*c33^2*a22*a12*b31-c11*c31*c23*a32*b12*a33-c13*c31^2*a32*a23*b12+2*c13*c31^2*a33*a22*b12-c12*c31*c13*a31*b22*a33-c12*c31*c13*a31*b23*a32-c13*c32*c21*a31*b13*a32+c11*c31*c12*b22*a33^2+c11*c31*c13*b23*a32^2-2*c12*c31*c33*b32*a11*a23-c11*c32^2*b33*a11*a23-c13*c31^2*a32*a22*b13-c33*c11*c23*a12*a32*b31+c11*c31*c23*b13*a32^2-c11*c32^2*a33*a21*b13+2*c22*c11*c33*b31*a13*a32-c22*c11*c33*b31*a12*a33-c13*c31^2*a32*a12*b23+2*c12*c13*c31*a32*a21*b33-c12*c33^2*a31*a12*b21+c13*c31*c32*a31*a23*b12+2*c21*c12*c33*a31*a13*b32+c22*c31*c33*a33*b12*a11-c22*c31^2*a13*a12*b33-c22*c31*c32*a13^2*b31-c12*c32*c21*a31*b13*a33-c32*c11*c22*a13*a33*b31-c12*c31*c21*a32*b13*a33-c12*c23*c31*b31*a12*a33-c12*c21*c33*b31*a12*a33+c11^2*c33*b32*a22*a33+c11*c33*c13*b21*a32^2+c21*c32*c33*a12*a11*b33-c12*c23*c31*b31*a13*a32-c21*c13*c32*a32*a11*b33-c13*c31^2*a32*a13*b22+2*c13*c31^2*a22*a12*b33-2*c21*c31*c32*a13*b13*a32+c21*c31*c32*a33*b13*a12-2*c13*c31*c33*a31*b22*a12-2*c12*c31*c33*a32*a11*b23-c11*c33^2*a32*a22*b11-2*c11*c33*c21*b13*a32^2+c11*c31*c33*a32*a23*b12-c12*c23*c32*a11*b31*a33-2*c11*c32*c33*a31*a23*b12-2*c22*c32*c33*a11*b11*a33+2*c21*c33^2*a12*b12*a31-c13*c32^2*b31*a11*a23-c13*c32^2*b31*a13*a21+c11*c32*c33*a33*a21*b12+2*c11*c22*c31*a33*a12*b33+2*c12*c22*c31*a13*b33*a31+c21*c31*c33*a32*a13*b12+c33*c12^2*a31*b21*a33+c31*c12^2*a31*b23*a33-c21*c12*c31*a13*b33*a32-c11*c13*c31*b32*a22*a33-2*c13^2*c31*a32*a21*b32-2*c13^2*c32*a31*a22*b31-4*c12*c22*c31*a33*a11*b33+c21*c32^2*a13^2*b31+c21*c33^2*a12^2*b31+c22*c33^2*a11^2*b32+c22*c31^2*a13^2*b32+c23*c32^2*a11^2*b33+c23*c31^2*a12^2*b33-c32*c11^2*b22*a33^2-c33*c11^2*b23*a32^2-c31*c12^2*b21*a33^2-c33*c12^2*b23*a31^2-c31*c13^2*b21*a32^2-c32*c13^2*b22*a31^2+c22*c31*c33*a31*a13*b12+c22*c31*c33*a13*a12*b31-c11*c23*c32*b32*a11*a33-c11*c31*c22*a32*b13*a33+c11*c31*c32*a33*a22*b13+c11*c31*c32*a33*a23*b12-2*c11*c31*c32*a32*a23*b13-c11*c31*c12*a32*b23*a33-c11*c31*c13*a32*b22*a33-2*c11*c31*c32*a32*b23*a13+c11*c31*c32*a33*a12*b23+c11*c31*c32*b33*a12*a23+c11*c31*c33*a32*a12*b23+c11*c31*c33*a32*a13*b22+c11*c31*c33*b32*a13*a22-2*c11*c31*c33*a33*b22*a12-2*c11*c31*c33*a22*a12*b33-c11*c32*c23*a31*b13*a32+2*c11*c32*c23*a31*b12*a33-c11*c32*c23*a32*b11*a33-2*c11*c32*c33*a31*a22*b13+c11*c32*c33*a32*a21*b13+c11*c32*c33*a32*a23*b11-c11*c32*c13*a31*b23*a32+2*c11*c32*c13*a31*b22*a33-c11*c32*c13*a32*b21*a33-2*c11*c32*c33*a31*a12*b23-2*c11*c32*c33*a31*a13*b22-2*c11*c32*c33*b31*a12*a23+c11*c32*c33*a32*a11*b23+c11*c32*c33*a32*a13*b21+c11*c32*c33*b32*a11*a23+c11*c32*c33*a33*a11*b22+c11*c32*c33*a33*a12*b21+c11*c32*c33*b33*a12*a21+2*c11*c33*c21*a32*b12*a33-c11*c33*c22*a32*b11*a33-c11*c33*c23*a31*b12*a32-c11*c33*c12*a31*b22*a33-c11*c33*c12*a32*b21*a33+2*c11*c12*c31*a33*a22*b33-c11*c12*c33*a31*a22*b33-c11*c12*c33*a32*a21*b33-c11*c12*c33*b32*a21*a33+2*c11*c13*c31*a32*a23*b32-c11*c13*c32*a31*a23*b32+2*c11*c13*c32*a31*a22*b33-c11*c13*c32*a32*a21*b33-c11*c13*c32*b32*a21*a33-4*c11*c21*c32*a33*a12*b33-c31*c12*c21*a13*a33*b32+2*c31*c12*c22*a13*a33*b31+2*c31*c13*c23*a12*a32*b31-c31*c11*c13*a22*a32*b33-c31*c11*c22*a13*a33*b32+2*c32*c13*c23*a11*a31*b32-c32*c12*c21*a13*a33*b31-c32*c12*c23*a11*a31*b33-c32*c12*c13*a21*a31*b33-c33*c13*c21*a12*a32*b31-c33*c13*c22*a11*a31*b32-c13*c21*c32*b32*a11*a33-c13*c21*c33*a12*b32*a31+2*c13*c21*c33*a32*a11*b32-c13*c22*c31*a31*a13*b32-c13*c22*c31*b31*a13*a32-c13*c22*c31*b31*a12*a33+2*c13*c22*c33*a31*a12*b31-c13*c22*c33*a11*b31*a32+2*c13*c23*c31*a12*b32*a31+2*c13*c23*c32*a11*b31*a32+c13*c31*c32*a31*a12*b23+c13*c31*c32*a31*a13*b22+c13*c31*c32*b31*a13*a22+c13*c31*c32*b31*a12*a23+c13*c31*c32*a32*a13*b21-2*c13*c31*c32*b33*a11*a22-2*c13*c31*c32*b33*a12*a21+c13*c31*c33*a32*a11*b22+c13*c31*c33*b32*a11*a22-c13*c31*c21*a32*b12*a33-c13*c31*c22*a31*b13*a32-c13*c31*c22*a31*b12*a33+2*c13*c31*c22*a32*b11*a33+2*c13*c31*c23*a31*b12*a32-2*c13*c31*c32*a33*a22*b11-2*c13*c31*c32*a33*a21*b12+c13*c31*c32*a32*a21*b13+c13*c31*c32*a32*a23*b11-2*c13*c31*c33*a31*a22*b12+c13*c31*c33*a32*a21*b12+c13*c32*c33*b31*a11*a22+c13*c32*c33*b31*a12*a21+c13*c32*c33*a31*a11*b22+2*c21*c12*c31*a33*a12*b33-c21*c12*c33*b32*a11*a33+2*c21*c13*c31*a32*a13*b32-c21*c13*c31*a12*b32*a33+2*c21*c13*c32*a31*a12*b33+c21*c31*c32*a33*a13*b12+c21*c31*c33*a32*b13*a12-2*c21*c31*c33*a12*b12*a33-2*c21*c32*c33*a31*b13*a12-2*c21*c32*c33*a13*a12*b31+c21*c32*c33*a32*b13*a11+c21*c32*c33*a32*a13*b11+c21*c32*c33*a13*a11*b32-c22*c11*c32*a13*b33*a31+2*c22*c11*c32*a33*a11*b33-c22*c13*c31*a31*a12*b33+2*c22*c13*c31*a32*a11*b33+c13*c31*c21*b13*a32^2-2*c13*c31*c23*b11*a32^2-c13*c32^2*a31*a11*b23-c13*c32^2*a31*a13*b21+2*c13*c32^2*a33*b21*a11+2*c13*c32^2*a21*a11*b33+c13*c32*c22*b13*a31^2-c13*c32^2*a31*a21*b13-c13*c32^2*a31*a23*b11+2*c13*c32^2*a33*a21*b11+c13^2*c31*a31*a22*b32+c13^2*c32*b31*a21*a32+c13*c33*c21*b11*a32^2+c13*c33*c22*b12*a31^2-c21*c33^2*a32*b12*a11-c21*c33^2*a32*a12*b11-c21*c31*c32*a13^2*b32-c21*c31*c33*a12^2*b33+2*c21*c32^2*a13*b13*a31-c21*c32^2*a33*b13*a11+c32*c11^2*a32*b23*a33+c33*c11^2*a32*b22*a33+c11*c31*c22*b12*a33^2-c11*c32^2*a33*a23*b11+2*c11*c32^2*a31*a23*b13+2*c11*c32^2*a31*b23*a13+2*c11*c32^2*a23*a13*b31-c11*c32^2*a33*a11*b23-c11*c32^2*a33*a13*b21-c11*c33^2*a32*a12*b21-c11*c33^2*b32*a12*a21-c22*c31^2*a33*a13*b12-c22*c31^2*a33*b13*a12-c22*c32*c33*a11^2*b33-c22*c33^2*a31*b12*a11-c22*c33^2*a31*a12*b11-c22*c33^2*a12*a11*b31+2*c22*c33^2*a11*b11*a32-c23*c31^2*a32*a13*b12-c23*c31^2*a32*b13*a12-c23*c32^2*a31*a13*b11-c23*c32^2*a13*a11*b31+2*c23*c32^2*a11*b11*a33+c12^2*c31*a31*a23*b33-2*c12^2*c31*a33*a21*b33-2*c12^2*c33*a31*a23*b31+c12^2*c33*b31*a21*a33-c12*c31^2*a33*a23*b12+2*c12*c31^2*a32*a23*b13+2*c12*c31^2*a32*b23*a13-c12*c31^2*a33*a12*b23-c12*c31^2*a33*a13*b22-c12*c31^2*a33*a22*b13+c12*c32*c13*b23*a31^2+c12*c32*c21*b11*a33^2+c12*c32*c23*b13*a31^2-c12*c33^2*a31*a11*b22-c12*c33^2*b31*a11*a22-2*c12*c33*c22*b13*a31^2+c12*c33*c23*b12*a31^2-c12*c33^2*a31*a21*b12-c12*c33^2*a31*a22*b11+2*c12*c33^2*a32*a21*b11+c33*c11^2*a22*a32*b33+c31*c13^2*a31*b22*a32+c32*c13^2*a21*a31*b32+c32*c11^2*a23*a33*b32+c23*c31*c32*a32*b13*a11+c23*c31*c32*a32*a13*b11+c23*c31*c32*a13*a11*b32-2*c23*c31*c32*a33*b12*a11-2*c23*c31*c32*a33*a12*b11-2*c23*c31*c33*a12*b12*a31+c23*c31*c33*a32*b12*a11+c23*c31*c33*a32*a12*b11+c23*c31*c33*a12*a11*b32+c23*c32*c33*a31*a12*b11+c23*c32*c33*a12*a11*b31-2*c23*c32*c33*a11*b11*a32-2*c22*c31*c33*a32*b13*a11-2*c22*c31*c33*a32*a13*b11+c22*c31*c33*a33*a12*b11+c22*c32*c33*a31*b13*a11+c22*c32*c33*a13*a11*b31+2*c33*c11*c21*a12*a32*b33-c33*c11*c13*a22*a32*b31-c11*c23*c32*a32*a11*b33-4*c11*c21*c33*a32*a13*b32+2*c11*c21*c33*a12*b32*a33-c11*c22*c31*a13*b33*a32+2*c11*c22*c33*a31*a13*b32-c11*c22*c33*a31*a12*b33-c11*c22*c33*a32*a11*b33+2*c11*c23*c31*a32*a13*b32-c11*c32*c22*a31*b13*a33+2*c11*c32*c21*a32*b13*a33-c12*c11*c32*a31*a23*b33+2*c12*c11*c32*a33*a21*b33+2*c12*c11*c33*b31*a23*a32-c12*c11*c33*b31*a22*a33-c12*c13*c31*a31*a22*b33-c12*c13*c31*b31*a23*a32+c12*c31*c32*a33*a13*b21+c12*c31*c33*b31*a13*a22-2*c12*c31*c33*b32*a13*a21+c12*c31*c33*a33*a11*b22+c12*c31*c33*a33*a12*b21+c12*c31*c33*b33*a11*a22+c12*c31*c33*b33*a12*a21+c12*c32*c33*a31*a11*b23+c12*c32*c33*b31*a11*a23+c12*c32*c33*b31*a13*a21-2*c12*c32*c33*a21*a11*b33+c12*c32*c33*a31*a21*b13+c12*c32*c33*a31*a23*b11-2*c12*c32*c33*a33*a21*b11-c12*c33*c13*a31*b21*a32+c12*c31*c32*a33*a11*b23-c12*c13*c31*b31*a22*a33+2*c12*c13*c32*a31*a23*b31-c12*c13*c32*b31*a21*a33+2*c12*c21*c32*a33*a11*b33-c12*c21*c33*a31*a12*b33+2*c12*c21*c33*b31*a13*a32-c12*c21*c33*a32*a11*b33+2*c12*c22*c33*a11*b31*a33-c12*c23*c31*a31*a12*b33+2*c12*c23*c32*a31*a13*b31+2*c12*c31*c22*a31*b13*a33-c12*c31*c23*a31*b13*a32-c12*c31*c23*a31*b12*a33+2*c12*c31*c23*a32*b11*a33+c12*c31*c32*a33*a23*b11-2*c12*c31*c32*a31*a23*b13+c12*c31*c33*a33*a22*b11+c12*c31*c33*a33*a21*b12+c12*c31*c33*a31*a22*b13+c12*c31*c33*a31*a23*b12-2*c12*c31*c33*a32*a21*b13-2*c12*c31*c33*a32*a23*b11-2*c12*c31*c32*a31*b23*a13-c12*c33*c21*a31*b12*a33-c12*c33*c21*a32*b11*a33-c12*c33*c23*a31*b11*a32-2*c13*c32*c33*a32*b21*a11-2*c13*c32*c33*a21*a11*b32+2*c13*c32*c21*a31*b12*a33-c13*c32*c21*a32*b11*a33+2*c13*c32*c23*a31*b11*a32+c13*c32*c33*a31*a21*b12+c13*c32*c33*a31*a22*b11-2*c13*c32*c33*a32*a21*b11-c13*c33*c21*a31*b12*a32-c13*c11*c32*b31*a23*a32+2*c13*c11*c32*b31*a22*a33-c13*c12*c31*a31*a23*b32+2*c13*c12*c31*b32*a21*a33+2*c13*c12*c33*a31*a22*b31-c13*c12*c33*b31*a21*a32-c13*c21*c32*a31*a13*b32-c23*c11*c33*a12*b32*a31+c23*c31*c32*a31*b13*a12+c23*c31*c32*a13*a12*b31,c31*c21*c33*b12^2*a33+c13*c22*c31*a31*b12*b33+c11*c23*c32*b31*a13*b32-c23*c31*c32*b31*b13*a12+c11*c13*c32*a31*b23*b32-c11*c31*c32*b33*a23*b12+c13*c32^2*b31*a13*b21+2*c32*c21*c33*b13*b12*a31-2*c12*c13*c31*b32*a21*b33+c13*c21*c33*b12*b32*a31+c11*c12*c33*a32*b21*b33-c31*c21*c33*b13*b12*a32+c23*c32^2*b31*b13*a11-2*c12*c23*c33*a31*b12*b31-c12*c31*c33*b33*a11*b22-c22*c31*c32*b33*a13*b11+c22*c31^2*b13*b12*a33+c11*c13*c32*b32*b21*a33+c12*c33^2*b31*a21*b12+c13*c22*c33*a31*b11*b32-c11*c22*c31*a12*b33^2-c11*c31*c32*b33*a22*b13+c13*c21*c32*b32*b11*a33-c12*c13*c32*a23*b31^2-2*c22*c31^2*a13*b13*b32-2*c13*c32^2*b21*b11*a33+c22*c31^2*b33*b13*a12-c13*c32*c33*b31*a21*b12-2*c23*c32^2*a11*b11*b33-c13*c32*c33*b31*a12*b21+2*c31*c12*c32*b23*b13*a31-2*c11*c13*c32*b31*a22*b33+c12*c13*c33*b21*b31*a32-2*c12*c22*c31*b31*b13*a33-c12*c13*c33*a22*b31^2-c11*c22*c32*a11*b33^2+2*c13*c31*c33*a22*b12*b31-2*c11*c22*c33*b31*a13*b32-2*c11*c32^2*b23*b13*a31+c11*c32^2*a33*b11*b23-c31*c11*c33*a32*b13*b22-c22*c32*c33*b31*a13*b11-c12^2*c31*a23*b33*b31+c23*c31^2*b13*b12*a32+c31*c21*c32*b13^2*a32-c12*c32*c33*b31*a21*b13+c12*c23*c31*b31*a12*b33-c31*c13*c32*a32*b13*b21+c11*c13*c33*a22*b32*b31+c12*c31^2*a33*b13*b22-c31*c13*c33*a32*b11*b22+2*c31*c13*c32*a33*b12*b21-c12*c31*c33*b31*a13*b22-2*c12*c13*c31*a32*b21*b33+c11*c13*c31*a22*b32*b33+c13*c21*c33*b31*b12*a32-2*c11*c23*c32*b31*a12*b33-2*c23*c31^2*a12*b12*b33+c11*c22*c33*b31*a12*b33+c11*c13*c33*b31*b22*a32-c11*c12*c32*a21*b33^2-c11*c13*c31*a23*b32^2-c12*c31*c33*b33*a12*b21-2*c22*c33^2*a11*b11*b32-c13^2*c31*b31*b22*a32-c13^2*c31*a22*b32*b31+c13*c31^2*b32*a13*b22-c31*c13*c32*a32*b11*b23+c13*c31^2*b32*a12*b23+c13*c32^2*b31*a11*b23+c11*c23*c32*b32*b11*a33-c32*c11*c33*a33*b12*b21+c23*c32^2*b31*a13*b11+2*c12*c31*c33*b32*a13*b21+c22*c31^2*b33*a13*b12-c12^2*c31*b23*b33*a31-c31*c23*c32*b13*b11*a32+c12*c21*c33*b32*b11*a33-c12*c31*c33*b33*a21*b12-c31*c12*c33*a31*b13*b22-c13*c31*c33*b32*a22*b11+c21*c33^2*b32*b12*a11+c21*c33^2*b32*a12*b11-2*c12*c21*c33*b31*b13*a32+c11*c12*c31*b32*b23*a33-c13*c31*c32*b31*a23*b12-c31*c11*c32*a33*b12*b23+c12*c21*c33*b31*a12*b33-2*c12*c33^2*b21*b11*a32+c12*c33^2*a31*b12*b21-2*c12*c22*c33*b31*a11*b33-2*c12*c22*c31*b13*b33*a31+c13*c22*c31*b31*a12*b33-2*c12*c21*c31*a33*b12*b33+c23*c31^2*b32*b13*a12-2*c11*c23*c32*a31*b12*b33+c13*c22*c31*a31*b13*b32-2*c13*c22*c32*a31*b13*b31+c32*c22*c33*b11^2*a33+c32*c23*c33*b11^2*a32+2*c11*c31*c33*a22*b12*b33+c13*c32^2*b31*a23*b11-2*c11*c23*c33*a32*b11*b32-c11*c13*c33*a21*b32^2+2*c11*c21*c32*a12*b33^2+c11*c23*c33*b31*b12*a32-c12*c21*c32*a11*b33^2+2*c12*c22*c31*a11*b33^2-c21*c32*c33*b33*a12*b11-2*c13*c23*c31*b31*a12*b32-2*c12*c31^2*b32*b23*a13-c11*c32*c33*b33*a12*b21-2*c11*c32^2*a23*b13*b31-2*c11*c32^2*b31*b23*a13-2*c12*c22*c33*b11*b31*a33+2*c13*c32*c33*b32*b21*a11+c21*c32^2*b33*a13*b11-2*c21*c33^2*a12*b12*b31-c31*c13*c32*a31*b12*b23+2*c32*c11*c33*a31*b12*b23-c21*c32*c33*b32*b13*a11+2*c32*c11*c33*a31*b13*b22+c12*c23*c32*b11*b31*a33-2*c11*c22*c31*a33*b12*b33+2*c12^2*c31*a33*b21*b33+2*c22*c31*c33*b32*a13*b11-2*c13*c21*c33*a32*b11*b32+2*c11*c31*c33*b33*b22*a12+c11*c23*c33*b31*a12*b32+c13*c22*c32*b31*a11*b33-c12*c31*c33*b31*a12*b23+c11*c12*c33*a31*b22*b33+c11*c22*c33*a32*b11*b33+2*c12*c32*c33*b33*a21*b11+c12*c23*c32*b31*a11*b33-c32*c21*c33*b12*b11*a33-c11*c32*c33*b32*a23*b11+2*c22*c31*c33*b32*b13*a11-c31*c11*c32*a33*b13*b22-c32*c23*c33*b12*b11*a31-c11*c31*c32*b33*a12*b23-2*c11*c22*c33*a31*b13*b32+c11*c12*c32*b23*b33*a31+2*c23*c31*c32*b33*b12*a11-2*c13*c31^2*b33*b22*a12-2*c21*c32^2*a13*b13*b31+c21*c32^2*b33*b13*a11-c11*c23*c33*a11*b32^2+c23*c31^2*b32*a13*b12+c12*c21*c33*a32*b11*b33+2*c31*c12*c33*a32*b11*b23-2*c11*c33^2*b31*b22*a12-2*c11*c33^2*a22*b12*b31+2*c11*c21*c33*a13*b32^2+c13*c21*c31*b12*b32*a33-2*c11*c21*c33*a32*b12*b33-2*c12*c23*c32*a31*b13*b31-c21*c32^2*b13^2*a31-c23*c32^2*b11^2*a33-c21*c33^2*b12^2*a31-c22*c33^2*b11^2*a32+c13^2*c31*a21*b32^2+c13^2*c32*a22*b31^2-c22*c31^2*b13^2*a32-c23*c31^2*b12^2*a33+c12^2*c31*a21*b33^2+c12^2*c33*a23*b31^2+c11^2*c32*a22*b33^2+c11^2*c33*a23*b32^2+c11*c32^2*a33*b13*b21-c12^2*c31*b31*b23*a33+2*c12^2*c33*a31*b23*b31-c12^2*c33*a31*b21*b33-c12^2*c33*b21*b31*a33-c12^2*c33*b31*a21*b33-c12*c21*c31*a12*b33^2+2*c12*c22*c33*a13*b31^2-c12*c23*c32*a13*b31^2-c12*c23*c33*a12*b31^2+c12*c31^2*b33*a12*b23-2*c12*c31^2*a23*b13*b32+c12*c31^2*b33*a22*b13+c12*c31^2*b33*a23*b12+c12*c31^2*b33*a13*b22+c12*c33^2*b31*a11*b22-2*c12*c33^2*b32*a21*b11-2*c12*c33^2*b32*b21*a11+c12*c33^2*b31*a12*b21+c12*c33^2*b31*a22*b11+c13*c32^2*a31*b11*b23+c13*c32^2*a31*b13*b21+c21*c32^2*b13*b11*a33+c23*c32^2*b13*b11*a31-c13^2*c31*b22*b32*a31+2*c13^2*c31*a32*b21*b32+2*c13^2*c32*a31*b22*b31-c13^2*c32*a31*b21*b32-c13^2*c32*b21*b31*a32-c13^2*c32*b31*a21*b32+c13*c31^2*b32*a22*b13+c13*c31^2*b32*a23*b12-2*c13*c31^2*a22*b12*b33+c13*c32^2*b31*a21*b13-2*c13*c32^2*b33*a21*b11-2*c13*c32^2*b33*b21*a11-c13*c21*c31*a13*b32^2-c13*c21*c33*a11*b32^2-c13*c22*c32*a13*b31^2-c13*c22*c33*a12*b31^2+2*c13*c23*c31*a11*b32^2+2*c13*c23*c32*a12*b31^2+2*c11^2*c32*a33*b22*b33-c11^2*c32*a23*b33*b32-c11^2*c32*b32*b23*a33-c11^2*c32*b23*b33*a32-c11^2*c33*b22*b32*a33-c11^2*c33*a32*b22*b33-c11^2*c33*a22*b32*b33+2*c11^2*c33*a32*b23*b32-c11*c12*c31*a22*b33^2-c11*c23*c31*a13*b32^2+c11*c32^2*b33*a13*b21+c11*c32^2*b33*a21*b13+c11*c32^2*b33*a23*b11+c11*c32^2*b33*a11*b23+c11*c33^2*b32*a12*b21+c11*c33^2*b32*a21*b12+c11*c33^2*b32*a22*b11+c11*c33^2*b32*a11*b22-2*c12*c31^2*b23*b13*a32+c31*c22*c32*b13^2*a31+c31*c23*c33*b12^2*a31+c12*c31^2*a33*b12*b23+c13*c31^2*a32*b12*b23+c13*c31^2*a32*b13*b22-2*c13*c31^2*b22*b12*a33+c22*c33^2*b31*b12*a11+c22*c33^2*b31*a12*b11+c12*c33^2*a31*b11*b22+c11*c33^2*a32*b11*b22+c11*c33^2*a32*b12*b21-2*c11*c33^2*b22*b12*a31+c21*c33^2*b12*b11*a32+c22*c33^2*b12*b11*a31+2*c13*c31*c32*b33*a21*b12+2*c13*c31*c33*b31*b22*a12-c13*c31*c33*b32*a12*b21-c13*c31*c33*b32*a21*b12-c13*c31*c32*b31*a12*b23+2*c13*c31*c32*b33*a11*b22-c13*c31*c33*b32*a11*b22+c12*c13*c31*b31*b22*a33+c12*c13*c31*b31*a22*b33-2*c12*c13*c31*b32*b21*a33-2*c12*c13*c32*a31*b23*b31+c12*c13*c32*a31*b21*b33+c12*c13*c32*b21*b31*a33+c12*c13*c32*b31*a21*b33-2*c12*c13*c33*a31*b22*b31+c12*c13*c33*a31*b21*b32+c12*c13*c33*b31*a21*b32+c12*c21*c31*b32*b13*a33+c12*c21*c31*b32*a13*b33+c12*c21*c31*b13*b33*a32+c12*c21*c32*b31*b13*a33+c12*c21*c32*b31*a13*b33+c12*c21*c32*b13*b33*a31-2*c12*c21*c32*a33*b11*b33+c12*c21*c33*b32*a11*b33+c12*c21*c33*b31*b12*a33-2*c12*c21*c33*b31*a13*b32+c12*c21*c33*a31*b12*b33-2*c12*c21*c33*a31*b13*b32-2*c12*c22*c31*b31*a13*b33+4*c12*c22*c31*a33*b11*b33+4*c12*c22*c33*a31*b13*b31-2*c12*c22*c33*a31*b11*b33-2*c12*c23*c31*b32*a11*b33-2*c12*c23*c31*b32*b11*a33-2*c12*c23*c31*a32*b11*b33+c12*c23*c31*b31*b12*a33+c12*c23*c31*b31*a13*b32+c12*c23*c31*b31*b13*a32+c12*c23*c31*a31*b12*b33+c12*c23*c31*a31*b13*b32+c12*c23*c32*a31*b11*b33+c12*c23*c33*b11*b31*a32+c12*c23*c33*b31*a11*b32+c12*c23*c33*a31*b11*b32+2*c12*c31*c32*a23*b13*b31+2*c12*c31*c32*b31*b23*a13-c12*c31*c32*b33*a13*b21-c12*c31*c32*b33*a21*b13-c12*c31*c32*b33*a23*b11-c12*c31*c33*b31*a22*b13-c12*c31*c33*b31*a23*b12+2*c12*c31*c33*b32*a21*b13+2*c12*c31*c33*b32*a23*b11-c12*c31*c33*b33*a22*b11-c12*c31*c32*b33*a11*b23+2*c12*c31*c33*b32*a11*b23-c12*c32*c33*b31*a23*b11-c12*c32*c33*b31*a11*b23-c12*c32*c33*b31*a13*b21-2*c13*c21*c31*a32*b13*b32+c13*c21*c31*b32*a12*b33+c13*c21*c31*a32*b12*b33+c13*c21*c32*b32*a11*b33+c13*c21*c32*a32*b11*b33-2*c13*c21*c32*b31*a12*b33-2*c13*c21*c32*b31*b12*a33+c13*c21*c32*b31*a13*b32+c13*c21*c32*b31*b13*a32-2*c13*c21*c32*a31*b12*b33+c13*c21*c32*a31*b13*b32+c13*c21*c33*b31*a12*b32-2*c13*c22*c31*b32*a11*b33-2*c13*c22*c31*b32*b11*a33-2*c13*c22*c31*a32*b11*b33+c13*c22*c31*b31*b12*a33+c13*c22*c31*b31*a13*b32+c13*c22*c31*b31*b13*a32+c13*c22*c32*a31*b11*b33+c13*c22*c32*b11*b31*a33-2*c13*c22*c33*a31*b12*b31+c13*c22*c33*b11*b31*a32+c13*c22*c33*b31*a11*b32-2*c13*c23*c31*b12*b32*a31-2*c13*c23*c31*b31*b12*a32+4*c13*c23*c31*a32*b11*b32+4*c13*c23*c32*a31*b12*b31-2*c13*c23*c32*a31*b11*b32-2*c13*c23*c32*b11*b31*a32-2*c13*c23*c32*b31*a11*b32-c13*c31*c32*b31*a13*b22-c13*c31*c32*b31*a22*b13-c13*c31*c32*b32*a21*b13-c13*c31*c32*b32*a23*b11+2*c13*c31*c32*b33*a22*b11+2*c13*c31*c32*b33*a12*b21-c13*c31*c32*b32*a11*b23-c13*c31*c32*b32*a13*b21-c13*c32*c33*b31*a11*b22+2*c13*c32*c33*b32*a21*b11-c13*c32*c33*b31*a22*b11+c11*c12*c33*b31*a22*b33+c11*c12*c33*b31*b22*a33-2*c11*c12*c33*b31*a23*b32+c11*c12*c31*a23*b33*b32+c11*c12*c31*b23*b33*a32-2*c11*c13*c33*a32*b21*b32-2*c11*c21*c32*b13*b33*a32-2*c11*c21*c32*b32*b13*a33-2*c11*c21*c32*b32*a13*b33+4*c11*c21*c32*a33*b12*b33+4*c11*c21*c33*a32*b13*b32-2*c11*c21*c33*b12*b32*a33-2*c11*c21*c33*b32*a12*b33+c11*c22*c31*b32*b13*a33+c11*c22*c31*b32*a13*b33+c11*c22*c31*b13*b33*a32+c11*c22*c32*b31*b13*a33+c11*c22*c32*b31*a13*b33+c11*c22*c32*b13*b33*a31-2*c11*c22*c32*a33*b11*b33-c32*c13*c33*a31*b12*b21-c32*c13*c33*a31*b11*b22-c32*c11*c33*a32*b11*b23-c32*c11*c33*a32*b13*b21-c32*c11*c33*a33*b11*b22-c32*c12*c33*a31*b11*b23-c22*c31*c33*b33*a12*b11+2*c22*c31*c32*a13*b13*b31-c22*c31*c32*b33*b13*a11-c22*c31*c33*b31*b13*a12-c22*c31*c33*b31*a13*b12-c22*c32*c33*b31*b13*a11+2*c22*c32*c33*a11*b11*b33-c22*c31*c33*b33*b12*a11-c23*c31*c32*b31*a13*b12-c23*c31*c32*b32*b13*a11-c23*c31*c32*b32*a13*b11+2*c23*c31*c32*b33*a12*b11+2*c23*c31*c33*a12*b12*b31+2*c21*c31*c33*a12*b12*b33-c21*c32*c33*b33*b12*a11+2*c21*c32*c33*b31*b13*a12+2*c21*c32*c33*b31*a13*b12-c21*c32*c33*b32*a13*b11+2*c21*c31*c32*a13*b13*b32-c21*c31*c32*b33*b13*a12-c21*c31*c32*b33*a13*b12-c21*c31*c33*b32*b13*a12-c21*c31*c33*b32*a13*b12-c32*c12*c33*a31*b13*b21+2*c32*c12*c33*b21*b11*a33+2*c32*c13*c33*b21*b11*a32-c32*c21*c33*b13*b11*a32-c32*c22*c33*b13*b11*a31-c31*c13*c33*a32*b12*b21-c23*c31*c33*b32*b12*a11-c23*c31*c33*b32*a12*b11-c23*c32*c33*b31*b12*a11-c23*c32*c33*b31*a12*b11+2*c23*c32*c33*a11*b11*b32+2*c31*c11*c32*b23*b13*a32-c31*c11*c33*a32*b12*b23+2*c31*c11*c33*b22*b12*a33+2*c31*c23*c32*b12*b11*a33-c31*c23*c33*b12*b11*a32-c31*c21*c32*b13*b12*a33-c31*c22*c32*b13*b11*a33-c31*c22*c33*b13*b12*a31+2*c31*c22*c33*b13*b11*a32-c31*c22*c33*b12*b11*a33-c31*c23*c32*b13*b12*a31+2*c31*c13*c33*b22*b12*a31-c31*c12*c32*a33*b11*b23-c31*c12*c32*a33*b13*b21-c31*c12*c33*a31*b12*b23+2*c31*c12*c33*a32*b13*b21-c31*c12*c33*a33*b11*b22-c31*c12*c33*a33*b12*b21-c31*c13*c32*a31*b13*b22+2*c31*c13*c32*a33*b11*b22+c12*c13*c31*a31*b23*b32+c12*c13*c31*b31*b23*a32+c12*c13*c31*a31*b22*b33+c12*c13*c31*b31*a23*b32+c11*c22*c33*b32*a11*b33+c11*c22*c33*b32*b11*a33+c11*c22*c33*b31*b12*a33-2*c11*c22*c33*b31*b13*a32+c11*c22*c33*a31*b12*b33-2*c11*c23*c31*a32*b13*b32+c11*c23*c31*b12*b32*a33+c11*c23*c31*b32*a12*b33+c11*c23*c31*a32*b12*b33+c11*c23*c32*b32*a11*b33+c11*c23*c32*a32*b11*b33-2*c11*c23*c32*b31*b12*a33+c11*c23*c32*b31*b13*a32+c11*c23*c32*a31*b13*b32+c11*c23*c33*b12*b32*a31-c11*c31*c32*b33*a13*b22+2*c11*c31*c32*a23*b13*b32-c11*c31*c33*b32*a12*b23-c11*c31*c33*b32*a13*b22-c11*c31*c33*b32*a22*b13-c11*c31*c33*b32*a23*b12+2*c11*c31*c32*b32*b23*a13+2*c11*c32*c33*b31*a12*b23+2*c11*c32*c33*b31*a22*b13+2*c11*c32*c33*b31*a23*b12-c11*c32*c33*b32*a13*b21-c11*c32*c33*b32*a21*b13-c11*c32*c33*b33*a22*b11-c11*c32*c33*b33*a21*b12+2*c11*c32*c33*b31*a13*b22-c11*c32*c33*b32*a11*b23-c11*c32*c33*b33*a11*b22-2*c11*c12*c33*b31*b23*a32-2*c11*c13*c31*a32*b23*b32+c11*c13*c31*a32*b22*b33+c11*c13*c31*b22*b32*a33-2*c11*c13*c32*a31*b22*b33+c11*c13*c32*b31*b23*a32+c11*c13*c32*b31*a23*b32-2*c11*c13*c32*b31*b22*a33+c11*c13*c32*a32*b21*b33+c11*c13*c32*b32*a21*b33+c11*c13*c33*b22*b32*a31-2*c11*c12*c32*a33*b21*b33-2*c11*c12*c33*a31*b23*b32+c11*c12*c32*a23*b33*b31+c11*c12*c32*b31*b23*a33-2*c11*c12*c31*a33*b22*b33+c11*c12*c33*b32*a21*b33+c11*c12*c33*b32*b21*a33+2*c12*c32*c33*b33*b21*a11,2*c11*c22*c31*a23^2*b12-2*c12*c23*c31*b21*a13*a22-c22*c11^2*a33*a23*b22-c11*c21*c22*a23*a13*b32+c23*c11*c32*b21*a12*a23-c13*c22*c23*b21*a11*a32-c13*c21*c22*a33*a12*b21-c12*c21*c23*a33*a12*b21-c11*c21*c23*a33*a22*b12+c11*c23*c12*a23*a22*b31+c12*c23^2*b21*a11*a32-2*c23*c12*c33*b21*a12*a21-c23*c22*c33*b11*a12*a21-2*c13*c22*c33*a21*a22*b11-2*c23*c12*c32*a21*a11*b23-c21*c22*c31*b13*a12*a23-2*c11*c22*c33*a21*a23*b12+2*c11^2*c22*a23*b23*a32-c13*c21*c23*a31*a22*b12-c11*c22*c23*b31*a12*a23+2*c13^2*c21*a22*b22*a31-c12*c21*c23*a32*a21*b13-c11*c22*c23*a32*a23*b11+2*c13*c22*c23*a31*a11*b22-2*c11*c22^2*a33*a21*b13+2*c13*c22*c33*a21^2*b12+c13*c22^2*a31*a21*b13-c21*c22*c32*a13*a11*b23+c23^2*c31*b12*a11*a22+c11*c22*c33*a22*a23*b11-c13*c21*c22*a33*a21*b12-2*c13*c22^2*a31*a11*b23-c13*c21*c22*b31*a13*a22+c11*c13*c22*a33*b22*a21-c11*c21*c22*a33*a23*b12+c22*c12*c31*a23*a13*b21+c13*c21^2*a32*a22*b13+2*c11*c22*c23*a33*a21*b12-2*c11*c23^2*b32*a12*a21-c11*c23*c13*a22^2*b31-c11*c22*c23*a33*a11*b22+c23*c12*c33*b21*a11*a22-c22*c11^2*a23*a22*b33-c23*c11^2*a23*a22*b32+c12*c23*c33*a21*a22*b11-c13*c21*c23*b32*a11*a22+c13*c22^2*b31*a13*a21-2*c12*c22*c31*b23*a11*a23+2*c12*c21*c23*a31*a13*b22+c13*c22*c31*b21*a13*a22+c11*c22^2*a33*a11*b23-c21*c13^2*a32*a22*b21+c21^2*c32*b13*a12*a23-2*c11*c22*c13*a23*a21*b32-c12*c22*c33*a21^2*b13-c23*c12^2*a23*a21*b31-c13^2*c21*a32*b22*a21+2*c21*c23*c31*b12*a12*a23+2*c11*c21*c22*b33*a13*a22-2*c13*c22^2*a31*a23*b11-c11*c21*c32*a23^2*b12+c21*c22*c32*a13^2*b21+c21*c23*c31*a12^2*b23+c11*c23^2*a22*a12*b31+c31*c23^2*a12*a22*b11-c12*c21*c23*a31*a23*b12+c11*c22*c33*a21*a22*b13+c23*c13*c31*a22*a12*b21-2*c11*c23^2*a32*a12*b21+c11*c23^2*b32*a11*a22+c11*c12*c23*a31*b23*a22-c12*c21*c23*a32*a11*b23+c11*c23*c33*a22*a21*b12+2*c23*c21*c33*b12*a12*a21+2*c23*c22*c33*b11*a11*a22-c21*c22*c33*a11*a13*b22-c11*c22*c12*a23^2*b31+c11*c22^2*a31*a23*b13-2*c13*c22*c31*a21*a23*b12-2*c13*c23*c32*b21*a12*a21+2*c11*c22*c23*a32*a13*b21-c13*c21*c22*b33*a11*a22+c13*c22^2*b21*a11*a33+2*c22*c23*c31*a12*a21*b13+c13*c22*c31*a21*a22*b13-2*c12*c23*c31*a21*a22*b13-c13*c21*c22*a33*a22*b11+c13*c21^2*a33*a22*b12+c21^2*c33*a12*a13*b22-c21*c23*c32*a12*a13*b21+2*c13*c21*c22*a31*a12*b23+c13*c21^2*b32*a13*a22-2*c12*c21*c33*a22*a11*b23-c22*c23*c31*b11*a12*a23-c13*c21*c31*a22^2*b13+c22*c13*c31*a22*a11*b23+c12*c21*c13*a22*a21*b33-c12*c22*c23*b21*a11*a33-2*c11*c21*c33*b22*a13*a22+c11*c21*c33*b22*a12*a23+2*c11*c21*c22*a33*a22*b13-c12*c21*c23*a31*a12*b23+2*c11*c21*c23*a32*a12*b23-c11*c21*c22*b33*a12*a23-c11*c21*c23*a22*a12*b33-c13*c21*c22*a31*a13*b22-c11*c21*c33*a22^2*b13-2*c21^2*c33*b12*a12*a23+c21*c22*c31*a13^2*b22+c12*c22*c13*a23*a21*b31+c11*c22^2*b33*a11*a23-c12*c21*c23*b32*a11*a23+c21*c11*c33*a22*a12*b23-c22*c13^2*a31*b22*a21+c22^2*c31*b13*a11*a23+2*c22*c21*c33*b11*a12*a23+2*c13*c21*c33*a22^2*b11-c11*c21*c12*a23^2*b32+2*c11^2*c23*a22*b22*a33-2*c21*c12*c33*b22*a11*a23+c13*c22^2*a21*a11*b33+c22*c23*c32*a11^2*b23+c22*c23*c33*a11^2*b22-c11*c21*c13*a22^2*b33+c21^2*c33*b12*a13*a22+c23*c12*c33*a21*a11*b22-2*c11*c22^2*a33*a13*b21-2*c11*c22^2*b33*a13*a21+2*c13^2*c22*a21*b21*a32+c13*c22*c31*a21*a13*b22+c12*c23^2*b31*a12*a21+c12*c23^2*a21*a11*b32+c13*c22^2*a33*a21*b11-c13*c23*c31*a22^2*b11+2*c12*c21*c32*a23^2*b11-c12*c22*c13*a21^2*b33-c11*c23*c33*a22^2*b11+c11*c23^2*a31*a22*b12-c12*c21*c22*b33*a11*a23+c22^2*c33*b11*a13*a21+c22^2*c33*a11*a13*b21+c11*c22^2*b23*a13*a31-c22*c23*c32*a11*a13*b21-c11^2*c23*a32*a23*b22-c11*c22*c23*a31*a22*b13+c22*c11*c12*a33*a23*b21-2*c13*c21^2*a32*a23*b12+c32*c23^2*a11*a21*b12+c33*c21^2*a12*a22*b13-c13^2*c22*a31*a22*b21-c21*c13^2*a22*a21*b32-2*c21^2*c32*b13*a13*a22+c21^2*c32*a13*a12*b23+c13*c23*c31*b22*a12*a21-2*c12*c23*c32*a21*a23*b11+c11*c23^2*b22*a12*a31+c11*c23^2*a32*a11*b22-c21*c23*c33*a12*a11*b22+c12*c21^2*a33*a23*b12-c12*c21*c31*a23^2*b12+c11*c22*c33*b22*a11*a23-c12*c21*c23*b31*a12*a23-c22*c23*c31*a11*a22*b13+c13*c21^2*b22*a12*a33+c11*c12*c23*a32*b23*a21-2*c11*c12*c23*a33*b22*a21+2*c12*c21*c22*a33*a13*b21+c11*c21*c32*b23*a13*a22+c13*c23*c32*b21*a11*a22-c22*c23*c31*b11*a13*a22+c13*c21^2*a22*a12*b33-c12*c21*c23*a32*a13*b21+c13*c12*c21*a33*b22*a21+c21*c13*c31*a22*a12*b23-2*c22*c13*c33*a21*a11*b22-c23*c21*c33*b12*a11*a22+c13*c22*c31*b22*a11*a23+c12*c22*c31*b23*a13*a21-c13*c22*c32*a21^2*b13-c13*c21*c22*a31*a22*b13-2*c13*c22^2*b31*a11*a23+2*c23*c21*c32*b11*a13*a22-c23*c22*c31*a11*a23*b12-c13*c21*c22*a32*a21*b13+c13*c22^2*a31*a13*b21+c22*c11^2*a23^2*b32+c23*c11^2*a22^2*b33+c21*c12^2*a23^2*b31+c23*c12^2*a21^2*b33+c21*c13^2*a22^2*b31+c22*c13^2*a21^2*b32-c21^2*c32*a13^2*b22-c21^2*c33*a12^2*b23-c22^2*c31*a13^2*b21-c22^2*c33*a11^2*b23-c23^2*c31*a12^2*b21-c23^2*c32*a11^2*b22+c11*c22^2*a23*a13*b31+c11*c22^2*a33*a23*b11-c11*c22*c32*a23^2*b11-c11^2*c22*a33*b23*a22+2*c11*c23*c31*a22^2*b13+c11*c23^2*a32*a22*b11-2*c11*c23^2*a32*a21*b12+2*c12^2*c21*a23*b23*a31-c12^2*c21*a33*b23*a21-c12^2*c23*a31*a23*b21+2*c12^2*c23*a21*b21*a33-c21*c12^2*a23*a21*b33+c12*c21^2*a23*a13*b32+c12*c21^2*b23*a13*a32+c12*c21^2*b33*a12*a23-2*c12*c21^2*b33*a13*a22+c12*c21^2*a33*a12*b23-2*c12*c21^2*a33*a13*b22+c12*c21^2*a32*a23*b13-2*c12*c21^2*a33*a22*b13-c12*c22*c31*a23^2*b11-c12*c23*c13*a21^2*b32-2*c12*c23^2*a31*a11*b22+c12*c23^2*a31*a12*b21-2*c12*c23^2*b31*a11*a22+2*c12*c23*c32*a21^2*b13-c12*c23*c33*a21^2*b12+c12*c23^2*a31*a21*b12-2*c12*c23^2*a31*a22*b11+c12*c23^2*a32*a21*b11-c22*c13^2*a22*a21*b31-2*c13*c21^2*a32*a12*b23+c13*c21^2*a32*a13*b22-2*c13*c21^2*b32*a12*a23-2*c11*c23*c31*a22*a23*b12-2*c11*c23*c32*a21*a22*b13+c11*c23*c32*a21*a23*b12+c11*c23*c32*a22*a23*b11-2*c12*c11*c22*a23*b23*a31+c12*c11*c22*a33*b23*a21+c12*c11*c23*a32*a23*b21-2*c12*c11*c23*a33*a22*b21+c12*c22*c31*a23*a21*b13+2*c12*c22*c23*a31*a23*b11-c12*c22*c23*a31*a21*b13-c12*c22*c23*a33*a21*b11+c12*c22*c33*b21*a11*a23-2*c12*c22*c33*b21*a13*a21-c12*c22*c23*a21*a11*b33+c11*c13*c22*a31*b23*a22+c11*c13*c22*a31*a23*b22-2*c11*c13*c22*a32*b23*a21-2*c11*c21*c32*b23*a12*a23-c11*c21*c23*b22*a12*a33-c11*c21*c23*b32*a13*a22-c11*c21*c23*a32*a13*b22+2*c11*c21*c22*a33*a13*b22-c11*c21*c22*a33*a12*b23-c11*c21*c22*b23*a13*a32+c11*c21*c13*a23*a22*b32+c11*c21*c12*a23*a22*b33+2*c11*c21*c23*b32*a12*a23-c11*c21*c22*a32*a23*b13-c11*c21*c23*a32*a22*b13+2*c11*c21*c23*a32*a23*b12+c11*c21*c32*a23*a22*b13+c11*c21*c33*a22*a23*b12+c11*c22*c13*a22*a21*b33+c11*c22*c13*a23*a22*b31+c11*c22*c12*a23*a21*b33-c11*c22*c23*a31*a12*b23-c11*c22*c23*a31*a13*b22-c11*c22*c23*b31*a13*a22-c11*c22*c23*a32*a11*b23-c11*c22*c23*b32*a11*a23+2*c11*c22*c23*b32*a13*a21+2*c11*c22*c23*a33*a12*b21-c11*c22*c23*b33*a11*a22+2*c11*c22*c23*b33*a12*a21+4*c11*c22*c31*b23*a12*a23-2*c11*c22*c31*b23*a13*a22-2*c11*c22*c33*a21*a12*b23+c11*c22*c33*a21*a13*b22+c11*c22*c33*a22*a11*b23-c11*c22*c23*a31*a23*b12+2*c11*c22*c23*a32*a21*b13-c11*c22*c23*a33*a22*b11-2*c11*c22*c31*a23*a22*b13+c11*c22*c32*a23*a21*b13+c11*c23*c12*a23*a21*b32-2*c11*c23*c12*a22*a21*b33+c11*c23*c13*a22*a21*b32-2*c11*c23*c31*b22*a12*a23+4*c11*c23*c31*b22*a13*a22+c11*c23*c32*a21*a12*b23-2*c11*c23*c32*a21*a13*b22+c11*c23*c32*b22*a11*a23+c11*c23*c32*a22*a11*b23+2*c13*c21*c22*b32*a11*a23-c13*c21*c22*b32*a13*a21-c13*c21*c22*a33*a11*b22-c13*c21*c22*b33*a12*a21-c13*c21*c23*b22*a12*a31-c13*c21*c23*a22*a12*b31-c13*c21*c23*a32*a11*b22+2*c13*c21*c23*a32*a12*b21+2*c13*c21*c23*b32*a12*a21+c13*c21*c32*b21*a12*a23+c13*c21*c32*b21*a13*a22+c13*c21*c32*a21*a13*b22-2*c13*c21*c32*b22*a11*a23+4*c13*c21*c33*b22*a11*a22-2*c13*c21*c33*b22*a12*a21+2*c13*c21*c22*a31*a23*b12+2*c13*c21*c22*a32*a23*b11-c13*c21*c23*a32*a22*b11+2*c13*c21*c23*a32*a21*b12+c13*c21*c31*a22*a23*b12+c13*c21*c32*a21*a22*b13+c13*c21*c32*a21*a23*b12-2*c13*c21*c32*a22*a23*b11-2*c13*c21*c33*a22*a21*b12-2*c22*c11*c31*a23*a13*b22-2*c22*c11*c32*b23*a11*a23+c22*c11*c32*b23*a13*a21+c22*c11*c32*a23*a13*b21-2*c22*c11*c33*b21*a12*a23+c22*c11*c33*b21*a13*a22+c22*c12*c13*a31*b23*a21+c22*c12*c33*a21*a11*b23-2*c22*c13*c31*a21*a12*b23+c22*c13*c32*b21*a11*a23-2*c22*c13*c32*b21*a13*a21+c22*c13*c32*a21*a11*b23-c22*c21*c32*b13*a11*a23+2*c22*c21*c32*b13*a13*a21-c22*c21*c33*b11*a13*a22-c22*c23*c31*a11*a12*b23-c22*c23*c31*a11*a13*b22+2*c22*c23*c31*a12*a13*b21+2*c22*c23*c32*b11*a11*a23-c22*c23*c32*b11*a13*a21-c22*c23*c33*a11*a12*b21+c23*c11*c13*a32*a22*b21-2*c23*c11*c31*a22*a12*b23-2*c23*c11*c32*b21*a13*a22-2*c23*c11*c33*b22*a11*a22+c23*c11*c33*b22*a12*a21+c23*c11*c33*a22*a12*b21+c23*c12*c13*a31*b22*a21-2*c23*c12*c31*a21*a13*b22+c23*c12*c31*b22*a11*a23+c23*c13*c32*a21*a11*b22-c23*c21*c32*b11*a12*a23+2*c23*c22*c31*b12*a13*a21-c31*c21*c23*a12*a22*b13-c31*c21*c22*a13*a23*b12-c32*c22*c23*a11*a21*b13-c32*c21*c22*a13*a23*b11-c33*c22*c23*a11*a21*b12-c33*c21*c23*a12*a22*b11-2*c12*c13*c21*a31*b23*a22+c12*c13*c21*a32*a23*b21+c12*c13*c21*a32*b23*a21+c12*c13*c21*a33*a22*b21+c12*c13*c22*a31*a23*b21-2*c12*c13*c22*a21*b21*a33+c12*c21*c13*a23*a21*b32-2*c12*c21*c13*a23*a22*b31-c12*c21*c22*b23*a13*a31-c12*c21*c22*a23*a13*b31-c12*c21*c22*a33*a11*b23+2*c12*c21*c22*b33*a13*a21+2*c12*c21*c23*b31*a13*a22-c12*c21*c23*b32*a13*a21+2*c12*c21*c23*a33*a11*b22+2*c12*c21*c23*b33*a11*a22-c12*c21*c23*b33*a12*a21+4*c12*c21*c32*b23*a11*a23-2*c12*c21*c32*b23*a13*a21+c12*c21*c33*b21*a12*a23+c12*c21*c33*b21*a13*a22+c12*c21*c33*a21*a12*b23-c12*c21*c22*a31*a23*b13-c12*c21*c22*a33*a23*b11+2*c12*c21*c22*a33*a21*b13+2*c12*c21*c23*a31*a22*b13-c12*c21*c23*a32*a23*b11-c12*c21*c23*a33*a21*b12+2*c12*c21*c23*a33*a22*b11+c12*c21*c31*a23*a22*b13-2*c12*c21*c32*a23*a21*b13+c12*c21*c33*a21*a22*b13+c12*c21*c33*a21*a23*b12-2*c12*c21*c33*a22*a23*b11+2*c12*c22*c23*a31*a11*b23-c12*c22*c23*a31*a13*b21+2*c12*c22*c23*b31*a11*a23-c12*c22*c23*b31*a13*a21-2*c11*c12*c21*a23*b23*a32+c11*c12*c21*a33*b23*a22+c11*c12*c23*a31*a23*b22+c11*c13*c21*a32*a23*b22-2*c11*c13*c21*a22*b22*a33-c13*c22*c23*a31*a12*b21+2*c13*c22*c23*b31*a11*a22-c13*c22*c23*b31*a12*a21-c13*c22*c23*a21*a11*b32-2*c13*c22*c31*b21*a12*a23-2*c13*c22*c33*b21*a11*a22+4*c13*c22*c33*b21*a12*a21-c13*c22*c23*a31*a21*b12+2*c13*c22*c23*a31*a22*b11-c13*c22*c23*a32*a21*b11+c13*c22*c31*a22*a23*b11+c13*c22*c32*a21*a23*b11-2*c13*c23*c31*b22*a11*a22+c13*c23*c31*a22*a21*b12+c13*c23*c32*a21*a22*b11+c21*c11*c13*a32*b23*a22+c21*c11*c12*a33*a23*b22+c21*c11*c32*a23*a13*b22-2*c21*c12*c31*b23*a12*a23+c21*c12*c31*b23*a13*a22+c21*c12*c31*a23*a13*b22-2*c21*c12*c32*a23*a13*b21+c21*c12*c33*a21*a13*b22+c21*c13*c31*b22*a12*a23-2*c21*c13*c31*b22*a13*a22+c21*c13*c32*a21*a12*b23-2*c21*c13*c32*a22*a11*b23-2*c21*c13*c33*a22*a12*b21+2*c21*c22*c31*b13*a13*a22-c21*c22*c31*a13*a12*b23+2*c21*c22*c33*a11*a12*b23-c21*c22*c33*a11*a22*b13+2*c21*c22*c33*a11*a23*b12-c21*c22*c33*b12*a13*a21-c21*c22*c33*a12*a13*b21-c21*c22*c33*a12*a21*b13-c21*c23*c31*b12*a13*a22-c21*c23*c31*a12*a13*b22-c21*c23*c32*a11*a12*b23+2*c21*c23*c32*a11*a13*b22+2*c21*c23*c32*a11*a22*b13-c21*c23*c32*a11*a23*b12-c21*c23*c32*b12*a13*a21-c21*c23*c32*a12*a21*b13+c12*c22*c33*a21*a23*b11+c12*c23*c13*a22*a21*b31+c12*c23*c31*b21*a12*a23+c12*c23*c31*a21*a12*b23+c12*c23*c31*a22*a11*b23-2*c12*c23*c32*b21*a11*a23+4*c12*c23*c32*b21*a13*a21+c12*c23*c31*a21*a23*b12+c12*c23*c31*a22*a23*b11-2*c13*c11*c22*a32*a23*b21+c13*c11*c22*a33*a22*b21-2*c13*c11*c23*a22*b22*a31+c13*c11*c23*a32*b22*a21-2*c13*c12*c21*a31*a23*b22+c13*c12*c23*a31*a22*b21-2*c13*c12*c23*a21*b21*a32+2*c13*c21*c22*b31*a12*a23+2*c13*c21*c22*a32*a11*b23-c13*c21*c22*a32*a13*b21-c13*c23*c32*a21^2*b12-c21*c12^2*a33*a23*b21+c21*c23*c33*a12^2*b21-2*c22^2*c31*b13*a13*a21+c22^2*c31*a13*a11*b23-2*c22^2*c33*b11*a11*a23-c23*c11^2*a32*b23*a22-c23*c12^2*a31*b23*a21-2*c23^2*c31*b12*a12*a21+c23^2*c31*a12*a11*b22-2*c23^2*c32*b11*a11*a22+c23^2*c32*b11*a12*a21+c23^2*c32*a11*a12*b21+c31*c22^2*a13*a23*b11+c32*c21^2*a13*a23*b12+c33*c22^2*a11*a21*b13,c13*b33*b11*a11*a22^2-c13*b33*a22*b11*a12*a21+c12*b33*a11*a21*a13*b22-c13*b31*a21*b12*a12*a23+c32*a11*b13*a21*a12*b23-c12*a31*a13*b22*a23*b11-4*c12*a33*b12*b21*a11*a23+2*c21*a33*b13*b12*a11*a22+2*c21*a33*b13*a12^2*b21-2*c11*a31*b23*a12*a13*b22+2*c12*a32*b23*b11*a13*a21-2*c23*b33*a21*a12*a11*b12-c12*a33*b23*b11*a11*a22-c11*a32*b22*b13*a13*a21-2*c13*b31*a11*b22*a12*a23+c13*a32*a13*b21*a11*b22+c31*b12*b11*a12*a23^2-c12*a32*b21*b13*a13*a21-2*c22*a33*a13*b11*a11*b22+c22*a31*a12*b13*a11*b23+c21*b33*a21*a12*b12*a13+c21*a31*a12*a22*b13^2-2*c11*b32*b11*a12*a23^2+2*c12*b33*a22*b11*a13*a21-c13*a31*a13*a11*b22^2+c33*a12*b12*b21*a11*a23-c22*b33*a11^2*a23*b12-c11*b32*a21*b13*a13*a22-c23*a33*b12*b11*a12*a21-c13*b31*a22*b11*a12*a23+c11*b32*a23*a11*a12*b23+c33*a11*a12*b22*a23*b11+c23*b32*a11*b12*a13*a21+2*c12*a33*b13*b21*a11*a22-2*c33*a22*a13*a11*b12*b21+c32*a23*a12*b11*a11*b23+2*c11*b32*a21*a13^2*b22-c12*a31*a12*b23*a23*b11+2*c13*b32*a21*a11*a22*b13-c12*b32*a23*a11^2*b23-c31*b13*a21*a12^2*b23+c23*a31*b13*a12*a11*b22+c22*a31*b13*a12*a13*b21-2*c13*a33*b22*a11*a12*b21-c31*a23*b11*a12^2*b23+c13*b32*a21*a12*a13*b21+c21*b33*a22*a12*a11*b13+c33*b13*b11*a11*a22^2-c33*a21*b13*a12^2*b21+c21*b33*a12*a11*a23*b12+2*c13*a31*b23*b12*a12*a21-c23*b31*a21*a12^2*b13-c23*a32*b13*a11*a21*b12+2*c22*a33*b13*a11^2*b22+c22*a33*a13*a22*b11^2-c12*b31*a21*b13*a13*a22+c23*b32*a21*a12*a11*b13+2*c12*a31*a13*a22*b11*b23+2*c22*a33*b12*b11*a11*a23+c31*a23*a13*a12*b11*b22-c21*a32*b12*a13*a23*b11+c21*a31*a13*a23*b12^2+c33*a22*b13*a11*a12*b21-c33*a12^2*b21*a23*b11-c33*b12*b22*a11^2*a23-c12*a31*b13*b21*a12*a23-c31*a22*b11*a13^2*b22+2*c31*a22*b12*a13^2*b21-c11*a33*a13*b22*a21*b12+2*c32*a23*b13*a11^2*b22-c11*b33*b21*a12^2*a23-c12*a31*a12*a11*b23^2-2*c21*b31*a22*a13*a12*b13+2*c13*a33*b21*b12*a11*a22-2*c11*b32*a21*a13*a12*b23-c11*a32*b22*a13^2*b21-c12*a33*b23*a11^2*b22+2*c12*b33*a22*a11^2*b23+c23*a33*a12*a22*b11^2+2*c33*a22*a13*b11*a21*b12+c13*b33*b12*a12*a21^2+2*c13*a31*b13*a22*a12*b21-c12*a31*a22*b13*a13*b21-c11*b31*a23*a12^2*b23-c12*b33*a21*a11*a22*b13-c23*a31*b12*b11*a12*a23+c31*b13*b11*a13*a22^2-c31*a13^2*b22*a21*b12-2*c23*b33*a22*a11*b11*a12-c21*b33*b11*a12^2*a23+c12*b33*a12*a21^2*b13-2*c12*b33*b12*a13*a21^2+2*c13*a32*a13*b21*a22*b11-c32*a23*a13*b11*a21*b12-c13*a32*a12*a21*b11*b23-4*c13*a31*b13*b22*a12*a21+2*c22*a31*a12*b13*a23*b11+2*c23*a32*b13*b11*a11*a22-c11*a33*b13*b22*a11*a22-c11*b31*a22*a13^2*b22-c22*a33*a13*b11*a21*b12+c21*a32*a12*b13*a11*b23-2*c22*a31*a12*a13*b11*b23-c22*a32*b21*a13^2*b11+c22*a32*a11*a21*b13^2+c11*b32*a11*a23^2*b12+c21*b32*a13*a11*a22*b13+c11*a33*a12*b22*a11*b23+c22*a33*a12*b11*a11*b23-c11*a32*b12*b23*a11*a23+c12*b32*b13*a13*a21^2-c12*a33*a13*a12*b21^2-c11*a32*b13*b21*a12*a23-c22*a31*b12*a13^2*b21-c22*b31*a21*a13^2*b12+2*c13*a32*b13*b21*a12*a21+2*c12*a32*b21*b13*a11*a23-2*c12*b31*a13*b21*a12*a23-2*c33*a21*a13*a12*b11*b22+c22*b33*a22*a11*b11*a13+2*c13*b32*a21*b11*a12*a23-2*c22*a33*a12*a23*b11^2-2*c32*a23*a13*b11*a11*b22-c21*b33*a21*a12^2*b13-2*c21*b33*a22*a13*a11*b12-c11*a33*b23*b12*a12*a21+c13*b31*b11*a13*a22^2-c13*b31*a21*a12^2*b23+2*c13*b31*b21*a12^2*a23-c13*b31*a22*b12*a13*a21-c11*b32*b21*a13^2*a22-2*c12*b33*a22*a11*a13*b21+c33*a22*a13*b11*a11*b22+c12*b32*a23*a11*a13*b21+c22*a32*b21*a13*a11*b13+2*c13*b31*a22*a11*a23*b12+c11*b32*a11*b23*a13*a22-c11*a32*a12*a11*b23^2-4*c11*a32*a13*a22*b11*b23-c12*a31*b22*a13^2*b21-2*c12*b31*a11*a23^2*b12+2*c23*a31*b13*b12*a12*a21-c13*a32*b12*a21*a11*b23+2*c11*a33*b13*b22*a12*a21+c11*b31*b12*a12*a23^2-2*c11*b33*b11*a13*a22^2+2*c11*b33*a21*a12^2*b23-c22*a33*b12*a11^2*b23-c22*b33*a22*a11^2*b13+c32*a21*a11*a22*b13^2-c33*a22*b13*a11^2*b22+c12*a31*a13*b22*a11*b23-c21*b32*a21*a13^2*b12-c21*b32*b11*a13^2*a22+c33*a11*a13*b22*a21*b12+2*c11*a33*a12*a22*b11*b23-c13*a32*a13*a12*b21^2-c13*a32*b23*a11^2*b22-2*c11*b33*a21*a12*a13*b22+c23*b31*a21*a12*b12*a13+c22*b33*a11*b12*a13*a21-c11*a31*b23*b12*a12*a23-c11*a31*b22*b13*a13*a22+c11*b31*b13*a13*a22^2+c23*b31*a22*a12*a11*b13-c12*b33*a21*b11*a12*a23-c13*a32*a23*b11*a11*b22+c12*a33*a12*b21*a11*b23+2*c12*a33*a12*b21*a23*b11-c32*a23*b13*b11*a11*a22+c21*a31*b23*a12*b12*a13-c13*b32*a22*b11*a13*a21+c22*b31*a13*a11*a22*b13-c23*b32*a22*a11^2*b13-c23*b32*a11^2*a23*b12+c31*a22*a12*a13*b11*b23-c12*b33*a22*b11*a11*a23+c12*b33*a21*a12*a13*b21+c32*a13*a12*b21*a23*b11-c32*a12*a23^2*b11^2-c32*a12*a21^2*b13^2-c33*a13*a22^2*b11^2-c33*a13*a21^2*b12^2-c31*a11*a22^2*b13^2-c31*a11*a23^2*b12^2+c11*a31*a12^2*b23^2+c11*a31*a13^2*b22^2+c12*a32*a11^2*b23^2+c12*a32*a13^2*b21^2+c13*a33*a11^2*b22^2+c13*a33*a12^2*b21^2+c11*b32*a13*b21*a12*a23-c11*a33*b13*a22*a12*b21+c11*a33*a13*b22*a12*b21+c12*a31*a13*b21*a12*b23-4*c12*a31*a13*a21*b12*b23+2*c12*a31*a13*b21*a23*b12+2*c12*a31*b12*b23*a11*a23+2*c12*a31*b22*b13*a13*a21+2*c11*a32*a13*a21*b12*b23+c11*a32*a13*b22*a11*b23+c11*a32*a13*b21*a12*b23+2*c11*a31*b23*b12*a13*a22+2*c11*a31*b22*b13*a12*a23-c11*a31*b13*a22*a12*b23-c11*a31*b12*a23*a13*b22-c11*b31*a23*b12*a13*a22+c11*b31*a23*a12*a13*b22-c11*b31*a22*b13*a12*a23+c11*b31*a22*a13*a12*b23+2*c11*a32*b13*a22*a11*b23-c11*a32*b13*a21*a12*b23-c11*a32*b13*b22*a11*a23+2*c11*a32*a13*b22*a23*b11-c11*a32*a13*b21*a23*b12+2*c11*a32*a12*b23*a23*b11+2*c11*a32*a22*b13*a13*b21-c11*b32*a23*a11*a22*b13+2*c11*b32*a23*a12*a21*b13+2*c11*b32*a23*b11*a13*a22-2*c11*b32*a23*a11*a13*b22-c11*b32*a23*b12*a13*a21-c11*a33*a13*a11*b22^2-c11*a33*b23*a12^2*b21+c11*b33*a11*a22^2*b13+c12*b31*b11*a12*a23^2-c12*b31*a21*a13^2*b22+2*c12*b31*b21*a13^2*a22+c12*b32*b11*a11*a23^2-c12*b32*a21*a13^2*b21-c12*b33*b22*a11^2*a23-c13*a31*b23*a12^2*b21-2*c13*b31*a11*a22^2*b13-c13*b32*a22*a11^2*b23-2*c13*b32*a12*a21^2*b13+c13*b32*b12*a13*a21^2+2*c13*b32*b22*a11^2*a23-c13*b33*a22*a11^2*b22-c13*b33*a21*a12^2*b21-c21*a31*b23*a12^2*b13-c21*a31*b22*a13^2*b12+2*c21*b31*a23*a12^2*b13+2*c21*b31*a22*a13^2*b12-2*c21*a32*a11*a22*b13^2+c21*a32*a12*a21*b13^2-c21*a32*b11*a13^2*b22+2*c21*a32*b12*a13^2*b21+c21*a33*a13*a21*b12^2-2*c21*a33*a11*a23*b12^2-c21*a33*b11*a12^2*b23+c22*a31*a11*a22*b13^2-2*c22*a31*a12*a21*b13^2+2*c22*a31*b11*a13^2*b22-c22*b31*b11*a13^2*a22+c22*a32*a13*a23*b11^2-c22*a32*b23*a11^2*b13+2*c22*b32*a23*a11^2*b13+2*c22*b32*a21*a13^2*b11+c23*a33*a11*a21*b12^2-c23*a33*b22*a11^2*b12-c23*a33*b21*a12^2*b11+2*c23*b33*a22*a11^2*b12+2*c23*b33*a21*a12^2*b11-c23*a31*b13*a12^2*b21-2*c23*a31*a13*a21*b12^2+c23*a31*a11*a23*b12^2+2*c23*a31*b11*a12^2*b23-c23*b31*b11*a12^2*a23-c23*a32*b13*a11^2*b22-2*c23*a32*a13*a22*b11^2+2*c23*a32*b12*a11^2*b23+c23*a32*a12*a23*b11^2+2*c31*a23*b13*a12^2*b21+c31*a23*a13*a21*b12^2+c31*a22*a12*a21*b13^2+c32*a23*a13*a22*b11^2-c32*a23*b12*a11^2*b23+c32*b12*b11*a11*a23^2+2*c32*a21*b11*a13^2*b22-c32*a21*b12*a13^2*b21+c32*b13*b12*a13*a21^2-c32*a13^2*b21*a22*b11-c32*b13*a22*a11^2*b23+2*c33*a22*b12*a11^2*b23+c33*a22*a12*a23*b11^2+c33*a21*a11*a23*b12^2+2*c33*a21*b11*a12^2*b23+c33*b13*b12*a12*a21^2-c33*a21*b12*b11*a12*a23+c33*a12*a13*b21*a22*b11+c13*b31*a21*a12*a13*b22-2*c13*b31*a12*b21*a13*a22-4*c13*a32*b13*b21*a11*a22+2*c13*a32*b13*a21*a11*b22-c13*a32*a13*b21*a21*b12-c13*a32*a13*a21*b11*b22+2*c13*a32*b12*b21*a11*a23+c13*a32*a12*b21*a11*b23-c13*a32*a12*b21*a23*b11+2*c13*a32*b23*b11*a11*a22+c13*b32*a22*a11*a13*b21-c13*b32*a22*b11*a11*a23-c13*b32*a21*a11*a23*b12+c13*b32*a21*a11*a12*b23-2*c13*b32*a12*b21*a11*a23-2*c13*b32*a11*a21*a13*b22-c13*a33*b22*b11*a11*a22+2*c13*a33*b22*b11*a12*a21-c13*a33*b21*b12*a12*a21-c13*a33*b12*a21*a11*b22-c13*a33*b11*a22*a12*b21+c13*b33*a22*a11*a12*b21-c13*b33*a21*b12*a11*a22+c13*b33*a21*a12*a11*b22+c21*a31*b22*a13*a12*b13-c21*a31*b13*b12*a13*a22-c21*a31*b12*b13*a12*a23-2*c21*b31*a23*a12*b12*a13+c21*a32*b13*a11*a13*b22-2*c21*a32*b13*a12*a13*b21-c21*a32*b13*b12*a13*a21+2*c21*a32*b13*b11*a13*a22+2*c21*a32*b12*b13*a11*a23-2*c21*a32*b12*a13*a11*b23-c21*a32*a12*b13*a23*b11+c21*a32*a12*a13*b11*b23-2*c21*b32*a23*a12*a11*b13+c21*b32*a23*a13*a11*b12+c21*b32*a21*a13*a12*b13+c21*b32*a13*b11*a12*a23-c21*a33*b13*b12*a12*a21-2*c21*a33*b13*a12*a11*b22-c21*a33*b13*a12*a22*b11+c21*a33*a13*b12*a11*b22-2*c21*a33*a13*b12*a12*b21-c21*a33*a13*b12*a22*b11+c21*a33*a13*a12*b11*b22+c21*a33*b12*a11*a12*b23+2*c21*a33*b12*b11*a12*a23+c21*b33*a12*b11*a13*a22-2*c22*a31*b13*a11*a13*b22+2*c22*a31*b13*b12*a13*a21-c22*a31*b13*b11*a13*a22-c22*a31*b12*b13*a11*a23+c22*a31*b12*a13*a11*b23-c22*a31*b12*a13*a23*b11-2*c22*b31*a23*a12*a11*b13+c22*b31*a23*a13*a11*b12+c22*b31*a21*a13*a12*b13+c22*b31*a13*b11*a12*a23+c22*a32*b23*a11*b11*a13-c22*a32*b13*b11*a13*a21-c22*a32*b11*b13*a11*a23-2*c22*b32*a23*a11*b11*a13-2*c22*b32*a21*a13*a11*b13-c22*a33*b13*b11*a11*a22+2*c22*a33*b13*b11*a12*a21-2*c22*a33*b13*a11*a12*b21-c22*a33*b13*a11*a21*b12+c22*a33*a13*b11*a12*b21+c22*a33*a13*a11*b12*b21+c22*b33*a21*a12*a11*b13-2*c22*b33*a21*a13*a12*b11+c22*b33*a11*b11*a12*a23-c23*a31*b13*b12*a11*a22-c23*a31*b13*a12*a22*b11+c23*a31*a13*b12*a11*b22+c23*a31*a13*b12*a12*b21+2*c23*a31*a13*b12*a22*b11-2*c23*a31*a13*a12*b11*b22-2*c23*a31*b12*a11*a12*b23-2*c23*b31*a22*a13*a11*b12+c23*b31*a12*b11*a13*a22+c23*b31*a12*a11*a23*b12-c23*a32*b13*b11*a12*a21+c23*a32*b13*a11*a12*b21+c23*a32*a13*b11*a11*b22+c23*a32*a13*b11*a12*b21+2*c23*a32*a13*b11*a21*b12-2*c23*a32*a13*a11*b12*b21-c23*a32*b12*b11*a11*a23-2*c23*a32*a12*b11*a11*b23+c23*b32*a22*a11*b11*a13-2*c23*b32*a21*a13*a12*b11+c23*b32*a11*b11*a12*a23+c23*a33*b22*a11*b11*a12+c23*a33*b21*a12*a11*b12-c23*a33*b11*b12*a11*a22+2*c31*a23*b13*b12*a11*a22-c31*a23*b13*b12*a12*a21-2*c31*a23*b13*a12*a11*b22-2*c31*a23*a13*b12*a12*b21-c31*a23*a13*b12*a22*b11+c31*a23*b12*a11*a12*b23+c31*a22*b13*a11*a13*b22-2*c31*a22*b13*a12*a13*b21-c31*a22*b13*b12*a13*a21-2*c31*a22*b12*a13*a11*b23-c31*a22*a12*b13*a23*b11+c31*a13*b13*b22*a12*a21+c31*a13*b12*b22*a11*a23+c31*a12*b13*a22*a11*b23+c31*a12*a13*a21*b12*b23+2*c32*a23*b13*b11*a12*a21-2*c32*a23*b13*a11*a12*b21+c32*a23*a13*a11*b12*b21-2*c32*a21*b13*a11*a13*b22+c32*a21*b13*a12*a13*b21-c32*a21*b13*b11*a13*a22-c32*a21*b12*b13*a11*a23+c32*a21*b12*a13*a11*b23-2*c32*a21*a12*a13*b11*b23+c32*a13*b13*b21*a11*a22+c32*a11*a13*a22*b11*b23-c33*a22*b13*b11*a12*a21-c33*a22*b12*b11*a11*a23-2*c33*a22*a12*b11*a11*b23-c33*a21*b13*b12*a11*a22+c33*a21*b13*a12*a11*b22+c33*a21*a13*b12*a12*b21-2*c33*a21*b12*a11*a12*b23+2*c11*a33*a13*b22*a22*b11-c11*a33*a13*a22*b12*b21+2*c11*a33*b12*b22*a11*a23-c11*a33*b12*a22*a11*b23-4*c11*a33*a12*b22*a23*b11+2*c11*a33*a23*b12*a12*b21-c11*b33*a22*a12*a21*b13+c11*b33*a22*a11*a13*b22+2*c11*b33*a22*b12*a13*a21-c11*b33*a22*a11*a23*b12+2*c11*b33*a22*b11*a12*a23-2*c11*b33*a22*a11*a12*b23-c11*b33*a21*b12*a12*a23+c11*b33*a12*b21*a13*a22+c11*b33*a11*b22*a12*a23-c12*a31*b13*a22*a11*b23+2*c12*a31*b13*a21*a12*b23-c12*a31*b13*b22*a11*a23+2*c12*b31*a23*a11*a22*b13-c12*b31*a23*a12*a21*b13-c12*b31*a23*b11*a13*a22+c12*b31*a23*a11*a13*b22+2*c12*b31*a23*b12*a13*a21+c12*b31*a23*a11*a12*b23+c12*b31*a21*a13*a12*b23-2*c12*b31*a11*b23*a13*a22-2*c12*a32*b23*a11*a13*b21-c12*a32*b23*b11*a11*a23-c12*a32*b13*a21*a11*b23-c12*a32*b11*a23*a13*b21-c12*b32*a23*b11*a13*a21-c12*b32*a21*b13*a11*a23+c12*b32*a21*a13*a11*b23-c12*a33*b13*b21*a12*a21-c12*a33*b13*a21*a11*b22+c12*a33*a13*b21*a11*b22+2*c12*a33*a13*b21*a21*b12-c12*a33*a13*b21*a22*b11-c12*a33*a13*a21*b11*b22+2*c12*a33*b12*a21*a11*b23-c12*a33*a12*a21*b11*b23+2*c12*a33*a23*b11*a11*b22+2*c12*b33*a21*a11*a23*b12-2*c12*b33*a21*a11*a12*b23+c12*b33*a12*b21*a11*a23+2*c13*a31*b13*b22*a11*a22+c13*a31*a13*b22*a12*b21+2*c13*a31*a13*b22*a21*b12-c13*a31*a13*b22*a22*b11-c13*a31*a13*a22*b12*b21-c13*a31*b12*b22*a11*a23-c13*a31*b12*a22*a11*b23+c13*a31*a12*b22*a11*b23+2*c13*a31*a12*b22*a23*b11-c13*a31*a12*a22*b11*b23-c13*a31*a23*b12*a12*b21+2*c13*b31*a22*a12*a21*b13+c13*b31*a22*a11*a13*b22+c13*b31*a22*a11*a12*b23,2*c32*a31*b33*b21*a13*b22-2*c22*b31*b32*a33*a11*b23-2*c31*a31*b33*a13*b22^2-c11*a31*a22*b22*b33^2-c21*a31*a23*b13*b32^2-2*c11*b31*a32*b33*a23*b22-c33*b32^2*b21*a13*a21-c33*b31*a32*b21*a12*b23+2*c13*b31^2*a32*a23*b22-c32*a31*b32*b23*a23*b11-c22*b31*a31*a33*b12*b23+c22*a33*b32*b33*a21*b11+2*c31*b31*a32*b23*a22*b13+c21*b31*a32*b33*a12*b23-c23*a31*b32^2*a11*b23+c12*a32*a33*b21^2*b33-4*c31*a31*b33*b22*a23*b12-c33*a31*b32*b22*a11*b23-c31*b32^2*a23*a21*b13+c33*b31*b32*b22*a11*a23-2*c31*a31*b32*a12*b23^2-2*c22*a31*b31*b33*a22*b13+c31*b31*b32*a23*a22*b13+2*c21*a32*b33^2*a11*b22-c33*a31*b32*a21*b13*b22-c23*b31^2*a32*a12*b23-c13*b31^2*a32*b23*a22-c33*b32^2*b21*a11*a23+c31*b31*b33*a22*a23*b12-c21*a31*b33^2*b22*a12+c22*b33*a31^2*b12*b23+2*c32*a31*b33*b22*a23*b11+2*c12*a31*b33^2*a22*b21+2*c21*a33*a31*b22*b12*b33-c32*b31*a33*b21*a12*b23+c31*a32*b32*a11*b23^2-c31*b32^2*b23*a11*a23-c33*a32*b32*b21*a21*b13+c11*b31*a33*a22*b22*b33-2*c21*b31*b23*b13*a32^2-2*c21*b31*b22*b12*a33^2-c23*a31*b32^2*a21*b13+2*c23*a31*b32^2*a13*b21-c31*b31*a33*a22*b12*b23-c22*b31*a32*a33*b11*b23-c22*a32*a31*b33*b13*b21+2*c12*a31*b32*b23*b21*a33-2*c23*a32*b31*b33*a21*b12-c23*b31*a31*a32*b13*b22+c13*b31*b23*b21*a32^2-c13*b32^2*a21*b21*a33-c32*b31*b32*a23^2*b11-c32*b31^2*a23*a22*b13-c22*a31*b33^2*a21*b12+2*c22*a31*b33^2*a22*b11+2*c33*b32^2*a21*a11*b23-c22*b31^2*a33*a13*b22-c32*a31*b33*a22*b11*b23+c21*a32^2*b33*b13*b21+2*c21*a32*b33^2*a21*b12-c33*a31*b32*b22*a23*b11+c21*a31*b32*b33*a13*b22-c31*b31*b32*a23^2*b12-c31*b31*b33*a22^2*b13+c21*a31*b32*b33*a12*b23+c13*a32*b32*a21*b21*b33-2*c11*a32*b32*b33*b23*a21-2*c21*b31*b32*a33*a22*b13-2*c11*b32*a33*b33*b22*a21+2*c31*a31*b32*b23*a13*b22+c33*b31*b32*b21*a13*a22+c22*b31*a33*b33*a11*b22+c11*b32*a33*b33*a22*b21-c12*b31^2*a33*a23*b22-c13*a31*b31*b23*b22*a32+c31*b32*b33*a22*a11*b23-c31*b31*a32*a23*b13*b22+2*c13*a31*a32*b22*b21*b33-c23*b32*a31*a32*b13*b21-c32*b31*a33*b21*a23*b12-c31*b32*a33*a21*b12*b23-c32*a31*b33*b21*a12*b23+c33*a32*b33*a12*b21^2+c12*b31*a32*b33*b23*a21+c33*b31*b33*b22*a12*a21-4*c33*b31*a33*b22*a21*b12-2*c23*a31*b31*b32*a23*b12+c13*b31*b32*a33*b22*a21+c12*b31*b22*b21*a33^2+c12*a31^2*b23*b22*b33+c11*a32^2*b23*b21*b33-c11*b32^2*a33*a23*b21+c23*b31*a32*b33*a22*b11-c33*b31*a32*b22*a23*b11+c11*b32*b22*b21*a33^2-c12*a32*a21*b21*b33^2+2*c32*a31*b31*b23*a22*b13-c21*a33*a32*b33*b12*b21+2*c33*b31^2*a22*a12*b23+c33*a32*b32*a13*b21^2+2*c23*a31*b31*b22*b12*a33-2*c22*a31*b31*b33*a12*b23+c32*b31*b33*a22*a11*b23-c33*a31*b33*b22*a12*b21+c12*b31*a33*b33*b22*a21-c12*a32*b31*b23*b21*a33+c31*b31*b33*b22*a12*a23+c21*b31*a32*b32*b23*a13+c13*b31*b32*a33*a22*b21+2*c31*a31*b33*b22*a12*b23+c21*b31*b32*a33*a23*b12+2*c31*b31*a33*b22*a23*b12+c23*a31*b31*a22*b12*b33-c32*a31*b31*b23*a13*b22+c32*b31*b33*a21*a22*b13-2*c33*b31*b32*a21*a12*b23-c32*a31*b33*a21*b12*b23-c11*a31*a32*b23*b22*b33+c12*a31*b31*b23^2*a32-c12*a31*b33^2*b22*a21+c11*a32*b32*b33*a23*b21+2*c22*b31^2*a33*a22*b13-c22*a32*b33^2*a21*b11-c13*b31^2*a22*b22*a33+c13*a32*b32*b21^2*a33+c31*b31*b33*b22*a13*a22+2*c32*a32*b33*b21*a11*b23-c21*a32*b33^2*a22*b11-c21*a32*b33^2*a12*b21+c23*b31*b32*a33*a22*b11+c21*a32*b32*b33*a23*b11+c31*b32*b33*a21*a13*b22-c13*a32*b31*b22*b21*a33-c33*b31^2*b22*a13*a22+2*c22*b32*a31*a33*b13*b21-2*c31*b31*b33*a22*a12*b23-c32*b31*a33*b21*a22*b13+2*c22*a31*b33^2*a12*b21-c22*a31*b33^2*a11*b22+c31*a33*b33*a11*b22^2+c23*a31*b31*b33*b22*a12-2*c33*b32*a33*a12*b21^2+c13*a31*b31*b22^2*a33-2*c31*b32*b33*a22*a23*b11-c32*b32*b33*a21^2*b13-c32*b33^2*a21*a22*b11+2*c31*a32*b33*b21*a23*b12-c32*a31*b33*a21*b13*b22-c21*a33*b32^2*a23*b11+c21*b33*a32^2*b11*b23+c21*b32*a33^2*b11*b22+c21*b32*a33^2*b12*b21+c31*a33*b31*a13*b22^2-2*c23*a31^2*b22*b12*b33+2*c23*a31*b32^2*a23*b11+c22*b31*b32*a33*a23*b11+c23*b31*b32*a33*a12*b21-c32*b31*a33*b21*a13*b22+c11*a31*b32*b33*a23*b22+c31*b31*b32*b23*a13*a22+2*c21*b31*a32*a33*b13*b22+c22*b31*a32*b33*a13*b21-c33*a31*b31*b22*a12*b23-c32*a31*b31*b23*a23*b12-c32*a31*b31*a23*b13*b22-2*c32*b31*b32*a23*a13*b21+2*c32*b31*a33*b22*a11*b23-c31*a32*b33*a22*b11*b23+c32*a33*b33*a12*b21^2-c32*b33^2*b21*a11*a22-2*c13*a31*b32*b33*a22*b21-2*c32*b31*b33*b22*a11*a23+c21*b31*a33*b33*b22*a12+c31*b32^2*a23^2*b11+c31*b33^2*a22^2*b11+c32*b31^2*a23^2*b12+c32*b33^2*a21^2*b12+c33*b31^2*a22^2*b13+c33*b32^2*a21^2*b13-c12*a31^2*b23^2*b32-c12*b32*b21^2*a33^2-c13*a31^2*b22^2*b33-c13*a32^2*b21^2*b33-c11*b31*b23^2*a32^2-c11*b31*b22^2*a33^2-c31*b33^2*a22*a21*b12+c22*a31^2*b33*b13*b22-2*c22*a31^2*b23*b13*b32+2*c22*b31^2*a33*a12*b23-c22*b31^2*a32*b23*a13-c22*b31^2*a32*a23*b13+c22*b31*a33^2*b11*b22+c22*b31*a33^2*b12*b21-c22*a32*b33^2*b21*a11-2*c22*b32*b21*b11*a33^2-c22*a33*b31^2*a23*b12+c23*a31^2*b32*b12*b23+c23*b31*a32^2*b11*b23+c23*b31*a32^2*b13*b21+2*c23*b31^2*a32*a13*b22+2*c23*b31^2*a32*a23*b12-c23*b31^2*a33*b22*a12-c23*b31^2*a33*a22*b12-c23*a32*b31^2*a22*b13-2*c23*a32^2*b21*b11*b33-c23*b32^2*a33*a21*b11-c23*b32^2*a33*b21*a11+c23*b32*a31^2*b13*b22+c32*a31*b31*a12*b23^2+c32*a31*b32*a11*b23^2-2*c32*b31*a32*a11*b23^2-c32*b31^2*b23*a12*a23-c32*b31^2*b23*a13*a22+2*c32*b31^2*a23*a13*b22-2*c32*a32*b33*a13*b21^2+c32*b32*a33*a13*b21^2-c32*b33^2*b21*a12*a21+2*c32*b33^2*a21*a11*b22-c33*b31*b33*a22^2*b11-c33*b31^2*a22*a23*b12-c33*b32^2*a21*a23*b11-c33*b32*b33*a21^2*b12+c33*a31*b31*a13*b22^2+c33*a31*b33*a11*b22^2-2*c33*b31*a33*a11*b22^2-c33*b31^2*b22*a12*a23-c13*a31*b32^2*b23*a21+2*c13*a31*b32^2*a23*b21+c13*a31^2*b23*b22*b32+2*c21*b32^2*a33*a11*b23-c21*b32^2*a33*a13*b21+2*c21*b32^2*a33*a21*b13-c21*a31*a22*b12*b33^2-c21*a31*b32^2*b23*a13+c31*b31*a32*a12*b23^2-c31*b32^2*b23*a13*a21+2*c31*b32^2*a23*a13*b21-c31*b33^2*b22*a11*a22-c31*b33^2*b22*a12*a21+2*c31*b33^2*a22*a12*b21+c11*a31*a33*b22^2*b33-c11*a31*a23*b23*b32^2+c11*a31*a32*b23^2*b32+2*c11*a32*b33^2*b22*a21-c11*a32*b33^2*a22*b21+2*c11*b32^2*a33*b23*a21-c12*b31^2*a23*b23*a32+2*c12*b31^2*a33*b23*a22-2*c33*b31*b32*a21*a22*b13+c33*b31*b32*a21*a23*b12+c33*b31*b32*a22*a23*b11-c32*a31*b33*b21*a22*b13+2*c32*a31*b33*b21*a23*b12+2*c32*b31*a32*b23*a13*b21-4*c32*b31*a32*b23*a21*b13+2*c32*b31*a32*b23*a23*b11+c33*b31*b33*a22*a21*b12+c33*b32*b33*a21*a22*b11-c33*a31*b31*b22*a22*b13+2*c33*a31*b31*b22*a23*b12-c33*a31*b31*a22*b12*b23+2*c33*a31*b32*b21*a12*b23-c33*a31*b32*b21*a13*b22+2*c33*a31*b32*b21*a22*b13-c33*a31*b32*b21*a23*b12-c33*a31*b32*a21*b12*b23+2*c33*a31*b32*a22*b11*b23+2*c33*a31*b33*b22*a21*b12-c33*a31*b33*b22*a22*b11-c33*a31*b33*a22*b12*b21+2*c33*b31*a32*b22*a11*b23-c33*b31*a32*b21*a13*b22-c33*b31*a32*b21*a22*b13-c33*b31*a32*b21*a23*b12+2*c33*b31*a32*a21*b12*b23+2*c33*b31*a32*a21*b13*b22-c33*b31*a32*a22*b11*b23+c33*b31*b32*b21*a12*a23+c33*b31*b32*a21*a13*b22-2*c33*b31*b32*a22*a11*b23+2*c33*b31*a33*b22*a12*b21+2*c33*b31*a33*b22*a22*b11+2*c33*b31*a33*a22*b12*b21+c33*b31*b33*b22*a11*a22-2*c33*b31*b33*a22*a12*b21-c33*a32*b32*b21*a11*b23+2*c33*a32*b32*b21*a23*b11-c33*a32*b32*a21*b11*b23-c33*a32*b33*b21*a11*b22-c33*a32*b33*b21*a21*b12+2*c33*a32*b33*b21*a22*b11-c33*a32*b33*a21*b11*b22+2*c33*b32*a33*b21*a11*b22+2*c33*b32*a33*b21*a21*b12-4*c33*b32*a33*b21*a22*b11+2*c33*b32*a33*a21*b11*b22+c33*b32*b33*b21*a11*a22+c33*b32*b33*b21*a12*a21-2*c33*b32*b33*a21*a11*b22-2*c21*a32*b32*b33*a11*b23+c21*b31*b32*a33*a13*b22+c21*a31*b32*b33*a22*b13+c21*a32*b32*b33*a13*b21-c22*b33*a31*a33*b12*b21+c22*a31*b32*b33*a21*b13-2*c22*a31*b32*b33*a23*b11+2*c22*a31*b32*a33*b11*b23-c22*a31*a32*b33*b11*b23+c22*a31*b31*b33*a23*b12+c22*a31*b31*b32*b23*a13+c22*a31*b31*b33*a13*b22+c22*a31*b32*b33*a11*b23-2*c22*a31*b32*b33*a13*b21-c22*a31*b31*a33*b13*b22+c22*a31*b31*a23*b13*b32+2*c22*a31*b31*b23*b13*a32+c11*a31*b32*b33*b23*a22+c11*b31*a32*a23*b23*b32+c11*b31*a32*b33*b23*a22-c11*a31*b32*b23*b22*a33+c11*b31*b32*a33*a23*b22-2*c11*b31*b32*a33*b23*a22+2*c11*a32*b31*b23*b22*a33-c11*a32*b32*b23*b21*a33-c11*a32*a33*b22*b21*b33+c12*a31*b31*a23*b23*b32-c12*a31*b31*b23*b22*a33-2*c12*a31*b31*b33*b23*a22+c12*a31*b31*b33*a23*b22-c12*a31*a32*b23*b21*b33-2*c12*a31*b32*b33*a23*b21+c12*a31*b32*b33*b23*a21-c12*a31*a33*b22*b21*b33+c12*b31*a32*b33*a23*b21+c12*b31*b32*a33*a23*b21-2*c12*b31*b32*a33*b23*a21-2*c12*b31*a33*b33*a22*b21+c12*b32*a33*a21*b21*b33+c13*a31*b31*b32*b23*a22-2*c13*a31*b31*b32*a23*b22+c13*a31*b31*a22*b22*b33-c13*a31*a32*b23*b21*b32-c13*a31*b32*b22*b21*a33+c13*a31*b32*b33*b22*a21-2*c13*b31*a32*b32*a23*b21+c13*b31*a32*b32*b23*a21+c13*b31*a32*b33*a22*b21-2*c13*b31*a32*b33*b22*a21-2*c21*b31*a32*b33*a23*b12+2*c21*a32*a31*b23*b13*b32-c21*a32*b32*a33*b13*b21-c21*b32*a32*a33*b11*b23-2*c21*b32*a33*b33*a11*b22+c21*b32*a33*b33*a12*b21+c21*a33*b31*a22*b12*b33+c21*a33*b32*b33*a22*b11-2*c21*a33*b32*b33*a21*b12-2*c21*b31*b32*a33*a12*b23-c21*a31*b32*a33*b12*b23-c21*a31*a32*b33*b13*b22-c21*a31*a32*b33*b12*b23-c21*b33*a32*a33*b11*b22-c21*a31*b32*a33*b13*b22-2*c21*a32*b32*b33*a21*b13+2*c21*b31*a32*a33*b12*b23+c21*a32*b31*a23*b13*b32-2*c21*b31*a32*b33*a13*b22+c21*a31*b32*b33*a23*b12+c21*b31*a32*b33*a22*b13-c22*b31*a32*a33*b13*b21+c22*b31*a32*b33*a11*b23+c22*b31*a32*b33*a23*b11+c22*b31*b32*a33*a13*b21-2*c22*b31*a33*b33*a12*b21+c22*a32*b31*b33*a21*b13-2*c22*b32*b31*a33*a21*b13+c22*b32*a33*b33*b21*a11-c22*a33*a31*b33*b11*b22-2*c22*a33*b31*b33*a22*b11+c22*a33*b31*b33*a21*b12+2*c22*a33*a32*b21*b11*b33+c23*b31*a32*b32*a11*b23-2*c23*b31*a32*b32*a13*b21-c23*b31*a32*a33*b11*b22-c23*b31*a32*a33*b12*b21+c23*b31*a32*b33*a12*b21-2*c23*b31*a32*b33*a11*b22+c23*b31*b32*a33*a11*b22+c23*a32*b32*b33*b21*a11+2*c23*a32*b32*b21*b11*a33+c23*a32*b32*b33*a21*b11-c23*a32*a31*b32*b11*b23+2*c23*a32*a31*b33*b12*b21-2*c23*a32*b31*b32*a23*b11+c23*a32*b31*b32*a21*b13-c23*b32*a31*a33*b12*b21+c23*b32*b31*a33*a21*b12+c23*a31*b32*b33*a11*b22-c23*a31*b31*a32*b12*b23+c23*a31*b31*b32*a22*b13+2*c23*a31*a32*b33*b11*b22-c23*a31*b32*a33*b11*b22-2*c23*a31*b32*b33*a22*b11+c23*a31*b32*b33*a21*b12+c23*a31*b31*b32*a12*b23-2*c23*a31*b31*b32*a13*b22-2*c23*a31*b32*b33*a12*b21+c31*b32*b33*a21*a22*b13+c31*b32*b33*a21*a23*b12-c31*b31*a32*b23*a13*b22-c31*a32*b32*b23*a13*b21+2*c31*a32*b32*b23*a21*b13-c31*a32*b32*b23*a23*b11-c31*a32*b32*a23*b13*b21-c31*a32*b33*b22*a11*b23-c31*a32*b33*b21*a12*b23+2*c31*a32*b33*b21*a13*b22-c31*a32*b33*b21*a22*b13-c31*a32*b33*a21*b12*b23-c31*a32*b33*a21*b13*b22+2*c31*a32*b33*b22*a23*b11-2*c31*b32*b33*b21*a12*a23-2*c31*b32*b33*b21*a13*a22+c31*b32*b33*a21*a12*b23+c31*b32*b33*b22*a11*a23+2*c31*a31*b33*a22*b12*b23+2*c31*a31*b33*b22*a22*b13+2*c31*a31*b32*a23*b13*b22+2*c31*a31*b32*b23*a23*b12-4*c31*a31*b32*b23*a22*b13+2*c31*b32*a33*b21*a22*b13-c31*b32*a33*b21*a23*b12-c31*b32*a33*a21*b13*b22-c31*b32*a33*b22*a23*b11+2*c31*b32*a33*a22*b11*b23+2*c31*a33*b33*b22*a21*b12-c31*a33*b33*b22*a22*b11-c31*a33*b33*a22*b12*b21-c31*a33*b31*b22*a12*b23-c31*a33*b32*b22*a11*b23+2*c31*a33*b32*b21*a12*b23-c31*a33*b32*b21*a13*b22-c31*a33*b33*b22*a12*b21-c31*b31*a33*b22*a22*b13-2*c31*b31*b32*a23*a13*b22+c31*b31*b32*b23*a12*a23-c31*b31*a32*b23*a23*b12-c32*a31*b32*b23*a13*b21+2*c32*a31*b32*b23*a21*b13-c32*a31*b32*a23*b13*b21-c32*a31*b33*b22*a11*b23+2*c32*b31*a32*a23*b13*b21+c32*b31*b32*b23*a11*a23+c32*b31*b32*b23*a13*a21+2*c32*b31*a33*a21*b12*b23+2*c32*b31*a33*a21*b13*b22-c32*b31*a33*b22*a23*b11-c32*b31*a33*a22*b11*b23+c32*b31*b33*b21*a12*a23+c32*b31*b33*b21*a13*a22+c32*b31*b33*a21*a12*b23-2*c32*b31*b33*a21*a13*b22+2*c32*a32*b33*b21*a21*b13-4*c32*a32*b33*b21*a23*b11+2*c32*a32*b33*a21*b11*b23-c32*b32*a33*b21*a11*b23-c32*b32*a33*b21*a21*b13+2*c32*b32*a33*b21*a23*b11-c32*b32*a33*a21*b11*b23+c32*b32*b33*b21*a11*a23+c32*b32*b33*b21*a13*a21-2*c32*b32*b33*a21*a11*b23-c32*a33*b33*b21*a11*b22-c32*a33*b33*b21*a21*b12+2*c32*a33*b33*b21*a22*b11-c32*a33*b33*a21*b11*b22+c32*b31*b32*a23*a21*b13+c32*b32*b33*a21*a23*b11-2*c32*b31*b33*a21*a23*b12+c32*b31*b33*a22*a23*b11,c11*a33*b33*a21*b12^2-2*c13*a31*b33*a12*b11*b22-c11*a32*a33*b11*b13*b22+c11*a31*b33*a12*b13*b22-c22*b31*b32*a13^2*b11-2*c22*a32*b33*b11^2*a13-2*c13*a31*b32*a11*b13*b22+c13*a32*b32*b11*a11*b23-2*c13*b32*a33*b11*a11*b22-c22*b31*a33*b12*b11*a13-c31*b31*b22*a13^2*b12+c11*b32*b33*b11*a13*a22+c32*a33*b23*b11^2*a12+c11*a31*a33*b12^2*b23+c31*a33*b21*b12^2*a13+c32*b31*a12*a21*b13^2-c32*b31*b11*a13^2*b22+2*c31*b32*b12*b13*a13*a21-2*c33*b31*a12*b21*a13*b12-c21*a32*b33*b13*b11*a12-2*c11*b32*b33*a11*a23*b12-2*c32*b33*a12*b11*a11*b23+c13*b31*b32*a11*a23*b12-2*c12*a31*b33*a12*b13*b21-c13*a32*a33*b12*b11*b21-c12*b31^2*a13*a22*b13-c31*b31*b23*a12^2*b13+c31*b31*a23*b12^2*a13+c23*b31*b33*a12*a11*b12+c11*b31*b32*a13*a22*b13+c12*b32*b33*a11*a21*b13-c33*b33*a22*a11*b11*b12-2*c12*a32*b33*b11*a11*b23-2*c32*b31*a11*b13^2*a22-c32*a33*b23*a11*b11*b12-c33*a32*b11*a12*b13*b21-c33*b31*b11*a12^2*b23+c33*a32*b23*b11^2*a12+c12*b31*b33*b13*a11*a22+2*c31*a33*b22*b13*b11*a12-2*c13*a32*b33*a22*b11^2+c13*a32*a33*b11^2*b22-c22*b32*b33*a11^2*b13-2*c21*a31*b32*b13^2*a12+c32*b32*b23*a11*b11*a13-c32*b33*b13*a11^2*b22+c13*a31*a33*b12^2*b21+c13*a31^2*b13*b12*b22+c13*a31*b31*b12^2*a23-c31*a33*b12*a11*b13*b22+2*c22*a32*b33*a11*b11*b13-c22*a31*b32*b13*b11*a13+c11*a31*b33*b12^2*a23+c31*b32*a12*b13*a13*b21-c21*b32*a33*b12*b11*a13-c11*b33^2*a22*a12*b11-c11*a32*b33*b12*a21*b13+c13*b31*b33*a12*a21*b12+c13*b32*b33*b11*a11*a22+c12*b31*b33*a11*a23*b12+c32*a33*b22*b11^2*a13-c32*b32*b11*a13^2*b21-c22*a31*b33*b13*b12*a11+2*c31*a31*b22*b13*b12*a13+c12*a31*b31*b13*b22*a13-c13*b31*a32*b12*a21*b13+c33*b31*a13*a12*b11*b22-c21*b31*b33*a12^2*b13-2*c21*b32*b33*a13*a12*b11-c11*b33^2*a12*a21*b12+c11*b31*a32*b13*b22*a13+2*c12*a31*b33*b12*a21*b13+c21*a33*b33*b12^2*a11-c21*b33^2*a12*a11*b12-2*c13*b31*a32*b11*a13*b22+c33*b31*a12*a11*b12*b23-c33*a32*b21*b12*b11*a13+c32*a31*b21*b13^2*a12+c32*a31*b22*b13^2*a11-2*c33*a33*b21*b12^2*a11+c33*b31*a13*a21*b12^2-c11*a32^2*b13^2*b21+c32*b31*a12*b13*a11*b23+c33*b32*a12*b11*a11*b23+2*c12*a31*b32*b13*a23*b11+c12*a33^2*b12*b11*b21+2*c12*b31^2*b13*a12*a23-c21*b31*a33*a12*b12*b13+c11*a33^2*b12*b11*b22-2*c12*b31*b32*b13*a11*a23-c21*a32*b32*b13*b11*a13+2*c11*b33^2*a11*a22*b12-c32*b31*b12*a13*a23*b11-c13*a31*a33*b12*b11*b22-c12*a33*b33*b11*a21*b12+2*c11*b32^2*b13*a11*a23-c11*b32^2*b13*a13*a21-c11*a31*a33*b13*b12*b22+c12*a31*b31*b13^2*a22-2*c12*a31*b32*a21*b13^2-2*c12*a31*b33*a11*b12*b23-c12*a31*b33*b11*a22*b13+c11*a33*b33*b12*a12*b21-c32*b33*b12*b11*a11*a23+c33*a31*b23*b12^2*a11-2*c12*a33*b33*b11*a12*b21+c13*a31*b33*b12*a11*b22-2*c11*b31*a32*a13*b12*b23-2*c12*b31*a33*a11*b13*b22+c12*b32*b33*b11*a11*a23-2*c32*b33*a13*a11*b12*b21-c11*a33*b33*b12*a22*b11-2*c13*b31*a32*a12*b13*b21+c31*b33*b13*a12*a11*b22-2*c33*b31*a11*a23*b12^2-c11*b32^2*a13*a23*b11-2*c11*b31*a32*b13^2*a22+2*c13*b32^2*b11*a13*a21-c13*b32^2*a11*a21*b13+c12*a31*a32*b13^2*b21+c12*a31^2*b13*b12*b23+2*c22*a31*b33*b12*b11*a13+c31*b32*a11*b13^2*a22+2*c12*b33^2*b11*a12*a21-c12*b33^2*a11*a21*b12+2*c23*a31*b32*b13*b11*a12+c13*b32*a33*a11*b12*b21+c11*a31*b32*a13*b12*b23+c12*a31*b32*b13*a13*b21+c13*a32*b33*b11*a11*b22+2*c32*b33*a13*b11*a21*b12+c13*b31*b33*a22*a12*b11-2*c31*b32*a12*a13*b11*b23+c11*b32*b33*b12*a13*a21+c11*b32*b33*a12*a21*b13-c11*a31*b32*b13*b12*a23-c22*a31*b31*b13*b12*a13+c11*a31*b32*b13^2*a22+c23*a31*b33*b12^2*a11-c23*b31^2*a12*b12*a13-c13*b31^2*a12*a23*b12-c13*b31^2*a22*a12*b13-c23*b32^2*a11*b11*a13-2*c23*b32*a33*b11^2*a12+c23*b31*b32*a13*a11*b12-c31*b33*b13*a22*a12*b11+c33*a31*b21*b12^2*a13+c11*a31*a32*b13^2*b22+c13*a32*b32*a23*b11^2-c12*a31*a33*b12*b11*b23-c23*a32*b33*a11*b11*b12+2*c23*b32*a33*a11*b11*b12+c12*a31*b33*a11*b13*b22+c11*a32*b33*b11*a13*b22-2*c11*a32*b33*b11*a12*b23+2*c23*b31*a32*b13*b12*a11+2*c33*a33*b22*a11*b11*b12-2*c11*b31*a33*a12*b13*b22+c13*b31*b32*b11*a12*a23-2*c13*a31*b32*b11*a12*b23+4*c13*a31*b32*b11*a13*b22-2*c12*a31*b31*b13*a12*b23+c22*a33*b33*b11^2*a12-c22*b33^2*a11*b11*a12+c11*b31*b32*a13*a23*b12+c21*b31*a32*b13^2*a12-c21*b31*b32*a13^2*b12-2*c11*a31*b32*b13*b22*a13+2*c13*b31^2*a13*a22*b12+c13*b31*a33*a21*b12^2+2*c13*a31*b32*b12*a21*b13+c33*a32*b22*b11^2*a13+c33*b32*a13*a22*b11^2+c31*b32*a12*b13*a11*b23+2*c33*b31*a12^2*b21*b13+c21*b31*a33*b12^2*a13+c21*a32*b32*b13^2*a11-c32*b32*a21*b13*b11*a13-2*c32*a32*b23*b11^2*a13-2*c32*a32*b21*b13^2*a11-c11*a33^2*b12^2*b21-c13*a31^2*b12^2*b23-c12*a33^2*b11^2*b22-c12*a31^2*b13^2*b22+c22*b31^2*a13^2*b12+c22*b33^2*a11^2*b12+c23*b32^2*a11^2*b13+c23*b31^2*a12^2*b13+c21*b32^2*a13^2*b11+c21*b33^2*a12^2*b11-c13*a32^2*b11^2*b23+c32*b32*a21*b13^2*a11+c32*b32*a23*b11^2*a13-c32*b32*b23*a11^2*b13+c33*b33*a22*b11^2*a12-c33*b33*b11*a12^2*b21-c33*b33*b12*a11^2*b22+c33*b33*a21*b12^2*a11-2*c33*a33*b22*b11^2*a12-2*c33*b32*a12*a23*b11^2-c33*b32*b12*a11^2*b23+2*c33*b32*b13*a11^2*b22-2*c13*b31*b32*b12*a13*a21+c13*b31*a33*a12*b11*b22-2*c13*a32*b32*b11*a13*b21-c13*a32*b32*b11*a21*b13+c13*a32*b32*a11*b13*b21-2*c13*a31*b31*b22*b12*a13-c13*a31*b31*b13*b12*a22+2*c13*a31*a32*b12*b11*b23-c13*a31*a32*b11*b13*b22-c13*a31*a32*b12*b13*b21-c13*a31*b32*b11*a22*b13-c13*a31*b32*b11*a23*b12+c13*a31*b32*a11*b12*b23-2*c13*a31*b32*b12*a13*b21+c13*a31*b32*a12*b13*b21+c13*a31*b33*b12*a12*b21+2*c13*a31*b33*b12*a22*b11+c13*a31*b31*b12*a12*b23+c13*a31*b31*a12*b13*b22+c12*b32*a33*b11*a11*b23+c12*b32*a33*b11*a13*b21+2*c12*b32*a33*b11*a21*b13-2*c12*b32*a33*a11*b13*b21-2*c12*b32*b33*b11*a13*a21+c12*a33*b33*b11*a11*b22+c12*a33*b33*a11*b12*b21-2*c12*b31*a33*b12*a13*b21+4*c12*b31*a33*a12*b13*b21-2*c12*b31*b33*b11*a12*a23+c12*b31*b33*b11*a13*a22+c12*b31*b33*b12*a13*a21-2*c12*b31*b33*a12*a21*b13-c12*a32*a33*b13*b11*b21+c12*a32*b33*b11*a13*b21-c12*a32*b33*b11*a21*b13+c12*a32*b33*a11*b13*b21-c31*a33*b23*b12*b11*a12-c31*a33*b22*b12*b11*a13+2*c23*b31*a33*b12*b11*a12-c31*b33*b13*a11*a22*b12+2*c31*a31*b23*a12*b12*b13+2*c31*b33*b13*a12*a21*b12-c31*b32*b11*a13*a22*b13+2*c31*b32*a12*b13*a23*b11-c31*a33*b21*a12*b12*b13-2*c11*b31*b33*a13*a22*b12+c11*b31*b33*a22*a12*b13-2*c11*a32*b33*b12*a13*b21+2*c11*b31*a33*b13*b12*a22+c11*b31*a33*b22*b12*a13-c11*a32*a33*b12*b11*b23-2*c11*a32*b33*a11*b13*b22+4*c11*a32*b33*a11*b12*b23-c11*a32*b33*b11*a23*b12+2*c11*a32*b33*b11*a22*b13-c11*a32*b32*b13*a23*b11-2*c11*b32*b33*b13*a11*a22+c11*a33*b33*a12*b11*b22-2*c11*a33*b33*b12*a11*b22+c12*a31*b33*b12*a13*b21+c12*a31*b32*b13*a11*b23-2*c12*a31*b32*a13*b11*b23-c12*b31*a32*b13*a23*b11-c12*b31*a33*b11*a22*b13+2*c12*b31*a33*b11*a23*b12-c12*b31*a33*b12*a21*b13+c12*b31*a32*b13*a11*b23-2*c12*b31*a32*b13*a13*b21+c12*b31*a32*a13*b11*b23+c12*b31*b32*b13*a13*a21+c12*b31*b32*a13*a23*b11-2*c12*b31*a33*b11*a12*b23+c12*b31*a33*b11*a13*b22+c12*b31*a33*a11*b12*b23+c12*a31*b31*a13*b12*b23-c12*a31*b31*b13*b12*a23-c12*a31*a32*b13*b11*b23+2*c12*a31*a33*b11*b13*b22-c12*a31*a33*b12*b13*b21+4*c12*a31*b33*b11*a12*b23+c33*b32*a13*b11*a12*b21-c33*b32*a13*b11*a21*b12+2*c33*b32*b12*b11*a11*a23-2*c33*b32*b13*a11*a12*b21-c33*b32*b13*a11*a21*b12+c33*b32*a13*a11*b12*b21+2*c33*a33*b21*b12*b11*a12-c33*a31*b23*b12*b11*a12+2*c33*a31*b22*b13*b11*a12-c33*a31*b22*b12*b11*a13-c33*a31*b21*a12*b12*b13-c33*a31*b12*a11*b13*b22-c33*b31*b13*a12*a21*b12-2*c33*b31*b13*a12*a11*b22-c33*b31*b13*a22*a12*b11+c33*b31*a13*b12*a11*b22-c33*b31*a13*b12*a22*b11+2*c33*b31*a12*b11*a23*b12-c33*a32*b23*a11*b11*b12-c33*a32*b22*a11*b11*b13+2*c33*a32*b21*b13*b12*a11+2*c33*b31*b13*a11*a22*b12-c32*a33*b22*a11*b11*b13+2*c32*a33*b21*b13*b12*a11-c32*a33*b21*b12*b11*a13-c32*a33*b11*a12*b13*b21-c32*a31*b23*b13*b12*a11-c32*a31*b23*b13*b11*a12+2*c32*a31*b23*b12*b11*a13-c32*a31*b22*b13*b11*a13-c32*a31*b21*b13*b12*a13+2*c32*b31*b12*b13*a11*a23-2*c32*b31*b12*a13*a11*b23-c32*b31*b12*b13*a13*a21+c32*b31*a12*a13*b11*b23-2*c32*b31*a12*b13*a13*b21-c32*b31*a12*b13*a23*b11+2*c32*b31*b11*a13*a22*b13+c32*b31*a11*b13*b22*a13+2*c32*a32*b23*a11*b11*b13+2*c32*a32*b21*b13*b11*a13-c33*b33*a21*b12*b11*a12+c33*b33*a12*a11*b12*b21+c33*b33*a11*a12*b11*b22-c33*b32*b13*b11*a11*a22+2*c33*b32*b13*b11*a12*a21-2*c33*b32*a13*b11*a11*b22-c22*a31*b33*b13*b11*a12+2*c22*b31*a32*b13*b11*a13+c22*b31*b32*a13*a11*b13+2*c22*b31*a33*b13*b12*a11-c22*b31*a33*b13*b11*a12+c22*b31*b33*a13*a12*b11+c22*b31*b33*a12*a11*b13-2*c22*b31*b33*a13*a11*b12-c22*b32*a33*a11*b11*b13+c22*b32*b33*a11*b11*a13-c23*a32*b32*a11*b11*b13+c23*b32*b33*a11*b11*a12-c23*a31*b31*a12*b12*b13-c23*a31*b32*b13*b12*a11-c23*a31*b32*b12*b11*a13-c23*a31*b33*b12*b11*a12-c23*b31*a32*b13*b11*a12-c23*b31*a32*b12*b11*a13+c23*b31*b32*a13*a12*b11-2*c23*b31*b32*a12*a11*b13-c13*b31*a33*b12*a22*b11+2*c13*b31*a32*b11*a22*b13-c13*b31*a32*b11*a23*b12+c13*b31*b32*a12*a21*b13+c13*b31*b32*b13*a11*a22+c13*b31*a33*b12*a11*b22-2*c13*b31*a33*b12*a12*b21+2*c21*a31*b32*b13*b12*a13+2*c21*a31*b33*a12*b12*b13-c21*b31*a32*b13*b12*a13+c21*b31*b32*a13*a12*b13+c21*b31*b33*a12*b12*a13-c21*a32*b33*b13*b12*a11+2*c21*a32*b33*b12*b11*a13-c21*b32*a33*b13*b12*a11+2*c21*b32*a33*b13*b11*a12+c21*b32*b33*a12*a11*b13+c21*b32*b33*a13*a11*b12-c21*a33*b33*b12*b11*a12-c22*a33*b33*a11*b11*b12-c31*a32*b21*b13*b12*a13+c31*b31*b23*a12*b12*a13-c31*b31*a22*b13*b12*a13-c31*b32*b12*a13*a23*b11-c31*b32*b12*b13*a11*a23+c31*b31*b22*a13*a12*b13-c31*b31*a23*a12*b12*b13-2*c31*b33*a13*a12*b11*b22-2*c31*b33*a12*a11*b12*b23-c31*b33*a12*b11*a23*b12+c31*b33*a12*b21*a13*b12+c31*b33*a13*b12*a11*b22+2*c31*b33*a13*b12*a22*b11+2*c32*b33*b13*b11*a11*a22-c32*b33*b13*b11*a12*a21+c32*b33*a13*b11*a11*b22+c32*b33*a13*b11*a12*b21-2*c11*b31*a33*b12^2*a23+c11*a32*b32*a21*b13^2+c11*a32^2*b13*b11*b23+c13*a32^2*b13*b11*b21+c13*b32*a33*a22*b11^2-c13*b32^2*b11*a11*a23+2*c32*b31*b12*a13^2*b21-2*c32*b33*a13*a22*b11^2+c32*b33*a12*a23*b11^2+2*c32*b33*b12*a11^2*b23-2*c13*a31*b33*a21*b12^2+c12*a32*a33*b11^2*b23+c12*a32*b33*a23*b11^2+c12*b31*a32*a21*b13^2-c12*b33^2*b11*a11*a22-2*c12*b32*a33*a23*b11^2+c12*a33*b33*a22*b11^2-c12*b31^2*a13*a23*b12+c31*a33*b23*b12^2*a11-2*c31*a31*b23*b12^2*a13-2*c31*a31*b22*b13^2*a12+c31*a32*b21*b13^2*a12+c31*a32*b22*b13^2*a11+c31*b31*a22*b13^2*a12+c23*a31*b31*b12^2*a13-2*c23*b31*a33*b12^2*a11-c23*b31*b33*a12^2*b11+c23*a32*b32*b11^2*a13+c23*a32*b33*b11^2*a12-c23*b32*b33*a11^2*b12-2*c31*b32*a12*a21*b13^2+2*c31*b32*b11*a13^2*b22-c31*b32*b12*a13^2*b21+c31*b33*a11*a23*b12^2-c31*b33*a12^2*b21*b13-2*c31*b33*a13*a21*b12^2+2*c31*b33*b11*a12^2*b23+c22*a31*b31*b13^2*a12+c22*a31*b32*b13^2*a11-c22*b31^2*a13*a12*b13-2*c22*b31*a32*b13^2*a11+c22*b32*a33*b11^2*a13-2*c21*a31*b33*b12^2*a13-c21*b32^2*a13*a11*b13+c32*b33*b13*a11*a12*b21-c32*b33*b13*a11*a21*b12-c32*b32*a23*a11*b11*b13+c32*b32*a13*a11*b13*b21+2*c11*a32*a33*b12*b13*b21+c11*b31*a32*b13*a12*b23-c11*a31*b33*b13*b12*a22+c11*a31*b33*b22*b12*a13+c11*a32*b33*a12*b13*b21-2*c11*a32*b32*b13*a11*b23+c11*a32*b32*b13*a13*b21+c11*a32*b32*a13*b11*b23-c11*b32*a33*b11*a22*b13+2*c11*b32*a33*b11*a23*b12-c11*b32*a33*b12*a21*b13+c11*b32*a33*b11*a12*b23-2*c11*b32*a33*b11*a13*b22-2*c11*b32*a33*a11*b12*b23+4*c11*b32*a33*a11*b13*b22+c11*b32*a33*b12*a13*b21-2*c11*b32*a33*a12*b13*b21+c11*b32*b33*b11*a12*a23+c11*b31*b33*a12*a23*b12-2*c11*a31*b33*b12*a12*b23-2*c31*b32*a11*b13*b22*a13-c31*a32*b22*b13*b11*a13+2*c31*a32*b23*b12*b11*a13-c31*a32*b23*b13*b11*a12+c31*b32*b12*a13*a11*b23+c11*a31*b32*b13*a12*b23-c11*a31*a32*b13*b12*b23+c11*b31*a33*b12*a12*b23+2*c11*b31*a32*b13*b12*a23-2*c11*b31*b32*b13*a12*a23-2*c12*a31*b33*b11*a13*b22-c12*a31*b33*b11*a23*b12+c13*a32*b33*b11*a12*b21+2*c13*a32*b33*b11*a21*b12-2*c13*a32*b33*a11*b12*b21+c13*b32*a33*b11*a12*b21-2*c13*b32*b33*b11*a12*a21+c13*b32*b33*a11*a21*b12-c13*b32*a33*b11*a21*b12-2*c13*b31*b33*a11*a22*b12+c13*b31*a32*b11*a12*b23-2*c13*b31*a32*a11*b12*b23+c13*b31*a32*a11*b13*b22+4*c13*b31*a32*b12*a13*b21-2*c13*b31*b32*b11*a13*a22-c31*a32*b23*b13*b12*a11,-2*c31*b32*a23*a12*a11*b13+c31*a32*a12*b13*a11*b23-c12*a32*b33*a11*a21*b13+2*c23*a31*b33*a12^2*b11+2*c32*a31*a12*b13*a23*b11+c21*b32*a33*a13*a12*b11+c32*b31*a23*a13*a11*b12+2*c32*b32*a23*a11^2*b13-c13*b32*a33*a11*a21*b12+c22*a33^2*a11*b11*b12+c22*a31^2*b13*b12*a13-2*c33*a31*a12*a11*b12*b23+c32*b31*a23*a13*a12*b11-c13*a32*b32*a11^2*b23+c22*b31*a33*a13*a11*b12+c23*b31*a33*a12*a11*b12+c33*a33*a22*b11^2*a12+c33*b32*a22*a11*b11*a13+2*c32*b32*a21*a13^2*b11-2*c33*a32*a13*a11*b12*b21+c11*a33^2*b12*a12*b21+2*c11*a31*b32*a13^2*b22-2*c32*a33*a13*b11*a11*b22-c11*b31*a33*a13*a22*b12+c33*a31*a12*b21*a13*b12+c31*b33*a12*b11*a13*a22+2*c32*a31*b11*a13^2*b22+c32*a31*a11*b13^2*a22-c11*a32*b32*a13^2*b21+c11*a32^2*b13*a11*b23+c22*b31*a32*a13*a11*b13-c13*a32*b32*b11*a13*a21-c32*b33*a22*a11^2*b13-c13*a31*b32*b11*a13*a22-2*c32*b32*a21*a13*a11*b13-2*c32*b32*a23*a11*b11*a13-c13*b32^2*a13*a11*a21+2*c11*a31*b33*a12^2*b23-2*c22*b32*a33*a11*b11*a13-c23*a31*a32*b13*b12*a11-2*c32*a31*a12*a21*b13^2+c13*a31^2*b22*b12*a13-c13*a31*b31*a12^2*b23+c33*a31*a13*b12*a11*b22+c32*b31*a21*a13*a12*b13+c31*b32*a13*b13*a11*a22-c31*a31*a22*b13*b12*a13+c13*a31*b31*a13*a12*b22+c11*a32^2*b13*a13*b21+c23*b31*a32*a13*a12*b11+c32*a32*b23*a11*b11*a13-2*c21*b32*a33*a12*a11*b13+2*c13*b31*a32*b11*a13*a22+c21*a31*a32*b13^2*a12-c21*a31*b32*a13^2*b12+c31*a31*a23*b12^2*a13-c31*a31*b22*a13^2*b12-c31*b32*b11*a13^2*a22-c31*a32*b11*a13^2*b22-c13*a32*b32*b11*a11*a23-c23*b32*a33*a11^2*b12-c31*b32*a21*a13^2*b12-2*c22*a31*b33*a13*a12*b11-2*c21*b31*a32*a13*a12*b13+c23*a31*a33*b12^2*a11-c23*b31*a33*a12^2*b11-c33*a33*a21*b12*b11*a12-c12*b31*a32*b13*a13*a21-c11*b32^2*a13*a11*a23-c11*a33*b33*a12^2*b21+2*c12*b31*a33*b12*a13*a21-c12*a31*b31*b13*a12*a23+c13*a32^2*b11*a11*b23+c13*a32^2*b11*a13*b21-c11*a33*b33*a12*a21*b12+c13*a32*b32*a11*a13*b21+c11*a33*b33*a12*a11*b22+c23*a32*a33*b11^2*a12+2*c23*a32*b33*a11^2*b12-c32*a32*a23*a11*b11*b13-c32*a33*b13*b11*a11*a22+c23*a31^2*a12*b12*b13-c23*a31*b31*a12^2*b13+c21*a32*b33*a12*a11*b13+c12*b32*a33*a11*a13*b21+c31*b33*a22*a12*a11*b13-c31*a33*b11*a12^2*b23+c11*a32*b33*a12*a13*b21-2*c32*a33*b13*a11*a12*b21-2*c12*a31^2*a13*b12*b23+2*c12*a32*b33*a11^2*b23-c12*b32*a33*a11^2*b23+c23*a32*b32*a11*b11*a13+2*c31*a33*b13*a11*a22*b12-2*c31*b33*a22*a13*a11*b12+c31*b33*a21*a12*b12*a13-c33*b32*a11^2*a23*b12-c33*a33*b11*a12^2*b21+c31*a31*b23*a12*b12*a13+c13*b31*b32*a12*a13*a21-c32*a31*b12*a13^2*b21-c32*b31*b11*a13^2*a22+c12*a31*b32*a13*a11*b23-2*c31*a32*a11*b13^2*a22+2*c13*a31*a33*a12*b11*b22-2*c11*a32*b33*a11*a12*b23-c21*a33*b33*a12^2*b11-c32*b31*a21*a13^2*b12+2*c31*b31*a23*a12^2*b13-c11*b32*a33*b12*a13*a21+2*c13*b31*a33*a12^2*b21+c13*a31^2*b12*a12*b23+2*c31*b31*a22*a13^2*b12+c22*a32*a33*b11^2*a13-c22*a32*b33*a11^2*b13+c32*a31*a12*b13*a11*b23-c11*a32*b32*b13*a11*a23+c32*b31*a13*b13*a11*a22-c13*a31*b31*a12*a23*b12-c33*a31*b13*a11*a22*b12+2*c33*a31*b13*a12*a21*b12+2*c11*a32*b32*a13*a23*b11-c32*a32*b11*a13^2*b21+c32*a32*a21*b13^2*a11+c12*a31*b33*a11*a13*b22+c11*b32*b33*a12*a11*a23+c31*a33*a13*a21*b12^2-2*c12*b31*b33*a11*a13*a22+2*c12*a32*a33*a11*b13*b21-c13*b32*a33*b11*a11*a22+2*c12*a31*b32*b13*a13*a21+2*c33*a32*b13*b11*a11*a22-c33*a32*b13*b11*a12*a21+c22*a32*b33*a11*b11*a13+c31*a31*a22*b13^2*a12-c32*a33*b12*a11^2*b23-c22*a33*b33*a11^2*b12-c11*b33^2*a12*a11*a22+c11*a33^2*b12*a11*b22-4*c11*b32*a33*b11*a12*a23-2*c12*a33^2*a11*b12*b21-c12*a31*b31*a13^2*b22+c23*a32^2*a11*b11*b13-c23*a32*b32*a11^2*b13-2*c13*a31*b32*a11*a13*b22+c12*a31^2*b13*b22*a13-c12*b33^2*a12*a11*a21-c11*a31*b33*a12*a23*b12+2*c31*a33*a12^2*b21*b13+c33*b32*a11*b12*a13*a21+c31*a31*b22*a13*a12*b13-2*c11*a33^2*a12*b11*b22-c13*a32*b33*a11^2*b22-c12*a31*b31*a13*a22*b13-c31*a31*b23*a12^2*b13+c31*a33*a13*a12*b11*b22+c12*a31*b33*a12*a13*b21-4*c11*a32*b33*b11*a13*a22+2*c11*a32*b33*b11*a12*a23+c21*a31*a33*b12^2*a13-c21*a31*b33*a12^2*b13-c13*a31*a33*b12*a11*b22+2*c13*b32*a33*b11*a12*a21-c21*a32*a33*b12*b11*a13+c33*b32*a21*a12*a11*b13+c21*a31*b33*a12*b12*a13+c31*a32*a12*a21*b13^2+c32*a33*a13*a22*b11^2-c33*b32*a22*a11^2*b13+2*c33*b33*a22*a11^2*b12-2*c32*a33*a12*a23*b11^2-c11*a32*a33*a11*b12*b23-c32*b33*a11^2*a23*b12+2*c32*a33*b13*a11^2*b22+c22*a31*b33*a12*a11*b13+c32*a31*a12*b13*a13*b21-c31*b33*b11*a12^2*a23-2*c31*a33*a11*a23*b12^2+c11*a32*b32*a13*a11*b23+c33*b31*a12*a11*a23*b12-2*c33*a31*a13*a21*b12^2+2*c33*a31*b11*a12^2*b23-c13*a31*b32*a11*a23*b12+c11*b32^2*a13^2*a21+c11*b33^2*a12^2*a21-c22*a33^2*b11^2*a12-c22*a31^2*b13^2*a12-c21*a32^2*b13^2*a11-c21*a33^2*b12^2*a11-c23*a31^2*b12^2*a13-c23*a32^2*b11^2*a13+c12*b33^2*a11^2*a22+c12*b31^2*a13^2*a22+c13*b31^2*a12^2*a23+c13*b32^2*a11^2*a23-2*c13*a32^2*a11*b13*b21-c13*b31^2*a13*a12*a22-c13*b31*b33*a12^2*a21-2*c13*a31^2*a12*b13*b22-c13*a31*b33*a12^2*b21+2*c21*b31*a32*a13^2*b12+2*c21*b31*a33*a12^2*b13-c22*a31*b31*a13^2*b12+c22*a31*a32*b13^2*a11+2*c22*a31*b32*a13^2*b11-c22*b31*a32*a13^2*b11+2*c22*b32*a33*a11^2*b13-c13*b32*b33*a11^2*a22-2*c11*a32^2*a13*b11*b23-c11*b31*a32*a13^2*b22-c11*b31*b32*a13^2*a22-c11*b31*a33*a12^2*b23-c11*b31*b33*a12^2*a23+2*c12*b31*a32*a13^2*b21-c12*b31*b32*a13^2*a21-c12*b31^2*a13*a12*a23-c12*a33*b33*a11^2*b22+c12*a33^2*b11*a11*b22+c12*a33^2*b11*a12*b21-c12*a31*b32*a13^2*b21+c12*a31^2*b13*a12*b23-c12*b32*b33*a11^2*a23+2*c13*b32*a33*a11^2*b22+c21*a32^2*b13*b11*a13-c21*a32*b32*a13^2*b11+c21*a33^2*b12*b11*a12+c32*a32*a23*b11^2*a13-c32*a32*b23*a11^2*b13-c33*a33*b12*a11^2*b22+c33*a33*a21*b12^2*a11+c33*a31*a11*a23*b12^2-c33*a31*a12^2*b21*b13-c33*b31*a21*a12^2*b13-c33*b31*b11*a12^2*a23-2*c33*a32*a13*a22*b11^2+c33*a32*a12*a23*b11^2+2*c33*a32*b12*a11^2*b23-c33*a32*b13*a11^2*b22+2*c33*b33*a21*a12^2*b11+2*c31*a32*b12*a13^2*b21-c31*b33*a21*a12^2*b13+2*c13*a32*a33*a11*b12*b21+2*c13*a32*b33*b11*a11*a22-c13*a32*b33*b11*a12*a21+c13*a32*b33*a11*a12*b21-c13*a32*b33*a11*a21*b12-c21*a31*a32*b13*b12*a13+c21*a31*b32*a13*a12*b13-c21*a31*a33*a12*b12*b13-2*c21*b31*a33*a12*b12*a13+c21*a32*b32*a13*a11*b13+2*c21*a32*a33*b13*b12*a11-c21*a32*a33*b13*b11*a12+c21*a32*b33*a13*a12*b11-2*c21*a32*b33*a13*a11*b12+c21*b32*a33*a13*a11*b12+c13*b31*b33*a12*a11*a22+c13*a31*b32*a12*a13*b21-4*c13*a31*b32*a12*a21*b13+2*c13*a31*b32*b13*a11*a22-c13*a31*a33*b12*a12*b21+2*c13*a31*b33*a12*a21*b12-c13*a31*b33*a22*a12*b11+c13*a31*b33*a12*a11*b22-c13*a31*b33*a11*a22*b12+2*c13*a31*b31*a22*a12*b13-2*c13*b32*a33*a11*a12*b21+c13*b32*b33*a12*a11*a21+2*c13*a32*b32*a11*a21*b13-c13*a32*a33*b11*a11*b22-c13*a32*a33*b11*a12*b21-2*c13*b31*b32*a12*a11*a23-c13*b31*a33*a12*a21*b12-c13*b31*a33*a22*a12*b11-2*c13*b31*a33*a12*a11*b22+2*c13*b31*a33*a11*a22*b12-c11*a32*b33*a12*a21*b13-c11*a32*b33*a11*a23*b12+2*c11*a32*b33*b12*a13*a21+c11*a32*b33*a11*a13*b22-c11*a31*a33*b22*b12*a13-c11*a31*b32*a13*a23*b12+c11*b31*b32*a13*a12*a23-c11*a31*b32*a13*a22*b13-2*c11*a31*b32*a13*a12*b23+2*c11*a31*b32*b13*a12*a23-c11*a32*a33*b12*a13*b21-c11*a32*a33*a11*b13*b22+c11*b32*a33*a12*a13*b21-c11*b31*a32*a13*a23*b12+c11*b31*a32*a13*a12*b23-c11*b31*a32*b13*a12*a23+2*c11*b32*a33*a12*a21*b13-c11*b32*a33*b13*a11*a22+c11*b32*b33*a11*a13*a22-2*c11*b32*b33*a12*a13*a21+2*c11*a31*b33*a13*a22*b12-c11*a32*a33*a12*b13*b21-2*c11*a31*b33*a13*a12*b22-c11*a31*b33*a22*a12*b13-c11*a31*a32*b13*a12*b23+2*c11*a31*a32*a13*b12*b23+c31*b32*a23*a13*a12*b11+c31*b32*a23*a13*a11*b12-c31*a33*b13*a12*a21*b12+2*c31*a32*b12*b13*a11*a23-c31*a32*b12*a13*a23*b11-2*c31*a32*b12*a13*a11*b23-c31*a32*b12*b13*a13*a21+c31*a32*a12*a13*b11*b23-2*c31*a32*a12*b13*a13*b21-c31*a32*a12*b13*a23*b11+2*c31*a32*b11*a13*a22*b13+c31*a32*a11*b13*b22*a13+c31*b32*a21*a13*a12*b13-2*c31*b31*a23*a12*b12*a13-2*c23*a31*b32*a13*a12*b11+c23*a31*b32*a12*a11*b13+c23*a31*b32*a13*a11*b12-c23*a31*a33*b12*b11*a12-2*c23*a31*b33*a12*a11*b12+c23*b31*a32*a12*a11*b13-2*c23*b31*a32*a13*a11*b12-c23*a32*a33*a11*b11*b12-2*c23*a32*b33*a11*b11*a12+c23*b32*a33*a11*b11*a12+c31*b33*a12*a11*a23*b12-2*c31*a33*b13*a12*a11*b22-c31*a33*b13*a22*a12*b11+c31*a33*a13*b12*a11*b22-c31*a33*a13*b12*a22*b11+c31*a33*a12*a11*b12*b23+2*c31*a33*a12*b11*a23*b12-2*c31*a33*a12*b21*a13*b12+c22*a31*b31*a13*a12*b13+c22*a31*b33*a13*a11*b12+c22*b31*a33*a13*a12*b11-2*c22*b31*a33*a12*a11*b13-c22*a32*a33*a11*b11*b13+c22*a33*b33*a11*b11*a12+2*c22*a31*a33*b13*b11*a12-c22*a31*a33*b12*b11*a13-2*c22*a31*b32*a13*a11*b13-c22*a31*a33*b13*b12*a11+c23*a31*b31*a12*b12*a13-c23*a31*a32*b13*b11*a12+2*c23*a31*a32*b12*b11*a13+c13*b31*b32*a11*a13*a22-4*c13*b31*a32*b13*a11*a22+c13*a31*b32*a11*a12*b23+2*c13*a31*b32*b11*a12*a23+2*c13*a31*b32*b12*a13*a21+c11*b32*a33*a11*a12*b23+2*c11*b32*a33*b11*a13*a22-2*c11*b32*a33*a11*a13*b22+2*c11*b32*a33*a11*a23*b12+c13*b31*a32*a11*a12*b23-c13*b31*a32*b11*a12*a23+c13*b31*a32*a11*a13*b22+2*c13*b31*a32*a11*a23*b12-c13*b31*a32*b12*a13*a21-2*c13*b31*a32*a12*a13*b21+2*c13*b31*a32*a12*a21*b13-c13*a31*b31*a13*a22*b12-c13*a31*a32*b11*a12*b23-c13*a31*a32*b11*a13*b22-c13*a31*a32*a11*b12*b23+2*c13*a31*a32*a11*b13*b22-c13*a31*a32*b12*a13*b21+2*c13*a31*a32*a12*b13*b21+2*c33*a31*a13*b12*a22*b11-2*c33*a31*a13*a12*b11*b22-c33*a31*a12*b11*a23*b12+c33*b31*a22*a12*a11*b13-2*c33*b31*a22*a13*a11*b12+c33*b31*a21*a12*b12*a13+c33*b31*a12*b11*a13*a22+c12*a31*b31*a13*a12*b23+2*c12*a31*b31*a13*a23*b12+2*c12*a31*a32*a13*b11*b23-c12*a33*b33*b11*a11*a22-c12*a33*b33*b11*a12*a21+c12*a33*b33*a11*a12*b21+2*c12*a33*b33*a11*a21*b12-c12*a31*b32*a13*a23*b11-c12*a31*a33*b11*a12*b23-c12*a31*a33*b11*a13*b22+2*c12*a31*a33*a11*b12*b23-c12*a31*a33*a11*b13*b22+2*c12*a31*a33*b12*a13*b21-c12*a31*a33*a12*b13*b21-2*c12*a31*b33*a11*a12*b23-c12*a31*b33*b11*a12*a23+2*c12*a31*b33*b11*a13*a22+c12*b31*a33*a11*a12*b23+2*c12*b31*a33*b11*a12*a23-c12*b31*a33*b11*a13*a22+c12*b31*a33*a11*a13*b22-4*c12*b31*a33*a11*a23*b12-2*c12*b31*a33*a12*a13*b21-c12*a32*a33*b11*a11*b23+2*c11*a33*b33*a22*a12*b11-c11*a33*b33*a11*a22*b12-c12*b31*a33*a12*a21*b13+2*c12*b31*a33*b13*a11*a22+2*c11*b31*a32*a13*a22*b13+2*c11*a31*a33*a12*b13*b22-c11*a31*a32*b13*b22*a13+2*c11*a32*a33*b11*a13*b22-c11*a32*b32*b13*a13*a21+2*c11*a32*a33*b11*a12*b23+c11*b31*a33*a13*a12*b22-c11*b31*a33*a22*a12*b13+2*c11*b31*a33*a12*a23*b12+2*c11*a32*b33*b13*a11*a22-c11*a31*a33*b12*a12*b23+c11*b31*b33*a13*a12*a22+c21*a33*b33*a12*a11*b12-c22*a31*a32*b13*b11*a13+2*c12*a31*b33*a11*a23*b12-4*c12*a31*b33*b12*a13*a21+2*c12*a31*b33*a12*a21*b13-c12*a31*b33*b13*a11*a22+c33*a32*a13*b11*a11*b22+c33*a32*a13*b11*a12*b21+2*c33*a32*a13*b11*a21*b12-c33*a32*b12*b11*a11*a23-2*c33*a32*a12*b11*a11*b23+c33*a32*b13*a11*a12*b21-c33*a32*b13*a11*a21*b12-2*c33*b32*a21*a13*a12*b11+c33*b32*a11*b11*a12*a23-c33*a33*a22*a11*b11*b12+c33*a31*b13*a12*a11*b22-c33*a31*b13*a22*a12*b11-c32*a31*b11*a13*a22*b13-2*c32*a31*a11*b13*b22*a13-2*c32*b31*a23*a12*a11*b13-c32*a32*a21*b13*b11*a13+c32*a32*a13*a11*b13*b21-c32*a31*b12*b13*a11*a23-c32*a31*b12*a13*a23*b11+c32*a31*b12*a13*a11*b23+2*c32*a31*b12*b13*a13*a21-2*c32*a31*a12*a13*b11*b23+c33*a33*a12*a11*b12*b21+c33*a33*a11*a12*b11*b22-2*c33*b33*a22*a11*b11*a12-2*c33*b33*a21*a12*a11*b12-2*c31*b31*a22*a13*a12*b13-c31*a31*a23*a12*b12*b13+c32*b33*a21*a12*a11*b13+2*c32*a33*b13*b11*a12*a21+c32*a33*a13*b11*a12*b21-c32*a33*a13*b11*a21*b12+2*c32*a33*b12*b11*a11*a23+c32*a33*a12*b11*a11*b23-c32*a33*b13*a11*a21*b12+c32*a33*a13*a11*b12*b21-2*c32*b33*a21*a13*a12*b11+c32*b33*a11*b12*a13*a21+c32*b33*a11*b11*a12*a23+c32*b33*a22*a11*b11*a13-c12*a32*a33*b11*a13*b21-c12*a32*b33*b11*a11*a23+2*c12*a32*b33*b11*a13*a21-2*c12*a32*b33*a11*a13*b21+2*c12*b32*a33*b11*a11*a23-c12*b32*a33*b11*a13*a21-c12*b32*a33*a11*a21*b13+c12*b32*b33*a13*a11*a21-c12*a31*a32*b13*a13*b21-c12*a31*a32*b13*a11*b23-c12*a31*b32*b13*a11*a23+c12*b31*b33*a12*a13*a21+c12*b31*b33*a12*a11*a23+2*c12*b31*a32*b13*a11*a23-2*c12*b31*a32*a13*a11*b23-c12*b31*a32*a13*a23*b11+c12*b31*b32*a13*a11*a23,2*c13*c32*b31*b11*a22*b13-c11^2*a32*b33*b13*b22+2*c12*c23*a31*b13*b11*b32+c11*c22*b32*b33*a13*b11+c11*c12*b31*b33*a22*b13+c13*c32*b31*b11*a12*b23-c12*c33*a32*b13*b11*b21-c31*c32*b23*b13*b12*a11+c11*c32*b32*a21*b13^2-2*c11*c32*a32*b13^2*b21+c11*c32*b32*b13*a13*b21-2*c13*c32*b32*b11*a13*b21-c13^2*b31*a32*b11*b22-c13*c23*b31*b12*b11*a32-c13*c31*b31*b13*b12*a22-c11*c31*b33*b13*b12*a22-c12*c31*b33*b11*a23*b12+c11*c13*b32*b33*a21*b12-c22*c31*b33*b13*b11*a12+c11*c31*a32*b13^2*b22-c13*c32*b31*b11*a23*b12-2*c12*c33*b32*a23*b11^2-c11^2*a32*b23*b13*b32-c11*c32*b33*b12*a21*b13+2*c23*c32*b31*b13*b12*a11+c12*c22*b31*b33*a13*b11+c22*c31*b31*b13^2*a12+c11*c32*b32*a13*b11*b23+c12*c21*b31*a13*b13*b32-2*c11*c33*b32*a11*b12*b23+2*c13*c21*b32^2*a13*b11-2*c13*c32*b31*a12*b13*b21-c13^2*b31*b32*a21*b12-c21*c32*b31*b13*b12*a13-2*c13*c22*a32*b11^2*b33-2*c12*c21*a31*b13^2*b32+c12*c21*b31*b13^2*a32+c13*c23*a32*b11^2*b32-2*c12*c31*a31*b13^2*b22+c21*c33*b31*b12^2*a13+c21*c33*b33*b12^2*a11-2*c21*c31*b32*b13^2*a12+c32*c33*b22*b11^2*a13+c11*c12*a33*b33*b11*b22+2*c13*c32*a32*b13*b11*b21+2*c13^2*b31*a32*b12*b21+c12*c32*a33*b11^2*b23-c11*c31*a32*b13*b12*b23+c32^2*b21*b13*b11*a13+c13*c31*b32*a12*b13*b21-2*c11*c33*b33*b12*a11*b22+c11*c13*a31*b32*b12*b23-2*c11*c33*a33*b12^2*b21+c11*c33*a31*b12^2*b23+c12*c33*b31*b11*a13*b22-c13*c32*b32*b11*a21*b13-c13^2*a31*b32*b12*b21-2*c12*c31*b33*b11*a13*b22+c13*c33*a31*b12^2*b21+c32*c33*b23*b11^2*a12-c11*c13*b32^2*a23*b11-c11*c13*b32^2*a21*b13-c13*c32*a33*b12*b11*b21+2*c13^2*a31*b32*b11*b22-c13*c33*a32*b12*b11*b21+2*c13*c22*b31^2*a13*b12+c12*c32*b33*a23*b11^2+2*c11*c23*b32*b12*b11*a33+c13*c31*b31*a12*b13*b22-2*c13*c32*a32*b11^2*b23+c11*c13*a31*b22*b12*b33-c11*c22*b32*b13*b11*a33+c11*c21*b32*b33*a13*b12+c12*c31*a32*b13^2*b21-c12*c32*b33*b11*a21*b13-c12*c31*a33*b12*b13*b21+c13*c31*b31*b12*a12*b23-2*c13*c22*b31*b33*b12*a11+c11*c13*b31*b32*a22*b13-2*c13*c31*b32*a11*b13*b22+c13*c32*a33*b11^2*b22-2*c11*c33*b32*a12*b13*b21-c11*c23*b32^2*a13*b11+2*c11*c23*b32^2*b13*a11+c13*c31*b32*a11*b12*b23+c31*c32*b22*b13^2*a11+c31*c33*b23*b12^2*a11+c11*c33*b31*b22*b12*a13+c11*c33*b33*b12*a12*b21+c12*c23*b31*b33*b12*a11-c13*c23*a11*b11*b32^2+c13*c31*a33*b12^2*b21+c12*c33*a32*b11^2*b23+c11*c22*a31*b13^2*b32-2*c11*c22*b31*b13^2*a32+4*c11*c32*b33*a11*b12*b23-c13*c31*a32*b12*b13*b21-c13*c21*a32*b13*b11*b32+c11*c33*b32*b12*a13*b21-c13*c21*b32*b12*b11*a33+c11*c32*b31*b13*a12*b23-c11*c23*a32*b12*b11*b33-2*c13*c21*a31*b12^2*b33+c11*c31*b32*b13^2*a22+c11*c31*a33*b12^2*b23+c11*c31*b33*b12^2*a23-2*c12*c13*b31*a32*b13*b21+2*c22*c31*b33*b12*b11*a13+2*c12*c33*a33*b12*b11*b21-c13*c22*a31*b13*b11*b32+c11*c12*b32*b33*a21*b13-c13*c21*b32^2*b13*a11+c12*c31*b31*b13^2*a22-c13*c31*a33*b12*b11*b22+c11*c32*b33*b11*a13*b22+c11*c23*b31*a12*b12*b33+c13*c21*b31*b12^2*a33+c11*c23*a31*b12^2*b33-2*c11*c23*b31*b12^2*a33-2*c11*c31*b32*b13*b22*a13+c32^2*b23*a11*b11*b13-2*c12*c13*a31*b33*b11*b22+c12*c13*b31*a32*b11*b23-c13*c23*a12*b12*b31^2-2*c12*c33*b31*b11*a12*b23+c31*c33*b21*b12^2*a13-c12*c13*b31^2*a22*b13+c11*c21*a33*b12^2*b33-c11*c21*a12*b12*b33^2-2*c11*c12*a32*b33*b11*b23+c12*c33*b32*b11*a13*b21+2*c12*c33*b32*b11*a21*b13+c11*c31*b32*b13*a12*b23-c11*c31*a33*b13*b12*b22-2*c11*c12*a31*b33*b12*b23-c21*c32*b33*b13*b12*a11-c13^2*b31*b32*a22*b11-c31*c33*b21*a12*b12*b13+c11*c32*b31*b13*b22*a13+2*c11*c32*b31*b13*b12*a23-c12*c21*b31*b13*b12*a33+c12*c21*b31*b33*a13*b12-c12*c21*a32*b13*b11*b33+c12*c33*b33*a22*b11^2-2*c13*c31*a31*b12^2*b23-c11*c31*b32*b13*b12*a23-2*c12*c33*a33*b11^2*b22-c23*c31*b32*b12*b11*a13+2*c21*c31*b32*b13*b12*a13+c13*c22*b32*b11^2*a33+c11*c32*a31*b13^2*b22-2*c11*c32*b31*b13^2*a22-c22*c31*b32*b13*b11*a13+c11*c31*b32*a13*b12*b23-2*c22*c32*b31*b13^2*a11-2*c12*c31*b32*a21*b13^2+c12*c32*a31*b13^2*b21-2*c13*c33*b32*b11*a11*b22-c13*c22*b31^2*b13*a12+c12*c32*b31*a21*b13^2-c12^2*b31*b33*a23*b11-c12^2*b31*b33*a21*b13-2*c12*c31*b32*a13*b11*b23+2*c13*c32*b33*b11*a21*b12-c13*c22*a31*b13*b12*b31-c12*c22*a31*b13*b11*b33-c13*c23*a31*b12*b11*b32-c13*c31*a32*b11*b13*b22+c13*c32*b33*b11*a11*b22-2*c12*c23*b32*b11^2*a33+2*c12*c23*b31^2*b13*a12-c11*c33*b32*b12*a21*b13-c12*c31*a33*b12*b11*b23+2*c12*c33*a31*b11*b13*b22-c11^2*b32*b33*a22*b13+c33^2*b22*a11*b11*b12-2*c12*c31*b33*a12*b13*b21+2*c13*c21*a31*b13*b12*b32-c13*c21*b31*b13*b12*a32+c11*c22*b31*a13*b13*b32+c13*c23*a31*b12^2*b31+c12*c21*b32*b33*b13*a11-2*c11*c32*b33*a11*b13*b22-c12*c13*b31^2*a23*b12-c12*c21*b33^2*b12*a11+2*c12*c21*b33^2*a12*b11-c12*c23*b31^2*a13*b12-2*c12*c13*a31*b32*b11*b23+2*c12*c33*b31*b11*a23*b12-2*c11*c33*b31*b12^2*a23+c11*c33*b33*a21*b12^2-c11*c32*b32*b13*a23*b11-c21*c32*b32*b13*b11*a13-c13^2*a32*b21*b11*b32+c13*c31*b31*b12^2*a23-2*c13*c31*b33*a21*b12^2-c11*c22*b33^2*a12*b11-c11^2*b32*a33*b12*b23+2*c11^2*a32*b33*b12*b23+c11*c23*b32*b33*a12*b11+c11*c12*a33*b33*b12*b21-c13^2*a31*b22*b12*b31+c13*c32*b32*a23*b11^2-2*c13*c32*b33*a22*b11^2-c11*c33*b32*b11*a22*b13+c11*c12*a32*b33*b13*b21+c12^2*b33^2*a21*b11-c32^2*b23*b11^2*a13-c32^2*b21*b13^2*a11-c33^2*b22*b11^2*a12-c33^2*b21*b12^2*a11+c11^2*a22*b12*b33^2+c11^2*a23*b13*b32^2-c31^2*b23*b12^2*a13-c31^2*b22*b13^2*a12+c13^2*a22*b12*b31^2+c13^2*b32^2*a21*b11+c12^2*a23*b13*b31^2+c22*c33*b32*b11^2*a13+c22*c33*b33*b11^2*a12+c22*c31*b32*b13^2*a11-2*c22*c32*b33*b11^2*a13+c31^2*b23*a12*b12*b13+c31^2*b22*b13*b12*a13+c31*c32*b21*b13^2*a12+c12*c22*a31*b13^2*b31-c12*c22*a13*b13*b31^2+c12*c22*a33*b11^2*b33-c12*c22*a11*b11*b33^2-c12^2*a31*b23*b13*b31+c23*c31*b31*b12^2*a13+c23*c31*b33*b12^2*a11+c23*c32*b32*b11^2*a13+c23*c32*b33*b11^2*a12-2*c23*c33*b31*b12^2*a11-2*c23*c33*b32*b11^2*a12+c11*c21*a32*b13^2*b32-c11*c21*a13*b13*b32^2+2*c11*c22*b33^2*b12*a11-c11*c12*b33^2*a21*b12-c11*c12*b33^2*a22*b11-c11^2*a33*b22*b12*b33+2*c11^2*b32*a33*b13*b22-c11^2*b32*b33*a23*b12+c33^2*b21*b12*b11*a12+c13*c33*b31*a21*b12^2+c13*c33*a32*b11^2*b22+c13*c33*b32*a22*b11^2-2*c21*c31*b33*b12^2*a13+c21*c32*b31*b13^2*a12+c21*c32*b32*b13^2*a11+2*c12^2*a31*b33*b11*b23-c12^2*a31*b33*b13*b21-c12^2*b31*a33*b11*b23+2*c12^2*b31*a33*b13*b21-c12^2*a33*b21*b11*b33+c12*c23*a32*b11^2*b33+c12*c13*a31*b32*b13*b21+c12*c13*a31*b33*b12*b21+c12*c13*b31*b32*a21*b13+c12*c13*b31*a33*b11*b22+2*c11*c22*b31*b13*b12*a33-c13*c33*a31*b12*b11*b22+c13*c33*b31*a12*b11*b22+c13*c33*b31*b12*a11*b22-2*c13*c33*b31*b12*a12*b21-c13*c33*b31*b12*a22*b11+c13*c33*b32*b11*a12*b21-c13*c33*b32*b11*a21*b12+c13*c33*b32*a11*b12*b21+2*c21*c31*b33*a12*b12*b13-c21*c32*b33*b13*b11*a12+2*c21*c32*b33*b12*b11*a13-c21*c33*b31*a12*b12*b13-c21*c33*b32*b13*b12*a11+2*c21*c33*b32*b13*b11*a12-c21*c33*b32*b12*b11*a13-c21*c33*b33*b12*b11*a12-2*c13*c32*b31*a11*b12*b23+c13*c32*b31*a11*b13*b22+4*c13*c32*b31*b12*a13*b21-c13*c32*b31*b12*a21*b13+c13*c32*b32*b11*a11*b23+c13*c32*b32*a11*b13*b21+c13*c32*b33*b11*a12*b21-2*c13*c32*b33*a11*b12*b21-2*c13*c21*b31*b32*a13*b12+c13*c21*b31*a12*b12*b33+2*c13*c21*a32*b12*b11*b33-2*c13*c21*b32*b33*a12*b11+c13*c21*b32*b33*b12*a11+c13*c22*b32*a11*b11*b33+2*c13*c22*a31*b12*b11*b33+2*c13*c22*b31*b13*b11*a32-2*c13*c22*b31*b32*a13*b11+c13*c22*b31*b32*b13*a11-c13*c22*b31*b12*b11*a33+c13*c22*b31*b33*a12*b11+c13*c23*b31*b32*a12*b11+c13*c23*b31*b32*b12*a11-2*c13*c31*b31*b22*b12*a13+2*c13*c31*a32*b12*b11*b23-2*c13*c31*b32*b11*a12*b23+4*c13*c31*b32*b11*a13*b22-c13*c31*b32*b11*a22*b13-c13*c31*b32*b11*a23*b12-2*c13*c31*b32*b12*a13*b21+2*c13*c31*b32*b12*a21*b13-2*c13*c31*b33*a12*b11*b22+c13*c31*b33*b12*a11*b22+c13*c31*b33*b12*a12*b21+2*c13*c31*b33*b12*a22*b11+2*c13*c31*a31*b13*b12*b22+2*c13*c32*a31*b12*b11*b23-c13*c32*a31*b11*b13*b22-c13*c32*a31*b12*b13*b21-2*c13*c32*b31*b11*a13*b22-c12*c21*a33*b12*b11*b33-c12*c22*b31*b13*b11*a33+c12*c22*b31*b33*b13*a11+c12*c23*b32*a11*b11*b33-c12*c23*a31*b13*b12*b31-c12*c23*a31*b12*b11*b33-c12*c23*b31*b13*b11*a32+c12*c23*b31*b32*a13*b11-2*c12*c23*b31*b32*b13*a11+2*c12*c23*b31*b12*b11*a33-2*c12*c23*b31*b33*a12*b11+2*c12*c31*a31*b13*b12*b23-2*c12*c31*b31*b13*a12*b23+c12*c31*b31*a13*b12*b23+c12*c31*b31*b13*b22*a13-c12*c31*b31*b13*b12*a23-c12*c31*a32*b13*b11*b23+2*c12*c31*b32*b13*a23*b11+2*c12*c31*a33*b11*b13*b22+4*c12*c31*b33*b11*a12*b23-c12*c31*b33*b11*a22*b13-2*c12*c31*b33*a11*b12*b23+c12*c31*b33*a11*b13*b22+c12*c31*b33*b12*a13*b21+2*c12*c31*b33*b12*a21*b13+c12*c31*b32*b13*a11*b23+2*c12*c21*a31*b13*b12*b33+c13*c21*b31*b32*b13*a12-c23*c31*b31*a12*b12*b13-c23*c31*b32*b13*b12*a11+2*c23*c31*b32*b13*b11*a12-c23*c31*b33*b12*b11*a12-c23*c32*b31*b13*b11*a12-c23*c32*b31*b12*b11*a13-c23*c32*b32*a11*b11*b13-c23*c32*b33*a11*b11*b12+2*c23*c33*b31*b12*b11*a12+2*c23*c33*b32*a11*b11*b12-c31*c33*b12*a11*b13*b22-c22*c33*b32*a11*b11*b13-c22*c33*b33*a11*b11*b12-c31*c32*b23*b13*b11*a12+2*c31*c32*b23*b12*b11*a13-c31*c32*b22*b13*b11*a13-c31*c32*b21*b13*b12*a13-c31*c33*b23*b12*b11*a12+2*c31*c33*b22*b13*b11*a12-c31*c33*b22*b12*b11*a13+c12*c13*b32*b21*b11*a33-2*c12*c13*b32*b33*a21*b11+c12*c13*a31*b31*b12*b23+c12*c13*a31*b31*b13*b22+c11*c22*b31*b33*b13*a12-2*c11*c22*b31*b33*a13*b12+2*c11*c22*a32*b13*b11*b33-2*c11*c22*b32*b33*b13*a11-c11*c22*a33*b12*b11*b33-2*c12*c13*b31*a33*b12*b21+c12*c13*b31*b33*a22*b11+c12*c13*b31*b32*a23*b11-c32*c33*b23*a11*b11*b12-c32*c33*b22*a11*b11*b13+2*c32*c33*b21*b13*b12*a11-c32*c33*b21*b12*b11*a13-c32*c33*b11*a12*b13*b21+2*c11*c33*b32*b11*a23*b12+4*c11*c33*b32*a11*b13*b22+2*c11*c33*a33*b12*b11*b22+c11*c33*b33*a12*b11*b22-c11*c33*b33*b12*a22*b11-c11*c33*a31*b13*b12*b22+c11*c33*b31*b12*a12*b23-2*c11*c33*b31*a12*b13*b22-c11*c23*a31*b13*b12*b32+2*c11*c23*b31*b13*b12*a32-2*c11*c23*b31*b32*b13*a12+c11*c23*b31*b32*a13*b12-c11*c23*a32*b13*b11*b32-2*c11*c23*b32*b33*b12*a11-2*c11*c31*b33*b12*a12*b23+c11*c31*b33*a12*b13*b22+c11*c31*b33*b22*b12*a13-c11*c32*a31*b13*b12*b23-2*c11*c32*b31*a13*b12*b23+2*c11*c32*a32*b13*b11*b23-c11*c32*a33*b12*b11*b23-c11*c32*a33*b11*b13*b22+2*c11*c32*a33*b12*b13*b21-2*c11*c32*b33*b11*a12*b23+2*c11*c32*b33*b11*a22*b13-c11*c32*b33*b11*a23*b12-2*c11*c32*b33*b12*a13*b21+c11*c32*b33*a12*b13*b21-2*c11*c32*b32*b13*a11*b23+2*c22*c32*b31*b13*b11*a13+2*c22*c32*b33*a11*b11*b13+2*c22*c33*b31*b13*b12*a11-c22*c33*b31*b13*b11*a12+2*c11*c33*b31*b13*b12*a22-c11*c33*a32*b12*b11*b23-c11*c33*a32*b11*b13*b22+2*c11*c33*a32*b12*b13*b21+c11*c33*b32*b11*a12*b23-2*c11*c33*b32*b11*a13*b22-c11*c21*a32*b13*b12*b33+c11*c12*b32*b33*a23*b11+c11*c12*b32*a33*b11*b23+c11*c12*b31*b33*a23*b12-2*c11*c12*b31*a33*b13*b22+c11*c12*b31*a33*b12*b23-2*c11*c12*b31*a23*b13*b32+c11*c12*b31*b23*b13*a32+c11*c12*a31*b33*b13*b22+c11*c12*a31*b23*b13*b32-2*c11*c12*b32*a33*b13*b21-2*c11*c13*a31*b32*b13*b22-2*c11*c13*b31*a32*b12*b23+c11*c13*b31*a32*b13*b22+c11*c13*b31*b32*a23*b12+c11*c13*b31*b22*b12*a33-2*c11*c13*b31*a22*b12*b33+c11*c13*a32*b32*b11*b23+c11*c13*a32*b32*b13*b21+c11*c13*a32*b33*b11*b22-2*c11*c13*a32*b33*b12*b21+c11*c13*b32*a33*b12*b21-2*c11*c13*b32*a33*b11*b22+c11*c13*b32*b33*a22*b11-c11*c21*b32*b13*b12*a33+c11*c21*b32*b33*b13*a12-c11*c22*a31*b13*b12*b33-c22*c33*b31*b12*b11*a13-c22*c31*b31*b13*b12*a13-c22*c31*b33*b13*b12*a11+c12*c31*b32*b13*a13*b21-c12*c32*a31*b13*b11*b23+c12*c32*b31*b13*a11*b23-2*c12*c32*b31*b13*a13*b21-c12*c32*b31*b13*a23*b11+c12*c32*b31*a13*b11*b23-c12*c32*a33*b13*b11*b21-2*c12*c32*b33*b11*a11*b23+c12*c32*b33*b11*a13*b21+c12*c32*b33*a11*b13*b21-c12*c33*a31*b12*b11*b23-c12*c33*a31*b12*b13*b21-c12*c33*b31*b11*a22*b13+c12*c33*b31*a11*b12*b23-2*c12*c33*b31*a11*b13*b22-2*c12*c33*b31*b12*a13*b21-c12*c33*b31*b12*a21*b13+4*c12*c33*b31*a12*b13*b21+c12*c33*b32*b11*a11*b23-2*c12*c33*b32*a11*b13*b21+c12*c33*b33*b11*a11*b22-2*c12*c33*b33*b11*a12*b21-c12*c33*b33*b11*a21*b12+c12*c33*b33*a11*b12*b21+c12*c13*b31*b33*a21*b12+c12*c13*a32*b21*b11*b33-2*c12*c21*b31*b33*b13*a12+2*c12*c21*b32*b13*b11*a33-2*c12*c21*b32*b33*a13*b11,-c21*c23*c32*a32*b11*b33+2*c12*c23*c31*b32*b21*a33-2*c22*c32*c33*b33*b21*a11+c32*c22*c33*a31*b11*b23-c11*c22*c33*b31*b22*a33+c21*c23*c31*a13*b32^2-c13*c21*c31*a32*b22*b33+2*c22*c23*c33*a31*b12*b31-c12*c21*c33*b31*a22*b33+c12*c23*c32*a23*b31^2+2*c13*c21*c32*b31*b22*a33+c21*c32*c33*b33*a22*b11-c22*c33^2*b31*a22*b11+c23^2*c32*b11*b31*a32+c32*c11*c33*b23*b21*a32-c11*c23*c33*b22*b32*a31-2*c21*c32*c33*b31*a22*b13-c31*c11*c32*b23^2*a32-c22*c31^2*b33*a23*b12-c22*c33^2*b31*a11*b22+c23*c32*c33*b31*a11*b22-c12*c21*c33*b32*a21*b33+c22*c31*c33*b31*a13*b22-c21*c33^2*b32*a21*b12-c21*c33^2*b32*a22*b11-2*c31*c23*c33*b22*b12*a31-c22*c33^2*b31*a12*b21-c22*c33^2*b31*a21*b12+c31*c12*c32*b23*b21*a33+c31*c23*c32*a31*b12*b23-c32*c13*c33*b21^2*a32-c21*c32^2*b33*a21*b13-c21*c32^2*b33*a23*b11-c13*c22*c32*b21*b31*a33+2*c11*c21*c32*b23*b33*a32+2*c11*c21*c33*b22*b32*a33+c23*c31*c33*b32*a22*b11-c12*c23*c33*a31*b21*b32+c11*c31*c32*b33*b23*a22+c21^2*c33*b32*a12*b33-c21*c23*c33*b31*b12*a32+c32*c21*c33*a33*b12*b21+2*c22*c33^2*b21*b11*a32+c31*c13*c33*b22*b21*a32+c32*c12*c33*b23*b21*a31+c21^2*c32*b32*a13*b33-c13*c22*c33*b31*a21*b32+2*c21*c33^2*a22*b12*b31-c21*c33^2*b32*a12*b21+c12*c31*c32*b33*a23*b21+c31*c22*c32*a33*b11*b23+c21^2*c32*b13*b33*a32+2*c12*c22*c31*a23*b33*b31+2*c21*c23*c32*a31*b12*b33-c13*c22*c32*a31*b21*b33-c13*c21*c33*b22*b32*a31-c22*c23*c32*a31*b11*b33+c21*c31*c32*b33*a23*b12+c21*c31*c33*b32*a13*b22-c12*c21*c33*b31*b22*a33+c23^2*c31*b31*a12*b32-2*c23^2*c31*a32*b11*b32-c12*c21*c32*b31*b23*a33+2*c13*c23*c31*a22*b32*b31+2*c21*c23*c32*b31*b12*a33-c22*c31^2*a33*b13*b22-c23*c31^2*a32*b12*b23-2*c31*c23*c32*a33*b12*b21-c11*c32^2*b23*b21*a33-c12*c21*c31*b32*b23*a33+c22^2*c31*b31*b13*a33+c22^2*c31*b31*a13*b33-c13*c21*c32*b31*a23*b32+2*c22*c31^2*b23*b13*a32-c22*c31^2*a33*b12*b23-2*c21*c32*c33*b31*a12*b23+c23*c32*c33*b31*a12*b21+2*c12*c23*c32*a31*b23*b31+c31*c12*c33*b22*b21*a33-c21*c22*c31*b32*a13*b33-c22*c31^2*b33*a12*b23+2*c22*c31^2*a23*b13*b32-c21*c32^2*b33*a11*b23+2*c21*c33^2*b31*b22*a12+c31*c22*c32*a33*b13*b21-c22*c31^2*b33*a13*b22-c12*c23*c32*a31*b21*b33-c13*c22*c31*b31*b23*a32+c23*c31*c33*b32*a12*b21-2*c21*c32*c33*b31*a23*b12+2*c13*c21*c33*a32*b21*b32-c13*c22*c31*a31*b22*b33+2*c13*c23*c32*b21*b31*a32+c32*c21*c33*a32*b11*b23-c23*c32^2*a31*b11*b23-c23*c31^2*a32*b13*b22+2*c23*c31^2*b22*b12*a33+c31*c11*c33*b23*b22*a32-2*c23*c31*c33*a22*b12*b31+c32*c13*c33*b22*b21*a31+c21^2*c32*b32*b13*a33+c11*c22*c31*a22*b33^2+c11*c22*c32*a21*b33^2-2*c12*c22*c31*a21*b33^2-2*c12*c22*c33*a23*b31^2+2*c12*c23*c31*a32*b21*b33+c31*c23*c32*a31*b13*b22-c32*c12*c33*b21^2*a33-c21*c22*c33*b31*b12*a33-c11*c23*c33*a22*b32*b31+c21*c22*c31*a12*b33^2-2*c23*c32*c33*b32*a21*b11-c21*c22*c33*a31*b12*b33+c23*c31*c32*b31*a12*b23+c22*c31*c33*b31*a12*b23+c22*c32*c33*b31*a23*b11-c11*c23*c33*b31*b22*a32+c21*c22*c32*a11*b33^2+2*c22*c23*c31*a32*b11*b33-c21*c32^2*a33*b11*b23-c11*c23*c31*a32*b22*b33+c12*c31*c33*b31*a23*b22+2*c21*c33^2*b22*b12*a31-c22*c33^2*a31*b11*b22-c11*c22*c31*b23*b33*a32-2*c21^2*c32*a33*b12*b33+c21*c32*c33*b32*a21*b13-c12*c21*c31*a23*b33*b32+c21*c31*c33*b32*a12*b23+c31*c23*c32*a32*b11*b23-c13*c32^2*b23*b21*a31-2*c22*c31*c33*b32*a21*b13+c12*c21*c31*a22*b33^2+c12*c21*c32*a21*b33^2-2*c32*c23*c33*b21*b11*a32+2*c21*c32^2*b23*b13*a31+c23^2*c32*b31*a11*b32-c23*c31^2*b32*a13*b22+2*c23*c31^2*a22*b12*b33-c23*c31^2*b32*a12*b23-2*c23*c31*c32*b33*a11*b22-c21*c33^2*a32*b12*b21-c21*c33^2*a32*b11*b22+c31*c23*c33*a32*b12*b21+2*c11*c21*c33*a22*b32*b33-c31*c12*c32*b23^2*a31-c31*c13*c33*b22^2*a31+c11*c32*c33*b33*a22*b21+c11*c32*c33*b33*b22*a21+c21^2*c33*a32*b12*b33-c21*c23*c32*b32*a11*b33+2*c11*c22*c33*b31*b23*a32+2*c11*c22*c33*b31*a23*b32+2*c22*c23*c32*a31*b13*b31+2*c13*c21*c31*a32*b23*b32-c11*c22*c32*a23*b33*b31+2*c22*c33^2*b32*a21*b11+2*c22*c33^2*b32*b21*a11-c13*c22*c31*a31*b23*b32+c23*c31*c32*b32*a11*b23-c22*c23*c31*b31*a12*b33-c22*c23*c31*b31*b12*a33-c21*c32^2*a33*b13*b21-2*c21*c31*c33*a22*b12*b33-c21*c22*c32*b31*b13*a33-c13*c22*c33*b21*b31*a32+c21*c23*c33*a11*b32^2+2*c21*c32^2*a23*b13*b31+c22^2*c33*a31*b11*b33+c22^2*c33*b11*b31*a33-c11*c22*c32*b31*b23*a33-2*c21^2*c33*a32*b13*b32-2*c21*c31*c32*b32*b23*a13-c21*c22*c31*b32*b13*a33-2*c22^2*c31*a33*b11*b33-2*c22^2*c33*a31*b13*b31-c13*c31^2*b32*b23*a22-c13*c31^2*b32*a23*b22-2*c32*c21*c33*a31*b13*b22-2*c32*c21*c33*a31*b12*b23-c23*c32^2*a31*b13*b21+c21*c31*c32*b33*a12*b23+c21*c31*c32*b33*a13*b22-c21*c22*c33*a32*b11*b33+c11*c32*c33*b32*b23*a21+c21^2*c33*b12*b32*a33-c22*c23*c31*a31*b13*b32+c32*c22*c33*a31*b13*b21+2*c23*c32^2*b21*b11*a33-c21*c23*c32*b31*b13*a32+c23*c32*c33*b31*a21*b12+c23*c32*c33*b31*a22*b11-2*c31*c13*c32*b22*b21*a33+c31*c11*c32*b23*b22*a33-c21*c33^2*b32*a11*b22+c22^2*c31*b13*b33*a31-c21*c23*c33*b31*a12*b32+c31*c13*c32*b23*b21*a32-2*c23^2*c32*a31*b12*b31+c23^2*c32*a31*b11*b32+2*c21*c32^2*b31*b23*a13-c21*c32^2*b33*a13*b21-c12*c21*c33*b32*b21*a33-c11*c22*c33*b31*a22*b33+2*c21*c23*c31*a32*b13*b32-c21*c23*c31*b12*b32*a33+c11*c32^2*b23^2*a31+c13*c32^2*b21^2*a33-c23^2*c31*a11*b32^2-c23^2*c32*a12*b31^2+c11*c33^2*b22^2*a31+c12*c33^2*b21^2*a32-c22^2*c31*a11*b33^2-c22^2*c33*a13*b31^2-c21^2*c32*a12*b33^2-c21^2*c33*a13*b32^2+c12*c31^2*b23^2*a32+c13*c31^2*b22^2*a33-c22*c23*c32*b11*b31*a33-c22*c23*c32*b31*a11*b33-c22*c23*c33*b11*b31*a32-c22*c23*c33*b31*a11*b32-c22*c23*c33*a31*b11*b32+c21*c32*c33*b32*a23*b11+c21*c32*c33*b33*a21*b12-2*c21*c32*c33*b31*a13*b22+c21*c32*c33*b32*a11*b23+c21*c32*c33*b33*a11*b22+c21*c32*c33*b33*a12*b21-c11*c22*c31*b32*b23*a33-c11*c22*c31*a23*b33*b32-4*c11*c21*c33*a32*b23*b32+2*c11*c21*c33*a32*b22*b33+2*c11*c21*c32*a23*b33*b32-4*c11*c21*c32*a33*b22*b33+2*c11*c21*c32*b32*b23*a33+2*c11*c22*c32*a33*b21*b33+2*c11*c22*c33*a31*b23*b32-c11*c22*c33*a31*b22*b33-c11*c22*c33*a32*b21*b33-c11*c22*c33*b32*b21*a33-c11*c22*c33*b32*a21*b33+2*c11*c23*c31*a32*b23*b32-c11*c23*c31*b22*b32*a33-c11*c23*c31*a22*b32*b33-c11*c23*c32*a31*b23*b32+2*c11*c23*c32*a31*b22*b33-c11*c23*c32*b31*b23*a32-c11*c23*c32*b31*a23*b32+2*c11*c23*c32*b31*b22*a33+2*c11*c23*c32*b31*a22*b33-c11*c23*c32*a32*b21*b33-c11*c23*c32*b32*b21*a33-c11*c23*c32*b32*a21*b33+2*c11*c23*c33*a32*b21*b32-2*c11*c31*c32*a23*b23*b32+c11*c31*c32*b33*a23*b22+c11*c31*c33*b32*a23*b22+c11*c31*c33*b32*b23*a22-2*c11*c31*c33*a22*b22*b33-2*c11*c32*c33*b31*a23*b22-2*c11*c32*c33*b31*b23*a22+c11*c32*c33*b32*a23*b21-c11*c22*c32*b23*b33*a31+2*c11*c22*c31*a33*b22*b33+c32*c11*c33*b22*b21*a33-2*c31*c21*c33*b22*b12*a33-2*c31*c22*c32*b23*b13*a31+c31*c22*c33*a31*b12*b23+c31*c22*c33*a31*b13*b22-2*c31*c22*c33*a32*b11*b23-2*c31*c22*c33*a32*b13*b21+c31*c22*c33*a33*b11*b22+c31*c22*c33*a33*b12*b21+c31*c23*c32*a32*b13*b21-2*c31*c23*c32*a33*b11*b22+c31*c23*c33*a32*b11*b22+c32*c21*c33*a33*b11*b22+c32*c21*c33*a32*b13*b21-2*c32*c22*c33*b21*b11*a33+c32*c23*c33*a31*b11*b22+c32*c23*c33*a31*b12*b21-2*c32*c11*c33*b23*b22*a31-2*c31*c21*c32*b23*b13*a32+c31*c21*c32*a33*b12*b23+c31*c21*c32*a33*b13*b22+c31*c21*c33*a32*b12*b23+c31*c21*c33*a32*b13*b22+2*c22*c23*c31*b32*a11*b33+2*c22*c23*c31*b32*b11*a33-c22*c23*c31*b31*a13*b32-c22*c23*c31*b31*b13*a32-c22*c23*c31*a31*b12*b33+c22^2*c33*b31*a11*b33+c22*c23*c32*a13*b31^2+c22*c23*c33*a12*b31^2+2*c22*c31^2*b32*b23*a13-c22*c31^2*b33*a22*b13-c11*c33^2*b22*b21*a32-c12*c33^2*b22*b21*a31-c22*c33^2*a31*b12*b21-c31*c11*c33*b22^2*a33-c13*c31^2*b23*b22*a32-c12*c31^2*b23*b22*a33+2*c13*c32^2*a21*b21*b33+c13*c21*c31*a23*b32^2+c13*c21*c33*a21*b32^2+c13*c22*c32*a23*b31^2+c13*c22*c33*a22*b31^2-2*c13*c23*c31*a21*b32^2-2*c13*c23*c32*a22*b31^2+2*c13*c31^2*a22*b22*b33-c13*c32^2*b31*a23*b21-c13*c32^2*b31*b23*a21+c23^2*c31*b12*b32*a31+c23^2*c31*b31*b12*a32+2*c23*c31^2*b33*b22*a12-c23*c31^2*b32*a22*b13-c23*c31^2*b32*a23*b12-c23*c32^2*b31*a11*b23-c23*c32^2*b31*a13*b21-c23*c32^2*b31*a21*b13-c23*c32^2*b31*a23*b11+2*c23*c32^2*b33*a21*b11+2*c23*c32^2*b33*b21*a11+c11*c23*c31*a23*b32^2+c11*c23*c33*a21*b32^2-c11*c32^2*b33*a23*b21-c11*c32^2*b33*b23*a21+2*c11*c32^2*a23*b23*b31-c11*c33^2*b32*a22*b21-c11*c33^2*b32*b22*a21+2*c11*c33^2*a22*b22*b31-2*c11*c21*c32*a22*b33^2-2*c11*c21*c33*a23*b32^2+c12*c23*c33*a22*b31^2-c12*c31^2*b33*b23*a22-c12*c31^2*b33*a23*b22+2*c12*c31^2*a23*b23*b32-c12*c33^2*b31*a22*b21+2*c12*c33^2*a21*b21*b32-c12*c33^2*b31*b22*a21+2*c21*c22*c31*a33*b12*b33-c21*c22*c32*b31*a13*b33-c21*c22*c32*b13*b33*a31+2*c21*c22*c32*a33*b11*b33-c21*c22*c33*b32*a11*b33-c21*c22*c33*b32*b11*a33-c21*c22*c33*b31*a12*b33+2*c21*c22*c33*b31*a13*b32+2*c21*c22*c33*b31*b13*a32+2*c21*c22*c33*a31*b13*b32-c21*c23*c31*b32*a12*b33-c21*c23*c31*a32*b12*b33-c21*c23*c32*b32*b11*a33+2*c21*c23*c32*b31*a12*b33-c21*c23*c32*b31*a13*b32-c21*c23*c32*a31*b13*b32-c21*c23*c33*b12*b32*a31+2*c21*c23*c33*a32*b11*b32-2*c21*c31*c32*a23*b13*b32+c21*c31*c32*b33*a22*b13+c21*c31*c33*b32*a22*b13+c21*c31*c33*b32*a23*b12-2*c21*c31*c33*b33*b22*a12+c21*c32*c33*b32*a13*b21-2*c22*c31*c32*a23*b13*b31-2*c22*c31*c32*b31*b23*a13+c22*c31*c32*b33*a13*b21+c22*c31*c32*b33*a21*b13+c22*c31*c32*b33*a23*b11+c22*c31*c33*b31*a22*b13+c22*c31*c33*b31*a23*b12-2*c22*c31*c33*b32*a13*b21-2*c22*c31*c33*b32*a23*b11+c22*c31*c33*b33*a22*b11+c22*c31*c33*b33*a21*b12+c22*c31*c32*b33*a11*b23-2*c22*c31*c33*b32*a11*b23+c22*c31*c33*b33*a11*b22+c22*c31*c33*b33*a12*b21+c22*c32*c33*b31*a11*b23+c22*c32*c33*b31*a13*b21+c22*c32*c33*b31*a21*b13-2*c22*c32*c33*b33*a21*b11+c23*c31*c32*b31*a13*b22+c23*c31*c32*b31*a22*b13+c23*c31*c32*b31*a23*b12+c23*c31*c32*b32*a21*b13+c23*c31*c32*b32*a23*b11-2*c23*c31*c32*b33*a22*b11-2*c23*c31*c32*b33*a12*b21-2*c23*c31*c32*b33*a21*b12-2*c23*c31*c33*b31*b22*a12+c23*c31*c33*b32*a21*b12+c23*c31*c33*b32*a11*b22+c23*c31*c32*b32*a13*b21-2*c23*c32*c33*b32*b21*a11+c31*c12*c33*b23*b22*a31-2*c31*c12*c33*b23*b21*a32+c31*c13*c32*b23*b22*a31-c12*c21*c31*b23*b33*a32+2*c12*c21*c31*a33*b22*b33-c12*c21*c32*b23*b33*a31-c12*c21*c32*a23*b33*b31+2*c12*c21*c32*a33*b21*b33+2*c12*c21*c33*a31*b23*b32-c12*c21*c33*a31*b22*b33+2*c12*c21*c33*b31*b23*a32+2*c12*c21*c33*b31*a23*b32-c12*c21*c33*a32*b21*b33+2*c12*c22*c31*b23*b33*a31+2*c12*c22*c31*b31*b23*a33-4*c12*c22*c31*a33*b21*b33-4*c12*c22*c33*a31*b23*b31+2*c12*c22*c33*a31*b21*b33+2*c12*c22*c33*b21*b31*a33+2*c12*c22*c33*b31*a21*b33-c12*c23*c31*a31*b23*b32-c12*c23*c31*a31*b22*b33-c12*c23*c31*b31*b23*a32-c12*c23*c31*b31*a23*b32-c12*c23*c31*b31*b22*a33-c12*c23*c31*b31*a22*b33+2*c12*c23*c31*b32*a21*b33-c12*c23*c32*b21*b31*a33-c12*c23*c32*b31*a21*b33+2*c12*c23*c33*a31*b22*b31-c12*c23*c33*b21*b31*a32-c12*c23*c33*b31*a21*b32+c12*c31*c32*b33*b23*a21+c12*c31*c33*b31*b23*a22-2*c12*c31*c33*b32*b23*a21-2*c12*c31*c33*b32*a23*b21-2*c12*c31*c32*a23*b23*b31+c12*c31*c33*b33*a22*b21+c12*c31*c33*b33*b22*a21+c12*c32*c33*b31*a23*b21+c12*c32*c33*b31*b23*a21-2*c12*c32*c33*a21*b21*b33+2*c13*c23*c31*b22*b32*a31+2*c13*c23*c31*b31*b22*a32-4*c13*c23*c31*a32*b21*b32-4*c13*c23*c32*a31*b22*b31+2*c13*c23*c32*a31*b21*b32+2*c13*c23*c32*b31*a21*b32+c13*c31*c32*b31*a23*b22+c13*c31*c32*b31*b23*a22-2*c13*c31*c32*b33*a22*b21-2*c13*c31*c32*b33*b22*a21+c13*c31*c33*b32*a22*b21+c13*c31*c33*b32*b22*a21+c13*c31*c32*b32*a23*b21+c13*c31*c32*b32*b23*a21-2*c13*c31*c33*a22*b22*b31+c13*c32*c33*b31*a22*b21-2*c13*c32*c33*a21*b21*b32+c13*c32*c33*b31*b22*a21-c13*c22*c32*b31*a21*b33+2*c13*c22*c33*a31*b22*b31-c13*c22*c33*a31*b21*b32-c13*c21*c31*b22*b32*a33-c13*c21*c31*a22*b32*b33-c13*c21*c32*a31*b23*b32+2*c13*c21*c32*a31*b22*b33-c13*c21*c32*b31*b23*a32+2*c13*c21*c32*b31*a22*b33-c13*c21*c32*a32*b21*b33-c13*c21*c32*b32*b21*a33-c13*c21*c32*b32*a21*b33-c13*c21*c33*b31*b22*a32-c13*c21*c33*a22*b32*b31-c13*c22*c31*b31*a23*b32-c13*c22*c31*b31*b22*a33-c13*c22*c31*b31*a22*b33+2*c13*c22*c31*a32*b21*b33+2*c13*c22*c31*b32*b21*a33+2*c13*c22*c31*b32*a21*b33+2*c13*c22*c32*a31*b23*b31-c21*c22*c31*b13*b33*a32,-c12*a31*b32*b33*a11*b23-2*c31*a33*b33*b12*a11*b22+c32*a33*b33*a11*b12*b21+c21*a32*a33*b12*b11*b33-c31*b32*b33*b12*a13*a21-c33*b31*b32*a11*a13*b22+c22*a32*a13*b13*b31^2-2*c32*a32*b33*b11*a21*b13-c33*a32*b33*a22*b11^2+2*c33*b32*a33*a22*b11^2-2*c22*a31*b33^2*a12*b11+c23*a33*a12*b12*b31^2+c23*a33*a11*b11*b32^2-c12*b31*a33^2*b12*b21+c31*a33*b33*a12*b11*b22+c33*b31^2*a13*a12*b22+c33*b31*b33*a12^2*b21+c11*a32*b33^2*a22*b11-c12*a31*b31*a23*b13*b32-c23*a31*b31*b12^2*a33+c33*a31*b32*b11*a13*b22+c33*b31*a32*b11*a23*b12+c12*a31*b33^2*a21*b12+c32*a31*b33*b11*a12*b23-2*c33*a31*b31*b22*b12*a13+2*c11*a33*b32*b33*a21*b12-c33*b32*b33*b11*a12*a21+c12*a32*a31*b33*b13*b21-c31*a33*b33*a21*b12^2+c22*a31*a33*b12*b11*b33-c23*a31*b32*b33*b12*a11+c12*a31*b33^2*a11*b22+c22*a31*b33^2*b12*a11-c32*a31*b32*a21*b13^2-2*c31*a31*b33*a12*b13*b22-c12*b31*a33^2*b11*b22+c32*a31*b33*a12*b13*b21-c33*b31*b32*b11*a12*a23+c11*b32*a32*a33*b11*b23-c33*b31*b33*a12*a11*b22+2*c31*b32*b33*a12*a13*b21-c23*b31*b13*b11*a32^2+c23*b31^2*a32*b13*a12-2*c23*b31^2*a32*a13*b12+c13*b31^2*a32*a12*b23-2*c13*b31^2*a32*a13*b22+c32*b31*b32*a13^2*b21+2*c33*b31*b32*a12*a21*b13+c11*a32*b33^2*a12*b21-c11*a33*b32*b33*a22*b11+c31*a32*b33*b12*a21*b13-c31*a32*b32*a21*b13^2-c22*a31*b31*b33*a13*b12+2*c32*a32*b33*a23*b11^2-2*c11*b31*a32*a33*b13*b22+c33*b31*a32*b11*a13*b22+c32*b32*b33*a11^2*b23-2*c11*b32^2*a33*a21*b13+c11*a31*a22*b12*b33^2-2*c32*a31*b31*b13*a12*b23+2*c33*b31*b33*a22*a12*b11-c22*a31^2*b13*b12*b33-2*c22*b31^2*a33*b13*a12-c31*b31*b33*a13*a12*b22-c23*b31*a32*b33*a12*b11-c32*b31*b33*b11*a12*a23+2*c33*b31*b32*a11*a12*b23-2*c31*a32*b33*b12*a13*b21-c12*b31*a32*b33*a11*b23+c33*a31*b32*a11*b12*b23+c33*a31*b32*a11*b13*b22+c33*b31^2*a13*a22*b12+2*c33*b31*a33*a21*b12^2+c22*a32*a11*b11*b33^2-c23*a31^2*b13*b12*b32+c31*b32^2*b13*a11*a23-c31*b31*a32*b13^2*a22-2*c12*b31^2*a33*a12*b23-c33*b31*b33*a11*a22*b12+4*c31*a31*b33*b22*b12*a13-c21*a31*b32*b33*a13*b12-2*c11*a33*a31*b22*b12*b33+2*c32*b31*b32*a13*a23*b11+c11*a33*a32*b33*b12*b21-c33*b31*b32*b12*a13*a21-c31*b32*b33*a11*a23*b12-2*c31*b31*a33*b22*b12*a13-2*c11*b31*a32*a33*b12*b23-2*c11*a32*b33^2*a21*b12-2*c11*a32*b33^2*a11*b22+c13*a31*b32^2*a21*b13+c13*a31*b32^2*a11*b23+c32*a31*b33*b11*a22*b13-2*c32*a31*b33*b11*a23*b12+c32*b31*a33*b11*a13*b22-2*c32*b31*a33*a11*b13*b22-2*c33*a31*b32*b11*a22*b13-c12*a33*b32*b33*a21*b11+4*c32*b31*a32*b13*a11*b23-2*c13*a32*a31*b33*b12*b21+c33*a31*b33*a12*b11*b22-2*c33*a31*b32*a12*b13*b21+2*c32*b31*a32*a21*b13^2-c12*b33*a31^2*b12*b23+2*c31*a31*b33*b12^2*a23+2*c31*a31*b32*b13^2*a22+c31*b33^2*a12*a21*b12-2*c32*b33^2*a11*a21*b12+c13*b31^2*a33*a22*b12+c13*a32*b31^2*a22*b13+c33*a31*b32*b11*a23*b12-2*c32*b31*a32*a13*b11*b23+c33*b32^2*b11*a13*a21-2*c33*b32^2*a11*a21*b13+c32*b33^2*b11*a12*a21+c31*b32^2*a13*a11*b23+c31*b32^2*b13*a13*a21+c33*a31*b32*b12*a13*b21+c21*a32*b33^2*a12*b11+c21*b32^2*a33*a13*b11+c31*b33^2*a12*a11*b22-2*c21*b31*a32*b13*b12*a33+2*c21*a32*b32*b33*b13*a11+c31*b31*b32*a13^2*b22+c33*b31*a32*b11*a22*b13+2*c33*b31*b32*b13*a11*a22-2*c31*b33^2*a22*a12*b11-c13*a31^2*b32*b12*b23-2*c31*b32^2*a13*a23*b11-c32*b32*b33*b11*a13*a21+2*c12*b32*b31*a33*a21*b13-c12*b32*a33*b33*b21*a11-c32*b32*b33*b11*a11*a23-c11*b31*a32*b33*a12*b23+c31*b31*a32*b13*b12*a23-2*c11*b32^2*a33*a11*b23+c11*b32^2*a33*a13*b21+c32*b32*a33*b11*a11*b23-2*c32*b32*a33*b11*a13*b21+c32*b31^2*a13*a22*b13-c12*a31^2*b33*b13*b22+2*c12*a31^2*b23*b13*b32-2*c13*b31^2*a32*a23*b12+c13*b31^2*a33*b22*a12-c11*a31*b32*b33*a22*b13+c12*a33*a31*b33*b11*b22-c32*b31*b33*b11*a13*a22-c31*b31*b32*a13*a12*b23+c31*a32*b32*b13*a23*b11+c31*b33^2*a11*a22*b12+c31*b32*a33*a11*b12*b23+2*c32*b32*b33*a11*a21*b13+c32*a33*b33*b11*a11*b22+c33*b32^2*b11*a11*a23+c32*b33^2*a11*a12*b21+c12*b31^2*a32*b23*a13+c12*b31^2*a32*a23*b13+2*c11*b31*b22*b12*a33^2-c11*a32^2*b33*b13*b21+c33*b31*a32*b11*a12*b23+c21*a32*b32*b13*b11*a33+c11*a31*b32*a33*b12*b23+c32*a31*b32*b13*a13*b21-2*c32*a32*b33*a11*b13*b21-2*c33*a32*b33*b11*a12*b21-c12*a31*b32*b33*a21*b13-c33*a31*b31*b12^2*a23-c33*a31*b33*a21*b12^2-2*c13*a31*b32^2*a13*b21-c13*b31*a32^2*b11*b23-c13*b31*a32*b32*a11*b23-2*c31*a31*b32*a13*b12*b23-c31*b31*a33*b12^2*a23-c32*a33*b33*a22*b11^2+c12*b31^2*a33*a13*b22-2*c12*b31^2*a33*a22*b13+2*c12*a31*b32*b33*a13*b21+c12*a31*b31*a33*b13*b22+c33*b31^2*a12*a23*b12-2*c33*b31^2*a22*a12*b13+c11*a31*a23*b13*b32^2-c22*a31*b31*b13^2*a32-c13*b31*b32*a33*a22*b11+c11*a31*b33^2*b22*a12+c11*a31*b32^2*b23*a13-c21*a32^2*b13*b11*b33-2*c21*a32*b33^2*b12*a11+c33*a31*b31*b13*b12*a22+4*c32*a32*b33*b11*a13*b21-c13*a32*b32*b33*b21*a11-2*c13*a32*b32*b21*b11*a33+c31*b31*b33*a12^2*b23-c31*b31*b33*a13*a22*b12-c23*b31*b32*a33*a12*b11-c32*b32*a33*a23*b11^2-2*c12*b32*a31*a33*b13*b21+c32*b31^2*a13*a12*b23+c12*a31*a32*b33*b11*b23-c11*b31*b32*a33*a23*b12-c31*b31*b32*b13*a12*a23-c33*b31*b32*a11*a23*b12-2*c22*a31*b32*b13*b11*a33-c32*a31*b31*b13^2*a22-2*c12*a31*b33^2*a22*b11-2*c12*a31*b33^2*a12*b21+c31*b31*a32*a13*b12*b23+c32*b31^2*b13*a12*a23-2*c32*b31^2*a13*a23*b12-c21*a33*b31*a12*b12*b33+2*c21*a33*b32*b33*b12*a11-2*c33*a31*b33*b12*a11*b22+c33*a31*b33*b12*a12*b21+2*c13*a31^2*b22*b12*b33-2*c13*a31*b32^2*a23*b11+c12*a32*b33^2*b21*a11+2*c12*b32*b21*b11*a33^2+c32*a31*b33*a11*b12*b23+c32*b33^2*b11*a11*a22-2*c32*b31*a33*a11*b12*b23-c32*b31^2*a13^2*b22-c32*b33^2*a11^2*b22-c33*b31^2*a12^2*b23-c33*b32^2*a11^2*b23+c21*b31*b13^2*a32^2+c21*b31*b12^2*a33^2+c22*a31^2*b13^2*b32+c22*b32*b11^2*a33^2+c23*a31^2*b12^2*b33+c23*a32^2*b11^2*b33-c31*b33^2*a12^2*b21-c31*b32^2*a13^2*b21+c12*a32*b33^2*a21*b11+c11*a33*b32^2*a23*b11-c11*b33*a32^2*b11*b23+2*c11*b31*b23*b13*a32^2-c11*b32*a33^2*b11*b22-c11*b32*a33^2*b12*b21+c22*b31^2*a33*a13*b12-c22*b31*b12*b11*a33^2-c22*a32*a33*b11^2*b33+c23*a31*b32^2*b13*a11-2*c23*a31*b32^2*a13*b11-c23*a32*b32*b11^2*a33-c13*b31*a32^2*b13*b21+2*c13*a32^2*b21*b11*b33+c13*b32^2*a33*a21*b11+c13*b32^2*a33*b21*a11-c13*b32*a31^2*b13*b22-c21*a31*a32*b13^2*b32+c21*a31*a13*b13*b32^2-c21*a31*a33*b12^2*b33+c21*a31*a12*b12*b33^2-2*c21*b32^2*a33*b13*a11-c21*b32*b12*b11*a33^2+c33*b32*b33*a11^2*b22+c33*b32^2*a11*a13*b21-c33*a32*b32*a23*b11^2+c12*a33*b31^2*a23*b12+2*c21*b32*b31*a33*b13*a12-c21*b32*b31*a33*a13*b12-c21*a33*b32*b33*a12*b11+c22*a31*b31*b13*b12*a33+c33*a32*b33*b11*a11*b22+c31*b31*a33*b13*b12*a22+c31*a32*b33*a11*b13*b22+c31*a32*b33*a11*b12*b23-2*c31*a32*b33*b11*a23*b12+c31*a32*b33*b11*a22*b13-c31*b32*b33*b13*a11*a22+c31*a33*b33*b12*a12*b21+c31*a33*b33*b12*a22*b11+c31*b31*a32*b13*b22*a13-2*c31*b31*a32*b13*a12*b23-2*c31*a31*b33*b13*b12*a22-c31*b32*b33*a11*a13*b22-c31*b32*b33*a11*a12*b23+c31*a32*b33*a12*b13*b21-2*c31*a32*b32*b13*a11*b23+c31*a32*b32*b13*a13*b21+c31*a32*b32*a13*b11*b23-2*c31*b32*a33*b11*a22*b13+c31*b32*a33*b11*a23*b12+c31*b32*a33*b12*a21*b13-2*c31*b32*a33*b11*a12*b23+c31*b32*a33*b11*a13*b22+c31*b32*a33*a11*b13*b22+c31*b32*a33*b12*a13*b21-2*c31*b32*a33*a12*b13*b21+2*c31*b32*b33*b11*a12*a23+2*c31*b32*b33*b11*a13*a22-c31*b32*b33*a12*a21*b13-2*c31*a31*b32*b13*b12*a23-c31*b31*b33*a12*a23*b12-c23*b31*b32*a33*b12*a11+c23*b31*a32*b12*b11*a33+2*c31*b31*b33*a22*a12*b13-c23*a31*b31*b32*b13*a12-c23*a31*b31*a12*b12*b33-2*c23*a31*a32*b12*b11*b33+2*c23*b31*a32*b33*b12*a11+c23*a31*a32*b13*b11*b32+c23*a31*b32*b12*b11*a33+2*c23*a31*b32*b33*a12*b11+2*c23*a32*b31*b32*a13*b11-c23*a32*b31*b32*b13*a11-c23*a32*b32*a11*b11*b33-c21*a32*b31*a13*b13*b32+2*c21*a32*b31*b33*a13*b12-c21*a32*b31*b33*b13*a12-c21*a32*b32*b33*a13*b11+2*c22*a31*b31*b33*b13*a12+2*c22*a31*b32*b33*a13*b11-c22*a31*b32*b33*b13*a11+c22*a31*a32*b13*b11*b33-c22*b31*b32*a33*a13*b11-c22*b31*a32*b33*b13*a11-c22*b31*a32*b33*a13*b11+2*c22*b31*b32*a33*b13*a11+c22*b31*a32*b13*b11*a33-c22*a33*b31*b33*b12*a11+2*c22*a33*b31*b33*a12*b11-c22*a33*b32*a11*b11*b33-c22*a31*b31*a13*b13*b32+c23*a31*b31*b13*b12*a32+2*c23*a31*b31*b32*a13*b12-c11*a33*b31*a22*b12*b33+2*c11*b31*b32*a33*a12*b23+c11*a31*a32*b33*b13*b22+c11*a31*a32*b33*b12*b23+c11*b33*a32*a33*b11*b22+c11*a31*b32*a33*b13*b22+2*c11*a32*b32*b33*a21*b13-c11*a32*b31*a23*b13*b32+2*c11*b31*a32*b33*a13*b22-c11*a31*b32*b33*a23*b12-c11*b31*a32*b33*a22*b13+2*c11*a32*b32*b33*a11*b23-c11*a32*b32*b33*a23*b11-c11*b31*b32*a33*a13*b22-c11*b31*a32*b32*b23*a13-c11*a31*b32*b33*a13*b22-c11*a31*b32*b33*a12*b23-c11*a32*b32*b33*a13*b21+c12*b33*a31*a33*b12*b21+2*c12*a31*b32*b33*a23*b11-2*c12*a31*b32*a33*b11*b23-c12*a31*b31*b33*a23*b12-c12*a31*b31*b32*b23*a13+2*c12*a31*b31*b33*a12*b23-c12*a31*b31*b33*a13*b22-2*c12*a31*b31*b23*b13*a32+2*c12*a31*b31*b33*a22*b13+c12*b31*a32*a33*b11*b23+c12*b31*a32*a33*b13*b21-c12*b31*a32*b33*a13*b21-c12*b31*a32*b33*a23*b11+2*c12*b31*b32*a33*a11*b23-c12*b31*b32*a33*a13*b21-c12*b31*b32*a33*a23*b11-c12*b31*a33*b33*a11*b22+c12*b31*a31*a33*b12*b23+2*c12*b31*a33*b33*a12*b21-c12*a32*b31*b33*a21*b13+2*c12*a33*b31*b33*a22*b11-c12*a33*b31*b33*a21*b12-2*c12*a33*a32*b21*b11*b33+c13*b31*a31*a32*b13*b22+2*c13*b31*a32*b32*a13*b21+c13*b31*a32*a33*b11*b22+c13*b31*a32*a33*b12*b21-c13*b31*a32*b33*a12*b21-c13*b31*a32*b33*a22*b11+2*c13*b31*a32*b33*a11*b22-c13*b31*b32*a33*a12*b21-c13*b31*b32*a33*a11*b22-c13*a32*b32*b33*a21*b11+c13*a32*a31*b32*b11*b23+2*c13*a32*b31*b32*a23*b11-c13*a32*b31*b32*a21*b13+2*c13*a32*b31*b33*a21*b12+c13*b32*a31*a32*b13*b21+c13*b32*a31*a33*b12*b21-c13*b32*b31*a33*a21*b12-c13*a31*b32*b33*a11*b22+c13*a31*b31*a32*b12*b23-c13*a31*b31*b32*a22*b13+2*c13*a31*b31*b32*a23*b12-2*c13*a31*b31*b22*b12*a33-c13*a31*b31*a22*b12*b33-2*c13*a31*a32*b33*b11*b22+c13*a31*b32*a33*b11*b22+2*c13*a31*b32*b33*a22*b11-c13*a31*b32*b33*a21*b12-c13*a31*b31*b32*a12*b23+2*c13*a31*b31*b32*a13*b22-c13*a31*b31*b33*b22*a12+2*c13*a31*b32*b33*a12*b21+c21*a31*b32*b13*b12*a33-c21*a31*b32*b33*b13*a12+c21*a31*a32*b13*b12*b33+2*c11*b31*b32*a33*a22*b13-c11*b31*a33*b33*b22*a12+2*c11*b31*a32*b33*a23*b12-2*c11*a32*a31*b23*b13*b32+c11*a32*b32*a33*b13*b21+2*c11*b32*a33*b33*a11*b22-c11*b32*a33*b33*a12*b21-2*c31*a31*b33*b12*a12*b23-2*c31*a31*b32*b13*b22*a13+c31*b31*a33*a12*b13*b22+4*c31*a31*b32*b13*a12*b23-2*c31*a32*b33*b11*a13*b22+c31*a32*b33*b11*a12*b23+c31*b31*a33*b12*a12*b23+2*c31*b31*b32*a13*a23*b12-c31*b31*b32*a13*a22*b13-2*c32*a31*b33*b11*a13*b22+c32*a31*b33*a11*b13*b22-2*c32*a31*b33*b12*a13*b21+c32*a31*b33*b12*a21*b13-2*c32*a31*b32*b13*a11*b23+c32*a31*b32*a13*b11*b23-2*c32*b31*a32*b13*a23*b11+c32*b31*a33*b11*a22*b13+c32*b31*a33*b11*a23*b12-2*c32*b31*a33*b12*a21*b13-2*c32*b31*a32*b13*a13*b21-c32*b31*b32*b13*a11*a23-c32*b31*b32*b13*a13*a21+c32*b31*a33*b11*a12*b23+c32*a31*b31*a13*b12*b23+c32*a31*b31*b13*b22*a13+c32*a31*b31*b13*b12*a23+c32*a31*b32*b13*a23*b11-c32*b32*b33*a11*a13*b21-c32*b31*b32*a13*a11*b23-c32*b31*b33*a11*a12*b23+2*c32*b31*b33*a11*a13*b22-c32*b31*b33*a12*a13*b21+c32*b32*a33*b11*a21*b13+c32*b32*a33*a11*b13*b21-2*c32*a33*b33*b11*a12*b21+c32*a33*b33*b11*a21*b12+c32*b31*a33*b12*a13*b21+c32*b31*a33*a12*b13*b21+2*c32*b31*b33*a11*a23*b12+2*c32*b31*b33*b12*a13*a21-c32*b31*b33*a12*a21*b13-c32*b31*b33*b13*a11*a22-2*c32*a32*b33*b11*a11*b23+c33*a32*b33*b11*a21*b12+c33*a32*b33*a11*b12*b21-2*c33*b32*a33*b11*a11*b22+4*c33*b32*a33*b11*a12*b21-2*c33*b32*a33*a11*b12*b21-c33*b32*b33*b11*a11*a22+2*c33*b32*b33*a11*a21*b12-2*c33*b32*a33*b11*a21*b12-c33*b31*b33*a12*a21*b12-2*c33*b31*a32*a11*b12*b23-2*c33*b31*a32*a11*b13*b22+c33*b31*a32*b12*a13*b21+c33*b31*a32*a12*b13*b21-c33*b31*b32*b11*a13*a22-2*c33*b31*a33*a12*b11*b22+c33*a32*b32*b11*a11*b23-2*c33*a32*b32*b11*a13*b21+c33*a32*b32*b11*a21*b13+c33*a32*b32*a11*b13*b21-2*c33*a31*b32*b11*a12*b23+c33*a31*b32*b12*a21*b13+c33*a31*b33*b12*a22*b11+c33*a31*b31*b12*a12*b23+c33*a31*b31*a12*b13*b22-2*c33*b31*a32*b12*a21*b13-2*c33*b31*a33*b12*a22*b11+4*c33*b31*a33*b12*a11*b22-2*c33*b31*a33*b12*a12*b21-c33*b32*b33*a11*a12*b21-c33*b31*b32*a12*a13*b21,c22^2*b11^2*a33^2-c22^2*a11^2*b33^2+c32^2*a13^2*b21^2+c31^2*a12^2*b23^2+c13^2*a21^2*b32^2-c22^2*a13^2*b31^2+c33^2*a11^2*b22^2-c32^2*a21^2*b13^2+c12^2*a23^2*b31^2-c23^2*a11^2*b32^2+c33^2*a12^2*b21^2-c32^2*a23^2*b11^2-c33^2*a22^2*b11^2-c33^2*a21^2*b12^2-c21^2*a13^2*b32^2+c23^2*b12^2*a31^2-c31^2*a23^2*b12^2+c32^2*a11^2*b23^2+c21^2*b13^2*a32^2+c12^2*a21^2*b33^2+c21^2*b12^2*a33^2+c23^2*b11^2*a32^2+c31^2*a13^2*b22^2+c11^2*a22^2*b33^2-c11^2*b23^2*a32^2+c11^2*a23^2*b32^2+c22^2*b13^2*a31^2+c13^2*a22^2*b31^2-c31^2*a22^2*b13^2+2*c13^2*a31*b22*b21*a32-2*c12*c13*a23*a22*b31^2-2*c12*c23*a31*b33*a11*b22-2*c12*c31*a33*b22*a23*b11-4*c11*c32*b33*b21*a12*a23+2*c11*c13*a31*b22^2*a33-2*c13^2*b31*a22*a21*b32+4*c22*c31*b33*b11*a12*a23-4*c12*c32*b31*a23*a13*b21+2*c12*c13*b23*b22*a31^2+2*c12*c13*a32*b21^2*a33+2*c22*c33*a33*a11*b12*b21-2*c13*c31*a32*a22*b11*b23-4*c23*c32*a32*b11*a11*b23+2*c23*c31*a31*b12*a13*b22-2*c22*c12*a33*b33*b21*a11-2*c13*c31*a31*a22*b12*b23+2*c22*c23*b32*a11^2*b33+2*c21*c22*b31*a13^2*b32+4*c11*c32*a32*b23*a23*b11+4*c21*c33*b32*a11*a22*b13+2*c22*c31*a33*b11*a13*b22-2*c21*c12*a33*b33*a11*b22+2*c21*c33*a32*a12*b13*b21+2*c13*c22*b31*a32*a21*b13-2*c32*c23*b32*a11*a21*b13+2*c12*c23*b31*a33*a22*b11+2*c33*c11*b32*a22*a11*b23-2*c32*c33*b23*a11^2*b22-2*c12*c31*a33*a21*b12*b23+4*c13*c23*b31*a32*a12*b21+4*c12*c32*a31*b23*a21*b13+2*c11*c23*b33*a32*a22*b11+2*c11*c22*b33*a33*a21*b12+4*c12*c33*a32*a21*b11*b23+2*c11*c32*b33*b21*a13*a22-4*c11*c21*b33*a32*a22*b13-4*c22*c31*a32*a13*b11*b23+2*c13*c23*b31*a31*a22*b12-2*c12*c33*a33*a21*b11*b22-4*c11*c31*b33*a22*a12*b23-2*c22^2*a31*b13*b11*a33+2*c12*c21*b32*a33*a21*b13-2*c11*c13*b31*a22^2*b33-2*c13*c32*a31*b21*a22*b13+2*c22*c23*a13*a12*b31^2-2*c23^2*a31*b12*b11*a32-c11^2*b22^2*a33^2-2*c21*c22*a31*b13^2*a32-2*c21*c23*a31*b12^2*a33+4*c11*c23*a31*b33*b22*a12+2*c12*c21*b32*a33*a23*b11-2*c12*c13*b32*a21^2*b33+2*c32*c13*b31*a21*a13*b22+2*c11*c12*b32*a23*a21*b33-2*c11*c32*a31*b23*a22*b13+2*c11*c22*b31*a33*a22*b13-2*c11*c12*a22*a21*b33^2-2*c12*c33*a33*b21*a22*b11-4*c23*c32*a33*a11*b12*b21+4*c23*c12*a31*b31*a12*b23-2*c21*c13*a32*b32*a11*b23+2*c11*c32*b33*a21*a12*b23-2*c12*c31*a31*b23*a22*b13-4*c12*c23*b31*a32*a21*b13+4*c21*c33*b32*b11*a12*a23+2*c23*c31*a33*b12*a12*b21+2*c33*c12*b33*b21*a11*a22+2*c21*c23*b31*a12^2*b33-2*c13*c31*a31*b22*a23*b12+2*c11*c33*b32*b21*a12*a23-2*c11*c12*a32*b23*b21*a33+2*c21*c23*a32*b12*b11*a33+2*c22*c32*a33*a11*b13*b21+2*c13*c23*b32*a31*a22*b11-2*c23*c12*a31*b33*a12*b21+2*c33^2*b12*a21*a22*b11-2*c13*c22*a32*b33*b21*a11+2*c11*c21*b32*a33*a22*b13-c13^2*b21^2*a32^2+4*c23*c31*b32*b11*a13*a22+2*c23*c31*a33*b12*a11*b22-2*c22*c11*b32*a33*a11*b23+4*c22*c11*a33*b33*a11*b22+4*c13*c32*a31*a22*b11*b23-2*c33*c21*b33*b12*a11*a22+2*c32*c13*b32*b21*a11*a23-2*c11*c12*b31*a23^2*b32-2*c23*c12*b31*a33*a12*b21-2*c22*c23*b13*b12*a31^2+4*c11*c22*b31*a33*a12*b23+2*c11*c12*a31*b23^2*a32-4*c33*c12*b33*b21*a12*a21-4*c21*c33*a32*b11*a13*b22-4*c32*c11*b32*b23*a11*a23+2*c32*c33*b13*a21^2*b12+2*c22*c32*a33*b11*a11*b23-2*c11*c33*a33*a22*b12*b21-2*c32*c22*b33*b11*a11*a23-c23^2*a12^2*b31^2-2*c12*c23*b31*a32*a13*b21+2*c12*c23*b31*a33*a21*b12+2*c31*c13*b31*b22*a12*a23-4*c31*c13*b31*b22*a13*a22+2*c11*c23*b32*a32*a21*b13-c21^2*a12^2*b33^2-2*c21*c33*b32*a11*a23*b12+4*c22*c33*b32*b11*a13*a21+2*c12^2*a31*b23*b21*a33-2*c11*c33*a31*b22*a22*b13-2*c11*c32*a33*b22*a23*b11+2*c11*c31*b32*b23*a13*a22-2*c11*c22*b32*a33*a13*b21-4*c11*c32*b33*a21*a13*b22-4*c13*c22*b33*a32*a21*b11+2*c33*c11*b33*b22*a12*a21-4*c23*c31*a33*a12*b11*b22-2*c23*c13*a31*b31*b22*a12-4*c13*c23*b31*a32*a22*b11-c12^2*b23^2*a31^2-2*c32*c23*b33*b11*a11*a22+2*c23^2*b31*a12*a11*b32-2*c31*c32*b13*a22*a23*b11-2*c32^2*b23*a11*a13*b21-2*c13*c33*a32*a21*b11*b22-4*c22*c32*a33*b11*a13*b21+4*c11*c23*b31*a32*a13*b22-2*c11*c31*a32*a23*b13*b22-2*c11*c31*a32*b23*a23*b12-4*c11*c33*b32*b21*a13*a22-4*c11*c31*b32*a23*a13*b22+2*c32*c11*b31*b23*a12*a23+2*c32*c33*a23*a22*b11^2-2*c21*c23*b13*b11*a32^2-2*c13*c33*a32*b21*a21*b12+4*c13*c33*a32*b21*a22*b11+2*c11*c12*b22*b21*a33^2+4*c23*c33*b32*a11*a21*b12-4*c23*c31*a31*b12*a12*b23-2*c23*c12*b31*a32*a11*b23-2*c33^2*b22*a11*a12*b21-2*c23*c11*a31*b32*a12*b23+2*c21*c23*a13*a11*b32^2-2*c21^2*a32*b13*b12*a33-2*c31*c23*b33*b12*a12*a21+2*c12*c21*b31*a32*a23*b13+2*c23*c32*a33*b11*a11*b22-2*c33*c22*b31*a11*a22*b13-2*c33*c22*b32*b11*a11*a23+2*c31*c33*b13*a22^2*b11-2*c31*c33*b13*a22*a21*b12+2*c32^2*b13*a21*a23*b11+4*c21*c13*a32*b32*a13*b21+2*c21^2*b32*a13*a12*b33-2*c21*c23*b32*a12*a11*b33-2*c23*c33*b32*b11*a12*a21+2*c11*c33*b31*a22*a12*b23-2*c31*c33*b12*a22*a23*b11+2*c11*c22*b31*a33*a23*b12+4*c11*c22*a32*b33*a13*b21+2*c22*c33*a32*b11*a11*b23-4*c22*c33*a32*a11*b13*b21+2*c23*c32*a32*a11*b13*b21+2*c22*c33*a33*b11*a12*b21-2*c13*c31*a33*b22*a22*b11-2*c12^2*b31*a23*a21*b33-2*c11*c21*a32*b33*a13*b22+2*c21*c31*a32*b13*a13*b22+2*c21*c31*a32*a13*b12*b23-2*c12*c21*a32*b33*a11*b23-2*c11^2*b32*a23*a22*b33+4*c13*c22*a31*b33*a12*b21-4*c13*c22*b31*a31*a22*b13+2*c32*c11*b32*b23*a13*a21-2*c22*c11*a32*b33*a11*b23-2*c12*c33*a31*b21*a23*b12-2*c12*c33*a31*a21*b12*b23+4*c21*c32*b33*a11*a23*b12+2*c11*c23*b31*a32*a22*b13-2*c33*c21*b33*a12*a22*b11+2*c31*c33*a23*a21*b12^2+2*c22^2*b31*a13*a11*b33-2*c22*c23*a32*b11^2*a33-2*c23*c11*a32*b33*a11*b22-2*c33*c22*b33*a11*a21*b12-2*c33*c23*b31*b12*a12*a21+2*c31*c32*a22*a21*b13^2+4*c12*c23*a32*b33*b21*a11-4*c12*c21*b32*a31*a23*b13-2*c22*c12*a31*b31*b23*a13-2*c21*c22*b12*b11*a33^2+2*c21*c22*a12*a11*b33^2-2*c13*c23*a31*b32*a12*b21+2*c31*c11*b32*b23*a12*a23-2*c12*c32*a33*a21*b11*b23-4*c12*c32*b33*a21*a11*b23+2*c12*c33*b31*b22*a11*a23+2*c21*c33*a33*a12*b11*b22-4*c32*c13*b32*b21*a13*a21+2*c12*c21*b31*a33*a23*b12-2*c22*c13*b31*a32*a13*b21+4*c33*c21*b33*b12*a12*a21+2*c31^2*b13*a22*a23*b12+4*c33*c22*b33*b11*a11*a22+2*c12*c31*b33*a22*a11*b23-2*c11*c32*a32*b23*a21*b13-4*c11*c23*b33*a32*a21*b12+2*c31*c33*a13*b22*a12*b21-2*c22*c13*a31*b32*a13*b21-4*c23*c31*a32*a11*b13*b22+2*c11*c13*b23*b21*a32^2+4*c22*c32*b31*a13*a23*b11+2*c32*c13*b32*a21*a11*b23+2*c32*c13*b33*b21*a12*a21-4*c12*c21*b33*a33*a21*b12-4*c13*c22*b32*a31*a23*b11-c13^2*b22^2*a31^2-2*c31*c21*b32*b13*a13*a22+2*c11*c33*b32*a21*a13*b22-2*c11*c33*a33*b22*a21*b12+4*c21*c32*b33*b11*a13*a22+4*c23*c11*a32*b32*a11*b23+2*c23*c32*a32*b11*a13*b21-c12^2*b21^2*a33^2-2*c32*c23*b32*b11*a13*a21+2*c11^2*a32*b23*b22*a33+2*c23*c32*a33*b11*a12*b21+4*c12*c22*b31*a33*a13*b21+2*c12*c22*b31*a33*a21*b13-2*c11*c13*a23*a21*b32^2-2*c22*c13*b31*a33*a11*b22+2*c13*c22*b32*a31*a21*b13+2*c13*c22*b32*a33*a21*b11+2*c22*c33*a32*b11*a13*b21+2*c23*c32*a31*b11*a12*b23-4*c23*c32*a31*b11*a13*b22-2*c23*c12*a31*b32*a11*b23-2*c23*c13*a32*b32*b21*a11+2*c12*c22*b31*a31*a23*b13+2*c32*c12*b31*b23*a11*a23-2*c21*c32*b33*a11*a22*b13-4*c21*c32*a32*b13*a13*b21+4*c13*c31*a32*b22*a23*b11+2*c33*c12*b32*b21*a13*a21-2*c32*c33*a13*a12*b21^2-2*c33*c21*b32*a12*a21*b13-2*c33*c22*b31*b11*a13*a22-2*c31*c32*a12*a11*b23^2-2*c31*c32*b22*a13^2*b21-2*c31*c33*a13*a11*b22^2-2*c31*c33*b23*a12^2*b21-2*c31^2*b23*a12*a13*b22+2*c31*c32*b12*a23^2*b11-4*c11*c22*b32*a33*a21*b13+2*c11*c22*b33*a31*a22*b13-4*c11*c22*b33*a31*a23*b12+2*c11*c22*b33*a32*a21*b13+2*c11*c22*b33*a32*a23*b11-4*c11*c22*b33*a33*a22*b11-2*c11*c23*a31*b32*a13*b22-2*c11*c21*b32*a33*a12*b23+4*c11*c21*b32*a33*a13*b22-4*c11*c21*b32*a33*a23*b12+4*c11*c21*a32*b33*a12*b23+2*c11*c21*b33*a32*a23*b12+2*c11*c21*b32*a32*a23*b13+2*c11*c12*b31*a23*a22*b33+4*c11*c22*a31*b32*b23*a13-2*c11*c22*a31*b33*a12*b23-4*c11*c22*b31*a32*a23*b13-2*c11*c22*b31*b23*a13*a32+2*c11*c22*b32*a31*a23*b13+2*c11*c22*b32*a33*a23*b11-2*c21*c31*b32*b13*a12*a23+4*c21*c31*b32*a13*a23*b12+2*c21*c31*a33*b12*a12*b23-4*c21*c31*a33*b12*a13*b22+2*c21*c31*a33*a12*b13*b22-2*c21*c31*b33*b12*a13*a22+4*c21*c31*b33*a12*a22*b13+2*c21*c32*a31*b13*a13*b22-4*c21*c32*a31*a13*b12*b23-2*c13*c23*b31*a32*a11*b22-4*c13*c23*b32*a31*a21*b12+2*c13*c23*b32*a32*a21*b11+4*c13*c31*a31*b22*a22*b13+2*c12*c32*b33*b21*a11*a23-2*c22*c13*a31*b31*a12*b23+4*c22*c13*a31*b31*a13*b22+4*c13*c31*a32*a21*b12*b23-2*c13*c31*a32*a21*b13*b22-4*c13*c31*b32*b21*a12*a23+2*c13*c31*b32*a21*a12*b23+2*c13*c31*b32*b22*a11*a23-4*c13*c31*b32*a22*a11*b23-2*c13*c31*a33*b22*a21*b12+4*c13*c31*a33*a22*b12*b21-4*c13*c31*b33*b22*a12*a21+2*c13*c31*b33*a22*a12*b21+4*c13*c32*a31*b21*a23*b12-2*c13*c32*a31*a21*b12*b23-2*c13*c32*a31*a21*b13*b22-2*c13*c32*a31*b22*a23*b11+2*c13*c32*b31*b21*a12*a23-4*c13*c32*b31*a21*a12*b23-4*c13*c32*b31*b22*a11*a23+2*c13*c32*b31*a22*a11*b23+4*c13*c32*a32*b21*a21*b13-2*c13*c32*a32*b21*a23*b11-2*c13*c32*a32*a21*b11*b23-2*c13*c32*a33*b21*a21*b12-2*c13*c32*a33*b21*a22*b11+4*c13*c32*a33*a21*b11*b22-4*c13*c32*b33*b21*a11*a22+2*c13*c32*b33*a21*a11*b22+4*c13*c33*a31*b22*a21*b12-2*c13*c33*a31*b22*a22*b11-2*c13*c33*a31*a22*b12*b21+2*c13*c33*b31*b22*a12*a21-4*c13*c33*b31*a22*a12*b21+2*c13*c33*b32*b21*a11*a22-4*c13*c33*b32*a21*a11*b22-2*c21*c13*b32*a33*a12*b21-2*c21*c11*a32*b32*b23*a13-2*c21*c11*a33*b33*b22*a12-2*c21*c12*a31*b33*a12*b23-2*c21*c12*b31*a33*a12*b23-2*c21*c12*a32*b33*a13*b21-2*c21*c12*b32*a33*a13*b21+4*c21*c12*a33*b33*a12*b21-2*c21*c13*a31*b32*a13*b22-2*c21*c13*b31*a32*a13*b22-2*c21*c13*a32*b33*a12*b21+2*c21*c22*a31*b13*b12*a33-2*c21*c22*b31*a13*a12*b33+2*c21*c22*a32*b13*b11*a33-2*c21*c22*b32*a13*a11*b33+2*c21*c23*a31*b13*b12*a32-2*c21*c23*b31*a13*a12*b32-4*c21*c31*a32*b13*a12*b23+2*c11*c23*b31*a32*a23*b12-2*c11*c23*b31*b22*a12*a33-4*c11*c23*b31*a33*a22*b12-2*c11*c23*a32*b33*a12*b21-4*c11*c23*b32*a31*a22*b13+2*c11*c23*b32*a31*a23*b12-4*c11*c23*b32*a32*a23*b11+4*c11*c23*b32*a33*a12*b21+2*c11*c23*b32*a33*a21*b12+2*c11*c23*b32*a33*a22*b11+2*c11*c23*b33*a31*a22*b12+2*c11*c31*b33*b22*a12*a23-2*c11*c31*a33*a22*b12*b23+4*c11*c31*a33*b22*a23*b12-2*c11*c31*a33*b22*a22*b13+4*c11*c31*a32*b23*a22*b13-2*c11*c32*a31*b23*a23*b12+4*c11*c32*a31*a23*b13*b22-4*c11*c32*b31*b23*a13*a22+2*c11*c32*b31*a23*a13*b22-2*c11*c32*a32*a23*b13*b21+4*c11*c32*a33*b21*a22*b13-2*c11*c32*a33*b21*a23*b12+4*c11*c32*a33*a21*b12*b23-2*c11*c32*a33*a21*b13*b22-2*c11*c32*a33*a22*b11*b23-2*c11*c33*a31*b22*a23*b12+4*c11*c33*a31*a22*b12*b23-4*c11*c33*b31*b22*a12*a23-2*c11*c33*a32*b21*a22*b13+4*c11*c33*a32*b21*a23*b12-2*c11*c33*a32*a21*b12*b23+4*c11*c33*a32*a21*b13*b22-2*c11*c33*a32*b22*a23*b11-2*c11*c33*a32*a22*b11*b23-4*c11*c33*b32*a21*a12*b23+4*c11*c33*a33*b22*a22*b11-2*c11*c12*a31*b23*b22*a33-2*c11*c13*a31*b23*b22*a32+2*c11*c13*b31*a23*a22*b32-2*c11*c13*a32*b22*b21*a33+2*c11*c13*b32*a22*a21*b33-2*c13*c31*a32*b21*a22*b13-2*c13*c31*a32*b21*a23*b12+2*c11*c21*b33*a33*a22*b12-2*c12*c13*a31*b23*b21*a32-2*c12*c13*a31*b22*b21*a33+2*c12*c13*b31*a23*a21*b32+2*c12*c13*b31*a22*a21*b33-2*c12*c21*a31*b32*b23*a13+4*c12*c21*a31*b33*a13*b22+4*c12*c21*b31*b23*a13*a32-2*c12*c21*b31*a33*a13*b22-4*c12*c21*b31*a33*a22*b13+4*c12*c21*b32*a33*a11*b23+2*c12*c21*b33*a31*a22*b13+2*c12*c21*b33*a31*a23*b12+2*c12*c21*b33*a32*a21*b13-4*c12*c21*b33*a32*a23*b11+2*c12*c21*b33*a33*a22*b11+4*c12*c22*a31*b33*a11*b23-2*c12*c22*a31*b33*a13*b21-2*c12*c22*b31*a33*a11*b23-4*c12*c22*b31*a33*a23*b11-4*c12*c22*b33*a31*a21*b13+2*c12*c22*b33*a31*a23*b11+2*c12*c22*b33*a33*a21*b11+4*c12*c23*a31*b32*a13*b21+2*c12*c23*b31*a31*a22*b13-4*c12*c23*b31*a31*a23*b12+2*c12*c23*b31*a32*a23*b11+4*c12*c23*b31*a33*a11*b22+2*c12*c23*b32*a31*a21*b13+2*c12*c23*b32*a31*a23*b11-4*c12*c23*b32*a33*a21*b11-2*c12*c23*b32*b21*a11*a33+2*c12*c23*b33*a31*a21*b12-4*c12*c23*b33*a31*a22*b11+2*c12*c23*b33*a32*a21*b11+4*c12*c31*a31*b23*a23*b12-2*c12*c31*a31*a23*b13*b22-2*c12*c31*a32*b23*a21*b13-2*c12*c31*a32*b23*a23*b11+4*c12*c31*a32*a23*b13*b21-4*c12*c31*b32*b23*a13*a21+2*c12*c31*b32*a23*a13*b21-2*c12*c31*a33*b21*a22*b13-2*c12*c31*a33*b21*a23*b12+4*c12*c31*a33*a21*b13*b22+4*c12*c31*a33*a22*b11*b23-4*c12*c31*b33*b21*a13*a22+2*c12*c31*b33*a21*a13*b22-4*c12*c31*b33*b22*a11*a23-2*c12*c32*a31*b23*a23*b11-2*c12*c32*a31*a23*b13*b21+2*c12*c32*b31*b23*a13*a21-2*c12*c32*a33*b21*a21*b13+4*c12*c32*a33*b21*a23*b11+4*c12*c33*a31*b21*a22*b13-2*c12*c33*a31*a21*b13*b22+4*c12*c33*a31*b22*a23*b11-2*c12*c33*a31*a22*b11*b23+2*c12*c33*b31*b21*a13*a22-4*c12*c33*b31*a21*a13*b22-4*c12*c33*b31*a22*a11*b23-2*c12*c33*a32*b21*a21*b13-2*c12*c33*a32*b21*a23*b11-4*c12*c33*b32*b21*a11*a23+2*c12*c33*b32*a21*a11*b23+4*c12*c33*a33*b21*a21*b12+4*c13*c21*a31*b32*a12*b23-2*c13*c21*a31*b33*b22*a12-2*c13*c21*b31*a32*a12*b23+2*c13*c21*b31*a32*a22*b13-4*c13*c21*b31*a32*a23*b12+4*c13*c21*b31*b22*a12*a33+2*c13*c21*b31*a33*a22*b12+4*c13*c21*a32*b33*a11*b22+2*c13*c21*b32*a31*a22*b13+2*c13*c21*b32*a31*a23*b12-4*c13*c21*b32*a32*a21*b13+2*c13*c21*b32*a32*a23*b11+2*c13*c21*b32*a33*a21*b12-4*c13*c21*b32*a33*a22*b11-2*c13*c21*b32*a33*a11*b22-4*c13*c21*b33*a31*a22*b12+2*c13*c21*b33*a32*a22*b11+2*c13*c21*b33*a32*a21*b12-2*c13*c22*a31*b32*a11*b23+2*c13*c22*b31*a31*a23*b12+2*c13*c22*b31*a32*a23*b11+4*c13*c22*b31*a32*a11*b23-2*c13*c22*b31*a33*a12*b21-4*c13*c22*b31*a33*a21*b12+2*c13*c22*b31*a33*a22*b11+4*c13*c22*b32*b21*a11*a33+2*c13*c22*b33*a31*a21*b12+2*c13*c22*b33*a31*a22*b11+4*c13*c23*a31*b32*a11*b22+2*c13*c23*b31*a32*a21*b12+4*c21*c32*b31*b13*a12*a23-2*c21*c32*b31*a13*a23*b12+2*c21*c32*a32*b13*a11*b23+2*c21*c32*a32*a13*b11*b23-4*c21*c32*a33*b11*a12*b23+2*c21*c32*a33*b11*a13*b22+2*c21*c32*a33*a11*b12*b23-4*c21*c32*a33*a11*b13*b22+2*c21*c32*a33*b12*a13*b21+2*c21*c32*a33*a12*b13*b21-2*c21*c32*b33*b11*a12*a23+2*c21*c33*a31*b12*a12*b23+2*c21*c33*a31*b12*a13*b22-4*c21*c33*a31*a12*b13*b22+4*c21*c33*b31*b12*a13*a22-2*c21*c33*b31*a12*a22*b13+2*c21*c33*a32*b11*a12*b23-4*c21*c33*a32*a11*b12*b23+2*c21*c33*a32*a11*b13*b22+2*c21*c33*a32*b12*a13*b21-2*c21*c33*b32*b11*a13*a22+2*c21*c33*a33*b12*a11*b22-4*c21*c33*a33*b12*a12*b21+2*c21*c32*a31*b13*a12*b23-2*c22*c11*a31*b33*a13*b22-2*c22*c11*b31*a33*a13*b22-2*c22*c11*a33*b33*a12*b21+2*c23*c31*a31*a12*b13*b22+2*c23*c31*a32*b11*a12*b23+2*c23*c31*a32*b11*a13*b22+2*c23*c31*a32*a11*b12*b23-4*c23*c31*a32*b12*a13*b21+2*c23*c31*a32*a12*b13*b21-2*c23*c31*b32*a11*a22*b13-2*c23*c31*b32*b12*a13*a21+4*c23*c31*b32*a12*a21*b13+4*c23*c31*b33*b12*a11*a22-2*c23*c31*b33*a12*a22*b11+2*c23*c32*a31*a11*b12*b23+2*c23*c32*a31*a11*b13*b22+2*c23*c32*a31*b12*a13*b21-4*c23*c32*a31*a12*b13*b21-2*c23*c32*b31*b11*a13*a22+4*c23*c32*b31*a11*a22*b13+4*c23*c32*b31*b12*a13*a21-2*c23*c32*b31*a12*a21*b13+4*c23*c32*b33*b11*a12*a21-2*c23*c32*b33*a11*a21*b12+2*c23*c33*a31*a12*b11*b22-4*c23*c33*a31*b12*a11*b22+2*c23*c33*a31*b12*a12*b21-2*c23*c33*b31*b12*a11*a22+4*c23*c33*b31*a12*a22*b11+2*c23*c33*a32*b11*a11*b22-4*c23*c33*a32*b11*a12*b21+2*c23*c33*a32*a11*b12*b21-2*c22*c13*a31*b33*a11*b22+2*c22*c23*a31*b13*b11*a32+2*c22*c23*a31*b12*b11*a33-2*c22*c23*b31*a13*a11*b32-2*c22*c23*b31*a12*a11*b33+2*c22*c31*a31*b13*a12*b23-4*c22*c31*a31*b13*a13*b22+2*c22*c31*a31*a13*b12*b23+2*c22*c31*a32*b13*a11*b23+2*c22*c31*a32*b13*a13*b21+4*c22*c31*b32*b13*a11*a23-2*c22*c31*b32*a13*a23*b11+2*c22*c31*a33*b11*a12*b23-4*c22*c31*a33*a11*b12*b23+2*c22*c31*a33*a11*b13*b22+2*c22*c31*a33*b12*a13*b21-4*c22*c31*a33*a12*b13*b21-2*c22*c31*b33*a11*a23*b12+4*c22*c31*b33*b12*a13*a21-2*c22*c31*b33*a12*a21*b13-4*c22*c32*a31*b13*a11*b23+2*c22*c32*a31*b13*a13*b21+2*c22*c32*a31*a13*b11*b23-2*c22*c32*b31*b13*a11*a23-2*c22*c32*b33*b11*a13*a21+4*c22*c32*b33*a11*a21*b13+2*c22*c33*a31*b11*a13*b22+2*c22*c33*a31*a11*b12*b23+2*c22*c33*a31*a11*b13*b22-4*c22*c33*a31*b12*a13*b21+2*c22*c33*a31*a12*b13*b21-2*c22*c33*b31*b11*a12*a23+4*c22*c33*b31*a11*a23*b12-2*c22*c33*b31*b12*a13*a21+4*c22*c33*b31*a12*a21*b13-2*c22*c33*b32*a11*a21*b13-4*c22*c33*a33*b11*a11*b22-4*c22*c33*a31*b11*a12*b23-2*c23*c11*b31*a32*a12*b23-2*c23*c11*a32*b32*a13*b21-2*c23*c11*b32*a33*a11*b22-2*c23*c12*a31*b31*a13*b22+4*c32*c23*b32*b11*a11*a23+2*c31*c13*b32*a21*a13*b22+2*c31*c13*b33*b22*a11*a22-2*c31*c21*b33*b12*a12*a23-2*c31*c22*b31*b13*a12*a23+4*c31*c22*b31*b13*a13*a22-2*c31*c22*b31*a13*a23*b12-2*c31*c22*b32*b13*a13*a21-2*c31*c22*b33*b11*a13*a22-2*c31*c22*b33*a11*a22*b13+4*c31*c23*b31*b12*a12*a23-2*c31*c23*b31*b12*a13*a22-2*c31*c23*b31*a12*a22*b13-2*c31*c23*b32*b11*a12*a23-2*c31*c23*b32*a11*a23*b12+2*c31*c32*a13*b22*a11*b23+2*c31*c32*a13*b21*a12*b23+2*c31*c33*a12*b22*a11*b23-2*c31*c32*b13*a21*a23*b12+2*c32*c11*b32*a23*a13*b21+2*c32*c11*b33*b22*a11*a23+2*c32*c11*b33*a22*a11*b23+2*c32*c12*b33*b21*a13*a21+2*c32*c13*b31*b21*a13*a22-2*c32*c21*b31*b13*a13*a22-2*c32*c21*b32*b13*a11*a23+4*c32*c21*b32*b13*a13*a21-2*c32*c21*b32*a13*a23*b11-2*c32*c21*b33*b12*a13*a21-2*c32*c21*b33*a12*a21*b13-2*c32*c22*b31*b13*a13*a21-2*c32*c23*b31*b11*a12*a23-2*c32*c23*b31*a11*a23*b12+2*c31*c11*b33*b22*a13*a22-4*c31*c12*b31*b23*a12*a23+2*c31*c12*b31*b23*a13*a22+2*c31*c12*b31*a23*a13*b22+2*c31*c12*b32*b23*a11*a23+2*c31*c12*b33*b21*a12*a23+2*c31*c12*b33*a21*a12*b23+2*c31*c13*b31*a22*a12*b23+2*c31*c13*b32*b21*a13*a22+2*c32*c33*a13*b21*a11*b22+2*c32*c33*a12*b21*a11*b23-2*c32*c33*b13*a21*a22*b11-2*c32*c33*b12*a21*a23*b11+2*c33*c11*b31*b22*a13*a22+2*c33*c11*b32*b22*a11*a23-4*c33*c11*b33*b22*a11*a22+2*c33*c11*b33*a22*a12*b21+2*c33*c12*b31*b21*a12*a23+2*c33*c12*b31*a21*a12*b23+2*c33*c12*b33*a21*a11*b22+2*c33*c13*b31*b22*a11*a22+2*c33*c13*b32*b21*a12*a21-2*c33*c21*b31*b12*a12*a23-2*c33*c21*b32*b12*a13*a21-2*c33*c22*b33*b11*a12*a21-2*c33*c23*b32*b11*a11*a22,-c21*c22*a33*b33*a12*b21-c22^2*b31*b33*a11*a23+c21*c22*b33*a32*a23*b11-c21*c12*b32*a23*a21*b33+c13*c31*b32*a22*a21*b23-c31^2*b12*a23*a22*b23+2*c13*c33*b31*a22^2*b21+c32*c23*a31*b21*a13*b22-c23^2*b31*a32*a21*b12+2*c22*c23*b31*a32*a13*b21-2*c32*c23*a31*b22*a11*b23-c12*c31*a33*b23*b21*a22-3*c22*c33*b32*b21*a13*a21-c13*c22*b23*b22*a31^2-c22^2*b31*a31*a23*b13+c22^2*b31*a33*a11*b23+c31*c33*a21*a13*b22^2+3*c11*c23*a32*b33*b22*a21+c21*c23*b31*b32*a13*a22-c21*c23*a32*a33*b12*b21-2*c13*c33*a31*b22^2*a21-2*c13*c33*a32*b21^2*a22-3*c21*c32*b33*b21*a13*a22-3*c21*c33*a32*a21*b13*b22+2*c13*c32*a31*b23*b22*a21-3*c22*c31*b33*b21*a12*a23+c13*c31*a33*b22^2*a21-3*c12*c23*a31*b32*a23*b21-c22*c13*b31*a22*a21*b33-c21*c23*a31*a32*b12*b23-c33*c21*a33*a11*b22^2-c33*c22*a32*a13*b21^2-3*c21*c32*b31*b23*a12*a23-c21*c22*b32*a33*a11*b23+3*c13*c21*a31*a22*b22*b33+c22*c23*b31*b32*a13*a21+c32*c21*a31*b23*a13*b22-3*c11*c22*a32*b33*a23*b21+c11*c32*a31*b23^2*a22-2*c13*c31*b32*a23*a21*b22-c21*c22*a32*b33*a13*b21-c11*c32*b32*a23^2*b21+c32^2*b13*a21^2*b23+2*c11*c31*a32*b23*b22*a23+c31^2*b23*b22*a12*a23-c33*c21*a31*a13*b22^2+c32^2*b11*a23^2*b21+c31^2*b12*a23^2*b22-c21*c13*b32*a22*a21*b33-c31^2*a23*a13*b22^2-c11*c33*a32*b23*b22*a21+c11*c33*b32*a22*a21*b23+c32^2*b21*b23*a13*a21-3*c21*c33*a33*b22*a22*b11-c31*c22*a32*a11*b23^2-c31*c23*a31*a13*b22^2-c31*c32*a22*b23*a13*b21-c33*c22*a33*a12*b21^2+2*c33*c23*a31*a11*b22^2+3*c23*c32*a31*b22*a23*b11-c23*c31*b32*a22*a23*b11-c13*c32*b32*a21^2*b23+c13*c32*a33*b21^2*a22-c22*c33*b31*a21*a23*b12+3*c13*c22*a31*b31*b23*a22+c21^2*a32*a33*b13*b22-2*c11*c31*b33*a22*b22*a23+c12*c31*b32*a23*a21*b23+2*c12*c31*a33*b22*b21*a23-c32^2*a23*a13*b21^2-2*c31*c21*a32*b23*a13*b22-2*c23^2*a31*b32*a11*b22+c23^2*a31*b32*a12*b21-c32*c33*b22*b21*a13*a21-3*c23*c32*b31*a22*a11*b23-2*c23*c33*b32*a21^2*b12+c23^2*a31*b31*b22*a12-3*c12*c21*a31*b33*a23*b22-3*c11*c22*a31*a23*b23*b32+c31^2*b13*a22^2*b23+c31*c33*a23*b22*a22*b11-c12*c31*b32*a23^2*b21-2*c12*c32*a31*b23^2*a21+c11*c33*b33*a22*a21*b22-c33^2*a22*a12*b21^2+c33^2*b12*a21^2*b22+c33^2*b11*a22^2*b21-c31*c23*a33*a11*b22^2+c31*c32*a22*a11*b23^2-c22^2*b33*a33*a21*b11+c22*c11*b31*a23^2*b32-c22^2*b31*b33*a13*a21+2*c22^2*b33*a31*a21*b13+c12*c33*b33*a21*b21*a22+2*c23*c31*b32*a21*a23*b12+3*c13*c21*a32*b32*b23*a21+c31*c32*a21*a12*b23^2-c31*c32*b22*a23^2*b11-2*c31*c32*a22*b23*a21*b13-c21*c22*a32*a33*b13*b21+c12*c23*a31*b23*b21*a32-c31^2*b13*a22*b22*a23-c32*c21*a31*a12*b23^2-c21*c32*b31*a23*a22*b13+c22*c31*b31*a23^2*b12+c22*c31*b32*a23^2*b11-c22*c23*a31*a32*b13*b21+c31*c22*a33*b21*a12*b23+c21*c22*b31*b33*a13*a22+c11*c33*a31*b22^2*a23-2*c11*c31*b32*a23*a22*b23+2*c11*c33*a32*b23*b21*a22+c11*c23*a32*b22*b21*a33+2*c22*c23*a31*b32*a11*b23+c12*c33*b31*a22*a21*b23-c32^2*a21*a11*b23^2-c23^2*b22*b12*a31^2-c33^2*a21*a11*b22^2+3*c22*c33*a32*b21*a21*b13-c11*c33*a31*a22*b22*b23-c11*c23*a31*b22^2*a33-3*c11*c23*b32*a33*a22*b21+c22*c23*b31*b32*a11*a23+c21*c22*b31*b33*a12*a23+c32*c21*a33*b22*a11*b23-2*c21*c22*b31*a33*a23*b12-c11*c33*b31*a22^2*b23+3*c11*c22*b32*a33*b23*a21-c22*c23*b31^2*a12*a23+c22*c13*a23*a22*b31^2+c22^2*a31*b31*b23*a13+2*c21*c23*a31*b22*b12*a33+c21*c22*b32*a31*a23*b13-c21*c22*b33^2*a12*a21+c21*c23*a32^2*b11*b23+c21*c23*b32*a33*a22*b11+c13*c21*a31*b23*b22*a32+c31*c33*a23*a11*b22^2-c31*c33*b21*a22^2*b13-c22*c11*b32*a23*a21*b33+3*c11*c22*b31*a23*b23*a32-2*c21*c23*b31*a32*a22*b13-2*c21*c22*b32*a33*a23*b11-c31^2*a22*a12*b23^2+c32*c33*a22*b21*a21*b13+c12*c33*b32*a21*b21*a23+c21*c32*b31*a23^2*b12+c21*c32*b32*a23^2*b11-2*c12*c32*b33*a21*b21*a23+c11*c22*a32*b23*b21*a33+2*c11*c31*b33*a22^2*b23+c31*c32*a22*a23*b13*b21+c32*c23*a32*b21*a11*b23+c32*c23*a33*b21*a11*b22+c21^2*a32*b33*a13*b22+c31*c23*a32*b21*a13*b22-c22*c33*b32*a21*a23*b11-c22*c31*b33*a22*a23*b11+c21*c23*b31*b32*a12*a23-c32*c23*a33*a12*b21^2-c32*c33*b23*a21^2*b12+c32*c33*a23*a12*b21^2-c32*c21*a32*a11*b23^2+2*c32*c22*a31*a11*b23^2+c11*c33*b32*a23*a22*b21-c32*c33*b22*a21^2*b13+c32*c33*a22*a13*b21^2-3*c11*c22*a33*b33*b22*a21-c11*c32*b31*a23^2*b22+c13*c32*b31*a23*a21*b22+3*c12*c21*a31*a23*b23*b32+2*c31*c21*a33*a13*b22^2-c31*c22*a31*a12*b23^2+c13*c22*a31*b22*b21*a33-3*c13*c22*a31*b33*a22*b21+c22*c33*b32*a21^2*b13+c22*c33*b33*a21^2*b12+c31*c23*a32*b22*a11*b23-c21*c22*a32*a33*b11*b23+c11*c33*a33*b22^2*a21-3*c22*c31*a32*a23*b13*b21-c11*c33*b33*a22^2*b21-c11*c22*b22*b21*a33^2-c12*c21*b22*b21*a33^2-c31*c33*b23*b22*a12*a21+3*c11*c23*a32*b32*a23*b21-c11*c23*b23*b21*a32^2-3*c22*c33*a32*a21*b11*b23+c22*c23*b31*a32*a21*b13-3*c21*c33*a31*a22*b12*b23+3*c21*c33*b31*b22*a12*a23+c31*c33*b22*a21*a22*b13-3*c23*c32*b32*b21*a11*a23-c31*c32*b21*a23^2*b12-c31*c33*b23*a22^2*b11+3*c12*c23*a31*b31*a23*b22-3*c22*c33*b33*b21*a11*a22+3*c22*c33*b33*b21*a12*a21+c21*c12*b31*a23^2*b32+c21^2*a32*a33*b12*b23-c21*c33*b31*a22*a23*b12+c21*c12*a22*a21*b33^2+c21*c13*b31*a22^2*b33-2*c32*c22*a33*b21*a11*b23+c31*c23*a31*b22*a12*b23+c11*c23*a31*b23*b22*a32+3*c11*c22*a31*b33*a23*b22+2*c11*c31*b32*a23^2*b22+c13*c21*a32*b22*b21*a33+c23^2*a21*a11*b32^2+2*c23*c32*b31*a22*a23*b11+3*c23*c32*b32*b21*a13*a21-3*c23*c32*b33*b21*a12*a21-c33^2*b11*a22*a21*b22-c22*c23*a31*b33*a12*b21+c33*c21*a31*b22*a12*b23-3*c11*c22*b31*a33*b23*a22-2*c11*c31*a33*b22^2*a23-c11*c22*a31*b23^2*a32+c11*c22*a31*b23*b22*a33-2*c11*c31*a32*b23^2*a22+3*c21*c32*b32*b23*a11*a23-c22*c23*b31*a32*a11*b23-2*c23^2*b31*a32*a12*b21+2*c23^2*b31*a32*a22*b11-3*c13*c21*a32*b32*a23*b21+c31*c33*a23*a22*b12*b21-2*c32*c33*a23*b21*a22*b11+2*c21*c31*b33*a22*a23*b12+c22^2*a31*a33*b13*b21-2*c22^2*a31*b33*a11*b23+c22^2*a31*b33*a13*b21-3*c21*c32*a33*a21*b12*b23-c21*c13*b31*a23*a22*b32-2*c21*c31*b32*a23^2*b12-2*c21*c31*b33*a22^2*b13-3*c13*c22*b32*a21*b21*a33+c32*c33*a23*a21*b11*b22-3*c12*c23*a32*a21*b21*b33+3*c23*c31*b32*b21*a12*a23-3*c23*c31*b32*a21*a12*b23+c22*c23*b32*a33*a21*b11-c23*c31*b33*a22*a21*b12+3*c23*c32*a31*b21*a22*b13+2*c13*c33*b32*a21^2*b22+c13*c31*a31*b22^2*a23-c22*c31*b31*a23*a22*b13+2*c23*c33*b31*a22*a21*b12+2*c23*c33*b32*a21*a22*b11-3*c12*c21*b31*a23*b23*a32-2*c21^2*b32*a33*a13*b22-c21^2*b32*a33*a22*b13+2*c21^2*b32*a33*a23*b12+2*c21*c22*b32*a33*a13*b21+3*c12*c23*a31*b33*a22*b21+3*c12*c23*b31*a32*b23*a21+c22*c23*b31*a33*a21*b12+2*c21*c22*a31*b33*a12*b23+2*c21*c22*b31*a33*a13*b22+2*c21*c22*a32*b33*a11*b23-3*c22*c31*a33*a21*b13*b22-3*c22*c31*a33*a22*b11*b23+3*c11*c22*a33*b33*a22*b21+c11*c32*a32*b23^2*a21-c12*c21*a31*b23^2*a32-c31*c32*b23*b21*a12*a23+c31*c32*b23*a21*a23*b12-3*c23*c32*a31*b21*a23*b12-3*c22*c31*b33*a21*a13*b22+c11*c21*b22^2*a33^2+c11*c21*b23^2*a32^2+c12*c22*b23^2*a31^2+c12*c22*b21^2*a33^2+c13*c23*b22^2*a31^2+c13*c23*b21^2*a32^2-c21*c11*a23^2*b32^2-c21*c11*a22^2*b33^2-c21^2*b23*b13*a32^2+c21^2*a23*a13*b32^2-c21^2*b22*b12*a33^2+c21^2*a22*a12*b33^2-c22*c12*a23^2*b31^2-c22*c12*a21^2*b33^2-c22^2*b23*b13*a31^2+c22^2*a23*a13*b31^2-c22^2*b21*b11*a33^2+c22^2*a21*a11*b33^2-c23*c13*a22^2*b31^2-c23*c13*a21^2*b32^2+c23^2*a22*a12*b31^2-c23^2*b21*b11*a32^2+3*c11*c23*a31*b32*b23*a22-3*c11*c23*a31*a22*b22*b33-3*c11*c23*b31*a32*a23*b22+3*c11*c23*b31*a22*b22*a33-3*c11*c23*a32*b32*b23*a21+2*c11*c31*a33*a22*b22*b23-c11*c32*a31*b23*b22*a23+c11*c32*b31*a23*a22*b23-c11*c32*a32*b23*b21*a23+c11*c32*b32*a23*a21*b23+2*c11*c32*a33*b22*b21*a23-c11*c32*a33*b23*b21*a22-c11*c32*a33*b23*b22*a21-2*c11*c32*b33*a22*a21*b23+c11*c32*b33*a23*a21*b22+c11*c32*b33*a23*a22*b21-c12*c23*a32*b21^2*a33-c12*c23*b23*b22*a31^2+c12*c31*a31*b23^2*a22-c12*c31*b31*a23^2*b22+c12*c31*a32*b23^2*a21+2*c12*c32*b31*a23^2*b21-2*c12*c32*a33*b21^2*a23+2*c12*c32*b33*a21^2*b23+c12*c33*a32*b21^2*a23-c12*c33*b32*a21^2*b23+c12*c33*a33*b21^2*a22-c12*c33*b33*a21^2*b22-c13*c21*a31*b22^2*a33-c13*c21*b23*b21*a32^2-c13*c22*a32*b21^2*a33-c13*c31*b31*a22^2*b23-c13*c31*b33*a22^2*b21+c13*c32*a32*b21^2*a23-c13*c32*b33*a21^2*b22+c21*c13*a23*a21*b32^2+c21*c22*a33^2*b11*b22+c21*c22*a33^2*b12*b21-c21*c22*b33^2*a11*a22+c21*c23*a32^2*b13*b21-c21*c23*b32^2*a11*a23-c21*c23*b32^2*a13*a21+c21*c33*b31*a22^2*b13+c21*c33*b33*a22^2*b11-2*c21^2*a32*b33*a12*b23-c21^2*b32*a32*a23*b13+c21^2*b32*a33*a12*b23-c21^2*b32*b33*a12*a23-c21^2*b32*b33*a13*a22+2*c21^2*b33*a32*a22*b13-c21^2*b33*a32*a23*b12-c21^2*b33*a33*a22*b12+c21^2*a32*b32*b23*a13+c21^2*a33*b33*b22*a12+c22*c11*a22*a21*b33^2+c22^2*a31*a33*b11*b23-2*c22^2*b31*a33*a13*b21-c22^2*b31*a33*a21*b13+2*c22^2*b31*a33*a23*b11-c22^2*b33*a31*a23*b11+c22*c13*b32*a21^2*b33+c22*c23*a31^2*b12*b23+c22*c23*a31^2*b13*b22-c22*c23*b31^2*a13*a22-2*c22*c32*b31*a23^2*b11-2*c22*c32*b33*a21^2*b13+c22^2*a33*b33*b21*a11+2*c31*c21*a32*a12*b23^2+c31^2*b22*b23*a13*a22+2*c32*c22*a33*a13*b21^2-c32*c23*a32*a13*b21^2+c32^2*b23*b21*a11*a23-c32^2*b13*a21*b21*a23-c32^2*b11*a23*a21*b23+c23*c11*b31*a22^2*b33+c23*c11*a23*a21*b32^2+c23*c12*b32*a21^2*b33+c23^2*a31*a32*b11*b22+c23^2*a31*a32*b12*b21-c23^2*b31*a31*a22*b12+c23^2*b31*a32*a11*b22-c23^2*b31*b32*a11*a22-c23^2*b31*b32*a12*a21+2*c23^2*b32*a31*a21*b12-c23^2*b32*a31*a22*b11-c23^2*b32*a32*a21*b11+c23*c12*a23*a22*b31^2+c23*c31*b31*a22^2*b13+c23*c31*b33*a22^2*b11+c23*c32*b32*a21^2*b13+c23*c32*b33*a21^2*b12-2*c23*c33*b31*a22^2*b11+c23^2*a32*b32*b21*a11+2*c33*c23*a32*a12*b21^2+c33^2*b22*b21*a11*a22+c33^2*b21*b22*a12*a21-c33^2*b12*a21*b21*a22+2*c22*c23*b31*a33*a12*b21+3*c22*c31*b31*b23*a12*a23-3*c22*c31*b31*b23*a13*a22-3*c22*c31*b32*b23*a11*a23-3*c22*c33*b31*a21*a12*b23-2*c22*c23*b31*a33*a22*b11-c22*c23*b31*a33*a11*b22+c22*c23*b31*b33*a11*a22+c22*c23*b31*b33*a12*a21+2*c22*c23*a32*b21*b11*a33-c22*c23*a32*b33*b21*a11-2*c22*c23*b32*a31*a21*b13+c22*c23*b32*a31*a23*b11-c22*c23*b32*b21*a11*a33-2*c22*c23*b32*a21*a11*b33-2*c22*c23*b33*a31*a21*b12+c22*c23*b33*a31*a22*b11+c22*c23*b33*a32*a21*b11-3*c22*c31*a31*b23*a23*b12+3*c22*c31*a31*a23*b13*b22+3*c22*c31*a32*b23*a23*b11+3*c22*c31*b32*b23*a13*a21-c22*c31*b32*a23*a21*b13+3*c22*c31*a33*b21*a22*b13+3*c22*c31*a33*a21*b12*b23+3*c22*c31*b33*b21*a13*a22+2*c22*c31*b33*a21*a22*b13-c22*c31*b33*a21*a23*b12+3*c22*c31*b33*b22*a11*a23+2*c22*c32*b31*a23*a21*b13-3*c22*c33*a31*b21*a22*b13+3*c22*c33*a31*b21*a23*b12-3*c22*c33*a31*b22*a23*b11+3*c22*c33*a31*a22*b11*b23+3*c22*c33*b31*a21*a13*b22-c22*c33*b31*a21*a22*b13-3*c22*c33*b31*b22*a11*a23+3*c22*c33*b31*a22*a11*b23+2*c22*c33*b31*a22*a23*b11+3*c22*c33*b32*b21*a11*a23-c22*c23*a31*b31*a12*b23-c22*c23*a31*b31*a13*b22+c11*c33*b31*a22*b22*a23-c11*c33*a32*b22*b21*a23-2*c11*c33*b32*a23*a21*b22-c11*c33*a33*b22*b21*a22-2*c11*c21*a32*b23*b22*a33-3*c12*c21*a33*b33*a22*b21+3*c12*c21*a33*b33*b22*a21-3*c12*c21*b32*a33*b23*a21+3*c12*c21*a32*b33*a23*b21+c12*c21*a32*b23*b21*a33+3*c12*c21*b31*a33*b23*a22+c12*c21*a31*b23*b22*a33-2*c12*c22*a31*b23*b21*a33-3*c12*c23*a31*b31*b23*a22+c12*c23*a31*b22*b21*a33-3*c12*c23*b31*a33*b22*a21+3*c12*c23*b32*a21*b21*a33-c12*c31*a31*b23*b22*a23+c12*c31*b31*a23*a22*b23-c12*c31*a32*b23*b21*a23-c12*c31*a33*b23*b22*a21-2*c12*c31*b33*a22*a21*b23+c12*c31*b33*a23*a21*b22+c12*c31*b33*a23*a22*b21+2*c12*c32*a31*b23*b21*a23-2*c12*c32*b31*a23*a21*b23+2*c12*c32*a33*a21*b21*b23-c12*c33*a31*b22*b21*a23-c12*c33*a31*b23*b21*a22+2*c12*c33*a31*b23*b22*a21+c12*c33*b31*a23*a21*b22-2*c12*c33*b31*a23*a22*b21-c12*c33*a32*a21*b21*b23-c12*c33*a33*a21*b21*b22-c13*c31*a33*b22*b21*a22+c13*c31*b33*a22*a21*b22-3*c13*c21*a31*b32*b23*a22+3*c13*c21*b31*a32*a23*b22-3*c13*c21*b31*a22*b22*a33-3*c13*c21*a32*b33*b22*a21+3*c13*c21*b32*a33*a22*b21-3*c13*c22*a31*b31*a23*b22+c13*c22*a31*b23*b21*a32+3*c13*c22*a31*b32*a23*b21-3*c13*c22*b31*a32*b23*a21+3*c13*c22*b31*a33*b22*a21+3*c13*c22*a32*a21*b21*b33-2*c13*c23*a31*b22*b21*a32-c13*c31*a31*a22*b22*b23+c13*c31*b31*a22*b22*a23-c13*c31*a32*b22*b21*a23+2*c13*c31*a32*b23*b21*a22-c13*c31*a32*b23*b22*a21+c13*c31*b32*a23*a22*b21-c13*c32*a31*b22*b21*a23-c13*c32*a31*b23*b21*a22+c13*c32*b31*a22*a21*b23-2*c13*c32*b31*a23*a22*b21-c13*c32*a32*a21*b21*b23+c13*c32*b32*a21*b21*a23-c13*c32*a33*a21*b21*b22+c13*c32*b33*a21*b21*a22+2*c13*c33*a31*b22*b21*a22-2*c13*c33*b31*a22*a21*b22+2*c13*c33*a32*a21*b21*b22-2*c13*c33*b32*a21*b21*a22-c21*c12*b31*a23*a22*b33+2*c21*c11*b32*a23*a22*b33-c21*c22*a31*b32*b23*a13-c21*c22*a31*a33*b12*b23-c21*c22*a31*a33*b13*b22+c21*c22*b31*a32*a23*b13-c21*c22*b31*b23*a13*a32-2*c21*c22*b31*a23*a13*b32-c21*c22*b31*a33*a12*b23+c21*c22*b31*a33*a22*b13-3*c22*c33*a33*b21*a21*b12+3*c22*c33*a33*a21*b11*b22-c22*c33*b33*a21*a22*b11+c21*c22*b32*a33*a21*b13+c21*c22*b32*b33*a11*a23+c21*c22*b32*b33*a13*a21-2*c21*c22*b33*a31*a22*b13+c21*c22*b33*a31*a23*b12-2*c21*c22*b33*a32*a21*b13+c21*c22*b33*a33*a21*b12+c21*c22*b33*a33*a22*b11-c21*c23*a31*a32*b13*b22+2*c21*c23*a31*b32*a13*b22-c21*c23*a31*b33*b22*a12-c21*c23*b31*a32*a13*b22+c21*c23*b31*a32*a23*b12-c21*c23*b31*b22*a12*a33+c21*c23*b31*a33*a22*b12-2*c21*c23*b31*a22*a12*b33-c21*c23*a32*a33*b11*b22+2*c21*c23*a32*b33*a12*b21+c21*c23*b32*a31*a22*b13-2*c21*c23*b32*a31*a23*b12+c21*c23*b32*a32*a21*b13+c21*c23*b32*a32*a23*b11-c21*c23*b32*a33*a12*b21-2*c21*c23*b32*a33*a21*b12+c21*c23*b32*b33*a11*a22+c21*c23*b32*b33*a12*a21+c21*c23*b33*a31*a22*b12-2*c21*c23*b33*a32*a22*b11+c21*c23*b33*a32*a21*b12+2*c21*c31*b32*a23*a22*b13+3*c21*c32*a31*b23*a23*b12-3*c21*c32*a31*a23*b13*b22+3*c21*c32*b31*b23*a13*a22-3*c21*c32*a32*b23*a23*b11+3*c21*c32*a32*a23*b13*b21-c21*c32*b32*a23*a21*b13-3*c21*c32*a33*b21*a22*b13+3*c21*c32*a33*a21*b13*b22+3*c21*c32*a33*a22*b11*b23+3*c21*c32*b33*b21*a12*a23+3*c21*c32*b33*a21*a13*b22+2*c21*c32*b33*a21*a22*b13-c21*c32*b33*a21*a23*b12-c21*c32*b33*a22*a23*b11+3*c21*c33*a31*b22*a22*b13-3*c21*c33*a32*b21*a23*b12+3*c21*c33*a32*a21*b12*b23+3*c21*c33*a32*b22*a23*b11-3*c21*c33*b32*b21*a12*a23+3*c21*c33*b32*b21*a13*a22+3*c21*c33*b32*a21*a12*b23-c21*c33*b32*a21*a22*b13+2*c21*c33*b32*a21*a23*b12-c21*c33*b32*a22*a23*b11+3*c21*c33*a33*a22*b12*b21-c21*c33*b33*a22*a21*b12+2*c21*c22*a31*b23*b13*a32-c21*c22*a31*b33*a13*b22-c21*c22*a33*b33*a11*b22-c21*c23*a31*b32*a12*b23+2*c21*c23*b31*a32*a12*b23-c21*c23*a32*b32*a11*b23-c21*c23*a32*b32*a13*b21-c21*c23*a32*b33*a11*b22+2*c21*c23*b32*a33*a11*b22-3*c21*c32*b32*b23*a13*a21-3*c21*c32*b33*b22*a11*a23-3*c21*c33*b31*b22*a13*a22-3*c21*c33*b32*a22*a11*b23+3*c21*c33*b33*b22*a11*a22-3*c21*c33*b33*b22*a12*a21+2*c22*c32*b33*a21*a23*b11-c22*c11*b31*a23*a22*b33+2*c22*c12*b31*a23*a21*b33-c22*c13*b31*a23*a21*b32-c22*c23*a31*a32*b11*b23-c22*c23*a31*b32*a13*b21-c22*c23*a31*a33*b11*b22-c22*c23*a31*a33*b12*b21+2*c22*c23*a31*b33*a11*b22+c22*c23*b31*a31*a22*b13+c22*c23*b31*a31*a23*b12-2*c22*c23*b31*a32*a23*b11-c23*c11*b31*a23*a22*b32-c23*c11*b32*a22*a21*b33-c23*c12*b31*a23*a21*b32-c23*c12*b31*a22*a21*b33+2*c23*c13*b31*a22*a21*b32-3*c23*c31*a31*b22*a22*b13+3*c23*c31*a31*a22*b12*b23-c23*c31*b31*a22*a23*b12+3*c23*c31*a32*b21*a23*b12-3*c23*c31*a32*a21*b12*b23+3*c23*c31*a32*a21*b13*b22-3*c23*c31*a32*b22*a23*b11-c23*c31*b32*a21*a22*b13+3*c23*c31*b32*a22*a11*b23+3*c23*c31*a33*b22*a22*b11-3*c23*c31*a33*a22*b12*b21+3*c23*c31*b33*b22*a12*a21-3*c23*c32*a31*a22*b11*b23+3*c23*c32*b31*a21*a12*b23-c23*c32*b31*a21*a22*b13-c23*c32*b31*a21*a23*b12+3*c23*c32*b31*b22*a11*a23-3*c23*c32*a32*b21*a21*b13+3*c23*c32*a32*a21*b11*b23-c23*c32*b32*a21*a23*b11+3*c23*c32*a33*b21*a21*b12-3*c23*c32*a33*a21*b11*b22+3*c23*c32*b33*b21*a11*a22-c23*c32*b33*a21*a22*b11-3*c23*c31*b31*b22*a12*a23+3*c23*c31*b31*b22*a13*a22-3*c23*c31*b32*b21*a13*a22-3*c23*c31*b33*b22*a11*a22-3*c23*c32*b31*a21*a13*b22-2*c31*c21*a33*b22*a12*b23+c31*c22*a31*b23*a13*b22+c31*c22*a32*b23*a13*b21+c31*c22*a33*b22*a11*b23-2*c31*c22*a33*b21*a13*b22-2*c31*c23*a32*b21*a12*b23+c31*c23*a33*b22*a12*b21-c31*c32*b23*b22*a11*a23+c31*c32*b23*a22*a23*b11-c31*c32*b22*b23*a13*a21+2*c31*c32*b22*a23*a13*b21+c31*c32*b22*a23*a21*b13-c31*c33*b23*b22*a11*a22+2*c31*c33*b23*a22*a12*b21+c31*c33*b23*a22*a21*b12-c31*c33*a23*b22*a12*b21-2*c31*c33*a23*b22*a21*b12-c31*c33*b22*b21*a13*a22+c32*c21*a32*b23*a13*b21+c32*c21*a33*b21*a12*b23-2*c32*c21*a33*b21*a13*b22-2*c32*c22*a31*b23*a13*b21+c32*c23*a31*b21*a12*b23-c32*c33*b23*b21*a11*a22-c32*c33*b23*b21*a12*a21+2*c32*c33*b23*a21*a11*b22+c32*c33*b23*a21*a22*b11-c32*c33*a23*b21*a11*b22+c32*c33*a23*b21*a21*b12+c33*c22*a32*b21*a11*b23+c33*c22*a33*b21*a11*b22-2*c33*c23*a31*b22*a12*b21-2*c33*c23*a32*b21*a11*b22+c33*c21*a32*b22*a11*b23-2*c33*c21*a32*b21*a12*b23+c33*c21*a32*b21*a13*b22+c33*c21*a33*b22*a12*b21-2*c33*c22*a31*b22*a11*b23+c33*c22*a31*b21*a12*b23+c33*c22*a31*b21*a13*b22,-3*c31*a33*b12*a22*a11*b23+c13*b33*a31*a22^2*b11-c32*b31*b11*a12*a23^2-3*c31*a33*a13*b22*a21*b12-3*c33*a31*b12*b22*a11*a23+c33*a33*a11^2*b22^2+c33*a33*a12^2*b21^2-c33*a33*a21^2*b12^2-c13*b33*a31*a22*a21*b12-3*c22*a31*b32*a13*a23*b11+3*c12*b31*a32*b23*a13*a21-c31*a33*a13*a11*b22^2-c31*a33*b23*a12^2*b21+3*c11*a32*b33*b21*a13*a22+c11*a31*a32*a23*b13*b22-2*c33*b33*a22*a11^2*b22+2*c33*b33*b12*a12*a21^2+3*c31*a33*a13*a22*b12*b21+c33*b31*a21*a12^2*b23+c33*b32*b22*a11^2*a23+2*c33*b33*b11*a11*a22^2+c12*a31*a33*a22*b11*b23+c23*b32^2*a13*a11*a21+c21*a33^2*b12*a11*b22+c11*a32^2*b23*a13*b21-2*c21*a33^2*b12*a12*b21-c23*a33*b31*a12^2*b21-c23*a33*b32*a11^2*b22+2*c11*b33*a32*a22*a23*b11+c33*a32*a23*a22*b11^2+c23*a31*a32*b12*a21*b13+2*c23*a31*a32*a11*b12*b23-c33*b31*a11*b22*a12*a23+c32*b31*a23*a11*a22*b13+c32*b31*a23*a12*a21*b13-c32*b33*b12*a13*a21^2-2*c11*a31*a33*b22*a22*b13+3*c33*a31*b12*a22*a11*b23+2*c12*b31*a31*a23*a22*b13+3*c13*b31*a32*a22*a11*b23-2*c11*b33*a33*a22^2*b11-c21*a31*a32*a22*b13^2+c33*b31*a22*a12*a21*b13-2*c22*a33*b33*a11*a12*b21+c32*b31*b21*a13^2*a22+2*c32*b32*b11*a11*a23^2-c31*a33*b12*a22*a23*b11-3*c32*a33*b13*a21*a11*b22+2*c32*b32*b13*a13*a21^2-3*c12*b32*a33*b21*a11*a23-3*c12*b31*a33*a22*a11*b23+c23*a31*a32*b11*a22*b13-c12*a31*a32*b23*a13*b21-c22*a32*a33*a11*b13*b21+2*c12*b33*a31*a21*a23*b12-c32*b31*a11*b23*a13*a22-c32*a33*b23*a11^2*b22+c12*a31*a33*a21*b13*b22-c23*b31^2*a12^2*a23+2*c33*a33*b12*a21*a22*b11-c33*b32*b12*a13*a21^2-c12*b33*a31*a22*a23*b11+3*c32*a31*b13*b22*a11*a23+c32*a33*b13*a21^2*b12+3*c33*a31*a12*b22*a23*b11-3*c12*a31*b33*b21*a13*a22+c22*a32*b33*a11*a13*b21+c23*a31*b32*a12*a13*b21+c21*a32^2*a21*b13^2+2*c33*b33*a21*a12*a11*b22-c33*a31*b13*a22*a21*b12+c21*a32*b33*a11*a13*b22-c21*a32^2*b13*a23*b11+c21*b32^2*a13*a11*a23+c33*a31*a23*a21*b12^2+c33*a32*b13*a21^2*b12-c22*b31^2*a13^2*a22+3*c23*a31*b32*b11*a13*a22-c22*a33^2*b11*a21*b12+c22*b33^2*a12*a11*a21+c22*a33^2*b11*a12*b21+c22*a33^2*a11*b12*b21+3*c21*b32*a33*b11*a12*a23-3*c32*a31*b13*a22*a11*b23+c32*a33*a23*a22*b11^2+c22*a31*b33*a12*a13*b21-c11*a32*a33*b21*a13*b22-c11*a33^2*b22*a21*b12+2*c11*a33^2*b22*a22*b11+c12*b32*a31*a23^2*b11+c13*b31*b32*a12*a23*a21+2*c13*a31*a32*b21*a13*b22-2*c31*b31*a22*a13^2*b22-c31*a32*a12*a11*b23^2-c21*a32*a33*b11*a13*b22-3*c13*b31*a33*a22*a12*b21+c21*a31*b33*a12*a13*b22-c11*a32^2*b23*a21*b13+2*c11*a32^2*b23*a23*b11-c32*b33*a22*a11*a13*b21+c12*b31*a32*a23^2*b11+c12*a32*a33*a13*b21^2+c12*b32*a33*a21^2*b13-3*c33*a31*a12*a22*b11*b23+2*c33*b31*a22*a11*a13*b22-c21*a32*b31*a13^2*b22+2*c21*a32*b32*a13^2*b21+3*c32*a31*a13*b21*a23*b12+c32*b33*b22*a11^2*a23-c31*b33*a11*a22^2*b13-c31*b33*b11*a13*a22^2+c23*a31*b32*a11*a13*b22-c31*b33*a21*a12*a13*b22-c33*b31*a11*a22^2*b13+3*c22*b31*a33*a12*a21*b13-c23*a31*a32*a11*b13*b22-c23*a32*a33*b11*a12*b21+c32*b31*a23*b12*a13*a21+2*c32*b31*a23*a11*a12*b23-c32*b33*a12*a21^2*b13-c13*a32*a33*b21*a11*b22-3*c11*b32*a33*a21*a12*b23+c11*b31*b33*a22*a12*a23-c23*a31*a32*a12*b13*b21+2*c13*b31*a32*a21*a22*b13-c11*a33^2*a22*b12*b21-c11*b33^2*a12*a21*a22-c21*a31*b32*a13^2*b22-c21*a31*a33*a23*b12^2+c11*a31*a32*b23*a22*b13-2*c23*a31^2*b12*a12*b23+c23*a31^2*b12*a13*b22+c12*b31^2*a12*a23^2-c12*a33^2*a12*b21^2+c12*b33^2*a21^2*a12-c12*a31^2*b23*a22*b13+2*c12*a31^2*b23*a23*b12-c12*a31^2*a23*b13*b22+c12*b33*a32*a21^2*b13-2*c12*b33*a33*a21^2*b12+c13*a31^2*b22*a12*b23-3*c21*a32*b33*b11*a12*a23+3*c21*a32*b33*a11*a23*b12+c12*a33^2*b21*a11*b22+c33*b31*a22*b12*a13*a21+c33*b31*a22*a11*a23*b12+3*c32*a33*b12*a21*a11*b23+c22*a33*b31*a12*a13*b21+c22*a33*b32*a11*a13*b21+3*c11*a31*b33*b22*a12*a23+2*c13*b32*a31*a21*a22*b13-c21*a31*b33*a12^2*b23+c21*b31*b32*a13^2*a22-c11*b33*a32*a21*a22*b13+2*c12*b31*a33*a21*a23*b12-c33*b32*a22*a11*a13*b21+c33*b32*a21*a11*a22*b13-3*c31*a32*b13*a21*a12*b23-3*c31*a32*b13*b22*a11*a23-c22*b33^2*a11^2*a22+3*c12*a32*b33*b21*a11*a23-3*c12*a32*b33*a21*a11*b23+c21*a31*a33*b12*a22*b13+c31*b32*a23*b11*a13*a22-c33*b32*a12*a21^2*b13+c23*a32^2*a23*b11^2-c12*b31*a33*a22*a23*b11-3*c21*b32*a33*a11*a23*b12+3*c22*a32*b33*a11*a21*b13+c31*b33*b21*a12^2*a23+c31*a32*b12*a23^2*b11+c33*b31*a22*b11*a12*a23-c33*b31*a22*a11*a12*b23-c21*b32*b33*a13*a11*a22+c32*a32*a13^2*b21^2-c32*a32*a21^2*b13^2-c32*a32*a23^2*b11^2-c22*a31^2*b13*a23*b12-c22*a32*b33*a11^2*b23+c22*b32*b33*a11^2*a23-c31*b33*a22*a11*a12*b23-c33*b31*b11*a13*a22^2+c31*b32*a23*b12*a13*a21+c33*b32*a22*a11^2*b23-3*c32*a33*a13*b21*a22*b11-2*c32*b31*a21*b13*a13*a22+c32*b33*a22*a11^2*b23-c33*a33*a22^2*b11^2-c11*a32^2*a11*b23^2+c11*b32^2*a23^2*a11+c23*a31^2*a23*b12^2-3*c13*b31*a32*b22*a11*a23+c22*a33^2*a22*b11^2+2*c22*a31*b31*a13^2*b22-c22*a31*b32*a13^2*b21-c22*a31*a32*a21*b13^2-c31*a32*b13*a22*a23*b11-c33*a31*a13*a11*b22^2+c13*a32*a33*a21*b11*b22+c13*a31*a33*b22*a21*b12-c23*a31*a33*b12*a11*b22+2*c31*a31*b13*a22*a23*b12-c31*a32*b13*a21*a23*b12-c33*a31*b23*a12^2*b21+2*c11*b32*a32*a23*a21*b13+c13*a31*a33*a22*b12*b21-3*c13*a31*b33*b22*a12*a21+3*c13*a31*b33*a22*a12*b21+3*c13*b31*a32*b21*a12*a23+c21*a33^2*a12*b11*b22-c21*a33*b31*a12^2*b23-c13*b31*a33*a22*a21*b12-2*c31*b31*a22*b13*a12*a23+2*c31*b31*a22*a13*a12*b23-c23*a31^2*b12*a22*b13+c23*b31^2*a13*a12*a22+c23*b31*b33*a12^2*a21+2*c12*b33*a33*a21*a22*b11-c23*a31*b33*a12^2*b21-c23*a31*a33*a21*b12^2+3*c31*a33*b13*b22*a12*a21-c33*a32*a13*a12*b21^2+c32*a33*a12*b21*a11*b23+c32*a33*a13*b21*a11*b22-c22*a31*a33*b11*a12*b23+2*c22*a31*a33*b11*a13*b22-2*c31*b31*a23*b12*a13*a22+c31*a32*a22*a21*b13^2+c31*a33*b13*a22^2*b11+3*c22*b31*a33*a11*a23*b12+c31*b32*a21*a13^2*b22+c31*b32*b21*a13^2*a22-3*c22*b31*a33*b11*a12*a23-c31*b32*a13*b21*a12*a23-c33*a32*b23*a11^2*b22+c33*b32*a21*a11*a23*b12-c33*b32*a21*a11*a12*b23+c32*a31*a13*b22*a11*b23+c32*a31*a22*a21*b13^2-2*c33*b33*a21*a12^2*b21+c33*a31*b13*a22^2*b11-c21*b33^2*a12^2*a21+3*c32*a31*a13*a22*b11*b23+c32*a31*b12*a23^2*b11-3*c13*b32*a33*a21*a11*b22+c13*b32*b33*a21*a11*a22+c31*a33*a13*b22*a12*b21+c33*b31*b21*a12^2*a23-c11*b33*a31*a22*a23*b12-c11*b33*a32*a21*a23*b12+c13*a31*a32*b22*a23*b11-c11*a33^2*a11*b22^2+c11*b33^2*a22^2*a11-c12*a31^2*a12*b23^2+c23*a31^2*a12*b13*b22+2*c23*a31*b31*a12^2*b23-c31*a31*a22^2*b13^2-c31*a31*a23^2*b12^2+c32*a32*a11^2*b23^2+2*c21*b32*b33*a13*a12*a21-2*c33*b32*a22*b11*a11*a23-c13*a31*a33*b22*a12*b21-3*c21*a32*b33*a11*a22*b13-c32*b33*a11*a21*a13*b22+c31*a31*a13^2*b22^2-c31*a33*b13*a22*a21*b12+c31*a31*a12^2*b23^2+3*c11*a32*b33*a21*a12*b23-2*c32*b32*a21*b13*a11*a23+2*c32*b32*a21*a13*a11*b23-c32*a33*a13*a12*b21^2-2*c23*a32*b31*a11*a12*b23-c12*b32*a31*a23*a21*b13-c33*b31*a21*a12*a13*b22-2*c33*b31*a21*b12*a12*a23+3*c21*a31*b33*a12*a22*b13-c23*b32^2*a11^2*a23-c13*a31^2*a13*b22^2+c13*b31^2*a13*a22^2-c13*a32^2*a13*b21^2+c13*b32^2*a13*a21^2-c21*b32^2*a13^2*a21+c21*a33^2*a21*b12^2+c22*a31^2*a22*b13^2+c13*b33*a32*a21^2*b12+c12*a31^2*b23*a13*b22+c12*a31*a32*a11*b23^2-c12*b31*b32*a23^2*a11-c12*b31^2*a23*a13*a22-2*c12*b31*a31*a23^2*b12-c12*b32*b33*a13*a21^2+2*c12*a33^2*b21*a21*b12-c12*a33^2*b21*a22*b11-c12*a33^2*a21*b11*b22-c12*b33^2*a21*a11*a22+2*c13*a31^2*b22*a22*b13-c13*a31^2*b22*a23*b12-c13*a31^2*a22*b12*b23+c13*a31*a33*a11*b22^2-c13*b31*b33*a22^2*a11-c13*b31^2*a22*a12*a23-2*c13*b31*a31*a22^2*b13+c13*b31*a33*a22^2*b11+c13*a32*a33*a12*b21^2+c13*a32^2*b21*a11*b23+2*c13*a32^2*b21*a21*b13-c13*a32^2*b21*a23*b11-c13*a32^2*a21*b11*b23-c13*b32*b33*a21^2*a12-c13*b32^2*a21*a11*a23-2*c13*b32*a32*a21^2*b13+c13*b32*a33*a21^2*b12+c11*a31*a32*a12*b23^2+c11*a31*a33*a13*b22^2+c11*b31*a32*a23^2*b12-c11*b31*b32*a12*a23^2+c11*b31*a33*a22^2*b13-c11*b31*b33*a13*a22^2-c11*a32^2*a23*b13*b21-c11*b32^2*a13*a21*a23+c11*b32*a31*a23^2*b12-2*c11*b32*a32*a23^2*b11+c11*a33^2*b22*a12*b21+c11*b33*a31*a22^2*b13+c21*b31*b33*a12^2*a23+c21*a32^2*b13*a11*b23-2*c21*a32^2*b13*a13*b21+c21*a32^2*a13*b11*b23+2*c21*a33*b33*a12^2*b21-c21*a33^2*b12*a22*b11+c21*b33^2*a12*a11*a22+c22*b31^2*a13*a12*a23+c22*b31*b32*a13^2*a21-c22*a32*b31*a13^2*b21-c22*a32*a33*a23*b11^2+c22*a31^2*b13*a12*b23-2*c22*a31^2*b13*a13*b22+c22*a31^2*a13*b12*b23-c22*a33*b32*a11^2*b23+2*c22*a33*b33*a11^2*b22-2*c22*a33^2*b11*a11*b22+2*c23*a32*b32*a11^2*b23-c23*a32*b33*a11^2*b22-c23*a32*a33*a22*b11^2-2*c23*a32^2*b11*a11*b23+c23*a32^2*b11*a13*b21+c23*a32^2*a11*b13*b21+c23*b32*b33*a11^2*a22-c23*a32^2*b11*a21*b13+2*c31*b31*b13*a13*a22^2-2*c31*b31*a23*a12^2*b23+2*c31*b31*b12*a12*a23^2-c31*a32*b22*a13^2*b21-c31*b32*a11*a23^2*b12-c31*b32*b11*a12*a23^2+c31*b33*a21*a12^2*b23+c31*a33*a23*a21*b12^2-c32*a31*a12*a11*b23^2-c32*a31*b22*a13^2*b21-c32*b31*a11*a23^2*b12+c32*b31*a21*a13^2*b22-2*c32*b32*a23*a11^2*b23-2*c32*b32*a21*a13^2*b21-c12*a31*a33*b22*a11*b23+2*c12*a31*a33*b21*a12*b23-c12*a31*a33*b21*a13*b22+c12*a31*a33*b21*a22*b13-2*c12*a31*a33*b21*a23*b12-c11*a31*a32*b23*a13*b22-2*c11*a31*a32*b23*a23*b12+3*c11*a31*b32*b23*a13*a22-3*c11*a31*b32*a23*a13*b22-c11*a31*a33*b22*a12*b23+c11*a31*a33*b22*a23*b12+c11*a31*a33*a22*b12*b23-3*c11*a31*b33*a22*a12*b23-3*c11*b31*a32*b23*a13*a22+3*c11*b31*a32*a23*a13*b22-c11*b31*a32*a23*a22*b13+c11*b31*b32*a23*a13*a22-3*c11*b31*a33*b22*a12*a23+3*c11*b31*a33*a22*a12*b23-c11*b31*a33*a22*a23*b12+2*c11*a32*a33*b22*a11*b23-c11*a32*a33*b21*a12*b23+c11*a32*a33*b21*a22*b13+c11*a32*a33*b21*a23*b12+c11*a32*a33*a21*b12*b23+c11*a32*a33*a21*b13*b22-2*c11*a32*a33*b22*a23*b11-2*c11*a32*a33*a22*b11*b23-3*c11*a32*b33*b21*a12*a23-3*c11*a32*b33*a21*a13*b22+3*c11*b32*a33*b21*a12*a23-3*c11*b32*a33*b21*a13*a22+3*c11*b32*a33*a21*a13*b22+c11*b32*b33*a13*a21*a22-2*c11*b32*b33*a23*a22*a11+c11*b32*b33*a12*a23*a21-c11*b32*a31*a23*a22*b13-c11*b32*a33*a21*a22*b13-c11*b32*a33*a21*a23*b12+2*c11*b32*a33*a22*a23*b11+2*c11*b33*a33*a22*a21*b12-2*c12*a31*a33*a21*b12*b23+c12*a31*a33*b22*a23*b11+3*c12*a31*b33*a21*a13*b22-3*c12*a31*b33*b22*a11*a23+3*c12*a31*b33*a22*a11*b23+c12*b31*b32*a13*a21*a23+3*c12*b31*a33*b21*a13*a22-3*c12*b31*a33*a21*a13*b22+3*c12*b31*a33*b22*a11*a23+c12*b31*b33*a13*a21*a22+c12*b31*b33*a23*a22*a11-2*c12*b31*b33*a12*a23*a21-3*c12*b31*a32*a23*a13*b21-c12*b31*a32*a23*a21*b13-c12*b31*a33*a21*a22*b13-c12*a32*a33*b21*a11*b23-2*c12*a32*a33*b21*a21*b13+c12*a32*a33*b21*a23*b11+c12*a32*a33*a21*b11*b23+3*c12*b32*a33*a21*a11*b23-c12*b32*a33*a21*a23*b11+c12*b32*b33*a21*a11*a23-c12*b33*a31*a21*a22*b13-c12*b33*a32*a21*a23*b11+c12*a31*a32*b23*a21*b13-2*c12*a31*a32*b23*a23*b11+c12*a31*a32*a23*b13*b21-3*c12*a31*b32*b23*a13*a21+3*c12*a31*b32*a23*a13*b21+c32*b33*a21*a11*a22*b13+3*c32*a33*a13*a21*b11*b22-3*c32*a33*b12*b21*a11*a23+3*c32*a33*a12*b21*a23*b11-3*c32*a33*a12*a21*b11*b23+c32*b33*a22*b11*a13*a21-2*c32*b33*a22*b11*a11*a23-c13*a31*a32*b22*a11*b23-c13*a31*a32*b21*a12*b23-2*c13*a31*a32*b21*a22*b13+c13*a31*a32*b21*a23*b12+c13*a31*a32*a21*b12*b23-2*c13*a31*a32*a21*b13*b22+c13*a31*a32*a22*b11*b23-3*c13*a31*b32*b21*a12*a23+3*c13*a31*b32*a21*a12*b23+3*c13*a31*b32*b22*a11*a23-3*c13*a31*b32*a22*a11*b23-2*c13*a31*a33*b22*a22*b11-3*c13*b31*a32*a21*a12*b23+c13*b31*b32*a23*a22*a11-2*c13*b31*b32*a13*a21*a22+3*c13*b31*a33*b22*a12*a21+c13*b31*b33*a12*a21*a22+2*c13*b31*a31*a22*a23*b12-c13*b31*a32*a21*a23*b12-c13*b31*a32*a22*a23*b11-2*c13*a32*a33*b21*a21*b12+c13*a32*a33*b21*a22*b11-3*c13*a32*b33*b21*a11*a22+3*c13*a32*b33*a21*a11*b22+3*c13*b32*a33*b21*a11*a22-c13*b32*a31*a21*a23*b12-c13*b32*a31*a22*a23*b11+2*c13*b32*a32*a21*a23*b11-c13*b32*a33*a21*a22*b11-c13*b33*a32*a21*a22*b11-c21*a31*a32*b13*a12*b23+2*c21*a31*a32*b13*a13*b22+c21*a31*a32*b13*a23*b12-c21*a31*a32*a13*b12*b23-3*c21*a31*b32*b13*a12*a23+c21*a31*b32*a13*a12*b23+3*c21*a31*b32*a13*a23*b12+2*c21*a31*a33*b12*a12*b23-c21*a31*a33*b12*a13*b22-c21*a31*a33*a12*b13*b22-3*c21*a31*b33*b12*a13*a22-2*c33*b33*a21*b12*a11*a22-c33*a31*b12*a22*a23*b11-c33*a32*b13*a21*a22*b11-c33*a32*b12*a21*a23*b11+3*c22*b32*a33*b11*a13*a21-3*c22*b32*a33*a11*a21*b13-c22*b32*b33*a13*a11*a21+c22*a33*b31*a11*a12*b23-2*c22*a33*b31*a11*a13*b22-2*c23*a31*b31*a12*a13*b22+2*c23*a31*a32*b11*a12*b23-c23*a31*a32*b11*a13*b22-c23*a31*a32*b12*a13*b21-2*c23*a31*b32*a11*a12*b23-3*c23*a31*b32*a11*a22*b13-3*c23*a31*b32*b12*a13*a21+3*c23*a31*b32*a12*a21*b13-c23*a31*a33*a12*b11*b22+2*c23*a31*a33*b12*a12*b21+3*c23*a31*b33*b12*a11*a22+c23*a31*b33*a12*a11*b22-3*c23*a31*b33*a12*a22*b11-2*c23*a31*a32*b11*a23*b12+c23*a31*a33*b12*a22*b11-3*c23*b31*a32*b11*a13*a22+3*c23*b31*a32*a11*a22*b13+3*c23*b31*a32*b12*a13*a21-3*c23*b31*a32*a12*a21*b13-c23*b31*b32*a13*a11*a22-c23*b31*b32*a13*a12*a21+2*c23*b31*b32*a12*a23*a11-3*c23*b31*a33*b12*a11*a22+3*c23*b31*a33*a12*a22*b11-c23*b31*b33*a12*a11*a22+c23*a32*b31*a11*a13*b22+c23*a32*b31*a12*a13*b21-2*c23*a32*b32*a11*a13*b21+2*c23*a32*a33*b11*a11*b22-c23*a32*a33*a11*b12*b21+3*c23*a32*b33*b11*a12*a21+c23*a32*b33*a11*a12*b21-3*c23*a32*b33*a11*a21*b12+c23*a32*a33*b11*a21*b12-3*c23*b32*a33*b11*a12*a21+3*c23*b32*a33*a11*a21*b12-c23*b32*b33*a12*a11*a21+c23*a33*b31*a12*a11*b22+c23*a33*b32*a11*a12*b21+3*c31*a32*a13*a21*b12*b23+c31*a32*a13*b22*a11*b23+c31*a32*a13*b21*a12*b23-2*c31*a31*b23*a12*a13*b22+2*c31*b31*a23*a12*a13*b22+3*c31*a32*b13*a22*a11*b23+3*c31*a32*b13*b21*a12*a23-3*c31*a32*a13*a22*b11*b23+3*c31*a32*a13*b22*a23*b11-3*c31*a32*a13*b21*a23*b12+c31*b32*a23*a11*a22*b13+c31*b32*a23*a12*a21*b13-c31*b32*a23*a11*a13*b22+2*c31*b32*a23*a11*a12*b23-2*c31*b32*a21*b13*a13*a22-c31*b32*a21*a13*a12*b23-c31*b32*a11*b23*a13*a22-3*c31*a33*b13*a22*a12*b21+3*c31*a33*b12*b22*a11*a23+c31*a33*a12*b22*a11*b23-3*c31*a33*a12*b22*a23*b11+3*c31*a33*a12*a22*b11*b23+c31*b33*a22*a12*a21*b13+2*c31*b33*a22*a11*a13*b22+c31*b33*a22*b12*a13*a21+c31*b33*a22*a11*a23*b12+c31*b33*a22*b11*a12*a23-2*c31*b33*a21*b12*a12*a23-c31*b33*a12*b21*a13*a22-c31*b33*a11*b22*a12*a23+3*c32*a31*b13*a21*a12*b23-3*c32*a31*b13*b21*a12*a23+c32*a31*a13*b21*a12*b23-3*c32*a31*a13*a21*b12*b23-3*c32*a31*a13*b22*a23*b11+c32*b31*a23*b11*a13*a22-c32*b31*a23*a11*a13*b22-c32*b31*a21*a13*a12*b23-c32*b31*a13*b21*a12*a23-2*c32*a32*b23*a11*a13*b21-2*c32*b32*a23*b11*a13*a21+2*c32*b32*a23*a11*a13*b21+3*c32*a33*b13*b21*a11*a22+2*c32*b33*a21*a12*a13*b21+c32*b33*a21*a11*a23*b12-c32*b33*a21*a11*a12*b23+c32*b33*a21*b11*a12*a23-c32*b33*a12*b21*a11*a23-c32*a31*b13*a21*a23*b12-c32*a31*b13*a22*a23*b11+2*c32*a32*b13*a21*a23*b11-c32*a33*b13*a21*a22*b11-c32*a33*b12*a21*a23*b11-3*c33*a31*b13*b22*a12*a21+3*c33*a31*b13*a22*a12*b21+c33*a31*a13*b22*a12*b21+3*c33*a31*a13*b22*a21*b12-3*c33*a31*a13*a22*b12*b21+c33*a31*a12*b22*a11*b23-c33*b31*a12*b21*a13*a22-3*c33*a32*b13*b21*a11*a22+3*c33*a32*b13*a21*a11*b22+c33*a32*a13*b21*a11*b22+3*c33*a32*a13*b21*a22*b11-3*c33*a32*a13*a21*b11*b22+3*c33*a32*b12*b21*a11*a23-3*c33*a32*b12*a21*a11*b23+c33*a32*a12*b21*a11*b23-3*c33*a32*a12*b21*a23*b11+3*c33*a32*a12*a21*b11*b23+c33*b32*a22*b11*a13*a21+2*c33*b32*a21*a12*a13*b21+c33*b32*a21*b11*a12*a23-c33*b32*a12*b21*a11*a23-c33*b32*a11*a21*a13*b22-2*c33*a33*b22*a11*a12*b21-2*c33*b33*a22*b11*a12*a21+2*c33*b33*a22*a11*a12*b21+3*c21*b31*a32*b13*a12*a23-3*c21*b31*a32*a13*a23*b12-c21*b31*b32*a13*a12*a23+3*c21*b31*a33*b12*a13*a22-3*c21*b31*a33*a12*a22*b13-c21*b31*b33*a13*a12*a22+c21*a32*b31*a13*a12*b23-2*c21*a32*b32*a13*a11*b23-c21*a32*a33*b11*a12*b23-c21*a32*a33*a11*b12*b23-c21*a32*a33*a11*b13*b22+2*c21*a32*a33*b12*a13*b21+2*c21*a32*a33*a12*b13*b21+c21*a32*b33*a11*a12*b23+3*c21*a32*b33*b11*a13*a22-2*c21*a32*b33*a12*a13*b21+c21*a32*a33*b11*a22*b13+c21*a32*a33*b11*a23*b12-2*c21*a32*a33*b12*a21*b13-3*c21*b32*a33*b11*a13*a22+3*c21*b32*a33*a11*a22*b13-c21*b32*b33*a12*a23*a11+c21*a33*b31*a12*a13*b22+c21*a33*b32*a11*a12*b23+c21*a33*b32*a11*a13*b22-2*c21*a33*b32*a12*a13*b21-2*c21*a33*b33*a12*a11*b22-2*c22*a31*b31*a13*a12*b23-c22*a31*a32*b13*a11*b23+2*c22*a31*a32*b13*a13*b21-c22*a31*a32*a13*b11*b23+3*c22*a31*b32*b13*a11*a23+c22*a31*b32*a13*a11*b23-c22*a31*a33*a11*b12*b23+2*c22*a31*a33*a11*b13*b22-c22*a31*a33*b12*a13*b21-c22*a31*a33*a12*b13*b21+c22*a31*b33*a11*a12*b23+3*c22*a31*b33*b11*a12*a23-2*c22*a31*b33*a11*a13*b22-3*c22*a31*b33*a11*a23*b12+3*c22*a31*b33*b12*a13*a21-3*c22*a31*b33*a12*a21*b13+c22*a31*a32*b13*a23*b11-2*c22*a31*a33*b11*a22*b13+c22*a31*a33*b11*a23*b12+c22*a31*a33*b12*a21*b13-3*c22*b31*a32*b13*a11*a23+3*c22*b31*a32*a13*a23*b11-c22*b31*b32*a13*a11*a23-3*c22*b31*a33*b12*a13*a21-c22*b31*b33*a12*a23*a11-c22*b31*b33*a13*a12*a21+2*c22*b31*b33*a13*a11*a22+c22*a32*b31*a13*a11*b23+2*c22*a32*a33*b11*a11*b23-c22*a32*a33*b11*a13*b21+c22*a32*a33*b11*a21*b13-3*c22*a32*b33*b11*a13*a21,-2*c13*a32*b32*b21*a11*b23-c12*a33*b32*a13*b21^2-c21*a33^2*b12*b11*b22-c33*b32*b12*a21*a23*b11+2*c31*a31*b22*a22*b13^2+c33*a32*b11*b21*a22*b13+2*c12*a33*b33*a12*b21^2+c12*b33^2*b21*a11*a22+c31*b33*a13*b22*a12*b21-c22*b31*a33*b12*a21*b13-3*c13*a31*b33*a22*b12*b21+2*c13*a32*b32*a13*b21^2-c12*b32*b33*a21^2*b13-3*c11*b32*a33*a21*b13*b22+3*c11*a32*b33*b21*a23*b12+c31*a32*b13*a21*b12*b23+c23*b31*b33*a12*a22*b11+c22*b31*a32*a21*b13^2-c13*b32*b33*a21*a11*b22-2*c23*b32*a32*a23*b11^2+3*c23*a31*b32*a11*b13*b22+2*c33*b33*b12*a21*a22*b11+3*c11*b31*a32*b23*a22*b13+c32*a31*b11*a12*b23^2+2*c23*b31*a32*b11*a23*b12+c13*a32*a33*b21^2*b12-3*c13*a31*b32*b22*a23*b11+c31*b33*a23*a21*b12^2-c31*b32*a12*a11*b23^2+3*c13*b31*a32*a21*b12*b23-2*c33*b33*b22*a11*a12*b21+c31*a32*b11*a12*b23^2-3*c21*a32*b33*b11*a13*b22+2*c31*a31*b23*a23*b12^2-2*c31*a31*b12*a12*b23^2+2*c31*a32*b21*b13*a13*b22+c11*b32*b33*a21*a23*b12+c11*b32*b33*a21*a22*b13+c22*a31*a33*b13*b12*b21-c32*a31*b21*a22*b13^2-c32*a31*a21*b13^2*b22+2*c12*b31*b32*b23*a11*a23+c32*b33*a13*b21*a11*b22-2*c22*b31*b32*b13*a13*a21+c23*b31*b32*b12*a13*a21-c23*b31*a32*b12*a21*b13+c31*a32*b21*b13*a23*b12+3*c33*b32*b12*a21*a11*b23-c12*a32*b31*a11*b23^2-c22*b33^2*a11*a21*b12+c11*a31*a33*b13*b22^2-c11*a31*b32*a12*b23^2-c13*b32*b33*a21^2*b12-c31*b32*b13*a22*a23*b11-c22*a33^2*b12*b11*b21+c22*b33*a32*a23*b11^2-3*c12*b31*a33*b21*a22*b13-c31*a33*b22*b11*a12*b23+c33*b32*a12*b21*a11*b23-c23*b32*b33*a11*a12*b21-2*c32*a32*b13*a13*b21^2-2*c32*a32*b11*a11*b23^2+c33*a32*b12*a13*b21^2+c33*b32*b13*a21^2*b12+c12*a31*b33*b21*a13*b22-c22*b32*b33*a11*a13*b21-c33*a32*b22*a23*b11^2+c33*a32*a12*b13*b21^2-c13*b31*b32*b22*a11*a23+3*c21*b32*a33*a11*b12*b23+3*c11*b32*a33*b21*a22*b13-3*c33*b32*a12*a21*b11*b23+c32*b31*b12*a23^2*b11+c32*b31*a22*a21*b13^2+c22*b31^2*a13*a12*b23-c22*b31^2*a13*a23*b12-2*c22*b32*b33*b11*a11*a23+c33*a31*b21*b12*a22*b13-3*c21*a31*b32*a13*b12*b23+3*c32*b33*b13*a21*a11*b22-3*c22*a31*b32*b13*a11*b23+c21*a32*a33*b13*b11*b22-c11*b31*b32*a23^2*b12-c11*a31*b33*a13*b22^2-c22*b31*a32*b13*a23*b11+3*c23*b31*a32*a12*b13*b21+c12*a31*a32*b23^2*b11+2*c12*a31*b31*a12*b23^2+c11*b31*b32*a23*a22*b13+3*c11*a31*b32*a23*b13*b22-c12*b31*b33*b21*a13*a22-2*c32*a32*b21*b13*a23*b11+c33*b31*a23*a21*b12^2-c33*a32*a22*b11^2*b23+c12*a33*b31*b22*a11*b23-2*c12*a33*b31*b21*a12*b23-c13*a32*b33*a12*b21^2-3*c23*a32*b33*b11*a12*b21+c31*b32*b12*a23^2*b11+c31*b32*a22*a21*b13^2+c31*a33*a11*b13*b22^2+c33*b31*a13*b22*a12*b21+2*c21*b32*a33*b12*a21*b13-c12*b31*b32*b23*a13*a21+c21*b31*b32*a13^2*b22+c21*b31*a33*a23*b12^2-c32*a33*b21*b11*a13*b22+3*c11*a31*b33*a22*b12*b23-c21*b32*a33*b11*a23*b12+2*c12*b31*b33*a21*a12*b23+c22*b33^2*a11*a12*b21-c23*a31^2*b13*b12*b22+3*c33*b32*a13*a21*b11*b22+3*c12*a31*b33*b21*a22*b13-c12*b32*b33*b21*a11*a23-3*c31*b32*b13*a22*a11*b23-3*c12*a31*b33*a22*b11*b23-3*c12*b31*a33*b22*a23*b11+2*c23*b32^2*b11*a11*a23-c23*b32^2*b11*a13*a21+3*c32*b31*b13*b21*a12*a23-c32*b31*b13*a22*a23*b11+c13*b31^2*b22*a12*a23-2*c13*b31^2*b22*a13*a22+c13*b31^2*a22*a12*b23-3*c31*b32*a13*b22*a23*b11+3*c12*b31*a32*a23*b13*b21-c31*b33*b23*a12^2*b21+c32*a31*a11*b12*b23^2-c13*a31*a33*b12*b21*b22+3*c13*a31*b33*b22*a21*b12-c31*b32*b22*a13^2*b21-c31*b33*a13*a11*b22^2-2*c23*b31*b33*b12*a12*a21+c11*a31*b33*b22*a12*b23+c23*b31*b32*a12*a21*b13+3*c32*b33*a13*b21*a22*b11+c22*b31*b32*b13*a11*a23-3*c11*a31*b32*b23*a22*b13-c21*b32*b33*a11*a12*b23-3*c32*b33*b13*b21*a11*a22+3*c23*a32*b33*a11*b12*b21-2*c31*a33*b22*b11*a22*b13-c31*a33*b22*b12*a13*b21+c31*a33*b22*b11*a23*b12+c11*a31*a32*b12*b23^2-c11*a32*b31*a12*b23^2+3*c33*b32*a12*b21*a23*b11-c11*b32*b33*b21*a12*a23-c12*a31*b32*a11*b23^2+c12*b31^2*b23*a13*a22+c32*a33*a12*b13*b21^2+c32*a33*b12*a13*b21^2+c33*b32*a13*b21*a11*b22+c13*a32*b31*b21*a12*b23+3*c13*a32*b33*b21*a22*b11-c33*b31*b12*a22*a23*b11-3*c32*b33*a13*a21*b11*b22-c31*b33*b13*a22*a21*b12-c13*b31*b32*b21*a12*a23+c13*a33*b32*b21*a11*b22-2*c32*b32*b23*a11*a13*b21-c33*a32*b21*a11*b12*b23-3*c22*b31*a33*a12*b13*b21-2*c31*b31*b23*a12*a13*b22+c31*b32*a13*b21*a12*b23-c21*b31*a32*b13*a23*b12+3*c21*b31*a32*a13*b12*b23-c22*b31^2*b13*a12*a23+2*c22*b31^2*b13*a13*a22+2*c31*b31*b13*a22*a23*b12-2*c31*a31*b22*b13*a23*b12-3*c11*a32*b33*b21*a22*b13+2*c22*b31*a31*b13*a23*b12-3*c31*b32*b13*b21*a12*a23+c12*a31*b33*b22*a11*b23+c12*a32*a33*b13*b21^2-c12*a32*b33*a13*b21^2-2*c33*a33*b21*b12*a22*b11-c22*b32*a33*b11*a21*b13+2*c21*b32^2*b13*a13*a21+c21*b32^2*a13*a11*b23-c13*b31*b32*a21*a12*b23+2*c22*b31*a33*b11*a22*b13+c33*a32*b21*b11*a23*b12+c31*a33*b11*a22*b12*b23-3*c31*b33*b13*b22*a12*a21-c31*a33*b22*a12*b13*b21-c33*a31*b22*a12*b13*b21+c12*b31^2*a23*a13*b22-c12*b31^2*a23*a22*b13+c23*b31*b32*b11*a13*a22-2*c33*a31*b22*b11*a22*b13-2*c12*a33*b33*b21*a11*b22-2*c12*a31*b33*b21*a12*b23+c11*a33*b32*b21*a13*b22+c31*b33*a12*b22*a11*b23+c21*b31*b32*a13*a23*b12+2*c32*a32*b21*a21*b13^2+2*c32*a32*b23*a23*b11^2-c21*b32^2*b13*a11*a23-c21*b32^2*a13*a23*b11+c21*b32*a31*a22*b13^2+c11*a32^2*b13*b21*b23-c11*b31*b33*a22^2*b13-2*c21*b32*b33*b12*a13*a21-2*c21*b32*b33*a12*a21*b13+2*c13*b31*b33*b22*a11*a22+c11*b32^2*a23*a13*b21+c13*b31*b33*a22*a21*b12+c31*a32*b11*a23*b13*b22+c11*b32^2*b23*a13*a21+c22*b31*b32*a13^2*b21-2*c22*b31*a31*a22*b13^2-3*c22*b31*a32*a13*b11*b23-c22*a32*a33*b11^2*b23+c22*b32*a31*a21*b13^2+c31*b32*a13*b22*a11*b23-3*c33*b31*a13*b22*a21*b12-c22*b31*b33*a11*a12*b23+c22*b31*b33*b11*a12*a23-c23*b33*a32*b11*a21*b12+3*c31*b33*a13*b22*a21*b12-c13*a31*a32*b12*b23*b21+2*c21*b33^2*b12*a12*a21+c21*b33^2*a12*a11*b22+c21*b31*a32*a22*b13^2+c21*b31*b33*a12^2*b23-c21*a32^2*b13*b11*b23+c13*b32^2*b21*a11*a23-2*c13*b32^2*b21*a13*a21+c13*b32^2*a21*a11*b23+2*c23*b32*a31*b11*a23*b12-2*c22*b33*a33*a22*b11^2+2*c22*b33^2*b11*a11*a22-c22*b33^2*b11*a12*a21-3*c31*b32*a13*a21*b12*b23+3*c31*b32*a13*a22*b11*b23-2*c12*b33^2*b21*a12*a21+c12*b33^2*a21*a11*b22-c12*b33^2*a21*a22*b11+c12*a33*b32*b21*a11*b23-2*c22*b31*b33*b11*a13*a22+3*c32*b33*b12*b21*a11*a23+c23*b33*a31*a21*b12^2+c23*b33*a32*a22*b11^2-c23*a32*a33*b11^2*b22+c23*b32*b33*a11^2*b22+3*c31*b33*a12*b22*a23*b11-3*c31*b33*a12*a22*b11*b23+2*c22*b31*b33*a11*a13*b22-2*c22*b31*b33*a11*a22*b13+c32*b33*b13*a21^2*b12+c32*b33*a23*a22*b11^2-3*c23*b31*a33*a12*b11*b22+3*c23*b31*a33*b12*a11*b22+c13*a32*b33*b21*a11*b22-c33*a31*b21*a23*b12^2-c33*a31*a21*b12^2*b23-c22*b33*a31*b12*a21*b13-c22*b33*a32*b11*a21*b13-3*c13*a31*b32*a21*b12*b23-2*c12*b31^2*b23*a12*a23+2*c13*a31*b31*a13*b22^2-c13*a31*b33*a11*b22^2-c32*b31*b13*a21*a23*b12-3*c21*b31*a32*b13*a12*b23-c31*a32*b23*a11*b13*b22+c13*a31^2*b22*b12*b23+c13*a31*a33*b22^2*b11+2*c12*b32*b33*b21*a13*a21-c11*b31*b33*a22*a12*b23+c23*b32^2*a11*a13*b21-c23*b32^2*a11*a21*b13-c31*b33*b12*a22*a23*b11-c21*b32*a33*b11*a22*b13-2*c11*b32^2*b23*a11*a23+c23*b31*b32*a11*a22*b13+c12*a32*b33*b21*a11*b23-3*c12*a32*b33*b21*a23*b11+2*c13*b31*b32*b21*a13*a22-c32*b31*b22*a13^2*b21-c32*b33*a13*a12*b21^2-c11*a32*a33*b13*b21*b22+2*c31*a31*b22*a13*b12*b23-2*c31*a31*b23*b12*a22*b13+2*c21*b32*b33*a12*a13*b21-c11*a32^2*b23^2*b11+c11*b32^2*a23^2*b11-c11*a33^2*b22^2*b11+c11*b33^2*a22^2*b11-c12*a31^2*b12*b23^2+c12*b31^2*a23^2*b12-c12*a33^2*b21^2*b12+c12*b33^2*a21^2*b12-c13*a31^2*b13*b22^2+c13*b31^2*a22^2*b13-c13*a32^2*b13*b21^2+c13*b32^2*a21^2*b13+c21*a32^2*b13^2*b21-c21*b32^2*a13^2*b21+c21*a33^2*b12^2*b21-c21*b33^2*a12^2*b21-c22*b31^2*a13^2*b22+c22*a33^2*b11^2*b22-c22*b33^2*a11^2*b22+c22*a31^2*b13^2*b22+c23*a31^2*b12^2*b23-c23*b31^2*a12^2*b23+c23*a32^2*b11^2*b23-c23*b32^2*a11^2*b23-c31*b31*a23^2*b12^2-c31*b31*a22^2*b13^2+c31*b31*a12^2*b23^2+c31*b31*a13^2*b22^2-c32*b32*a21^2*b13^2-c32*b32*a23^2*b11^2+c32*b32*a11^2*b23^2+c32*b32*a13^2*b21^2-c33*b33*a21^2*b12^2-c33*b33*a22^2*b11^2+c33*b33*a11^2*b22^2+c33*b33*a12^2*b21^2+3*c21*a32*b33*b11*a12*b23+3*c21*b32*a33*b11*a13*b22+3*c31*b32*b13*b22*a11*a23-3*c21*a32*b33*a11*b12*b23+3*c31*b32*b13*a21*a12*b23-c21*b33*a32*b11*a23*b12-c21*b33*a31*b12*a22*b13+3*c21*a32*b33*a11*b13*b22-3*c21*b32*a33*b11*a12*b23-2*c21*a32*a33*b13*b12*b21-c21*b33*a32*b11*a22*b13-3*c21*b32*a33*a11*b13*b22-c11*b32^2*a23*a21*b13+c11*a33^2*b12*b21*b22-c11*a33*b31*a13*b22^2+2*c11*a33*b33*a11*b22^2+c11*b33^2*b22*a12*a21+c11*b33^2*a22*a12*b21-c11*b33^2*a22*a21*b12+2*c11*a32*b32*a11*b23^2-2*c11*b33^2*b22*a11*a22+c12*a31^2*b23*b13*b22-c12*b31*b32*a23^2*b11+c12*a33^2*b21*b11*b22-c13*b31^2*a22*a23*b12-c13*b31*b33*a22^2*b11+c13*a32^2*b21*b11*b23-c13*b32^2*a21*a23*b11-c13*a33*b31*a11*b22^2-c13*a33*b32*a12*b21^2-c21*a31*a32*b13^2*b22-c21*a31*a33*b12^2*b23-2*c21*b32*a32*a21*b13^2-c21*b33^2*b12*a11*a22-c21*b33^2*a12*a22*b11+c21*b33*a31*a23*b12^2-2*c21*b33*a33*a21*b12^2-c22*a31^2*b13*b12*b23-c22*a31*a32*b13^2*b21+c22*b32*a33*a23*b11^2+c22*b32*b33*a11^2*b23-c23*a31*a33*b12^2*b21+2*c23*b31^2*b12*a12*a23-c23*b31^2*b12*a13*a22+c23*b31^2*a12*a13*b22-c23*b31^2*a12*a22*b13+c23*b31*b33*a12^2*b21-2*c23*b31*a31*a23*b12^2+c23*b31*a33*a21*b12^2-c23*a32^2*b13*b11*b21+c23*b32*a33*a22*b11^2-2*c31*a31*b13*a13*b22^2+c31*a32*a11*b12*b23^2-c31*a32*b21*a22*b13^2-c31*a32*a21*b13^2*b22+c31*a33*b11*a13*b22^2-c31*a33*b21*a23*b12^2-c31*a33*a21*b12^2*b23+c31*b33*b13*a22^2*b11-c32*a33*a22*b11^2*b23-c32*a33*b22*a23*b11^2-c32*b31*a12*a11*b23^2-c32*b33*b23*a11^2*b22+c33*a31*a11*b13*b22^2+c33*a31*b11*a13*b22^2+c33*b31*b13*a22^2*b11+c33*b32*a23*a22*b11^2-2*c33*a33*b11*a11*b22^2+2*c33*a33*b22*a22*b11^2-2*c33*a33*b12*a12*b21^2+2*c33*a33*b21*a21*b12^2-c33*b31*a13*a11*b22^2-c33*b31*b23*a12^2*b21-c33*b32*a13*a12*b21^2-c33*b32*b23*a11^2*b22+c23*b32*b33*a11*a21*b12-c23*b32*a31*b11*a22*b13-c23*b32*a31*b12*a21*b13+2*c23*b32*a32*b11*a21*b13-c23*b32*a33*b11*a21*b12-c23*b33*a31*b12*a22*b11+3*c22*b32*a33*a11*b13*b21+c22*b32*b33*b11*a13*a21+c22*b32*b33*a11*a21*b13+2*c22*b33*a31*b11*a22*b13-c22*b33*a31*b11*a23*b12+2*c22*b33*a33*b11*a21*b12-2*c23*a31*a32*b12*b23*b11+c23*a31*a32*b13*b11*b22+c23*a31*a32*b13*b12*b21-3*c23*a31*b32*b11*a13*b22+3*c23*a31*b32*b12*a13*b21-3*c23*a31*b32*a12*b13*b21+c23*a31*a33*b12*b11*b22+3*c23*a31*b33*a12*b11*b22-3*c23*a31*b33*b12*a11*b22+3*c23*b31*a32*b11*a13*b22-3*c23*b31*a32*a11*b13*b22-3*c23*b31*a32*b12*a13*b21+2*c23*b31*b32*a11*a12*b23-2*c23*b31*b32*b11*a12*a23-c23*b31*b32*a11*a13*b22-2*c23*b31*b32*a11*a23*b12-c23*b31*b32*a12*a13*b21+c23*b31*b33*b12*a11*a22-c23*b31*b33*a12*a11*b22+2*c23*b31*a31*b12*a22*b13-c23*b31*a32*b11*a22*b13-c23*b31*a33*b12*a22*b11+c23*a32*a33*b12*b11*b21+3*c23*b32*a33*b11*a12*b21-3*c23*b32*a33*a11*b12*b21-2*c23*b32*b33*b11*a11*a22+c23*b32*b33*b11*a12*a21+c21*b32*b33*b11*a12*a23+c21*b32*b33*b11*a13*a22-c21*b32*b33*a11*a13*b22+c21*b32*b33*a11*a22*b13+c21*b32*b33*a11*a23*b12-c21*b32*a31*b13*a23*b12+2*c21*b32*a32*b13*a23*b11+c11*b31*b33*a22*a23*b12+2*c11*b31*b33*b22*a13*a22-3*c11*b31*a33*a22*b12*b23-c11*b31*b33*b22*a12*a23+3*c11*b31*a33*b22*a23*b12-c11*b31*b32*a23*a13*b22-c11*b31*b32*b23*a13*a22+2*c11*b31*b32*b23*a12*a23-3*c11*b31*a32*a23*b13*b22-3*c11*a31*b33*b22*a23*b12-c11*a31*a33*b22*b12*b23+c11*a31*b32*b23*a13*b22-c11*a31*a32*b23*b13*b22-3*c12*a31*b33*a21*b13*b22+3*c12*a31*b33*b22*a23*b11+3*c12*a31*b32*b23*a21*b13-c12*a31*a32*b13*b21*b23-c12*a31*a33*b13*b21*b22+2*c12*a31*a33*b12*b23*b21-c12*a31*a33*b23*b22*b11-3*c12*a31*b32*a23*b13*b21-2*c12*a31*b31*b23*a13*b22+c12*a31*b32*b23*a13*b21-3*c12*b31*a32*b23*a21*b13-c12*b31*b32*a23*a13*b21+c12*b31*b32*a23*a21*b13+3*c12*b31*a33*a21*b13*b22+3*c12*b31*a33*a22*b11*b23+2*c12*b31*b33*b21*a12*a23-c12*b31*b33*a21*a13*b22+c12*b31*b33*a21*a22*b13-2*c12*b31*b33*a21*a23*b12-c12*b31*b33*b22*a11*a23-c12*b31*b33*a22*a11*b23+c12*b31*b33*a22*a23*b11+c12*a32*b31*b23*a13*b21-c12*a32*a33*b21*b11*b23+3*c12*a32*b33*a21*b11*b23+3*c12*b32*a33*b21*a23*b11-3*c12*b32*a33*a21*b11*b23-c12*b32*b33*a21*a11*b23+c12*b32*b33*a21*a23*b11+c12*a33*b31*b21*a13*b22-c13*a31*a32*b23*b22*b11+2*c13*a31*a32*b13*b21*b22+3*c13*a31*b32*b21*a23*b12+3*c13*a31*b32*a22*b11*b23-2*c13*a31*b31*b22*a12*b23+c13*a31*b32*b22*a11*b23+c13*a31*b32*b21*a12*b23-2*c13*a31*b32*b21*a13*b22+c13*a31*b33*b22*a12*b21-3*c13*b31*a32*b21*a23*b12+3*c13*b31*a32*b22*a23*b11-3*c13*b31*a32*a22*b11*b23+2*c13*b31*b32*a21*a13*b22-2*c13*b31*b32*a21*a22*b13+c13*b31*b32*a21*a23*b12-c13*b31*b32*a22*a11*b23+c13*b31*b32*a22*a23*b11-3*c13*b31*a33*b22*a21*b12+3*c13*b31*a33*a22*b12*b21-c13*b31*b33*b22*a12*a21-c13*b31*b33*a22*a12*b21-c13*a32*a33*b21*b11*b22-3*c13*a32*b33*a21*b11*b22+c13*a32*b31*b22*a11*b23-2*c13*a32*b31*b21*a13*b22-3*c13*b32*a33*b21*a22*b11+3*c13*b32*a33*a21*b11*b22-c13*b32*b33*b21*a11*a22+2*c13*b32*b33*b21*a12*a21+c13*b32*b33*a21*a22*b11+c13*a33*b31*b22*a12*b21+c21*a31*a32*b13*b12*b23+3*c21*a31*b32*b13*a12*b23+c21*a31*a33*b13*b12*b22+3*c21*a31*b33*b12*a13*b22-3*c21*a31*b33*a12*b13*b22+c21*b31*b32*b13*a12*a23-2*c21*b31*b32*b13*a13*a22-c21*b31*b32*a13*a12*b23-3*c21*b31*a33*b12*a13*b22-c21*b31*a33*b12*a22*b13+3*c21*b31*a33*a12*b13*b22-2*c21*b31*b33*b12*a12*a23+c21*b31*b33*b12*a13*a22-c21*b31*b33*a12*a13*b22+c21*b31*b33*a12*a22*b13+c21*a32*a33*b12*b23*b11-c11*a32*a33*b12*b23*b21+2*c11*a32*a33*b23*b22*b11+c11*a32*b31*b23*a13*b22-2*c11*a32*b32*b23*a13*b21-2*c11*a32*b33*b22*a11*b23+c11*a32*b33*b21*a12*b23+c11*a32*b33*b21*a13*b22-3*c11*b32*a33*b21*a23*b12+3*c11*b32*a33*a21*b12*b23-c11*b32*b33*b21*a13*a22-c11*b32*b33*a21*a12*b23-c11*b32*b33*a21*a13*b22+2*c11*b32*b33*b22*a11*a23+2*c11*b32*b33*a22*a11*b23-2*c11*b32*b33*a22*a23*b11+c11*a33*b31*b22*a12*b23-2*c11*a33*b32*b22*a11*b23+c11*a33*b32*b21*a12*b23-2*c11*a33*b33*b22*a12*b21-3*c11*a32*b33*a21*b12*b23+3*c11*a32*b33*a21*b13*b22+2*c21*b33*a32*b12*a21*b13+2*c21*b33*a33*b12*a22*b11+c22*a31*a32*b13*b11*b23+3*c22*a31*b32*a13*b11*b23+c22*a31*a33*b12*b23*b11-2*c22*a31*a33*b13*b11*b22-3*c22*a31*b33*b11*a12*b23+3*c22*a31*b33*a11*b12*b23-3*c22*a31*b33*b12*a13*b21+3*c22*a31*b33*a12*b13*b21+3*c22*b31*a32*b13*a11*b23-c22*b31*b32*a13*a11*b23+c22*b31*b32*a13*a23*b11+3*c22*b31*a33*b11*a12*b23-3*c22*b31*a33*a11*b12*b23+3*c22*b31*a33*b12*a13*b21+c22*b31*b33*a11*a23*b12+c22*b31*b33*b12*a13*a21-c22*b31*b33*a12*a13*b21+c22*b31*b33*a12*a21*b13-c22*b31*a33*b11*a23*b12+c22*a32*a33*b13*b11*b21+3*c22*a32*b33*b11*a13*b21-3*c22*a32*b33*a11*b13*b21-c22*b32*a31*b13*a23*b11-3*c22*b32*a33*b11*a13*b21-c31*b32*b13*a21*a23*b12+3*c31*b32*a13*b21*a23*b12-c31*a33*b22*a11*b12*b23+c31*a33*b21*b12*a22*b13+2*c31*a33*b21*b12*a12*b23+c31*a33*b12*a21*b13*b22+3*c31*b33*b13*a22*a12*b21-3*c31*b33*a13*a22*b12*b21-3*c31*b33*b12*b22*a11*a23+3*c31*b33*b12*a22*a11*b23-2*c31*a32*b23*b11*a23*b12-c31*a32*b23*b12*a13*b21-c31*a32*b23*b11*a13*b22+c31*a32*b23*b11*a22*b13-c31*a32*b23*a12*b13*b21+2*c31*a31*b23*a12*b13*b22-c32*a31*b23*a11*b13*b22-c32*a31*b23*a12*b13*b21+c32*a31*b23*b11*a22*b13-c32*a31*b23*b11*a13*b22-c32*a31*b23*b12*a13*b21-2*c32*a31*b23*b11*a23*b12+2*c32*a31*b21*b13*a13*b22+c32*a31*b21*b13*a23*b12+c32*a31*b13*a21*b12*b23+c32*a31*b11*a23*b13*b22+3*c32*b31*b13*a22*a11*b23-3*c32*b31*b13*a21*a12*b23-3*c32*b31*b13*b22*a11*a23+3*c32*b31*a13*a21*b12*b23-3*c32*b31*a13*a22*b11*b23+3*c32*b31*a13*b22*a23*b11-3*c32*b31*a13*b21*a23*b12+2*c32*a32*b23*a11*b13*b21-2*c32*a32*b23*b11*a21*b13+2*c32*a32*b21*a13*b11*b23+2*c32*b32*b13*a21*a23*b11-c32*a33*b22*a11*b13*b21+c32*a33*b22*b11*a21*b13+2*c32*a33*b22*b11*a11*b23-2*c32*a33*b21*b12*a21*b13-c32*a33*b21*a11*b12*b23+c32*a33*b21*b11*a23*b12-c32*a33*b21*b11*a12*b23+c32*a33*b12*a21*b11*b23+c32*a33*b11*b21*a22*b13-c32*b33*b13*a21*a22*b11-3*c32*b33*b12*a21*a11*b23-c32*b33*b12*a21*a23*b11-3*c32*b33*a12*b21*a23*b11+3*c32*b33*a12*a21*b11*b23+c32*b31*a13*b22*a11*b23+c32*b31*a13*b21*a12*b23+c32*b33*a12*b21*a11*b23-c33*a31*b22*b12*a13*b21-c33*a31*b22*a11*b12*b23+c33*a31*b22*b11*a23*b12-c33*a31*b22*b11*a12*b23+2*c33*a31*b21*b12*a12*b23+c33*a31*b12*a21*b13*b22+c33*a31*b11*a22*b12*b23+3*c33*b31*b13*b22*a12*a21-3*c33*b31*b13*a22*a12*b21-c33*b31*b13*a22*a21*b12+3*c33*b31*a13*a22*b12*b21+3*c33*b31*b12*b22*a11*a23-3*c33*b31*b12*a22*a11*b23-3*c33*b31*a12*b22*a23*b11+3*c33*b31*a12*a22*b11*b23-c33*a32*b22*a11*b13*b21+c33*a32*b22*b11*a21*b13+2*c33*a32*b22*b11*a11*b23-2*c33*a32*b21*b12*a21*b13-c33*a32*b21*b11*a13*b22-c33*a32*b21*b11*a12*b23+c33*a32*b12*a21*b11*b23+3*c33*b32*b13*b21*a11*a22-3*c33*b32*b13*a21*a11*b22-c33*b32*b13*a21*a22*b11-3*c33*b32*a13*b21*a22*b11-3*c33*b32*b12*b21*a11*a23-2*c33*a33*b22*b11*a21*b12+2*c33*a33*b22*a11*b12*b21+2*c33*a33*b21*a12*b11*b22+c33*b31*a12*b22*a11*b23,-3*c12*c21*a33*a11*b13*b22-c21*c23*b32*a13*a12*b11+c21*c33*a13*b12*a22*b11+3*c11*c23*b31*b12*a12*a23-3*c13*c21*b33*b12*a11*a22+c22*c13*a33*a22*b11^2+c22*c13*a32*a23*b11^2+c22*c33*b12*a11^2*b23-3*c12*c23*b31*a12*a21*b13+2*c23*c33*b22*a11*b11*a12-c21*c22*a32*b13^2*a11+c21*c22*b32*a13^2*b11-3*c11*c33*a12*b22*a23*b11-2*c22*c12*a31*a21*b13^2-2*c22*c12*a33*a23*b11^2-3*c12*c33*a13*a21*b11*b22-c11^2*a32*a23*b13*b22+2*c31*c11*b13*a22*a23*b12+2*c12^2*a31*b23*a21*b13-3*c12*c23*a32*b11*a11*b23-3*c12*c31*a22*b13*a13*b21+2*c11*c12*b33*a21*a12*b23+2*c11*c13*b31*a22*a12*b23+c22*c31*b11*a13^2*b22+3*c12*c21*b31*b13*a12*a23+c11^2*b33*b22*a13*a22+3*c11*c22*a33*a11*b13*b22-c12^2*a31*b23*a23*b11+2*c13^2*a31*b22*a21*b12-c13^2*a31*b22*a22*b11-2*c22*c32*b13*b11*a13*a21-c11*c22*b32*a13^2*b21+2*c12*c22*b33*a11^2*b23-2*c11^2*b32*a23*a13*b22-c33*c12*b12*a21*a23*b11+c12^2*b31*b23*a13*a21-2*c12^2*b31*a23*a13*b21+3*c13*c32*a13*a21*b11*b22+2*c22*c31*a12*b13*a11*b23+c23*c31*b11*a12^2*b23+c23*c32*b13*a11^2*b22+3*c12*c23*a33*b11*a11*b22+c33*c11*a23*a21*b12^2+c21^2*b32*a13*a12*b13-3*c13*c32*a23*b11*a11*b22+c22*c31*b12*b13*a11*a23+3*c11*c33*b13*b22*a12*a21+2*c11*c12*b32*a23*a13*b21-2*c22*c32*b21*a13^2*b11-2*c13*c21*b32*a11*a13*b22-c33*c11*b12*a22*a23*b11-c12^2*b33*a21*a23*b11+c12*c13*a32*a13*b21^2+2*c11^2*a32*b23*a22*b13-c31*c12*b13*a21*a23*b12+2*c11^2*a33*b22*a23*b12-c21*c22*b32*a13*a11*b13-c12*c13*b33*b21*a11*a22-c11^2*a33*a22*b12*b23-c12^2*a31*a23*b13*b21+c12^2*b31*b23*a11*a23-c12^2*b31*a23*a21*b13+c12^2*a33*b21*a11*b23+c11*c12*a32*a11*b23^2+2*c21*c31*a12*a22*b13^2+2*c21*c31*a13*a23*b12^2+3*c13*c32*b12*b21*a11*a23-c23*c12*a31*b11*a22*b13-3*c13*c22*a31*b12*a13*b21+c11^2*a33*b22*a12*b23+c12*c23*b33*a11*a12*b21-c23*c11*a32*b12*a21*b13+3*c12*c33*a13*b21*a21*b12+c11*c23*b33*a12*a11*b22+c21*c33*b13*b12*a11*a22-c11^2*a32*b23*a23*b12-c21*c13*a32*b12*a21*b13-c12*c13*b31*a22*a11*b23+c12^2*a31*b23*a13*b21-3*c11*c22*b32*b13*a13*a21+3*c11*c23*a32*b11*a13*b22+2*c23*c33*a12*a22*b11^2-2*c23*c33*b22*a11^2*b12-c31*c13*b13*a22*a21*b12-c11*c13*b32*b21*a12*a23-c22*c31*a11*a22*b13^2-c11*c12*b31*a23^2*b12-c11*c22*b31*a13^2*b22+c11*c12*a32*b23*a23*b11+c22*c33*b13*a11^2*b22-c21*c12*a32*b13*a23*b11-c33*c11*b13*a22*a21*b12+3*c11*c22*a32*b13*a13*b21+c21*c32*b13*b12*a13*a21+c21*c22*a33*b13*b12*a11-3*c11*c22*a32*a13*b11*b23+3*c11*c22*b33*b11*a12*a23-3*c11*c22*b33*b11*a13*a22+c11*c13*a31*a13*b22^2-c23*c31*b13*a12*a11*b22-c11*c23*b31*a12^2*b23-c23*c31*a11*a23*b12^2-c23*c32*a13*a22*b11^2+c23*c32*b12*a11^2*b23-3*c11*c23*a31*b12*a12*b23-c12^2*a33*a21*b11*b23+c12^2*b33*b21*a11*a23+c11^2*b32*b23*a12*a23+c21*c33*b12*b11*a12*a23+c21*c33*b13*a12^2*b21-c21*c33*a13*a21*b12^2-3*c13*c22*a33*b11*a11*b22+c12*c13*b31*a21*a23*b12+c11*c12*a32*a23*b13*b21-c11*c12*b32*b23*a13*a21+2*c22*c32*a11*a21*b13^2+c13^2*b31*b22*a12*a21-2*c13^2*b31*a22*a12*b21-2*c23*c33*b11*b12*a11*a22+c23*c32*a13*b11*a21*b12-c11*c12*b32*a23^2*b11+c21*c33*b11*a12^2*b23+c22*c11*a31*a22*b13^2+c22*c11*a32*a21*b13^2+2*c23*c32*a13*b11*a12*b21-c23*c32*a13*a11*b12*b21+c11*c12*a31*a12*b23^2-2*c11*c13*a32*b21*a22*b13-c22*c31*a12*a21*b13^2-c22*c31*b12*a13*a11*b23+3*c11*c23*a33*b12*a12*b21-2*c11*c21*b32*a13*a12*b23-2*c22*c31*b12*a13*a23*b11+c12*c31*a13*b21*a12*b23+3*c12*c31*b13*b21*a12*a23-2*c23*c31*b13*a12*a22*b11+c32*c11*b12*a23^2*b11+c32*c11*a22*a21*b13^2-3*c11*c23*a32*b12*a13*b21-c13*c32*b23*a11^2*b22+c13^2*a31*b22*a12*b21-2*c23*c33*b12*b11*a12*a21-c22*c13*a33*b11*a21*b12+c22*c23*b32*a11^2*b13-c22*c23*a33*b11^2*a12-3*c11*c23*b32*a11*a22*b13-c11*c33*a13*a11*b22^2+c11*c13*a33*a11*b22^2-c11*c32*a12*a11*b23^2+3*c11*c23*b33*b12*a11*a22-3*c11*c23*b33*b12*a12*a21-3*c12*c33*b13*b21*a12*a21+c12*c33*a13*b21*a11*b22+c11^2*b33*b22*a12*a23+3*c11*c22*a33*b11*a12*b23-c11*c12*b33*a21*a13*b22+2*c22*c32*a13*a23*b11^2-c11*c12*b33*b22*a11*a23+c22*c31*b12*a13^2*b21-2*c23*c13*a32*a22*b11^2+c23*c31*b13*a12^2*b21+3*c12*c21*b32*b13*a13*a21+c22*c23*a31*b12*b11*a13+c12*c13*a31*a22*b11*b23-c22*c33*b13*a11*a12*b21+3*c11*c33*a13*b22*a22*b11-3*c11*c33*a13*a22*b12*b21-c12^2*a33*b21*a21*b13+2*c12^2*a33*b21*a23*b11-3*c13*c22*b31*a11*a22*b13-c12*c13*a32*b21*a11*b23+c31*c12*b12*a23^2*b11+c31*c12*a22*a21*b13^2+c31*c13*b13*a22^2*b11-c11^2*b32*a23*a22*b13+c21*c12*a32*a21*b13^2+c21*c13*a31*a23*b12^2+c13*c22*b32*a11*a13*b21+3*c13*c22*a33*a11*b12*b21-2*c13*c23*b32*a11*a12*b21-c11*c23*b33*a12^2*b21+c12*c13*a33*b21*a21*b12-2*c12*c13*a33*b21*a22*b11+2*c13*c23*b32*a11^2*b22-c13*c31*a13*a11*b22^2-c13*c31*b23*a12^2*b21-3*c13*c31*b13*b22*a12*a21-c11*c12*b32*b23*a11*a23-2*c22*c32*b23*a11^2*b13-c11*c33*b23*a12^2*b21+2*c23*c12*a31*b12*a21*b13+c11*c32*a13*b21*a12*b23-c31*c12*b13*a22*a23*b11+2*c11*c21*b32*a13^2*b22-c22*c33*a13*a22*b11^2-c22*c33*a12*a23*b11^2-c11*c13*b33*a22^2*b11+c13*c32*a12*b21*a11*b23-2*c11^2*b33*a22*a12*b23+c12^2*b33*b21*a13*a21-2*c12^2*b33*a21*a11*b23+3*c13*c22*b32*b11*a13*a21-c11^2*b33*a22*a23*b12+2*c23*c33*b21*a12*a11*b12-c21*c13*a33*b12*a22*b11-c13*c21*b31*a12^2*b23-c13*c21*b33*a12^2*b21-c11*c13*b31*a22^2*b13+3*c12*c23*b31*a11*a22*b13+c13*c22*b31*a11*a13*b22+3*c12*c21*b33*a11*a23*b12+3*c12*c31*b22*b13*a13*a21-c21*c23*b33*a12*a11*b12+c13^2*a32*b21*a11*b22-c13^2*a32*b21*a21*b12+2*c11*c21*b33*a12^2*b23+c33*c12*a23*a22*b11^2-c31*c13*b12*a22*a23*b11-c32*c11*b13*a21*a23*b12-2*c11*c13*a33*b22*a21*b12-3*c13*c22*a31*b11*a12*b23+3*c13*c22*a31*b11*a13*b22-2*c21*c22*a33*b12*b11*a13+c21*c22*a33*b13*b11*a12+c11*c33*a12*b22*a11*b23+c11^2*b32*b23*a13*a22+c11*c23*b32*a11*a12*b23-c12*c23*b32*a11^2*b23-c12*c23*b33*a11^2*b22-c21*c12*a33*b12*a21*b13-c11^2*a33*b22*a22*b13-3*c13*c22*b33*b11*a12*a21+c13*c22*b33*a11*a12*b21-2*c11*c12*a31*b23*a22*b13+c11*c13*b32*a21*a22*b13+c22*c23*b33*a11^2*b12-c11*c12*a31*b23*a13*b22+3*c13*c21*a32*b12*a13*b21+c12*c21*b33*a11*a13*b22-c11*c32*b22*a13^2*b21+c13*c32*a13*b21*a11*b22-2*c21*c32*b12*a13*a23*b11+2*c22*c13*a31*b12*a21*b13-c22*c13*a32*b11*a21*b13-c13*c22*b32*a11^2*b23-c13*c22*b33*a11^2*b22-c21*c22*b33*a13*a11*b12-c12*c13*b31*a21*a12*b23-3*c11*c22*a31*b13*a13*b22-c32*c11*b13*a22*a23*b11+2*c32*c12*b13*a21*a23*b11+3*c13*c21*b32*b11*a12*a23-3*c13*c21*b32*b11*a13*a22+c11^2*a32*b23*a13*b22-c11*c13*b33*b22*a12*a21+2*c11*c13*b33*a22*a12*b21-c21*c12*a33*b11*a22*b13-c21*c23*a31*b12^2*a13+c21*c23*b31*a12^2*b13-c23*c32*a12*b11*a11*b23-3*c11*c22*b33*a11*a23*b12+c11^2*b32*a23^2*b12-c11^2*a33*a13*b22^2+c11^2*b33*a22^2*b13+c11*c31*a12^2*b23^2+c11*c31*a13^2*b22^2-c11^2*a32*a12*b23^2+c12*c32*a11^2*b23^2+c12*c32*a13^2*b21^2-c12^2*a31*a11*b23^2+c12^2*b31*a23^2*b11-c12^2*a33*a13*b21^2+c12^2*b33*a21^2*b13+c13*c33*a11^2*b22^2+c13*c33*a12^2*b21^2-c13^2*a31*a11*b22^2+c13^2*b31*a22^2*b11-c13^2*a32*a12*b21^2+c13^2*b32*a21^2*b12+c21^2*a32*b13^2*a12-c21^2*b32*a13^2*b12+c21^2*a33*b12^2*a13-c21^2*b33*a12^2*b13+c22^2*a31*b13^2*a11-c22^2*b31*a13^2*b11+c22^2*a33*b11^2*a13-c22^2*b33*a11^2*b13+c23^2*a31*b12^2*a11-c23^2*b31*a12^2*b11+c23^2*a32*b11^2*a12-c23^2*b32*a11^2*b12-c31*c11*a23^2*b12^2-c32*c12*a21^2*b13^2-c32*c12*a23^2*b11^2-c33*c13*a21^2*b12^2-c33*c13*a22^2*b11^2-c31*c11*a22^2*b13^2-c12*c13*b32*a21^2*b13+c12*c13*a33*a12*b21^2-c12*c13*b33*a21^2*b12-c12*c21*b31*a13^2*b22-c12*c21*b32*a13^2*b21+2*c12*c22*b31*a13^2*b21-c12*c31*a12*a11*b23^2-c12*c31*b22*a13^2*b21-c12*c33*a13*a12*b21^2-c12*c33*b23*a11^2*b22+2*c13*c23*b31*a12^2*b21-c13*c32*a13*a12*b21^2-c13^2*a31*a22*b12*b21+c13^2*b31*b22*a11*a22-c13^2*b31*a22*a21*b12+2*c13^2*a32*b21*a22*b11-c13^2*a32*a21*b11*b22+c13^2*b32*b21*a11*a22+c13^2*b32*b21*a12*a21-2*c13^2*b32*a21*a11*b22-c13^2*b32*a21*a22*b11-2*c21*c11*a32*a22*b13^2-2*c21*c11*a33*a23*b12^2+c21*c12*a31*a22*b13^2-c21^2*a32*b13*b12*a13-c21^2*a33*a12*b12*b13+c21^2*b33*a12*b12*a13+c21*c13*a33*a21*b12^2-c21*c22*a31*b13^2*a12+c21*c22*b31*a13^2*b12-c21*c23*a33*b12^2*a11+c21*c23*b33*a12^2*b11-2*c21*c31*b23*a12^2*b13-2*c21*c31*b22*a13^2*b12-c21*c32*a11*a22*b13^2-c21*c32*a12*a21*b13^2+c21*c32*b11*a13^2*b22+c21*c32*b12*a13^2*b21-c21*c33*a11*a23*b12^2-c22*c23*a32*b11^2*a13+c11*c12*a31*b23*a23*b12+c11*c12*a31*a23*b13*b22-c11*c12*b31*b23*a12*a23-c11*c12*b31*b23*a13*a22+2*c11*c12*b31*a23*a13*b22+c11*c12*b31*a23*a22*b13-c11*c12*a32*b23*a13*b21-2*c11*c12*a32*b23*a21*b13+c11*c12*b32*a23*a21*b13-c11*c12*a33*b22*a11*b23-c11*c12*a33*b21*a12*b23+2*c11*c12*a33*b21*a13*b22+c11*c12*a33*b21*a22*b13-2*c11*c12*a33*b21*a23*b12+c11*c12*a33*a21*b12*b23+c11*c12*a33*a21*b13*b22-2*c11*c12*a33*b22*a23*b11+c11*c12*a33*a22*b11*b23-c11*c12*b33*b21*a12*a23-c11*c12*b33*b21*a13*a22-2*c11*c12*b33*a21*a22*b13+c11*c12*b33*a21*a23*b12+2*c11*c12*b33*a22*a11*b23+c11*c12*b33*a22*a23*b11-c11*c13*a31*b22*a12*b23+c11*c13*a31*b22*a22*b13-2*c11*c13*a31*b22*a23*b12+c11*c13*a31*a22*b12*b23-c11*c13*b31*b22*a12*a23-c11*c13*b31*b22*a13*a22+c11*c13*b31*a22*a23*b12-c11*c13*a32*b22*a11*b23+2*c11*c13*a32*b21*a12*b23-c11*c13*a32*b21*a13*b22+c11*c13*a32*b21*a23*b12+c11*c13*a32*a21*b12*b23+c11*c13*a32*a21*b13*b22+c11*c13*a32*b22*a23*b11-2*c11*c13*a32*a22*b11*b23-c11*c13*b32*b21*a13*a22-c11*c13*b32*a21*a12*b23+2*c11*c13*b32*a21*a13*b22-2*c11*c13*b32*a21*a23*b12+2*c11*c13*b32*b22*a11*a23-c11*c13*b32*a22*a11*b23+c11*c13*b32*a22*a23*b11-c11*c13*a33*b22*a12*b21+c11*c13*a33*b22*a22*b11+c11*c13*a33*a22*b12*b21-c11*c13*b33*b22*a11*a22+c11*c13*b33*a22*a21*b12-2*c11*c21*b33*a12*a13*b22+3*c11*c22*a31*a13*b12*b23-3*c11*c22*b31*b13*a12*a23+3*c11*c22*b31*b13*a13*a22+c11*c22*b31*a13*a12*b23+3*c11*c22*b32*b13*a11*a23+c11*c22*b32*a13*a11*b23-3*c11*c22*a33*a11*b12*b23-3*c11*c22*a33*a12*b13*b21-2*c11*c22*b33*a11*a12*b23+c11*c22*b33*a11*a13*b22+3*c11*c22*b33*b12*a13*a21+c11*c22*b33*a12*a13*b21+3*c11*c23*a31*a12*b13*b22-3*c11*c23*b31*b12*a13*a22+c11*c23*b31*a12*a13*b22+3*c11*c23*a32*a11*b12*b23-3*c11*c23*a32*a11*b13*b22-3*c11*c23*b32*b11*a12*a23+3*c11*c23*b32*b11*a13*a22-2*c11*c23*b32*a11*a13*b22+c11*c23*b32*a12*a13*b21+3*c11*c23*b32*a12*a21*b13-3*c11*c23*a33*a12*b11*b22-2*c11*c31*b23*a12*a13*b22+3*c11*c32*b13*b22*a11*a23-3*c11*c32*b13*b21*a12*a23+c11*c32*a13*b22*a11*b23+3*c11*c32*a13*a21*b12*b23-3*c11*c32*a13*a22*b11*b23-3*c11*c32*b12*b23*a11*a23+3*c11*c32*a12*b23*a23*b11-3*c11*c32*b22*b13*a13*a21+3*c11*c32*a22*b13*a13*b21-3*c11*c33*b13*b22*a11*a22+c11*c33*a13*b22*a12*b21+3*c11*c33*b12*a22*a11*b23-3*c11*c33*b23*b12*a12*a21+3*c11*c33*a23*b12*a12*b21+2*c12*c13*a31*b22*a11*b23-c12*c13*a31*b21*a12*b23-c12*c13*a31*b21*a13*b22+c12*c13*a31*b21*a22*b13+c12*c13*a31*b21*a23*b12-2*c12*c13*a31*a21*b12*b23-2*c12*c13*a31*a21*b13*b22+c12*c13*a31*b22*a23*b11+2*c12*c13*b31*b21*a12*a23+2*c12*c13*b31*b21*a13*a22-c12*c13*b31*a21*a13*b22+c12*c13*b31*a21*a22*b13-c12*c13*b31*b22*a11*a23+c22*c31*a12*b13*a23*b11-c22*c31*a12*a13*b11*b23+2*c22*c32*b23*a11*b11*a13+2*c22*c32*b21*a13*a11*b13-2*c22*c32*b11*b13*a11*a23+c22*c33*b13*b11*a11*a22+c22*c33*b13*b11*a12*a21-2*c22*c33*b13*a11*a21*b12-c22*c33*a13*b11*a11*b22+2*c22*c33*a13*b11*a12*b21+c22*c33*a13*b11*a21*b12-c22*c33*a13*a11*b12*b21+c22*c33*b12*b11*a11*a23-c22*c33*a12*b11*a11*b23-c23*c11*a31*b12*a22*b13+2*c23*c11*a32*b11*a22*b13-c23*c11*a32*b11*a23*b12-c33*c12*b13*a21*a22*b11+2*c33*c13*b12*a21*a22*b11+2*c23*c31*a13*b12*a11*b22-c23*c31*a13*b12*a12*b21+c23*c31*a13*b12*a22*b11-c23*c31*a13*a12*b11*b22-c23*c31*b12*a11*a12*b23+c23*c31*b12*b11*a12*a23+c23*c32*b13*b11*a11*a22+c23*c32*b13*b11*a12*a21-c23*c32*b13*a11*a12*b21-2*c23*c32*b13*a11*a21*b12-c23*c32*a13*b11*a11*b22+c23*c32*b12*b11*a11*a23-2*c12*c13*b31*a22*a23*b11+c12*c13*a32*b21*a21*b13-2*c12*c13*a32*b21*a23*b11+c12*c13*a32*a21*b11*b23-c12*c13*b32*b21*a11*a23-c12*c13*b32*b21*a13*a21+2*c12*c13*b32*a21*a11*b23+c12*c13*b32*a21*a23*b11-c12*c13*a33*b21*a11*b22+c12*c13*a33*a21*b11*b22-c12*c13*b33*b21*a12*a21+2*c12*c13*b33*a21*a11*b22+c12*c13*b33*a21*a22*b11+3*c12*c21*a31*b13*a13*b22-3*c12*c21*a31*a13*b12*b23-3*c12*c21*b31*b13*a13*a22+c12*c21*b31*a13*a12*b23-3*c12*c21*a32*b13*a13*b21+3*c12*c21*a32*a13*b11*b23-3*c12*c21*b32*b13*a11*a23+c12*c21*b32*a13*a11*b23-3*c12*c21*a33*b11*a12*b23+3*c12*c21*a33*a11*b12*b23+3*c12*c21*a33*a12*b13*b21-2*c12*c21*b33*a11*a12*b23-3*c12*c21*b33*b11*a12*a23+3*c12*c21*b33*b11*a13*a22-3*c12*c21*b33*b12*a13*a21+c12*c21*b33*a12*a13*b21-2*c12*c22*b31*a13*a11*b23-2*c12*c22*b33*a11*a13*b21+3*c12*c23*a31*b11*a12*b23-3*c12*c23*a31*b11*a13*b22+3*c12*c23*a31*b12*a13*b21-3*c12*c23*a31*a12*b13*b21+c12*c23*b31*a11*a12*b23+c12*c23*b31*a11*a13*b22-3*c12*c23*b31*a11*a23*b12+3*c12*c23*b31*b12*a13*a21-2*c12*c23*b31*a12*a13*b21+3*c12*c23*a32*a11*b13*b21+3*c12*c23*b32*b11*a11*a23-3*c12*c23*b32*b11*a13*a21+c12*c23*b32*a11*a13*b21-3*c12*c23*a33*a11*b12*b21-3*c12*c23*b33*b11*a11*a22+3*c12*c23*b33*b11*a12*a21-3*c12*c31*b13*b22*a11*a23+c12*c31*a13*b22*a11*b23-3*c12*c31*a13*a21*b12*b23+3*c12*c31*a13*a22*b11*b23+3*c12*c31*b12*b23*a11*a23-3*c12*c31*a12*b23*a23*b11-2*c12*c32*b23*a11*a13*b21+3*c12*c33*b13*b21*a11*a22-3*c12*c33*b12*b21*a11*a23+c12*c33*a12*b21*a11*b23+3*c12*c33*a12*a21*b11*b23-3*c12*c33*b23*b11*a11*a22+3*c12*c33*a23*b11*a11*b22+3*c13*c21*a31*b12*a12*b23-3*c13*c21*a31*a12*b13*b22-3*c13*c21*b31*b12*a12*a23+3*c13*c21*b31*b12*a13*a22+c13*c21*b31*a12*a13*b22-3*c13*c21*a32*b11*a13*b22-3*c13*c21*a32*a11*b12*b23+3*c13*c21*a32*a11*b13*b22+c13*c21*b32*a11*a12*b23+3*c13*c21*b32*a11*a22*b13+c13*c21*b32*a12*a13*b21-3*c13*c21*b32*a12*a21*b13+3*c13*c21*a33*a12*b11*b22-3*c13*c21*a33*b12*a12*b21+3*c13*c21*b33*b12*a12*a21+c13*c21*b33*a12*a11*b22+3*c13*c22*a31*a12*b13*b21+c13*c22*b31*a11*a12*b23+3*c13*c22*b31*a11*a23*b12-3*c13*c22*b31*b12*a13*a21-2*c13*c22*b31*a12*a13*b21+3*c13*c22*b31*a12*a21*b13+3*c13*c22*a32*b11*a11*b23-3*c13*c22*a32*a11*b13*b21-3*c13*c22*b32*b11*a11*a23+3*c13*c22*b33*b11*a11*a22-2*c13*c23*b31*a12*a11*b22+3*c13*c31*b13*b22*a11*a22+c13*c31*a13*b22*a12*b21-3*c13*c31*a13*b22*a22*b11+3*c13*c31*a13*a22*b12*b21-3*c13*c31*b12*a22*a11*b23+c13*c31*a12*b22*a11*b23+3*c13*c31*a12*b22*a23*b11+3*c13*c31*b23*b12*a12*a21-3*c13*c31*a23*b12*a12*b21-3*c13*c32*b13*b21*a11*a22+3*c13*c32*b13*b21*a12*a21-3*c13*c32*a13*b21*a21*b12-3*c13*c32*a12*a21*b11*b23+3*c13*c32*b23*b11*a11*a22-2*c13*c33*b22*a11*a12*b21+2*c21*c11*a32*b13*a23*b12+2*c21*c11*a33*b12*a22*b13-c21*c12*a31*b13*a23*b12+2*c21*c12*a33*b11*a23*b12-c23*c11*a33*b12*a22*b11-c23*c12*a31*b11*a23*b12-c23*c12*a32*b11*a21*b13-c23*c12*a33*b11*a21*b12+2*c23*c13*a31*b12*a22*b11+2*c23*c13*a32*b11*a21*b12+c23*c31*b13*b12*a11*a22+c23*c31*b13*b12*a12*a21-c21*c13*a31*b12*a22*b13+2*c21*c13*a32*b11*a22*b13-c21*c13*a32*b11*a23*b12+c21*c22*a31*b13*b12*a13-c21*c22*b31*a13*a12*b13+c21*c22*a32*b13*b11*a13+2*c21*c22*b33*a12*a11*b13-c21*c22*b33*a13*a12*b11+c21*c23*a31*a12*b12*b13-c21*c23*b31*a12*b12*a13+c21*c23*a32*b12*b11*a13-2*c21*c23*a32*b13*b11*a12+c21*c23*a32*b13*b12*a11-c21*c23*b32*a12*a11*b13+2*c21*c23*b32*a13*a11*b12+c21*c23*a33*b12*b11*a12+2*c21*c31*b23*a12*b12*a13+2*c21*c31*b22*a13*a12*b13-2*c21*c31*b13*b12*a13*a22-2*c21*c31*b12*b13*a12*a23-c21*c32*b13*a11*a13*b22-c21*c32*b13*a12*a13*b21+c21*c32*b13*b11*a13*a22+c21*c32*b12*b13*a11*a23-c21*c32*b12*a13*a11*b23+2*c21*c32*a12*b13*a11*b23+c21*c32*a12*b13*a23*b11-c21*c32*a12*a13*b11*b23+c21*c33*b13*b12*a12*a21-c21*c33*b13*a12*a11*b22-2*c21*c33*b13*a12*a22*b11+2*c21*c33*a13*b12*a11*b22-c21*c33*a13*b12*a12*b21-c21*c33*a13*a12*b11*b22-c21*c33*b12*a11*a12*b23-c22*c11*a31*b13*a23*b12-c22*c11*a32*b13*a23*b11-c22*c11*a33*b11*a22*b13+2*c22*c11*a33*b11*a23*b12-c22*c11*a33*b12*a21*b13+2*c22*c12*a31*b13*a23*b11+2*c22*c12*a33*b11*a21*b13-c22*c13*a31*b11*a22*b13-c22*c13*a31*b11*a23*b12+c22*c23*a31*b13*b11*a12-2*c22*c23*a31*b13*b12*a11-c22*c23*b31*a12*a11*b13-c22*c23*b31*a13*a11*b12+2*c22*c23*b31*a13*a12*b11+c22*c23*a32*a11*b11*b13-c22*c23*b32*a11*b11*a13+c22*c23*a33*a11*b11*b12-c22*c23*b33*a11*b11*a12-c22*c31*b13*a11*a13*b22-c22*c31*b13*a12*a13*b21+c22*c31*b13*b12*a13*a21+c22*c31*b13*b11*a13*a22-c22^2*a31*b13*b11*a13+c22^2*b31*a13*a11*b13-c22^2*a33*a11*b11*b13+c22^2*b33*a11*b11*a13+c23*c11*a31*a23*b12^2+c23*c11*a33*a21*b12^2+c23*c12*a32*a23*b11^2+c23*c12*a33*a22*b11^2-2*c23*c13*a31*a21*b12^2-c23*c31*a13*a21*b12^2-c23*c32*a12*a23*b11^2+2*c23*c33*a11*a21*b12^2-2*c23*c33*b21*a12^2*b11-c23^2*a31*b12*b11*a12+c23^2*b31*a12*a11*b12-c23^2*a32*a11*b11*b12+c23^2*b32*a11*b11*a12+c31*c13*a23*a21*b12^2+c32*c13*b13*a21^2*b12+c32*c13*a23*a22*b11^2+c33*c11*b13*a22^2*b11+c33*c12*b13*a21^2*b12-c32*c13*b13*a21*a22*b11-c32*c13*b12*a21*a23*b11,2*c12*c22*a31*a11*b23^2-c13*c32*b23*b21*a11*a22+c12*c33*b23*a21*a22*b11+c13^2*a31*b22*b21*a22+2*c12*c32*b13*a21^2*b23+2*c12*c32*b11*a23^2*b21+c23*c31*b13*a22^2*b11+c23*c31*a23*a21*b12^2+2*c21*c23*a32*b11*a12*b23-c22^2*b31*b13*a13*a21+3*c12*c23*b33*b21*a11*a22+2*c21*c12*b33*a21*a22*b13+2*c21^2*b33*a12*a22*b13-2*c21*c22*a33*b11*a23*b12+c23*c11*b33*a22^2*b11+c23*c12*b32*a21^2*b13+c11*c32*a22*a23*b13*b21-c12^2*b33*a21*b21*a23-2*c21*c11*b32*a23^2*b12-c23^2*b31*b12*a12*a21+c23^2*b31*a12*a11*b22+c13^2*b32*a21^2*b22-c21^2*b32*a13^2*b22-c21^2*b33*a12^2*b23+2*c21^2*b32*a13*a23*b12+c21^2*a33*b12*a12*b23+c12^2*a31*b23*b21*a23-c21^2*b32*b13*a13*a22+c21^2*b32*a13*a12*b23+3*c11*c23*a32*b21*a23*b12+2*c21*c22*a33*b11*a13*b22-2*c13*c33*b12*a21*b21*a22+c11*c12*a31*b23^2*a22-c11*c12*b31*a23^2*b22-c11*c12*b32*a23^2*b21+c11*c13*a31*b22^2*a23+3*c23*c31*a23*b12*a12*b21-c23*c33*a21^2*b12^2-c23*c33*a22^2*b11^2+c23^2*a31*a21*b12^2-c21^2*b33*b12*a12*a23-c21*c23*a32*a11*b13*b22+3*c13*c21*b32*a21*a12*b23-3*c13*c21*b32*a22*a11*b23+c12^2*b31*a23^2*b21+3*c22*c33*b13*b21*a12*a21+c21*c22*b32*b13*a13*a21+c12*c13*b31*a22*a21*b23-c12*c31*b23*b22*a11*a23+3*c11*c23*a32*a21*b13*b22-c22^2*b31*b13*a11*a23-c31*c23*b23*a12^2*b21-c21*c23*a31*b12*a12*b23-c23*c12*b32*a21*a23*b11-c22*c32*a21^2*b13^2-c22*c32*a23^2*b11^2+c22^2*a31*a21*b13^2+c33*c23*a11^2*b22^2-3*c11*c22*a33*a22*b11*b23-c33*c22*b23*a11^2*b22+c22^2*b31*a13*a11*b23-c21*c32*b13*a22*a23*b11-3*c11*c23*a33*a22*b12*b21+c21*c23*b32*a12*a21*b13+2*c22*c12*b33*a21*a23*b11-2*c23*c13*b32*a21^2*b12+c23^2*a31*a12*b11*b22+c22*c23*b32*b11*a11*a23-3*c12*c21*b32*b23*a13*a21-c31*c22*b22*a13^2*b21-c31*c23*a13*a11*b22^2-c11*c12*a31*b23*b22*a23-c23*c12*b31*a21*a23*b12+c21*c22*b31*a13^2*b22+c21*c22*b32*a13^2*b21+c11*c22*a32*b23*a13*b21+c32*c21*a13*b21*a12*b23-2*c32*c22*b23*a11*a13*b21-2*c13*c33*b11*a22*a21*b22-c12^2*a33*b21^2*a23-c11*c12*a33*b23*b21*a22-c21*c12*b32*a23*a21*b13+c12*c33*a23*a21*b11*b22-c11*c13*a32*b23*b22*a21+3*c21*c33*a12*b22*a23*b11-c13^2*a31*b22^2*a21+c13^2*b31*a22^2*b21-c13^2*a32*b21^2*a22-c12*c21*a31*a12*b23^2-c12*c21*a32*a11*b23^2+2*c22*c11*b33*a21*a22*b13+c22*c23*b31*a12*a21*b13+2*c22*c23*a32*b11*a13*b21+2*c12*c32*b23*b21*a11*a23-c21*c22*a32*a21*b13^2-3*c12*c21*b31*b23*a12*a23-2*c13*c33*a21*a11*b22^2-2*c13*c33*a22*a12*b21^2-c23*c32*b13*a21*a22*b11-2*c12*c22*a31*b23*a13*b21-c12*c23*a33*a12*b21^2+c12*c21*a33*b21*a12*b23-2*c12*c21*a33*b21*a13*b22-c21*c23*b32*a12*a13*b21+3*c13*c21*a32*a21*b12*b23-3*c13*c21*a32*a21*b13*b22+c22*c13*b33*a21^2*b12+c22*c23*b32*a11^2*b23-2*c12*c32*a21*a11*b23^2-c12*c33*b23*a21^2*b12+2*c21*c23*b32*a11*a13*b22+c21*c22*b33*b12*a13*a21-c21*c13*b32*a22*a23*b11+2*c12*c32*b21*b23*a13*a21-c21*c31*a22^2*b13^2-c21*c31*a23^2*b12^2+c21^2*a32*a22*b13^2+2*c13*c33*b12*a21^2*b22+2*c13*c33*b11*a22^2*b21+c11*c12*b32*a23*a21*b23-c11*c23*a31*a13*b22^2-c11*c23*a33*a11*b22^2-2*c11*c31*a23*a13*b22^2+3*c22*c31*b13*b22*a11*a23+3*c13*c22*a32*b21*a21*b13-2*c12*c22*a33*b21*a11*b23+2*c23^2*b31*a12*a22*b11+c23^2*a32*b11*a11*b22+3*c13*c21*b33*b22*a11*a22+3*c21*c33*b23*b12*a12*a21+c21*c33*b13*a22^2*b11+c21*c33*a23*a21*b12^2+c23*c12*b33*a21^2*b12-2*c23*c13*b31*a22^2*b11+c22*c23*b31*a11*a23*b12-3*c11*c23*b32*a21*a12*b23+c11*c23*a33*b22*a12*b21-c23*c31*b12*a22*a23*b11+c21*c23*b33*b12*a12*a21-c21*c23*b33*a12*a11*b22+c12*c33*a23*a12*b21^2-c12*c33*b22*a21^2*b13+c12*c33*a22*a13*b21^2+c13*c32*a23*a12*b21^2-c13*c32*b22*a21^2*b13+c13*c32*a22*a13*b21^2-c11*c22*a31*a12*b23^2-c11*c22*a32*a11*b23^2+c12*c31*b23*a22*a23*b11-c12*c31*b22*b23*a13*a21-c21*c32*b13*a21*a23*b12-3*c11*c23*a32*a21*b12*b23+c32*c22*a11^2*b23^2+c32*c22*a13^2*b21^2+c33*c23*a12^2*b21^2-c32*c21*b22*a13^2*b21-c33*c21*a13*a11*b22^2-2*c22*c23*b31*b11*a12*a23-2*c22*c23*b31*b11*a13*a22+c21^2*a33*a23*b12^2-c22^2*b31*a13^2*b21-c22^2*b33*a11^2*b23+3*c12*c21*b33*b21*a12*a23+c21*c22*a33*b12*a21*b13+c13*c22*a33*b21*a11*b22+2*c11*c33*b23*a22*a12*b21+c11*c12*a32*b23^2*a21+c22*c23*b33*a11^2*b22-c22*c23*a32*a23*b11^2+3*c11*c23*b32*a22*a11*b23-2*c22*c23*b33*a11*a21*b12-c11*c32*a22*b23*a13*b21+3*c12*c21*b31*b23*a13*a22-c12*c31*b21*a23^2*b12-2*c12*c32*a23*a13*b21^2-3*c11*c22*b33*b21*a12*a23+3*c12*c21*b32*b23*a11*a23-c21*c23*a33*a21*b12^2+c21*c32*b12*a23^2*b11-2*c21*c11*b33*a22^2*b13+c21*c12*b31*a23^2*b12+c22^2*a33*a11*b13*b21-c22^2*b33*b11*a11*a23-c22^2*b33*b11*a13*a21-c32*c23*a13*a12*b21^2-c32*c23*b23*a11^2*b22+c11*c32*a22*a11*b23^2+c11*c32*a21*a12*b23^2-3*c23*c31*b23*b12*a12*a21+3*c23*c32*b13*b21*a11*a22+2*c22*c13*b31*a22*a23*b11-3*c13*c21*b31*b22*a13*a22-3*c21*c33*a23*b12*a12*b21-c12*c33*b23*b21*a12*a21-2*c13*c32*a23*b21*a22*b11+c22*c23*b33*b11*a12*a21+c21*c22*a31*b13*a23*b12+c22^2*a33*b11*a11*b23-2*c22^2*a33*b11*a13*b21+2*c13*c23*a32*a12*b21^2-c13*c31*b23*a22^2*b11+c13*c31*a23*a11*b22^2-2*c23^2*a31*b12*a11*b22+c23^2*a31*b12*a12*b21-c23^2*b31*b12*a11*a22-c21*c22*a31*b13*a13*b22+3*c23*c31*b12*a22*a11*b23+c12*c33*a22*b21*a21*b13-2*c11*c21*a33*b22*a12*b23-c21*c22*a33*a11*b12*b23-3*c23*c32*b23*b11*a11*a22+c21*c22*b31*b13*a13*a22-c21*c22*b31*a13*a12*b23-c22*c11*b31*a23*a22*b13-c22*c11*b32*a23*a21*b13-c21*c22*b33*a11*a13*b22-c22*c23*a32*b11*a11*b23+3*c11*c22*a32*b23*a23*b11+c23^2*a32*a22*b11^2+c31*c21*a12^2*b23^2+c31*c21*a13^2*b22^2+c22^2*b33*a11*a13*b21+2*c22^2*b33*a11*a21*b13+c13*c21*a32*b22*a11*b23-2*c13*c21*a32*b21*a12*b23+c12*c23*a31*b21*a13*b22-c22^2*a33*b11*a21*b13+c23*c11*b31*a22^2*b13+3*c13*c22*a33*a21*b11*b22-c22*c11*b33*a21*a23*b12+c22*c23*b33*b11*a11*a22-c22*c23*b33*a11*a12*b21-c21*c33*b13*a22*a21*b12+c21*c23*b31*a12^2*b23+c21*c23*b33*a12^2*b21+c11*c33*a23*a11*b22^2+c11*c33*a21*a13*b22^2-c11*c33*b21*a22^2*b13+c12*c13*b32*a21*b21*a23-c12*c13*a33*a21*b21*b22+c11*c12*b31*a23*a22*b23-c11*c12*a32*b23*b21*a23-3*c11*c23*a31*b22*a22*b13-2*c22*c12*b31*a23^2*b11-2*c22*c12*b33*a21^2*b13+c22*c13*b32*a21^2*b13+3*c23*c31*b13*b22*a12*a21+3*c23*c31*a13*b22*a22*b11+2*c11*c32*b22*a23*a13*b21+c12*c31*a22*a23*b13*b21-2*c12*c32*b13*a21*b21*a23+c21*c13*b31*a22^2*b13+c21*c13*b33*a22^2*b11-2*c33*c23*b22*a11*a12*b21-c21*c23*a32*a11*b12*b23-3*c12*c21*a31*a23*b13*b22+2*c21*c23*a31*b12*a13*b22-c11*c13*b31*a22^2*b23-c22*c33*b13*a21*a22*b11+c13*c32*a22*b21*a21*b13+2*c11*c31*b23*b22*a12*a23+3*c11*c23*b32*b21*a12*a23-3*c11*c23*b32*b21*a13*a22+2*c21*c22*a32*b13*a11*b23-c23^2*a31*b12*a22*b11-c23^2*a32*b11*a21*b12-3*c21*c33*a13*b22*a22*b11+c11*c13*b31*a22*b22*a23-c11*c13*a32*b22*b21*a23-3*c11*c22*a33*a21*b13*b22-3*c11*c23*a32*b22*a23*b11-2*c12*c13*b31*a23*a22*b21-c12*c13*a32*a21*b21*b23-c11*c32*b22*a23^2*b11-c11*c32*b21*a23^2*b12-c23*c12*b33*a21*a22*b11-c13*c32*a23*b21*a11*b22+c13*c32*a23*b21*a21*b12-c22*c23*b32*a11*a13*b21-2*c22*c23*b32*a11*a21*b13-c22*c23*a32*a11*b13*b21+c22*c23*b32*b11*a13*a21-c12*c31*a22*b23*a13*b21-2*c12*c31*a22*b23*a21*b13+2*c22*c23*b31*a12*a13*b21-2*c21*c23*b33*a12*a22*b11-3*c21*c32*b13*b22*a11*a23+c12^2*b33*a21^2*b23-c21*c23*a31*a12*b13*b22+c21*c23*b31*b12*a12*a23+c31*c22*a13*b21*a12*b23+c31*c23*a13*b22*a12*b21+c22^2*a33*a23*b11^2-c23^2*b31*a12^2*b21-c23^2*b32*a11^2*b22+3*c22*c31*a22*b13*a13*b21+2*c22*c23*a31*a11*b12*b23+2*c22*c23*a31*a11*b13*b22-c22*c23*a31*a12*b13*b21-2*c22*c23*a31*b12*a21*b13+c12*c21*a31*b23*a13*b22+3*c12*c21*a31*b23*a23*b12-c22*c13*b32*a21*a23*b11+2*c23*c13*b31*a22*a21*b12+2*c23*c13*b32*a21*a22*b11+c11^2*b33*a22^2*b23-c11^2*a33*b22^2*a23+c11^2*b32*a23^2*b22-c11^2*a32*b23^2*a22-c12^2*a31*b23^2*a21+c11*c13*a33*b22^2*a21-c11*c13*b33*a22^2*b21+2*c11*c21*a32*a12*b23^2+2*c11*c21*a33*a13*b22^2+2*c11*c31*b13*a22^2*b23+2*c11*c31*b12*a23^2*b22-2*c11*c31*a22*a12*b23^2-c11*c33*b23*a22^2*b11+c11^2*a32*b23*b22*a23-c11^2*b32*a23*a22*b23+c11^2*a33*a22*b22*b23-c11^2*b33*a22*b22*a23-c13*c21*a31*a13*b22^2-c13*c21*a33*a11*b22^2-c13*c22*a32*a13*b21^2-c13*c22*a33*a12*b21^2+2*c13*c23*a31*a11*b22^2+c13*c31*a21*a13*b22^2-c13*c31*b21*a22^2*b13-c13*c32*b23*a21^2*b12-c13^2*b31*a22*a21*b22+c13^2*a32*a21*b21*b22-c13^2*b32*a21*b21*a22+c12*c13*a32*b21^2*a23-c12*c13*b32*a21^2*b23+c12*c13*a33*b21^2*a22-c12*c13*b33*a21^2*b22+2*c12*c22*a33*a13*b21^2-c12*c23*a32*a13*b21^2+c12*c31*a22*a11*b23^2+c12*c31*a21*a12*b23^2-c12*c31*b22*a23^2*b11-c12^2*b31*a23*a21*b23+c12^2*a33*a21*b21*b23+c21*c12*b32*a23^2*b11-2*c21^2*a32*b13*a12*b23+c21^2*a32*b13*a13*b22+c21^2*a32*a13*b12*b23-c21^2*b32*b13*a12*a23-2*c21^2*a33*b12*a13*b22+c21^2*a33*a12*b13*b22-c21^2*b33*b12*a13*a22+c21^2*b33*a12*a13*b22-c21^2*a32*b13*a23*b12-c21^2*a33*b12*a22*b13-c21*c22*a31*a22*b13^2-c21*c23*a31*a23*b12^2+c21*c32*a22*a21*b13^2+c22*c11*b31*a23^2*b12+c22*c11*b32*a23^2*b11-2*c22^2*a31*b13*a11*b23+c22^2*a31*b13*a13*b21+c22^2*a31*a13*b11*b23-c32*c21*a12*a11*b23^2-c33*c21*b23*a12^2*b21-c33*c22*a13*a12*b21^2+2*c22^2*b31*a13*a23*b11-c22*c23*a33*a22*b11^2+c22*c31*b12*a23^2*b11+c22*c31*a22*a21*b13^2+c22*c33*b13*a21^2*b12+c22*c33*a23*a22*b11^2-c22^2*a31*b13*a23*b11-2*c23^2*a32*b11*a12*b21+c23^2*a32*a11*b12*b21-c23^2*b32*b11*a11*a22-c23^2*b32*b11*a12*a21+c23^2*b32*a11*a12*b21+2*c23^2*b32*a11*a21*b12+c23*c32*b13*a21^2*b12+c23*c32*a23*a22*b11^2-c31*c22*a12*a11*b23^2+2*c11*c12*a33*b22*b21*a23-c11*c12*a33*b23*b22*a21-2*c11*c12*b33*a22*a21*b23+c11*c12*b33*a23*a21*b22+c11*c12*b33*a23*a22*b21-c11*c13*a31*a22*b22*b23+2*c11*c13*a32*b23*b21*a22+c11*c13*b32*a22*a21*b23-2*c11*c13*b32*a23*a21*b22+c11*c13*b32*a23*a22*b21-c11*c13*a33*b22*b21*a22+c11*c13*b33*a22*a21*b22-2*c11*c21*a32*b23*a13*b22+c11*c22*a31*b23*a13*b22-3*c11*c22*a31*b23*a23*b12+3*c11*c22*a31*a23*b13*b22+3*c11*c22*b31*b23*a12*a23-3*c11*c22*b31*b23*a13*a22-3*c11*c22*a32*a23*b13*b21-3*c11*c22*b32*b23*a11*a23+3*c11*c22*b32*b23*a13*a21+c11*c22*a33*b22*a11*b23+c11*c22*a33*b21*a12*b23-2*c11*c22*a33*b21*a13*b22+3*c11*c22*a33*b21*a22*b13+3*c11*c22*a33*a21*b12*b23+3*c11*c22*b33*b21*a13*a22-3*c11*c22*b33*a21*a13*b22+3*c11*c22*b33*b22*a11*a23+c11*c23*a31*b22*a12*b23+3*c11*c23*a31*a22*b12*b23-3*c11*c23*b31*b22*a12*a23+3*c11*c23*b31*b22*a13*a22+c11*c23*a32*b22*a11*b23-2*c11*c23*a32*b21*a12*b23+c11*c23*a32*b21*a13*b22+3*c11*c23*a33*b22*a22*b11-3*c11*c23*b33*b22*a11*a22+3*c11*c23*b33*b22*a12*a21+2*c11*c31*b22*b23*a13*a22-2*c11*c31*b13*a22*b22*a23-2*c11*c31*b12*a23*a22*b23-c11*c32*b23*b22*a11*a23-c11*c32*b23*b21*a12*a23+c11*c32*b23*a21*a23*b12+c11*c32*b23*a22*a23*b11-c11*c32*b22*b23*a13*a21+c11*c32*b22*a23*a21*b13-2*c11*c32*a22*b23*a21*b13-c11*c33*b23*b22*a11*a22-c11*c33*b23*b22*a12*a21+c11*c33*b23*a22*a21*b12-c11*c33*a23*b22*a12*b21-2*c11*c33*a23*b22*a21*b12+c11*c33*a23*b22*a22*b11+c11*c33*a23*a22*b12*b21-c11*c33*b22*b21*a13*a22+c11*c33*b22*a21*a22*b13-c12*c13*a31*b22*b21*a23-c12*c13*a31*b23*b21*a22+2*c12*c13*a31*b23*b22*a21+c12*c13*b31*a23*a21*b22+c12*c13*b33*a21*b21*a22+c12*c21*a32*b23*a13*b21-3*c12*c21*a32*b23*a23*b11+3*c12*c21*a32*a23*b13*b21+c12*c21*a33*b22*a11*b23-3*c12*c21*a33*b21*a22*b13-3*c12*c21*a33*a21*b12*b23+3*c12*c21*a33*a21*b13*b22+3*c12*c21*a33*a22*b11*b23-3*c12*c21*b33*b21*a13*a22+3*c12*c21*b33*a21*a13*b22-3*c12*c21*b33*b22*a11*a23-2*c12*c23*a31*b22*a11*b23+c12*c23*a31*b21*a12*b23+3*c12*c23*a31*b21*a22*b13-3*c12*c23*a31*b21*a23*b12+3*c12*c23*a31*b22*a23*b11-3*c12*c23*a31*a22*b11*b23+3*c12*c23*b31*a21*a12*b23-3*c12*c23*b31*a21*a13*b22+3*c12*c23*b31*b22*a11*a23-3*c12*c23*b31*a22*a11*b23+c12*c23*a32*b21*a11*b23-3*c12*c23*a32*b21*a21*b13+3*c12*c23*a32*a21*b11*b23-3*c12*c23*b32*b21*a11*a23+3*c12*c23*b32*b21*a13*a21+c12*c23*a33*b21*a11*b22+3*c12*c23*a33*b21*a21*b12-3*c12*c23*a33*a21*b11*b22-3*c12*c23*b33*b21*a12*a21-c12*c31*b23*b21*a12*a23+c12*c31*b23*a21*a23*b12+2*c12*c31*b22*a23*a13*b21+c12*c31*b22*a23*a21*b13-2*c12*c32*b11*a23*a21*b23-c12*c33*b23*b21*a11*a22+2*c12*c33*b23*a21*a11*b22-c12*c33*a23*b21*a11*b22+c12*c33*a23*b21*a21*b12-2*c12*c33*a23*b21*a22*b11-c12*c33*b22*b21*a13*a21+3*c13*c22*b31*a22*a11*b23+c13*c22*a32*b21*a11*b23-3*c13*c22*a32*a21*b11*b23+3*c13*c22*b32*b21*a11*a23-3*c13*c22*b32*b21*a13*a21-3*c13*c22*a33*b21*a21*b12-3*c13*c22*b33*b21*a11*a22+3*c13*c22*b33*b21*a12*a21-2*c13*c23*a31*b22*a12*b21-2*c13*c23*a32*b21*a11*b22-c13*c31*b23*b22*a11*a22-c13*c31*b23*b22*a12*a21+2*c13*c31*b23*a22*a12*b21+c13*c31*b23*a22*a21*b12-c13*c31*a23*b22*a12*b21-2*c13*c31*a23*b22*a21*b12+c13*c31*a23*b22*a22*b11+c13*c31*a23*a22*b12*b21-c13*c31*b22*b21*a13*a22+c13*c31*b22*a21*a22*b13-c13*c32*b23*b21*a12*a21+2*c13*c32*b23*a21*a11*b22+c13*c32*b23*a21*a22*b11+c13*c32*a23*a21*b11*b22-c13*c32*b22*b21*a13*a21+2*c13*c33*b22*b21*a11*a22+2*c13*c33*b21*b22*a12*a21+c13*c21*a31*b22*a12*b23+3*c13*c21*a31*b22*a22*b13-3*c13*c21*a31*a22*b12*b23+3*c13*c21*b31*b22*a12*a23+c13*c21*a32*b21*a13*b22-3*c13*c21*a32*b21*a23*b12+3*c13*c21*a32*b22*a23*b11-3*c13*c21*b32*b21*a12*a23+3*c13*c21*b32*b21*a13*a22+c13*c21*a33*b22*a12*b21-3*c13*c21*a33*b22*a22*b11+3*c13*c21*a33*a22*b12*b21-3*c13*c21*b33*b22*a12*a21-2*c13*c22*a31*b22*a11*b23+c13*c22*a31*b21*a12*b23+c13*c22*a31*b21*a13*b22-3*c13*c22*a31*b21*a22*b13+3*c13*c22*a31*b21*a23*b12-3*c13*c22*a31*b22*a23*b11+3*c13*c22*a31*a22*b11*b23-3*c13*c22*b31*a21*a12*b23+3*c13*c22*b31*a21*a13*b22-3*c13*c22*b31*b22*a11*a23+2*c21*c11*b32*a23*a22*b13+2*c21*c11*b33*a22*a23*b12-c21*c12*b31*a23*a22*b13-c21*c12*b33*a21*a23*b12-c21*c12*b33*a22*a23*b11-c21*c13*b31*a22*a23*b12-c21*c13*b32*a21*a22*b13+2*c21*c13*b32*a21*a23*b12-c21*c13*b33*a22*a21*b12+2*c21*c22*a31*b13*a12*b23-c21*c22*a31*a13*b12*b23+c21*c22*b31*b13*a12*a23-2*c21*c22*b31*a13*a23*b12-c21*c22*a32*b13*a13*b21-c21*c22*a32*a13*b11*b23+c21*c22*b32*b13*a11*a23-c21*c22*b32*a13*a11*b23-2*c21*c22*b32*a13*a23*b11-c21*c22*a33*b11*a12*b23-c21*c22*a33*a11*b13*b22+2*c21*c22*a33*b12*a13*b21-c21*c22*a33*a12*b13*b21+2*c21*c22*b33*a11*a12*b23+c21*c22*b33*b11*a12*a23+c21*c22*b33*b11*a13*a22-2*c21*c22*b33*a11*a22*b13+c21*c22*b33*a11*a23*b12-c21*c22*b33*a12*a13*b21-2*c21*c22*b33*a12*a21*b13+c21*c23*b31*b12*a13*a22-c21*c23*b31*a12*a13*b22-2*c21*c23*b31*a12*a22*b13-c21*c23*a32*b11*a13*b22-c23*c32*b12*a21*a23*b11+2*c23*c33*b12*a21*a22*b11-2*c31*c21*b23*a12*a13*b22+c31*c22*a13*b22*a11*b23+c31*c23*a12*b22*a11*b23+c32*c21*a13*b22*a11*b23+c32*c23*a13*b21*a11*b22+c32*c23*a12*b21*a11*b23+c33*c21*a13*b22*a12*b21+c33*c21*a12*b22*a11*b23-c23*c12*b31*a21*a22*b13+2*c23*c12*b31*a22*a23*b11+c33*c22*a13*b21*a11*b22+c33*c22*a12*b21*a11*b23-c21*c23*a32*b12*a13*b21+2*c21*c23*a32*a12*b13*b21-c21*c23*b32*a11*a12*b23+c21*c23*b32*b11*a12*a23+c21*c23*b32*b11*a13*a22+c21*c23*b32*a11*a22*b13-2*c21*c23*b32*a11*a23*b12-2*c21*c23*b32*b12*a13*a21-c21*c23*a33*a12*b11*b22+2*c21*c23*a33*b12*a11*b22-c21*c23*a33*b12*a12*b21+c21*c23*b33*b12*a11*a22+3*c21*c32*b13*b21*a12*a23-3*c21*c32*a13*a21*b12*b23+3*c21*c32*a13*a22*b11*b23+3*c21*c32*b12*b23*a11*a23-3*c21*c32*a12*b23*a23*b11+3*c21*c32*b22*b13*a13*a21-3*c21*c32*a22*b13*a13*b21+3*c21*c33*b13*b22*a11*a22-3*c21*c33*b13*b22*a12*a21+3*c21*c33*a13*a22*b12*b21-3*c21*c33*b12*a22*a11*b23+c21*c22*a32*b13*a23*b11+c21*c22*a33*b11*a22*b13+c21*c23*a31*b12*a22*b13-2*c21*c23*a32*b11*a22*b13+c21*c23*a32*b11*a23*b12+c21*c23*a32*b12*a21*b13+c21*c23*a33*b12*a22*b11+2*c21*c31*b13*a22*a23*b12-c21*c33*b12*a22*a23*b11-c22*c11*b33*a22*a23*b11+2*c22*c12*b31*a23*a21*b13-c22*c13*b31*a21*a22*b13-c22*c13*b31*a21*a23*b12-c22*c13*b33*a21*a22*b11-c22*c23*a31*b11*a12*b23-c22*c23*a31*b11*a13*b22-c22*c23*a31*b12*a13*b21-c22*c23*b31*a11*a12*b23-c22*c23*b31*a11*a13*b22+c22*c23*b31*a11*a22*b13+c22*c23*b31*b12*a13*a21-c22*c23*a33*b11*a11*b22+2*c22*c23*a33*b11*a12*b21-c22*c23*a33*a11*b12*b21-3*c22*c31*b13*b21*a12*a23+3*c22*c31*a13*a21*b12*b23-3*c22*c31*a13*a22*b11*b23-3*c22*c31*b12*b23*a11*a23+3*c22*c31*a12*b23*a23*b11-3*c22*c31*b22*b13*a13*a21-3*c22*c33*b13*b21*a11*a22-3*c22*c33*a13*b21*a21*b12+3*c22*c33*a13*a21*b11*b22+3*c22*c33*b12*b21*a11*a23-3*c22*c33*a12*a21*b11*b23+3*c22*c33*b23*b11*a11*a22-3*c22*c33*a23*b11*a11*b22+c22*c23*a31*b11*a22*b13+c22*c23*a31*b11*a23*b12+c22*c23*a32*b11*a21*b13+c22*c23*a33*b11*a21*b12-c22*c31*b13*a21*a23*b12-c22*c31*b13*a22*a23*b11+2*c22*c32*b13*a21*a23*b11-c22*c33*b12*a21*a23*b11-c23*c11*b31*a22*a23*b12-c23*c11*b32*a21*a22*b13+2*c23*c11*b32*a21*a23*b12-c23*c11*b32*a22*a23*b11-c23*c11*b33*a22*a21*b12-3*c23*c31*b13*b22*a11*a22-3*c23*c31*a13*a22*b12*b21-3*c23*c31*a12*b22*a23*b11-3*c23*c32*b13*b21*a12*a21+3*c23*c32*a13*b21*a21*b12-3*c23*c32*a13*a21*b11*b22-3*c23*c32*b12*b21*a11*a23+3*c23*c32*a12*a21*b11*b23+3*c23*c32*a23*b11*a11*b22-c23*c31*b13*a22*a21*b12,-c12*c23*a33*a12*b31^2+c13*c22*a31*b31*a12*b33-3*c22*c31*a31*a13*b13*b32-c11*c12*a31*b32*b23*a33+c21*c33*b31*a12^2*b33-2*c33*c13*a31*a32*b12*b21+c31*c23*a31*b13*b12*a32-c12*c13*b32*a31*b21*a33-c31*c23*b13*b11*a32^2+c22*c33*a13*a12*b31^2+c32*c33*b32*a11*a13*b21+c32*c11*a31*a33*b13*b22-c32*c21*b12*b11*a33^2-c31*c33*a33*a12*b11*b22+3*c22*c33*a32*a11*b11*b33+3*c22*c31*b31*a13*b13*a32-c12*c13*b31^2*a22*a33-c33*c12*a31^2*b12*b23-c33*c12*a31^2*b13*b22+c32*c22*b13^2*a31^2+c11*c13*b31*b32*a22*a33-2*c32*c33*b31*b11*a12*a23+c31*c33*a31*b12^2*a23+c31*c33*a33*a21*b12^2-c32*c11*a33^2*b11*b22-c32*c11*a33^2*b12*b21+3*c12*c33*a31*b32*a23*b11+c11*c33*b32^2*a13*a21-2*c11*c22*b31*a13*a33*b32-c12^2*a31*a23*b33*b31+c12^2*b31*a31*b23*a33+c13*c22*a31^2*b12*b33-c13*c22*b31^2*a13*a32-c32*c33*a31*b11*a12*b23-3*c21*c32*b32*a33*b13*a11-c33^2*a32*a22*b11^2-c31*c33*a32*b11*a13*b22+c13*c21*a32*b31*a13*b32-c33^2*b31*a12*a21*b12+c13^2*b31*a31*b22*a32-c13^2*a32*b31*a21*b32+3*c13*c32*b31*a32*a11*b23-c22*c33*b31*a13*a11*b32+c12*c13*a31^2*b22*b33+c22*c31*b31*a13^2*b32+c22*c33*b32*a11^2*b33+c12^2*a33*a23*b31^2+3*c13*c31*a32*b33*a21*b12+2*c33^2*b31*a22*a12*b11-c33^2*b31*a12*a11*b22+c11^2*a32*a22*b33^2-2*c31*c12*a31*b23*b13*a32-c13^2*b31*b21*a32^2+c13^2*a32*a22*b31^2-c31*c32*a33*b11*a22*b13-2*c32*c12*a31*a33*b11*b23+c33*c22*a31*b12*b11*a33-c11^2*a33*a22*b32*b33-3*c13*c31*b31*a32*a13*b22+c11*c23*a32^2*b11*b33-c13*c31*b31*b32*a13*a22+c11*c22*a31*b32*a13*b33-3*c12*c31*b31*a33*a12*b23+c13*c32*b31^2*a13*a22-2*c13*c33*a22*a12*b31^2-c31*c32*a33*a11*b13*b22-3*c13*c32*b31*a33*a21*b12+c11*c23*b31*a12*b32*a33-3*c11*c33*a31*b32*a12*b23-c12*c23*a31*b31*b12*a33-c31^2*a33*b12^2*a23-c31^2*a32*b13^2*a22+c31^2*b32*a13^2*b22+c31^2*b33*a12^2*b23+3*c11*c32*a33*b33*a21*b12-c13*c32*b31*b32*a13*a21+c11*c23*b31*b13*a32^2+3*c13*c31*a32*b33*a11*b22-c11*c22*a32*a11*b33^2+c11*c22*b32*b11*a33^2-3*c12*c33*b31*a32*a11*b23-3*c12*c33*b31*a32*a21*b13+2*c31*c33*a32*b11*a12*b23-3*c11*c32*b32*a33*a11*b23+c32^2*b33*a11^2*b23+2*c11*c22*a31*b13*b33*a32+3*c22*c33*a31*b32*a13*b11-c22*c32*a11^2*b33^2-c32^2*a33*a23*b11^2+c31*c32*b33*a11*a23*b12+2*c12*c22*a31*a33*b11*b33-2*c12*c22*a33*b31*a11*b33+c33^2*a32*a11*b12*b21-c33^2*b32*b11*a11*a22+2*c11*c12*a31*b23*b33*a32+c33*c21*a31*b13*b12*a32+3*c11*c33*b32*a33*a22*b11+c31*c13*a31*a32*b13*b22-c12*c33*b31*b32*a13*a21-c13*c21*a33*a11*b32^2+c13*c22*a31^2*b13*b32+c13*c21*a32*b32*a11*b33+2*c13*c21*a31*b12*b32*a33-3*c13*c32*b31*a33*a11*b22-c12^2*a33*b31*a21*b33+c12^2*b33*a31*b21*a33-3*c11*c33*a32*b33*a21*b12+3*c12*c31*a33*b33*a22*b11+c12*c21*b32*b11*a33^2+2*c31*c32*a33*b11*a13*b22-c31*c32*a33*a11*b12*b23-c11^2*a32*a23*b33*b32-c22*c32*a13^2*b31^2-c31^2*b32*b13*a12*a23-c31^2*b32*a13*a12*b23-2*c13*c33*a21*a11*b32^2-c13*c21*a31*a13*b32^2-c12*c23*a31*a32*b11*b33+2*c12*c23*b31*a32*b11*a33+c31*c33*b32*b11*a13*a22-2*c31*c33*b32*a11*a13*b22+2*c11*c33*b31*a22*a12*b33-3*c22*c31*a32*b33*a13*b11-c12*c13*b31^2*a23*a32+c33*c12*a31*a32*b11*b23+c32^2*a31*a13*b11*b23-c32^2*b31*a13*a11*b23+2*c32^2*b31*a13*a23*b11+c32*c23*a31*b12*b11*a33+c11^2*a33*a23*b32^2+3*c21*c32*a33*b33*b12*a11+2*c32*c33*a31*a11*b13*b22-3*c11*c33*b31*a33*a22*b12-c13*c21*b31*a32*b12*a33-2*c11*c31*a23*a13*b32^2-2*c31^2*a32*b13*a12*b23+c21*c33*a13*a11*b32^2-c11^2*b32*b22*a33^2-c13*c22*a31*a32*b11*b33-c11*c23*a33*a11*b32^2+c31*c13*a32*a33*b11*b22+2*c31^2*b32*a13*a23*b12+c31^2*a33*b12*a12*b23-c23*c33*a12^2*b31^2-c31^2*b33*a12*a23*b12+2*c31^2*b33*a22*a12*b13-c12^2*b33*b23*a31^2-c11*c32*b31*b33*a13*a22-c11*c33*b31*b32*a12*a23+3*c22*c33*a31*b31*b13*a12+c12*c13*a31^2*b23*b32+3*c11*c32*b31*a33*a22*b13+c13*c21*b31*a12*b32*a33+c31*c23*a32*b12*b11*a33-c32*c33*a31*b12*a13*b21-c12*c21*a31*a33*b12*b33-3*c12*c33*a31*b31*a13*b22+3*c12*c33*a31*b31*a12*b23-2*c11*c21*b32*b12*a33^2-c11*c22*a31*a12*b33^2+c11*c22*b31*b12*a33^2+c12^2*a31*a21*b33^2+c12*c23*a31*b31*a12*b33-c12*c33*b31*b32*a11*a23+3*c12*c33*b31*a33*a21*b12-2*c32*c33*b31*a12*a13*b21-3*c21*c32*b31*a13*b13*a32-c32*c33*a33*b11*a11*b22-3*c13*c31*b31*a32*a23*b12-c13*c31*b31*b32*a12*a23-c13*c22*a33*a12*b31^2-2*c13*c23*b12*b32*a31^2+c31*c33*b32*b13*a11*a22-c11*c33*b32*b33*a12*a21+c33*c23*b11^2*a32^2-c12*c31*b31*b33*a12*a23-3*c12*c31*a32*b33*a13*b21-2*c12*c22*b13*b33*a31^2+2*c11*c21*a32*a12*b33^2+2*c11*c21*a13*a33*b32^2-c31*c33*a32*a11*b13*b22-c31*c33*a32*b12*a13*b21+3*c21*c33*a32*b32*b13*a11-c12*c21*a32*a11*b33^2-2*c13*c23*b31*b11*a32^2+c13*c31*b32^2*a11*a23-c32^2*b33*b11*a13*a21-c32^2*b33*a11*a13*b21+2*c12*c32*b31*b33*a13*a21-c21*c31*a13^2*b32^2-c33^2*b31*a11*a22*b12-2*c32^2*a31*b13*a11*b23+c32^2*a31*b13*a13*b21-2*c32*c12*a31*a33*b13*b21+c11^2*b32*a32*b23*a33-c13*c21*a31*a32*b12*b33-2*c11*c31*a22*a12*b33^2-c23*c33*a11^2*b32^2-2*c31*c32*b33*a11*a12*b23+3*c13*c31*a32*b32*a13*b21-2*c13*c23*a31*b31*a12*b32+3*c23*c31*a32*b33*b12*a11+c12*c31*b33^2*a12*a21+c32*c33*b31*b12*a13*a21+c32*c11*a31*a33*b12*b23-c31*c33*a32*a11*b12*b23-c32^2*b31*b13*a11*a23-c32^2*b31*b13*a13*a21-2*c33*c13*a31*a32*b11*b22+c11*c32*b33^2*a11*a22-c11*c12*a31*a22*b33^2+c11*c12*b31*b22*a33^2-c11*c12*a32*a21*b33^2+2*c12*c33*b32*a21*a11*b33+3*c13*c31*a31*b32*a12*b23+c31*c33*b31*a12*a23*b12-2*c31*c33*b31*a22*a12*b13+c12*c31*b33^2*a11*a22-c32^2*a31*a21*b13^2-c23*c32*b31*a13*a11*b32-c21*c32*b31*a13*a12*b33+3*c21*c32*a32*b33*a13*b11+c32^2*b31*a13^2*b21-c31*c32*a33*b12*a21*b13-3*c12*c33*a31*b33*a22*b11+c12*c23*a31^2*b13*b32-c12*c31*b31*b33*a13*a22+2*c32*c12*b21*b11*a33^2-c31*c22*a31*b13^2*a32-3*c21*c33*a32*b32*a13*b11+c12*c21*b31*b12*a33^2+2*c32*c12*b23*b13*a31^2-c31*c22*b12*b11*a33^2-c31*c23*a31*b12^2*a33-c11*c33*b32*b33*a11*a22-3*c11*c33*a31*b32*a22*b13-c31*c13*a32^2*b13*b21-c31^2*b32*a13*a22*b13+c33^2*a32*b11*a11*b22-2*c33^2*a32*b11*a12*b21+c11*c12*b32*b21*a33^2+c11*c13*b31*b23*a32^2+c11*c13*a32^2*b21*b33-c11*c32*b32*b33*a11*a23-c11*c32*b32*b33*a13*a21+c31*c21*b13^2*a32^2+c31*c21*b12^2*a33^2+c33^2*b31*a12^2*b21-c13*c22*a31*b31*b13*a32+c13*c22*a31*b31*a13*b32+c31*c33*b33*a11*a22*b12+2*c12*c22*a13*a33*b31^2-2*c12*c22*b31*b11*a33^2+c31*c12*a32*a33*b11*b23+3*c11*c33*a31*b33*b22*a12-c11*c23*a32*b32*b11*a33-c33^2*a31*a21*b12^2+c32*c22*b11^2*a33^2+c33*c11*a32*a33*b12*b21+c11*c32*b33^2*a12*a21-c32*c13*a31^2*b13*b22-c32*c33*b32*a11^2*b23-c11*c13*a31*a23*b32^2+2*c12*c22*a31*a11*b33^2-c13^2*b32*b22*a31^2+c32^2*a33*b11*a11*b23-2*c32^2*a33*b11*a13*b21+c32^2*a33*a11*b13*b21+2*c31*c33*a32*a12*b13*b21+c32*c21*a32*b13*b11*a33+2*c11*c31*b32*b33*a12*a23-3*c11*c32*b31*a32*b23*a13+2*c33*c13*b22*b12*a31^2+2*c33*c13*b21*b11*a32^2-2*c13*c21*b31*a12*a32*b33-2*c33^2*a31*b12*a11*b22-3*c23*c31*a32*b32*b13*a11-2*c12*c32*a21*a11*b33^2-c13*c22*a31*b31*b12*a33+c13*c21*b31*b13*a32^2+c13*c21*a32^2*b11*b33-c12^2*b31*b21*a33^2+3*c21*c32*a31*a13*b13*b32+c32*c23*a31*b13*b11*a32+c12*c23*a31^2*b12*b33-c12*c23*b31^2*a13*a32+2*c11*c32*b31*a23*a13*b32+3*c11*c32*b31*a33*a12*b23-c32*c33*a33*a11*b12*b21+c32*c33*b33*b11*a12*a21-c31*c32*a33*b11*a12*b23+c11*c33*b32^2*a11*a23+c33*c11*a32*a33*b11*b22+3*c13*c31*b31*a33*a22*b12+2*c13*c31*b31*a22*a12*b33-c11^2*b33*b23*a32^2+c31^2*a32*a13*b12*b23-c32*c21*a31*b13^2*a32+c32*c33*b33*b11*a11*a22+c11^2*b33*a32*b22*a33-c11*c22*a32*a33*b11*b33-c33*c21*b13*b11*a32^2-c33*c22*b13*b12*a31^2-c33*c22*a32*b11^2*a33-3*c22*c33*a31*b31*a13*b12+c12*c33*b31^2*a13*a22+c23*c31*b31*a12^2*b33+2*c31*c32*a31*b13*a12*b23-c33^2*b32*b11*a12*a21-c33^2*b32*a11*a12*b21+2*c33^2*b32*a11*a21*b12-c23*c31*b31*a13*a12*b32+3*c23*c31*b31*a12*b12*a33+c12*c33*b31^2*a12*a23-c32*c33*a31*b11*a22*b13-c32*c33*a31*b11*a23*b12+2*c13*c23*a31*a11*b32^2+2*c13*c23*a12*a32*b31^2-3*c12*c33*b32*a33*a21*b11-3*c12*c33*b32*a33*b21*a11+3*c23*c31*a32*b32*a13*b11-2*c12*c32*a23*a13*b31^2-c11*c33*b31*b32*a13*a22-3*c11*c33*b31*a33*b22*a12+3*c22*c31*a31*b33*a13*b12-c12*c21*a31*a12*b33^2-2*c32*c33*b31*b11*a13*a22+c32*c33*b31*a11*a13*b22+3*c11*c33*a31*a22*b12*b33+c11*c23*a32*b31*a13*b32-2*c31*c33*b32*b12*a13*a21+3*c13*c32*b32*a33*b21*a11+2*c13*c32*b32*a21*a11*b33+c13*c22*b31*a32*a11*b33+c13*c22*b31*b32*a11*a33-3*c21*c32*a33*b33*a12*b11-c11*c23*a31*a13*b32^2+3*c13*c32*a31*b31*a13*b22-3*c13*c32*a31*b31*a12*b23-c21*c31*a12^2*b33^2+c23*c31*a13*a11*b32^2+c23*c32*a13*a12*b31^2+c23*c32*b32*a11^2*b33-2*c32*c22*a31*b13*b11*a33+c33^2*b32*a11^2*b22+c13^2*a31*a21*b32^2+c33*c23*b12^2*a31^2+c33^2*a31*b12*a22*b11-c33*c21*a31*b12^2*a33+c33^2*a32*b11*a21*b12-c33*c11*a32^2*b11*b23-c33*c11*a32^2*b13*b21-c32^2*b33*b11*a11*a23+2*c32^2*b33*a11*a21*b13+c32^2*a33*b11*a21*b13+c32^2*a31*b13*a23*b11-c32*c13*a31^2*b12*b23-c32*c33*b33*a11^2*b22-c32*c23*b13*b12*a31^2-c32*c23*a32*b11^2*a33+c32*c33*a32*a23*b11^2+c32*c33*a33*a22*b11^2+c31^2*a32*b13*b12*a23+c31^2*a33*b13*b12*a22-c31*c33*b31*a12^2*b23-c31*c33*b33*a12^2*b21-c31*c32*b31*a13^2*b22-c31*c32*b32*a13^2*b21-c31*c13*a32^2*b11*b23+c31^2*a33*a12*b13*b22-2*c31^2*a33*b22*b12*a13-c31^2*b33*a13*a12*b22-c31^2*b33*a13*a22*b12+c31*c32*a31*b13^2*a22+c31*c32*a32*a21*b13^2+2*c31*c11*b22*b12*a33^2+2*c31*c11*b23*b13*a32^2-c31*c12*a33^2*b11*b22-c31*c12*a33^2*b12*b21+c31^2*a32*b13*b22*a13+c22*c31*a12*a11*b33^2-c11*c13*b32^2*a21*a33-2*c11*c21*b13*b33*a32^2-3*c12*c31*a32*b33*a23*b11+3*c12*c31*b32*a33*a11*b23+3*c12*c31*b32*a33*a21*b13-c12*c31*b32*b33*a11*a23-c12*c31*b32*b33*a13*a21-3*c12*c31*a33*b33*a11*b22+c33*c21*a32*b12*b11*a33-3*c21*c33*a31*b32*b13*a12+3*c21*c33*a31*a12*b12*b33+3*c21*c33*b31*a32*a13*b12-c21*c33*b31*a13*a12*b32-3*c21*c33*b31*a12*b12*a33-3*c21*c33*a32*b33*b12*a11+3*c21*c33*b32*a33*a12*b11-c21*c33*b32*a12*a11*b33-c22*c31*b32*a13*a11*b33-3*c22*c31*a33*b33*b12*a11+3*c22*c31*a33*b33*a12*b11-3*c22*c31*b31*a33*b13*a12-c22*c31*b31*a13*a12*b33+3*c22*c31*b32*a33*b13*a11+2*c22*c32*b31*a13*a11*b33+3*c22*c33*b31*a33*b12*a11-c22*c33*b31*a12*a11*b33-3*c22*c33*b32*a11*b11*a33-3*c22*c33*a31*b33*a12*b11-3*c22*c33*b31*a32*b13*a11+3*c23*c31*a31*b32*b13*a12-3*c23*c31*a31*a12*b12*b33-3*c23*c31*b31*a32*a13*b12-3*c23*c31*b32*a33*a12*b11-c23*c31*b32*a12*a11*b33-3*c23*c32*b31*a33*b12*a11-c23*c32*b31*a12*a11*b33-3*c23*c32*a32*a11*b11*b33+3*c23*c32*b32*a11*b11*a33-3*c23*c32*a31*b31*b13*a12-3*c23*c32*a31*b32*a13*b11+3*c23*c32*a31*b33*a12*b11+3*c23*c32*b31*a32*b13*a11+3*c23*c32*a31*b31*a13*b12+2*c23*c33*b31*a12*a11*b32+2*c11*c21*a32*a33*b12*b33-2*c11*c21*a33*b32*a12*b33-c11*c22*a31*b32*b13*a33-c11*c22*a31*a33*b12*b33-c11*c22*b31*a32*b13*a33+c11*c22*b31*a13*b33*a32+c11*c22*a33*b31*a12*b33+c11*c22*a33*b32*a11*b33-c11*c23*a31*a32*b13*b32+2*c11*c23*a31*b12*b32*a33+c11*c23*a31*b32*a12*b33-c11*c23*a31*a32*b12*b33-c11*c23*b31*a32*b12*a33-2*c11*c23*b31*a12*a32*b33+2*c12*c31*b31*a23*a13*b32+c12*c13*b32*b31*a21*a33-c12*c13*a31*b31*b23*a32+c12*c13*a31*b31*a23*b32-c12*c13*a31*b31*b22*a33+c12*c13*a31*b31*a22*b33-2*c12*c13*a31*b32*a21*b33+2*c12*c13*b31*a32*b21*a33-c12*c13*a32*a31*b21*b33+c12*c13*a32*b31*a21*b33-c12*c21*a31*b32*b13*a33+c12*c21*a31*b32*a13*b33+2*c12*c21*a31*b13*b33*a32-c12*c21*b31*a32*b13*a33+c12*c21*b31*a13*b33*a32-2*c12*c21*b31*a13*a33*b32-c12*c21*a32*a33*b11*b33+c12*c21*a33*b31*a12*b33+c12*c21*a33*b32*a11*b33+2*c12*c22*a31*b31*b13*a33-2*c12*c22*a31*b31*a13*b33-c12*c23*a31*b31*b13*a32+c12*c23*a31*b31*a13*b32-c12*c23*a31*b32*b11*a33-2*c12*c23*a31*b32*a11*b33+c12*c23*b31*a32*a11*b33+c12*c23*b31*b32*a11*a33+3*c12*c31*b31*a32*b23*a13+3*c12*c31*b31*a32*a23*b13+3*c12*c31*a31*b33*a13*b22-3*c12*c31*b31*a33*a22*b13+c31*c33*b31*a13*a12*b22+c31*c33*b31*a13*a22*b12-3*c12*c31*a31*a23*b13*b32+3*c12*c31*a31*b33*a23*b12-3*c12*c31*a31*b32*b23*a13+3*c12*c31*a33*b33*a12*b21-3*c12*c31*a33*b33*a21*b12+2*c12*c32*b31*b33*a11*a23+3*c12*c33*a31*b31*a22*b13-3*c12*c33*a31*b31*a23*b12+3*c12*c33*a31*b32*a13*b21-3*c12*c33*a31*b33*a12*b21+3*c12*c33*b31*a33*a11*b22-c12*c33*b31*b33*a11*a22-c12*c33*b31*b33*a12*a21+2*c31*c32*a32*b13*a11*b23-c31*c32*a32*b13*a13*b21-c31*c32*a32*a13*b11*b23+c31*c32*b32*b13*a11*a23+c31*c32*b32*b13*a13*a21+c31*c32*b32*a13*a11*b23-2*c31*c32*b32*a13*a23*b11+2*c31*c32*a33*b12*a13*b21-c31*c32*a33*a12*b13*b21+c31*c32*b33*b11*a12*a23+c31*c32*b33*b11*a13*a22+c31*c32*b33*a11*a13*b22+c31*c32*b33*b12*a13*a21+c31*c32*b33*a12*a13*b21-2*c31*c32*b33*a12*a21*b13-2*c31*c32*b33*b13*a11*a22+c31*c13*a32*a33*b12*b21-2*c33*c23*a31*b12*b11*a32+c32*c33*b31*a11*a23*b12+c32*c33*b31*a12*a21*b13-c32*c33*a32*b11*a11*b23+2*c32*c33*a32*b11*a13*b21-c32*c33*a32*a11*b13*b21+c32*c33*b32*b11*a11*a23+c32*c33*b32*b11*a13*a21-2*c32*c33*b32*a11*a21*b13+2*c32*c33*a33*b11*a12*b21+c32*c33*b33*a11*a12*b21-2*c32*c33*b33*a11*a21*b12+c33*c11*a31*a32*b12*b23+c33*c11*a31*a32*b13*b22-2*c33*c11*a31*b22*b12*a33+c33*c12*a31*a32*b13*b21+c33*c12*a31*a33*b11*b22+c33*c12*a31*a33*b12*b21-2*c33*c12*a32*b21*b11*a33+3*c12*c33*a32*b33*a21*b11+3*c12*c33*a32*b33*b21*a11-c13*c21*a31*a32*b13*b32-c13*c32*b31*b33*a11*a22-c13*c32*b31*b33*a12*a21+c13*c21*a31*b32*a12*b33-c13*c21*a32*b32*b11*a33-c13*c22*a31*b32*b11*a33-2*c13*c22*a31*b32*a11*b33+2*c13*c22*b31*a32*b11*a33+2*c13*c23*a31*b31*b12*a32+2*c13*c23*a31*a32*b11*b32-2*c13*c23*a32*b31*a11*b32-3*c13*c31*a31*b33*b22*a12+3*c13*c31*a32*b32*a23*b11-3*c13*c31*a32*b32*a11*b23-3*c13*c31*a32*b32*a21*b13-3*c13*c31*b32*a33*a12*b21-3*c13*c31*b32*a33*a22*b11-c13*c31*b32*b33*a11*a22-c13*c31*b32*b33*a12*a21+3*c13*c31*a31*b32*a22*b13-3*c13*c31*a31*a22*b12*b33+3*c13*c31*b31*a33*b22*a12-3*c13*c32*a31*b31*a22*b13+3*c13*c32*a31*b31*a23*b12-3*c13*c32*a31*b32*a13*b21-3*c13*c32*a31*b32*a23*b11+3*c13*c32*a31*b33*a12*b21+3*c13*c32*a31*b33*a22*b11+3*c13*c32*b31*a32*a21*b13-c13*c32*b31*b32*a11*a23-3*c13*c32*a32*b33*a21*b11-3*c13*c32*a32*b33*b21*a11+3*c13*c32*b32*a33*a21*b11+2*c13*c33*b31*b32*a12*a21+2*c13*c33*b31*b32*a11*a22+c33*c22*a31*b13*b11*a32+2*c21*c31*b32*a13*a12*b33-c21*c32*b32*a13*a11*b33-3*c21*c32*a31*b33*a13*b12+3*c21*c32*b31*a33*b13*a12-c11*c13*a31*a32*b22*b33-c11*c12*b31*a32*b23*a33+c11*c12*a31*a23*b33*b32+2*c11*c31*b32*b33*a13*a22-3*c11*c32*b31*a32*a23*b13-3*c11*c32*a31*b33*a13*b22-c11*c32*b31*b33*a12*a23+3*c11*c32*a32*b33*a13*b21+3*c11*c32*a32*b33*a23*b11-3*c11*c32*b32*a33*a21*b13-3*c11*c32*a33*b33*a22*b11+3*c11*c32*a33*b33*a11*b22+3*c11*c32*a31*a23*b13*b32-3*c11*c32*a31*b33*a23*b12+3*c11*c32*a31*b32*b23*a13-3*c11*c32*a33*b33*a12*b21-3*c11*c33*a32*b32*a23*b11+3*c11*c33*a32*b32*a11*b23-3*c11*c33*a32*b32*a13*b21+3*c11*c33*a32*b32*a21*b13-3*c11*c33*a32*b33*a11*b22+3*c11*c33*b32*a33*a12*b21+3*c11*c33*b31*a32*a13*b22+3*c11*c33*b31*a32*a23*b12+c11*c23*a32*b32*a11*b33+c11*c12*b31*a32*a23*b33-2*c11*c12*b31*a23*a33*b32-c11*c12*a33*a31*b22*b33+c11*c12*a33*b31*a22*b33-c11*c12*a33*a32*b21*b33+c11*c12*a33*b32*a21*b33+2*c11*c13*a31*b22*b32*a33+c11*c13*a31*a22*b32*b33-c11*c13*b31*a32*b22*a33-2*c11*c13*b31*a22*a32*b33-c11*c13*a32*a31*b23*b32+c11*c13*a32*b31*a23*b32-c11*c13*a32*b32*b21*a33+c11*c13*a32*b32*a21*b33+2*c11*c21*a32*b32*b13*a33-2*c11*c21*a32*b32*a13*b33+c31*c33*b32*a11*a12*b23+c31*c33*b32*b11*a12*a23-2*c31*c33*b32*a11*a23*b12-2*c31*c11*a32*a33*b12*b23-2*c31*c21*a32*b13*b12*a33+c31*c22*a31*b13*b12*a33+c31*c22*a32*b13*b11*a33-c31*c32*a32*b13*a23*b11+2*c31*c32*a33*b11*a23*b12-2*c31*c11*a32*a33*b13*b22-c31*c33*a33*b12*a22*b11-c31*c33*a31*b13*b12*a22+2*c31*c33*a32*b11*a22*b13-c31*c33*a32*b11*a23*b12-c31*c32*a31*b13*b12*a23-c31*c33*a32*b12*a21*b13+c31*c12*a32*a33*b13*b21+c31*c12*a31*a33*b13*b22+c31*c12*a31*a33*b12*b23+c31*c13*a31*a32*b12*b23-2*c31*c13*a31*b22*b12*a33-c31*c32*a31*a13*b12*b23-c31*c32*a31*b13*b22*a13+c31*c32*b31*a13*a22*b13+c31*c32*b31*b13*a12*a23+c31*c32*b31*a13*a12*b23-2*c31*c32*b31*a13*a23*b12+c31*c33*b32*a12*a13*b21+c31*c33*b32*a12*a21*b13+2*c31*c33*a33*b12*a11*b22-c31*c33*a33*b12*a12*b21+c31*c33*b33*a12*a21*b12-2*c31*c33*b33*a22*a12*b11+c31*c33*b33*a12*a11*b22-c31*c33*a31*b12*a12*b23-c31*c33*a31*a12*b13*b22+2*c31*c33*a31*b22*b12*a13+c13*c31*b32^2*a13*a21+c13^2*b32*a31*b21*a32-c13^2*a31*a22*b32*b31+c13*c32*b31^2*a12*a23+c21*c32*a12*a11*b33^2+c21*c32*b31*a13^2*b32+c33^2*a31*a12*b11*b22+c33^2*a31*b12*a12*b21-c32*c33*a31*b11*a13*b22+2*c32*c33*a31*a11*b12*b23-c32*c33*a31*a12*b13*b21+c32*c33*b31*a11*a12*b23+c32*c33*b31*a11*a22*b13+c32*c13*a31*a32*b11*b23+c32*c13*a31*a32*b13*b21+c32*c13*a31*a33*b11*b22+c32*c13*a31*a33*b12*b21-2*c32*c13*a32*b21*b11*a33+2*c32*c33*a31*b12*a21*b13-c32*c33*a32*b11*a21*b13-c32*c33*a33*b11*a21*b12+c32*c21*a31*b13*b12*a33+c32*c11*a32*a33*b11*b23+c32*c11*a32*a33*b13*b21-2*c32*c11*a31*b23*b13*a32,3*c23*c31*a32*b32*a11*b23+3*c21*c32*b31*a32*b23*a13+3*c13*c31*b32*a33*a22*b21+c32*c33*a32*a21*b11*b23+3*c13*c32*a32*a21*b21*b33-3*c21*c33*a31*a22*b12*b33-3*c12*c31*a31*b33*a23*b22-c12*c21*b31*b22*a33^2+c13*c22*b32*a31*b21*a33-2*c13*c23*a31*a21*b32^2-c13*c31*b31*a22^2*b33+c22*c31*b32*b33*a13*a21-c12*c23*a31^2*b23*b32-c32*c23*a31*a32*b11*b23+c13*c31*b32*a22*a21*b33+2*c32^2*a31*b23*a21*b13-c32^2*a31*b23*a23*b11+c12*c23*b31^2*a22*a33+3*c21*c32*a33*b33*a12*b21-c12*c31*a22*a21*b33^2+c31*c33*a31*b22*a12*b23+c23*c32*b31*b33*a12*a21-3*c11*c32*a31*a23*b23*b32+3*c21*c33*a32*b32*a13*b21+3*c22*c33*a31*b33*a12*b21-2*c11*c21*b32*a32*b23*a33+c31*c33*a31*b22*a22*b13+3*c23*c31*b31*a32*a13*b22+3*c23*c31*b31*a32*a23*b12+c12*c33*b31*a22*a21*b33+c22*c31*b31*b33*a12*a23+c13*c22*b31^2*a22*a33+2*c13*c23*b32*b22*a31^2+c13*c32*b31*a22*a21*b33-c11*c22*a31*a23*b33*b32+c32*c33*a32*b21*a11*b23-c31*c12*a32*b23*b21*a33+2*c13*c22*a31*b32*a21*b33-c33*c11*a32*b22*b21*a33+3*c23*c32*a31*b32*a13*b21+2*c21*c31*a23*a13*b32^2+2*c21*c31*a22*a12*b33^2+3*c23*c32*a32*b33*a21*b11+c31*c22*a33^2*b11*b22-c21*c22*a31*b32*a13*b33+2*c31*c21*a32*a33*b12*b23+2*c33^2*a31*b22*a21*b12-c33^2*a31*b22*a22*b11-2*c13*c23*b31*a31*b22*a32-2*c13*c23*b32*a31*b21*a32+c21*c23*b31*a32*b12*a33-3*c23*c32*a31*b31*a13*b22+3*c23*c32*a31*b31*a12*b23-c31*c33*b32*b21*a13*a22-c31*c33*b32*a21*a12*b23-c33^2*a32*b21*a11*b22-c33^2*a32*b21*a21*b12+c21*c23*a31*a32*b12*b33+2*c12*c22*a33*b31*a21*b33+c12*c23*b32*a31*b21*a33-3*c11*c33*b32*a33*a22*b21+c32*c33*a33*b21*a11*b22+c11*c23*a31*a32*b22*b33+3*c13*c32*a31*b31*b23*a22-2*c32*c33*a31*a21*b13*b22+c11*c22*a31*a22*b33^2-c11*c22*b31*b22*a33^2+c11*c22*a32*a21*b33^2+c21*c32*b32*b33*a13*a21+3*c21*c33*a32*b32*a23*b11+c12*c21*a32*a21*b33^2-2*c33^2*b32*a21*a11*b22+c33^2*b31*a22*a21*b12+c12*c23*b31^2*a23*a32-3*c11*c32*a32*b33*a23*b21+c33^2*b31*b22*a12*a21-2*c33^2*b31*a22*a12*b21+c32*c33*a31*b21*a22*b13-c31*c13*a31*b23*b22*a32-c22*c23*a31^2*b12*b33+c22*c23*b31^2*a13*a32+c22*c23*a33*a12*b31^2-c11*c22*a33*b32*a21*b33-2*c13*c33*b31*a22*a21*b32-c12*c33*b32*a21^2*b33+c13*c21*a31*a23*b32^2+2*c11*c21*a33*a22*b32*b33-c12*c23*a31^2*b22*b33-c13*c22*b32*b31*a21*a33-3*c22*c31*b32*a33*a21*b13-2*c12*c23*b31*a32*b21*a33-c13*c22*a31^2*b22*b33+c13*c22*b31^2*a23*a32+3*c23*c32*a32*b33*b21*a11-2*c23*c31*b31*a22*a12*b33-3*c22*c31*b31*a32*a23*b13-3*c13*c32*a31*b33*a22*b21+c31*c12*b22*b21*a33^2+c31*c13*a31*b22^2*a33+2*c33^2*a32*b21*a22*b11-c33^2*a32*a21*b11*b22+c33^2*b32*b21*a11*a22+3*c11*c32*a33*b33*a22*b21-2*c21*c31*b32*b33*a12*a23+2*c31*c33*b32*b22*a11*a23-c33^2*a31*a22*b12*b21+c33^2*b31*b22*a11*a22-c31*c33*b31*a22*a23*b12-c31*c33*b32*a21*a22*b13-c21*c22*a33*b32*a11*b33+c21*c23*a31*a32*b13*b32+2*c31*c21*a32*a33*b13*b22-3*c21*c32*a31*b32*b23*a13-3*c21*c32*a33*b33*a21*b12+3*c22*c33*b31*a32*a11*b23+c31*c32*a31*a23*b13*b22-c13*c21*b31*b23*a32^2-c13*c21*a32^2*b21*b33+c33*c12*a32*b21^2*a33+c33*c21*a32^2*b11*b23-c21*c32*b33^2*a11*a22-c21*c32*b33^2*a12*a21-c32*c33*b33*a21*a22*b11+c12*c21*a31*a22*b33^2-c31*c32*b33*b21*a12*a23-c33*c11*a31*b23*b22*a32+c33*c11*b23*b21*a32^2+c33*c12*b23*b22*a31^2-2*c11*c21*b33*a32*b22*a33+c11*c22*a31*b32*b23*a33+3*c22*c31*a32*b33*a13*b21-c12*c33*a23*a22*b31^2+3*c23*c32*a31*b32*a23*b11-3*c23*c32*a31*b33*a12*b21+2*c33*c23*a31*a32*b12*b21-3*c23*c31*a32*b32*a23*b11+c11*c33*b32*a22*a21*b33-3*c13*c31*a31*b32*b23*a22+3*c13*c31*a31*a22*b22*b33-c21*c33*b32^2*a11*a23-c21*c33*b32^2*a13*a21-c21^2*a32*b32*b13*a33-c23*c31*b32^2*a11*a23+3*c22*c31*a31*b32*b23*a13-3*c22*c31*a33*b33*a12*b21-2*c31*c33*a33*b22*a21*b12+c31*c33*a33*b22*a22*b11+2*c31*c33*b32*a21*a13*b22+c21*c22*a31*a12*b33^2-c21*c22*b31*b12*a33^2+c31*c33*a31*a22*b12*b23+c33*c22*a31^2*b13*b22-2*c33*c23*b22*b12*a31^2+c13*c31*b31*a23*a22*b32+c32*c33*b33*a21^2*b12+c32*c11*a31*b23^2*a32+c32*c11*b22*b21*a33^2-c12*c31*b31*a23^2*b32-2*c12*c22*a33*a23*b31^2+c13*c21*a32*a31*b23*b32+2*c11*c21*a32*a23*b33*b32+c33^2*b32*a21*a22*b11+c33*c11*a31*b22^2*a33-c32*c21*a31*a33*b12*b23-c31*c32*a32*a11*b23^2+c31*c32*b31*a23^2*b12+3*c12*c31*a32*b33*a23*b21-2*c33*c23*b21*b11*a32^2+2*c11*c21*b33*b23*a32^2-2*c11*c21*a33*a23*b32^2+2*c32*c21*a31*b23*b13*a32-2*c11*c31*b32*a23*a22*b33+c33^2*b32*b21*a12*a21+c33*c21*a32^2*b13*b21+c33*c22*a31^2*b12*b23-c11*c23*a32*b32*a21*b33+2*c32*c33*b31*b21*a13*a22-2*c31*c32*a32*b23*a21*b13+c31*c32*a32*b23*a23*b11-c32*c33*b31*a21*a23*b12+2*c32*c33*b31*a22*a23*b11-c12*c21*b32*b21*a33^2-c31^2*a33*b22*a22*b13+2*c31^2*a33*b22*a23*b12-c31^2*a33*a22*b12*b23+c13*c21*a32*b32*b21*a33+c13*c22*a31*b31*b23*a32+c32*c33*a31*b21*a13*b22+c32*c33*a31*b21*a23*b12-c11*c23*a32^2*b21*b33+c11*c23*b32^2*a21*a33+c31^2*b32*b23*a13*a22-2*c31^2*b32*a23*a13*b22-c31^2*a33*b22*a12*b23+3*c11*c33*b31*a22*b22*a33+3*c11*c33*a32*b32*a23*b21-c22*c33*b31^2*a13*a22-c22*c23*a31^2*b13*b32-2*c31*c32*a33*b21*a13*b22+c31*c32*a33*b21*a22*b13-3*c22*c31*b32*a33*a11*b23+c22*c31*b32*b33*a11*a23-3*c21*c33*b32*a33*a22*b11-c23^2*a31*a32*b11*b32+c23^2*a32*b31*a11*b32-2*c23*c33*b31*b32*a11*a22-2*c31*c32*a33*b22*a23*b11+c31*c32*a33*a22*b11*b23+2*c12*c22*b31*b21*a33^2-c11*c23*a32*b31*a23*b32+c11*c23*a32*b32*b21*a33-c11*c22*b32*b21*a33^2+c11*c23*a31*a23*b32^2-c11*c23*b31*b23*a32^2+c31*c23*a32^2*b11*b23+c31*c23*a32^2*b13*b21-c31*c32*a31*a12*b23^2+c31*c33*b33*a22^2*b11-c31*c33*a31*a13*b22^2+c13*c21*b32^2*a21*a33-c13*c22*a31^2*b23*b32-3*c22*c31*a31*b33*a13*b22+3*c22*c31*b31*a33*a22*b13-c21*c23*b31*a12*b32*a33-c21*c23*a32*b31*a13*b32-2*c12*c22*a31*a21*b33^2+c32*c33*b32*a21^2*b13-c32*c33*a32*a13*b21^2-2*c13*c23*a32*a22*b31^2+2*c13*c23*b31*b21*a32^2-3*c23*c32*a31*b33*a22*b11-3*c23*c32*b31*a32*a11*b23+c11*c33*b31*a23*a22*b32-2*c21*c32*b31*a23*a13*b32-3*c21*c32*b31*a33*a12*b23-c31^2*a32*b23*a23*b12-c31^2*a32*a23*b13*b22+c31^2*b32*b23*a12*a23-3*c23*c31*a32*b32*a13*b21+3*c23*c31*a32*b32*a21*b13+c12*c23*a32*a31*b21*b33-c12*c23*a32*b31*a21*b33+2*c33*c13*a31*b22*b21*a32-3*c11*c33*a31*a22*b22*b33-3*c11*c33*b31*a32*a23*b22-c33*c12*a31*b23*b21*a32-c13*c31*a23*a21*b32^2-c13*c32*a23*a22*b31^2-c23*c32*b31^2*a12*a23-c33^2*a31*b22*a12*b21-c13*c22*a31*b31*a23*b32-3*c23*c31*a31*b32*a22*b13+3*c23*c31*a31*a22*b12*b33+2*c12*c22*b33*b23*a31^2+c22^2*b13*b33*a31^2-c22^2*a31*a11*b33^2-c22^2*a13*a33*b31^2+c22^2*b31*b11*a33^2+c23^2*b12*b32*a31^2-c23^2*a31*a11*b32^2-c23^2*a12*a32*b31^2+c23^2*b31*b11*a32^2+c11*c31*a23^2*b32^2+c11*c31*a22^2*b33^2+c13*c33*a22^2*b31^2+c13*c33*a21^2*b32^2+c21^2*b13*b33*a32^2-c21^2*a32*a12*b33^2-c21^2*a13*a33*b32^2+c21^2*b32*b12*a33^2+c12*c32*a23^2*b31^2+c12*c32*a21^2*b33^2-c32*c12*b21^2*a33^2-c32*c12*b23^2*a31^2+c32^2*a31*a11*b23^2+c32^2*a33*a13*b21^2-c32^2*b31*a23^2*b11-c32^2*b33*a21^2*b13-c33*c13*b21^2*a32^2-c33^2*b31*a22^2*b11-c33*c13*b22^2*a31^2-c33^2*b32*a21^2*b12+c33^2*a31*a11*b22^2+c33^2*a32*a12*b21^2-c31*c11*b23^2*a32^2-c31*c11*b22^2*a33^2+c31^2*a33*a13*b22^2-c31^2*b32*a23^2*b12-c31^2*b33*a22^2*b13+c31^2*a32*a12*b23^2-c13*c32*b32*a21^2*b33+c31*c12*a31*b23^2*a32+c31*c13*b23*b21*a32^2-2*c31*c21*b23*b13*a32^2-2*c31*c21*b22*b12*a33^2-c31^2*a32*b23*a13*b22+2*c31^2*a32*b23*a22*b13+c31^2*b33*b22*a12*a23+c31^2*b33*b22*a13*a22-2*c31^2*b33*a22*a12*b23+c31^2*b32*a23*a22*b13+c31^2*b33*a22*a23*b12+c31*c22*a33^2*b12*b21+c31*c32*b32*a23^2*b11+c31*c33*b31*a22^2*b13-c31*c33*a33*a11*b22^2-c23*c32*b31^2*a13*a22+2*c23*c33*a22*a12*b31^2+2*c23*c33*a21*a11*b32^2-c23*c31*b32^2*a13*a21-c23^2*a31*b31*b12*a32+c23^2*a31*b31*a12*b32+2*c11*c21*b32*b22*a33^2-2*c11*c21*a32*a22*b33^2-c11*c32*b31*a23^2*b32-c11*c32*a22*a21*b33^2-c11*c33*b31*a22^2*b33-c11*c33*a23*a21*b32^2+c21*c22*a32*a11*b33^2-c21*c22*b32*b11*a33^2+c21*c23*a31*a13*b32^2-c21*c23*b31*b13*a32^2-c21*c23*a32^2*b11*b33+c21*c23*a33*a11*b32^2+c21^2*a32*b32*a13*b33-c21^2*a32*a33*b12*b33+c21^2*a33*b32*a12*b33-c22*c31*b33^2*a11*a22-c22*c31*b33^2*a12*a21+2*c22*c32*a23*a13*b31^2+2*c22*c32*a21*a11*b33^2-c22*c33*b31^2*a12*a23-c22^2*a31*b31*b13*a33+c22^2*a31*b31*a13*b33-c22^2*a31*a33*b11*b33+c22^2*a33*b31*a11*b33-c32^2*a31*b23*a13*b21-c32^2*a31*a23*b13*b21+c32^2*b31*b23*a11*a23+c32^2*b31*b23*a13*a21-2*c32^2*b31*a23*a13*b21-c32^2*a33*b21*a11*b23-c32^2*a33*b21*a21*b13+2*c32^2*a33*b21*a23*b11-c32^2*a33*a21*b11*b23+c32^2*b33*b21*a11*a23+c32^2*b33*b21*a13*a21-2*c32^2*b33*a21*a11*b23+c32^2*b31*a23*a21*b13+c32^2*b33*a21*a23*b11+c32*c13*b23*b22*a31^2+c32*c13*a32*b21^2*a33+c32*c21*a33^2*b11*b22+c32*c21*a33^2*b12*b21-2*c32*c22*b23*b13*a31^2-2*c32*c22*b21*b11*a33^2+c32*c23*a31^2*b12*b23+c32*c23*a31^2*b13*b22-c32*c33*a33*a12*b21^2+3*c23*c31*a31*b33*b22*a12-3*c23*c31*a32*b33*a21*b12-3*c23*c31*a32*b33*a11*b22+3*c23*c31*b32*a33*a12*b21+3*c23*c31*b32*a33*a22*b11+c23*c31*b32*b33*a11*a22+c23*c31*b32*b33*a12*a21+c23*c31*b31*b32*a12*a23+c23*c31*b31*b32*a13*a22-3*c23*c31*b31*a33*b22*a12-3*c23*c31*b31*a33*a22*b12+3*c23*c32*a31*b31*a22*b13-3*c23*c32*a31*b31*a23*b12-3*c23*c32*b31*a32*a21*b13+c23*c32*b31*b32*a11*a23+c23*c32*b31*b32*a13*a21+3*c23*c32*b31*a33*a21*b12-3*c23*c32*b32*a33*a21*b11-3*c23*c32*b32*a33*b21*a11-2*c23*c32*b32*a21*a11*b33-2*c23*c33*b31*b32*a12*a21-c31*c22*a32*a33*b11*b23-c31*c22*a32*a33*b13*b21-c31*c22*a31*a33*b13*b22-c31*c22*a31*a33*b12*b23+2*c31*c22*a31*b23*b13*a32-c31*c23*a31*a32*b12*b23-c31*c23*a31*a32*b13*b22+2*c31*c23*a31*b22*b12*a33-c31*c23*a32*a33*b11*b22-c31*c23*a32*a33*b12*b21+c22*c23*a31*b31*b13*a32-c22*c23*a31*b31*a13*b32+c22*c23*a31*b31*b12*a33-c22*c23*a31*b31*a12*b33+c22*c23*a31*b32*b11*a33+2*c22*c23*a31*b32*a11*b33+c22*c23*a31*a32*b11*b33-2*c22*c23*b31*a32*b11*a33-c22*c23*b31*a32*a11*b33-c22*c23*b31*b32*a11*a33-3*c22*c31*b31*a32*b23*a13+c22*c31*b31*b33*a13*a22+3*c22*c31*a32*b33*a23*b11-3*c22*c31*a33*b33*a22*b11+3*c22*c31*a33*b33*a11*b22+3*c22*c31*a31*a23*b13*b32-3*c22*c31*a31*b33*a23*b12+3*c22*c31*a33*b33*a21*b12-2*c22*c32*b31*b33*a11*a23-3*c22*c33*a31*b31*a22*b13+3*c22*c33*a31*b31*a23*b12-3*c22*c33*a31*b32*a13*b21-3*c22*c33*a31*b32*a23*b11+3*c22*c33*a31*b33*a22*b11+3*c22*c33*b31*a32*a21*b13+c22*c33*b31*b32*a11*a23+c22*c33*b31*b32*a13*a21-3*c22*c33*b31*a33*a21*b12-3*c22*c33*b31*a33*a11*b22+c22*c33*b31*b33*a11*a22+c22*c33*b31*b33*a12*a21-3*c22*c33*a32*b33*a21*b11-3*c22*c33*a32*b33*b21*a11+3*c22*c33*b32*a33*a21*b11+3*c22*c33*b32*a33*b21*a11-2*c22*c33*b32*a21*a11*b33-3*c23*c31*a31*b32*a12*b23+3*c23*c32*b31*a33*a11*b22+c23*c32*b31*b33*a11*a22+3*c12*c33*b31*a32*b23*a21-3*c12*c33*b31*a33*b22*a21-3*c12*c33*a32*a21*b21*b33+3*c12*c33*b32*a21*b21*a33+c12*c33*b31*a23*a21*b32-2*c12*c21*a31*b23*b33*a32+c12*c21*a31*b32*b23*a33-c12*c21*a31*a23*b33*b32+c12*c21*b31*a32*b23*a33-c12*c21*b31*a32*a23*b33+2*c12*c21*b31*a23*a33*b32+c12*c21*a33*a31*b22*b33-c12*c21*a33*b31*a22*b33+c12*c21*a33*a32*b21*b33-c12*c21*a33*b32*a21*b33-2*c12*c22*b31*a31*b23*a33-2*c12*c22*b33*a31*b21*a33+2*c12*c22*a31*a23*b33*b31-c12*c23*b32*b31*a21*a33+c12*c23*a31*b31*b23*a32-c12*c23*a31*b31*a23*b32+c12*c23*a31*b31*b22*a33-c12*c23*a31*b31*a22*b33+2*c12*c23*a31*b32*a21*b33+c13*c21*a31*a32*b22*b33-2*c13*c21*a31*b22*b32*a33-c13*c21*a31*a22*b32*b33+c13*c21*b31*a32*b22*a33+2*c13*c21*b31*a22*a32*b33-c13*c21*b31*b32*a22*a33-c13*c21*a32*b31*a23*b32-c13*c21*a32*b32*a21*b33+c13*c22*a31*b31*b22*a33-c13*c22*a31*b31*a22*b33-2*c13*c22*b31*a32*b21*a33+c13*c22*a32*a31*b21*b33-c13*c22*a32*b31*a21*b33+2*c13*c23*a31*a22*b32*b31+2*c13*c23*a32*b31*a21*b32+3*c13*c31*b31*a32*a23*b22-3*c13*c31*b31*a22*b22*a33-3*c13*c31*a32*b32*a23*b21+3*c13*c31*a32*b32*b23*a21-3*c13*c31*a32*b33*b22*a21-3*c13*c32*a31*b31*a23*b22+3*c13*c32*a31*b32*a23*b21-3*c13*c32*b31*a32*b23*a21+3*c13*c32*b31*a33*b22*a21-3*c13*c32*b32*a21*b21*a33+c13*c32*b31*a23*a21*b32-2*c21*c31*b32*b33*a13*a22+3*c21*c32*b31*a32*a23*b13+3*c21*c32*a31*b33*a13*b22-3*c21*c32*b31*a33*a22*b13+c21*c32*b31*b33*a13*a22+c21*c32*b31*b33*a12*a23-3*c21*c32*a32*b33*a13*b21-3*c21*c32*a32*b33*a23*b11+3*c21*c32*b32*a33*a11*b23+3*c21*c32*b32*a33*a21*b13+c21*c32*b32*b33*a11*a23+3*c21*c32*a33*b33*a22*b11-3*c21*c32*a33*b33*a11*b22-3*c21*c32*a31*a23*b13*b32+3*c21*c32*a31*b33*a23*b12-3*c21*c33*a32*b32*a11*b23-3*c21*c33*a32*b32*a21*b13+3*c21*c33*a32*b33*a21*b12+3*c21*c33*a32*b33*a11*b22-3*c21*c33*b32*a33*a12*b21+c21*c33*b32*b33*a11*a22+c21*c33*b32*b33*a12*a21+3*c21*c33*a31*b32*a22*b13-3*c21*c33*b31*a32*a13*b22-3*c21*c33*b31*a32*a23*b12+c21*c33*b31*b32*a12*a23+c21*c33*b31*b32*a13*a22+3*c21*c33*b31*a33*b22*a12+3*c21*c33*b31*a33*a22*b12-2*c21*c33*b31*a22*a12*b33-3*c21*c33*a31*b33*b22*a12+c21*c23*a32*b32*b11*a33-c21*c23*a32*b32*a11*b33+c21*c22*a31*b32*b13*a33-2*c21*c22*a31*b13*b33*a32+c21*c22*a31*a33*b12*b33+c21*c22*b31*a32*b13*a33-c21*c22*b31*a13*b33*a32+2*c21*c22*b31*a13*a33*b32+c21*c22*a32*a33*b11*b33-c21*c22*a33*b31*a12*b33-2*c21*c23*a31*b12*b32*a33-c21*c23*a31*b32*a12*b33+2*c21*c23*b31*a12*a32*b33+3*c21*c33*a31*b32*a12*b23-2*c22*c32*b31*b33*a13*a21+3*c22*c33*a31*b31*a13*b22-3*c22*c33*a31*b31*a12*b23-2*c22*c31*b31*a23*a13*b32+3*c22*c31*b31*a33*a12*b23-2*c11*c23*a31*b22*b32*a33-c11*c23*a31*a22*b32*b33+c11*c23*b31*a32*b22*a33+2*c11*c23*b31*a22*a32*b33-c11*c23*b31*b32*a22*a33+c11*c23*a32*a31*b23*b32-c32*c33*b33*b21*a12*a21+2*c32*c33*b33*a21*a11*b22-c32*c33*b31*a21*a22*b13+2*c31*c32*b33*a21*a22*b13-c31*c32*b33*a21*a23*b12-c31*c32*b33*a22*a23*b11+c31*c32*a31*b23*a13*b22-2*c31*c32*a31*b23*a22*b13+c31*c32*a31*b23*a23*b12-c31*c32*b31*b23*a12*a23-c31*c32*b31*b23*a13*a22+2*c31*c32*b31*a23*a13*b22+c31*c32*a32*b23*a13*b21+c31*c32*a32*a23*b13*b21-c31*c32*b32*b23*a11*a23-c31*c32*b32*b23*a13*a21+2*c31*c32*b32*a23*a13*b21+c31*c32*a33*b22*a11*b23+c31*c32*a33*b21*a12*b23-2*c31*c32*a33*b21*a23*b12+c31*c32*a33*a21*b12*b23+c31*c32*a33*a21*b13*b22-c31*c32*b33*b21*a13*a22+2*c31*c32*b33*a21*a12*b23-c31*c32*b33*a21*a13*b22-c31*c32*b33*b22*a11*a23+2*c31*c32*b33*a22*a11*b23-c31*c32*b31*a23*a22*b13-c31*c32*b32*a23*a21*b13+2*c31*c33*b32*a21*a23*b12-c31*c33*b32*a22*a23*b11-c31*c33*b33*a22*a21*b12-2*c31*c33*a31*b22*a23*b12-c31*c33*b31*b22*a12*a23-c31*c33*b31*b22*a13*a22+2*c31*c33*b31*a22*a12*b23+c31*c33*a32*b22*a11*b23-2*c31*c33*a32*b21*a12*b23+c31*c33*a32*b21*a13*b22-2*c31*c33*a32*b21*a22*b13+c31*c33*a32*b21*a23*b12+c31*c33*a32*a21*b12*b23+c31*c33*a32*a21*b13*b22+c31*c33*a32*b22*a23*b11-2*c31*c33*a32*a22*b11*b23-c31*c33*b32*b21*a12*a23-c31*c33*b32*a22*a11*b23+c31*c33*a33*b22*a12*b21+c31*c33*a33*a22*b12*b21-c31*c33*b33*b22*a11*a22-c31*c33*b33*b22*a12*a21+2*c31*c33*b33*a22*a12*b21+2*c31*c11*a32*b23*b22*a33-c31*c12*a31*b23*b22*a33-c31*c13*a32*b22*b21*a33-c32*c13*a31*b23*b21*a32-c32*c13*a31*b22*b21*a33-c32*c11*a32*b23*b21*a33-c32*c11*a31*b23*b22*a33+2*c32*c12*a31*b23*b21*a33-c32*c21*a32*a33*b11*b23-c32*c21*a32*a33*b13*b21-c32*c21*a31*a33*b13*b22+c11*c22*b31*a32*b23*a33-c11*c22*b31*a32*a23*b33+2*c11*c22*b31*a23*a33*b32+c11*c22*a33*a31*b22*b33-c11*c22*a33*b31*a22*b33+c11*c22*a33*a32*b21*b33-2*c11*c22*a31*b23*b33*a32+3*c11*c32*a31*b33*a23*b22+3*c11*c32*b31*a23*b23*a32-3*c11*c32*b31*a33*b23*a22+3*c11*c32*b32*a33*b23*a21-3*c11*c32*a33*b33*b22*a21+c11*c32*b31*a23*a22*b33+c11*c32*b32*a23*a21*b33+3*c11*c33*a31*b32*b23*a22-3*c11*c33*a32*b32*b23*a21+3*c11*c33*a32*b33*b22*a21-3*c12*c31*b31*a23*b23*a32+3*c12*c31*b31*a33*b23*a22-3*c12*c31*b32*a33*b23*a21-3*c12*c31*a33*b33*a22*b21+3*c12*c31*a33*b33*b22*a21+3*c12*c31*a31*a23*b23*b32+c12*c31*b31*a23*a22*b33+c12*c31*b32*a23*a21*b33-2*c12*c32*b31*a23*a21*b33-3*c12*c33*a31*b31*b23*a22+3*c12*c33*a31*b31*a23*b22-3*c12*c33*a31*b32*a23*b21+3*c12*c33*a31*b33*a22*b21-c32*c33*b32*a21*a23*b11-c33*c12*a31*b22*b21*a33-c33*c21*a31*a32*b12*b23-c33*c21*a31*a32*b13*b22+2*c33*c21*a31*b22*b12*a33-c33*c21*a32*a33*b11*b22-c33*c21*a32*a33*b12*b21-c33*c22*a31*a32*b11*b23-c33*c22*a31*a32*b13*b21-c33*c22*a31*a33*b11*b22-c33*c22*a31*a33*b12*b21+2*c33*c22*a32*b21*b11*a33+2*c33*c23*a31*a32*b11*b22+2*c32*c22*a31*a33*b11*b23+2*c32*c22*a31*a33*b13*b21-c32*c23*a31*a32*b13*b21-c32*c23*a31*a33*b11*b22-c32*c23*a31*a33*b12*b21+2*c32*c23*a32*b21*b11*a33-2*c32*c33*a31*b22*a11*b23+c32*c33*a31*b21*a12*b23-2*c32*c33*a31*a21*b12*b23+c32*c33*a31*b22*a23*b11+c32*c33*a31*a22*b11*b23+2*c32*c33*b31*b21*a12*a23-c32*c33*b31*a21*a12*b23-c32*c33*b31*a21*a13*b22-c32*c33*b31*b22*a11*a23-c32*c33*b31*a22*a11*b23+c32*c33*a32*b21*a21*b13-2*c32*c33*a32*b21*a23*b11-c32*c33*b32*b21*a11*a23-c32*c33*b32*b21*a13*a21+2*c32*c33*b32*a21*a11*b23+c32*c33*a33*b21*a21*b12-2*c32*c33*a33*b21*a22*b11+c32*c33*a33*a21*b11*b22-c32*c33*b33*b21*a11*a22,-c31*c32*a21*b13^2*b22-3*c23*c31*b32*a12*b13*b21+3*c12*c33*b31*a22*b11*b23-c23*c32*b31*b12*a21*b13-3*c13*c33*b31*b22*a21*b12+2*c11*c22*b33^2*a22*b11-2*c11*c22*b33^2*a11*b22+c11*c33*b32*b21*a12*b23+c13^2*b31*b32*a22*b21-c13^2*a32*b22*b21*b31-3*c21*c32*b33*a11*b12*b23-3*c23*c31*b32*b11*a13*b22+2*c12*c21*b33^2*a21*b12+2*c11*c33*b33*a11*b22^2+c13*c21*b32^2*a11*b23+2*c13*c22*b31*b33*a11*b22+2*c23*c31*a31*b12^2*b23-3*c22*c31*b33*b11*a12*b23-3*c13*c21*a31*b32*b12*b23-c11*c31*a32*b23*b13*b22+3*c11*c32*b33*b21*a23*b12+c12*c22*b31*b33*a23*b11-3*c12*c23*a31*b32*b13*b21-3*c13*c21*b31*b22*b12*a33+2*c12*c21*b31*b33*a12*b23-3*c11*c32*b33*a21*b12*b23+c21*c23*b32*b33*b12*a11+3*c22*c31*b33*a12*b13*b21+c31*c33*b21*b12*a22*b13-c12*c31*b32*a11*b23^2+c13*c22*b31*b32*a23*b11+c11*c23*b31*a22*b12*b33-c23*c32*a33*b11^2*b22+c23*c32*b33*a22*b11^2-c12*c22*a21*b11*b33^2-3*c21*c32*b31*b13*a12*b23+c13*c23*b31^2*b22*a12-c13*c23*a22*b12*b31^2-3*c13*c22*b31*a32*b11*b23+3*c13*c33*b31*a22*b12*b21+c12^2*b31*b33*a23*b21-c12^2*a33*b23*b21*b31+c11^2*b32*b33*b23*a22+3*c23*c32*b33*a11*b12*b21+c11*c12*a33*b23*b21*b32-2*c12*c31*a31*b12*b23^2+3*c11*c33*b32*a21*b12*b23+2*c13*c21*b32^2*a21*b13-c13*c21*b32^2*a23*b11+c12*c21*b31*b33*a22*b13+c13^2*b31*b32*b22*a21+c12*c13*b31^2*b23*a22-c12*c13*a32*b21^2*b33-3*c22*c31*b33*b12*a13*b21-2*c11*c33*b32*b22*a11*b23+c11*c23*b32^2*a13*b21-c11*c23*b32^2*a21*b13-c11*c23*b32*b33*a12*b21+c23*c32*a31*b13*b12*b21-c23*c32*b31*b11*a22*b13+c12*c22*b31^2*b23*a13+c21*c22*b32*b33*b13*a11-c21*c22*b31*b13*b12*a33+c21^2*b32*b13*b12*a33-2*c13*c31*a31*b13*b22^2+c13*c31*a33*b22^2*b11+3*c21*c32*b31*a13*b12*b23+3*c12*c31*b33*b22*a23*b11-3*c12*c31*b33*a22*b11*b23+3*c12*c31*b32*b23*a21*b13+c22*c31*b32*a21*b13^2-c22*c32*a31*b13^2*b21+c11*c33*b32*b21*a13*b22+c23^2*b31*b12*b11*a32-c23^2*b31*b32*b12*a11-c23^2*b31*b32*a12*b11+2*c21*c33*b32*b12*a21*b13+2*c13*c22*b31^2*a22*b13-c13*c22*b31^2*a23*b12+2*c21*c33*a33*b12^2*b21-2*c21*c33*b33*a21*b12^2-2*c12*c13*a31*b23*b22*b31+3*c23*c31*b33*a12*b11*b22+c22*c32*b31*a21*b13^2-c22*c32*a33*b11^2*b23-2*c22*c33*a33*b12*b11*b21-c12*c33*b32*a13*b21^2-c11*c13*b32*b33*a22*b21+c11*c23*b32*b33*a21*b12+c12*c32*a33*b13*b21^2+2*c11*c33*a32*b23*b22*b11-c21^2*b32*b33*a13*b12-c12*c32*b33*a13*b21^2+c12*c33*a32*b13*b21^2+3*c13*c21*a31*b22*b12*b33-c31*c32*b23*a12*b13*b21-c12*c13*a33*b21^2*b32-2*c12*c21*b33^2*a12*b21-2*c11*c12*a33*b22*b21*b33-c11*c22*b32*b33*a13*b21-2*c22*c23*b32*a11*b11*b33+c23*c33*b31*a21*b12^2-c23*c33*a32*b11^2*b22+c23*c33*b32*a22*b11^2+c12*c23*b31^2*a13*b22-2*c22*c33*b33*a22*b11^2+c22^2*b31*b13*b11*a33-c22^2*b31*b33*b13*a11-3*c23*c32*b31*b12*a13*b21-c12*c22*a23*b13*b31^2-2*c21*c33*a32*b13*b12*b21-3*c21*c33*b32*b11*a12*b23-c22*c31*b33*b12*a21*b13+c31^2*b23*a12*b13*b22-c31^2*b23*b12*a22*b13-2*c22*c31*a33*b13*b11*b22-c11*c21*a22*b12*b33^2-c11*c22*b33^2*a21*b12+3*c13*c21*b31*a32*b12*b23-c13*c21*b31*b32*a12*b23+2*c13*c21*b31*b32*a13*b22-2*c13*c21*b31*b32*a22*b13-c12^2*a31*b23*b21*b33+c12^2*b31*b33*b23*a21-c22*c31*b32*b13*a23*b11+c12*c13*a31*b22*b21*b33+c12*c22*b33^2*b21*a11-2*c12*c23*b31^2*a12*b23-c22*c33*b31*b11*a23*b12-3*c22*c33*b31*a11*b12*b23+2*c12*c33*b33*a12*b21^2+c12*c13*a31*b23*b21*b32-c21*c32*a31*b13^2*b22+c21*c32*b31*a22*b13^2-c11*c31*a33*b22*b12*b23+3*c21*c31*b33*b12*a13*b22-c11*c32*a33*b13*b21*b22-c11*c13*b31*b32*b23*a22-3*c13*c33*b32*b21*a22*b11-3*c12*c33*b32*a21*b11*b23+2*c11*c22*b31*b33*a13*b22-3*c22*c33*b32*b11*a13*b21+c11*c32*b33*b21*a13*b22+c31*c32*a11*b12*b23^2+c31*c32*b11*a12*b23^2-c31*c32*b21*a22*b13^2+c31*c33*b11*a22*b12*b23-2*c32*c33*b21*b12*a21*b13-c32*c33*b21*b11*a13*b22-2*c12*c33*b31*b21*a12*b23-c21*c33*a31*b12^2*b23+c21*c33*b31*a23*b12^2+3*c11*c21*b32*a33*b12*b23-c11*c32*b31*a12*b23^2+2*c11*c32*b32*a11*b23^2-c21*c22*b33^2*a12*b11-c21*c22*b33^2*b12*a11-c12*c33*a31*b13*b21*b22-3*c12*c33*b31*b21*a22*b13+c22*c23*b31*b33*b12*a11+c23*c31*b33*a21*b12^2+2*c23*c32*a32*b11^2*b23-2*c23*c32*b32*a23*b11^2-c12*c13*b31*b32*a23*b21+3*c21*c32*b33*b11*a12*b23+c12*c13*b31^2*a23*b22+c13*c33*a32*b21^2*b12-c13*c33*b31*a11*b22^2-c21*c31*a33*b12^2*b23+c21*c31*b32*a22*b13^2+c21*c31*b33*a23*b12^2-2*c23*c32*a31*b12*b23*b11+c23*c32*a31*b13*b11*b22+c11*c22*b33^2*a12*b21+3*c23*c32*b31*b11*a13*b22+c32*c33*b21*b11*a23*b12+3*c23*c33*b32*b11*a12*b21-3*c12*c22*b31*a33*b13*b21-c12*c22*b31*b33*a11*b23-2*c11*c33*a33*b22^2*b11-c11*c33*b31*a13*b22^2+c11*c13*a31*b23*b22*b32-c11*c13*b31*b32*a23*b22-3*c13*c31*b32*b22*a23*b11+3*c13*c31*b32*a22*b11*b23+c21*c33*a31*b13*b12*b22-3*c21*c33*b31*b12*a13*b22-c12*c21*b33^2*a22*b11-c32*c33*a22*b11^2*b23-c32*c33*b22*a23*b11^2+3*c12*c33*b31*a21*b13*b22-3*c11*c33*b31*a22*b12*b23-c11*c33*a32*b12*b23*b21-c21^2*b32*b33*b13*a12+3*c11*c32*b31*b23*a22*b13-c23*c32*b33*b11*a21*b12+c23*c33*a31*b12*b11*b22+3*c12*c21*a32*b33*b11*b23-3*c12*c21*b32*a33*b11*b23+c22*c33*b32*a23*b11^2+2*c22*c33*a33*b11^2*b22-c11*c33*a31*b22*b12*b23+c23*c31*a32*b13*b12*b21+c11*c13*a32*b23*b22*b31+c21*c22*b31*b33*a13*b12+c21*c22*b31*b33*b13*a12+c11*c31*b32*b23*a13*b22-3*c11*c31*b32*b23*a22*b13-c13*c32*b33*a12*b21^2+c13*c33*a31*b22^2*b11+c32^2*b21*a13*b11*b23+c32*c33*a12*b13*b21^2+c32*c33*b12*a13*b21^2+2*c22*c33*b33*b11*a21*b12-2*c12*c33*a33*b21^2*b12+3*c11*c23*a31*b32*b13*b22-3*c11*c23*a31*b22*b12*b33-c22*c23*b31^2*b13*a12+c22*c23*b32*b11^2*a33+c22*c23*b33*b11^2*a32+c22*c33*a31*b12*b23*b11+c13*c22*b31^2*a12*b23-2*c13*c22*b31^2*a13*b22-c31*c32*b23*a11*b13*b22+c31*c33*a11*b13*b22^2+c31*c33*b11*a13*b22^2-c31*c33*b21*a23*b12^2+c12*c31*a32*b23^2*b11+2*c12*c31*b31*a12*b23^2+2*c12*c23*b31*b32*a11*b23+3*c12*c22*a31*b33*b13*b21+3*c12*c22*b31*a33*b11*b23-c11*c13*a33*b22^2*b31-c11*c21*a23*b13*b32^2+c11*c21*b32^2*b23*a13-2*c13*c32*a32*b13*b21^2+c13*c32*a33*b21^2*b12+2*c13*c32*b32*a13*b21^2-3*c23*c31*b33*b12*a11*b22+c12*c32*a31*b23^2*b11-c12*c32*b31*a11*b23^2+2*c21*c32*a32*b13^2*b21-2*c21*c32*b32*a21*b13^2-c12*c23*b31*b33*a11*b22+c11*c21*b33^2*b22*a12-c33^2*b21*b12*a22*b11+c33^2*b21*a12*b11*b22-c23*c31*b33*b12*a22*b11+c21*c32*a33*b13*b11*b22-2*c21*c32*a33*b13*b12*b21+c22*c31*a33*b12*b23*b11-c23*c33*b32*b11*a21*b12+2*c13*c32*a32*b21*b11*b23-c13*c32*a33*b21*b11*b22+2*c23*c31*b31*b12*a22*b13+c12*c31*b33*b21*a13*b22-2*c12*c33*b33*b21*a11*b22-2*c11*c32*b33*b22*a11*b23+c11*c31*a32*b12*b23^2-c11*c31*b32*a12*b23^2-c11*c32*a31*b23*b13*b22-c11*c32*a33*b12*b23*b21+3*c21*c33*b31*a12*b13*b22+c21*c33*a32*b13*b11*b22-c12*c23*b31^2*a22*b13+2*c12*c23*b31^2*a23*b12+c23^2*b32*b12*b11*a31+c31^2*b22*a13*b12*b23-c31^2*b22*b13*a23*b12-c21*c22*b32*b13*b11*a33+3*c11*c23*b31*b22*b12*a33-c11*c23*b31*b33*b22*a12-c31*c32*b23*b12*a13*b21-2*c31*c32*b23*b11*a23*b12+3*c22*c33*b31*b12*a13*b21-c22*c33*b31*b12*a21*b13+c12*c21*b33^2*a11*b22+c13*c33*b32*b21*a11*b22+2*c12*c31*a33*b12*b23*b21-c12*c31*a33*b23*b22*b11+c21*c23*b32*b33*a12*b11-c21*c23*b33*b12*b11*a32+c11*c12*b33^2*a22*b21+c11*c13*b32^2*b23*a21+c11*c13*b32^2*a23*b21+c32^2*b23*a11*b13*b21-c33^2*b22*b11*a21*b12+c33^2*b22*a11*b12*b21+2*c21*c23*b32*b13*b11*a32+2*c13*c31*a31*b22*b12*b23-c13*c31*a32*b23*b22*b11+3*c11*c31*b33*a22*b12*b23-3*c11*c32*b33*b21*a22*b13+c21^2*b33*b13*b12*a32+c21*c22*b32*b13^2*a31-3*c22*c31*b32*b13*a11*b23+3*c22*c31*b32*a13*b11*b23+2*c12*c21*b32*b33*a13*b21-2*c12*c21*b32*b33*a21*b13-c11*c12*a32*b23^2*b31+c31*c33*b12*a21*b13*b22-c32*c33*b22*a11*b13*b21-c31*c33*a21*b12^2*b23-c32^2*b23*b11*a21*b13-c32^2*b21*b13*a23*b11-3*c13*c32*b33*a21*b11*b22+c13*c32*b31*b22*a11*b23-c11^2*a22*b22*b33^2+c11^2*a33*b22^2*b33-c11^2*a23*b23*b32^2+c11^2*a32*b23^2*b32+c12^2*a31*b23^2*b31-c12^2*a23*b23*b31^2+c12^2*a33*b21^2*b33-c12^2*a21*b21*b33^2+c13^2*a31*b22^2*b31-c13^2*a22*b22*b31^2+c13^2*a32*b21^2*b32-c13^2*a21*b21*b32^2-c23^2*b31*b12^2*a31+c23^2*a12*b12*b31^2-c23^2*b32*b11^2*a32+c23^2*a11*b11*b32^2-c31^2*b12*a12*b23^2+c31^2*b23*a23*b12^2-c31^2*b13*a13*b22^2+c31^2*b22*a22*b13^2+c32^2*b21*a21*b13^2+c32^2*b23*a23*b11^2-c32^2*b13*a13*b21^2-c32^2*b11*a11*b23^2-c33^2*b11*a11*b22^2+c33^2*b22*a22*b11^2-c33^2*b12*a12*b21^2+c33^2*b21*a21*b12^2-c21^2*b32*b13^2*a32+c21^2*a13*b13*b32^2-c21^2*b33*b12^2*a33+c21^2*a12*b12*b33^2-c22^2*b31*b13^2*a31+c22^2*a13*b13*b31^2-c22^2*b33*b11^2*a33+c22^2*a11*b11*b33^2+c11*c12*b33^2*b22*a21-c11^2*a33*b23*b22*b32+c11^2*b32*b33*a23*b22-c11^2*a32*b23*b22*b33-c11*c12*a31*b23^2*b32-c11*c13*a31*b22^2*b33-2*c11*c23*b32^2*a11*b23+2*c11*c23*b32^2*a23*b11+c11*c31*a33*b13*b22^2-c11*c31*b33*a13*b22^2+c11*c32*a31*b12*b23^2-2*c11*c32*a32*b23^2*b11+c11*c33*a31*b13*b22^2-2*c13*c21*b32^2*a13*b21-c13*c23*a21*b11*b32^2+c13*c23*b32^2*b21*a11+2*c13*c31*b31*a13*b22^2-c13*c31*b33*a11*b22^2-c13*c33*b32*a12*b21^2-c13^2*a31*b22*b21*b32+3*c11*c33*b31*b22*a23*b12-c11*c33*a32*b13*b21*b22+3*c11*c33*b32*b21*a22*b13-3*c11*c33*b32*b21*a23*b12-3*c11*c33*b32*a21*b13*b22+2*c13*c32*a31*b13*b21*b22-c13*c32*a31*b23*b22*b11-3*c13*c31*b33*a22*b12*b21-2*c13*c31*b31*b22*a12*b23+c13*c31*b32*b22*a11*b23-3*c13*c32*b31*b21*a23*b12+c13*c31*b32*b21*a12*b23-2*c13*c31*b32*b21*a13*b22+c13*c31*b33*b22*a12*b21-c13*c32*a31*b12*b23*b21-c11*c12*b31*b33*b23*a22-c11*c12*b31*b33*a23*b22+c11*c12*a32*b23*b21*b33-c11*c12*b32*b33*b23*a21-c11*c12*b32*b33*a23*b21+c11*c12*a33*b23*b22*b31+2*c11*c13*b31*a22*b22*b33-2*c11*c13*a32*b23*b21*b32+c11*c13*a32*b22*b21*b33-c11*c13*b32*b33*b22*a21+c11*c13*a33*b22*b21*b32-3*c11*c21*a32*b33*b12*b23+3*c11*c21*a32*b33*b13*b22-3*c11*c21*b32*a33*b13*b22-c11*c21*b32*b33*a12*b23-c11*c21*b32*b33*a13*b22+c11*c21*b32*b33*a22*b13+c11*c21*b32*b33*a23*b12-3*c11*c22*a31*b23*b13*b32+3*c11*c22*a31*b33*b12*b23+3*c11*c22*b31*b23*b13*a32+c11*c22*b31*a23*b13*b32-c11*c22*b31*b32*b23*a13-3*c11*c22*b31*a33*b12*b23-c11*c22*b31*b33*a12*b23-2*c11*c22*b31*b33*a22*b13+c11*c22*b31*b33*a23*b12-3*c11*c22*a32*b33*b13*b21+3*c11*c22*b32*a33*b13*b21+2*c11*c22*b32*b33*a11*b23+c11*c22*b32*b33*a21*b13-2*c11*c22*b32*b33*a23*b11-3*c11*c23*b31*a32*b13*b22+2*c11*c23*b31*b32*a12*b23-c11*c23*b31*b32*a13*b22+c11*c23*b31*b32*a22*b13-2*c11*c23*b31*b32*a23*b12+3*c11*c23*a32*b33*b12*b21-3*c11*c23*b32*a33*b12*b21-2*c11*c23*b32*b33*a22*b11+2*c11*c23*b32*b33*a11*b22+3*c11*c31*b32*a23*b13*b22+c11*c31*b33*b22*a12*b23-3*c11*c31*b33*b22*a23*b12+3*c11*c32*b33*a21*b13*b22+2*c11*c32*a32*b13*b21*b23-3*c11*c32*b31*a23*b13*b22+2*c11*c32*a33*b23*b22*b11+c11*c32*b31*b23*a13*b22-2*c11*c32*b32*b23*a13*b21+c11*c32*b33*b21*a12*b23-c23*c31*b32*b11*a22*b13+2*c23*c31*b32*b11*a23*b12+3*c23*c31*b32*a11*b13*b22+3*c23*c31*b32*b12*a13*b21-c23*c31*b32*b12*a21*b13+c23*c31*a33*b12*b11*b22+2*c11*c33*a33*b12*b21*b22+c11*c33*b31*b22*a12*b23-2*c11*c33*b33*b22*a12*b21+c11*c12*a31*b23*b22*b33-c12*c13*b31*b32*b23*a21-c12*c13*b31*b33*a22*b21-c12*c13*b31*b33*b22*a21+c12*c13*a32*b23*b21*b31+2*c12*c13*b32*a21*b21*b33+c12*c13*a33*b22*b21*b31+3*c12*c21*a31*b23*b13*b32-3*c12*c21*a31*b33*b13*b22-3*c12*c21*b31*b23*b13*a32+c12*c21*b31*a23*b13*b32-c12*c21*b31*b32*b23*a13+3*c12*c21*b31*a33*b13*b22-c12*c21*b31*b33*a13*b22-2*c12*c21*b31*b33*a23*b12-c12*c21*b32*b33*a11*b23+c12*c21*b32*b33*a23*b11-3*c12*c22*a31*b33*b11*b23-c12*c22*b31*b33*a13*b21+c12*c22*b31*b33*a21*b13+3*c12*c23*a31*b33*b11*b22+3*c12*c23*b31*a32*b13*b21-2*c12*c23*b31*b32*a23*b11-c12*c23*b31*b32*a13*b21+c12*c23*b31*b32*a21*b13-3*c12*c23*b31*a33*b11*b22+2*c12*c23*b31*b33*a12*b21-2*c12*c23*b31*b33*a21*b12+c12*c23*b31*b33*a22*b11-3*c12*c23*a32*b21*b11*b33+3*c12*c23*b32*b21*b11*a33+c12*c23*b32*a21*b11*b33-c12*c23*b32*b33*b21*a11+3*c12*c31*b33*b21*a22*b13-3*c12*c31*b33*a21*b13*b22-c12*c31*a32*b13*b21*b23+2*c12*c31*a31*b23*b13*b22-c12*c31*a33*b13*b21*b22-3*c12*c31*b32*a23*b13*b21-2*c12*c31*b31*b23*a13*b22+c12*c31*b32*b23*a13*b21+c12*c31*b33*b22*a11*b23-2*c12*c31*b33*b21*a12*b23-c12*c32*a31*b13*b21*b23-3*c12*c32*b31*b23*a21*b13+3*c12*c32*b31*a23*b13*b21+c12*c32*b31*b23*a13*b21-c12*c32*a33*b21*b11*b23+c12*c32*b33*b21*a11*b23-3*c12*c32*b33*b21*a23*b11+3*c12*c32*b33*a21*b11*b23+2*c12*c33*a31*b12*b23*b21-c12*c33*a31*b23*b22*b11-3*c12*c33*b31*b22*a23*b11-c12*c33*a32*b21*b11*b23+3*c12*c33*b32*b21*a23*b11+2*c12*c33*a33*b21*b11*b22+c12*c33*b31*b22*a11*b23+c12*c33*b31*b21*a13*b22+c12*c33*b32*b21*a11*b23+2*c11*c12*b31*a23*b23*b32+3*c13*c31*b33*b22*a21*b12+3*c13*c32*b31*a21*b12*b23+3*c13*c32*b31*b22*a23*b11-3*c13*c32*b31*a22*b11*b23+3*c13*c32*b33*b21*a22*b11+c13*c32*b31*b21*a12*b23-2*c13*c32*b31*b21*a13*b22-2*c13*c32*b32*b21*a11*b23+c13*c32*b33*b21*a11*b22-c13*c33*a31*b12*b21*b22-c13*c33*a32*b21*b11*b22+3*c13*c33*b32*a21*b11*b22+c13*c33*b31*b22*a12*b21+c13*c21*b31*b32*a23*b12-c13*c21*b31*b33*b22*a12+c13*c21*b31*a22*b12*b33-3*c13*c21*a32*b33*b11*b22+3*c13*c21*b32*a33*b11*b22+2*c13*c21*b32*b33*a12*b21-2*c13*c21*b32*b33*a21*b12+c13*c21*b32*b33*a22*b11-c13*c21*b32*b33*a11*b22+3*c13*c22*a31*b32*b11*b23-3*c13*c22*a31*b33*b12*b21-c13*c22*b31*b32*a11*b23+2*c13*c22*b31*b32*a13*b21-2*c13*c22*b31*b32*a21*b13+3*c13*c22*b31*a33*b12*b21-c13*c22*b31*b33*a12*b21+c13*c22*b31*b33*a21*b12-2*c13*c22*b31*b33*a22*b11+3*c13*c22*a32*b21*b11*b33-3*c13*c22*b32*b21*b11*a33+c13*c22*b32*a21*b11*b33-c13*c22*b32*b33*b21*a11-3*c13*c23*a31*b32*b11*b22+3*c13*c23*a31*b32*b12*b21+3*c13*c23*b31*a32*b11*b22-3*c13*c23*b31*a32*b12*b21-c13*c23*b31*b32*a12*b21+c13*c23*b31*b32*a21*b12+c13*c23*b31*b32*a22*b11-c13*c23*b31*b32*a11*b22-c13*c31*a32*b12*b23*b21+2*c13*c31*a32*b13*b21*b22+3*c13*c31*b32*b21*a23*b12-3*c13*c31*b32*a21*b12*b23-c13*c31*a33*b12*b21*b22+3*c21*c33*b32*b11*a13*b22-c21*c33*b32*b11*a22*b13-2*c21*c22*b31*a13*b13*b32+c21*c22*b32*b33*a13*b11-c21*c22*b33*b13*b12*a31-c21*c22*b33*b13*b11*a32+2*c21*c22*b33*b12*b11*a33-c21*c23*b31*b13*b12*a32+c21*c23*b31*b32*a13*b12+c21*c23*b31*b32*b13*a12-2*c21*c23*b31*a12*b12*b33-c21*c23*b32*b13*b12*a31-c21*c23*b32*b12*b11*a33+c21*c31*a32*b13*b12*b23+3*c21*c31*b32*b13*a12*b23-3*c21*c31*b32*a13*b12*b23+c21*c31*a33*b13*b12*b22-3*c21*c31*b33*a12*b13*b22-c21*c31*b32*b13*a23*b12-c21*c31*b33*b12*a22*b13+c21*c32*a31*b13*b12*b23-c21*c32*b31*b13*a23*b12-2*c21*c32*a32*b13*b11*b23+2*c21*c32*b32*b13*a23*b11+c21*c32*a33*b12*b23*b11-3*c21*c32*b33*b11*a13*b22-c21*c32*b33*b11*a22*b13-c21*c32*b33*b11*a23*b12+3*c21*c32*b33*a11*b13*b22+2*c21*c32*b33*b12*a21*b13-c21*c33*b31*b12*a22*b13+c21*c33*a32*b12*b23*b11-c21*c33*b32*b11*a23*b12+3*c21*c33*b32*a11*b12*b23-3*c21*c33*b32*a11*b13*b22-2*c21*c33*a33*b12*b11*b22+2*c21*c33*b33*b12*a22*b11+2*c22*c23*b31*b13*b12*a31-c22*c23*b31*b13*b11*a32+c22*c23*b31*b32*a13*b11+c22*c23*b31*b32*b13*a11-c22*c23*b31*b12*b11*a33+c22*c23*b31*b33*a12*b11-c22*c23*b32*b13*b11*a31-c22*c23*b33*b12*b11*a31-2*c22*c31*a31*b13*b12*b23+2*c22*c31*b31*b13*a23*b12+c22*c31*a32*b13*b11*b23+c22*c31*a33*b13*b12*b21+2*c22*c31*b33*b11*a22*b13-c22*c31*b33*b11*a23*b12+3*c22*c31*b33*a11*b12*b23+c22*c32*a31*b13*b11*b23+3*c22*c32*b31*b13*a11*b23-c22*c32*b31*b13*a23*b11-3*c22*c32*b31*a13*b11*b23+c22*c32*a33*b13*b11*b21+3*c22*c32*b33*b11*a13*b21-3*c22*c32*b33*a11*b13*b21-c22*c32*b33*b11*a21*b13-2*c22*c33*a31*b13*b11*b22+c22*c33*a31*b13*b12*b21+3*c22*c33*b31*b11*a12*b23+2*c22*c33*b31*b11*a22*b13-3*c22*c33*b31*a12*b13*b21+c22*c33*a32*b13*b11*b21-c22*c33*b32*b11*a21*b13+3*c22*c33*b32*a11*b13*b21-2*c23*c31*a31*b13*b12*b22-2*c23*c31*a32*b12*b23*b11+c23*c31*a32*b13*b11*b22-c21*c23*b32^2*a13*b11-c21*c23*b32^2*b13*a11+c21*c23*b33*b12^2*a31-c21*c31*a32*b13^2*b22+c21*c22*b31*b13^2*a32+c21*c23*b31*b12^2*a33+2*c22*c31*a31*b13^2*b22-2*c22*c31*b31*a22*b13^2-c22*c31*a32*b13^2*b21+c22*c32*b33*a23*b11^2-c22*c33*a32*b11^2*b23-c22^2*b31*b33*a13*b11+c22^2*b33*b13*b11*a31-c22*c23*b31^2*a13*b12-2*c23*c31*b31*a23*b12^2-c23*c31*a33*b12^2*b21-c23*c33*a31*b12^2*b21+2*c23*c32*b31*b11*a23*b12-3*c23*c32*b31*a11*b13*b22+3*c23*c32*b31*a12*b13*b21-2*c23*c32*a32*b13*b11*b21+2*c23*c32*b32*b11*a21*b13+c23*c32*a33*b12*b11*b21-3*c23*c32*b33*b11*a12*b21-3*c23*c33*b31*a12*b11*b22+3*c23*c33*b31*b12*a11*b22-c23*c33*b31*b12*a22*b11+c23*c33*a32*b12*b11*b21-3*c23*c33*b32*a11*b12*b21+c31*c32*b23*b11*a22*b13-c31*c32*b23*b11*a13*b22+2*c31*c32*b21*b13*a13*b22+c31*c32*b21*b13*a23*b12+c31*c32*b13*a21*b12*b23+c31*c32*b11*a23*b13*b22-c31*c33*b22*a12*b13*b21-2*c31*c33*b22*b11*a22*b13-c31*c33*b22*b12*a13*b21-c31*c33*b22*a11*b12*b23+c31*c33*b22*b11*a23*b12-c31*c33*b22*b11*a12*b23+2*c31*c33*b21*b12*a12*b23+c32*c33*b22*b11*a21*b13+2*c32*c33*b22*b11*a11*b23-c32*c33*b21*a11*b12*b23-c32*c33*b21*b11*a12*b23+c32*c33*b12*a21*b11*b23+c32*c33*b11*b21*a22*b13,2*c11^2*c33*a22*b22*a33+c12^2*c21*a23*a33*b31+c12^2*c21*b33*a23*a31-c22*c31^2*a13*a12*b23-c22*c32*c33*a11^2*b23-2*c13*c31^2*b22*a13*a22+3*c13*c23*c32*b31*a11*a22+2*c11*c13*c22*b31*a22*a33-c11*c13*c22*b32*a23*a31-2*c13^2*c21*b32*a21*a32-2*c13^2*c22*b31*a22*a31+3*c23*c12*c33*a32*a21*b11+3*c13*c22*c33*b31*a12*a21+c21*c32*c33*a11*a12*b23+c32*c11*c12*a23*a21*b33+c21*c31*c32*a13*a12*b23-3*c13*c22*c33*a21*a11*b32-c11^2*c33*a32*a23*b22-c11^2*c33*a32*b23*a22+3*c12*c22*c33*b31*a11*a23-c11*c13*c22*b32*a21*a33+c22*c31*c33*a12*a13*b21-c11*c13*c21*a22*a32*b33-c31*c11*c12*a23^2*b32-c31*c12^2*a23*a21*b33-c31*c13*c32*b21*a12*a23-c13*c31*c32*a22*a23*b11+c32*c11*c13*a23*a22*b31+c23*c11*c13*b21*a32^2+c23*c11^2*b22*a32*a33-c12*c13*c23*b31*a21*a32-c33*c11*c13*a22^2*b31-c33*c12^2*a23*a21*b31+c33*c21*c23*a12^2*b31+c11*c32^2*a23*a13*b21+c13*c32^2*b21*a11*a23+c12*c31^2*a23*a13*b22-c23*c31^2*a12*a22*b13-c31*c11*c13*a22^2*b33+2*c11*c13*c23*b32*a21*a32+c11*c13*c31*a32*a23*b22+3*c21*c11*c32*a33*a22*b13+c32*c21*c33*b11*a13*a22+c32*c21*c33*a11*a22*b13+c31*c22*c33*a11*a23*b12+2*c11^2*c32*a23*b23*a32+c11^2*c23*a22*a32*b33+c21*c11*c12*b22*a33^2+c21*c11*c13*b23*a32^2+c31*c22^2*a13*a11*b33+c31*c23^2*a12*a11*b32-c11*c21*c23*b13*a32^2-c11*c22^2*a31*b13*a33+3*c13*c21*c31*b22*a12*a33+2*c12*c13*c21*b32*a21*a33-c31*c13*c32*a22*a11*b23-c22*c23*c32*a31*b13*a11+c13*c31*c33*a22^2*b11+c13*c31^2*a22*a23*b12+c13*c32*c33*a21^2*b12-c12*c33^2*a21^2*b12+c33*c21^2*a13*a12*b32+c33*c22*c23*a11^2*b32+c11^2*c23*b32*a22*a33-2*c11^2*c23*b32*a23*a32+2*c31*c12*c32*b23*a11*a23+c12*c22*c23*a31*b11*a33-3*c12*c22*c31*a33*a11*b23+2*c31*c11*c32*b23*a12*a23+c21*c13*c22*b31*a12*a33+3*c12*c21*c31*b23*a13*a32-3*c12*c21*c33*b32*a11*a23-c31*c11*c32*b23*a13*a22-3*c13*c23*c32*a31*a12*b21+2*c23^2*c12*a31*a12*b31-c23^2*c12*a11*a31*b32+c11^2*c22*a23*a33*b32+c11^2*c22*b33*a23*a32-c32*c12*c13*a21^2*b33-c32*c13^2*a22*a21*b31+3*c11*c22*c31*a33*a12*b23-2*c32*c22*c33*b11*a11*a23+c31*c21*c32*b13*a12*a23+c31*c23*c32*a11*a22*b13-c12*c13*c22*b31*a21*a33-c12*c13*c22*a21*a31*b33+c31*c23*c32*b12*a13*a21+2*c21*c23*c32*a32*a13*b11-c11^2*c32*a33*a23*b22-c11^2*c32*a33*b23*a22-c11*c13*c23*a22*a32*b31+c23^2*c32*a31*b12*a11+c23^2*c32*a31*a12*b11-2*c21*c22*c12*a33*a11*b33+3*c11*c23*c32*b33*a12*a21+c11*c32^2*a23*a21*b13+c11*c33^2*a22*a21*b12-3*c11*c22*c33*a31*a12*b23-2*c32*c21*c33*b12*a13*a21-3*c12*c23*c33*b31*a11*a22+c23*c32*c33*a11*a12*b21-2*c12*c13*c31*a31*b23*a22+3*c23*c13*c31*a32*a21*b12-3*c23*c13*c31*a32*a22*b11-c13*c22*c23*b12*a31^2-c13*c22^2*a31*b11*a33-c33*c21*c22*a13*a12*b31+c12*c21*c23*a31*b13*a32-2*c12*c21*c23*a31*b12*a33+c32*c21^2*a13*a12*b33+c32*c22*c23*a11^2*b33-3*c12*c23*c31*b32*a13*a21-2*c12*c13*c31*a31*a23*b22-3*c11*c23*c31*a22*a12*b33-3*c11*c23*c32*a31*a13*b22-c21*c23*c32*a31*b13*a12-c21*c23*c32*a31*a13*b12+2*c11*c13*c21*b32*a23*a32+c21*c12*c23*a32*a11*b33-c22^2*c11*a13*a33*b31+2*c22^2*c11*a33*a11*b33+2*c22^2*c13*a31*a13*b31+c23*c12*c13*b22*a31^2+c23*c12^2*b21*a31*a33-c23*c31*c33*a12^2*b21+3*c13*c22*c33*a31*a12*b21+c33*c12*c13*a22*a21*b31+3*c21*c12*c32*a33*a23*b11+3*c21*c12*c33*a31*a22*b13-2*c21*c22*c13*b31*a13*a32+2*c21*c22*c31*a13*b13*a32-c11*c12*c21*a23*a33*b32+3*c11*c22*c33*b32*a13*a21+3*c11*c23*c31*a32*a13*b22-c22^2*c13*a11*a31*b33-c22^2*c13*b31*a11*a33+3*c13*c21*c32*a31*a12*b23-3*c13*c21*c32*a33*a11*b22-3*c22*c13*c31*a33*a21*b12-3*c22*c13*c32*a31*a23*b11+c12*c21*c23*a32*b11*a33+c33*c11*c12*a23*a22*b31-3*c21*c12*c31*a33*a22*b13-3*c21*c12*c32*a31*a23*b13-c31*c12*c33*b21*a13*a22+2*c31*c12*c33*a21*a12*b23-2*c22*c23*c11*b32*a11*a33+c22*c11*c23*a31*a12*b33-2*c21^2*c33*a12*b12*a33-c21*c31*c32*a13^2*b22-c21*c31*c33*a12^2*b23-c21*c12*c13*a31*b22*a33+2*c12*c13*c23*b31*a22*a31-c12*c31^2*a23^2*b12-c33*c12*c13*a21^2*b32-c21*c33^2*b12*a11*a22+3*c12*c21*c31*a23*a13*b32-3*c12*c21*c31*a33*a13*b22+c11*c22*c23*a31*b13*a32+c11*c22*c23*a31*b12*a33+2*c31*c13*c33*b22*a11*a22+3*c12*c22*c31*a33*a13*b21-2*c11*c12*c33*a33*a22*b21-2*c11*c12*c33*a33*b22*a21-c31*c12*c33*b22*a11*a23+c31*c12*c13*a23*a21*b32-c21*c22*c31*a33*b13*a12+2*c21*c22*c32*a13*b13*a31+3*c13*c23*c31*a32*a12*b21+c12*c13*c33*a31*b22*a21-c13*c31*c32*a21*a23*b12-c22*c31^2*b13*a12*a23+2*c22*c31^2*b13*a13*a22+2*c22*c23*c31*a31*a13*b12+c21*c13*c23*a12*a32*b31+2*c12*c13*c21*b33*a21*a32+c13*c21^2*b13*a32^2+c13*c22^2*b13*a31^2-c13*c31^2*a22^2*b13-c11*c32*c33*a21*a23*b12+2*c11*c32*c33*a22*a23*b11-2*c22^2*c31*a13*b13*a31+c22^2*c31*a33*b13*a11+c12*c21*c22*a31*b13*a33-c21*c22*c33*a31*b13*a12+c32*c23*c33*a11*a21*b12+2*c12*c31*c33*a21*a23*b12-c12*c31*c33*a22*a23*b11+3*c12*c23*c32*b31*a13*a21-3*c12*c23*c32*a21*a11*b33-c23*c11*c13*b22*a32*a31-3*c13*c21*c32*b33*a11*a22+3*c13*c21*c33*b32*a11*a22+c21^2*c33*a32*b13*a12+c21^2*c33*a32*a13*b12+c31*c23*c32*b11*a13*a22+c21*c12*c23*b31*a13*a32-2*c31*c21*c32*b13*a13*a22+2*c21^2*c13*a32*a13*b32-c21^2*c13*a12*a32*b33-c21^2*c13*b32*a12*a33+c33*c11*c12*a23*a21*b32-2*c33*c11*c12*a22*a21*b33+c31*c21*c22*a13^2*b32+c31*c21*c23*a12^2*b33+2*c22*c23*c31*a31*b13*a12-c22*c23*c31*a32*a13*b11-2*c11*c12*c31*a23*b23*a32+2*c12*c13*c22*b31*a23*a31-c31*c12*c33*a22*a11*b23+c21*c31*c33*a12*a13*b22-2*c31*c23*c32*b11*a12*a23-c23*c31^2*b12*a13*a22+c11*c12*c33*a32*a23*b21+c11*c12*c33*a32*b23*a21-2*c32*c21*c33*a12*a21*b13-c32*c22*c23*a13*a11*b31-3*c12*c21*c32*a23*a13*b31+3*c12*c21*c32*a33*a11*b23-3*c12*c21*c33*a32*a11*b23-c32*c21*c23*a12*a11*b33+c32*c21*c33*b11*a12*a23+3*c13*c22*c31*a32*a11*b23-3*c22*c12*c33*a31*a21*b13+c33*c11*c13*a22*a21*b32-2*c21*c23*c13*a32*a11*b32-c21*c23*c31*a32*a13*b12-3*c11*c21*c33*b32*a13*a22+2*c32*c21*c23*a13*a11*b32-3*c11*c23*c33*b32*a12*a21+c31*c22*c32*b13*a11*a23-c21*c32^2*b13*a11*a23+2*c21*c32^2*b13*a13*a21-c11*c13*c22*b33*a21*a32-c11*c13*c23*b32*a22*a31-c12*c32*c33*a21*a23*b11-2*c13*c21*c22*a31*b13*a32-3*c13*c23*c31*a32*a11*b22-3*c13*c23*c31*b32*a11*a22+3*c12*c23*c31*b33*a11*a22+3*c12*c23*c32*a31*a13*b21+3*c22*c11*c32*a31*a23*b13-c11*c23^2*a31*b12*a32+c11*c31*c32*a23^2*b12-c31*c12*c32*b23*a13*a21+c21*c13*c22*b32*a11*a33+c21*c13*c23*a31*a12*b32-c12^2*c31*a33*b23*a21-c12^2*c31*a33*a23*b21-c12^2*c33*a31*b23*a21-c11*c31*c32*a23*a22*b13-c11*c31*c33*a22*a23*b12-2*c21*c22*c11*a33*a12*b33+c32*c21*c22*a13^2*b31-2*c11*c32^2*b23*a11*a23+c11*c32^2*b23*a13*a21+c11*c13*c32*a33*b22*a21+3*c23*c13*c32*a31*a22*b11+c31*c11*c13*a23*a22*b32-c12*c13*c21*b31*a23*a32-c12*c13*c21*b31*a22*a33+c12*c31^2*a23*a22*b13+c12*c31*c32*a23^2*b11-c22*c23*c31*a33*a12*b11-3*c21*c11*c32*a33*a23*b12-3*c21*c11*c33*a32*a22*b13+c11*c13*c31*a32*b23*a22-2*c11*c13*c31*a22*b22*a33-c31*c13*c33*a22*a12*b21-c31*c21*c22*a13*a12*b33-c31*c22*c23*a13*a11*b32-c31*c22*c23*a12*a11*b33+3*c23*c12*c31*a33*a22*b11+3*c23*c12*c32*a31*a21*b13-c21*c22*c32*a33*a13*b11-c21*c22*c32*a33*b13*a11+2*c21*c12*c13*a32*b21*a33+c21*c12*c23*a31*a13*b32+3*c13*c22*c32*b21*a11*a33+3*c13*c22*c32*a21*a11*b33-3*c12*c23*c32*b21*a11*a33+c12*c13*c32*a31*a23*b21-2*c12*c13*c32*a21*b21*a33+c21*c32*c33*a11*a13*b22-2*c21*c32*c33*a12*a13*b21-2*c21*c23*c12*a31*a12*b33-2*c21*c23*c12*b31*a12*a33+c21*c12^2*b23*a33*a31+c21*c13^2*b22*a32*a31-c21^2*c12*a32*a13*b33+c12^2*c23*b31*a21*a33+c12^2*c23*a21*a31*b33+2*c12^2*c31*a23*b23*a31-3*c12*c22*c31*b33*a11*a23+3*c12*c22*c33*a31*a11*b23+c13*c21*c22*a32*b11*a33+c13*c21*c23*a31*b12*a32+c11*c22^2*b11*a33^2+c11*c23^2*b11*a32^2-c11*c32^2*a23^2*b11-c11*c33^2*a22^2*b11+c12*c21^2*b12*a33^2+c12*c23^2*b12*a31^2-c13*c32^2*a21^2*b13-c21*c12^2*b21*a33^2-c21*c13^2*b21*a32^2+c21*c33^2*a12^2*b21+c21*c32^2*a13^2*b21-c22*c11^2*b22*a33^2-c22*c13^2*b22*a31^2+c22*c33^2*a11^2*b22+c22*c31^2*a13^2*b22-c23*c12^2*b23*a31^2+c23*c31^2*a12^2*b23+c23*c32^2*a11^2*b23-c23*c11^2*b23*a32^2+c31*c12^2*a23^2*b31+c31*c13^2*a22^2*b31-c31*c22^2*a13^2*b31-c31*c23^2*a12^2*b31+c32*c11^2*a23^2*b32+c32*c13^2*a21^2*b32-c32*c21^2*a13^2*b32-c32*c23^2*a11^2*b32+c33*c11^2*a22^2*b33+c33*c12^2*a21^2*b33-c33*c21^2*a12^2*b33-c33*c22^2*a11^2*b33-2*c11^2*c22*b33*a22*a33-c11*c21*c22*b12*a33^2+c11*c31*c33*a22^2*b13-2*c12^2*c21*b33*a21*a33-2*c12^2*c23*b31*a23*a31-c12^2*c33*a31*a23*b21+2*c12^2*c33*a21*b21*a33-c12*c21*c22*b11*a33^2-c12*c21^2*a32*b13*a33-c12*c22*c23*b13*a31^2-c12*c23^2*a31*b11*a32+c12*c32*c33*a21^2*b13+c12*c33^2*a21*a22*b11+c13^2*c21*a22*a32*b31+c13^2*c21*b32*a22*a31+c13^2*c22*b31*a21*a32+c13^2*c22*a21*a31*b32+2*c13^2*c31*a22*b22*a31-c13^2*c31*a32*b22*a21-c13^2*c31*a32*a22*b21-c13^2*c32*a31*b22*a21-c13^2*c32*a31*a22*b21+2*c13^2*c32*a21*b21*a32-c13*c21*c23*b11*a32^2-c13*c21^2*a32*b12*a33+c13*c32^2*a21*a23*b11-c21^2*c12*a13*a33*b32+2*c21^2*c12*a33*a12*b33-2*c21^2*c32*a13*b13*a32+c21^2*c32*a33*b13*a12+c21^2*c32*a33*a13*b12-c21*c33^2*a12*a11*b22-c21*c32^2*a13*a11*b23+c22*c11*c12*b21*a33^2+c22*c11^2*b23*a33*a32+c22*c12*c13*b23*a31^2+c22*c13^2*b21*a31*a32-c22*c31*c32*a13^2*b21+c22^2*c31*a33*a13*b11+c22^2*c33*a31*b13*a11+c22^2*c33*a31*a13*b11-2*c22^2*c33*a11*b11*a33-c22*c33^2*a11*a12*b21-c22^2*c11*a31*a13*b33+c23^2*c31*a32*b12*a11+c23^2*c31*a32*a12*b11-2*c23^2*c32*a11*b11*a32-c23^2*c11*a31*a12*b32-c23^2*c11*a12*a32*b31+2*c23^2*c11*a32*a11*b32-c23^2*c12*b31*a11*a32-2*c23^2*c31*a12*b12*a31-c23*c32*c33*a11^2*b22-c23*c32^2*a11*a13*b21-c23*c31^2*a12*a13*b22-c31*c13^2*a22*a21*b32-2*c12*c31^2*b23*a12*a23+c12*c31^2*b23*a13*a22+c13*c31^2*a22*a12*b23-c22*c31^2*a13*a23*b12+2*c23*c31^2*b12*a12*a23+c13*c31^2*b22*a12*a23-c32*c11^2*a23*a22*b33-c32*c11*c12*a23^2*b31-2*c13*c32^2*b21*a13*a21+c13*c32^2*a21*a11*b23-c21*c32^2*a13*a23*b11+c32*c23^2*a12*a11*b31+2*c23*c32^2*b11*a11*a23-c23*c32^2*b11*a13*a21-c23*c32^2*a11*a21*b13-c33*c11^2*a23*a22*b32+c33*c22^2*a13*a11*b31-2*c11*c33^2*b22*a11*a22+c11*c33^2*b22*a12*a21+c11*c33^2*a22*a12*b21+c12*c33^2*b21*a11*a22-2*c12*c33^2*b21*a12*a21+c12*c33^2*a21*a11*b22+2*c21*c33^2*b12*a12*a21-c21*c33^2*a12*a22*b11+2*c22*c33^2*b11*a11*a22-c22*c33^2*b11*a12*a21-c22*c33^2*a11*a21*b12-3*c21*c12*c33*a32*a23*b11+c21*c12*c22*a31*a13*b33+c21*c12*c22*a13*a33*b31+c21*c12*c23*b32*a11*a33+c21*c13*c22*a31*a12*b33-3*c21*c13*c31*a32*a23*b12+3*c21*c13*c31*a33*a22*b12+3*c21*c13*c32*a31*a23*b12-3*c21*c13*c32*a33*a22*b11-3*c21*c13*c33*a31*a22*b12+3*c21*c13*c33*a32*a22*b11+c21*c13*c22*a32*a11*b33-2*c21*c22*c13*a31*a13*b32-c21*c22*c31*a33*a13*b12-c21*c22*c33*a31*a13*b12-c21*c22*c33*a32*a13*b11-c21*c22*c33*a32*b13*a11+2*c21*c22*c33*a33*a12*b11+2*c21*c22*c33*a33*b12*a11-2*c21*c23*c11*a32*a13*b32-c21*c23*c31*a32*b13*a12+2*c21*c23*c31*a12*b12*a33+2*c21*c23*c32*a32*b13*a11-c21*c23*c32*a33*a12*b11-c21*c23*c32*a33*b12*a11+2*c21*c23*c33*a12*b12*a31-c21*c23*c33*a32*a12*b11-c21*c23*c33*a32*b12*a11+3*c12*c23*c33*b21*a11*a32+3*c12*c23*c33*a21*a11*b32-c12*c31*c32*a23*a21*b13-c12*c31*c33*a21*a22*b13+c13*c21*c22*a31*b12*a33-3*c13*c21*c31*a32*a12*b23-c11*c12*c21*b33*a23*a32+2*c11*c12*c21*b33*a22*a33-c11*c12*c22*a23*a33*b31-c11*c12*c22*b33*a23*a31+2*c11*c12*c22*b33*a21*a33+2*c11*c12*c23*b31*a23*a32-c11*c12*c23*b31*a22*a33+2*c11*c12*c23*b32*a23*a31-c11*c12*c23*b32*a21*a33-c11*c12*c23*b33*a22*a31-c11*c12*c23*b33*a21*a32+c11*c12*c31*a33*a23*b22+c11*c12*c31*a33*b23*a22-2*c11*c12*c32*a23*b23*a31+c11*c12*c32*a33*b23*a21+c11*c12*c32*a33*a23*b21+c11*c12*c33*a31*b23*a22+c11*c12*c33*a31*a23*b22-c11*c13*c21*b32*a22*a33-c11*c13*c22*b31*a23*a32+2*c11*c13*c22*b33*a22*a31+c11*c13*c32*a31*b23*a22+c11*c13*c32*a31*a23*b22-2*c11*c13*c32*a32*a23*b21-2*c11*c13*c32*a32*b23*a21+c11*c13*c32*a33*a22*b21-2*c11*c13*c33*a22*b22*a31+c11*c13*c33*a32*b22*a21+c11*c13*c33*a32*a22*b21+c11*c21*c22*a32*b13*a33+c11*c21*c23*a32*b12*a33-3*c11*c21*c32*a33*a12*b23+3*c11*c21*c32*a33*a13*b22+3*c11*c21*c32*b33*a13*a22-3*c11*c21*c32*b33*a12*a23+3*c11*c21*c33*a32*a12*b23-3*c11*c21*c33*a32*a13*b22+3*c11*c21*c33*b32*a12*a23-2*c11*c22*c23*a32*b11*a33-3*c11*c22*c31*b23*a13*a32-3*c11*c22*c31*a23*a13*b32+3*c11*c22*c31*b33*a12*a23+3*c11*c22*c32*b23*a13*a31+3*c11*c22*c32*a23*a13*b31-3*c11*c22*c32*a33*a13*b21-3*c11*c22*c32*b33*a13*a21-3*c11*c22*c33*b31*a12*a23+3*c11*c22*c33*a32*a13*b21+3*c11*c23*c31*b32*a13*a22-3*c11*c23*c31*b22*a12*a33-3*c11*c23*c32*b31*a13*a22+3*c11*c23*c32*a33*a12*b21+3*c11*c23*c33*b22*a12*a31+3*c11*c23*c33*a22*a12*b31-3*c11*c23*c33*a32*a12*b21-c11*c32*c33*a21*a22*b13-c12*c13*c21*b32*a23*a31-c12*c13*c21*b33*a22*a31-c12*c13*c23*a21*a31*b32+c12*c13*c31*a32*a23*b21+c12*c13*c31*a32*b23*a21+c12*c13*c31*a33*a22*b21+c12*c13*c31*a33*b22*a21+c12*c13*c32*a31*b23*a21+c12*c13*c33*a31*a22*b21-2*c12*c13*c33*a21*b21*a32-3*c12*c21*c32*b23*a13*a31+3*c12*c21*c33*a31*a13*b22-3*c12*c21*c31*b33*a13*a22+3*c12*c21*c32*b33*a11*a23+3*c12*c21*c33*b31*a13*a22+3*c12*c22*c31*b33*a13*a21-3*c12*c22*c33*a31*a13*b21-3*c12*c22*c33*b31*a13*a21-3*c12*c23*c31*a32*a13*b21+3*c12*c23*c31*a33*a11*b22-3*c12*c23*c33*a31*a11*b22-c13*c32*c33*a21*a22*b11-c21*c11*c12*b23*a33*a32-c21*c11*c13*b22*a32*a33+c21*c11*c22*a32*a13*b33+c21*c11*c22*a13*a33*b32+c21*c11*c23*a12*a32*b33+c21*c11*c23*b32*a12*a33+3*c21*c11*c33*a32*a23*b12-c21*c12*c13*a31*b23*a32+3*c21*c12*c31*a32*a23*b13+3*c13*c21*c31*a22*a12*b33-3*c13*c21*c33*b22*a12*a31-3*c13*c21*c33*a22*a12*b31+3*c13*c21*c33*a32*a11*b22-3*c13*c21*c31*b32*a12*a23+3*c13*c21*c32*b31*a12*a23+c13*c22*c23*a31*b11*a32-3*c13*c22*c31*a33*a12*b21-3*c13*c22*c32*a31*a11*b23-3*c13*c22*c33*b21*a11*a32+3*c13*c22*c31*b32*a11*a23-3*c13*c22*c31*b33*a12*a21-3*c13*c22*c32*b31*a11*a23+3*c13*c23*c31*b32*a12*a21+3*c13*c23*c32*a31*a11*b22-3*c13*c23*c32*b31*a12*a21+2*c13*c31*c32*a21*a22*b13-c13*c31*c33*a22*a21*b12+2*c31*c12*c33*b21*a12*a23-c31*c12*c33*a21*a13*b22-2*c31*c12*c13*a23*a22*b31-c31*c12*c32*a23*a13*b21-c22*c11*c12*b23*a33*a31-c22*c11*c13*a31*b23*a32+2*c22*c11*c13*a31*b22*a33-c22*c11*c13*a32*b21*a33+c22*c11*c23*a31*a13*b32+c22*c11*c23*b31*a13*a32+c22*c11*c23*b31*a12*a33-3*c22*c11*c31*a32*a23*b13+3*c22*c11*c31*a33*a23*b12-3*c22*c11*c32*a33*a21*b13-3*c22*c11*c33*a31*a23*b12+3*c22*c11*c33*a32*a21*b13-c22*c12*c13*b21*a31*a33+c22*c12*c23*a11*a31*b33+c22*c12*c23*b31*a11*a33+3*c22*c12*c31*a33*a21*b13-3*c22*c12*c31*a33*a23*b11+3*c22*c12*c33*a31*a23*b11+3*c22*c13*c31*a32*a23*b11+3*c22*c13*c32*a33*a21*b11+3*c22*c13*c33*a31*a21*b12-3*c22*c13*c33*a32*a21*b11+c22*c13*c23*a11*a31*b32+c22*c13*c23*b31*a11*a32-2*c22*c23*c11*a32*a11*b33-2*c22*c23*c12*a31*a13*b31-2*c22*c23*c13*a31*a12*b31-c22*c23*c31*a32*b13*a11-c22*c23*c31*a33*b12*a11-c22*c23*c32*a31*a13*b11+2*c22*c23*c32*a11*b11*a33-c22*c23*c33*a31*a12*b11-c22*c23*c33*a31*b12*a11+2*c22*c23*c33*a11*b11*a32+c22*c31*c32*a13*a11*b23+c22*c31*c33*a11*a12*b23-2*c22*c31*c33*a11*a13*b22+c22*c32*c33*a11*a13*b21+2*c23*c11*c12*a31*b23*a32-c23*c11*c12*a31*b22*a33-c23*c11*c12*a32*b21*a33+3*c23*c11*c31*a32*a22*b13-3*c23*c11*c31*a33*a22*b12-3*c23*c11*c32*a31*a22*b13+3*c23*c11*c32*a33*a21*b12+3*c23*c11*c33*a31*a22*b12-3*c23*c11*c33*a32*a21*b12-c23*c12*c13*b21*a31*a32-3*c23*c12*c31*a32*a21*b13-3*c23*c12*c32*a33*a21*b11-3*c23*c12*c33*a31*a22*b11-3*c23*c13*c32*a31*a21*b12-2*c23*c31*c32*a11*a12*b23+c23*c31*c32*a11*a13*b22+c23*c31*c32*a12*a13*b21+c23*c31*c33*a12*a11*b22+c31*c11*c12*a23*a22*b33-c31*c11*c33*a22*a12*b23-c31*c11*c32*a23*a13*b22-c31*c11*c33*b22*a12*a23+2*c31*c11*c33*b22*a13*a22+c31*c12*c13*a22*a21*b33-c33*c22*c23*a12*a11*b31-c33*c21*c22*a13*a11*b32+2*c33*c21*c22*a12*a11*b33-c33*c21*c23*a12*a11*b32+2*c31*c13*c32*b21*a13*a22-c31*c13*c32*a21*a12*b23+2*c31*c13*c32*a21*a13*b22-c31*c13*c32*b22*a11*a23-c31*c13*c33*b22*a12*a21-c31*c21*c23*a13*a12*b32+c31*c21*c32*a13*a23*b12-2*c31*c21*c33*b12*a12*a23+c31*c21*c33*b12*a13*a22+c31*c21*c33*a12*a22*b13+2*c31*c22*c23*a13*a12*b31-2*c31*c22*c32*b13*a13*a21+c31*c22*c32*a13*a23*b11+c31*c22*c33*b11*a12*a23-2*c31*c22*c33*b11*a13*a22-2*c31*c22*c33*a11*a22*b13+c31*c22*c33*b12*a13*a21+c31*c22*c33*a12*a21*b13-2*c31*c23*c32*a11*a23*b12+c31*c23*c32*a12*a21*b13+c31*c23*c33*b12*a11*a22-2*c31*c23*c33*b12*a12*a21+c31*c23*c33*a12*a22*b11+c32*c11*c13*a22*a21*b33-2*c32*c11*c13*a23*a21*b32-c32*c11*c33*b21*a12*a23-c32*c11*c33*b21*a13*a22-c32*c11*c33*a21*a12*b23-c32*c11*c33*a21*a13*b22+2*c32*c11*c33*b22*a11*a23+2*c32*c11*c33*a22*a11*b23+c32*c12*c13*a23*a21*b31-c32*c12*c33*b21*a11*a23+2*c32*c12*c33*b21*a13*a21-c32*c12*c33*a21*a11*b23-c32*c13*c33*b21*a11*a22+2*c32*c13*c33*b21*a12*a21-c32*c13*c33*a21*a11*b22-c32*c21*c22*a13*a11*b33-c32*c21*c23*a13*a12*b31+c32*c21*c33*a11*a23*b12+c32*c22*c33*b11*a13*a21+c32*c22*c33*a11*a21*b13-2*c32*c23*c33*b11*a11*a22+c32*c23*c33*b11*a12*a21,c11*c22*a31*a33*a23*b12+c12*c23*a32*a33*a21*b11-3*c11*c21*b32*a33*a13*a22+3*c12*c33*a31*a21*a13*b22-c23^2*a32*a12*a11*b31-c21*c23*a31*a32*a13*b12+c21*c32*a33*a11*a12*b23+2*c11*c23*a32*a33*a11*b22-c13*c32*b33*a21^2*a12-c21*c33*b31*a13*a12*a22+c21*c22*a33^2*a12*b11+c21*c22*a33^2*b12*a11-3*c11*c23*a31*a22*a12*b33-2*c13*c32*a32*a21^2*b13-c12*c21*a33^2*a22*b11-c11*c31*b33*a13*a22^2-c11*c12*b32*a23*a21*a33+c21^2*a32*a33*b13*a12+c31*c33*b21*a12^2*a23-c31^2*a23*b12*a13*a22-c12^2*a31*a33*a23*b21+c12^2*b31*a23*a21*a33-3*c11*c33*a32*a21*a13*b22-2*c11*c32*a32*a23^2*b11-c11*c33*b31*a13*a22^2+c12*c32*a31*a23^2*b11+c12*c32*a33*a21^2*b13-c11*c32*b31*a12*a23^2+2*c11*c32*b32*a23^2*a11+c31^2*a22*a13*a12*b23-c32^2*a21*b13*a11*a23-2*c22*c31*a33*a11*a13*b22+c23*c33*a31*a12*a11*b22-2*c12*c21*a31*a33*a23*b12+c13*c23*b21*a11*a32^2+2*c23*c31*a31*a12^2*b23-2*c23*c31*b31*a12^2*a23+c11*c23*a31*a33*a22*b12+c13*c32*a33*a21^2*b12-3*c23*c31*a33*b12*a11*a22-3*c21*c32*a33*a11*a23*b12-2*c22*c33*b33*a11^2*a22+c22^2*a31*a33*b13*a11-c21*c23*a33*a12^2*b31+c21*c31*b32*a13^2*a22+c12*c33*b31*a13*a21*a22+c12^2*b33*a23*a21*a31+3*c23*c32*a31*a12*a21*b13+c12*c21*a32*a33*a23*b11-c12*c21*a32*a33*a11*b23+3*c13*c32*a33*b21*a11*a22+3*c12*c21*a31*a23*a13*b32+2*c12*c21*a31*a33*a12*b23+2*c13*c31*b31*a13*a22^2+c13*c32*b33*a21*a11*a22+c12*c13*a31*a33*b22*a21+c11*c13*a32*a33*a22*b21+c13^2*b31*a22*a21*a32+c31*c32*a23*a11*a22*b13+3*c12*c22*a31*b33*a13*a21+c13*c32*b31*a23*a22*a11-c12*c31*a33*a22*a23*b11-3*c12*c32*a31*b23*a13*a21-c13*c22*a31*a32*a11*b23-c13*c22*a31^2*a23*b12-3*c13*c32*a31*a22*a11*b23-2*c11*c23*a32^2*a11*b23-c11*c13*a32^2*a23*b21+c12*c23*a31*a32*a21*b13-c22*c31*a32*a13^2*b21+c22*c31*b32*a13^2*a21-c22*c32*a31*a13^2*b21+c13*c22*a31^2*a12*b23+3*c11*c32*a33*b21*a12*a23-c11*c12*b33*a23*a22*a31-c11*c12*b33*a23*a21*a32+c13^2*b32*a22*a21*a31-c22*c23*a31*a33*b12*a11-c23*c33*b31*a12*a11*a22+c21*c23*a32^2*a13*b11+c21*c23*a32^2*b13*a11+c12*c13*b33*a21^2*a32+c11*c32*a31*a23^2*b12-3*c12*c21*b31*a23*a13*a32+c22*c31*a33*a11*a12*b23-c12*c13*b32*a23*a21*a31-2*c11*c12*a31*a23*b23*a32-c13*c31*b33*a22^2*a11-c23^2*a31*a12*a11*b32-c31*c32*a11*a23^2*b12-3*c13*c22*b31*a32*a11*a23+c11*c13*b31*a22^2*a33-c31*c33*a22*a11*a12*b23+3*c12*c33*a31*a22*a11*b23-2*c13*c21*a32^2*a13*b21+2*c13*c21*a32^2*a21*b13-c13*c21*a32^2*a23*b11-c12*c13*b31*a23*a21*a32-2*c13*c31*a31*a22^2*b13+c21*c22*a32*a13*a11*b33+c21*c22*a33*a13*a12*b31+c22*c23*a31^2*b13*a12-c22*c23*a32*a11^2*b33+3*c13*c31*a32*b21*a12*a23+c12*c32*b31*a13*a21*a23-c12*c32*a31*a23*a21*b13-c13*c23*a31^2*a22*b12-c12*c32*a33*a21*a23*b11-c11*c21*a32^2*a23*b13+2*c13*c32*a32*a21*a23*b11-c23*c33*a31*a12^2*b21+c23*c33*b31*a12^2*a21-c23*c32*b31*a13*a12*a21+c12*c22*b23*a13*a31^2-3*c13*c31*a32*b22*a11*a23+3*c13*c31*a32*a22*a11*b23-c13*c22*a31*a33*a12*b21+2*c13*c22*a31^2*a22*b13-2*c11*c22*a33^2*a11*b22+2*c21*c22*a31*a13*b13*a32-c21*c22*a31*a33*b13*a12+c11*c31*a32*a23^2*b12+c13*c22*a31*a33*a21*b12-2*c13*c22*a31^2*a13*b22+c11*c33*a31*a22^2*b13-2*c11*c33*a33*a22^2*b11-c11*c31*b32*a12*a23^2-c31*c32*a13*b21*a12*a23+c11*c12*b31*a23^2*a32+c22*c32*b33*a11^2*a23-c12*c31*a32*a23*a21*b13-c12*c31*a33*a21*a22*b13+c22*c23*a31*a13*a11*b32+c11*c22*a31*a32*a23*b13+c13*c33*a32*a21^2*b12+c11*c13*b33*a22^2*a31-3*c13*c21*a32*b33*a11*a22+c13*c23*b22*a12*a31^2+c11*c31*a33*a22^2*b13-c12^2*a31*a33*b23*a21-c12*c13*a31^2*b23*a22+c12*c13*b32*a21^2*a33+c11*c21*b22*a12*a33^2-c13*c23*a31*a32*a12*b21+c13*c23*a31*a32*a21*b12-2*c12*c33*b33*a21*a11*a22-2*c11*c23*a31*a32*a23*b12-c13*c33*b31*a22^2*a11-c11*c13*a32^2*b23*a21-2*c21*c33*a33*a12*a11*b22-3*c13*c21*a31*b32*a12*a23-3*c23*c32*a31*a11*a22*b13-3*c23*c32*a31*b12*a13*a21+c13*c32*b31*a12*a23*a21-c11*c12*a33^2*b22*a21-c11^2*a32*a33*b23*a22-c21*c31*a32*a13^2*b22+3*c11*c31*a32*a23*a13*b22+c11^2*b33*a23*a22*a32+3*c22*c31*a32*a13*a23*b11-c22*c31*b32*a13*a11*a23-c21*c31*a33*a12^2*b23-c21*c32*a31*a13^2*b22-c11*c13*b33*a22*a21*a32-c11*c21*a32*a33*a12*b23-c13^2*a31*a32*a22*b21-2*c12*c23*a31*a32*a23*b11+2*c12*c23*a31*a33*a12*b21-2*c21*c23*a32*a13*a11*b32-3*c21*c32*a31*b13*a12*a23+c21*c32*a31*a13*a12*b23-c11*c23*a32^2*a21*b13+c11*c22*a33^2*a12*b21-c11^2*a32*a33*a23*b22+3*c21*c32*a33*a11*a22*b13-2*c21*c32*a33*a12*a13*b21+c11*c31*b33*a22*a12*a23-2*c11*c32*b32*a13*a21*a23+2*c13*c32*b32*a13*a21^2-c13*c21*a32*a33*a11*b22+3*c13*c21*b32*a33*a11*a22+c12*c31*b33*a23*a22*a11-2*c12*c31*b33*a12*a23*a21-c12*c21*a31*a33*a13*b22+c12*c21*a31*a33*a22*b13+c11*c12*a32*a33*a23*b21+c11*c12*a32*a33*b23*a21+c21^2*a32*a33*a13*b12-c11*c32*a33*a21*a22*b13-3*c12*c23*a31*b32*a13*a21+3*c11*c32*a31*b23*a13*a22-2*c23*c31*a31*a12*a13*b22+2*c23*c31*b31*a13*a12*a22-3*c22*c31*a32*b13*a11*a23-c22*c32*a33*a11^2*b23-c22*c33*a32*a11^2*b23-c21*c22*a31*a33*a13*b12+c21*c22*a31*a13*a12*b33-c32*c33*a22*a11*a13*b21-c11*c21*a33^2*a22*b12-2*c32*c33*a22*b11*a11*a23+2*c32*c33*a21*a12*a13*b21-c11*c21*a32*a33*a13*b22+c11*c21*a32*a33*a22*b13-c13^2*a31*a32*b22*a21+c33^2*a21*a12*a11*b22+c32^2*a23*a11*a13*b21-c21*c22*a32*a33*a13*b11-c21*c22*a32*a33*b13*a11+3*c13*c22*a31*b32*a11*a23-2*c13*c22*a31*a33*a22*b11-3*c22*c33*a31*a11*a23*b12+3*c22*c33*a31*b12*a13*a21+2*c11*c32*a32*a23*a21*b13-c11*c32*a33*a21*a23*b12+c12*c22*a31*a33*a23*b11-c13*c23*a32^2*a21*b11+2*c11*c23*a31*a32*a12*b23-c11*c23*a31*a32*a13*b22-c13*c33*b32*a21^2*a12+c11*c12*a31*a33*b23*a22+c11*c12*a31*a33*a23*b22-c21^2*a32*a13*a12*b33+c13*c23*a31*a32*a22*b11-c13*c23*a31*a32*a11*b22+c22^2*a31*a33*a13*b11-c22^2*a31*a13*a11*b33-c22^2*a33*a13*a11*b31+2*c12*c33*b33*a21^2*a12+c12*c33*a32*a21^2*b13+2*c13*c22*a31*a32*a13*b21-c12*c13*b33*a22*a21*a31-c22*c23*a31*a33*a12*b11-c12*c22*a31*a33*a11*b23+c21*c32*a33*a11*a13*b22+2*c13*c21*a31*a32*a13*b22-c31*c33*a12*b21*a13*a22-2*c11*c33*b32*a23*a22*a11+c11*c33*b32*a12*a23*a21-2*c12*c21*a33^2*a12*b21+2*c12*c21*a33^2*a21*b12+2*c12*c13*b31*a23*a22*a31-c12*c13*b31*a22*a21*a33+c11*c32*b33*a13*a21*a22-2*c11*c32*b33*a23*a22*a11-c21^2*a33*a13*a12*b32+c22*c33*a31*a11*a12*b23-3*c22*c33*a31*a12*a21*b13-c21*c33*b32*a13*a11*a22+2*c21*c33*b32*a13*a12*a21+2*c11*c22*a33^2*a22*b11+c12*c32*b33*a21*a11*a23+c21*c23*a32*a13*a12*b31+3*c13*c22*b31*a33*a12*a21-c23*c31*a33*a12^2*b21+c23*c31*b33*a12^2*a21+2*c23*c32*a32*a11^2*b23-2*c12*c31*a31*a23^2*b12+c22*c32*b31*a13^2*a21+c22*c33*b32*a11^2*a23+2*c22*c33*a33*a11^2*b22-c22*c33*b32*a13*a11*a21+2*c22*c33*b33*a12*a11*a21+2*c11*c23*a32^2*a23*b11-3*c13*c23*a31*b32*a11*a22+3*c13*c23*a31*b32*a12*a21+c11*c23*a32^2*a13*b21+c12*c21*a33^2*a11*b22-c12*c22*a31^2*a23*b13-c22*c23*a33*a11^2*b32+2*c22*c31*a31*a13^2*b22-2*c22*c31*b31*a13^2*a22+3*c12*c23*a31*b33*a11*a22+3*c12*c23*b31*a32*a13*a21-2*c21*c22*a33*a12*a11*b33-c21*c23*a31*a32*b13*a12-c11*c22*a33^2*a21*b12-c11*c12*a33^2*a22*b21+c11*c22*a32*a33*a21*b13-3*c11*c22*a32*b33*a13*a21+c13*c33*a31*a22^2*b11-c21*c22*a31*a13^2*b32-c21*c23*a31*a12^2*b33+c23*c31*a32*a12*a13*b21-3*c23*c31*a32*a12*a21*b13+c11^2*b32*a23*a22*a33-3*c21*c33*a32*b11*a12*a23+3*c21*c33*a32*b11*a13*a22+c21*c33*a32*a11*a13*b22-3*c21*c33*a32*a11*a22*b13-2*c13*c21*a31*a32*a22*b13+c13*c21*a31*a32*a23*b12+c11*c12*b32*a23^2*a31+c12*c31*b32*a13*a21*a23-3*c11*c32*a33*b21*a13*a22-3*c11*c32*a33*a21*a12*b23-c21*c22*a32*a13^2*b31-c22*c23*a31*a32*b13*a11+c22*c23*a31*a12*a11*b33-3*c12*c22*b31*a33*a13*a21+2*c12*c23*a31*a32*a11*b23+c21*c31*b33*a12^2*a23+c21*c32*b31*a13^2*a22+2*c11*c33*b33*a22^2*a11+c11*c21*b23*a13*a32^2+c12*c13*a31*a32*b23*a21+c12*c13*a31*a33*a22*b21+c13*c31*a33*a22^2*b11-c12*c22*a33^2*a21*b11+c12*c22*b21*a11*a33^2-2*c12*c23*a31^2*a12*b23-c33^2*a22*b11*a12*a21+c33^2*a22*a11*a12*b21-c33^2*a21*b12*a11*a22+c31*c32*b21*a13^2*a22-c31*c33*a11*a22^2*b13-c31*c33*b11*a13*a22^2-2*c22*c33*a33*a11*a12*b21+c13*c31*b32*a23*a22*a11+c13*c31*b32*a12*a23*a21+2*c22*c31*b31*a13*a12*a23+c22*c31*a32*a13*a11*b23+3*c23*c32*a31*b11*a13*a22+c23*c32*a31*a11*a13*b22+c11^2*a23*b23*a32^2-c11^2*b32*a23^2*a32+c11^2*a22*b22*a33^2-c11^2*b33*a22^2*a33+c12^2*a23*b23*a31^2-c12^2*b31*a23^2*a31+c12^2*a21*b21*a33^2-c12^2*b33*a21^2*a33+c13^2*a22*b22*a31^2-c13^2*b31*a22^2*a31+c13^2*a21*b21*a32^2-c13^2*b32*a21^2*a32-c21^2*a13*b13*a32^2+c21^2*a32*a13^2*b32-c21^2*a12*b12*a33^2+c21^2*a33*a12^2*b33-c22^2*a13*b13*a31^2+c22^2*a31*a13^2*b31-c22^2*a11*b11*a33^2+c22^2*a33*a11^2*b33-c23^2*a12*b12*a31^2+c23^2*a31*a12^2*b31-c23^2*a11*b11*a32^2+c23^2*a32*a11^2*b32+c31^2*b12*a12*a23^2-c31^2*a23*a12^2*b23+c31^2*b13*a13*a22^2-c31^2*a22*a13^2*b22+c32^2*b11*a11*a23^2-c32^2*a23*a11^2*b23-c32^2*a21*a13^2*b21+c32^2*b13*a13*a21^2+c33^2*b11*a11*a22^2-c33^2*a22*a11^2*b22+c33^2*b12*a12*a21^2-c33^2*a21*a12^2*b21+c12*c23*a31^2*a13*b22-c12*c23*a31^2*a22*b13+2*c12*c23*a31^2*a23*b12+2*c12*c31*b31*a12*a23^2-c12*c31*b32*a23^2*a11+c12*c31*a32*a23^2*b11-c12*c32*b31*a23^2*a11-c12*c32*b33*a13*a21^2-c12*c33*b32*a13*a21^2-2*c12*c33*a33*a21^2*b12-c12*c13*a31^2*a23*b22+c13*c21*a32^2*a11*b23+3*c11*c32*a33*a21*a13*b22+c11*c32*b33*a12*a23*a21+c11*c32*b31*a23*a13*a22-3*c11*c32*a31*a23*a13*b22-c11*c12*b31*a23*a22*a33+2*c11*c12*b33*a22*a21*a33+c11*c13*a31*a32*b23*a22+c11*c13*a31*a32*a23*b22-2*c11*c13*a31*a22*b22*a33-c11*c13*b31*a23*a22*a32+c11*c13*a32*a33*b22*a21-c11*c13*b32*a23*a22*a31+2*c11*c13*b32*a23*a21*a32-c11*c13*b32*a22*a21*a33+c11*c21*a32*a33*a23*b12+3*c11*c21*a32*b33*a13*a22-3*c11*c21*a32*b33*a12*a23+3*c11*c21*b32*a33*a12*a23-c11*c22*a31*b23*a13*a32-3*c11*c22*a31*a23*a13*b32-c11*c22*a31*a33*a12*b23+2*c11*c22*a31*a33*a13*b22-2*c11*c22*a31*a33*a22*b13+3*c11*c22*a31*b33*a12*a23+3*c11*c22*b31*a23*a13*a32-3*c11*c22*b31*a33*a12*a23-2*c11*c22*a32*a33*a23*b11+2*c11*c22*a32*a33*a11*b23-c11*c22*a32*a33*a13*b21+3*c11*c22*b32*a33*a13*a21+c11*c23*a31*a32*a22*b13+3*c11*c23*a31*b32*a13*a22-c11*c23*a31*b22*a12*a33-3*c11*c23*b31*a32*a13*a22+3*c11*c23*b31*a22*a12*a33-c11*c23*a32*a33*a12*b21+c11*c23*a32*a33*a21*b12-2*c11*c23*a32*a33*a22*b11+3*c11*c23*a32*b33*a12*a21-3*c11*c23*b32*a33*a12*a21-3*c11*c31*a32*b23*a13*a22-c11*c31*a32*a23*a22*b13+c11*c31*b32*a23*a13*a22-3*c11*c31*a33*b22*a12*a23+3*c11*c31*a33*a22*a12*b23-c11*c31*a33*a22*a23*b12-3*c22*c32*a33*a11*a21*b13-c22*c32*b33*a13*a11*a21+c22*c32*a33*a11*a13*b21+3*c22*c33*a31*b11*a12*a23-2*c22*c33*a31*a11*a13*b22+c22*c33*a31*a12*a13*b21-3*c13*c22*b32*a21*a11*a33+3*c13*c23*b31*a32*a11*a22-3*c13*c23*b31*a32*a12*a21-2*c13*c31*b31*a22*a12*a23-3*c13*c31*a32*a21*a12*b23-2*c13*c31*b32*a13*a21*a22+3*c13*c31*a33*b22*a12*a21-3*c13*c31*a33*a22*a12*b21+c13*c31*b33*a12*a21*a22+2*c13*c31*a31*a22*a23*b12+2*c13*c31*a32*a21*a22*b13-c13*c31*a32*a21*a23*b12-c13*c31*a32*a22*a23*b11-c13*c31*a33*a22*a21*b12-3*c13*c32*a31*b21*a12*a23+3*c13*c32*a31*a21*a12*b23+3*c13*c32*a31*b22*a11*a23-2*c13*c32*b31*a13*a21*a22-2*c13*c32*b32*a21*a11*a23-3*c13*c32*a33*a21*a11*b22+2*c13*c32*a31*a21*a22*b13-c13*c32*a31*a21*a23*b12-c13*c32*a31*a22*a23*b11-c13*c32*a33*a21*a22*b11-3*c13*c33*a31*b22*a12*a21+3*c13*c33*a31*a22*a12*b21+c13*c33*b31*a12*a21*a22-3*c13*c33*a32*b21*a11*a22+3*c13*c33*a32*a21*a11*b22+c13*c33*b32*a21*a11*a22-c13*c33*a31*a22*a21*b12-c13*c33*a32*a21*a22*b11+c21*c22*a33*a13*a11*b32+c21*c23*a31*a13*a12*b32+2*c21*c23*a31*a12*b12*a33-c21*c23*a32*a33*a12*b11-c21*c23*a32*a33*b12*a11+c21*c23*a32*a12*a11*b33+c21*c23*a33*a12*a11*b32+3*c21*c31*a32*b13*a12*a23-3*c21*c31*a32*a13*a23*b12-c21*c31*b32*a13*a12*a23+3*c21*c31*a33*b12*a13*a22-3*c21*c31*a33*a12*a22*b13-c21*c31*b33*a13*a12*a22+c21*c31*a32*a13*a12*b23+c21*c31*a33*a12*a13*b22+3*c21*c32*a31*a13*a23*b12-c21*c32*b31*a13*a12*a23-2*c21*c32*a32*a13*a11*b23+2*c21*c32*b32*a13*a11*a23+3*c21*c32*a33*b11*a12*a23-3*c21*c32*a33*b11*a13*a22-c21*c32*b33*a13*a11*a22+2*c21*c32*b33*a13*a12*a21-c21*c32*b33*a12*a23*a11-3*c21*c33*a31*b12*a13*a22+c21*c33*a31*a12*a13*b22+3*c21*c33*a31*a12*a22*b13+c21*c33*a32*a11*a12*b23+3*c21*c33*a32*a11*a23*b12-2*c21*c33*a32*a12*a13*b21-c21*c33*b32*a12*a23*a11+2*c21*c33*b33*a12*a11*a22-2*c22*c23*a31*a13*a12*b31-c22*c23*a31*a32*a13*b11+c22*c23*a32*a13*a11*b31+2*c22*c23*a32*a11*b11*a33+c22*c23*a33*a12*a11*b31-2*c22*c31*a31*a13*a12*b23-3*c22*c31*a33*b11*a12*a23+3*c22*c31*a33*a11*a23*b12-3*c22*c31*a33*b12*a13*a21+c22*c31*a33*a12*a13*b21+3*c22*c31*a33*a12*a21*b13+2*c22*c31*b33*a13*a11*a22-c22*c31*b33*a13*a12*a21-c22*c31*b33*a12*a23*a11+3*c22*c32*a31*b13*a11*a23+c22*c32*a31*a13*a11*b23-3*c22*c32*a31*a13*a23*b11-c22*c32*b31*a13*a11*a23+3*c22*c32*a33*b11*a13*a21-c11*c32*a31*a23*a22*b13+2*c11*c32*a33*a22*a23*b11+3*c11*c33*a31*b22*a12*a23-3*c11*c33*a31*a22*a12*b23+c11*c33*b31*a22*a12*a23-3*c11*c33*a32*b21*a12*a23+3*c11*c33*a32*b21*a13*a22+3*c11*c33*a32*a21*a12*b23+c11*c33*b32*a13*a21*a22-2*c11*c33*b33*a12*a21*a22-c11*c33*a31*a22*a23*b12-c11*c33*a32*a21*a22*b13-c11*c33*a32*a21*a23*b12+2*c11*c33*a32*a22*a23*b11+2*c11*c33*a33*a22*a21*b12+c12*c13*a31*a32*a23*b21-2*c12*c13*a32*a21*b21*a33+c12*c21*a31*a32*a23*b13-c12*c21*a31*b23*a13*a32-3*c12*c21*a31*b33*a13*a22+3*c12*c21*b31*a33*a13*a22+2*c12*c21*a32*a33*a13*b21-2*c12*c21*a32*a33*a21*b13+3*c12*c21*a32*b33*a11*a23-3*c12*c21*b32*a33*a11*a23-c12*c22*a31*a33*a13*b21+c12*c22*a31*a33*a21*b13-3*c12*c22*a31*b33*a11*a23+3*c12*c22*b31*a33*a11*a23-c12*c23*a31*a32*a13*b21-2*c12*c23*a31*a33*a21*b12+c12*c23*a31*a33*a22*b11-c12*c23*a31*a33*a11*b22-3*c12*c23*b31*a33*a11*a22-c12*c23*a32*b21*a11*a33-3*c12*c23*a32*a21*a11*b33+3*c12*c23*b32*a21*a11*a33+3*c12*c31*a33*b21*a13*a22-3*c12*c31*a33*a21*a13*b22+3*c12*c31*a33*b22*a11*a23-3*c12*c31*a33*a22*a11*b23+c12*c31*b33*a13*a21*a22-3*c12*c31*a32*a23*a13*b21+3*c12*c31*a32*b23*a13*a21-2*c12*c31*b31*a23*a13*a22+2*c12*c31*a31*a23*a22*b13+2*c12*c31*a33*a21*a23*b12+3*c12*c32*a31*a23*a13*b21-3*c12*c32*a33*b21*a11*a23+3*c12*c32*a33*a21*a11*b23-3*c12*c33*a31*b21*a13*a22-3*c12*c33*a31*b22*a11*a23+c12*c33*b31*a23*a22*a11-2*c12*c33*b31*a12*a23*a21+3*c12*c33*a32*b21*a11*a23-3*c12*c33*a32*a21*a11*b23+c12*c33*b32*a21*a11*a23-c12*c33*a31*a21*a22*b13+2*c12*c33*a31*a21*a23*b12-c12*c33*a31*a22*a23*b11-c12*c33*a32*a21*a23*b11+2*c12*c33*a33*a21*a22*b11-c13*c21*a31*a32*a12*b23-c13*c21*a31*b22*a12*a33+c13*c21*a31*a33*a22*b12+3*c13*c21*a31*a22*a12*b33+3*c13*c21*b31*a32*a12*a23-3*c13*c21*b31*a22*a12*a33+2*c13*c21*a32*a33*a12*b21-2*c13*c21*a32*a33*a21*b12+c13*c21*a32*a33*a22*b11-2*c13*c22*a31*a32*a21*b13+c13*c22*a31*a32*a23*b11+2*c13*c22*a31*a33*a11*b22-3*c13*c22*a31*b33*a12*a21+c13*c22*a32*a33*a21*b11-c13*c22*a32*b21*a11*a33+3*c13*c22*a32*a21*a11*b33+2*c21*c32*a32*a13^2*b21-2*c21*c32*b32*a13^2*a21-c21*c33*a31*a12^2*b23+c21*c33*b31*a12^2*a23+2*c21*c33*a33*a12^2*b21-2*c21*c33*b33*a12^2*a21+c22*c23*a31^2*a13*b12-2*c23*c32*b32*a11^2*a23-c23*c32*a33*a11^2*b22+c23*c32*b33*a11^2*a22-c23*c33*a32*a11^2*b22+c23*c33*b32*a11^2*a22+c23^2*a31*a32*b12*a11+c23^2*a31*a32*a12*b11-c31*c32*b11*a12*a23^2+c31*c32*a21*a13^2*b22+c31*c33*a21*a12^2*b23+c31^2*a23*a12*a13*b22-c31^2*a22*b13*a12*a23+c32^2*a21*a13*a11*b23+c32*c33*a22*a11^2*b23-c32*c33*a12*a21^2*b13-c32*c33*b12*a13*a21^2+c32*c33*b22*a11^2*a23-c32^2*a23*b11*a13*a21+2*c22*c33*b31*a13*a11*a22-c22*c33*b31*a13*a12*a21-c22*c33*b31*a12*a23*a11-3*c22*c33*a32*b11*a13*a21+c22*c33*a32*a11*a13*b21+3*c22*c33*a32*a11*a21*b13-2*c23*c31*a32*a11*a12*b23-3*c23*c31*a32*b11*a13*a22+c23*c31*a32*a11*a13*b22+3*c23*c31*a32*a11*a22*b13+3*c23*c31*a32*b12*a13*a21-c23*c31*b32*a13*a11*a22-c23*c31*b32*a13*a12*a21+2*c23*c31*b32*a12*a23*a11+c23*c31*a33*a12*a11*b22+3*c23*c31*a33*a12*a22*b11-c23*c31*b33*a12*a11*a22-2*c23*c32*a31*a11*a12*b23+c23*c32*a31*a12*a13*b21-c23*c32*b31*a13*a11*a22+2*c23*c32*b31*a12*a23*a11-2*c23*c32*a32*a11*a13*b21+2*c23*c32*b32*a13*a11*a21-3*c23*c32*a33*b11*a12*a21+c23*c32*a33*a11*a12*b21+3*c23*c32*a33*a11*a21*b12-c23*c32*b33*a12*a11*a21+3*c23*c33*a31*b12*a11*a22-3*c23*c33*a31*a12*a22*b11+3*c23*c33*a32*b11*a12*a21+c23*c33*a32*a11*a12*b21-3*c23*c33*a32*a11*a21*b12-c23*c33*b32*a12*a11*a21+c31*c32*a23*a12*a21*b13+c31*c32*a23*b11*a13*a22-c31*c32*a23*a11*a13*b22+c31*c32*a23*b12*a13*a21+2*c31*c32*a23*a11*a12*b23-2*c31*c32*a21*b13*a13*a22-c31*c32*a21*a13*a12*b23-c31*c32*a11*b23*a13*a22+c31*c33*a22*a12*a21*b13+2*c31*c33*a22*a11*a13*b22+c31*c33*a22*b12*a13*a21+c31*c33*a22*a11*a23*b12+c31*c33*a22*b11*a12*a23-c31*c33*a21*a12*a13*b22-2*c31*c33*a21*b12*a12*a23-c31*c33*a11*b22*a12*a23+c32*c33*a22*b11*a13*a21+c32*c33*a21*a11*a22*b13+c32*c33*a21*a11*a23*b12-c32*c33*a21*a11*a12*b23+c32*c33*a21*b11*a12*a23-c32*c33*a12*b21*a11*a23-c32*c33*a11*a21*a13*b22,2*c12*c31^2*b23*a23*b12-c12*c31^2*a23*b13*b22+3*c11*c22*c33*b31*a23*b12+c12*c21^2*b32*a13*b33-c13^2*c21*a22*b32*b31+c11*c12*c23*b32*b21*a33-c12*c21*c22*b31*a13*b33-2*c11*c12*c23*b31*a23*b32+c21*c23*c33*b32*a12*b11-c12^2*c21*a23*b33*b31-c12^2*c23*a21*b31*b33-3*c12*c23*c32*a31*b13*b21-c21*c32^2*a21*b13^2-c21*c33^2*a21*b12^2+c21^2*c32*b13^2*a32-c23*c31*c33*b12*a22*b11-c12*c13*c31*b22*b21*a33+2*c22*c31*c33*b11*a13*b22+2*c12*c22*c23*b31*b13*a31+c13*c22^2*b11*b31*a33+c13*c22^2*b31*a11*b33-c11*c21*c23*b33*b12*a32-2*c13*c31*c32*b21*a13*b22+3*c12*c22*c33*a31*b13*b21-3*c13*c23*c31*b32*a12*b21+c22*c31*c32*a21*b13^2+c22*c31^2*b13*a23*b12+c13*c31*c33*a22*b12*b21-c21^2*c33*b13*b12*a32+c21*c31*c32*a22*b13^2-3*c12*c23*c31*b33*a11*b22+3*c11*c22*c32*b33*a21*b13-2*c23*c11*c12*a31*b23*b32-c11*c12*c21*a22*b33^2-c11*c12*c22*a21*b33^2+c11*c12*c23*a32*b21*b33+c11*c12*c23*b32*a21*b33+c22*c23*c33*b12*b11*a31+2*c22*c31*c32*b13*a13*b21+2*c11*c21*c22*b33*b12*a33+c12*c13*c21*b31*a23*b32+c31*c12^2*b33*a23*b21+c31*c12^2*b33*b23*a21-c11*c13*c32*b31*a23*b22+c33*c12^2*b31*b23*a21+c33*c12^2*b31*a23*b21+c11*c21*c22*a12*b33^2+c11*c21*c23*a13*b32^2-c11*c22*c23*b31*a13*b32+c11*c31*c32*a23*b13*b22+c12*c23^2*b11*b31*a32+c12*c23^2*b31*a11*b32+2*c33*c12*c13*a21*b21*b32+c23*c31^2*a12*b13*b22+c23*c31*c33*a21*b12^2+c23*c31^2*b12*a22*b13-c21*c22*c31*b13^2*a32-c21*c22*c32*b13^2*a31+c21*c22*c33*b32*b13*a11+c32*c13^2*b31*b22*a21+2*c32*c21^2*a13*b13*b32+3*c12*c23*c33*b31*a22*b11-2*c11*c32*c33*b22*a23*b11-3*c13*c21*c32*b31*a12*b23-3*c11*c22*c32*b31*b23*a13+3*c11*c22*c32*b33*a13*b21+3*c12*c23*c33*b31*a11*b22+c22*c32*c33*a23*b11^2-2*c22*c33^2*b11*a11*b22+3*c13*c21*c31*b32*a12*b23+c13*c21^2*b33*b12*a32+c13*c21*c23*a11*b32^2+c12*c13*c21*b31*a22*b33-2*c12*c13*c21*b32*a21*b33-3*c12*c21*c32*b33*a11*b23+c12*c13*c22*b21*b31*a33-2*c11*c22^2*b33*b11*a33+c11*c23^2*b31*b12*a32+2*c23*c11^2*a32*b23*b32-c23*c12^2*a31*b21*b33-c23*c12^2*b21*b31*a33+c12*c31*c33*a21*b13*b22-c23*c11^2*a32*b22*b33-c23*c11^2*b22*b32*a33+c13^2*c21*a21*b32^2+c13^2*c22*a22*b31^2-c13^2*c31*b22^2*a31-c13^2*c32*b21^2*a32-c12*c13*c31*b32*b23*a21+c23*c32^2*b11*a21*b13-2*c31*c12^2*a23*b23*b31-2*c31*c13^2*a22*b22*b31+c31*c13^2*b32*a22*b21-2*c32*c11^2*a23*b23*b32+c32*c11^2*b33*a23*b22-c11*c22*c23*b33*b12*a31+2*c11*c22*c23*b33*b11*a32+c11*c32*c33*b21*a23*b12-3*c12*c22*c31*b33*a21*b13-c22*c23*c33*b11^2*a32+c22*c31^2*b13*a12*b23-3*c13*c21*c32*b31*a23*b12+3*c11*c22*c32*a33*b13*b21+3*c11*c23*c31*b22*b12*a33-3*c13*c22*c31*a32*b11*b23+c22*c23*c31*b33*b12*a11+c22*c23*c31*b33*a12*b11+c33*c11^2*b32*b23*a22+c33*c11^2*b32*a23*b22-2*c22*c11*c12*a33*b21*b33+c13*c31*c32*b22*a23*b11+c13*c31*c32*a22*b11*b23+c32*c11^2*b33*b23*a22-c32*c21^2*b33*a13*b12-c32*c21^2*b33*b13*a12-c12*c13*c31*b33*b22*a21+c11*c12*c21*a23*b33*b32+c11*c12*c23*a31*b22*b33+3*c11*c23*c32*b31*a22*b13-3*c11*c23*c32*a33*b12*b21+c11*c22^2*b31*a13*b33+c11*c22^2*b13*b33*a31+3*c13*c22*c32*b31*a11*b23+2*c23*c31*c32*b11*a23*b12-c23*c31*c32*b12*a21*b13-2*c31*c22*c23*b31*a13*b12+c13*c31*c32*a21*b12*b23-2*c13*c31*c32*a21*b13*b22-c22*c13^2*a31*b21*b32-c22*c13^2*b21*b31*a32-3*c13*c23*c32*b31*a22*b11-2*c23*c12*c13*a31*b22*b31+c23*c32*c33*a22*b11^2-c31*c22^2*b33*b13*a11-c31*c22^2*b33*a13*b11+2*c12*c21*c22*b33*b11*a33+c12*c13*c21*a31*b23*b32+c12*c13*c21*a31*b22*b33+c12*c13*c32*b21^2*a33+c12*c13*c33*b21^2*a32+3*c11*c23*c33*b32*a12*b21-c12*c22*c23*b11*b31*a33-c12*c22*c23*b31*a11*b33-c12*c33^2*b21*a11*b22+2*c12*c33^2*b21*a21*b12-c12*c33^2*b21*a22*b11+c21*c23*c32*b12*b11*a33+c21*c23*c32*b33*b12*a11+2*c32*c23^2*a11*b11*b32+c32*c13^2*b31*a22*b21-2*c32*c13^2*a21*b21*b32-c23*c31*c32*a11*b13*b22-c13*c32*c33*a12*b21^2-c13*c32^2*b21*a11*b23-c33*c22^2*b31*a13*b11-c33*c22^2*b31*b13*a11+3*c11*c21*c32*b33*a12*b23+c31*c13^2*b32*b22*a21+2*c31*c22^2*a13*b13*b31-3*c12*c22*c33*b31*a11*b23+3*c12*c22*c33*b31*a21*b13-c11*c12*c32*b33*b23*a21-c11*c12*c33*b23*b22*a31+c22*c33^2*b11*a12*b21+c22*c33^2*a11*b12*b21+c13*c31*c33*b22*a12*b21+c13*c31*c33*b22*a21*b12-2*c33*c11^2*a22*b22*b33-2*c33*c12^2*a21*b21*b33-c33*c21^2*b32*a13*b12-2*c23*c32^2*b11*a11*b23+c23*c32^2*b11*a13*b21+c23*c32^2*a11*b13*b21-c11*c13*c32*b31*b23*a22+c12*c31*c33*b21*a13*b22+c12*c31*c33*b21*a22*b13-c21*c23*c33*b12^2*a31-c21^2*c32*b13*b12*a33+3*c13*c23*c31*b32*a11*b22-2*c11*c32*c33*a22*b11*b23-3*c11*c21*c33*b32*a12*b23-3*c11*c23*c31*a32*b13*b22+c21*c22*c31*b33*b13*a12-3*c11*c21*c32*b33*a13*b22-3*c11*c21*c32*b33*a22*b13+2*c33*c22^2*a11*b11*b33-c12*c21*c22*b13*b33*a31-c12*c13*c33*b31*b22*a21-3*c13*c21*c31*a22*b12*b33-3*c13*c21*c32*a31*b12*b23+2*c22*c32*c33*b11*a11*b23-c22*c32*c33*b11*a13*b21+c11*c13*c31*b22^2*a33+c11*c13*c33*b22^2*a31-2*c22*c31^2*b13*a13*b22+c22*c31^2*a13*b12*b23+3*c12*c21*c31*b33*a13*b22-3*c12*c21*c33*b31*a13*b22-c13*c22*c23*b11*b31*a32-c13*c22*c23*b31*a11*b32-c12*c22*c23*b33*b11*a31+3*c12*c22*c31*a33*b11*b23+c12*c21*c22*a11*b33^2+c12*c22*c23*a13*b31^2-2*c12*c23^2*b31*b12*a31-c23*c32*c33*a11*b12*b21-c23*c32*c33*b11*a21*b12+3*c13*c23*c31*b32*a22*b11-3*c13*c23*c32*a31*b11*b22+c21*c22*c33*b31*b13*a12+3*c11*c22*c31*b23*b13*a32+3*c11*c22*c31*b32*b23*a13+c13*c22^2*b33*b11*a31-c13^2*c22*a21*b31*b32+2*c23*c31*c32*b11*a12*b23-c11*c12*c33*b32*b23*a21-c11*c12*c33*b32*a23*b21+3*c13*c21*c33*b22*b12*a31+3*c13*c21*c32*b33*a11*b22-2*c13*c22^2*b31*b13*a31+c13^2*c31*b22*b21*a32+c13^2*c32*b22*b21*a31-3*c12*c21*c31*a23*b13*b32+c21^2*c33*b12^2*a33+c22^2*c31*b13^2*a31+c22^2*c33*b11^2*a33+3*c13*c23*c31*a32*b11*b22-3*c13*c23*c31*a32*b12*b21-c23*c31*c32*b12*a13*b21-c23*c31*c32*a12*b13*b21+c21*c23*c32*b31*b13*a12-2*c21*c23*c32*b13*b11*a32+2*c13*c21*c22*b32*b13*a31-c13*c21*c22*b32*b11*a33-c22^2*c31*b13*b11*a33-c22^2*c33*b13*b11*a31-c22*c23*c32*b11^2*a33-2*c33*c21*c22*b33*b12*a11+2*c13*c31^2*b22*a22*b13-c13*c31^2*b22*a23*b12-c13*c31^2*a22*b12*b23+3*c11*c21*c32*b33*a23*b12+c21*c23*c33*b12*b11*a32-3*c11*c22*c33*b32*a13*b21-2*c13*c32*c33*b21*a21*b12+c13*c32*c33*b21*a22*b11-2*c21*c11*c12*a33*b22*b33-c12*c21*c23*b32*b13*a31-c12*c21*c23*b32*b11*a33+c21*c31*c33*a23*b12^2+c21*c32^2*b13*a11*b23-2*c21*c32^2*b13*a13*b21-2*c12*c21^2*b33*b12*a33+c12*c23^2*b32*b11*a31-c12*c31^2*b23*a13*b22+3*c11*c21*c33*b32*a22*b13-3*c11*c21*c33*b32*a23*b12-c21*c31*c33*a12*b13*b22-c21*c31*c32*b13*a23*b12+c11^2*c33*b23*b22*a32+c11^2*c32*b23*b22*a33-3*c11*c23*c32*b33*a21*b12-3*c11*c23*c33*b31*b22*a12-c12*c13*c22*a23*b31^2-c12*c13*c23*a22*b31^2+c12*c21^2*b32*b13*a33+c12*c21^2*b13*b33*a32-2*c33*c22*c23*a11*b11*b32+c11*c32*c33*b21*a12*b23+c11*c32*c33*b21*a13*b22+3*c12*c21*c33*b32*a11*b23-c22*c31*c32*a13*b11*b23+2*c13*c21*c22*b31*a13*b32+2*c31*c11*c12*a23*b23*b32+2*c31*c12*c13*b31*a23*b22+2*c31*c23^2*a12*b12*b31-c31*c23^2*b32*b12*a11-c31*c23^2*b32*a12*b11-c11*c12*c31*b33*b23*a22-c11*c12*c31*b33*a23*b22-c11*c32^2*b23*a21*b13+2*c11*c32^2*b23*a23*b11-c11*c32^2*a23*b13*b21+2*c31*c12*c13*b31*b23*a22+c22*c23*c31*b12*b11*a33+c12*c32*c33*a21*b11*b23+2*c13*c21*c22*b31*b13*a32-c13*c21*c22*b31*b12*a33-c13*c21*c22*b31*a12*b33+c21*c22*c33*b13*b11*a32+c21*c22*c33*b32*a13*b11-c11*c33^2*b22*a21*b12+2*c11*c33^2*b22*a22*b11-c11*c33^2*a22*b12*b21+c13*c32*c33*a21*b11*b22-3*c13*c23*c31*b32*a21*b12+c21*c22*c32*b13*b11*a33+c21*c22*c32*b33*a13*b11-3*c13*c23*c32*b31*a11*b22-2*c23*c11*c12*b31*b23*a32-2*c23*c11*c13*a32*b21*b32-3*c13*c22*c32*b33*b21*a11-2*c12*c31*c32*b23*a23*b11+c12*c31*c32*a23*b13*b21-3*c12*c21*c33*b31*a22*b13+3*c12*c21*c33*a32*b11*b23-2*c13*c21^2*b32*b13*a32+c13*c21^2*b12*b32*a33+c13*c21^2*b32*a12*b33+c21*c22*c32*b33*b13*a11+3*c12*c22*c33*b31*a13*b21-2*c21*c12*c13*a32*b21*b33-2*c21*c12*c13*b32*b21*a33+c21*c22*c31*b13*b12*a33+c21*c22*c31*b33*a13*b12+c11^2*c22*a22*b33^2+c11^2*c23*a23*b32^2-c11^2*c32*b23^2*a32-c11^2*c33*b22^2*a33-c11*c22^2*a11*b33^2-c11*c23^2*a11*b32^2+c11*c32^2*a11*b23^2+c11*c33^2*a11*b22^2-c12*c21^2*a12*b33^2-c12*c23^2*a12*b31^2+c12*c31^2*a12*b23^2+c12*c33^2*a12*b21^2+c12^2*c21*a21*b33^2+c12^2*c23*a23*b31^2-c12^2*c31*b23^2*a31-c12^2*c33*b21^2*a33-c13*c21^2*a13*b32^2-c13*c22^2*a13*b31^2+c13*c31^2*a13*b22^2+c13*c32^2*a13*b21^2-c22*c31^2*a22*b13^2-c22*c33^2*a22*b11^2-c23*c31^2*a23*b12^2+c23^2*c31*b12^2*a31+c23^2*c32*b11^2*a32-c23*c32^2*a23*b11^2+c11*c12*c31*b23^2*a32+c11*c12*c32*b23^2*a31-c11*c13*c21*a23*b32^2-c11*c13*c23*a21*b32^2+c11*c22^2*b31*b13*a33+c11*c23^2*b31*a12*b32+c11*c23^2*b12*b32*a31-2*c11*c23^2*b32*b11*a32-c11*c31*c32*a12*b23^2-c11*c31*c33*a13*b22^2-c11*c32^2*b23*a13*b21-c11^2*c23*a22*b32*b33-c11^2*c22*a23*b33*b32-c11*c33^2*b22*a12*b21+c12^2*c31*b23*b21*a33+c12^2*c33*b23*b21*a31-c12*c31^2*b23*a22*b13-c12*c31*c32*a11*b23^2-c12*c32*c33*a13*b21^2-c12*c33^2*a21*b11*b22+c13*c22*c23*a12*b31^2-c13*c31*c33*a11*b22^2-c13*c31^2*b22*a12*b23+2*c13*c32^2*b21*a21*b13-c13*c32^2*b21*a23*b11-c13*c32^2*a21*b11*b23-c21*c12^2*b23*b33*a31-c21*c12^2*b31*b23*a33+2*c21*c12^2*a33*b21*b33-c21*c13^2*b22*b32*a31-c21*c13^2*b31*b22*a32+2*c21*c13^2*a32*b21*b32-c21*c23*c31*b12^2*a33+c21*c32^2*a13*b11*b23+c21*c32^2*b13*a23*b11+c21*c33^2*a12*b11*b22+c21*c33^2*b12*a11*b22-2*c21*c33^2*b12*a12*b21+c21*c33^2*b12*a22*b11-c22*c11^2*b23*b33*a32-c22*c11^2*b32*b23*a33+2*c22*c11^2*a33*b22*b33+2*c22*c13^2*a31*b22*b31+c22*c33^2*b11*a21*b12+2*c23*c12^2*a31*b23*b31-c23^2*c31*b12*b11*a32-c23^2*c32*b12*b11*a31-2*c23*c31^2*b12*a12*b23+c23*c31^2*b12*a13*b22-c32*c23^2*b31*b12*a11-c32*c23^2*b31*a12*b11-c33*c21^2*b32*b13*a12+2*c33*c21^2*a12*b12*b33-c12*c13*c33*b31*a22*b21-c12*c21*c22*b31*b13*a33-c12*c13*c32*b23*b21*a31-c12*c13*c32*b31*b23*a21-c12*c13*c32*b31*a23*b21-c12*c13*c33*b22*b21*a31-2*c11*c31*c32*b23*a23*b12-2*c11*c32*c33*b22*a11*b23+c11*c32*c33*b21*a22*b13+c11*c32*c33*a21*b12*b23+c11*c32*c33*a21*b13*b22+c12*c13*c21*b31*b23*a32+c12*c13*c21*b31*b22*a33+c12*c13*c22*a31*b21*b33+c12*c13*c22*a21*b31*b33+c12*c13*c23*a31*b21*b32+c12*c13*c23*b21*b31*a32+c12*c13*c23*a21*b31*b32+2*c12*c13*c31*b23*b22*a31-c12*c13*c31*b23*b21*a32-c12*c13*c31*b32*a23*b21-c12*c13*c31*b33*a22*b21+c11*c12*c22*b23*b33*a31+c11*c12*c22*b31*b23*a33+c11*c12*c22*a23*b33*b31+c11*c12*c23*b31*b22*a33+c11*c12*c23*b31*a22*b33-c11*c12*c31*b23*b22*a33-c11*c12*c32*b23*b21*a33-c11*c12*c32*b33*a23*b21-c11*c12*c33*b31*a23*b22-c11*c12*c33*b31*b23*a22-c11*c12*c33*b23*b21*a32+2*c11*c12*c33*b22*b21*a33+c11*c13*c21*a32*b22*b33+c11*c13*c21*b22*b32*a33+c11*c13*c21*a22*b32*b33+c11*c13*c22*a31*b23*b32+c11*c13*c22*b31*b23*a32+c11*c13*c22*b31*a23*b32-2*c11*c13*c22*b31*a22*b33+c11*c13*c22*a32*b21*b33+c11*c13*c22*b32*b21*a33+c11*c13*c22*b32*a21*b33+c11*c13*c23*b22*b32*a31+c11*c13*c23*b31*b22*a32+c11*c13*c23*a22*b32*b31-c11*c13*c31*b23*b22*a32-c11*c13*c31*b32*b23*a22-c11*c13*c31*b32*a23*b22-c11*c13*c32*b23*b22*a31+2*c11*c13*c32*b23*b21*a32-c11*c13*c32*b22*b21*a33-c11*c13*c32*b33*a22*b21-c11*c13*c32*b33*b22*a21-c11*c13*c33*b22*b21*a32-c11*c13*c33*b32*a22*b21-c11*c13*c33*b32*b22*a21-c11*c21*c22*b32*b13*a33-c11*c21*c22*b32*a13*b33-c11*c21*c22*b13*b33*a32+2*c11*c21*c23*b32*b13*a32-c11*c21*c23*b12*b32*a33-c11*c21*c23*b32*a12*b33+3*c11*c21*c32*a33*b12*b23-3*c11*c21*c32*a33*b13*b22-3*c11*c21*c33*a32*b12*b23+3*c11*c21*c33*a32*b13*b22+3*c11*c21*c33*b32*a13*b22+c11*c12*c21*b23*b33*a32+c11*c12*c21*b32*b23*a33-c11*c22*c23*b31*b13*a32-c11*c22*c23*b31*b12*a33-c11*c22*c23*b31*a12*b33-c11*c22*c23*b32*b13*a31+2*c11*c22*c23*b32*b11*a33+2*c11*c22*c23*b32*a11*b33-3*c11*c22*c31*a33*b12*b23-3*c11*c22*c31*b33*a12*b23+3*c11*c22*c31*a23*b13*b32-3*c11*c22*c31*b33*a23*b12-3*c11*c22*c32*b23*b13*a31-3*c11*c22*c32*a23*b13*b31+3*c11*c22*c33*a31*b12*b23+3*c11*c22*c33*b31*a12*b23-3*c11*c22*c33*a32*b13*b21-3*c11*c22*c33*b32*a21*b13-3*c11*c23*c31*b32*a13*b22+3*c11*c23*c31*b33*b22*a12-3*c11*c23*c31*b32*a22*b13+3*c11*c23*c31*a22*b12*b33+3*c11*c23*c32*a31*b13*b22+3*c11*c23*c32*b31*a13*b22-3*c11*c23*c32*b33*a12*b21-3*c11*c23*c33*a22*b12*b31+3*c11*c23*c33*a32*b12*b21+3*c11*c23*c33*b32*a21*b12-3*c11*c23*c33*b22*b12*a31+c11*c31*c33*b22*a23*b12-2*c11*c31*c33*b22*a22*b13+c11*c31*c33*b22*a12*b23+c11*c31*c32*b23*a13*b22+c11*c31*c33*a22*b12*b23+c11*c31*c32*b23*a22*b13+3*c13*c23*c32*a31*b12*b21+3*c13*c23*c32*b31*a12*b21+3*c13*c23*c32*b31*a21*b12+c13*c31*c32*b22*a11*b23+c13*c31*c32*b21*a12*b23-2*c13*c31*c32*b21*a22*b13+c13*c31*c32*b21*a23*b12-2*c13*c31*c33*b22*a22*b11+c13*c32*c33*b21*a11*b22-c12*c21*c23*b31*b13*a32-c12*c21*c23*b31*a13*b32+2*c12*c21*c23*b31*b12*a33+2*c12*c21*c23*b31*a12*b33-c12*c21*c23*b32*a11*b33+2*c12*c21*c23*b33*b12*a31-c12*c21*c23*b33*b11*a32-3*c12*c21*c31*b23*b13*a32-3*c12*c21*c31*b32*b23*a13+3*c12*c21*c31*a33*b13*b22+3*c12*c21*c31*b33*a22*b13+3*c12*c21*c32*b23*b13*a31+3*c12*c21*c32*a23*b13*b31+3*c12*c21*c32*b31*b23*a13-3*c12*c21*c32*a33*b11*b23-3*c12*c21*c32*b33*a23*b11-3*c12*c21*c33*a31*b13*b22+3*c12*c21*c33*b32*a23*b11-3*c12*c22*c31*a33*b13*b21+3*c12*c22*c31*b33*a11*b23-3*c12*c22*c31*b33*a13*b21+3*c12*c22*c31*b33*a23*b11-3*c12*c22*c33*a31*b11*b23-3*c12*c22*c33*b31*a23*b11+3*c12*c23*c31*a32*b13*b21+3*c12*c23*c31*b32*a13*b21+3*c12*c23*c31*b32*a21*b13-3*c12*c23*c31*a33*b11*b22-3*c12*c23*c31*b33*a22*b11-3*c12*c23*c32*b31*a13*b21-3*c12*c23*c32*b31*a21*b13+3*c12*c23*c32*b21*b11*a33+3*c12*c23*c32*b33*b21*a11+3*c12*c23*c32*a21*b11*b33+3*c12*c23*c33*a31*b11*b22-3*c12*c23*c33*b21*b11*a32-3*c12*c23*c33*a21*b11*b32-3*c12*c23*c33*b32*b21*a11+c12*c31*c32*b23*a13*b21+c12*c31*c32*b23*a21*b13+c12*c31*c33*b22*a11*b23-2*c12*c31*c33*b21*a12*b23-2*c12*c31*c33*b21*a23*b12-2*c12*c31*c33*a21*b12*b23+c12*c31*c33*b22*a23*b11+c12*c31*c33*a22*b11*b23+c12*c32*c33*b21*a11*b23-2*c12*c32*c33*b21*a21*b13+c12*c32*c33*b21*a23*b11-c13*c21*c22*b32*a11*b33-c13*c21*c22*b33*b12*a31-c13*c21*c22*b33*b11*a32-c13*c21*c23*b31*b12*a32-c13*c21*c23*b31*a12*b32-c13*c21*c23*b12*b32*a31+2*c13*c21*c23*b32*b11*a32+3*c13*c21*c31*a32*b12*b23-3*c13*c21*c31*b22*b12*a33-3*c13*c21*c31*b33*b22*a12+3*c13*c21*c31*b32*a23*b12+3*c13*c21*c32*a33*b11*b22+3*c13*c21*c32*b33*a22*b11+3*c13*c21*c33*b31*b22*a12+3*c13*c21*c33*a22*b12*b31-3*c13*c21*c33*a32*b11*b22-3*c13*c21*c33*b32*a22*b11-3*c13*c21*c33*b32*a11*b22+2*c13*c22*c23*b31*b12*a31-c13*c22*c23*b32*b11*a31-3*c13*c22*c31*b32*a23*b11+3*c13*c22*c31*a33*b12*b21+3*c13*c22*c31*b33*a21*b12+3*c13*c22*c32*b31*a23*b11-3*c13*c22*c32*b21*b11*a33-3*c13*c22*c32*a21*b11*b33-3*c13*c22*c33*a31*b12*b21-3*c13*c22*c33*b31*a21*b12+3*c13*c22*c33*b21*b11*a32+3*c13*c22*c33*a21*b11*b32+3*c13*c22*c33*b32*b21*a11+3*c13*c22*c32*a31*b11*b23-3*c13*c22*c31*b32*a11*b23+3*c13*c22*c31*b33*a12*b21-3*c13*c22*c33*b31*a12*b21-2*c21*c11*c13*a32*b23*b32+c21*c22*c33*b13*b12*a31+c21*c22*c33*b31*a13*b12-2*c21*c22*c33*b12*b11*a33+c21*c23*c31*b13*b12*a32+c21*c23*c31*b32*a13*b12+c21*c23*c31*b32*b13*a12+c21*c23*c32*b13*b12*a31+c21*c23*c32*b31*a13*b12+c21*c23*c32*b33*a12*b11+c21*c23*c33*b32*b12*a11-c21*c31*c32*b13*a12*b23+2*c21*c31*c32*b13*a13*b22-c21*c31*c32*a13*b12*b23+2*c21*c31*c33*b12*a12*b23-c21*c31*c33*b12*a13*b22-c21*c31*c33*b12*a22*b13-c21*c32*c33*b11*a12*b23-c21*c32*c33*b11*a13*b22-c21*c32*c33*a11*b12*b23-c21*c32*c33*a11*b13*b22+2*c21*c32*c33*b12*a13*b21+2*c21*c32*c33*a12*b13*b21-c21*c32*c33*b11*a22*b13-c21*c32*c33*b11*a23*b12+2*c21*c32*c33*b12*a21*b13-c22*c32*c33*b11*a21*b13-2*c22*c11*c13*a31*b22*b33-2*c22*c11*c13*b31*b22*a33-2*c22*c12*c13*a31*b23*b31-c23*c31*c32*b11*a13*b22+2*c23*c31*c32*a11*b12*b23-c23*c31*c33*a12*b11*b22-c23*c31*c33*b12*a11*b22+2*c23*c31*c33*b12*a12*b21-c23*c31*c32*b11*a22*b13+2*c23*c32*c33*b11*a11*b22-c23*c32*c33*b11*a12*b21+2*c31*c11*c13*a22*b22*b33+c22*c23*c32*b13*b11*a31+c22*c23*c32*b31*a13*b11+c22*c23*c32*b31*b13*a11-2*c22*c23*c31*b13*b12*a31+c22*c23*c31*b13*b11*a32+c22*c23*c31*b32*a13*b11+c22*c23*c31*b32*b13*a11+c22*c23*c33*b31*a12*b11+c22*c23*c33*b31*b12*a11-c22*c31*c32*b13*a11*b23-c22*c31*c33*b11*a12*b23-c22*c31*c33*a11*b12*b23+2*c22*c31*c33*a11*b13*b22-c22*c31*c33*b12*a13*b21-c22*c31*c33*a12*b13*b21-c22*c31*c32*b13*a23*b11+2*c22*c31*c33*b11*a22*b13-c22*c31*c33*b11*a23*b12-c22*c31*c33*b12*a21*b13-c22*c32*c33*a11*b13*b21+2*c33*c11*c12*b33*b22*a21+2*c33*c11*c12*b33*a22*b21+2*c33*c11*c13*a22*b22*b31-2*c31*c21*c22*a13*b13*b32-2*c31*c21*c23*a12*b12*b33-2*c31*c22*c23*b31*b13*a12+2*c32*c11*c12*a23*b23*b31+2*c32*c11*c13*b32*b23*a21+2*c32*c11*c13*b32*a23*b21+2*c32*c12*c13*a21*b21*b33-2*c32*c21*c22*a13*b13*b31-2*c32*c21*c23*b32*b13*a11-2*c32*c21*c23*b32*a13*b11-2*c32*c22*c23*a11*b11*b33-2*c33*c21*c22*b33*a12*b11-2*c33*c21*c23*a12*b12*b31,2*c22*c12*a31*b13*b11*a33+c13^2*a31*b31*b22*a12-c13^2*a31*a22*b12*b31+2*c13*c33*b32*a11^2*b22-2*c13^2*b31*a32*a12*b21-3*c11*c32*b31*b13*a12*a23-3*c13*c21*b31*a12*b12*a33+c22*c31*b31*a13^2*b12-c33*c12*a33*b11*a21*b12+3*c11*c32*a32*b13*a13*b21-c13^2*a32*b32*a21*b11-c13*c21*b31*a12^2*b33-3*c12*c31*b31*a13*a22*b13+c12*c13*a31*a32*b11*b23+2*c21*c11*a32*b13*b12*a33-c21*c32*a31*b13^2*a12+c13*c32*b31*a11*a12*b23+2*c13^2*a31*b32*a21*b12-2*c13^2*a31*b32*a11*b22+c11*c12*b33^2*a11*a22+c11*c12*b33^2*a12*a21-c12*c23*a13*a12*b31^2-c12*c23*b32*a11^2*b33-c12*c31*b31*a13^2*b22-c11^2*a32*a23*b13*b32+c11^2*a32*b32*b23*a13+3*c11*c23*a31*b32*b13*a12+c31*c32*a12*b13*a23*b11+c11*c12*a31*a33*b13*b22+3*c12*c31*a32*a13*b11*b23-c13*c22*b32*a11^2*b33-c13*c31*b33*a12^2*b21-c11*c12*a31*b33*a13*b22+c21*c13*a31*b12^2*a33+c11^2*b32*b33*a13*a22-c11^2*a33*a22*b12*b33-c13^2*a31*a32*b11*b22-c13^2*a31*a32*b12*b21+3*c13*c31*a32*b12*a13*b21+2*c11*c12*b31*a33*a13*b22-c31*c32*a12*a21*b13^2+c31*c32*b11*a13^2*b22+c11*c12*b31*a33*a22*b13-2*c23*c32*a31*b13*b12*a11-c32*c13*a32*b11*a21*b13-c32*c13*a33*b11*a21*b12+3*c12*c33*a31*b11*a12*b23-3*c12*c33*a31*b11*a13*b22-c12*c13*b32*a33*b21*a11+2*c12*c13*b32*a21*a11*b33-2*c11*c31*b32*a13*a12*b23-c21*c13*a31*b13*b12*a32-c21*c13*a32*b12*b11*a33+3*c12*c33*a33*b11*a11*b22-3*c12*c33*a33*a11*b12*b21+c32*c33*b12*b11*a11*a23+2*c11^2*a32*b33*a22*b13+c21*c32*a32*b13*b11*a13+c12*c13*a31*a33*b12*b21+3*c13*c32*a31*a12*b13*b21+c13*c32*b31*a11*a13*b22+2*c12*c13*b31*a32*a13*b21-3*c12*c23*a31*b32*a13*b11-c12*c33*b32*a11^2*b23-c12*c33*b33*a11^2*b22+c31^2*b22*a13*a12*b13-c31^2*a22*b13*b12*a13-c22*c31*a32*b13^2*a11+c22*c31*b32*a13^2*b11+c11*c12*a32*a33*b13*b21-c12*c13*b31*a32*a11*b23+c12*c13*b31*a32*a21*b13-c33*c12*a32*b11*a21*b13+c21*c33*b33*a12^2*b11-2*c13*c33*b32*a11*a12*b21-2*c22*c33*a31*b13*b12*a11-2*c12*c13*a31*b33*a21*b12+c12*c13*a31*b33*a22*b11-c12^2*a31*a33*b13*b21-2*c12^2*a31*b33*a11*b23-3*c13*c32*b31*a11*a22*b13+3*c13*c32*b31*a11*a23*b12+2*c31*c12*a33*b11*a23*b12-c31*c12*a33*b12*a21*b13-c13*c32*b33*a11^2*b22-c11*c23*a13*a11*b32^2+2*c11*c31*b32*a13^2*b22+2*c11*c31*b33*a12^2*b23+c11*c33*b31*a13*a12*b22-3*c11*c33*b31*a13*a22*b12-2*c31*c11*a33*b12^2*a23+c31*c12*a31*b13^2*a22+c31*c12*a32*a21*b13^2+c13^2*a32*b32*b21*a11-c13*c32*b32*a11^2*b23+c23*c31*b31*a12^2*b13-c23*c31*a33*b12^2*a11-c11*c13*a32*b32*a13*b21-c22*c11*a32*b13*b11*a33-3*c11*c33*a32*a11*b13*b22-3*c11*c33*a32*b12*a13*b21-2*c11^2*a32*b33*a12*b23+c13*c22*b31*a12*a11*b33+c13*c31*b32*a12*a13*b21+c23*c31*b33*a12^2*b11-c23*c32*a32*b11^2*a13+c22*c33*a32*a11*b11*b13-c22*c33*b32*a11*b11*a13-2*c12*c13*a31*b32*a21*b13+c12*c13*a31*b32*a23*b11+c11*c32*b32*a13*a11*b23+3*c11*c32*a33*b11*a12*b23+2*c21*c31*a33*b12^2*a13+c13*c31*b32*a11*a12*b23+3*c13*c31*b32*b11*a12*a23-c12*c21*b31*a13^2*b32+c32^2*b23*a11*b11*a13+3*c13*c21*a32*b32*b13*a11+3*c12*c31*a33*a11*b12*b23+3*c11*c33*a32*b11*a13*b22+c13*c21*b32*a12*a11*b33+c13*c22*b31*a13*a11*b32-c22*c33*b33*a11*b11*a12-c22*c11*a31*b13*b12*a33+c11*c13*b32*a33*a22*b11+3*c13*c32*a33*a11*b12*b21+c22*c13*a32*b11^2*a33+2*c32*c12*a31*b13*a23*b11+2*c32*c12*a33*b11*a21*b13+c11*c12*a32*a33*b11*b23-2*c32*c12*a33*a23*b11^2+c32*c13*a32*a23*b11^2+c32*c13*a33*a22*b11^2-c32^2*a23*a11*b11*b13+c32*c33*b13*a11^2*b22+2*c11*c13*a31*b32*a13*b22-2*c11*c13*a31*b22*b12*a33+c32^2*a13*a11*b13*b21-c23*c31*a31*b12^2*a13+2*c13^2*b31*a32*a22*b11+c13^2*b31*a32*a11*b22+2*c32*c11*a33*b11*a23*b12-c32*c11*a33*b12*a21*b13+c21*c33*b31*a12^2*b13+c12*c21*b32*a13*a11*b33+3*c12*c21*a33*b33*b12*a11-c23*c31*b32*a13*a12*b11-c23*c31*b32*a12*a11*b13-c32*c33*a13*a22*b11^2-c32*c33*a12*a23*b11^2+c32*c33*b12*a11^2*b23-c13*c31*b31*a12^2*b23+c33^2*a12*a11*b12*b21+c33^2*a11*a12*b11*b22+3*c11*c22*b31*a13*b13*a32+c11*c33*b32*a11*a12*b23+3*c12*c31*b33*b11*a13*a22+3*c12*c31*b33*a11*a23*b12-c11*c12*a33*b33*a12*b21-2*c21*c31*b32*a13^2*b12+3*c13*c22*a31*b32*a13*b11-3*c13*c22*a31*b33*a12*b11-c13*c21*a13*a11*b32^2-c21*c32*b32*a13*a11*b13+c21*c32*a33*b13*b12*a11-3*c13*c31*b33*a11*a22*b12+3*c13*c31*a31*b12*a12*b23+c11*c13*a32*b33*a21*b12+3*c11*c33*b32*a12*a21*b13-3*c11*c33*b32*b13*a11*a22-3*c13*c32*a33*b11*a11*b22+3*c13*c32*b33*b11*a11*a22+3*c13*c22*b31*a33*b12*a11+c11*c13*a31*a32*b12*b23+c11*c13*a31*a32*b13*b22+2*c21*c31*a32*b13^2*a12-c33*c11*a32*b11*a23*b12-c23*c11*a31*b13*b12*a32-c21*c32*a32*b13^2*a11+3*c11*c33*a31*a12*b13*b22+3*c11*c33*b31*a12*a23*b12+c21*c13*b13*b11*a32^2-c22*c33*b31*a13*a11*b12-2*c21*c33*a32*b13*b11*a12+c21*c33*a32*b12*b11*a13-c32*c13*a31*b11*a23*b12+2*c32*c13*a31*b12*a21*b13+3*c12*c33*b33*b11*a12*a21+c12*c33*b33*a11*a12*b21+3*c12*c33*a31*b12*a13*b21-3*c12*c33*a31*a12*b13*b21+3*c12*c33*b32*b11*a11*a23-3*c12*c33*b32*b11*a13*a21+c12^2*b31*b33*a13*a21+c12^2*b31*b33*a11*a23+c13*c32*b33*a11*a12*b21-c22*c31*b33*a13*a12*b11+2*c22*c31*b33*a12*a11*b13-c11*c12*a33^2*b11*b22-c11^2*a32*a33*b12*b23+c23*c12*a32*b11^2*a33-c12*c13*a31^2*b13*b22+c12*c13*b31^2*a12*a23-2*c22*c31*a33*b12*b11*a13-c32*c33*b13*a11*a12*b21-2*c32*c33*b13*a11*a21*b12+c11^2*a32*b33*a13*b22+3*c11*c33*b33*a11*a22*b12-3*c11*c33*a31*b12*a12*b23-c11*c32*b31*a13^2*b22-c11*c32*b32*a13^2*b21+c22*c11*b12*b11*a33^2+c22*c13*b13*b12*a31^2-c22*c31*a31*b13^2*a12+c12*c33*b31*a11*a13*b22+3*c12*c33*b31*a11*a22*b13+3*c11*c23*a32*b32*a13*b11-3*c12*c33*b31*a11*a23*b12-3*c13*c21*a32*b32*a13*b11-c12^2*a33*b33*a21*b11+c12^2*a33*b33*b21*a11-c12^2*a31*a23*b13*b31+2*c31*c11*a32*b13*b12*a23+c11*c13*a32*b32*a23*b11+3*c11*c32*a31*a13*b12*b23-c13^2*b31*a32*a21*b12+c13^2*b31*b32*a12*a21+c13^2*b31*b32*a11*a22+2*c12*c13*a31*b32*a11*b23-c12*c13*a31*b32*a13*b21-c33*c11*a33*b12*a22*b11-c21*c33*a31*b12^2*a13+3*c13*c31*a32*a11*b13*b22+c31*c33*b13*a12*a21*b12-c31*c33*b13*a12*a11*b22+3*c11*c23*a32*b33*b12*a11+2*c33*c13*a31*b12*a22*b11-c32*c11*a31*b13*b12*a23-c21*c33*a33*b12^2*a11-c31*c33*a13*a21*b12^2+c31*c33*b11*a12^2*b23-2*c31*c11*a32*b13^2*a22-2*c13*c32*b31*a12*a13*b21+3*c13*c32*b31*a12*a21*b13-c11*c12*a33^2*b12*b21+c11^2*a33*b33*b22*a12+c13^2*a31*b32*a12*b21-c13^2*a31*b32*a22*b11+2*c22*c32*a31*b13^2*a11-2*c22*c32*b31*a13^2*b11+2*c22*c32*a33*b11^2*a13-2*c23*c33*b31*a12^2*b11+2*c23*c33*a32*b11^2*a12-2*c23*c33*b32*a11^2*b12-c11*c22*a12*a11*b33^2-c11*c22*b31*a13^2*b32-c11*c23*b31*a12^2*b33+2*c13*c33*b31*a12^2*b21+c11*c12*a31*a23*b13*b32+c12*c31*b33*a11*a13*b22+3*c11*c32*a33*a11*b13*b22-3*c11*c32*a33*a12*b13*b21+c11*c13*b31*a33*a22*b12+2*c11*c13*b31*a22*a12*b33-c33^2*a22*a11*b11*b12-c33^2*a21*b12*b11*a12-c21*c33*b31*a12*b12*a13-2*c12*c13*b31*a33*a22*b11-c12*c13*b31*a33*a11*b22-2*c11*c12*a31*b23*b13*a32+c11*c12*a33*b33*a21*b12-c13*c22*a13*a12*b31^2+c23*c31*a33*b12*b11*a12-c23*c31*b33*a12*a11*b12-2*c12*c13*a32*b21*b11*a33+c12*c13*a32*b33*a21*b11-c21*c33*b32*a13*a12*b11-3*c11*c22*b31*a33*b13*a12-c23*c12*a31*b12*b11*a33+2*c33*c13*a32*b11*a21*b12-2*c21*c31*b33*a12^2*b13+2*c11^2*b32*a33*a23*b12-c11*c33*b31*a12^2*b23-c11*c33*b33*a12^2*b21-c33*c11*a31*b13*b12*a22+2*c33*c11*a32*b11*a22*b13+c21*c32*b32*a13^2*b11+c12^2*a31*b33*a13*b21+2*c12^2*a31*b33*a21*b13-c12^2*a31*b33*a23*b11-2*c11*c21*b32*a13*a12*b33+c22*c31*a31*b13*b12*a13-2*c11^2*b32*a33*a13*b22+c11^2*b32*a33*a12*b23-c33*c12*a31*b11*a23*b12+2*c33*c12*a31*b12*a21*b13-c11^2*a32*a33*b13*b22-c11*c12*b31*b33*a13*a22-c11*c12*b31*b33*a12*a23-c21*c12*a31*b13*b12*a33-c21*c12*a32*b13*b11*a33+c31*c13*a31*b12^2*a23+c31*c13*a33*a21*b12^2-c12*c31*b32*a13^2*b21+c33*c11*a31*b12^2*a23+3*c13*c31*b33*a12*a21*b12+c13*c31*b33*a12*a11*b22-c23*c11*a32*b12*b11*a33-c23*c12*a31*b13*b11*a32+c21*c32*b31*a13^2*b12+2*c12*c32*b31*a13^2*b21+2*c12*c32*b33*a11^2*b23+c12*c22*a13^2*b31^2+c11*c21*a13^2*b32^2+c11*c21*a12^2*b33^2-c11^2*a22*a12*b33^2+c11^2*b22*b12*a33^2-c11^2*a23*a13*b32^2+c11^2*b23*b13*a32^2+c12*c22*a11^2*b33^2-c12^2*a21*a11*b33^2+c12^2*b23*b13*a31^2+c12^2*b21*b11*a33^2-c12^2*a23*a13*b31^2-c21*c11*b13^2*a32^2-c21*c11*b12^2*a33^2-c32^2*b11*a13^2*b21+c32^2*a21*b13^2*a11+c32^2*a23*b11^2*a13-c32^2*b23*a11^2*b13+c33^2*a22*b11^2*a12-c33^2*b11*a12^2*b21-c33^2*b12*a11^2*b22+c33^2*a21*b12^2*a11-c31^2*b23*a12^2*b13+c31^2*a23*b12^2*a13-c31^2*b22*a13^2*b12+c31^2*a22*b13^2*a12+c13*c23*a12^2*b31^2+c13*c23*a11^2*b32^2-c13^2*a22*a12*b31^2+c13^2*b22*b12*a31^2+c13^2*b21*b11*a32^2-c13^2*a21*a11*b32^2-c23*c13*b12^2*a31^2-c23*c13*b11^2*a32^2-c22*c12*b13^2*a31^2-c22*c12*b11^2*a33^2+c33*c11*a33*a21*b12^2+c33*c12*a32*a23*b11^2+c33*c12*a33*a22*b11^2-2*c33*c13*a31*a21*b12^2-2*c33*c13*a32*a22*b11^2-2*c22*c32*b33*a11^2*b13-c22*c33*a32*b11^2*a13+c22*c33*b32*a11^2*b13-c22*c33*a33*b11^2*a12+c22*c33*b33*a11^2*b12+c22*c11*a31*b13^2*a32+c21*c12*a31*b13^2*a32+c21*c12*b12*b11*a33^2+2*c32*c33*a13*b11*a12*b21+c32*c33*a13*b11*a21*b12-c32*c33*a12*b11*a11*b23-c32*c33*a13*a11*b12*b21-c21*c33*b32*a12*a11*b13+2*c21*c33*b32*a13*a11*b12+c21*c33*a33*b12*b11*a12-c21*c33*b33*a12*a11*b12-2*c21*c31*a32*b13*b12*a13-c22*c13*a31*b13*b11*a32-c22*c13*a31*b12*b11*a33-c33*c12*a31*b11*a22*b13-c32*c11*a32*b13*a23*b11-c32*c11*a33*b11*a22*b13+c32*c33*b13*b11*a11*a22+c32*c33*b13*b11*a12*a21-c32*c33*a13*b11*a11*b22-c33*c11*a32*b12*a21*b13+c21*c32*a33*b13*b11*a12-2*c21*c32*a33*b12*b11*a13-c21*c32*b33*a13*a12*b11+2*c21*c32*b33*a12*a11*b13-c21*c32*b33*a13*a11*b12+c21*c33*a31*a12*b12*b13+c21*c33*a32*b13*b12*a11+c11*c22*b31*a13*a12*b33-3*c11*c22*a32*b33*a13*b11+3*c11*c22*b32*a33*b13*a11-3*c11*c23*a31*a12*b12*b33-3*c11*c23*b31*a32*a13*b12+c11*c23*b31*a13*a12*b32+3*c11*c23*b31*a12*b12*a33-c12*c13*a31*b31*a12*b23-c12*c13*a31*b31*a13*b22+c12*c13*a31*b31*a22*b13+c12*c13*a31*b31*a23*b12+c12*c13*a31*a32*b13*b21-3*c13*c21*a32*b33*b12*a11+3*c13*c21*b32*a33*a12*b11+3*c13*c22*a32*a11*b11*b33-3*c13*c22*b32*a11*b11*a33+3*c13*c22*a31*b31*b13*a12-3*c13*c22*b31*a32*b13*a11-3*c13*c22*a31*b31*a13*b12-2*c12*c32*b33*a11*a13*b21+c12*c33*b31*a11*a12*b23-3*c12*c21*a31*b33*a13*b12-3*c12*c21*b31*a13*b13*a32+3*c12*c21*b31*a33*b13*a12+c12*c21*b31*a13*a12*b33+3*c12*c21*a32*b33*a13*b11-3*c12*c21*b32*a33*b13*a11-2*c12*c22*b31*a13*a11*b33+c12*c23*b31*a13*a11*b32-3*c12*c23*b31*a33*b12*a11-3*c13*c31*b31*a12*a23*b12+c13*c31*b31*a13*a12*b22+3*c13*c31*b31*a13*a22*b12-3*c13*c31*a32*b11*a13*b22-3*c13*c31*a32*a11*b12*b23-3*c13*c31*b32*b11*a13*a22-2*c13*c31*b32*a11*a13*b22+3*c13*c31*a33*a12*b11*b22-3*c13*c32*a31*b11*a12*b23+3*c13*c32*a31*b11*a13*b22-2*c13*c23*b31*a12*a11*b32-3*c13*c31*b32*a12*a21*b13+3*c13*c31*b32*b13*a11*a22-3*c13*c31*a33*b12*a12*b21-3*c13*c21*a31*b32*b13*a12+3*c13*c21*a31*a12*b12*b33+3*c13*c21*b31*a32*a13*b12+c13*c21*b31*a13*a12*b32-3*c12*c31*a33*a11*b13*b22+3*c12*c31*a33*a12*b13*b21-2*c12*c31*b33*a11*a12*b23-3*c12*c31*b33*b11*a12*a23-3*c12*c31*b33*b12*a13*a21+c12*c31*b33*a12*a13*b21-3*c12*c31*a31*a13*b12*b23+3*c12*c31*a31*b13*b22*a13+3*c12*c31*b31*b13*a12*a23+c12*c31*b31*a13*a12*b23-2*c12*c32*b31*a13*a11*b23-3*c11*c23*b32*a33*a12*b11+c11*c23*b32*a12*a11*b33-c11*c13*a32*b32*a11*b23+c11*c13*a32*b32*a21*b13+c11*c13*a32*a33*b11*b22+c11*c13*a32*a33*b12*b21+2*c11*c13*a32*b33*a12*b21-2*c11*c13*a32*b33*a22*b11-c11*c13*a32*b33*a11*b22-c11*c13*b32*a33*a12*b21-2*c11*c13*b32*a33*a21*b12+2*c11*c13*b32*a33*a11*b22-c11*c13*b32*b33*a11*a22-c11*c13*b32*b33*a12*a21+c11*c13*a31*b32*a22*b13-2*c11*c13*a31*b32*a23*b12+c11*c13*a31*a22*b12*b33+2*c11*c13*b31*a32*a12*b23-c11*c13*b31*a32*a13*b22-2*c11*c13*b31*a32*a22*b13+c11*c13*b31*a32*a23*b12-c11*c13*b31*b32*a12*a23-c11*c13*b31*b32*a13*a22-c11*c13*b31*a33*b22*a12-c22*c31*b31*a13*a12*b13+c22*c31*a32*b13*b11*a13-c22*c31*b32*a13*a11*b13+c22*c31*a33*b13*b12*a11+c22*c31*a33*b13*b11*a12-c22*c31*b33*a13*a11*b12-2*c22*c32*a31*b13*b11*a13+2*c22*c32*b31*a13*a11*b13-2*c22*c32*a33*a11*b11*b13+2*c22*c32*b33*a11*b11*a13+c22*c33*a31*b13*b11*a12+c22*c33*a31*b12*b11*a13+2*c22*c33*b31*a13*a12*b11-c22*c33*b31*a12*a11*b13+c22*c33*a33*a11*b11*b12-3*c13*c32*b31*b12*a13*a21+3*c13*c32*a32*b11*a11*b23-3*c13*c32*a32*a11*b13*b21-3*c13*c32*b32*b11*a11*a23+3*c13*c32*b32*b11*a13*a21+c13*c32*b32*a11*a13*b21-3*c13*c32*b33*b11*a12*a21-2*c13*c33*b31*a12*a11*b22-3*c13*c31*a31*a12*b13*b22-2*c11*c32*b33*a11*a12*b23+3*c11*c32*b33*b11*a12*a23-3*c11*c32*b33*b11*a13*a22+c11*c32*b33*a11*a13*b22-3*c11*c32*b33*a11*a23*b12+3*c11*c32*b33*b12*a13*a21+c11*c32*b33*a12*a13*b21+c11*c22*b32*a13*a11*b33-3*c11*c22*a33*b33*b12*a11+3*c11*c22*a33*b33*a12*b11-3*c11*c22*a31*a13*b13*b32+3*c11*c22*a31*b33*a13*b12-3*c11*c33*b32*b11*a12*a23+3*c11*c33*b32*b11*a13*a22-2*c11*c33*b32*a11*a13*b22-3*c11*c33*a33*a12*b11*b22-2*c11*c31*b33*a13*a12*b22-3*c11*c32*a32*a13*b11*b23+3*c11*c32*b32*b13*a11*a23-3*c11*c32*b32*b13*a13*a21-3*c11*c32*a33*a11*b12*b23-c31*c13*a31*b13*b12*a22+2*c31*c13*a32*b11*a22*b13-c31*c13*a32*b11*a23*b12-c32*c13*a31*b11*a22*b13+c11*c12*a31*a33*b12*b23-c11*c12*a31*b32*b23*a13-c11*c13*a31*b32*a12*b23-c11*c13*a31*b33*b22*a12-3*c11*c32*a31*b13*b22*a13+3*c11*c32*b31*a13*a22*b13+c11*c32*b31*a13*a12*b23+c11*c33*b32*a12*a13*b21+3*c11*c33*a33*b12*a12*b21-3*c11*c33*b33*a12*a21*b12+c11*c33*b33*a12*a11*b22+3*c11*c33*a32*a11*b12*b23+2*c21*c31*b32*a13*a12*b13-2*c21*c31*a33*a12*b12*b13+2*c21*c31*b33*a12*b12*a13+c21*c32*a31*b13*b12*a13-c21*c32*b31*a13*a12*b13+2*c11*c12*b31*a23*a13*b32-c11*c12*b31*a32*b23*a13+c11*c12*b31*a32*a23*b13-c11*c12*b31*a33*a12*b23-2*c11*c12*a31*b33*a22*b13-2*c11*c12*b31*a33*a23*b12+2*c11*c12*a32*b33*a11*b23-c11*c12*a32*b33*a13*b21-2*c11*c12*a32*b33*a21*b13+c11*c12*a32*b33*a23*b11-c11*c12*b32*a33*a11*b23+2*c11*c12*b32*a33*a13*b21+c11*c12*b32*a33*a21*b13-2*c11*c12*b32*a33*a23*b11-c11*c12*b32*b33*a11*a23-c11*c12*b32*b33*a13*a21+c11*c12*a33*b33*a22*b11-c11*c12*a33*b33*a11*b22+2*c11*c12*a31*b33*a12*b23+c11*c12*a31*b33*a23*b12+c12*c23*b31*a12*a11*b33-3*c12*c23*a32*a11*b11*b33+3*c12*c23*b32*a11*b11*a33-3*c12*c23*a31*b31*b13*a12+3*c12*c23*a31*b33*a12*b11+3*c12*c23*b31*a32*b13*a11+3*c12*c23*a31*b31*a13*b12-3*c12*c31*a32*b13*a13*b21-3*c12*c31*b32*b13*a11*a23+3*c12*c31*b32*b13*a13*a21+c12*c31*b32*a13*a11*b23-3*c12*c31*a33*b11*a12*b23-c11*c13*a32^2*b11*b23-c11*c13*a32^2*b13*b21+c11*c13*b32^2*a11*a23+c11*c13*b32^2*a13*a21-c11^2*b32*a33*a22*b13+c11^2*b32*b33*a12*a23-c11^2*a32*b33*a23*b12+c23*c32*b32*a11^2*b13-c23*c32*a33*b11^2*a12+c23*c32*b33*a11^2*b12+2*c23*c33*a31*b12^2*a11+c23*c11*a31*b12^2*a33+c23*c11*b13*b11*a32^2+c31^2*b23*a12*b12*a13-c31^2*a23*a12*b12*b13-c31*c32*a11*b13^2*a22+c31*c32*b12*a13^2*b21-c31*c33*a11*a23*b12^2+c31*c33*a12^2*b21*b13-c12*c21*a12*a11*b33^2+c32*c11*a31*b13^2*a22+c32*c11*a32*a21*b13^2-2*c32*c12*a31*a21*b13^2-c32^2*a21*b13*b11*a13+c23*c12*b13*b12*a31^2+2*c12^2*b31*a33*a23*b11+c12^2*b31*a33*a11*b23-2*c12^2*b31*a33*a13*b21-c12*c13*a31^2*b12*b23+c12*c13*b31^2*a13*a22-c12^2*b31*a33*a21*b13+c12^2*a31*b31*b23*a13-c12^2*a31*a33*b11*b23-3*c11*c23*a32*b32*b13*a11+3*c12*c33*b31*b12*a13*a21-2*c12*c33*b31*a12*a13*b21-3*c12*c33*b31*a12*a21*b13-3*c12*c33*a32*b11*a11*b23+3*c12*c33*a32*a11*b13*b21+c12*c33*b32*a11*a13*b21-3*c12*c33*b33*b11*a11*a22-3*c13*c32*a31*b12*a13*b21-c12*c13*b31*b33*a11*a22-c12*c13*b31*b33*a12*a21-c12*c13*a32*b33*b21*a11+c12*c13*b32*a33*a21*b11-3*c12*c21*a33*b33*a12*b11+3*c12*c21*a31*a13*b13*b32+c12*c13*a31*a33*b11*b22-c12*c13*a31*b33*a12*b21+2*c12*c13*a31*b33*a11*b22-2*c12*c13*b31*a32*a23*b11-c12*c13*b31*b32*a11*a23-c12*c13*b31*b32*a13*a21+2*c12*c13*b31*a33*a12*b21+c12*c13*b31*a33*a21*b12-c31*c13*a33*b12*a22*b11-c31*c13*a32*b12*a21*b13+2*c23*c13*a31*b12*b11*a32+c23*c31*a31*a12*b12*b13-c23*c31*b31*a12*b12*a13+c23*c31*a32*b13*b12*a11-2*c23*c31*a32*b13*b11*a12+c23*c31*a32*b12*b11*a13+2*c23*c31*b32*a13*a11*b12+c23*c32*a31*b13*b11*a12+c23*c32*a31*b12*b11*a13+2*c23*c32*b31*a13*a12*b11-c23*c32*b31*a12*a11*b13-c23*c32*b31*a13*a11*b12+c23*c32*a32*a11*b11*b13-c23*c32*b32*a11*b11*a13+c23*c32*a33*a11*b11*b12-c23*c32*b33*a11*b11*a12-2*c23*c33*a31*b12*b11*a12+2*c23*c33*b31*a12*a11*b12-2*c23*c33*a32*a11*b11*b12+2*c23*c33*b32*a11*b11*a12+2*c31*c32*a12*b13*a11*b23-c31*c32*a12*a13*b11*b23-c31*c32*a12*b13*a13*b21+c31*c32*b11*a13*a22*b13-c31*c32*a11*b13*b22*a13+c31*c33*b13*a11*a22*b12-2*c31*c33*b13*a22*a12*b11+2*c31*c33*a13*b12*a11*b22+c31*c33*a13*b12*a22*b11-c31*c33*a13*a12*b11*b22-c31*c33*a12*a11*b12*b23+c31*c33*a12*b11*a23*b12-c31*c33*a12*b21*a13*b12+c31*c32*b12*b13*a11*a23-2*c31*c32*b12*a13*a23*b11-c31*c32*b12*a13*a11*b23+c31*c32*b12*b13*a13*a21+2*c31*c11*a33*b13*b12*a22-c31*c12*a31*b13*b12*a23-c31*c12*a32*b13*a23*b11-c31*c12*a33*b11*a22*b13,2*c22*c12*a31*b13*b11*a33+c13^2*a31*b31*b22*a12-c13^2*a31*a22*b12*b31+2*c13*c33*b32*a11^2*b22-2*c13^2*b31*a32*a12*b21-3*c11*c32*b31*b13*a12*a23-3*c13*c21*b31*a12*b12*a33+c22*c31*b31*a13^2*b12-c33*c12*a33*b11*a21*b12+3*c11*c32*a32*b13*a13*b21-c13^2*a32*b32*a21*b11-c13*c21*b31*a12^2*b33-3*c12*c31*b31*a13*a22*b13+c12*c13*a31*a32*b11*b23+2*c21*c11*a32*b13*b12*a33-c21*c32*a31*b13^2*a12+c13*c32*b31*a11*a12*b23+2*c13^2*a31*b32*a21*b12-2*c13^2*a31*b32*a11*b22+c11*c12*b33^2*a11*a22+c11*c12*b33^2*a12*a21-c12*c23*a13*a12*b31^2-c12*c23*b32*a11^2*b33-c12*c31*b31*a13^2*b22-c11^2*a32*a23*b13*b32+c11^2*a32*b32*b23*a13+3*c11*c23*a31*b32*b13*a12+c31*c32*a12*b13*a23*b11+c11*c12*a31*a33*b13*b22+3*c12*c31*a32*a13*b11*b23-c13*c22*b32*a11^2*b33-c13*c31*b33*a12^2*b21-c11*c12*a31*b33*a13*b22+c21*c13*a31*b12^2*a33+c11^2*b32*b33*a13*a22-c11^2*a33*a22*b12*b33-c13^2*a31*a32*b11*b22-c13^2*a31*a32*b12*b21+3*c13*c31*a32*b12*a13*b21+2*c11*c12*b31*a33*a13*b22-c31*c32*a12*a21*b13^2+c31*c32*b11*a13^2*b22+c11*c12*b31*a33*a22*b13-2*c23*c32*a31*b13*b12*a11-c32*c13*a32*b11*a21*b13-c32*c13*a33*b11*a21*b12+3*c12*c33*a31*b11*a12*b23-3*c12*c33*a31*b11*a13*b22-c12*c13*b32*a33*b21*a11+2*c12*c13*b32*a21*a11*b33-2*c11*c31*b32*a13*a12*b23-c21*c13*a31*b13*b12*a32-c21*c13*a32*b12*b11*a33+3*c12*c33*a33*b11*a11*b22-3*c12*c33*a33*a11*b12*b21+c32*c33*b12*b11*a11*a23+2*c11^2*a32*b33*a22*b13+c21*c32*a32*b13*b11*a13+c12*c13*a31*a33*b12*b21+3*c13*c32*a31*a12*b13*b21+c13*c32*b31*a11*a13*b22+2*c12*c13*b31*a32*a13*b21-3*c12*c23*a31*b32*a13*b11-c12*c33*b32*a11^2*b23-c12*c33*b33*a11^2*b22+c31^2*b22*a13*a12*b13-c31^2*a22*b13*b12*a13-c22*c31*a32*b13^2*a11+c22*c31*b32*a13^2*b11+c11*c12*a32*a33*b13*b21-c12*c13*b31*a32*a11*b23+c12*c13*b31*a32*a21*b13-c33*c12*a32*b11*a21*b13+c21*c33*b33*a12^2*b11-2*c13*c33*b32*a11*a12*b21-2*c22*c33*a31*b13*b12*a11-2*c12*c13*a31*b33*a21*b12+c12*c13*a31*b33*a22*b11-c12^2*a31*a33*b13*b21-2*c12^2*a31*b33*a11*b23-3*c13*c32*b31*a11*a22*b13+3*c13*c32*b31*a11*a23*b12+2*c31*c12*a33*b11*a23*b12-c31*c12*a33*b12*a21*b13-c13*c32*b33*a11^2*b22-c11*c23*a13*a11*b32^2+2*c11*c31*b32*a13^2*b22+2*c11*c31*b33*a12^2*b23+c11*c33*b31*a13*a12*b22-3*c11*c33*b31*a13*a22*b12-2*c31*c11*a33*b12^2*a23+c31*c12*a31*b13^2*a22+c31*c12*a32*a21*b13^2+c13^2*a32*b32*b21*a11-c13*c32*b32*a11^2*b23+c23*c31*b31*a12^2*b13-c23*c31*a33*b12^2*a11-c11*c13*a32*b32*a13*b21-c22*c11*a32*b13*b11*a33-3*c11*c33*a32*a11*b13*b22-3*c11*c33*a32*b12*a13*b21-2*c11^2*a32*b33*a12*b23+c13*c22*b31*a12*a11*b33+c13*c31*b32*a12*a13*b21+c23*c31*b33*a12^2*b11-c23*c32*a32*b11^2*a13+c22*c33*a32*a11*b11*b13-c22*c33*b32*a11*b11*a13-2*c12*c13*a31*b32*a21*b13+c12*c13*a31*b32*a23*b11+c11*c32*b32*a13*a11*b23+3*c11*c32*a33*b11*a12*b23+2*c21*c31*a33*b12^2*a13+c13*c31*b32*a11*a12*b23+3*c13*c31*b32*b11*a12*a23-c12*c21*b31*a13^2*b32+c32^2*b23*a11*b11*a13+3*c13*c21*a32*b32*b13*a11+3*c12*c31*a33*a11*b12*b23+3*c11*c33*a32*b11*a13*b22+c13*c21*b32*a12*a11*b33+c13*c22*b31*a13*a11*b32-c22*c33*b33*a11*b11*a12-c22*c11*a31*b13*b12*a33+c11*c13*b32*a33*a22*b11+3*c13*c32*a33*a11*b12*b21+c22*c13*a32*b11^2*a33+2*c32*c12*a31*b13*a23*b11+2*c32*c12*a33*b11*a21*b13+c11*c12*a32*a33*b11*b23-2*c32*c12*a33*a23*b11^2+c32*c13*a32*a23*b11^2+c32*c13*a33*a22*b11^2-c32^2*a23*a11*b11*b13+c32*c33*b13*a11^2*b22+2*c11*c13*a31*b32*a13*b22-2*c11*c13*a31*b22*b12*a33+c32^2*a13*a11*b13*b21-c23*c31*a31*b12^2*a13+2*c13^2*b31*a32*a22*b11+c13^2*b31*a32*a11*b22+2*c32*c11*a33*b11*a23*b12-c32*c11*a33*b12*a21*b13+c21*c33*b31*a12^2*b13+c12*c21*b32*a13*a11*b33+3*c12*c21*a33*b33*b12*a11-c23*c31*b32*a13*a12*b11-c23*c31*b32*a12*a11*b13-c32*c33*a13*a22*b11^2-c32*c33*a12*a23*b11^2+c32*c33*b12*a11^2*b23-c13*c31*b31*a12^2*b23+c33^2*a12*a11*b12*b21+c33^2*a11*a12*b11*b22+3*c11*c22*b31*a13*b13*a32+c11*c33*b32*a11*a12*b23+3*c12*c31*b33*b11*a13*a22+3*c12*c31*b33*a11*a23*b12-c11*c12*a33*b33*a12*b21-2*c21*c31*b32*a13^2*b12+3*c13*c22*a31*b32*a13*b11-3*c13*c22*a31*b33*a12*b11-c13*c21*a13*a11*b32^2-c21*c32*b32*a13*a11*b13+c21*c32*a33*b13*b12*a11-3*c13*c31*b33*a11*a22*b12+3*c13*c31*a31*b12*a12*b23+c11*c13*a32*b33*a21*b12+3*c11*c33*b32*a12*a21*b13-3*c11*c33*b32*b13*a11*a22-3*c13*c32*a33*b11*a11*b22+3*c13*c32*b33*b11*a11*a22+3*c13*c22*b31*a33*b12*a11+c11*c13*a31*a32*b12*b23+c11*c13*a31*a32*b13*b22+2*c21*c31*a32*b13^2*a12-c33*c11*a32*b11*a23*b12-c23*c11*a31*b13*b12*a32-c21*c32*a32*b13^2*a11+3*c11*c33*a31*a12*b13*b22+3*c11*c33*b31*a12*a23*b12+c21*c13*b13*b11*a32^2-c22*c33*b31*a13*a11*b12-2*c21*c33*a32*b13*b11*a12+c21*c33*a32*b12*b11*a13-c32*c13*a31*b11*a23*b12+2*c32*c13*a31*b12*a21*b13+3*c12*c33*b33*b11*a12*a21+c12*c33*b33*a11*a12*b21+3*c12*c33*a31*b12*a13*b21-3*c12*c33*a31*a12*b13*b21+3*c12*c33*b32*b11*a11*a23-3*c12*c33*b32*b11*a13*a21+c12^2*b31*b33*a13*a21+c12^2*b31*b33*a11*a23+c13*c32*b33*a11*a12*b21-c22*c31*b33*a13*a12*b11+2*c22*c31*b33*a12*a11*b13-c11*c12*a33^2*b11*b22-c11^2*a32*a33*b12*b23+c23*c12*a32*b11^2*a33-c12*c13*a31^2*b13*b22+c12*c13*b31^2*a12*a23-2*c22*c31*a33*b12*b11*a13-c32*c33*b13*a11*a12*b21-2*c32*c33*b13*a11*a21*b12+c11^2*a32*b33*a13*b22+3*c11*c33*b33*a11*a22*b12-3*c11*c33*a31*b12*a12*b23-c11*c32*b31*a13^2*b22-c11*c32*b32*a13^2*b21+c22*c11*b12*b11*a33^2+c22*c13*b13*b12*a31^2-c22*c31*a31*b13^2*a12+c12*c33*b31*a11*a13*b22+3*c12*c33*b31*a11*a22*b13+3*c11*c23*a32*b32*a13*b11-3*c12*c33*b31*a11*a23*b12-3*c13*c21*a32*b32*a13*b11-c12^2*a33*b33*a21*b11+c12^2*a33*b33*b21*a11-c12^2*a31*a23*b13*b31+2*c31*c11*a32*b13*b12*a23+c11*c13*a32*b32*a23*b11+3*c11*c32*a31*a13*b12*b23-c13^2*b31*a32*a21*b12+c13^2*b31*b32*a12*a21+c13^2*b31*b32*a11*a22+2*c12*c13*a31*b32*a11*b23-c12*c13*a31*b32*a13*b21-c33*c11*a33*b12*a22*b11-c21*c33*a31*b12^2*a13+3*c13*c31*a32*a11*b13*b22+c31*c33*b13*a12*a21*b12-c31*c33*b13*a12*a11*b22+3*c11*c23*a32*b33*b12*a11+2*c33*c13*a31*b12*a22*b11-c32*c11*a31*b13*b12*a23-c21*c33*a33*b12^2*a11-c31*c33*a13*a21*b12^2+c31*c33*b11*a12^2*b23-2*c31*c11*a32*b13^2*a22-2*c13*c32*b31*a12*a13*b21+3*c13*c32*b31*a12*a21*b13-c11*c12*a33^2*b12*b21+c11^2*a33*b33*b22*a12+c13^2*a31*b32*a12*b21-c13^2*a31*b32*a22*b11+2*c22*c32*a31*b13^2*a11-2*c22*c32*b31*a13^2*b11+2*c22*c32*a33*b11^2*a13-2*c23*c33*b31*a12^2*b11+2*c23*c33*a32*b11^2*a12-2*c23*c33*b32*a11^2*b12-c11*c22*a12*a11*b33^2-c11*c22*b31*a13^2*b32-c11*c23*b31*a12^2*b33+2*c13*c33*b31*a12^2*b21+c11*c12*a31*a23*b13*b32+c12*c31*b33*a11*a13*b22+3*c11*c32*a33*a11*b13*b22-3*c11*c32*a33*a12*b13*b21+c11*c13*b31*a33*a22*b12+2*c11*c13*b31*a22*a12*b33-c33^2*a22*a11*b11*b12-c33^2*a21*b12*b11*a12-c21*c33*b31*a12*b12*a13-2*c12*c13*b31*a33*a22*b11-c12*c13*b31*a33*a11*b22-2*c11*c12*a31*b23*b13*a32+c11*c12*a33*b33*a21*b12-c13*c22*a13*a12*b31^2+c23*c31*a33*b12*b11*a12-c23*c31*b33*a12*a11*b12-2*c12*c13*a32*b21*b11*a33+c12*c13*a32*b33*a21*b11-c21*c33*b32*a13*a12*b11-3*c11*c22*b31*a33*b13*a12-c23*c12*a31*b12*b11*a33+2*c33*c13*a32*b11*a21*b12-2*c21*c31*b33*a12^2*b13+2*c11^2*b32*a33*a23*b12-c11*c33*b31*a12^2*b23-c11*c33*b33*a12^2*b21-c33*c11*a31*b13*b12*a22+2*c33*c11*a32*b11*a22*b13+c21*c32*b32*a13^2*b11+c12^2*a31*b33*a13*b21+2*c12^2*a31*b33*a21*b13-c12^2*a31*b33*a23*b11-2*c11*c21*b32*a13*a12*b33+c22*c31*a31*b13*b12*a13-2*c11^2*b32*a33*a13*b22+c11^2*b32*a33*a12*b23-c33*c12*a31*b11*a23*b12+2*c33*c12*a31*b12*a21*b13-c11^2*a32*a33*b13*b22-c11*c12*b31*b33*a13*a22-c11*c12*b31*b33*a12*a23-c21*c12*a31*b13*b12*a33-c21*c12*a32*b13*b11*a33+c31*c13*a31*b12^2*a23+c31*c13*a33*a21*b12^2-c12*c31*b32*a13^2*b21+c33*c11*a31*b12^2*a23+3*c13*c31*b33*a12*a21*b12+c13*c31*b33*a12*a11*b22-c23*c11*a32*b12*b11*a33-c23*c12*a31*b13*b11*a32+c21*c32*b31*a13^2*b12+2*c12*c32*b31*a13^2*b21+2*c12*c32*b33*a11^2*b23+c12*c22*a13^2*b31^2+c11*c21*a13^2*b32^2+c11*c21*a12^2*b33^2-c11^2*a22*a12*b33^2+c11^2*b22*b12*a33^2-c11^2*a23*a13*b32^2+c11^2*b23*b13*a32^2+c12*c22*a11^2*b33^2-c12^2*a21*a11*b33^2+c12^2*b23*b13*a31^2+c12^2*b21*b11*a33^2-c12^2*a23*a13*b31^2-c21*c11*b13^2*a32^2-c21*c11*b12^2*a33^2-c32^2*b11*a13^2*b21+c32^2*a21*b13^2*a11+c32^2*a23*b11^2*a13-c32^2*b23*a11^2*b13+c33^2*a22*b11^2*a12-c33^2*b11*a12^2*b21-c33^2*b12*a11^2*b22+c33^2*a21*b12^2*a11-c31^2*b23*a12^2*b13+c31^2*a23*b12^2*a13-c31^2*b22*a13^2*b12+c31^2*a22*b13^2*a12+c13*c23*a12^2*b31^2+c13*c23*a11^2*b32^2-c13^2*a22*a12*b31^2+c13^2*b22*b12*a31^2+c13^2*b21*b11*a32^2-c13^2*a21*a11*b32^2-c23*c13*b12^2*a31^2-c23*c13*b11^2*a32^2-c22*c12*b13^2*a31^2-c22*c12*b11^2*a33^2+c33*c11*a33*a21*b12^2+c33*c12*a32*a23*b11^2+c33*c12*a33*a22*b11^2-2*c33*c13*a31*a21*b12^2-2*c33*c13*a32*a22*b11^2-2*c22*c32*b33*a11^2*b13-c22*c33*a32*b11^2*a13+c22*c33*b32*a11^2*b13-c22*c33*a33*b11^2*a12+c22*c33*b33*a11^2*b12+c22*c11*a31*b13^2*a32+c21*c12*a31*b13^2*a32+c21*c12*b12*b11*a33^2+2*c32*c33*a13*b11*a12*b21+c32*c33*a13*b11*a21*b12-c32*c33*a12*b11*a11*b23-c32*c33*a13*a11*b12*b21-c21*c33*b32*a12*a11*b13+2*c21*c33*b32*a13*a11*b12+c21*c33*a33*b12*b11*a12-c21*c33*b33*a12*a11*b12-2*c21*c31*a32*b13*b12*a13-c22*c13*a31*b13*b11*a32-c22*c13*a31*b12*b11*a33-c33*c12*a31*b11*a22*b13-c32*c11*a32*b13*a23*b11-c32*c11*a33*b11*a22*b13+c32*c33*b13*b11*a11*a22+c32*c33*b13*b11*a12*a21-c32*c33*a13*b11*a11*b22-c33*c11*a32*b12*a21*b13+c21*c32*a33*b13*b11*a12-2*c21*c32*a33*b12*b11*a13-c21*c32*b33*a13*a12*b11+2*c21*c32*b33*a12*a11*b13-c21*c32*b33*a13*a11*b12+c21*c33*a31*a12*b12*b13+c21*c33*a32*b13*b12*a11+c11*c22*b31*a13*a12*b33-3*c11*c22*a32*b33*a13*b11+3*c11*c22*b32*a33*b13*a11-3*c11*c23*a31*a12*b12*b33-3*c11*c23*b31*a32*a13*b12+c11*c23*b31*a13*a12*b32+3*c11*c23*b31*a12*b12*a33-c12*c13*a31*b31*a12*b23-c12*c13*a31*b31*a13*b22+c12*c13*a31*b31*a22*b13+c12*c13*a31*b31*a23*b12+c12*c13*a31*a32*b13*b21-3*c13*c21*a32*b33*b12*a11+3*c13*c21*b32*a33*a12*b11+3*c13*c22*a32*a11*b11*b33-3*c13*c22*b32*a11*b11*a33+3*c13*c22*a31*b31*b13*a12-3*c13*c22*b31*a32*b13*a11-3*c13*c22*a31*b31*a13*b12-2*c12*c32*b33*a11*a13*b21+c12*c33*b31*a11*a12*b23-3*c12*c21*a31*b33*a13*b12-3*c12*c21*b31*a13*b13*a32+3*c12*c21*b31*a33*b13*a12+c12*c21*b31*a13*a12*b33+3*c12*c21*a32*b33*a13*b11-3*c12*c21*b32*a33*b13*a11-2*c12*c22*b31*a13*a11*b33+c12*c23*b31*a13*a11*b32-3*c12*c23*b31*a33*b12*a11-3*c13*c31*b31*a12*a23*b12+c13*c31*b31*a13*a12*b22+3*c13*c31*b31*a13*a22*b12-3*c13*c31*a32*b11*a13*b22-3*c13*c31*a32*a11*b12*b23-3*c13*c31*b32*b11*a13*a22-2*c13*c31*b32*a11*a13*b22+3*c13*c31*a33*a12*b11*b22-3*c13*c32*a31*b11*a12*b23+3*c13*c32*a31*b11*a13*b22-2*c13*c23*b31*a12*a11*b32-3*c13*c31*b32*a12*a21*b13+3*c13*c31*b32*b13*a11*a22-3*c13*c31*a33*b12*a12*b21-3*c13*c21*a31*b32*b13*a12+3*c13*c21*a31*a12*b12*b33+3*c13*c21*b31*a32*a13*b12+c13*c21*b31*a13*a12*b32-3*c12*c31*a33*a11*b13*b22+3*c12*c31*a33*a12*b13*b21-2*c12*c31*b33*a11*a12*b23-3*c12*c31*b33*b11*a12*a23-3*c12*c31*b33*b12*a13*a21+c12*c31*b33*a12*a13*b21-3*c12*c31*a31*a13*b12*b23+3*c12*c31*a31*b13*b22*a13+3*c12*c31*b31*b13*a12*a23+c12*c31*b31*a13*a12*b23-2*c12*c32*b31*a13*a11*b23-3*c11*c23*b32*a33*a12*b11+c11*c23*b32*a12*a11*b33-c11*c13*a32*b32*a11*b23+c11*c13*a32*b32*a21*b13+c11*c13*a32*a33*b11*b22+c11*c13*a32*a33*b12*b21+2*c11*c13*a32*b33*a12*b21-2*c11*c13*a32*b33*a22*b11-c11*c13*a32*b33*a11*b22-c11*c13*b32*a33*a12*b21-2*c11*c13*b32*a33*a21*b12+2*c11*c13*b32*a33*a11*b22-c11*c13*b32*b33*a11*a22-c11*c13*b32*b33*a12*a21+c11*c13*a31*b32*a22*b13-2*c11*c13*a31*b32*a23*b12+c11*c13*a31*a22*b12*b33+2*c11*c13*b31*a32*a12*b23-c11*c13*b31*a32*a13*b22-2*c11*c13*b31*a32*a22*b13+c11*c13*b31*a32*a23*b12-c11*c13*b31*b32*a12*a23-c11*c13*b31*b32*a13*a22-c11*c13*b31*a33*b22*a12-c22*c31*b31*a13*a12*b13+c22*c31*a32*b13*b11*a13-c22*c31*b32*a13*a11*b13+c22*c31*a33*b13*b12*a11+c22*c31*a33*b13*b11*a12-c22*c31*b33*a13*a11*b12-2*c22*c32*a31*b13*b11*a13+2*c22*c32*b31*a13*a11*b13-2*c22*c32*a33*a11*b11*b13+2*c22*c32*b33*a11*b11*a13+c22*c33*a31*b13*b11*a12+c22*c33*a31*b12*b11*a13+2*c22*c33*b31*a13*a12*b11-c22*c33*b31*a12*a11*b13+c22*c33*a33*a11*b11*b12-3*c13*c32*b31*b12*a13*a21+3*c13*c32*a32*b11*a11*b23-3*c13*c32*a32*a11*b13*b21-3*c13*c32*b32*b11*a11*a23+3*c13*c32*b32*b11*a13*a21+c13*c32*b32*a11*a13*b21-3*c13*c32*b33*b11*a12*a21-2*c13*c33*b31*a12*a11*b22-3*c13*c31*a31*a12*b13*b22-2*c11*c32*b33*a11*a12*b23+3*c11*c32*b33*b11*a12*a23-3*c11*c32*b33*b11*a13*a22+c11*c32*b33*a11*a13*b22-3*c11*c32*b33*a11*a23*b12+3*c11*c32*b33*b12*a13*a21+c11*c32*b33*a12*a13*b21+c11*c22*b32*a13*a11*b33-3*c11*c22*a33*b33*b12*a11+3*c11*c22*a33*b33*a12*b11-3*c11*c22*a31*a13*b13*b32+3*c11*c22*a31*b33*a13*b12-3*c11*c33*b32*b11*a12*a23+3*c11*c33*b32*b11*a13*a22-2*c11*c33*b32*a11*a13*b22-3*c11*c33*a33*a12*b11*b22-2*c11*c31*b33*a13*a12*b22-3*c11*c32*a32*a13*b11*b23+3*c11*c32*b32*b13*a11*a23-3*c11*c32*b32*b13*a13*a21-3*c11*c32*a33*a11*b12*b23-c31*c13*a31*b13*b12*a22+2*c31*c13*a32*b11*a22*b13-c31*c13*a32*b11*a23*b12-c32*c13*a31*b11*a22*b13+c11*c12*a31*a33*b12*b23-c11*c12*a31*b32*b23*a13-c11*c13*a31*b32*a12*b23-c11*c13*a31*b33*b22*a12-3*c11*c32*a31*b13*b22*a13+3*c11*c32*b31*a13*a22*b13+c11*c32*b31*a13*a12*b23+c11*c33*b32*a12*a13*b21+3*c11*c33*a33*b12*a12*b21-3*c11*c33*b33*a12*a21*b12+c11*c33*b33*a12*a11*b22+3*c11*c33*a32*a11*b12*b23+2*c21*c31*b32*a13*a12*b13-2*c21*c31*a33*a12*b12*b13+2*c21*c31*b33*a12*b12*a13+c21*c32*a31*b13*b12*a13-c21*c32*b31*a13*a12*b13+2*c11*c12*b31*a23*a13*b32-c11*c12*b31*a32*b23*a13+c11*c12*b31*a32*a23*b13-c11*c12*b31*a33*a12*b23-2*c11*c12*a31*b33*a22*b13-2*c11*c12*b31*a33*a23*b12+2*c11*c12*a32*b33*a11*b23-c11*c12*a32*b33*a13*b21-2*c11*c12*a32*b33*a21*b13+c11*c12*a32*b33*a23*b11-c11*c12*b32*a33*a11*b23+2*c11*c12*b32*a33*a13*b21+c11*c12*b32*a33*a21*b13-2*c11*c12*b32*a33*a23*b11-c11*c12*b32*b33*a11*a23-c11*c12*b32*b33*a13*a21+c11*c12*a33*b33*a22*b11-c11*c12*a33*b33*a11*b22+2*c11*c12*a31*b33*a12*b23+c11*c12*a31*b33*a23*b12+c12*c23*b31*a12*a11*b33-3*c12*c23*a32*a11*b11*b33+3*c12*c23*b32*a11*b11*a33-3*c12*c23*a31*b31*b13*a12+3*c12*c23*a31*b33*a12*b11+3*c12*c23*b31*a32*b13*a11+3*c12*c23*a31*b31*a13*b12-3*c12*c31*a32*b13*a13*b21-3*c12*c31*b32*b13*a11*a23+3*c12*c31*b32*b13*a13*a21+c12*c31*b32*a13*a11*b23-3*c12*c31*a33*b11*a12*b23-c11*c13*a32^2*b11*b23-c11*c13*a32^2*b13*b21+c11*c13*b32^2*a11*a23+c11*c13*b32^2*a13*a21-c11^2*b32*a33*a22*b13+c11^2*b32*b33*a12*a23-c11^2*a32*b33*a23*b12+c23*c32*b32*a11^2*b13-c23*c32*a33*b11^2*a12+c23*c32*b33*a11^2*b12+2*c23*c33*a31*b12^2*a11+c23*c11*a31*b12^2*a33+c23*c11*b13*b11*a32^2+c31^2*b23*a12*b12*a13-c31^2*a23*a12*b12*b13-c31*c32*a11*b13^2*a22+c31*c32*b12*a13^2*b21-c31*c33*a11*a23*b12^2+c31*c33*a12^2*b21*b13-c12*c21*a12*a11*b33^2+c32*c11*a31*b13^2*a22+c32*c11*a32*a21*b13^2-2*c32*c12*a31*a21*b13^2-c32^2*a21*b13*b11*a13+c23*c12*b13*b12*a31^2+2*c12^2*b31*a33*a23*b11+c12^2*b31*a33*a11*b23-2*c12^2*b31*a33*a13*b21-c12*c13*a31^2*b12*b23+c12*c13*b31^2*a13*a22-c12^2*b31*a33*a21*b13+c12^2*a31*b31*b23*a13-c12^2*a31*a33*b11*b23-3*c11*c23*a32*b32*b13*a11+3*c12*c33*b31*b12*a13*a21-2*c12*c33*b31*a12*a13*b21-3*c12*c33*b31*a12*a21*b13-3*c12*c33*a32*b11*a11*b23+3*c12*c33*a32*a11*b13*b21+c12*c33*b32*a11*a13*b21-3*c12*c33*b33*b11*a11*a22-3*c13*c32*a31*b12*a13*b21-c12*c13*b31*b33*a11*a22-c12*c13*b31*b33*a12*a21-c12*c13*a32*b33*b21*a11+c12*c13*b32*a33*a21*b11-3*c12*c21*a33*b33*a12*b11+3*c12*c21*a31*a13*b13*b32+c12*c13*a31*a33*b11*b22-c12*c13*a31*b33*a12*b21+2*c12*c13*a31*b33*a11*b22-2*c12*c13*b31*a32*a23*b11-c12*c13*b31*b32*a11*a23-c12*c13*b31*b32*a13*a21+2*c12*c13*b31*a33*a12*b21+c12*c13*b31*a33*a21*b12-c31*c13*a33*b12*a22*b11-c31*c13*a32*b12*a21*b13+2*c23*c13*a31*b12*b11*a32+c23*c31*a31*a12*b12*b13-c23*c31*b31*a12*b12*a13+c23*c31*a32*b13*b12*a11-2*c23*c31*a32*b13*b11*a12+c23*c31*a32*b12*b11*a13+2*c23*c31*b32*a13*a11*b12+c23*c32*a31*b13*b11*a12+c23*c32*a31*b12*b11*a13+2*c23*c32*b31*a13*a12*b11-c23*c32*b31*a12*a11*b13-c23*c32*b31*a13*a11*b12+c23*c32*a32*a11*b11*b13-c23*c32*b32*a11*b11*a13+c23*c32*a33*a11*b11*b12-c23*c32*b33*a11*b11*a12-2*c23*c33*a31*b12*b11*a12+2*c23*c33*b31*a12*a11*b12-2*c23*c33*a32*a11*b11*b12+2*c23*c33*b32*a11*b11*a12+2*c31*c32*a12*b13*a11*b23-c31*c32*a12*a13*b11*b23-c31*c32*a12*b13*a13*b21+c31*c32*b11*a13*a22*b13-c31*c32*a11*b13*b22*a13+c31*c33*b13*a11*a22*b12-2*c31*c33*b13*a22*a12*b11+2*c31*c33*a13*b12*a11*b22+c31*c33*a13*b12*a22*b11-c31*c33*a13*a12*b11*b22-c31*c33*a12*a11*b12*b23+c31*c33*a12*b11*a23*b12-c31*c33*a12*b21*a13*b12+c31*c32*b12*b13*a11*a23-2*c31*c32*b12*a13*a23*b11-c31*c32*b12*a13*a11*b23+c31*c32*b12*b13*a13*a21+2*c31*c11*a33*b13*b12*a22-c31*c12*a31*b13*b12*a23-c31*c12*a32*b13*a23*b11-c31*c12*a33*b11*a22*b13];

==> anc/basis33222411 <==
basis33222411 =[-c32^2*b33*c11^2*a13-c32^2*b31*c13^2*a11+c12^2*c31^2*b13*a33-c31^2*b32*c13^2*a12-c33^2*b31*c12^2*a11+c12^2*a31*b11*c33^2+c11^2*a32*b12*c33^2-c31^2*b33*c12^2*a13-c33^2*b32*c11^2*a12+c13^2*a31*b11*c32^2+c13^2*c31^2*b12*a32+c11^2*c32^2*b13*a33+c11*c13*c31*c32*b12*a33-c11*c31*c32*c13*a13*b32-c11*c31*c32*b33*c13*a12+2*c11*c31*c32*b33*c12*a13-c11*c31*c33*b32*c12*a13+2*c11*c31*c33*b32*c13*a12-c11*c31*c33*c12*a12*b33-c11*c32*c33*b33*c12*a11+c11*c12*c31*a32*b13*c33-2*c11*c12*c31*c32*b13*a33+c11*c12*c31*c33*b12*a33+c11*c12*c32*a31*b13*c33+c11*c12*c32*c33*b11*a33+c11*c13*c32*a31*b12*c33+c11*c13*c32*a32*b11*c33+c11*c13*c31*a32*b13*c32-2*c11*c13*c31*a32*b12*c33-2*c12*c13*c32*a31*b11*c33+2*c12*c32*c33*b31*c13*a11+c12*c13*c31*a31*b13*c32+c12*c13*c31*a31*b12*c33+c12*c13*c31*a32*b11*c33+c12*c13*c31*c32*b11*a33-c12*c31*c32*c13*a13*b31-c12*c31*c32*b33*c13*a11-c12*c31*c33*b31*c13*a12-c12*c31*c33*b32*c13*a11-c11*c32*c33*b31*c13*a12-c11*c32*c33*b31*c12*a13-c11*c32*c33*b32*c13*a11-c12^2*c31*c33*b11*a33+c32*c33*b32*c11^2*a13+c32*c33*b33*c11^2*a12-c11*c12*a31*b12*c33^2-c11*c12*a32*b11*c33^2-c11*c13*c32^2*b11*a33-c11*c13*a31*b13*c32^2-c11^2*c32*a32*b13*c33-c11^2*c32*c33*b12*a33+c11*c33^2*c12*a12*b31+c11*c33^2*b32*c12*a11+c11*c32^2*b33*c13*a11+c11*c32^2*c13*a13*b31-c12^2*c31*a31*b13*c33+c12*c31^2*c13*a13*b32+c12*c31^2*b33*c13*a12-c12*c13*c31^2*b13*a32-c12*c13*c31^2*b12*a33+c31*c33*b31*c12^2*a13+c31*c33*b33*c12^2*a11-c13^2*c31*a31*b12*c32-c13^2*c31*a32*b11*c32+c31*c32*b31*c13^2*a12+c31*c32*b32*c13^2*a11,-b32^2*c31*b23^2*a21-b32^2*c33*b21^2*a23-b33^2*c31*b22^2*a21+b23^2*a31*c21*b32^2-b33^2*c32*b21^2*a22+b21^2*a33*c23*b32^2-b31^2*c33*b22^2*a23+b21^2*a32*c22*b33^2+b23^2*a32*c22*b31^2+b22^2*a33*c23*b31^2+b22^2*a31*c21*b33^2-b31^2*c32*b23^2*a22-b21*b32*b33*c31*b23*a22-b21*b32*b33*c32*b23*a21-b21*b32*b33*c33*b22*a21-2*b22*b23*b32*a31*c21*b33-b22*b31*b32*a23*b23*c31-b22*b31*b32*c33*b23*a21-b22*b31*b33*c31*b23*a22-b22*b31*b33*c32*b23*a21+2*b22*b32*b33*c31*b23*a21+b22*b23*b31*a31*c23*b32+b21*b22*b31*a32*c23*b33-2*b21*b22*b31*a33*c23*b32+b21*b22*b31*a33*c22*b33+b21*b22*b32*a31*c23*b33+b21*b22*b32*a33*c21*b33+b21*b23*b31*a32*c23*b32-2*b21*b23*b31*a32*c22*b33+b21*b23*b31*a33*c22*b32+b21*b23*b32*a31*c22*b33+b21*b23*b32*a32*c21*b33-b21*b31*b32*a23*b23*c32+2*b21*b31*b32*c33*b22*a23-b21*b31*b32*c33*b23*a22-b21*b31*b33*c32*b22*a23+2*b21*b31*b33*c32*b23*a22-b21*b31*b33*a22*b22*c33-b21*b32*b33*c31*b22*a23+b22*b23*b31*a31*c22*b33+b22*b23*b31*a32*c21*b33+b22*b23*b31*a33*c21*b32-b21*b22*a32*c21*b33^2-b21*b22*a31*c22*b33^2-b21^2*b32*a32*c23*b33-b21^2*b32*a33*c22*b33+b32*b33*c32*b21^2*a23+b32*b33*c33*b21^2*a22-b21*b23*a31*c23*b32^2-b21*b23*a33*c21*b32^2+b21*b32^2*a23*b23*c31+b21*b32^2*c33*b23*a21+b21*b33^2*a22*b22*c31+b21*b33^2*c32*b22*a21+b22*b31^2*a23*b23*c32+b22*b31^2*c33*b23*a22+b31*b33*c31*b22^2*a23+b31*b33*c33*b22^2*a21-b22*b23*a33*c22*b31^2-b22*b23*a32*c23*b31^2-b22^2*b31*a31*c23*b33-b22^2*b31*a33*c21*b33-b23^2*b31*a31*c22*b32-b23^2*b31*a32*c21*b32+b31*b32*c31*b23^2*a22+b31*b32*c32*b23^2*a21,-b11^2*c13*b22^2*a23+b23^2*c21*b12^2*a11+b23^2*c22*b11^2*a12-b12^2*c11*b23^2*a21-b13^2*c12*b21^2*a22+b22^2*c21*b13^2*a11+b21^2*c23*b12^2*a13-b13^2*c11*b22^2*a21-b12^2*c13*b21^2*a23+b21^2*c22*b13^2*a12-b11^2*c12*b23^2*a22+b22^2*c23*b11^2*a13-b21*b22*c21*b13^2*a12-b21*b22*c22*b13^2*a11-b11*b12*b21*b23*c12*a23-b11*b12*b21*b23*c13*a22+2*b11*b12*b21*c13*b22*a23-b11*b12*b22*b23*c11*a23-b11*b12*b22*b23*c13*a21-b11*b13*b21*b22*c12*a23-b11*b13*b21*b22*c13*a22+2*b11*b13*b21*c12*b23*a22-b11*b13*b22*c11*b23*a22-b11*b13*b22*c12*b23*a21-2*b11*b21*b22*c23*b12*a13+b11*b21*b22*c23*b13*a12+b11*b21*b22*b13*c22*a13+b11*b21*b23*c22*b12*a13-2*b11*b21*b23*c22*b13*a12+b11*b21*b23*b12*c23*a12+b11*b22*b23*c21*b12*a13+b11*b22*b23*c21*b13*a12+b11*b22*b23*c22*b13*a11+b11*b22*b23*b12*c23*a11-2*b12*b22*b23*c21*b13*a11-b12*b13*b21*c11*b22*a23-b12*b13*b21*c11*b23*a22-b12*b13*b21*b22*c13*a21-b12*b13*b21*c12*b23*a21+2*b12*b13*b22*c11*b23*a21+b12*b21*b22*c23*b13*a11+b12*b21*b22*b13*c21*a13+b12*b21*b23*c21*b13*a12+b12*b21*b23*c22*b13*a11+b11^2*b22*b23*c12*a23+b11^2*b22*b23*c13*a22-b22*b23*b11^2*c22*a13-b22*b23*b11^2*c23*a12+b11*b12*c11*b23^2*a22+b11*b12*c12*b23^2*a21+b11*b13*c11*b22^2*a23+b11*b13*b22^2*c13*a21-b11*b22^2*c23*b13*a11-b11*b22^2*b13*c21*a13-b11*b23^2*c22*b12*a11-b11*b23^2*b12*c21*a12+b12^2*b21*b23*c11*a23+b12^2*b21*b23*c13*a21-b21*b23*c21*b12^2*a13-b21*b23*b12^2*c23*a11+b12*b13*b21^2*c12*a23+b12*b13*b21^2*c13*a22-b12*b21^2*c23*b13*a12-b12*b21^2*b13*c22*a13+b13^2*b21*b22*c11*a22+b13^2*b21*b22*c12*a21,-b11^2*a32*c12*b33^2-b11^2*b32^2*c13*a33+b32^2*c33*b11^2*a13-b13^2*b31^2*c12*a32+b32^2*c31*b13^2*a11+b31^2*c33*b12^2*a13+b33^2*c31*b12^2*a11-b12^2*a31*c11*b33^2+b33^2*c32*b11^2*a12+b31^2*c32*b13^2*a12-b13^2*a31*c11*b32^2-b12^2*b31^2*c13*a33+b12^2*b31*a31*c13*b33+b12^2*b31*b33*c11*a33-b12*b31^2*b13*a13*c32-b12*b31^2*c33*b13*a12+b12*b13*b31^2*c12*a33+b12*b13*b31^2*c13*a32-b31*b33*c33*b12^2*a11-b31*b33*c31*b12^2*a13+b13^2*b31*a31*c12*b32+b13^2*b31*a32*c11*b32-b31*b32*c32*b13^2*a11-b31*b32*c31*b13^2*a12-b32*b33*c32*b11^2*a13-b32*b33*c33*b11^2*a12+b11^2*b32*a32*c13*b33+b11^2*b32*b33*c12*a33-b11*b33^2*b12*a12*c31-b11*b33^2*c32*b12*a11-b11*b32^2*b13*a13*c31-b11*b32^2*c33*b13*a11+b11*b12*a32*c11*b33^2+b11*b12*a31*c12*b33^2+b11*b13*b32^2*c11*a33+b11*b13*a31*c13*b32^2-b11*b13*b32*a32*c11*b33+b11*b31*b32*b13*a13*c32+b11*b31*b32*c33*b13*a12-2*b11*b31*b32*c33*b12*a13+b11*b31*b33*c32*b12*a13-2*b11*b31*b33*c32*b13*a12+b11*b31*b33*b12*a12*c33+b11*b32*b33*c32*b13*a11+b11*b32*b33*c33*b12*a11+b11*b32*b33*c31*b13*a12+b11*b32*b33*c31*b12*a13-b11*b12*b32*b33*c11*a33-b11*b12*b31*a32*c13*b33+2*b11*b12*b31*b32*c13*a33-b11*b12*b31*b33*c12*a33-b11*b12*b32*a31*c13*b33-b11*b13*b31*a32*c13*b32+2*b11*b13*b31*a32*c12*b33-b11*b13*b31*b32*c12*a33-b11*b13*b32*a31*c12*b33-b12*b13*b31*a31*c13*b32-b12*b13*b31*a31*c12*b33-b12*b13*b31*a32*c11*b33-2*b12*b32*b33*c31*b13*a11-b12*b13*b31*b32*c11*a33+2*b12*b13*b32*a31*c11*b33+b12*b31*b32*b13*a13*c31+b12*b31*b32*c33*b13*a11+b12*b31*b33*c32*b13*a11+b12*b31*b33*c31*b13*a12,b32*a33^2*a11^2*c12+a32^2*b33*c13*a11^2-a32^2*c33*a11^2*b13-c31*a32^2*a13^2*b11+a31^2*b32*c12*a13^2+b31*a32^2*a13^2*c11-a31^2*c33*b13*a12^2+a31^2*b33*c13*a12^2+b31*a33^2*a12^2*c11-c32*a33^2*a11^2*b12-c31*a33^2*a12^2*b11-a31^2*c32*b12*a13^2-b31*a32^2*a13*c13*a11-b31*a33^2*a12*c12*a11+a31*a33*c33*a12^2*b11-a31*a32*b32*a13^2*c11+a31*c31*a33*b13*a12^2+a31*c31*a32*b12*a13^2-a31*b31*a33*c13*a12^2-a31*b31*a32*c12*a13^2-a31*a33*b33*a12^2*c11+a31*a32*c32*a13^2*b11-a31^2*b32*a13*c13*a12-a31^2*b33*a12*c12*a13+a31^2*c32*a13*b13*a12+a31^2*c33*a12*b12*a13-a32*b32*a33*c13*a11^2+a32*c32*a33*a11^2*b13-a32*a33*b33*a11^2*c12+a32*a33*c33*a11^2*b12-a32^2*b33*a11*c11*a13+a32^2*c33*a11*b11*a13-b32*a33^2*a11*c11*a12+c32*a33^2*a11*b11*a12+c31*a32^2*a13*b13*a11+c31*a33^2*a12*b12*a11+a32*b32*a33*a11*c11*a13-a32*c32*a33*a11*b11*a13+a32*a33*b33*a11*c11*a12-a32*a33*c33*a11*b11*a12+a31*a32*b33*a11*c12*a13-a31*c31*a32*a13*b13*a12+a31*a32*b33*a12*c11*a13+a31*b31*a33*a12*c12*a13+a31*b32*a33*a12*c13*a11-2*a31*b32*a33*a11*c12*a13+a31*b32*a33*a12*c11*a13-a31*a32*c33*a13*b11*a12+2*a31*a32*c33*b13*a12*a11-a31*a32*c33*b12*a13*a11-2*a31*a32*b33*a12*c13*a11-a31*c31*a33*a12*b12*a13-a31*a32*c32*a13*b13*a11+a31*a32*b32*a13*c13*a11+a31*b31*a32*a13*c13*a12-a31*c32*a33*a13*b11*a12-a31*c32*a33*b13*a12*a11+2*a31*c32*a33*b12*a13*a11+a31*a33*b33*a12*c12*a11-a31*a33*c33*a12*b12*a11-2*b31*a32*a33*a12*c11*a13+b31*a32*a33*a12*c13*a11+b31*a32*a33*a11*c12*a13+2*c31*a32*a33*a13*b11*a12-c31*a32*a33*b13*a12*a11-c31*a32*a33*b12*a13*a11,c31*a33^2*a22^2*b21+c31*a32^2*a23^2*b21-b31*a33^2*a22^2*c21-b31*a32^2*a23^2*c21+a31^2*c33*b23*a22^2-a31^2*b33*c23*a22^2+a31^2*c32*b22*a23^2-a31^2*b32*c22*a23^2+c32*a33^2*a21^2*b22-b32*a33^2*a21^2*c22+a32^2*c33*b23*a21^2-a32^2*b33*c23*a21^2-c31*a32^2*a23*b23*a21-c31*a33^2*a22*b22*a21+a31^2*b33*a22*c22*a23-a31*a32*c32*a23^2*b21+a32^2*b33*a21*c21*a23-a32^2*c33*a21*b21*a23+a32*b32*a33*c23*a21^2-a32*c32*a33*b23*a21^2+a32*a33*b33*a21^2*c22-a32*a33*c33*a21^2*b22+b32*a33^2*a21*c21*a22-c32*a33^2*a21*b21*a22+b31*a32^2*a23*c23*a21+b31*a33^2*a22*c22*a21+a31*a32*b32*a23^2*c21+a31*a33*b33*a22^2*c21-a31*a33*c33*a22^2*b21+a31*b31*a33*c23*a22^2+a31*b31*a32*c22*a23^2-a31^2*c32*a23*b23*a22-a31^2*c33*a22*b22*a23+a31^2*b32*a23*c23*a22-a31*c31*a33*b23*a22^2-a31*c31*a32*b22*a23^2-a31*a32*b33*a23*c21*a22+a31*a32*c33*a23*b21*a22+a31*c31*a33*a22*b22*a23+a31*a32*c32*a23*b23*a21-a31*a32*b32*a23*c23*a21-a31*b31*a32*a23*c23*a22-a31*b31*a33*a22*c22*a23+2*a31*a32*b33*c23*a22*a21-a31*b32*a33*a23*c21*a22+2*a31*b32*a33*c22*a23*a21-a31*b32*a33*c23*a22*a21-2*a31*a32*c33*b23*a22*a21+a31*a33*c33*a22*b22*a21-a31*a33*b33*a22*c22*a21-a31*a32*b33*c22*a23*a21+a31*c31*a32*a23*b23*a22-b31*a32*a33*c23*a22*a21+2*b31*a32*a33*a23*c21*a22-b31*a32*a33*c22*a23*a21+c31*a32*a33*b23*a22*a21-2*c31*a32*a33*a23*b21*a22+c31*a32*a33*b22*a23*a21-a32*b32*a33*a21*c21*a23+a32*c32*a33*a21*b21*a23-a32*a33*b33*a21*c21*a22+a32*a33*c33*a21*b21*a22+a31*c32*a33*a23*b21*a22-2*a31*c32*a33*b22*a23*a21+a31*c32*a33*b23*a22*a21+a31*a32*c33*b22*a23*a21,-c22^2*b21*c13^2*a11-c21^2*b22*c13^2*a12+c13^2*b11*c22^2*a21+c13^2*b12*c21^2*a22+c12^2*b11*c23^2*a21+c12^2*b13*c21^2*a23-c23^2*b21*c12^2*a11-c21^2*b23*c12^2*a13-c23^2*b22*c11^2*a12-c22^2*b23*c11^2*a13+c11^2*b12*c23^2*a22+c11^2*b13*c22^2*a23-c11*c12*b11*c23^2*a22-c11*c12*b12*c23^2*a21-c11*c13*b11*c22^2*a23-c11*c13*c22^2*b13*a21+c22*c23*c11^2*b22*a13+c22*c23*c11^2*b23*a12+c11*c22^2*b23*c13*a11+c11*c22^2*c13*b21*a13-c11^2*c22*c23*b13*a22-c11^2*c22*c23*b12*a23+c11*c23^2*b22*c12*a11+c11*c23^2*c12*b21*a12-c12^2*c21*c23*b11*a23-c12^2*c21*c23*b13*a21+c21*c23*b21*c12^2*a13+c21*c23*c12^2*b23*a11+c12*c21^2*b23*c13*a12+c12*c21^2*c13*b22*a13-c12*c13*c21^2*b13*a22-c12*c13*c21^2*b12*a23-c13^2*c21*c22*b11*a22-c13^2*c21*c22*b12*a21+c21*c22*b21*c13^2*a12+c21*c22*b22*c13^2*a11+c11*c13*c21*c22*b12*a23+c11*c13*c21*c22*b13*a22-2*c11*c13*c21*b12*c23*a22+c11*c13*c22*b11*c23*a22+c11*c13*c22*b12*c23*a21+2*c11*c21*c22*b23*c12*a13-c11*c21*c22*b23*c13*a12-c11*c21*c22*c13*b22*a13-c11*c21*c23*b22*c12*a13+2*c11*c21*c23*b22*c13*a12-c11*c21*c23*c12*b23*a12-c11*c22*c23*b21*c12*a13-c11*c22*c23*b21*c13*a12-c11*c22*c23*b22*c13*a11-c11*c22*c23*c12*b23*a11+c12*c13*c21*b11*c22*a23+c12*c13*c21*b11*c23*a22+c12*c13*c21*c22*b13*a21+c12*c13*c21*b12*c23*a21-2*c12*c13*c22*b11*c23*a21-c12*c21*c22*b23*c13*a11-c12*c21*c22*c13*b21*a13-c12*c21*c23*b21*c13*a12-c12*c21*c23*b22*c13*a11+2*c12*c22*c23*b21*c13*a11+c11*c12*c21*c23*b12*a23+c11*c12*c21*c23*b13*a22-2*c11*c12*c21*b13*c22*a23+c11*c12*c22*c23*b11*a23+c11*c12*c22*c23*b13*a21,-c22^2*a31*b21*c33^2-c22^2*a33*b23*c31^2-c21^2*a32*b22*c33^2-c21^2*a33*b23*c32^2+c32^2*b33*c21^2*a23+c33^2*b32*c21^2*a22-c23^2*a31*b21*c32^2-c23^2*a32*b22*c31^2+c32^2*b31*c23^2*a21+c31^2*b32*c23^2*a22+c33^2*b31*c22^2*a21+c21^2*c32*a32*b23*c33+c21*c22*a31*b22*c33^2+c21*c22*a32*b21*c33^2+c21*c23*a31*b23*c32^2+c21*c23*a33*b21*c32^2+c21^2*c32*a33*b22*c33+c22*c23*a32*b23*c31^2+c22*c23*a33*b22*c31^2-c22*c31^2*a23*c23*b32-c22*c31^2*b33*c23*a22+c22^2*c31*a31*b23*c33+c22^2*c31*a33*b21*c33-c31*c33*b31*c22^2*a23-c31*c33*b33*c22^2*a21+c23^2*c31*a31*b22*c32+c23^2*c31*a32*b21*c32-c31*c32*b31*c23^2*a22-c31*c32*b32*c23^2*a21+c21*c32*c33*b31*c22*a23+c21*c32*c33*b31*c23*a22+c21*c32*c33*b32*c23*a21+c21*c32*c33*b33*c22*a21-c21*c23*c31*a32*b23*c32-c21*c23*c31*a33*b22*c32+2*c21*c23*c31*a32*b22*c33-c21*c22*c31*a33*b22*c33+2*c21*c22*c31*a33*b23*c32-c21*c23*c32*a32*b21*c33-c21*c23*c32*a31*b22*c33+c21*c31*c33*a22*c22*b33+c21*c31*c32*a23*c23*b32-2*c21*c31*c32*b33*c22*a23+c21*c31*c32*b33*c23*a22-c21*c22*c31*a32*b23*c33-2*c21*c31*c33*b32*c23*a22+c21*c31*c33*b32*c22*a23-c21*c22*c32*a31*b23*c33-c21*c22*c32*a33*b21*c33-c22*c23*c31*a31*b22*c33-c22*c23*c31*a32*b21*c33-c22*c23*c31*a33*b21*c32+2*c22*c23*c32*a31*b21*c33+c22*c31*c32*a23*c23*b31+c22*c31*c32*b33*c23*a21+c22*c31*c33*b31*c23*a22+c22*c31*c33*b32*c23*a21-2*c22*c32*c33*b31*c23*a21-c22*c23*c31*a31*b23*c32+c31^2*b33*c22^2*a23-c21*c32^2*a23*c23*b31-c21*c32^2*b33*c23*a21-c21*c33^2*a22*c22*b31-c21*c33^2*b32*c22*a21-c32*c33*b32*c21^2*a23-c32*c33*b33*c21^2*a22,-c23*a12^2*b13*a21^2-c23*a11^2*b13*a22^2+b23*a12^2*c13*a21^2+b23*a11^2*c13*a22^2-c21*a12^2*b11*a23^2+b21*a12^2*c11*a23^2-c22*a11^2*b12*a23^2+b22*a11^2*c12*a23^2-c22*a13^2*b12*a21^2+b22*a13^2*c12*a21^2-c21*a13^2*b11*a22^2+b21*a13^2*c11*a22^2+c23*a12*a13*b12*a21^2+c23*a21*a12^2*b11*a23+c23*a11*a13*b11*a22^2+c23*a22*a11^2*b12*a23-b23*a12*a13*c12*a21^2-b23*a21*a12^2*c11*a23-b23*a11*a13*c11*a22^2-b23*a22*a11^2*c12*a23+a12*c21*a11*b12*a23^2-a12*b21*a11*c12*a23^2-a12*c11*a23^2*b22*a11+a12*b11*a23^2*c22*a11+a23*c21*a12^2*b13*a21-a23*b21*a12^2*c13*a21+a23*c22*a11^2*b13*a22-a23*b22*a11^2*c13*a22+c22*a21*a13^2*b11*a22+c22*a13*a12*b13*a21^2-b22*a21*a13^2*c11*a22-b22*a13*a12*c13*a21^2+a13*c21*a11*b13*a22^2-a13*b21*a11*c13*a22^2+a22*c21*a13^2*b12*a21-a22*b21*a13^2*c12*a21-c23*a12*a21*a13*b11*a22-c23*a12*a21*a11*b12*a23+2*c23*a12*a21*a11*b13*a22-c23*a11*a22*a13*b12*a21-c23*a11*a22*a12*b11*a23+b23*a12*a21*a13*c11*a22+b23*a12*a21*a11*c12*a23-2*b23*a12*a21*a11*c13*a22+b23*a11*a22*a13*c12*a21+b23*a11*a22*a12*c11*a23+2*a23*a12*c21*a13*b11*a22-a23*a12*c21*a13*b12*a21-a23*a12*c21*a11*b13*a22-2*a23*a12*b21*a13*c11*a22+a23*a12*b21*a13*c12*a21+a23*a12*b21*a11*c13*a22+a23*a12*c11*a21*b22*a13-a23*a12*b11*a21*c22*a13-a23*a11*c22*a13*b11*a22+2*a23*a11*c22*a13*b12*a21-a23*a11*c22*a12*b13*a21+a23*a11*b22*a13*c11*a22-2*a23*a11*b22*a13*c12*a21+a23*a11*b22*a12*c13*a21+a23*a11*c12*a22*b21*a13-a23*a11*b12*a22*c21*a13-c22*a13*a21*a11*b13*a22+b22*a13*a21*a11*c13*a22-a22*a13*c21*a12*b13*a21+a22*a13*b21*a12*c13*a21,-c11^2*c22*b12*a23^2-c11^2*c23*b13*a22^2-c12^2*c21*b11*a23^2-c12^2*c23*b13*a21^2-c13^2*c21*b11*a22^2-c13^2*c22*b12*a21^2+c21^2*b22*c12*a13^2+c21^2*b23*c13*a12^2+c22^2*b21*c11*a13^2+c22^2*b23*c13*a11^2+c23^2*b21*c11*a12^2+c23^2*b22*c12*a11^2-c12*c13*a22*c21*b13*a21-c12*c13*a22*b11*c23*a21-c12*c13*a21*b11*c22*a23-c12*c13*a21*c21*b12*a23+c12*c21*c23*a13*b11*a22+c12*c21*c23*a13*b12*a21-2*c12*c21*c23*a12*b11*a23-2*c12*c21*c23*a12*b13*a21+c12*c21*c23*a11*b12*a23+c12*c21*c23*a11*b13*a22+2*c12*c21*b23*a12*c13*a21-2*c13*c21*c22*a13*b11*a22-2*c13*c21*c22*a13*b12*a21+c13*c21*c22*a12*b11*a23+c13*c21*c22*a12*b13*a21+c13*c21*c22*a11*b12*a23+c13*c21*c22*a11*b13*a22-2*c13*c21*b12*a22*c23*a11+c13*c21*b12*a21*c23*a12+c13*c21*a12*b11*c23*a22+c13*c22*b11*a22*c23*a11-2*c13*c22*b11*a21*c23*a12+c13*c22*a11*b12*c23*a21+c11^2*a23*c22*b13*a22+c11^2*a23*b12*c23*a22-2*c22*b23*a13*c11^2*a22+c22*b23*a12*c11^2*a23+c22*a13*c11^2*b22*a23+c23*b22*a13*c11^2*a22-2*c23*b22*a12*c11^2*a23+c23*a12*c11^2*b23*a22+c11*c12*c21*b12*a23^2+c11*c12*b11*c22*a23^2+c11*c13*c21*b13*a22^2+c11*c13*b11*c23*a22^2+2*c11*b13*a23*c22^2*a11-c11*b13*a21*c22^2*a13-c11*a13*b11*c22^2*a23+2*c11*b12*a22*c23^2*a11-c11*b12*a21*c23^2*a12-c11*a12*b11*c23^2*a22+c21*a13*b21*c12^2*a23+c23*b21*a13*c12^2*a21-2*c23*b21*a11*c12^2*a23+c23*a11*c12^2*b23*a21+c12^2*a23*c21*b13*a21+c12^2*a23*b11*c23*a21-2*c21*b23*a13*c12^2*a21+c21*b23*a11*c12^2*a23+c12*c13*c22*b13*a21^2+c12*c13*b12*c23*a21^2+2*c12*b13*a23*c21^2*a12-c12*b13*a22*c21^2*a13-c12*a13*c21^2*b12*a23-c12*b11*a22*c23^2*a11+2*c12*b11*a21*c23^2*a12-c12*a11*b12*c23^2*a21+c13^2*a22*c21*b12*a21+c13^2*a22*b11*c22*a21-2*c21*b22*a12*c13^2*a21+c21*b22*a11*c13^2*a22+c21*a12*b21*c13^2*a22+c22*b21*a12*c13^2*a21-2*c22*b21*a11*c13^2*a22+c22*a11*b22*c13^2*a21-c13*b12*a23*c21^2*a12+2*c13*b12*a22*c21^2*a13-c13*a12*c21^2*b13*a22-c13*b11*a23*c22^2*a11+2*c13*b11*a21*c22^2*a13-c13*a11*c22^2*b13*a21-c21*c22*b21*c12*a13^2-c21*c22*c11*b22*a13^2-c21*c23*b21*c13*a12^2-c21*c23*c11*b23*a12^2-c21^2*a13*b22*c13*a12-c21^2*a13*c12*b23*a12-c22*c23*b22*c13*a11^2-c22*c23*c12*b23*a11^2-c22^2*a13*b21*c13*a11-c22^2*a13*c11*b23*a11-c23^2*a12*b21*c12*a11-c23^2*a12*c11*b22*a11-2*c12*c22*a13*b11*c23*a21+c12*c22*a11*c23*b11*a23+c12*c22*a11*c23*b13*a21-c12*c22*a11*b23*c13*a21+2*c12*c22*a11*c13*b21*a23-c12*c23*b21*a12*c13*a21+2*c12*c23*b21*a11*c13*a22-c12*c23*a11*b22*c13*a21+2*c12*c13*a22*c21*b11*a23+c21*c22*a13*b21*c13*a12+c21*c22*a13*c11*b23*a12+c21*c22*a11*b23*c12*a13-2*c21*c22*a11*b23*c13*a12+c21*c22*a11*c13*b22*a13+c21*c23*a12*b21*c12*a13+c21*c23*a12*c11*b22*a13-2*c21*c23*a11*b22*c12*a13+c21*c23*a11*b22*c13*a12+c21*c23*a11*c12*b23*a12-2*c22*c23*a12*b21*c11*a13+c22*c23*a12*b21*c13*a11+c22*c23*a12*c11*b23*a11+c22*c23*a11*c11*b22*a13+c22*c23*a11*b21*c12*a13-c11*c12*a23*c21*b13*a22-c11*c12*a23*b11*c23*a22-c11*c12*a21*c23*b12*a23+2*c11*c12*a21*c23*b13*a22-c11*c12*a21*b13*c22*a23-c11*c13*a22*c21*b12*a23-c11*c13*a22*b11*c22*a23+2*c11*c13*a21*c22*b12*a23-c11*c13*a21*c22*b13*a22-c11*c13*a21*b12*c23*a22+c11*c21*a13*c22*b12*a23+c11*c21*a13*c22*b13*a22-c11*c21*a13*b22*c12*a23-c11*c21*a13*b22*c13*a22+2*c11*c21*a13*c12*b23*a22-2*c11*c21*a13*b12*c23*a22+c11*c21*a12*c23*b12*a23+c11*c21*a12*c23*b13*a22-c11*c21*a12*b23*c12*a23-c11*c21*a12*b23*c13*a22+2*c11*c21*a12*c13*b22*a23-2*c11*c21*a12*b13*c22*a23+c11*c22*c23*a13*b11*a22+c11*c22*c23*a13*b12*a21+c11*c22*c23*a12*b11*a23+c11*c22*c23*a12*b13*a21-2*c11*c22*c23*a11*b12*a23-2*c11*c22*c23*a11*b13*a22+2*c11*c22*b23*a13*c12*a21-c11*c22*b23*a12*c13*a21-c11*c22*b23*a11*c12*a23+2*c11*c22*b23*a11*c13*a22-c11*c22*c13*a23*b21*a12-c11*c22*c13*a23*b22*a11+2*c11*c22*c13*a22*b21*a13-c11*c22*c13*a21*b22*a13-c11*c22*a13*b21*c12*a23-c11*c23*b22*a13*c12*a21+2*c11*c23*b22*a12*c13*a21+2*c11*c23*b22*a11*c12*a23-c11*c23*b22*a11*c13*a22+2*c11*c23*c12*a23*b21*a12-c11*c23*c12*a22*b21*a13-c11*c23*c12*a22*b23*a11-c11*c23*c12*a21*b23*a12-c11*c23*a12*b21*c13*a22-c12*c21*b23*a11*c13*a22-c12*c21*c13*a23*b21*a12-c12*c21*c13*a23*b22*a11-c12*c21*c13*a22*b21*a13+2*c12*c21*c13*a21*b22*a13-2*c12*c21*b13*a23*c22*a11+c12*c21*b13*a21*c22*a13+c12*c21*a13*b11*c22*a23-c12*c22*a13*b21*c13*a21,-c11^2*b23*a13*c32^2+c11^2*b13*a23*c32^2-c11^2*b22*a12*c33^2+c11^2*b12*a22*c33^2-c12^2*b23*a13*c31^2+c12^2*b13*a23*c31^2-c12^2*b21*a11*c33^2+c12^2*b11*a21*c33^2-c13^2*b22*a12*c31^2+c13^2*b12*a22*c31^2-c13^2*b21*a11*c32^2+c13^2*b11*a21*c32^2-c11*c12*c33*b33*c22*a11-2*c11*c12*c21*c32*b13*a33+c11*c12*c21*c33*b13*a32+c11*c12*c22*c33*b13*a31+c11*c12*c22*c33*b11*a33+c11*c12*c23*c32*b13*a31-2*c11*c12*c23*c33*b11*a32-c11*c12*c31*c23*a13*b32+2*c11*c12*c31*b23*a13*c32-c11*c12*c31*b33*c23*a12+2*c11*c12*c31*b33*c22*a13-c11*c12*c31*c33*b23*a12-c11*c12*c31*c33*b22*a13-2*c11*c12*c31*b13*a23*c32+c11*c12*c31*c33*b12*a23+c11*c12*c31*c33*b13*a22-c11*c12*c32*c23*a13*b31-c11*c12*c32*b33*c23*a11+2*c11*c12*c32*b33*c21*a13-c11*c12*c32*c33*b23*a11-c11*c12*c32*c33*b21*a13+c11*c12*c32*c33*b13*a21+c11*c12*c32*c33*b11*a23+2*c11*c12*c33*b31*c23*a12-c11*c12*c33*b31*c22*a13+2*c11*c12*c33*b32*c23*a11-c11*c12*c33*b32*c21*a13-c11*c12*c33*b33*c21*a12+c11*c13*c21*c32*b12*a33-2*c11*c13*c21*c33*b12*a32-2*c11*c13*c22*c32*b11*a33+c11*c13*c22*c33*b12*a31+c11*c13*c23*c32*b12*a31+c11*c13*c23*c32*b11*a32+2*c11*c13*c31*b32*c23*a12-c11*c13*c31*b32*c22*a13-c11*c13*c31*c32*b23*a12-c11*c13*c31*c32*b22*a13-c11*c13*c31*c22*a12*b33+2*c11*c13*c31*b22*a12*c33+c11*c13*c31*c32*b12*a23+c11*c13*c31*c32*b13*a22-2*c11*c13*c31*b12*a22*c33+c11*c13*c32*c33*b12*a21+c11*c13*c32*c33*b11*a22-c11*c13*c32*b31*c23*a12+2*c11*c13*c32*b31*c22*a13-c11*c13*c32*b32*c23*a11-c11*c13*c32*b32*c21*a13-c11*c13*c32*b33*c21*a12+2*c11*c13*c32*b33*c22*a11-c11*c13*c32*c33*b21*a12-c11*c13*c32*c33*b22*a11-c11*c13*c33*c22*a12*b31+2*c11*c13*c33*b32*c21*a12-c11*c13*c33*b32*c22*a11+c11*c21*c12*c33*b12*a33+c11*c21*c13*c32*b13*a32-2*c11*c22*c12*c31*b13*a33+c11*c22*c13*c31*b13*a32+c11*c22*c13*c31*b12*a33-2*c11*c22*c13*c32*b13*a31+c11*c22*c13*c33*b11*a32+c11*c23*c12*c31*b13*a32+c11*c23*c12*c31*b12*a33+c11*c23*c12*c32*b11*a33-2*c11*c23*c12*c33*b12*a31-2*c11*c23*c13*c31*b12*a32+c12*c13*c23*c31*b11*a32+c12*c13*c31*c32*b11*a23+c12*c13*c31*c32*b13*a21+c12*c13*c31*c33*b12*a21+c12*c13*c31*c33*b11*a22-c12*c13*c31*b31*c23*a12-c12*c13*c31*b31*c22*a13-c12*c13*c31*b32*c23*a11+2*c12*c13*c31*b32*c21*a13-c12*c13*c31*c32*b23*a11-c12*c13*c31*c32*b21*a13+2*c12*c13*c31*b33*c21*a12-c12*c13*c31*b33*c22*a11+2*c11^2*c22*c32*b13*a33-c11^2*c22*c33*b12*a33-c11^2*c23*c32*b13*a32+2*c11^2*c23*c33*b12*a32+c11^2*c32*c23*a13*b32+c11^2*c32*b33*c23*a12-2*c11^2*c32*b33*c22*a13+c11^2*c32*c33*b23*a12+c11^2*c32*c33*b22*a13-c11^2*c32*c33*b12*a23-c11^2*c32*c33*b13*a22-2*c11^2*c33*b32*c23*a12+c11^2*c33*b32*c22*a13+c11^2*c33*c22*a12*b33-c11*c12*c33^2*b12*a21-c11*c12*c33^2*b11*a22+c11*c12*c33^2*b21*a12+c11*c12*c33^2*b22*a11-c11*c13*c32^2*b11*a23-c11*c13*c32^2*b13*a21+c11*c13*c32^2*b23*a11+c11*c13*c32^2*b21*a13-c22*c11^2*c33*b13*a32-c23*c11^2*c32*b12*a33+2*c12^2*c21*c31*b13*a33-c12^2*c21*c33*b11*a33-c12^2*c23*c31*b13*a31+2*c12^2*c23*c33*b11*a31+c12^2*c31*c23*a13*b31+c12^2*c31*b33*c23*a11-2*c12^2*c31*b33*c21*a13-c12*c13*c31^2*b13*a22+c12*c13*c31^2*b23*a12+c12*c13*c31^2*b22*a13-c12*c13*c31^2*b12*a23-c21*c12^2*c33*b13*a31-c23*c12^2*c31*b11*a33+c12^2*c31*c33*b23*a11+c12^2*c31*c33*b21*a13-c12^2*c31*c33*b13*a21-c12^2*c31*c33*b11*a23-2*c12^2*c33*b31*c23*a11+c12^2*c33*b31*c21*a13+c12^2*c33*c21*a11*b33+2*c13^2*c21*c31*b12*a32-c13^2*c21*c32*b11*a32-c13^2*c22*c31*b12*a31+2*c13^2*c22*c32*b11*a31+c13^2*c31*c22*a12*b31-2*c13^2*c31*b32*c21*a12+c13^2*c31*b32*c22*a11+c13^2*c31*c32*b21*a12+c13^2*c31*c32*b22*a11-c13^2*c31*c32*b12*a21-c13^2*c31*c32*b11*a22+c13^2*c32*b31*c21*a12-2*c13^2*c32*b31*c22*a11+c13^2*c32*c21*a11*b32-c21*c13^2*c32*b12*a31-c22*c13^2*c31*b11*a32-c12*c13*c31*c33*b21*a12-c12*c13*c31*c33*b22*a11+2*c12*c13*c32*b31*c23*a11-c12*c13*c32*b31*c21*a13-c12*c13*c32*c21*a11*b33+2*c12*c13*c32*b21*a11*c33-2*c12*c13*c32*b11*a21*c33-c12*c13*c33*b31*c21*a12+2*c12*c13*c33*b31*c22*a11-c12*c13*c33*c21*a11*b32-2*c12*c21*c13*c31*b13*a32+c12*c21*c13*c32*b13*a31+c12*c21*c13*c32*b11*a33+c12*c21*c13*c33*b12*a31+c12*c22*c13*c31*b13*a31-2*c12*c23*c13*c32*b11*a31-2*c12*c13*c21*c31*b12*a33+c12*c13*c21*c33*b11*a32+c12*c13*c22*c31*b11*a33-2*c12*c13*c22*c33*b11*a31+c12*c13*c23*c31*b12*a31,c11^2*a33*b13*c22^2+c11^2*a32*c23^2*b12-c22^2*b33*c11^2*a13-c23^2*b32*c11^2*a12+c12^2*a33*b13*c21^2+c12^2*a31*c23^2*b11-c21^2*b33*c12^2*a13-c23^2*b31*c12^2*a11+c13^2*a32*b12*c21^2+c13^2*a31*c22^2*b11-c21^2*b32*c13^2*a12-c22^2*b31*c13^2*a11+c22*c23*b33*c11^2*a12-2*c22*c32*b23*c11^2*a13+c22*c33*c11^2*b22*a13+c22*c33*c11^2*b23*a12+c23*c32*c11^2*b22*a13+c23*c32*c11^2*b23*a12-2*c23*c33*b22*c11^2*a12-c12^2*c21*a31*b13*c23+2*c12^2*c21*b13*a23*c31-c12^2*c21*a33*c23*b11-c12^2*c21*c33*b11*a23-c12^2*c21*c33*b13*a21-c12^2*c23*c31*b11*a23-c12^2*c23*c31*b13*a21+2*c12^2*c23*b11*a21*c33-c12*c13*a32*b13*c21^2-c12*c13*a33*b12*c21^2+c12*c21^2*c13*a13*b32+c12*c21^2*b33*c13*a12+c21*c23*b31*c12^2*a13+c21*c23*b33*c12^2*a11-2*c21*c31*b23*c12^2*a13+c21*c33*b21*c12^2*a13+c21*c33*c12^2*b23*a11+c23*c31*b21*c12^2*a13+c23*c31*c12^2*b23*a11-2*c23*c33*b21*c12^2*a11+c22*c31*b21*c13^2*a12+c22*c31*b22*c13^2*a11-2*c22*c32*b21*c13^2*a11-c13^2*c21*a31*b12*c22+2*c13^2*c21*b12*a22*c31-c13^2*c21*a32*c22*b11-c13^2*c21*c32*b11*a22-c13^2*c21*c32*b12*a21-c13^2*c22*c31*b11*a22-c13^2*c22*c31*b12*a21+2*c13^2*c22*b11*a21*c32+c21*c22*b31*c13^2*a12+c21*c22*b32*c13^2*a11-2*c21*c31*b22*c13^2*a12+c21*c32*b21*c13^2*a12+c21*c32*b22*c13^2*a11-c11*c12*a31*c23^2*b12-c11*c12*a32*c23^2*b11+2*c11^2*c22*b13*a23*c32-c11^2*c23*c32*b12*a23-c11^2*c22*a32*b13*c23-c11^2*c22*c33*b13*a22-c11^2*c22*c33*b12*a23-c11^2*c23*c32*b13*a22+2*c11^2*c23*b12*a22*c33-c11^2*c22*a33*c23*b12-c11*c13*a31*b13*c22^2-c11*c13*a33*c22^2*b11+c11*c22^2*c13*a13*b31+c11*c22^2*b33*c13*a11+c11*c23^2*c12*a12*b31+c11*c23^2*b32*c12*a11+c22*c23*b32*c11^2*a13+c11*c13*c23*c32*b11*a22+c11*c13*c22*c33*b12*a21+c11*c13*c22*c33*b11*a22-2*c11*c13*c22*c32*b11*a23+c11*c13*c22*c31*b12*a23+c11*c13*c22*c31*b13*a22-2*c11*c13*c22*c32*b13*a21+c11*c13*c22*a32*c23*b11-2*c11*c13*c21*b12*a22*c33+c11*c13*c22*a31*c23*b12+c11*c13*c21*a33*b12*c22+2*c11*c21*c22*b33*c12*a13-c11*c21*c23*b32*c12*a13+2*c11*c21*c23*b32*c13*a12-c11*c21*c23*c12*a12*b33+2*c11*c21*c32*b23*c12*a13-c11*c21*c32*b23*c13*a12-c11*c21*c32*c13*b22*a13-c11*c21*c33*b22*c12*a13+2*c11*c21*c33*b22*c13*a12+c11*c13*c21*a32*b13*c22+c11*c13*c23*c32*b12*a21-2*c11*c13*c23*b12*a22*c31-c11*c21*c22*c13*a13*b32-c11*c21*c22*b33*c13*a12-c12*c23*c31*b21*c13*a12-c12*c23*c31*b22*c13*a11+2*c12*c23*c32*b21*c13*a11+c11*c13*c21*c32*b13*a22+c11*c13*c21*c32*b12*a23+c11*c12*c23*c31*b12*a23-2*c11*c13*c21*a32*c23*b12+c11*c12*c23*c31*b13*a22+c11*c12*c22*c33*b13*a21+c11*c12*c22*c33*b11*a23+c11*c12*c22*a33*c23*b11-2*c11*c12*c22*b13*a23*c31+c11*c12*c22*a31*b13*c23+c11*c12*c21*c33*b13*a22+c11*c12*c21*c33*b12*a23-2*c11*c12*c21*b13*a23*c32-2*c11*c12*c21*a33*b13*c22+c11*c12*c21*a33*c23*b12+c11*c12*c21*a32*b13*c23-2*c11*c12*c23*c33*b11*a22-2*c11*c12*c23*c33*b12*a21+c11*c12*c23*c32*b13*a21+c11*c12*c23*c32*b11*a23-c11*c22*c23*b31*c13*a12-c11*c22*c23*b31*c12*a13-c11*c22*c23*b32*c13*a11-c11*c22*c23*b33*c12*a11+2*c11*c22*c31*b23*c12*a13-c11*c22*c31*b23*c13*a12-c11*c22*c31*c13*b22*a13+2*c11*c22*c32*b23*c13*a11+2*c11*c22*c32*c13*b21*a13-c11*c22*c33*b21*c12*a13-c11*c22*c33*b21*c13*a12-c11*c22*c33*b22*c13*a11-c11*c22*c33*c12*b23*a11-c11*c23*c31*b22*c12*a13+2*c11*c23*c31*b22*c13*a12-c11*c23*c31*c12*b23*a12-c11*c23*c32*b21*c12*a13-c11*c23*c32*b21*c13*a12-c11*c23*c32*b22*c13*a11-c11*c23*c32*c12*b23*a11+2*c11*c23*c33*b22*c12*a11+2*c11*c23*c33*c12*b21*a12-c11*c21*c33*c12*b23*a12+c12*c13*c21*a31*b13*c22+c12*c13*c21*a31*c23*b12-2*c12*c13*c21*c31*b12*a23-2*c12*c13*c21*c31*b13*a22+c12*c13*c21*a32*c23*b11+c12*c13*c21*c32*b13*a21+c12*c13*c21*c32*b11*a23+c12*c13*c21*a33*c22*b11+c12*c13*c21*c33*b12*a21+c12*c13*c21*c33*b11*a22-2*c12*c13*c22*a31*c23*b11+c12*c13*c22*c31*b11*a23+c12*c13*c22*c31*b13*a21-2*c12*c13*c22*b11*a21*c33+c12*c13*c23*c31*b11*a22+c12*c13*c23*c31*b12*a21-2*c12*c13*c23*b11*a21*c32-c12*c21*c22*c13*a13*b31-c12*c21*c22*b33*c13*a11-c12*c21*c23*b31*c13*a12-c12*c21*c23*b32*c13*a11+2*c12*c21*c31*b23*c13*a12+2*c12*c21*c31*c13*b22*a13-c12*c21*c32*b23*c13*a11-c12*c21*c32*c13*b21*a13-c12*c21*c33*b21*c13*a12-c12*c21*c33*b22*c13*a11+2*c12*c22*c23*b31*c13*a11-c12*c22*c31*b23*c13*a11-c12*c22*c31*c13*b21*a13+2*c12*c22*c33*b21*c13*a11,-c11*c22^2*b13^2*a21-c13*c21^2*b12^2*a23-c12*b11^2*c23^2*a22-c13*b11^2*c22^2*a23+c22*c11^2*b23^2*a12+c23*b21^2*c12^2*a13+c22*b21^2*c13^2*a12+c23*c11^2*b22^2*a13+c21*b22^2*c13^2*a11+c21*c12^2*b23^2*a11-c12*c21^2*b13^2*a22-c11*b12^2*c23^2*a21+b13*c11*c21*c12*b23*a22-2*b13*c11*c22*b21*c12*a23+b13*c11*c22*b21*c13*a22-2*b13*c11*c22*b22*c13*a21+b13*c11*c22*c12*b23*a21+b13*c11*c23*b22*c12*a21+b13*c11*c23*c12*b21*a22-2*b13*c12*c21*b21*c13*a22+b13*c12*c21*b22*c13*a21+b13*c12*c22*b21*c13*a21-b13*c21*c22*b21*c12*a13+2*b13*c21*c22*b21*c13*a12-b13*c21*c22*c11*b22*a13-b13*c21*c22*c11*b23*a12+2*b13*c21*c22*b22*c13*a11-b13*c21*c22*c12*b23*a11+2*b13*c21*c23*b22*c11*a12-b13*c21*c23*b22*c12*a11-b13*c21*c23*c12*b21*a12-b13*c22*c23*b21*c11*a12+2*b13*c22*c23*b21*c12*a11-b13*c22*c23*c11*b22*a11+b21*c11*c22*b23*c12*a13-2*b21*c11*c22*b23*c13*a12+b21*c11*c22*c13*b22*a13-2*b21*c11*c23*b22*c12*a13+b21*c11*c23*b22*c13*a12+b21*c11*c23*c12*b23*a12+b21*c12*c22*b23*c13*a11+b21*c12*c23*b22*c13*a11+b21*c12*c21*b23*c13*a12+b21*c12*c21*c13*b22*a13+b22*c11*c22*b23*c13*a11+b22*c11*c23*c12*b23*a11+b22*c11*c21*b23*c12*a13+b22*c11*c21*b23*c13*a12-2*b22*c12*c21*b23*c13*a11+b11*c11*b13*c22^2*a23+b11*c11*b12*c23^2*a22-b11*c23*b21*c12^2*a23+2*b11*c23*c12^2*b23*a21+b11*c12*b12*c23^2*a21-b11*c21*b23*c12^2*a23-b11*c22*b21*c13^2*a22+b11*c13*c22^2*b13*a21+2*b11*c22*b22*c13^2*a21+c12*c22*c23*b11^2*a23+c13*c22*b11^2*c23*a22-2*b11*c22^2*b23*c11*a13+b11*c22^2*b23*c13*a11+b11*c22^2*c13*b21*a13-b11*c21*b22*c13^2*a22-2*b11*c23^2*b22*c11*a12+b11*c23^2*b22*c12*a11+b11*c23^2*c12*b21*a12+c11*c21*c23*b12^2*a23+c13*c21*b12^2*c23*a21-2*b12*c21^2*b23*c12*a13+b12*c21^2*b23*c13*a12+b12*c21^2*c13*b22*a13+b12*c23^2*b21*c11*a12-2*b12*c23^2*b21*c12*a11+b12*c23^2*c11*b22*a11-b12*c22*b23*c11^2*a23-b12*c23*c11^2*b22*a23+2*b12*c23*c11^2*b23*a22+b12*c12*b13*c21^2*a23+b12*c13*c21^2*b13*a22+2*b12*c21*b21*c13^2*a22-b12*c21*b22*c13^2*a21-b12*c22*b21*c13^2*a21-c11*c23*b22^2*c13*a11-c11*c21*c13*b22^2*a13-b22*c22*b23*c11^2*a13-b22*c23*c11^2*b23*a12+c11*c21*c22*b13^2*a22+2*b13*c22*c11^2*b22*a23-b13*c22*c11^2*b23*a22-b13*c23*b22*c11^2*a22+2*b13*c21*b21*c12^2*a23-b13*c23*b21*c12^2*a21+b13*c21^2*b22*c12*a13-2*b13*c21^2*b22*c13*a12+b13*c21^2*c12*b23*a12+b13*c22^2*b21*c11*a13-2*b13*c22^2*b21*c13*a11+b13*c22^2*c11*b23*a11-b13*c21*c12^2*b23*a21+c12*c21*c22*b13^2*a21-c12*c22*c13*b21^2*a13-c12*c23*b21^2*c13*a12-b21*c23*c12^2*b23*a11-b21*c21*b23*c12^2*a13-b21*c21*b22*c13^2*a12-b21*c22*b22*c13^2*a11-c11*c21*c12*b23^2*a12-c11*c22*c12*b23^2*a11+2*b12*c22*c23*b21*c13*a11-b12*c22*c23*c11*b23*a11-2*b13*c11*c21*b22*c12*a23+b13*c11*c21*b22*c13*a22-2*b12*c12*c21*c13*b21*a23+b12*c12*c23*b21*c13*a21-b12*c13*c21*c22*b13*a21+2*b12*c21*c22*b23*c11*a13-b12*c21*c22*b23*c13*a11-b12*c21*c22*c13*b21*a13+2*b12*c21*c23*b21*c12*a13-b12*c21*c23*b21*c13*a12-b12*c21*c23*c11*b22*a13-b12*c21*c23*c11*b23*a12-b12*c21*c23*b22*c13*a11+2*b12*c21*c23*c12*b23*a11-b12*c22*c23*b21*c11*a13-b11*c12*c21*c23*b12*a23-2*b11*c11*c22*c13*b22*a23+b11*c11*c23*b22*c12*a23+b11*c11*c23*b22*c13*a22-2*b11*c11*c23*c12*b23*a22+2*b11*c12*c21*c23*b13*a22+b11*c12*c21*b23*c13*a22+b11*c12*c21*c13*b22*a23-b11*c12*c21*b13*c22*a23-b11*c12*c22*c23*b13*a21-2*b11*c12*c22*b23*c13*a21+b11*c12*c22*c13*b21*a23+b11*c12*c23*b21*c13*a22-2*b11*c12*c23*b22*c13*a21+2*b11*c13*c21*c22*b12*a23-b11*c13*c21*c22*b13*a22-b11*c13*c21*b12*c23*a22-b11*c13*c22*b12*c23*a21+2*b11*c21*c22*b23*c12*a13-b11*c21*c22*b23*c13*a12-b11*c21*c22*c13*b22*a13-b11*c21*c23*b22*c12*a13+2*b11*c21*c23*b22*c13*a12-b11*c21*c23*c12*b23*a12-b11*c22*c23*b21*c12*a13-b11*c22*c23*b21*c13*a12+2*b11*c22*c23*c11*b22*a13+2*b11*c22*c23*c11*b23*a12-b11*c22*c23*b22*c13*a11-b11*c22*c23*c12*b23*a11+b11*c11*c22*b23*c13*a22-b11*c11*c22*c23*b13*a22-b11*c11*c22*c23*b12*a23+b11*c11*c22*b23*c12*a23+b12*c11*c21*b23*c12*a23-b12*c11*c21*c23*b13*a22-2*b12*c11*c21*b23*c13*a22+b12*c11*c21*c13*b22*a23-b12*c11*c21*b13*c22*a23+2*b12*c11*c22*c23*b13*a21+b12*c11*c22*b23*c13*a21+b12*c11*c22*c13*b21*a23+b12*c11*c23*b21*c12*a23-2*b12*c11*c23*b21*c13*a22+b12*c11*c23*b22*c13*a21-2*b12*c11*c23*c12*b23*a21-b12*c12*c21*c23*b13*a21+b12*c12*c21*b23*c13*a21,-c13*c31^2*b12^2*a33-c11*a31*b12^2*c33^2+c33*b32^2*c11^2*a13+c31*b32^2*c13^2*a11-c12*a32*b11^2*c33^2-c13*c32^2*b11^2*a33+c33*b31^2*c12^2*a13+c32*b31^2*c13^2*a12-c11*a31*b13^2*c32^2-c12*c31^2*b13^2*a32+c31*b33^2*c12^2*a11+c32*b33^2*c11^2*a12-b11*c32*c33*b31*c13*a12-b11*c32*c33*b31*c12*a13+2*b11*c32*c33*b32*c11*a13-b11*c32*c33*b32*c13*a11+2*b11*c32*c33*b33*c11*a12-b11*c32*c33*b33*c12*a11+2*b11*c13*c31*c32*b12*a33-b11*c31*c32*c13*a13*b32-b11*c31*c32*b33*c13*a12+2*b11*c31*c32*b33*c12*a13-b11*c31*c33*b32*c12*a13+2*b11*c31*c33*b32*c13*a12-b11*c31*c33*c12*a12*b33+b11*c11*c33*b32*c12*a33-2*b11*c12*c33*a31*c13*b32+b11*c12*c33*b31*c13*a32+b11*c12*c31*a32*c13*b33+2*b11*c12*c31*a32*b13*c33+b11*c12*c31*b32*c13*a33-b11*c12*c31*c32*b13*a33-b11*c12*c31*c33*b12*a33-2*b11*c12*c32*a31*c13*b33-b11*c12*c32*a31*b13*c33+b11*c12*c32*b31*c13*a33-b11*c13*c32*a31*b12*c33-b11*c13*c31*a32*b13*c32-b11*c13*c31*a32*b12*c33+b11*c11*c32*a32*c13*b33-b11*c11*c32*a32*b13*c33-2*b11*c11*c32*b32*c13*a33+b11*c11*c32*b33*c12*a33-b11*c11*c32*c33*b12*a33+b11*c11*c33*a32*c13*b32-2*b11*c11*c33*a32*c12*b33+b12*c11*c33*a31*c13*b32-2*b12*c11*c33*a31*c12*b33-2*b12*c11*c33*b31*c13*a32+b12*c11*c33*b31*c12*a33-2*b12*c11*c31*a32*c13*b33-b12*c11*c31*a32*b13*c33+b12*c11*c31*b32*c13*a33-b12*c11*c31*c32*b13*a33+b12*c11*c31*b33*c12*a33+b12*c11*c32*a31*c13*b33+2*b12*c11*c32*a31*b13*c33+b12*c11*c32*b31*c13*a33+b12*c12*c31*a31*c13*b33-b12*c12*c31*a31*b13*c33-2*b12*c12*c31*b31*c13*a33+b12*c12*c33*a31*c13*b31-b12*c32*c33*b31*c11*a13+2*b12*c32*c33*b31*c13*a11+b31*c11*c32*c13*a13*b32-2*b31*c11*c32*b33*c13*a12+b31*c11*c32*b33*c12*a13-2*b31*c11*c33*b32*c12*a13+b31*c11*c33*b32*c13*a12+b31*c11*c33*c12*a12*b33+b31*c12*c31*c13*a13*b32+b31*c12*c31*b33*c13*a12+b31*c12*c32*b33*c13*a11+b31*c12*c33*b32*c13*a11+b32*c11*c31*b33*c13*a12+b32*c11*c31*b33*c12*a13+b32*c11*c32*b33*c13*a11+b32*c11*c33*b33*c12*a11-2*b32*c12*c31*b33*c13*a11-b12*c32*c33*c11*a11*b33-b12*c13*c31*a31*b13*c32-b12*c31*c32*c13*a13*b31+2*b12*c31*c32*b33*c11*a13-b12*c31*c32*b33*c13*a11-b12*c31*c33*b31*c13*a12+2*b12*c31*c33*b31*c12*a13-b12*c31*c33*b32*c11*a13-b12*c31*c33*b32*c13*a11-b12*c31*c33*b33*c11*a12+2*b12*c31*c33*b33*c12*a11-2*b13*c11*c32*a31*c13*b32+b13*c11*c32*a31*c12*b33+b13*c11*c32*b31*c13*a32-2*b13*c11*c32*b31*c12*a33+b13*c11*c33*a31*c12*b32+b13*c11*c33*b31*c12*a32+b13*c11*c31*a32*c13*b32+b13*c11*c31*a32*c12*b33-2*b13*c11*c31*b32*c12*a33+b13*c12*c32*a31*c13*b31+b13*c12*c31*a31*c13*b32-2*b13*c12*c31*b31*c13*a32+2*b13*c31*c32*b31*c13*a12-b13*c31*c32*b31*c12*a13-b13*c31*c32*b32*c11*a13+2*b13*c31*c32*b32*c13*a11-b13*c31*c32*b33*c11*a12-b13*c31*c32*b33*c12*a11-b13*c31*c33*c12*a12*b31+2*b13*c31*c33*b32*c11*a12-b13*c31*c33*b32*c12*a11-b13*c32*c33*b31*c11*a12+2*b13*c32*c33*b31*c12*a11-b13*c32*c33*c11*a11*b32+b11*c11*c32^2*b13*a33+b11*c11*a32*b12*c33^2+2*b11*c33*a31*c12^2*b33-b11*c33*b31*c12^2*a33-b11*c31*b33*c12^2*a33+b11*c12*a31*b12*c33^2+2*b11*c32*a31*c13^2*b32-b11*c32*b31*c13^2*a32-b11*c31*a32*c13^2*b32+b11*c13*a31*b13*c32^2+c12*c32*c33*b11^2*a33+c13*c32*a32*b11^2*c33+b11*c33^2*c12*a12*b31-2*b11*c33^2*b32*c11*a12+b11*c33^2*b32*c12*a11-2*b11*c32^2*b33*c11*a13+b11*c32^2*b33*c13*a11+b11*c32^2*c13*a13*b31-b32*c32*b33*c11^2*a13-b32*c33*b33*c11^2*a12-c11*c31*c13*a13*b32^2-c11*c33*b32^2*c13*a11-c11*c32*b33^2*c12*a11-c11*c31*c12*a12*b33^2+c11*c31*c33*b12^2*a33+b12*c33^2*b31*c11*a12-2*b12*c33^2*b31*c12*a11+b12*c33^2*c11*a11*b32+b12*c31^2*c13*a13*b32+b12*c31^2*b33*c13*a12-2*b12*c31^2*b33*c12*a13+b12*c12*c31^2*b13*a33+b12*c13*c31^2*b13*a32-b12*c32*a31*c13^2*b31-b12*c31*a31*c13^2*b32+2*b12*c31*b31*c13^2*a32+2*b12*c33*a32*c11^2*b33-b12*c33*b32*c11^2*a33-b12*c32*b33*c11^2*a33+c13*c31*a31*b12^2*c33-b31*c31*b33*c12^2*a13-b31*c33*b33*c12^2*a11-b31*c32*b32*c13^2*a11-b31*c31*b32*c13^2*a12-c12*c32*c13*a13*b31^2-c12*c33*b31^2*c13*a12-b13*c32*a32*c11^2*b33+2*b13*c32*b32*c11^2*a33-b13*c33*a32*c11^2*b32-b13*c33*a31*c12^2*b31-b13*c31*a31*c12^2*b33+2*b13*c31*b31*c12^2*a33+b13*c32^2*b31*c11*a13-2*b13*c32^2*b31*c13*a11+b13*c32^2*c11*a11*b33+b13*c31^2*b32*c12*a13-2*b13*c31^2*b32*c13*a12+b13*c31^2*c12*a12*b33+c11*c31*a32*b13^2*c32+c12*c31*a31*b13^2*c32,-c21^2*b23*a13*c32^2+c21^2*b13*a23*c32^2-c21^2*b22*a12*c33^2+c21^2*b12*a22*c33^2-c22^2*b23*a13*c31^2+c22^2*b13*a23*c31^2-c22^2*b21*a11*c33^2+c22^2*b11*a21*c33^2-c23^2*b22*a12*c31^2-c11*c22*c23*a33*b21*c32-2*c11*c22*c31*c23*a23*b32-2*c11*c22*c31*b33*c23*a22+c11*c22*c32*c23*a23*b31+c11*c22*c32*b33*c23*a21+c11*c22*c33*b31*c23*a22+c11*c22*c33*b32*c23*a21-c11*c22*c23*a32*b21*c33+2*c11*c22*c23*a33*b22*c31+2*c11*c22*c23*a32*b23*c31-c11*c22*c23*a31*b22*c33-c11*c22*c23*a31*b23*c32+c11*c21*c33*c22*a22*b33-2*c11*c21*c33*b32*c23*a22+c11*c21*c33*b32*c22*a23+c11*c21*c32*b33*c23*a22-2*c11*c21*c32*b33*c22*a23+c11*c21*c32*c23*a23*b32-c11*c21*c23*a33*b22*c32+2*c11*c21*c23*a32*b22*c33-c11*c21*c23*a32*b23*c32-c11*c21*c22*a33*b22*c33+2*c11*c21*c22*a33*b23*c32-c11*c21*c22*a32*b23*c33+2*c12*c21*c22*a33*b23*c31-c12*c21*c22*a33*b21*c33+2*c12*c21*c23*a31*b23*c32-c12*c21*c23*a31*b22*c33-c12*c21*c23*a32*b23*c31-c12*c21*c23*a32*b21*c33-c12*c21*c23*a33*b22*c31+2*c12*c21*c23*a33*b21*c32+c12*c21*c31*c23*a23*b32-2*c12*c21*c31*b33*c22*a23+c12*c21*c31*b33*c23*a22-2*c12*c21*c32*c23*a23*b31-2*c12*c21*c32*b33*c23*a21+c12*c21*c33*b31*c22*a23+c12*c21*c33*b31*c23*a22+c12*c21*c33*b32*c23*a21+c12*c21*c33*b33*c22*a21-c12*c22*c23*a31*b23*c31+2*c12*c22*c23*a31*b21*c33-c12*c22*c23*a33*b21*c31+c12*c22*c31*c23*a23*b31+c12*c22*c31*b33*c23*a21-2*c12*c22*c33*b31*c23*a21-c12*c21*c22*a31*b23*c33+2*c13*c21*c22*a31*b22*c33-c13*c21*c22*a32*b23*c31+2*c13*c21*c22*a32*b21*c33-c13*c21*c22*a33*b22*c31-c13*c21*c22*a33*b21*c32-c13*c21*c23*a31*b22*c32+2*c13*c21*c23*a32*b22*c31-c13*c21*c23*a32*b21*c32+c13*c21*c31*b32*c22*a23-2*c13*c21*c31*b32*c23*a22+c13*c21*c31*c22*a22*b33+c13*c21*c32*b31*c22*a23+c13*c21*c32*b31*c23*a22+c13*c21*c32*b32*c23*a21+c13*c21*c32*b33*c22*a21-2*c13*c21*c33*c22*a22*b31-2*c13*c21*c33*b32*c22*a21-c13*c22*c23*a31*b22*c31+2*c13*c22*c23*a31*b21*c32-c13*c22*c23*a32*b21*c31+c13*c22*c31*b31*c23*a22+c13*c22*c31*b32*c23*a21-2*c13*c22*c32*b31*c23*a21-c13*c21*c22*a31*b23*c32+2*c21*c22*c31*b23*a13*c32-c21*c22*c31*c33*b23*a12-c21*c22*c31*c33*b22*a13-2*c21*c22*c31*b13*a23*c32+c21*c22*c31*c33*b12*a23+c21*c22*c31*c33*b13*a22-c21*c22*c32*c33*b23*a11-c21*c22*c32*c33*b21*a13+c21*c22*c32*c33*b13*a21+c21*c22*c32*c33*b11*a23-c21*c23*c31*c32*b23*a12-c21*c23*c31*c32*b22*a13+2*c21*c23*c31*b22*a12*c33+c21*c23*c31*c32*b12*a23+c21*c23*c31*c32*b13*a22-2*c21*c23*c31*b12*a22*c33+c21*c23*c32*c33*b12*a21+c21*c23*c32*c33*b11*a22-c21*c23*c32*c33*b21*a12-c21*c23*c32*c33*b22*a11+c22*c23*c31*c32*b11*a23+c22*c23*c31*c32*b13*a21+c22*c23*c31*c33*b12*a21+c22*c23*c31*c33*b11*a22-c22*c23*c31*c32*b23*a11-c22*c23*c31*c32*b21*a13-c22*c23*c31*c33*b21*a12-c22*c23*c31*c33*b22*a11+2*c22*c23*c32*b21*a11*c33-2*c22*c23*c32*b11*a21*c33+c23^2*b12*a22*c31^2-c23^2*b21*a11*c32^2+c23^2*b11*a21*c32^2+c11*c22^2*a31*b23*c33-2*c11*c22^2*a33*b23*c31+c11*c22^2*a33*b21*c33+2*c11*c31*b33*c22^2*a23-c11*c33*b31*c22^2*a23-c11*c33*b33*c22^2*a21+c11*c23^2*a31*b22*c32-2*c11*c23^2*a32*b22*c31+c11*c23^2*a32*b21*c32+2*c11*c31*b32*c23^2*a22-c11*c32*b31*c23^2*a22-c11*c32*b32*c23^2*a21+c12*c21^2*a32*b23*c33-2*c12*c21^2*a33*b23*c32+c12*c21^2*a33*b22*c33+2*c12*c32*b33*c21^2*a23-c12*c33*b32*c21^2*a23-c12*c33*b33*c21^2*a22+c12*c23^2*a31*b22*c31-2*c12*c23^2*a31*b21*c32+c12*c23^2*a32*b21*c31-c12*c31*b31*c23^2*a22-c12*c31*b32*c23^2*a21+2*c12*c32*b31*c23^2*a21+c13*c21^2*a32*b23*c32-2*c13*c21^2*a32*b22*c33+c13*c21^2*a33*b22*c32-c13*c32*b32*c21^2*a23-c13*c32*b33*c21^2*a22+2*c13*c33*b32*c21^2*a22+c13*c22^2*a31*b23*c31-2*c13*c22^2*a31*b21*c33+c13*c22^2*a33*b21*c31-c13*c31*b31*c22^2*a23-c13*c31*b33*c22^2*a21+2*c13*c33*b31*c22^2*a21-c21*c22*c33^2*b12*a21-c21*c22*c33^2*b11*a22+c21*c22*c33^2*b21*a12+c21*c22*c33^2*b22*a11-c21*c23*c32^2*b11*a23-c21*c23*c32^2*b13*a21+c21*c23*c32^2*b23*a11+c21*c23*c32^2*b21*a13+c21^2*c32*c33*b23*a12+c21^2*c32*c33*b22*a13-c21^2*c32*c33*b12*a23-c21^2*c32*c33*b13*a22+c22^2*c31*c33*b23*a11+c22^2*c31*c33*b21*a13-c22^2*c31*c33*b13*a21-c22^2*c31*c33*b11*a23-c22*c23*c31^2*b12*a23-c22*c23*c31^2*b13*a22+c22*c23*c31^2*b23*a12+c22*c23*c31^2*b22*a13+c23^2*c31*c32*b21*a12+c23^2*c31*c32*b22*a11-c23^2*c31*c32*b12*a21-c23^2*c31*c32*b11*a22,b32*a33^2*c21^2*a22+a32^2*b33*c21^2*a23+a31^2*b33*c22^2*a23+b31*a33^2*c22^2*a21+a31^2*b32*c23^2*a22+b31*a32^2*c23^2*a21-c31^2*a32*b22*a23^2-c31^2*a33*b23*a22^2-c32^2*a33*b23*a21^2-a31*c32^2*a23^2*b21-a31*c33^2*a22^2*b21-a32*c33^2*a21^2*b22+c21*a32*c31*a33*b22*a23+c21*a32*a33*c33*b21*a22+c21*a32*c32*a33*b21*a23-2*c21*a32*a33*c33*b22*a21+c21*a32*a33*b33*c22*a21+c21*a32*c31*a33*b23*a22+c22*a31*c32*a33*b23*a21+c22*a31*b32*a33*c23*a21+c22*a31*a32*c33*b21*a23-c32*a31*c33*b23*a22*a21+2*c32*a31*c33*a23*b21*a22-c32*a31*c33*b22*a23*a21+2*c32*b31*a32*a23*c23*a21-c32*b31*a33*c23*a22*a21+2*c32*b31*a33*a23*c21*a22-c32*b31*a33*c22*a23*a21+2*c32*a32*b33*a21*c21*a23-c32*a32*c33*a21*b21*a23-c32*b32*a33*a21*c21*a23-c32*a33*b33*a21*c21*a22-c32*a33*c33*a21*b21*a22-c33*a31*b31*a22*c22*a23-c33*a31*b32*c23*a22*a21+2*c33*a31*b32*c22*a23*a21-c33*a31*b32*a23*c21*a22-c33*a31*b33*a22*c22*a21-c33*b31*a32*c23*a22*a21+2*c33*b31*a32*a23*c21*a22-c33*b31*a32*c22*a23*a21+2*c33*b31*a33*a22*c22*a21-c33*a32*b32*a21*c21*a23-c33*a32*b33*a21*c21*a22+2*c33*b32*a33*a21*c21*a22+c21*a31*a32*a23*c23*b32+c21*a32*b32*a33*c23*a21-2*c21*a32*c32*a33*b23*a21+c21*a31*a33*a22*c22*b33+c21*a31*a33*a22*b22*c33+c21*a31*a32*a23*b23*c32-2*c21*a31*b32*a33*c23*a22-2*c21*a31*c32*a33*b22*a23+c21*a31*c32*a33*b23*a22+c21*a31*b32*a33*c22*a23+c21*a31*a32*c33*b22*a23-2*c21*a31*a32*c33*b23*a22-2*c21*a31*a32*b33*c22*a23+c21*a31*a32*b33*c23*a22+c21*a32*b31*a33*c23*a22+c21*a32*b31*a33*c22*a23-c21*b31*a22*c22*a33^2-c21*c31*a22*b22*a33^2-c21*b32*a33^2*c22*a21+2*c21*c32*a33^2*b22*a21-c21*c32*a33^2*b21*a22-a32*b32*a33*c21^2*a23-c21*a32^2*c33*b21*a23+2*c21*a32^2*c33*b23*a21-c21*a32^2*b33*c23*a21-c21*b31*a23*c23*a32^2-c21*c31*a23*b23*a32^2-a32*a33*b33*c21^2*a22-a31*b31*a33*c22^2*a23-a31*a33*b33*c22^2*a21+2*c22*a31^2*c33*b23*a22-c22*a31^2*b33*c23*a22-c22*a31^2*a23*b23*c32-c22*a31^2*a23*c23*b32-c22*a31^2*c33*b22*a23-c22*a33^2*c31*b22*a21+2*c22*a33^2*c31*b21*a22-c22*c32*a21*b21*a33^2+2*c23*a31^2*c32*b22*a23-c23*a31^2*c32*b23*a22-c23*a31^2*a22*b22*c33-c23*a32^2*c31*b23*a21+2*c23*a32^2*c31*b21*a23-c23*a32^2*a21*b21*c33-a31*b31*a32*c23^2*a22-a31*a32*b32*c23^2*a21+c31^2*a33*a22*b22*a23+c31*b31*a32*c22*a23^2+c31*b31*a33*c23*a22^2-2*c31*a31*b32*c22*a23^2+c31*a31*c32*b22*a23^2-2*c31*a31*b33*c23*a22^2+c31*a31*c33*b23*a22^2+c31*a32*b32*a23^2*c21+c31*a32*c32*a23^2*b21+c31*a33*b33*a22^2*c21+c31*a33*c33*a22^2*b21+c31^2*a32*a23*b23*a22+a31*c32^2*a23*b23*a21+c32^2*a33*a21*b21*a23-2*c32*a32*b33*c23*a21^2+c32*a32*c33*b23*a21^2+c32*b32*a33*c23*a21^2+c32*a33*b33*a21^2*c22+c32*a33*c33*a21^2*b22+c32*a31*b31*c22*a23^2+c32*a31*b32*a23^2*c21-2*c32*b31*a32*a23^2*c21+a31*c33^2*a22*b22*a21+a32*c33^2*a21*b21*a22+c33*a31*b31*c23*a22^2+c33*a31*b33*a22^2*c21-2*c33*b31*a33*a22^2*c21+c33*a32*b32*c23*a21^2+c33*a32*b33*a21^2*c22-2*c33*b32*a33*a21^2*c22-2*c22*a31*a32*c33*b23*a21+c22*a31*a32*b33*c23*a21+c22*a31*c31*a33*b22*a23+c22*a31*b31*a33*c23*a22+c22*a31*b31*a23*c23*a32-2*c22*a31*c31*a33*b23*a22+c22*a31*c31*a23*b23*a32+c22*a31*c32*a33*b21*a23+c22*a31*a33*c33*b22*a21-2*c22*a31*a33*c33*b21*a22-2*c22*a32*b31*a33*c23*a21+c22*a32*c31*a33*b23*a21-2*c22*a32*c31*a33*b21*a23+c22*a32*a33*a21*b21*c33-2*c23*a31*c31*a32*b22*a23+c23*a31*c31*a32*b23*a22+c23*a31*c31*a22*b22*a33+c23*a31*a32*c32*b23*a21-2*c23*a31*a32*c32*b21*a23+c23*a31*a32*c33*b21*a22+c23*a31*a32*c33*b22*a21-2*c23*a31*c32*a33*b22*a21+c23*a31*c32*a33*b21*a22+c23*a32*a33*c31*b22*a21-2*c23*a32*a33*c31*b21*a22+c23*a32*c32*a21*b21*a33-c31*c32*a33*a23*b21*a22-c31*c32*a33*b22*a23*a21+2*c31*c32*a33*b23*a22*a21+2*c31*a31*b32*a23*c23*a22+2*c31*a32*c33*b22*a23*a21-c31*a32*b33*a23*c21*a22-c31*a32*c33*a23*b21*a22-c31*a32*c32*a23*b23*a21-c31*a32*b32*a23*c23*a21-c31*a31*c33*a22*b22*a23-c31*b31*a32*a23*c23*a22-c31*b31*a33*a22*c22*a23-c31*a31*c32*a23*b23*a22+2*c31*a32*b33*c23*a22*a21-c31*b32*a33*a23*c21*a22+2*c31*b32*a33*c22*a23*a21-c31*b32*a33*c23*a22*a21-c31*a32*c33*b23*a22*a21-c31*a33*c33*a22*b22*a21-c31*a33*b33*a22*c22*a21-c31*a32*b33*c22*a23*a21+2*c31*a31*b33*a22*c22*a23-c32*a31*b31*a23*c23*a22-c32*a31*b32*a23*c23*a21+2*c32*a31*b33*c23*a22*a21-c32*a31*b33*a23*c21*a22-c32*a31*b33*c22*a23*a21,-b33^2*c31*a12^2*b11-b33^2*c32*a11^2*b12-b31^2*c32*b12*a13^2-b31^2*c33*b13*a12^2-b32^2*c31*a13^2*b11-b32^2*c33*a11^2*b13+b12^2*a31^2*c13*b33+b12^2*b31*c11*a33^2+b11^2*a32^2*c13*b33+b11^2*b32*c12*a33^2+b13^2*a31^2*c12*b32+b13^2*b31*c11*a32^2-2*b11*b32^2*a33*c13*a11+b11*a31*c13*a13*b32^2-b12^2*a31*b33*c11*a33-b12^2*a31*b31*c13*a33-b33*c33*a31*b12^2*a11-b31*c33*a33*b12^2*a11-b31*c31*a33*b12^2*a13+2*b31*a31*c33*b12^2*a13-b33*c31*a31*b12^2*a13+2*b33*c31*a33*b12^2*a11-b11*b12*b32*c11*a33^2-b11^2*a32*b33*c12*a33-b11^2*a32*b32*c13*a33-b11*b13*b31*c13*a32^2-b11*b13*a32^2*c11*b33+b11*b32^2*a33*c11*a13+b31^2*c32*a13*b13*a12+b31^2*c33*a12*b12*a13+b12*b31^2*c13*a13*a32+b12*b31^2*a33*c12*a13-2*b12*b31^2*a33*c13*a12-2*b12*b33^2*a31*c11*a12+b12*b33^2*a31*c12*a11+b12*b33^2*c11*a11*a32-b12*b13*a31^2*c13*b32-b12*b13*a31^2*c12*b33-b13^2*a31*b31*c12*a32-b31*c31*a32*b13^2*a12+2*b31*a31*c32*b13^2*a12-b32*c31*a31*b13^2*a12+2*b32*c31*a32*b13^2*a11-b32*c32*a31*b13^2*a11+b13*b31^2*a32*c13*a12+b13*b31^2*c12*a12*a33-2*b13*b32^2*a31*c11*a13+b13*b32^2*a31*c13*a11+b13*b32^2*c11*a11*a33-2*b13*b31^2*a32*c12*a13-b13^2*a31*a32*c11*b32-b31*c32*a32*b13^2*a11-b32*c33*a33*b11^2*a12+2*b32*c33*a32*b11^2*a13-b32*c32*a33*b11^2*a13-b33*c33*a32*b11^2*a12+2*b33*c32*a33*b11^2*a12-b33*c32*a32*b11^2*a13+b11*b33^2*a32*c11*a12-2*b11*b33^2*a32*c12*a11+b11*a31*c12*a12*b33^2-b11*b12*b31*c12*a33^2+b33^2*c32*a11*b11*a12+b33^2*c31*a12*b12*a11+b32*b33*c32*a11^2*b13+b32*b33*c33*a11^2*b12+b32^2*c31*a13*b13*a11+b32^2*c33*a11*b11*a13+b31*b33*c31*b13*a12^2+b31*b33*c33*a12^2*b11+b31*b32*c32*a13^2*b11+b31*b32*c31*b12*a13^2-2*b12*b13*b31*a32*c11*a33+b12*b31*c33*a32*b13*a11+2*b12*b31*b33*a33*c11*a12-b12*b31*b33*a33*c12*a11-b12*b31*b33*a32*c13*a11-b12*b31*b33*a32*c11*a13+b12*b31*c32*a33*b13*a11+b12*b31*c31*a33*b13*a12-b12*b31*b32*a33*c11*a13+2*b12*b31*b32*a33*c13*a11-b12*b31*a31*c13*a13*b32-2*b12*b31*a31*b13*a13*c32+2*b12*b31*a31*b33*c13*a12-b12*b31*a31*b33*c12*a13-2*b12*b31*a31*c33*b13*a12+b12*b31*c31*b13*a13*a32+b12*b32*c31*b13*a13*a31-2*b12*b32*c31*a33*b13*a11-b12*b32*b33*a31*c13*a11+2*b12*b32*b33*a31*c11*a13-b12*b32*b33*c11*a11*a33+b12*b32*c33*a31*b13*a11+b12*b33*c31*a31*b13*a12-2*b12*b33*c31*a32*b13*a11+2*b32*b33*c31*a13*b11*a12-b32*b33*c31*b13*a12*a11-b32*b33*c31*b12*a13*a11-b32*b33*c32*a11*b11*a13-b32*b33*c33*a11*b11*a12-b13*b31*a31*c12*a12*b33-b13*b31*a31*b32*c13*a12+2*b13*b31*a31*b32*c12*a13+2*b13*b32*b33*a31*c11*a12-b13*b32*b33*a31*c12*a11-b13*b32*b33*c11*a11*a32-b13*b31*b33*a32*c11*a12+2*b13*b31*b33*a32*c12*a11+2*b13*b31*b32*a32*c11*a13-b13*b31*b32*a32*c13*a11-b13*b31*b32*a33*c11*a12-b13*b31*b32*a33*c12*a11-b31*b32*c31*a13*b13*a12-b31*b32*c32*a13*b13*a11-b31*b32*c33*a13*b11*a12+2*b31*b32*c33*b13*a12*a11-b31*b32*c33*b12*a13*a11-b31*b33*c31*a12*b12*a13-b31*b33*c32*a13*b11*a12+2*b31*b33*c32*b12*a13*a11-b31*b33*c32*b13*a12*a11-b31*b33*c33*a12*b12*a11-2*b11*b13*a31*b32*c12*a33+b11*b13*b31*c12*a32*a33+b11*b13*a32*b32*c11*a33-b11*b31*b33*c12*a12*a33+b11*b31*c33*a32*b13*a12-2*b11*b31*c33*a32*b12*a13+b11*b31*c33*b12*a12*a33-b11*b31*b32*c13*a13*a32-b11*b31*b32*a33*c12*a13+2*b11*b31*b32*a33*c13*a12+b11*b31*c32*b13*a13*a32+b11*b31*c32*a33*b12*a13-2*b11*b31*c32*a33*b13*a12-b11*b31*b33*a32*c13*a12+2*b11*b31*b33*a32*c12*a13-2*b11*b32*c33*a32*b13*a11+b11*b32*c33*a33*b12*a11-b11*b32*b33*a33*c11*a12+2*b11*b32*b33*a33*c12*a11+2*b11*b32*b33*a32*c13*a11-b11*b32*b33*a32*c11*a13+b11*b32*c32*a33*b13*a11+b11*b32*c31*a33*b12*a13+b11*b32*c31*a33*b13*a12+b11*b32*a31*b13*a13*c32-b11*b32*a31*b33*c13*a12-b11*b32*a31*b33*c12*a13+b11*b32*a31*c33*b13*a12-2*b11*b32*a31*c33*b12*a13-2*b11*b32*c31*b13*a13*a32+b11*b33*c33*a32*b12*a11+b11*b33*c32*a32*b13*a11-2*b11*b33*c32*a33*b12*a11-2*b11*b33*c31*b12*a12*a33+b11*b33*c31*a32*b12*a13+b11*b33*c31*a32*b13*a12+b11*b33*a31*b12*a12*c33-2*b11*b33*a31*c32*b13*a12+b11*b33*a31*c32*b12*a13-2*b11*b12*a31*b33*c13*a32+b11*b12*a31*b33*c12*a33+b11*b12*b31*a32*c13*a33+b11*b12*a32*b33*c11*a33+b11*b12*a31*b32*c13*a33+b11*b13*a31*a32*c12*b33+b11*b13*a31*a32*c13*b32+b12*b13*a31*b31*c12*a33+b12*b13*a31*b31*c13*a32+b12*b33*c32*a31*b13*a11+b12*b13*a31*a32*c11*b33+b12*b13*a31*b32*c11*a33,b11^2*a33*c23*b32^2+b11^2*a32*c22*b33^2-b32^2*c33*b11^2*a23-b33^2*c31*b12^2*a21-b31^2*c33*b12^2*a23+b12^2*a33*c23*b31^2+b12^2*a31*c21*b33^2-b31^2*c32*b13^2*a22-b32^2*c31*b13^2*a21+b13^2*a32*c22*b31^2+b13^2*a31*c21*b32^2-b33^2*c32*b11^2*a22+b32*b33*c33*b11^2*a22+b32*b33*c32*b11^2*a23+b11*b32^2*c33*b23*a11-2*b11*b32^2*c33*b21*a13-b11*b12*a32*c21*b33^2-b11*b12*a31*c22*b33^2-b11*b22*a32*c11*b33^2-b11*b22*a31*c12*b33^2-b11*b23*b32^2*c11*a33-b11*b23*a31*c13*b32^2+b11*b32^2*b13*a23*c31+b11*b32^2*b23*a13*c31+b11*b32^2*c33*b13*a21-b11*b13*a31*c23*b32^2-b11*b13*a33*c21*b32^2+2*b11*b21*b32^2*c13*a33+2*b11*b21*a32*c12*b33^2-b12*b21*a32*c11*b33^2-b12*b21*a31*c12*b33^2+2*b12*b22*a31*c11*b33^2+b12*b33^2*b21*a11*c32+b12*b33^2*c31*b21*a12-2*b12*b33^2*c31*b22*a11+b31*b33*c33*b12^2*a21+b31*b33*c31*b12^2*a23-b12^2*b31*a31*c23*b33-b12^2*b31*a33*c21*b33+2*b12*b22*b31^2*c13*a33+b12*b31^2*c33*b13*a22+b12*b31^2*b13*a23*c32+b12*b31^2*b23*a13*c32+b12*b31^2*c33*b23*a12-2*b12*b31^2*c33*b22*a13-b12*b13*a33*c22*b31^2-b12*b13*a32*c23*b31^2-b12*b23*b31^2*c12*a33-b12*b23*b31^2*c13*a32+b11*b33^2*c32*b22*a11-2*b11*b33^2*c32*b21*a12+b11*b33^2*c32*b12*a21+b11*b33^2*b12*a22*c31+b11*b33^2*b22*a12*c31-b11^2*b32*a32*c23*b33-b11^2*b32*a33*c22*b33+b31*b32*c32*b13^2*a21-b13*b22*b31^2*c13*a32+2*b13*b23*b31^2*c12*a32+2*b13*b23*a31*c11*b32^2-b13*b21*b32^2*c11*a33-b13*b21*a31*c13*b32^2-b13*b22*b31^2*c12*a33-b13^2*b31*a31*c22*b32-b13^2*b31*a32*c21*b32+b13*b31^2*c32*b22*a13-2*b13*b31^2*c32*b23*a12+b13*b31^2*b22*a12*c33-2*b13*b32^2*c31*b23*a11+b13*b32^2*c31*b21*a13+b13*b32^2*b21*a11*c33+b31*b32*c31*b13^2*a22-b13*b32*b33*b21*a11*c32+b11*b13*b32*a31*c22*b33+b11*b13*b31*a32*c23*b32-2*b11*b13*b31*a32*c22*b33+b11*b13*b31*a33*c22*b32+b11*b12*b32*a33*c21*b33-b11*b32*b33*c31*b23*a12+2*b11*b32*b33*c33*b21*a12-b11*b32*b33*c33*b22*a11-b11*b32*b33*c33*b12*a21-b11*b32*b33*c32*b13*a21-b11*b32*b33*c31*b13*a22-b11*b32*b33*c31*b12*a23+b11*b22*b31*a32*c13*b33-2*b11*b22*b31*b32*c13*a33+b11*b22*b31*b33*c12*a33+b11*b22*b32*a31*c13*b33+b11*b23*b31*a32*c13*b32-2*b11*b23*b31*a32*c12*b33+b11*b23*b31*b32*c12*a33+b11*b23*b32*a31*c12*b33+b11*b23*b32*a32*c11*b33-b11*b31*b33*c32*b22*a13+2*b11*b31*b33*c32*b23*a12-b11*b31*b33*b12*a22*c33-b11*b31*b33*b22*a12*c33-b11*b31*b32*b13*a23*c32-b11*b31*b32*b23*a13*c32-b11*b31*b32*c33*b23*a12+2*b11*b31*b32*c33*b22*a13+2*b11*b31*b32*c33*b12*a23-b11*b31*b32*c33*b13*a22+2*b11*b31*b33*c32*b13*a22-b11*b31*b33*c32*b12*a23+2*b11*b32*b33*c32*b21*a13-b11*b32*b33*c32*b23*a11-b11*b32*b33*c31*b22*a13+b12*b13*b31*a31*c23*b32+b12*b13*b31*a31*c22*b33+b12*b13*b31*a32*c21*b33+b12*b13*b31*a33*c21*b32-2*b12*b13*b32*a31*c21*b33+b12*b21*b32*b33*c11*a33+b12*b21*b31*a32*c13*b33+2*b13*b32*b33*c31*b22*a11-b12*b31*b33*c32*b23*a11+2*b12*b31*b33*c31*b22*a13-b12*b31*b33*c31*b23*a12-b12*b31*b33*c33*b21*a12+2*b12*b31*b33*c33*b22*a11-b12*b31*b33*c32*b13*a21-b12*b31*b33*c31*b13*a22+2*b12*b32*b33*c31*b13*a21+2*b12*b32*b33*c31*b23*a11-b12*b32*b33*c31*b21*a13-b12*b32*b33*b21*a11*c33-2*b12*b21*b31*b32*c13*a33+b12*b21*b31*b33*c12*a33+b12*b21*b32*a31*c13*b33-2*b12*b22*b31*a31*c13*b33-2*b12*b22*b31*b33*c11*a33+b12*b23*b31*a31*c13*b32+b12*b23*b31*a31*c12*b33+b12*b23*b31*a32*c11*b33+b12*b23*b31*b32*c11*a33-2*b12*b23*b32*a31*c11*b33-b12*b31*b32*b13*a23*c31-b12*b31*b32*b23*a13*c31-b12*b31*b32*c33*b13*a21-b12*b31*b32*c33*b23*a11+2*b12*b31*b32*c33*b21*a13-b12*b31*b33*c32*b21*a13-b13*b32*b33*c31*b21*a12-2*b13*b21*b31*a32*c12*b33+b13*b21*b31*b32*c12*a33+b13*b21*b32*a31*c12*b33+b13*b21*b32*a32*c11*b33+b13*b22*b31*a31*c13*b32+b13*b22*b31*a31*c12*b33+b13*b22*b31*a32*c11*b33+b13*b22*b31*b32*c11*a33-2*b13*b22*b32*a31*c11*b33-2*b13*b23*b31*a31*c12*b32-2*b13*b23*b31*a32*c11*b32-b13*b31*b33*c32*b22*a11+2*b13*b31*b33*c32*b21*a12-b13*b31*b33*b22*a12*c31-b13*b31*b32*c32*b21*a13+2*b13*b31*b32*c32*b23*a11-b13*b31*b32*c31*b22*a13+2*b13*b31*b32*c31*b23*a12-b13*b31*b32*c33*b21*a12-b13*b31*b32*c33*b22*a11-2*b11*b21*b32*a32*c13*b33-2*b11*b21*b32*b33*c12*a33+b11*b22*b32*b33*c11*a33+b11*b12*b31*a32*c23*b33-2*b11*b12*b31*a33*c23*b32+b11*b12*b31*a33*c22*b33+b11*b12*b32*a31*c23*b33+b11*b13*b32*a32*c21*b33+b13*b21*b31*a32*c13*b32,c23*a13*b11^2*a22^2+c22*a12*b11^2*a23^2+c21*a11*b12^2*a23^2+c23*a13*b12^2*a21^2+c21*a11*b13^2*a22^2+c22*a12*b13^2*a21^2-c11*a21*b22^2*a13^2-c13*a23*b22^2*a11^2-c12*a22*b21^2*a13^2-c13*a23*b21^2*a12^2-c12*a22*b23^2*a11^2-c11*a21*b23^2*a12^2+b12*a23*b21*a11*c13*a22+b12*a23*c11*a22*b23*a11+b12*a23*c11*a21*b22*a13-2*b12*a23*c11*a21*b23*a12+b12*a21*c23*a11*b13*a22+b12*a21*b23*a13*c11*a22+b12*a21*b23*a11*c12*a23-2*b12*a21*b23*a11*c13*a22+b12*a21*c13*a23*b22*a11-2*b11*a23*b22*a13*c12*a21+b11*a23*b22*a12*c13*a21-2*b11*a23*b22*a11*c13*a22+b11*a23*c12*a22*b21*a13-2*b11*a23*c12*a22*b23*a11+b11*a23*c12*a21*b23*a12+b11*a23*b12*a22*c21*a13+b11*a23*b12*a22*c23*a11+b11*a23*b12*a21*c23*a12-2*b11*a22*c23*a13*b12*a21+b11*a22*c23*a12*b13*a21+b11*a22*b23*a13*c12*a21+b11*a22*b23*a12*c11*a23-2*b11*a22*b23*a12*c13*a21+b11*a22*c13*a23*b21*a12+b11*a22*c13*a21*b22*a13+b11*a22*b13*a23*c21*a12+b11*a22*b13*a21*c22*a13+b12*a23*c21*a12*b13*a21-2*b12*a23*c21*a11*b13*a22-2*b12*a23*b21*a13*c11*a22+b12*a23*b21*a13*c12*a21-2*b12*a23*b21*a12*c13*a21-b11*b12*a23^2*c21*a12-b11*c23*a11*b13*a22^2-b11*b23*a13*c11*a22^2+2*b11*b23*a11*c13*a22^2-b11*c13*a22^2*b21*a13-b11*b13*a22^2*c21*a13-b11*c22*a11*b12*a23^2-b11*b22*a12*c11*a23^2+2*b11*b22*a11*c12*a23^2-b11*c12*a23^2*b21*a12-a23*c22*a13*b11^2*a22-a22*c23*a12*b11^2*a23-a23*c21*a13*b12^2*a21-a21*c23*a11*b12^2*a23+2*b12*b21*a12*c11*a23^2-b12*b21*a11*c12*a23^2-b12*c11*a23^2*b22*a11-b12*c23*a12*b13*a21^2-b12*b23*a13*c12*a21^2+2*b12*b23*a12*c13*a21^2-b12*c13*a21^2*b22*a13-b12*b13*a21^2*c22*a13-a22*c21*a12*b13^2*a21-a21*c22*a11*b13^2*a22+2*b13*b21*a13*c11*a22^2-b13*b21*a11*c13*a22^2-b13*c11*a22^2*b23*a11+2*b13*b22*a13*c12*a21^2-b13*b22*a12*c13*a21^2-b13*c12*a21^2*b23*a12+a13*c12*a23*b21^2*a12+a12*c13*a22*b21^2*a13+b21*c22*a13^2*b11*a22-2*b21*c22*a13^2*b12*a21+b21*b22*a13^2*c11*a22+b21*b22*a13^2*c12*a21+b21*b12*a22*c21*a13^2+b21*c23*a12^2*b11*a23-2*b21*c23*a12^2*b13*a21+b21*b23*a12^2*c11*a23+b21*b23*a12^2*c13*a21+b21*b13*a23*c21*a12^2+a13*c11*a23*b22^2*a11+a11*c13*a21*b22^2*a13-2*b22*c21*a13^2*b11*a22+b22*c21*a13^2*b12*a21+b22*b11*a21*c22*a13^2+b22*c23*a11^2*b12*a23-2*b22*c23*a11^2*b13*a22+b22*b23*a11^2*c12*a23+b22*b23*a11^2*c13*a22+b22*b13*a23*c22*a11^2+a12*c11*a22*b23^2*a11+a11*c12*a21*b23^2*a12-2*b23*c21*a12^2*b11*a23+b23*c21*a12^2*b13*a21+b23*b11*a21*c23*a12^2-2*b23*c22*a11^2*b12*a23+b23*c22*a11^2*b13*a22+b23*b12*a22*c23*a11^2-b23*a12*c21*a11*b13*a22+2*b23*a12*b11*a23*c22*a11-b23*a12*b11*a22*c23*a11-b23*a12*b11*a21*c22*a13+2*b23*a11*c22*a13*b12*a21-b23*a11*c22*a12*b13*a21-b23*a11*b12*a22*c21*a13-b23*a11*b12*a21*c23*a12-b23*a11*c22*a13*b11*a22+b11*a23*c22*a13*b12*a21-2*b11*a23*c22*a12*b13*a21+b11*a23*c22*a11*b13*a22+b11*a23*b22*a13*c11*a22+b12*a21*c13*a22*b21*a13+b12*a21*b13*a23*c22*a11+b12*a21*b13*a22*c21*a13-2*b13*a22*b21*a13*c12*a21-2*b13*a22*b21*a12*c11*a23+b13*a22*b21*a12*c13*a21+b13*a22*b21*a11*c12*a23+b13*a22*c11*a23*b22*a11-2*b13*a22*c11*a21*b22*a13+b13*a22*c11*a21*b23*a12+b13*a21*b22*a12*c11*a23-2*b13*a21*b22*a11*c12*a23+b13*a21*b22*a11*c13*a22+b13*a21*c12*a23*b21*a12+b13*a21*c12*a22*b23*a11-b21*a13*c22*a12*b11*a23+2*b21*a13*c22*a12*b13*a21+2*b21*a13*c22*a11*b12*a23-b21*a13*c22*a11*b13*a22-b21*a13*b22*a12*c11*a23-b21*a13*b22*a12*c13*a21-b21*a13*b22*a11*c12*a23-b21*a13*b22*a11*c13*a22+2*b21*a13*c12*a22*b23*a11-b21*a13*c12*a21*b23*a12-b21*a13*b12*a23*c21*a12-b21*a13*b12*a22*c23*a11+2*b21*a13*b12*a21*c23*a12-b21*a12*c23*a13*b11*a22-b21*a12*c23*a11*b12*a23+2*b21*a12*c23*a11*b13*a22-b21*a12*b23*a13*c11*a22-b21*a12*b23*a11*c12*a23-b21*a12*b23*a11*c13*a22+2*b21*a12*c13*a23*b22*a11-b21*a12*b13*a23*c22*a11-b21*a12*b13*a22*c21*a13+2*b22*a13*c21*a12*b11*a23-b22*a13*c21*a12*b13*a21-b22*a13*c21*a11*b12*a23+2*b22*a13*c21*a11*b13*a22-b22*a13*c11*a22*b23*a11+2*b22*a13*c11*a21*b23*a12-b22*a13*b11*a23*c22*a11+2*b22*a13*b11*a22*c23*a11-b22*a13*b11*a21*c23*a12-b22*a11*c23*a13*b12*a21-b22*a11*c23*a12*b11*a23+2*b22*a11*c23*a12*b13*a21-b22*a11*b23*a13*c12*a21-b22*a11*b23*a12*c11*a23-b22*a11*b23*a12*c13*a21-b22*a11*b13*a23*c21*a12-b22*a11*b13*a21*c22*a13+2*b23*a12*c21*a13*b11*a22-b23*a12*c21*a13*b12*a21+2*b23*a12*c21*a11*b12*a23,-b22*a12*c11^2*a23^2-b21*a11*c12^2*a23^2-b23*a13*c12^2*a21^2-b21*a11*c13^2*a22^2-b22*a12*c13^2*a21^2+b12*a22*c21^2*a13^2+b13*a23*c21^2*a12^2+b11*a21*c22^2*a13^2+b13*a23*c22^2*a11^2+b11*a21*c23^2*a12^2+b12*a22*c23^2*a11^2-b23*a13*c11^2*a22^2+c11*b12*a23^2*c21*a12+c11*c23*a13*b11*a22^2-2*c11*c23*a11*b13*a22^2+c11*b23*a11*c13*a22^2+c11*c13*a22^2*b21*a13+c11*b13*a22^2*c21*a13+c11*c22*a12*b11*a23^2-2*c11*c22*a11*b12*a23^2+c11*b22*a11*c12*a23^2+c11*c12*a23^2*b21*a12+a23*b22*a13*c11^2*a22+a22*b23*a12*c11^2*a23+a23*b21*a13*c12^2*a21-2*c12*c21*a12*b11*a23^2+c12*c21*a11*b12*a23^2+c12*b11*a23^2*c22*a11+c12*c23*a13*b12*a21^2-2*c12*c23*a12*b13*a21^2+c12*b23*a12*c13*a21^2+c12*c13*a21^2*b22*a13+c12*b13*a21^2*c22*a13+a21*b23*a11*c12^2*a23+a22*b21*a12*c13^2*a21+a21*b22*a11*c13^2*a22-2*c13*c21*a13*b11*a22^2+c13*c21*a11*b13*a22^2+c13*b11*a22^2*c23*a11-2*c13*c22*a13*b12*a21^2+c13*c22*a12*b13*a21^2+c13*b12*a21^2*c23*a12-a13*b12*a23*c21^2*a12-a12*b13*a22*c21^2*a13-c21*c22*a13^2*b11*a22-c21*c22*a13^2*b12*a21-c21*b22*a13^2*c11*a22+2*c21*b22*a13^2*c12*a21-c21*c12*a22*b21*a13^2-c21*c23*a12^2*b11*a23-c21*c23*a12^2*b13*a21-c21*b23*a12^2*c11*a23+2*c21*b23*a12^2*c13*a21-c21*c13*a23*b21*a12^2-a13*b11*a23*c22^2*a11-a11*b13*a21*c22^2*a13+2*c22*b21*a13^2*c11*a22-c22*b21*a13^2*c12*a21-c22*c11*a21*b22*a13^2-c22*c23*a11^2*b12*a23-c22*c23*a11^2*b13*a22-c22*b23*a11^2*c12*a23+2*c22*b23*a11^2*c13*a22-c22*c13*a23*b22*a11^2-a12*b11*a22*c23^2*a11-a11*b12*a21*c23^2*a12+2*c23*b21*a12^2*c11*a23-c23*b21*a12^2*c13*a21-c23*c11*a21*b23*a12^2+2*c23*b22*a11^2*c12*a23-c23*b22*a11^2*c13*a22-c23*c12*a22*b23*a11^2-c11*a23*c22*a13*b11*a22+2*c11*a23*c22*a13*b12*a21-c11*a23*c22*a12*b13*a21+2*c11*a23*c22*a11*b13*a22-c11*a23*b22*a13*c12*a21+2*c11*a23*b22*a12*c13*a21-c11*a23*b22*a11*c13*a22-c11*a23*c12*a22*b21*a13-c11*a23*c12*a22*b23*a11-c11*a23*c12*a21*b23*a12-c11*a23*b12*a22*c21*a13+2*c11*a23*b12*a22*c23*a11-c11*a23*b12*a21*c23*a12-c11*a22*c23*a13*b12*a21-c11*a22*c23*a12*b11*a23+2*c11*a22*c23*a12*b13*a21+2*c11*a22*b23*a13*c12*a21-c11*a22*b23*a12*c13*a21-c11*a22*c13*a23*b21*a12-c11*a22*c13*a21*b22*a13-c11*a22*b13*a23*c21*a12-c11*a22*b13*a21*c22*a13+2*c12*a23*c21*a13*b11*a22-c12*a23*c21*a13*b12*a21+2*c12*a23*c21*a12*b13*a21-c12*a23*c21*a11*b13*a22-c12*a23*b21*a12*c13*a21+2*c12*a23*b21*a11*c13*a22-c12*a23*b11*a22*c23*a11-c12*a23*b11*a21*c22*a13+2*c12*a23*b11*a21*c23*a12-c12*a21*c23*a13*b11*a22-c12*a21*c23*a11*b12*a23+2*c12*a21*c23*a11*b13*a22-c12*a21*b23*a11*c13*a22-c12*a21*c13*a23*b22*a11-c12*a21*c13*a22*b21*a13-c12*a21*b13*a23*c22*a11-c12*a21*b13*a22*c21*a13+2*c13*a22*c21*a13*b12*a21+2*c13*a22*c21*a12*b11*a23-c13*a22*c21*a12*b13*a21-c13*a22*c21*a11*b12*a23-c13*a22*b11*a23*c22*a11+2*c13*a22*b11*a21*c22*a13-c13*a22*b11*a21*c23*a12-c13*a21*c22*a12*b11*a23+2*c13*a21*c22*a11*b12*a23-c13*a21*c22*a11*b13*a22-c13*a21*b12*a23*c21*a12-c13*a21*b12*a22*c23*a11+c21*a13*c22*a12*b11*a23+c21*a13*c22*a12*b13*a21+c21*a13*c22*a11*b12*a23+c21*a13*c22*a11*b13*a22+c21*a13*b22*a12*c11*a23-2*c21*a13*b22*a12*c13*a21-2*c21*a13*b22*a11*c12*a23+c21*a13*b22*a11*c13*a22+c21*a13*c12*a23*b21*a12+c21*a13*c12*a22*b23*a11-2*c21*a13*c12*a21*b23*a12-2*c21*a13*b12*a22*c23*a11+c21*a13*b12*a21*c23*a12+c21*a12*c23*a13*b11*a22+c21*a12*c23*a11*b12*a23+c21*a12*c23*a11*b13*a22+c21*a12*b23*a13*c11*a22+c21*a12*b23*a11*c12*a23-2*c21*a12*b23*a11*c13*a22+c21*a12*c13*a23*b22*a11+c21*a12*c13*a22*b21*a13-2*c21*a12*b13*a23*c22*a11-2*c22*a13*b21*a12*c11*a23+c22*a13*b21*a12*c13*a21+c22*a13*b21*a11*c12*a23-2*c22*a13*b21*a11*c13*a22+c22*a13*c11*a23*b22*a11-2*c22*a13*c11*a22*b23*a11+c22*a13*c11*a21*b23*a12+c22*a13*b11*a22*c23*a11-2*c22*a13*b11*a21*c23*a12+c22*a11*c23*a13*b12*a21+c22*a11*c23*a12*b11*a23+c22*a11*c23*a12*b13*a21+c22*a11*b23*a13*c12*a21+c22*a11*b23*a12*c11*a23-2*c22*a11*b23*a12*c13*a21+c22*a11*c13*a23*b21*a12+c22*a11*c13*a21*b22*a13-2*c23*a12*b21*a13*c11*a22+c23*a12*b21*a13*c12*a21-2*c23*a12*b21*a11*c12*a23+c23*a12*b21*a11*c13*a22-2*c23*a12*c11*a23*b22*a11+c23*a12*c11*a22*b23*a11+c23*a12*c11*a21*b22*a13+c23*a11*b22*a13*c11*a22-2*c23*a11*b22*a13*c12*a21+c23*a11*b22*a12*c13*a21+c23*a11*c12*a22*b21*a13+c23*a11*c12*a21*b23*a12,c21^2*c32^2*b13*a33+c21^2*a32*b12*c33^2-c33^2*b32*c21^2*a12-c32^2*b33*c21^2*a13-c33^2*b31*c22^2*a11-c31^2*b33*c22^2*a13+c22^2*c31^2*b13*a33+c22^2*a31*b11*c33^2-c31^2*b32*c23^2*a12+c23^2*c31^2*b12*a32+c23^2*a31*b11*c32^2-c32^2*b31*c23^2*a11+c11*c32^2*a23*c23*b31+c11*c32^2*b33*c23*a21-2*c11*c32^2*b33*c21*a23+c11*c33^2*a22*c22*b31+c11*c33^2*b32*c22*a21-2*c11*c33^2*b32*c21*a22+2*c11*c21*a33*b23*c32^2+2*c11*c21*a32*b22*c33^2-c11*c22*a31*b22*c33^2-c11*c22*a32*b21*c33^2-c11*c23*a31*b23*c32^2-c11*c23*a33*b21*c32^2-c12*c21*a31*b22*c33^2-c12*c21*a32*b21*c33^2+2*c12*c22*a33*b23*c31^2+2*c12*c22*a31*b21*c33^2-c12*c23*a32*b23*c31^2-c12*c23*a33*b22*c31^2+c12*c31^2*a23*c23*b32+2*c11*c32*c33*b32*c21*a23-c11*c32*c33*b33*c22*a21+2*c11*c32*c33*b33*c21*a22-2*c11*c21*c32*a32*b23*c33+c11*c23*c31*a32*b23*c32+c11*c23*c31*a33*b22*c32-2*c11*c23*c31*a32*b22*c33+c11*c22*c31*a33*b22*c33-c21*c32*c33*b33*c22*a11+2*c22*c32*c33*b31*c23*a11+c22*c23*c31*a32*b11*c33+c22*c23*c31*c32*b11*a33-c22*c31*c32*b33*c23*a11-c22*c31*c33*b32*c23*a11-c22*c31*c33*b31*c23*a12-c22*c31*c32*c23*a13*b31-2*c22*c23*c32*a31*b11*c33+c22*c23*c31*a31*b13*c32+c22*c23*c31*a31*b12*c33+c11*c23*c32*a31*b22*c33-c11*c31*c33*a22*c22*b33-c11*c31*c32*a23*c23*b32+2*c11*c31*c32*b33*c22*a23-c11*c31*c32*b33*c23*a22-2*c11*c21*c32*a33*b22*c33+c11*c22*c31*a32*b23*c33+2*c11*c31*c33*b32*c23*a22-c11*c31*c33*b32*c22*a23+c11*c22*c32*a31*b23*c33+c11*c22*c32*a33*b21*c33-2*c12*c21*c31*a33*b23*c32+c12*c21*c31*a33*b22*c33+c12*c21*c32*a31*b23*c33+c12*c21*c32*a33*b21*c33-2*c12*c22*c31*a31*b23*c33-2*c12*c22*c31*a33*b21*c33+c12*c23*c31*a31*b22*c33+c12*c23*c31*a32*b21*c33+c12*c23*c31*a33*b21*c32-2*c12*c23*c32*a31*b21*c33-c12*c31*c32*a23*c23*b31-c12*c31*c32*b33*c23*a21+2*c12*c31*c32*b33*c21*a23+2*c12*c31*c33*b31*c22*a23-c12*c31*c33*b31*c23*a22-c12*c31*c33*b32*c23*a21-c12*c31*c33*b32*c21*a23+2*c12*c31*c33*b33*c22*a21-c12*c31*c33*b33*c21*a22+2*c12*c32*c33*b31*c23*a21-c12*c32*c33*b31*c21*a23-c12*c32*c33*a21*c21*b33+c12*c21*c31*a32*b23*c33+c12*c23*c31*a31*b23*c32-2*c13*c21*c31*a32*b22*c33+c13*c21*c31*a33*b22*c32+c13*c21*c32*a31*b22*c33+c13*c21*c32*a32*b21*c33+c13*c22*c31*a31*b22*c33+c13*c22*c31*a32*b21*c33+c13*c22*c31*a33*b21*c32-2*c13*c22*c32*a31*b21*c33-2*c13*c23*c31*a31*b22*c32-2*c13*c23*c31*a32*b21*c32-c13*c31*c32*b31*c22*a23+2*c13*c31*c32*b31*c23*a22+2*c13*c31*c32*b32*c23*a21-c13*c31*c32*b32*c21*a23-c13*c31*c32*b33*c22*a21-c13*c31*c32*b33*c21*a22-c13*c31*c33*a22*c22*b31-c13*c31*c33*b32*c22*a21+2*c13*c31*c33*b32*c21*a22+2*c13*c32*c33*b31*c22*a21-c13*c32*c33*b31*c21*a22-c13*c32*c33*a21*c21*b32+c13*c21*c31*a32*b23*c32+c13*c22*c31*a31*b23*c32+c21*c23*c31*c32*b12*a33-2*c21*c23*c31*a32*b12*c33+c21*c23*c31*a32*b13*c32+c21*c23*c32*a32*b11*c33+c21*c23*c32*a31*b12*c33+c21*c22*c32*c33*b11*a33+c21*c22*c32*a31*b13*c33+c21*c22*c31*c33*b12*a33-2*c21*c22*c31*c32*b13*a33+c21*c22*c31*a32*b13*c33+2*c21*c31*c32*b33*c22*a13-c21*c31*c32*b33*c23*a12-c21*c31*c32*c23*a13*b32-c21*c32*c33*b31*c23*a12-c21*c32*c33*b31*c22*a13-c21*c32*c33*b32*c23*a11-c21*c31*c33*c22*a12*b33-c21*c31*c33*b32*c22*a13+2*c21*c31*c33*b32*c23*a12-2*c11*c22*c31*a33*b23*c32+c11*c23*c32*a32*b21*c33-c11*c32*c33*b31*c22*a23-c11*c32*c33*b31*c23*a22-c11*c32*c33*b32*c23*a21+c12*c31^2*b33*c23*a22-2*c12*c31^2*b33*c22*a23-2*c12*c33^2*b31*c22*a21+c12*c33^2*b31*c21*a22+c12*c33^2*a21*c21*b32+c13*c31^2*b32*c22*a23-2*c13*c31^2*b32*c23*a22+c13*c31^2*a22*c22*b33+c13*c32^2*a21*c21*b33-2*c13*c32^2*b31*c23*a21+c13*c32^2*b31*c21*a23-c13*c21*a31*b23*c32^2-c13*c21*a33*b21*c32^2-c13*c22*a32*b23*c31^2-c13*c22*a33*b22*c31^2+2*c13*c23*a32*b22*c31^2+2*c13*c23*a31*b21*c32^2+c32*c33*b32*c21^2*a13-c21*c23*c32^2*b11*a33-c21*c23*a31*b13*c32^2-c21*c22*a31*b12*c33^2-c21*c22*a32*b11*c33^2+c21*c33^2*b32*c22*a11+c21*c33^2*c22*a12*b31+c21*c32^2*b33*c23*a11+c21*c32^2*c23*a13*b31-c21^2*c32*c33*b12*a33-c21^2*c32*a32*b13*c33+c32*c33*b33*c21^2*a12+c22*c31^2*c23*a13*b32+c22*c31^2*b33*c23*a12+c31*c33*b31*c22^2*a13+c31*c33*b33*c22^2*a11-c22^2*c31*a31*b13*c33-c22^2*c31*c33*b11*a33-c22*c23*c31^2*b13*a32-c22*c23*c31^2*b12*a33-c23^2*c31*a31*b12*c32-c23^2*c31*a32*b11*c32+c31*c32*b31*c23^2*a12+c31*c32*b32*c23^2*a11,b13*b31^2*c12^2*a33-b32*c33^2*b11^2*a12-b33*c32^2*b11^2*a13+b11*a31*c13^2*b32^2+b12*b31^2*c13^2*a32-b33*c31^2*b12^2*a13-b31*c33^2*b12^2*a11+b12*a32*c11^2*b33^2-b31*c32^2*b13^2*a11-b32*c31^2*b13^2*a12+b13*b32^2*c11^2*a33+b11*a31*c12^2*b33^2-2*b13*b31*c11*b32*c12*a33+b13*b31*c12*a31*c13*b32+b13*b31*c31*b32*c12*a13-2*b13*b31*c31*b32*c13*a12-b13*b11*c32*a32*c11*b33-b13*b11*c33*a31*c12*b32+2*b13*b11*c31*a32*c12*b33+2*b13*b12*c32*a31*c11*b33-b13*b12*c33*b31*c11*a32-b13*b12*c31*a31*c12*b33+2*b13*b12*c31*b31*c13*a32-b31*b11*c12*c32*b13*a33-b31*b11*c13*a32*b12*c33-b32*b11*c13*a31*b12*c33-b32*b12*c11*c31*b13*a33-b11*b32*c31*b13*a13*c32+b11*b32*c31*b33*c13*a12+b11*b32*c31*b33*c12*a13+2*b11*b32*c31*c33*b13*a12-b11*b32*c31*c33*b12*a13-2*b11*b32*c32*b33*c11*a13+b11*b32*c32*b33*c13*a11-b11*b32*c32*c33*b13*a11-2*b11*b32*c33*b33*c11*a12+b11*b32*c33*b33*c12*a11-b11*b33*c31*b12*a12*c33-b11*b33*c32*c33*b12*a11+2*b11*b33*c31*c32*b12*a13-b11*b33*c31*c32*b13*a12+2*b11*b12*c32*b31*c13*a33-b11*b12*c32*b33*c11*a33-2*b11*b31*c32*b33*c13*a12+b11*b31*c32*b33*c12*a13-b11*b31*c32*c33*b13*a12-b11*b31*c32*c33*b12*a13-2*b11*b31*c33*b32*c12*a13+b11*b31*c33*b32*c13*a12+b11*b31*c33*c12*a12*b33+b11*b32*c11*a32*c13*b33+b11*b32*c11*b33*c12*a33-b33*b12*c11*c31*b13*a32+b13*b31*c31*c12*a12*b33+b13*b32*c31*b33*c11*a12-2*b13*b32*c31*b33*c12*a11+2*b13*b11*c32*a31*c13*b32-b11*b13*c32*b31*c13*a32+2*b11*b13*c32*b32*c11*a33+2*b11*b13*c33*b31*c12*a32-b11*b13*c33*a32*c11*b32-b11*b13*c31*a32*c13*b32-b11*b13*c31*b32*c12*a33+b11*b31*c12*a32*c13*b33+b11*b31*c12*b32*c13*a33+b11*b31*c32*c13*a13*b32-2*b11*b32*c12*a31*c13*b33-b11*b12*c33*b31*c12*a33+2*b11*b12*c33*a32*c11*b33-b11*b12*c31*a32*c13*b33-b11*b12*c31*b33*c12*a33+2*b12*b11*c33*a31*c12*b33-b12*b11*c33*b32*c11*a33+2*b12*b11*c31*b32*c13*a33-b12*b11*c32*a31*c13*b33-b12*b13*c32*a31*c13*b31-b12*b13*c32*b31*c11*a33-b12*b13*c33*a31*c12*b31+2*b12*b13*c33*a31*c11*b32-b12*b13*c31*a31*c13*b32-b12*b32*c31*c33*b13*a11+b12*b32*c33*c11*a11*b33-b12*b33*c31*c32*b13*a11+2*b12*b13*c31*b31*c12*a33-2*b12*b31*c11*a32*c13*b33+b12*b31*c11*b32*c13*a33+b12*b31*c11*b33*c12*a33+b12*b31*c12*a31*c13*b33+b12*b31*c31*c13*a13*b32-b12*b31*c31*b13*a13*c32+b12*b31*c31*b33*c13*a12-2*b12*b31*c31*b33*c12*a13-b12*b31*c31*c33*b13*a12+b12*b31*c32*b33*c11*a13+b12*b31*c32*b33*c13*a11+2*b12*b31*c32*c33*b13*a11-2*b12*b31*c33*b32*c11*a13+b12*b31*c33*b32*c13*a11+b12*b31*c33*b33*c11*a12-2*b12*b31*c33*b33*c12*a11+b12*b32*c11*a31*c13*b33-2*b12*b32*c31*b33*c13*a11+b12*b32*c31*b33*c11*a13+b13*b32*c32*c11*a11*b33+b13*b32*c11*a31*c12*b33+b13*b31*c32*b32*c11*a13-2*b13*b31*c32*b32*c13*a11-2*b13*b31*c32*b33*c11*a12+b13*b31*c32*b33*c12*a11+b13*b31*c33*b32*c11*a12+b13*b31*c33*b32*c12*a11+b13*b31*c11*a32*c13*b32+b13*b31*c11*a32*c12*b33-b33*b11*c12*a31*b13*c32+2*b13*c32*b31^2*c13*a12-b13*c32*b31^2*c12*a13-b13*c33*c12*a12*b31^2-b13*c12*b31^2*c13*a32-b13*b31*a31*c12^2*b33-b13*c31*b32^2*c11*a13+2*b13*c31*b32^2*c13*a11-b13*c33*c11*a11*b32^2-b13*c11*a31*c13*b32^2-b13*b32*a32*c11^2*b33+b13^2*c31*a31*c12*b32-2*b13^2*c31*b31*c12*a32-2*b13^2*c32*a31*c11*b32+b13^2*c32*b31*c11*a32+b31*c31*c32*b13^2*a12+b32*c31*c32*b13^2*a11+b31*c13*a31*b12^2*c33+b31*c12*a31*b13^2*c32+b32*c13*a32*b11^2*c33+b32*c11*c31*b13^2*a32+b32*c32*c33*b11^2*a13+b33*c32*c33*b11^2*a12-b11*b31*b33*c12^2*a33-b11*b31*a32*c13^2*b32+b11*b31*b13*a13*c32^2+b11*b31*b12*a12*c33^2-b11*c11*b32^2*c13*a33-b11*c31*c13*a13*b32^2+2*b11*c33*b32^2*c11*a13-b11*c33*b32^2*c13*a11+b11*b32*c33^2*b12*a11+2*b11*c32*b33^2*c11*a12-b11*c32*b33^2*c12*a11-b11*c11*a32*c12*b33^2-b11*c31*c12*a12*b33^2+b11*b33*c32^2*b13*a11+b11^2*c32*a32*c13*b33-2*b11^2*c32*b32*c13*a33-2*b11^2*c33*a32*c12*b33+b11^2*c33*b32*c12*a33+b12^2*c31*a31*c13*b33-b12*b31*a31*c13^2*b32-b12*c12*b31^2*c13*a33-b12*c32*c13*a13*b31^2-b12*c33*b31^2*c13*a12+2*b12*c33*b31^2*c12*a13-b12*b32*b33*c11^2*a33+b12*b32*b13*a13*c31^2-b12*c31*b33^2*c11*a12+2*b12*c31*b33^2*c12*a11-b12*c32*c11*a11*b33^2-b12*c11*a31*c12*b33^2+b12*b33*c31^2*b13*a12-2*b12^2*c31*b31*c13*a33-2*b12^2*c33*a31*c11*b33+b12^2*c33*b31*c11*a33+b33*c31*c33*b12^2*a11+b31*c31*c33*b12^2*a13+b33*c12*c32*b11^2*a33+b33*c11*c31*b12^2*a33,-c32*a33^2*b21^2*a22-a32^2*c33*b21^2*a23-a31^2*c33*b22^2*a23-a33^2*c31*b22^2*a21-a31^2*c32*b23^2*a22-a32^2*c31*b23^2*a21+b31^2*a32*c22*a23^2+b31^2*a33*c23*a22^2+b32^2*a33*c23*a21^2+a31*b32^2*a23^2*c21+a31*b33^2*a22^2*c21+a32*b33^2*a21^2*c22-b21*a31*a32*a23*c23*b32+2*b21*a32*b32*a33*c23*a21-b21*a32*c32*a33*b23*a21-b21*a31*a33*a22*c22*b33-b21*a31*a33*a22*b22*c33-b21*a31*a32*a23*b23*c32-b21*a32*b32*a33*c21*a23-b21*a31*b32*a33*c23*a22-b21*a31*c32*a33*b22*a23+2*b21*a31*c32*a33*b23*a22+2*b21*a31*b32*a33*c22*a23+2*b21*a31*a32*c33*b22*a23-b21*a31*a32*c33*b23*a22-b21*a31*a32*b33*c22*a23+2*b21*a31*a32*b33*c23*a22-b21*a32*b31*a33*c23*a22-b21*a32*b31*a33*c22*a23-b21*a32*c31*a33*b22*a23-b21*a32*a33*c33*b22*a21+2*b21*a32*a33*b33*c22*a21-b21*a32*a33*b33*c21*a22-b21*a32*c31*a33*b23*a22-b22*a31*c32*a33*b23*a21-b22*a31*b32*a33*c21*a23-b22*a31*b32*a33*c23*a21-b22*a31*a32*c33*b23*a21-b22*a31*a32*b33*c21*a23+2*b22*a31*a32*b33*c23*a21+2*b22*a31*b31*a33*c23*a22-b22*a31*b31*a33*c22*a23-b22*a31*b31*a23*c23*a32-b22*a31*c31*a33*b23*a22-b22*a31*c31*a23*b23*a32-b22*a31*a33*b33*c22*a21+2*b22*a31*a33*b33*c21*a22-b22*a32*b31*a33*c23*a21+2*b22*a32*b31*a33*c21*a23+2*b22*a32*c31*a33*b23*a21-b22*a32*a33*a21*c21*b33+2*b23*a31*b31*a32*c22*a23-b23*a31*b31*a32*c23*a22-b23*a31*a32*b32*c23*a21+2*b23*a31*a32*b32*c21*a23-b23*a31*a32*b33*c21*a22-b23*a31*a32*b33*c22*a21+2*b23*a31*b32*a33*c22*a21-b23*a31*b32*a33*c21*a22-b23*a32*b31*a33*c22*a21+2*b23*a32*b31*a33*c21*a22-b23*a32*b32*a21*c21*a33+b31*c32*a33*a23*b21*a22-2*b31*c32*a33*b22*a23*a21+b31*c32*a33*b23*a22*a21+b31*a31*b32*a23*c23*a22+b31*a32*c33*b22*a23*a21+b31*a32*b33*a23*c21*a22+b31*a32*c33*a23*b21*a22+b31*c31*a33*a22*b22*a23+b31*a32*c32*a23*b23*a21+b31*a32*b32*a23*c23*a21-2*b31*a31*c33*a22*b22*a23-2*b31*a31*c32*a23*b23*a22+b31*a32*b33*c23*a22*a21+b31*b32*a33*a23*c21*a22+b31*b32*a33*c22*a23*a21-2*b31*b32*a33*c23*a22*a21-2*b31*a32*c33*b23*a22*a21+b31*a33*c33*a22*b22*a21+b31*a33*b33*a22*c22*a21-2*b31*a32*b33*c22*a23*a21+b31*c31*a32*a23*b23*a22+b31*a31*b33*a22*c22*a23+b32*a31*c31*a23*b23*a22+b32*a31*c32*a23*b23*a21+b32*a31*b33*c23*a22*a21-2*b32*a31*b33*a23*c21*a22+b32*a31*b33*c22*a23*a21-2*b32*a31*c33*b23*a22*a21+b32*a31*c33*a23*b21*a22+b32*a31*c33*b22*a23*a21-2*b32*c31*a32*a23*b23*a21+b32*c31*a33*b23*a22*a21-2*b32*c31*a33*a23*b21*a22+b32*c31*a33*b22*a23*a21+b32*a32*b33*a21*c21*a23-2*b32*a32*c33*a21*b21*a23+b32*c32*a33*a21*b21*a23+b32*a33*b33*a21*c21*a22+b32*a33*c33*a21*b21*a22+b33*a31*c31*a22*b22*a23+b33*a31*c32*b23*a22*a21-2*b33*a31*c32*b22*a23*a21+b33*a31*c32*a23*b21*a22+b33*a31*c33*a22*b22*a21+b33*c31*a32*b23*a22*a21-2*b33*c31*a32*a23*b21*a22+b33*c31*a32*b22*a23*a21-2*b33*c31*a33*a22*b22*a21+b33*a32*c32*a21*b21*a23+b33*a32*c33*a21*b21*a22-2*b33*c32*a33*a21*b21*a22-b33*a32*c32*b23*a21^2-b33*a32*c33*a21^2*b22+2*b33*c32*a33*a21^2*b22+a31*c31*a33*b22^2*a23+a31*a33*c33*b22^2*a21+b22*a31^2*c33*b23*a22+b22*a31^2*b33*c22*a23-2*b22*a31^2*b33*c23*a22+b22*a31^2*a23*b23*c32+b22*a31^2*a23*c23*b32+b22*b31*a33^2*c22*a21-2*b22*b31*a33^2*c21*a22+b22*b32*a21*c21*a33^2-2*b23*a31^2*b32*c22*a23+b23*a31^2*b32*c23*a22+b23*a31^2*a22*c22*b33+b23*b31*a32^2*c23*a21-2*b23*b31*a32^2*c21*a23+b23*a32^2*a21*c21*b33+a31*c31*a32*b23^2*a22+a31*a32*c32*b23^2*a21-b32*a33*b33*a21^2*c22-b32*a33*c33*a21^2*b22-b32*a31*c31*b22*a23^2-b32*a31*c32*a23^2*b21+2*b32*c31*a32*a23^2*b21-a31*b33^2*a22*c22*a21-a32*b33^2*a21*c21*a22-b33*a31*c31*b23*a22^2-b33*a31*c33*a22^2*b21+2*b33*c31*a33*a22^2*b21+b21*b31*a22*c22*a33^2+b21*c31*a22*b22*a33^2-2*b21*b32*a33^2*c22*a21+b21*b32*a33^2*c21*a22+b21*c32*a33^2*b22*a21+b21*a32^2*c33*b23*a21+b21*a32^2*b33*c21*a23-2*b21*a32^2*b33*c23*a21+b21*b31*a23*c23*a32^2+b21*c31*a23*b23*a32^2+a32*a33*c33*b21^2*a22+a32*c32*a33*b21^2*a23-b31^2*a32*a23*c23*a22-b31^2*a33*a22*c22*a23-b31*c31*a32*b22*a23^2-b31*c31*a33*b23*a22^2-b31*a31*b32*c22*a23^2+2*b31*a31*c32*b22*a23^2-b31*a31*b33*c23*a22^2+2*b31*a31*c33*b23*a22^2-b31*a32*b32*a23^2*c21-b31*a32*c32*a23^2*b21-b31*a33*b33*a22^2*c21-b31*a33*c33*a22^2*b21-a31*b32^2*a23*c23*a21-b32^2*a33*a21*c21*a23-b32*a32*b33*c23*a21^2+2*b32*a32*c33*b23*a21^2-b32*c32*a33*b23*a21^2-b23*a31*b31*a22*c22*a33,b32^2*c33*b21^2*a13-b21^2*b32^2*c13*a33-b21^2*a32*c12*b33^2-b22^2*a31*c11*b33^2+b33^2*c31*b22^2*a11-b22^2*b31^2*c13*a33+b31^2*c33*b22^2*a13+b31^2*c32*b23^2*a12+b32^2*c31*b23^2*a11-b23^2*b31^2*c12*a32-b23^2*a31*c11*b32^2+b33^2*c32*b21^2*a12+2*b11*b21*b32*a32*c23*b33+2*b11*b21*b32*a33*c22*b33-b11*b22*b31*a32*c23*b33+2*b11*b22*b31*a33*c23*b32-b11*b22*b31*a33*c22*b33-b11*b22*b32*a31*c23*b33-b11*b22*b32*a33*c21*b33-b11*b23*b31*a32*c23*b32+2*b11*b23*b31*a32*c22*b33-b11*b23*b31*a33*c22*b32-b11*b23*b32*a31*c22*b33-b11*b23*b32*a32*c21*b33+b11*b31*b32*a23*b23*c32-2*b11*b31*b32*c33*b22*a23+b11*b31*b32*c33*b23*a22+b11*b31*b33*c32*b22*a23-2*b11*b31*b33*c32*b23*a22+b11*b31*b33*a22*b22*c33+b11*b32*b33*c31*b22*a23+b11*b32*b33*c31*b23*a22+b11*b32*b33*c32*b23*a21-2*b11*b32*b33*c32*b21*a23+b11*b32*b33*c33*b22*a21-2*b11*b32*b33*c33*b21*a22+2*b12*b23*b32*a31*c21*b33+b12*b31*b32*a23*b23*c31+b12*b31*b32*c33*b23*a21-2*b12*b31*b32*c33*b21*a23-2*b12*b31*b33*c31*b22*a23+b12*b31*b33*c31*b23*a22+b12*b31*b33*c32*b23*a21+b12*b31*b33*c32*b21*a23-2*b12*b31*b33*c33*b22*a21+b12*b31*b33*c33*b21*a22+b12*b32*b33*c31*b21*a23-2*b12*b32*b33*c31*b23*a21+b12*b32*b33*a21*b21*c33-b12*b21*b31*a32*c23*b33+2*b12*b21*b31*a33*c23*b32-b12*b21*b31*a33*c22*b33-b12*b21*b32*a31*c23*b33-b12*b21*b32*a33*c21*b33+2*b12*b22*b31*a31*c23*b33+2*b12*b22*b31*a33*c21*b33-b12*b23*b31*a31*c23*b32-b12*b23*b31*a31*c22*b33-b12*b23*b31*a32*c21*b33-b12*b23*b31*a33*c21*b32-b13*b21*b31*a32*c23*b32+2*b13*b21*b31*a32*c22*b33-b13*b21*b31*a33*c22*b32-b13*b21*b32*a31*c22*b33-b13*b21*b32*a32*c21*b33-b13*b22*b31*a31*c23*b32-b13*b22*b31*a31*c22*b33-b13*b22*b31*a32*c21*b33-b13*b22*b31*a33*c21*b32+2*b13*b22*b32*a31*c21*b33+2*b13*b23*b31*a31*c22*b32+2*b13*b23*b31*a32*c21*b32+b13*b31*b32*c31*b22*a23-2*b13*b31*b32*c31*b23*a22-2*b13*b31*b32*c32*b23*a21+b13*b31*b32*c32*b21*a23+b13*b31*b32*c33*b22*a21+b13*b31*b32*c33*b21*a22+b13*b31*b33*a22*b22*c31+b13*b31*b33*c32*b22*a21-2*b13*b31*b33*c32*b21*a22-2*b13*b32*b33*c31*b22*a21+b13*b32*b33*c31*b21*a22+b13*b32*b33*a21*b21*c32+b21*b32*b33*c31*b23*a12+b21*b32*b33*c33*b22*a11-b21*b22*b31*a32*c13*b33+2*b21*b22*b31*b32*c13*a33-b21*b22*b31*b33*c12*a33-b21*b22*b32*a31*c13*b33-b21*b23*b31*a32*c13*b32+2*b21*b23*b31*a32*c12*b33-b21*b23*b31*b32*c12*a33-b21*b23*b32*a31*c12*b33-b21*b23*b32*a32*c11*b33+b21*b31*b33*c32*b22*a13-2*b21*b31*b33*c32*b23*a12+b21*b31*b33*b22*a12*c33+b21*b31*b32*b23*a13*c32+b21*b31*b32*c33*b23*a12-2*b21*b31*b32*c33*b22*a13+b21*b32*b33*c32*b23*a11+b21*b32*b33*c31*b22*a13-b21*b22*b32*b33*c11*a33+b22*b31*b32*c33*b23*a11+b22*b31*b33*c32*b23*a11+b22*b31*b33*c31*b23*a12-2*b22*b32*b33*c31*b23*a11-b22*b23*b31*a31*c13*b32-b22*b23*b31*a31*c12*b33-b22*b23*b31*a32*c11*b33-b22*b23*b31*b32*c11*a33+2*b22*b23*b32*a31*c11*b33+b22*b31*b32*b23*a13*c31-b21*b33^2*c32*b22*a11-b21*b33^2*b22*a12*c31-b32*b33*c33*b21^2*a12-b21*b32^2*c33*b23*a11+b21*b22*a32*c11*b33^2+b21*b22*a31*c12*b33^2+b21*b23*b32^2*c11*a33+b21*b23*a31*c13*b32^2-b32*b33*c32*b21^2*a13-b21*b32^2*b23*a13*c31+b21^2*b32*a32*c13*b33+b21^2*b32*b33*c12*a33+b23^2*b31*a31*c12*b32+b23^2*b31*a32*c11*b32-b31*b32*c32*b23^2*a11-b31*b32*c31*b23^2*a12-b12*b31^2*a23*b23*c32+2*b12*b31^2*c33*b22*a23-b12*b31^2*c33*b23*a22+2*b12*b33^2*c31*b22*a21-b12*b33^2*c31*b21*a22-b12*b33^2*a21*b21*c32+b12*b23*a33*c22*b31^2+b12*b23*a32*c23*b31^2+b12*b21*a32*c21*b33^2+b12*b21*a31*c22*b33^2-2*b12*b22*a33*c23*b31^2-2*b12*b22*a31*c21*b33^2-b31*b33*c31*b22^2*a13-b31*b33*c33*b22^2*a11+b22^2*b31*a31*c13*b33+b22^2*b31*b33*c11*a33-b22*b31^2*b23*a13*c32-b22*b31^2*c33*b23*a12+b22*b23*b31^2*c12*a33+b22*b23*b31^2*c13*a32+b13*b21*a31*c23*b32^2+b13*b21*a33*c21*b32^2+b13*b22*a33*c22*b31^2+b13*b22*a32*c23*b31^2-2*b13*b23*a32*c22*b31^2-2*b13*b23*a31*c21*b32^2-b13*b31^2*c32*b22*a23+2*b13*b31^2*c32*b23*a22-b13*b31^2*a22*b22*c33-b13*b32^2*c31*b21*a23+2*b13*b32^2*c31*b23*a21-b13*b32^2*a21*b21*c33-2*b11*b21*a33*c23*b32^2-2*b11*b21*a32*c22*b33^2+b11*b22*a32*c21*b33^2+b11*b22*a31*c22*b33^2+b11*b23*a31*c23*b32^2+b11*b23*a33*c21*b32^2-b11*b32^2*a23*b23*c31-b11*b32^2*c33*b23*a21+2*b11*b32^2*c33*b21*a23-b11*b33^2*a22*b22*c31-b11*b33^2*c32*b22*a21+2*b11*b33^2*c32*b21*a22,-a31^2*c22*b12*a13^2+a31^2*b22*c12*a13^2-a31^2*c23*b13*a12^2+a31^2*b23*c13*a12^2-a32^2*c21*b11*a13^2+a32^2*b21*c11*a13^2-a32^2*c23*b13*a11^2+a32^2*b23*c13*a11^2-a33^2*c21*b11*a12^2+a33^2*b21*c11*a12^2-a33^2*c22*b12*a11^2+a33^2*b22*c12*a11^2-a31*a32*a13*b11*c23*a12-a31*a32*a11*c23*b12*a13+2*a31*a32*a11*c23*b13*a12+a31*a32*a11*b23*c12*a13-2*a31*a32*a11*b23*c13*a12+a31*a32*a11*c13*b22*a13-a31*a32*a11*b13*c22*a13-2*a31*b32*a13*a12*c13*a21+a31*b32*a13*a12*c11*a23-2*a31*b32*a13*a11*c12*a23+a31*b32*a13*a11*c13*a22+a31*b32*a11*a23*c13*a12+2*a31*c32*a13*a12*b13*a21-a31*c32*a13*a12*b11*a23+2*a31*c32*a13*a11*b12*a23-a31*c32*a13*a11*b13*a22-a31*c32*a11*a23*b13*a12-a31*a33*a12*c21*b12*a13+a31*a33*a12*b21*c12*a13+a31*a33*a12*c11*b22*a13-a31*a33*a12*b11*c22*a13+a31*b31*a13*a22*c13*a12-a31*c31*a12*a23*b12*a13-a31*c31*a13*a22*b13*a12-a31*a32*a13*c21*b13*a12+a31*a32*a13*b21*c13*a12+a31*a32*a13*c11*b23*a12+a33*b33*a12*a21*c12*a11+a33*b33*a11*a22*c11*a12-a33*c33*a12*a21*b12*a11+a31*b31*a12*a23*c12*a13+a31^2*a13*c22*b13*a12-a31^2*a13*b22*c13*a12-a31^2*a13*c12*b23*a12+a31^2*a13*b12*c23*a12-a31*b31*a23*c13*a12^2-a31*b31*a22*c12*a13^2+a31*c31*a23*b13*a12^2+a31*c31*a22*b12*a13^2+a31*a32*c21*b12*a13^2-a31*a32*b21*c12*a13^2-a31*a32*c11*b22*a13^2+a31*a32*b11*c22*a13^2+2*a31*b32*a13^2*c12*a21-a31*b32*a13^2*c11*a22-2*a31*c32*a13^2*b12*a21+a31*c32*a13^2*b11*a22+a31*a33*c21*b13*a12^2-a31*a33*b21*c13*a12^2-a31*a33*c11*b23*a12^2+a31*a33*b11*c23*a12^2+2*a31*b33*a12^2*c13*a21-a31*b33*a12^2*c11*a23-2*a31*c33*a12^2*b13*a21+a31*c33*a12^2*b11*a23-b31*a32*a13^2*c12*a21+2*b31*a32*a13^2*c11*a22-b31*a33*a12^2*c13*a21+2*b31*a33*a12^2*c11*a23+c31*a32*a13^2*b12*a21-2*c31*a32*a13^2*b11*a22+c31*a33*a12^2*b13*a21-2*c31*a33*a12^2*b11*a23+a32^2*a13*c21*b13*a11-a32^2*a13*b21*c13*a11-a32^2*a13*c11*b23*a11+a32^2*a13*b11*c23*a11-a32*b32*a23*c13*a11^2-a32*b32*a21*c11*a13^2+a32*c32*a23*b13*a11^2+a32*c32*a21*b11*a13^2+a32*a33*c22*b13*a11^2-a32*a33*b22*c13*a11^2-a32*a33*c12*b23*a11^2+a32*a33*b12*c23*a11^2+2*a32*b33*a11^2*c13*a22-a32*b33*a11^2*c12*a23-2*a32*c33*a11^2*b13*a22+a32*c33*a11^2*b12*a23-b32*a33*a11^2*c13*a22+2*b32*a33*a11^2*c12*a23+c32*a33*a11^2*b13*a22-2*c32*a33*a11^2*b12*a23+a33*c33*a21*b11*a12^2+a33*c33*a22*b12*a11^2+a33^2*a12*c21*b12*a11-a33^2*a12*b21*c12*a11-a33^2*a12*c11*b22*a11+a33^2*a12*b11*c22*a11-a33*b33*a21*c11*a12^2-a33*b33*a22*c12*a11^2+2*a31*a33*a11*c22*b12*a13-a31*a33*a11*c22*b13*a12-2*a31*a33*a11*b22*c12*a13+a31*a33*a11*b22*c13*a12+a31*a33*a11*c12*b23*a12-a31*a33*a11*b12*c23*a12-2*a31*b33*a12*a13*c12*a21+a31*b33*a12*a13*c11*a22+a31*b33*a12*a11*c12*a23-2*a31*b33*a12*a11*c13*a22+a31*b33*a11*a22*c12*a13+2*a31*c33*a12*a13*b12*a21-a31*c33*a12*a13*b11*a22-a31*c33*a12*a11*b12*a23+2*a31*c33*a12*a11*b13*a22-a31*c33*a11*a22*b12*a13+b31*a32*a13*a12*c13*a21-2*b31*a32*a13*a12*c11*a23+b31*a32*a13*a11*c12*a23-2*b31*a32*a13*a11*c13*a22+b31*a32*a11*a23*c13*a12+b31*a33*a12*a13*c12*a21-2*b31*a33*a12*a13*c11*a22-2*b31*a33*a12*a11*c12*a23+b31*a33*a12*a11*c13*a22+b31*a33*a11*a22*c12*a13-c31*a32*a13*a12*b13*a21+2*c31*a32*a13*a12*b11*a23-c31*a32*a13*a11*b12*a23+2*c31*a32*a13*a11*b13*a22-c31*a32*a11*a23*b13*a12-c31*a33*a12*a13*b12*a21+2*c31*a33*a12*a13*b11*a22+2*c31*a33*a12*a11*b12*a23-c31*a33*a12*a11*b13*a22-c31*a33*a11*a22*b12*a13+a32*b32*a11*a23*c11*a13+a32*b32*a13*a21*c13*a11-a32*c32*a11*a23*b11*a13-a32*c32*a13*a21*b13*a11+2*a32*a33*a12*c21*b11*a13-a32*a33*a12*c21*b13*a11-2*a32*a33*a12*b21*c11*a13+a32*a33*a12*b21*c13*a11+a32*a33*a12*c11*b23*a11-a32*a33*a12*b11*c23*a11-a32*a33*a11*b11*c22*a13+a32*a33*a11*c11*b22*a13+a32*a33*a11*b21*c12*a13-a32*a33*a11*c21*b12*a13+a32*b33*a12*a21*c11*a13-2*a32*b33*a12*a21*c13*a11-2*a32*b33*a11*a13*c11*a22+a32*b33*a11*a13*c12*a21+a32*b33*a11*a12*c11*a23-a32*c33*a12*a21*b11*a13+2*a32*c33*a12*a21*b13*a11+2*a32*c33*a11*a13*b11*a22-a32*c33*a11*a13*b12*a21-a32*c33*a11*a12*b11*a23+b32*a33*a12*a21*c11*a13+b32*a33*a12*a21*c13*a11+b32*a33*a11*a13*c11*a22-2*b32*a33*a11*a13*c12*a21-2*b32*a33*a11*a12*c11*a23-c32*a33*a12*a21*b11*a13-c32*a33*a12*a21*b13*a11-c32*a33*a11*a13*b11*a22+2*c32*a33*a11*a13*b12*a21+2*c32*a33*a11*a12*b11*a23-a33*c33*a11*a22*b11*a12,2*b33*a31*c32*b12*a13*a11+c31*a32^2*b13^2*a11+a31^2*c32*b13^2*a12-b31^2*a32*c12*a13^2-b31^2*a33*c13*a12^2+c32*a33^2*b11^2*a12+c33*a32^2*b11^2*a13+a31^2*c33*b12^2*a13+c31*a33^2*b12^2*a11-a31*b32^2*a13^2*c11-b32^2*a33*c13*a11^2-a31*b33^2*a12^2*c11-a32*b33^2*a11^2*c12-a31*c33*a33*b12^2*a11+b32*c32*a33*a11^2*b13+b32*a33*b33*a11^2*c12+b32*a33*c33*a11^2*b12+a31*b32^2*a13*c13*a11+b32^2*a33*a11*c11*a13+a32*b33^2*a11*c11*a12+b33*a31*c31*b13*a12^2+b33*a31*c33*a12^2*b11-2*b33*c31*a33*a12^2*b11+b33*a32*c32*a11^2*b13+b33*a32*c33*a11^2*b12-2*b33*c32*a33*a11^2*b12+a31*b33^2*a12*c12*a11-b12*b32*c11*a11*a33^2-a31*c31*a33*b12^2*a13-b12*a31^2*c13*a13*b32-b11*b32*a33^2*c11*a12-b11*b31*c13*a13*a32^2-b11*b31*c12*a12*a33^2-b11*c31*b13*a13*a32^2-b11*c31*b12*a12*a33^2-a32*c33*a33*b11^2*a12-a32*c32*a33*b11^2*a13-b11*c33*a32^2*b13*a11+2*b11*b33*a32^2*c13*a11-b11*b33*a32^2*c11*a13+2*b11*b32*a33^2*c12*a11-b11*c32*a33^2*b12*a11-b13*b33*c11*a11*a32^2-a31*c32*a32*b13^2*a11-a31*c31*a32*b13^2*a12-b13*a31^2*c12*a12*b33-b13*a31^2*b32*c13*a12+2*b13*a31^2*b32*c12*a13-b13*b31*a32^2*c13*a11+2*b13*b31*a32^2*c11*a13+b31*a31*b32*c12*a13^2-2*b31*a31*c32*b12*a13^2+b31*a31*b33*c13*a12^2-2*b31*a31*c33*b13*a12^2+b31*c31*a32*b12*a13^2+b31*c31*a33*b13*a12^2+b31*a32*b32*a13^2*c11+b31*a32*c32*a13^2*b11+b31*a33*b33*a12^2*c11+b31*a33*c33*a12^2*b11+b31^2*a33*a12*c12*a13+b31^2*a32*a13*c13*a12+b32*a31*c31*b12*a13^2+b32*a31*c32*a13^2*b11-2*b32*c31*a32*a13^2*b11+b32*a32*b33*c13*a11^2-2*b32*a32*c33*a11^2*b13-b12*a31^2*b13*a13*c32+2*b12*a31^2*b33*c13*a12-b12*a31^2*b33*c12*a13-b12*a31^2*c33*b13*a12-b12*b31*a33^2*c12*a11+2*b12*b31*a33^2*c11*a12-b32*a33*c33*a11*b11*a12-b33*a31*c33*a12*b12*a11+2*b33*c31*a32*a13*b11*a12-b33*c31*a32*b13*a12*a11-b33*c31*a32*b12*a13*a11+2*b33*c31*a33*a12*b12*a11-b33*a32*c32*a11*b11*a13-b33*a32*c33*a11*b11*a12+2*b33*c32*a33*a11*b11*a12-b33*a31*c31*a12*b12*a13-b33*a31*c32*a13*b11*a12-b33*a31*c32*b13*a12*a11+b13*a31*b32*a33*c11*a12-2*b13*a31*b32*a33*c12*a11+b13*a31*b31*c12*a12*a33+b13*a31*b31*a32*c13*a12-2*b13*a31*b31*a32*c12*a13-2*b13*b31*a32*a33*c11*a12+b13*b31*a32*a33*c12*a11+b13*a32*b32*c11*a11*a33+2*b31*a32*b33*a11*c12*a13-b31*c31*a32*a13*b13*a12-b31*a31*b33*a12*c12*a13-b31*a32*b33*a12*c11*a13+2*b31*a31*c33*a12*b12*a13+2*b31*a31*c32*a13*b13*a12-b31*a31*b32*a13*c13*a12+2*b31*b32*a33*a12*c13*a11-b31*b32*a33*a11*c12*a13-b31*b32*a33*a12*c11*a13-b31*a32*c33*a13*b11*a12+2*b31*a32*c33*b13*a12*a11-b31*a32*c33*b12*a13*a11-b31*a32*b33*a12*c13*a11-b31*c31*a33*a12*b12*a13-b31*a32*c32*a13*b13*a11-b31*a32*b32*a13*c13*a11-b31*c32*a33*a13*b11*a12-b31*c32*a33*b13*a12*a11+2*b31*c32*a33*b12*a13*a11-b31*a33*b33*a12*c12*a11-b31*a33*c33*a12*b12*a11-b32*a31*c31*a13*b13*a12-b32*a31*c32*a13*b13*a11+2*b32*a31*b33*a12*c11*a13-b32*a31*b33*a12*c13*a11-b32*a31*b33*a11*c12*a13-b32*a31*c33*a13*b11*a12+2*b32*a31*c33*b13*a12*a11-b32*a31*c33*b12*a13*a11+2*b32*c31*a32*a13*b13*a11+2*b32*c31*a33*a13*b11*a12-b32*c31*a33*b13*a12*a11-b32*c31*a33*b12*a13*a11-b32*a32*b33*a11*c11*a13+2*b32*a32*c33*a11*b11*a13-b32*c32*a33*a11*b11*a13-b32*a33*b33*a11*c11*a12+b12*a31*b33*a32*c11*a13+b12*a31*c32*a33*b13*a11+b12*a31*c31*a33*b13*a12+b12*a31*b32*a33*c11*a13+b12*a31*b32*a33*c13*a11+b12*a31*b31*c13*a13*a32+b12*a31*b31*a33*c12*a13-2*b12*a31*b31*a33*c13*a12+b12*a31*c31*b13*a13*a32-2*b12*b31*a32*a33*c11*a13+b12*b31*a32*a33*c13*a11-2*b12*c31*a32*a33*b13*a11+b12*a32*b33*c11*a11*a33+b12*a31*c33*a32*b13*a11-2*b12*a31*b33*a33*c11*a12+b12*a31*b33*a33*c12*a11-2*b12*a31*b33*a32*c13*a11+b13*a31*b33*a32*c11*a12+b13*a31*b33*a32*c12*a11-2*b13*a31*b32*a32*c11*a13+b13*a31*b32*a32*c13*a11+b11*a32*c32*a33*b13*a11+b11*a32*b32*a33*c11*a13-2*b11*a32*b32*a33*c13*a11+b11*a31*b32*c13*a13*a32+b11*a31*c32*b13*a13*a32-2*b11*a31*b33*a32*c13*a12+b11*a31*b33*a32*c12*a13+b11*a31*c33*a32*b13*a12-2*b11*a31*c33*a32*b12*a13-2*b11*a31*b32*a33*c12*a13+b11*a31*b32*a33*c13*a12+b11*a31*c32*a33*b12*a13-2*b11*a31*c32*a33*b13*a12+b11*a31*b33*c12*a12*a33+b11*a31*c33*b12*a12*a33+b11*b31*a32*a33*c13*a12+b11*b31*a32*a33*c12*a13+b11*c31*a32*a33*b13*a12+b11*c31*a32*a33*b12*a13+b11*a32*c33*a33*b12*a11+b11*a32*b33*a33*c11*a12-2*b11*a32*b33*a33*c12*a11,a32*a13*b21*a11*c12*a23+2*a31*a13*c22*a12*b13*a21-c32*a13^2*b12*a21^2-c32*a11^2*b12*a23^2+b31*a13^2*c11*a22^2+b31*a12^2*c11*a23^2-c31*a13^2*b11*a22^2-c31*a12^2*b11*a23^2+b32*a13^2*c12*a21^2+b32*a11^2*c12*a23^2+b33*a11^2*c13*a22^2-c33*a12^2*b13*a21^2-c33*a11^2*b13*a22^2+b33*a12^2*c13*a21^2-2*a32*c21*a13^2*b11*a22-b33*a12*a13*c12*a21^2-b33*a21*a12^2*c11*a23-b33*a11*a13*c11*a22^2-b33*a22*a11^2*c12*a23+a31*c22*a13^2*b11*a22-2*a31*c22*a13^2*b12*a21-a31*b22*a13^2*c11*a22+2*a31*b22*a13^2*c12*a21-a31*c12*a22*b21*a13^2+a31*b12*a22*c21*a13^2+a31*c23*a12^2*b11*a23-2*a31*c23*a12^2*b13*a21-a31*b23*a12^2*c11*a23+2*a31*b23*a12^2*c13*a21-a31*c13*a23*b21*a12^2+a31*b13*a23*c21*a12^2-b31*a22*a13^2*c12*a21-b31*a13*a11*c13*a22^2-b31*a23*a12^2*c13*a21-b31*a12*a11*c12*a23^2+c31*a22*a13^2*b12*a21+c31*a13*a11*b13*a22^2+c31*a23*a12^2*b13*a21+c31*a12*a11*b12*a23^2+a32*c21*a13^2*b12*a21+2*a32*b21*a13^2*c11*a22-a32*b21*a13^2*c12*a21-a32*c11*a21*b22*a13^2+a32*b11*a21*c22*a13^2+a32*c23*a11^2*b12*a23-2*a32*c23*a11^2*b13*a22-a32*b23*a11^2*c12*a23+2*a32*b23*a11^2*c13*a22-a32*c13*a23*b22*a11^2+a32*b13*a23*c22*a11^2-b32*a21*a13^2*c11*a22-b32*a13*a12*c13*a21^2-b32*a11*a12*c11*a23^2-b32*a23*a11^2*c13*a22+c32*a21*a13^2*b11*a22+c32*a13*a12*b13*a21^2+c32*a11*a12*b11*a23^2+c32*a23*a11^2*b13*a22-2*a33*c21*a12^2*b11*a23+a33*c21*a12^2*b13*a21+2*a33*b21*a12^2*c11*a23-a33*b21*a12^2*c13*a21-a33*c11*a21*b23*a12^2+a33*b11*a21*c23*a12^2-2*a33*c22*a11^2*b12*a23+a33*c22*a11^2*b13*a22+2*a33*b22*a11^2*c12*a23-a33*b22*a11^2*c13*a22-a33*c12*a22*b23*a11^2+a33*b12*a22*c23*a11^2+c33*a12*a13*b12*a21^2+c33*a21*a12^2*b11*a23+c33*a11*a13*b11*a22^2+c33*a22*a11^2*b12*a23+a33*a11*c12*a21*b23*a12-a33*a11*b12*a22*c21*a13-a33*a11*b12*a21*c23*a12-2*b33*a12*a21*a11*c13*a22+b33*a12*a21*a11*c12*a23+b33*a12*a21*a13*c11*a22+b33*a11*a22*a12*c11*a23+b33*a11*a22*a13*c12*a21-c33*a12*a21*a13*b11*a22+b32*a13*a21*a12*c11*a23-2*b32*a13*a21*a11*c12*a23+b32*a13*a21*a11*c13*a22+b32*a11*a23*a13*c11*a22+b32*a11*a23*a12*c13*a21-c32*a13*a21*a12*b11*a23+2*c32*a13*a21*a11*b12*a23-c32*a13*a21*a11*b13*a22-c32*a11*a23*a13*b11*a22-c32*a11*a23*a12*b13*a21+2*a33*a12*c21*a13*b11*a22-a33*a12*c21*a13*b12*a21+2*a33*a12*c21*a11*b12*a23-a33*a12*c21*a11*b13*a22-2*a33*a12*b21*a13*c11*a22+a33*a12*b21*a13*c12*a21-2*a33*a12*b21*a11*c12*a23+a33*a12*b21*a11*c13*a22-2*a33*a12*c11*a23*b22*a11+a33*a12*c11*a22*b23*a11+a33*a12*c11*a21*b22*a13+2*a33*a12*b11*a23*c22*a11-a33*a12*b11*a22*c23*a11-a33*a12*b11*a21*c22*a13-a33*a11*c22*a13*b11*a22+2*a33*a11*c22*a13*b12*a21-a33*a11*c22*a12*b13*a21+a33*a11*b22*a13*c11*a22-2*a33*a11*b22*a13*c12*a21+a33*a11*b22*a12*c13*a21+a33*a11*c12*a22*b21*a13+2*a32*a13*c21*a11*b13*a22-2*a32*a13*b21*a12*c11*a23+a32*a13*b21*a12*c13*a21-2*a32*a13*b21*a11*c13*a22+a32*a13*c11*a23*b22*a11-2*a32*a13*c11*a22*b23*a11+a32*a13*c11*a21*b23*a12-a32*a13*b11*a23*c22*a11+2*a32*a13*b11*a22*c23*a11-a31*a13*c22*a12*b11*a23+2*a31*a13*c22*a11*b12*a23-a31*a13*c22*a11*b13*a22+a31*a13*b22*a12*c11*a23-2*a31*a13*b22*a12*c13*a21-2*a31*a13*b22*a11*c12*a23+a31*a13*b22*a11*c13*a22+a31*a13*c12*a23*b21*a12+a31*a13*c12*a22*b23*a11-2*a31*a13*c12*a21*b23*a12-a31*a13*b12*a23*c21*a12-a31*a13*b12*a22*c23*a11+2*a31*a13*b12*a21*c23*a12-a31*a12*c23*a13*b11*a22-a31*a12*c23*a11*b12*a23+2*a31*a12*c23*a11*b13*a22+a31*a12*b23*a13*c11*a22+a31*a12*b23*a11*c12*a23-2*a31*a12*b23*a11*c13*a22+a31*a12*c13*a23*b22*a11+a31*a12*c13*a22*b21*a13-a31*a12*b13*a23*c22*a11-a31*a12*b13*a22*c21*a13-2*b31*a13*a22*a12*c11*a23+b31*a13*a22*a12*c13*a21+b31*a13*a22*a11*c12*a23+b31*a12*a23*a13*c12*a21+b31*a12*a23*a11*c13*a22+2*c31*a13*a22*a12*b11*a23-c31*a13*a22*a12*b13*a21-c31*a13*a22*a11*b12*a23-c31*a12*a23*a13*b12*a21-c31*a12*a23*a11*b13*a22+2*a32*a13*c21*a12*b11*a23-a32*a13*c21*a12*b13*a21-a32*a13*c21*a11*b12*a23-a32*a13*b11*a21*c23*a12-a32*a11*c23*a13*b12*a21-a32*a11*c23*a12*b11*a23+2*a32*a11*c23*a12*b13*a21+a32*a11*b23*a13*c12*a21+a32*a11*b23*a12*c11*a23-2*a32*a11*b23*a12*c13*a21+a32*a11*c13*a23*b21*a12+a32*a11*c13*a21*b22*a13-a32*a11*b13*a23*c21*a12-a32*a11*b13*a21*c22*a13+2*c33*a12*a21*a11*b13*a22-c33*a12*a21*a11*b12*a23-c33*a11*a22*a12*b11*a23-c33*a11*a22*a13*b12*a21,b31*a32^2*c11*a23^2+b31*a33^2*c11*a22^2-c31*a33^2*b11*a22^2-c32*a33^2*b12*a21^2-c32*a31^2*b12*a23^2+b32*a31^2*c12*a23^2+b32*a33^2*c12*a21^2+b33*a31^2*c13*a22^2+b33*a32^2*c13*a21^2-c33*a31^2*b13*a22^2-c33*a32^2*b13*a21^2-c31*a32^2*b11*a23^2+c32*a31^2*b13*a23*a22+c32*a31*a32*b11*a23^2+c32*a32*a33*b13*a21^2+c32*a33^2*b11*a21*a22+2*b31*a33^2*a12*c21*a22-b31*a33^2*a12*c22*a21-b31*a33^2*a22*c22*a11-2*c31*a33^2*a12*b21*a22+c31*a33^2*a12*b22*a21+c31*a33^2*a22*b22*a11-b32*a33^2*a21*c21*a12+2*b32*a33^2*a11*c22*a21-b32*a33^2*a11*c21*a22+c32*a33^2*a21*b21*a12-2*c32*a33^2*a11*b22*a21+c32*a33^2*a11*b21*a22-b33*a31^2*c12*a22*a23+2*a31^2*b32*a13*c22*a23+a31^2*c32*a13*b23*a22-2*a31^2*c32*a13*b22*a23-a31^2*b32*a23*c23*a12-a31^2*b32*a13*c23*a22+a31^2*c32*a23*b23*a12+a31^2*c33*a22*b22*a13-2*a31^2*c33*a12*b23*a22+a31^2*c33*a12*b22*a23-a31^2*b33*a12*c22*a23-a31^2*b33*a22*c22*a13+2*a31^2*b33*a12*c23*a22-b31*a33^2*c12*a22*a21-b31*a31*a32*c12*a23^2-b31*a31*a33*c13*a22^2-b31*a32^2*c13*a23*a21+c31*a31*a32*b12*a23^2+c31*a31*a33*b13*a22^2+c31*a32^2*b13*a23*a21+c31*a33^2*b12*a22*a21-b33*a31*a33*c11*a22^2-b33*a32^2*c11*a21*a23-b33*a32*a33*c12*a21^2+c33*a31^2*b12*a22*a23+c33*a31*a33*b11*a22^2+c33*a32^2*b11*a21*a23+c33*a32*a33*b12*a21^2-b32*a31^2*c13*a23*a22-b32*a31*a32*c11*a23^2-b32*a32*a33*c13*a21^2-b32*a33^2*c11*a21*a22-b31*a32^2*a13*c23*a21-b31*a32^2*a23*c23*a11+2*b31*a32^2*a13*c21*a23+c31*a32^2*a13*b23*a21+c31*a32^2*a23*b23*a11-2*c31*a32^2*a13*b21*a23+2*a32^2*b33*a11*c23*a21-a32^2*b33*a11*c21*a23-a32^2*b33*a21*c21*a13-2*a32^2*c33*a11*b23*a21+a32^2*c33*a11*b21*a23+a32^2*c33*a21*b21*a13-c33*a32*a33*b11*a21*a22+b33*a31*a32*c11*a23*a22-2*b33*a31*a32*c13*a22*a21+b33*a31*a32*c12*a23*a21+b33*a31*a33*c12*a22*a21+b33*a32*a33*c11*a21*a22-c33*a31*a32*b11*a23*a22-c33*a31*a32*b12*a23*a21+2*c33*a31*a32*b13*a22*a21-c33*a31*a33*b12*a22*a21-c31*a31*a32*b13*a23*a22-c31*a31*a33*b12*a22*a23+2*c31*a32*a33*b11*a23*a22-c31*a32*a33*b12*a23*a21-c31*a32*a33*b13*a22*a21+a32*b31*a33*a11*c23*a22+a32*b31*a33*a12*c23*a21+a32*b31*a33*a11*c22*a23-2*a32*b31*a33*a12*c21*a23-2*a32*b31*a33*a13*c21*a22+a32*b31*a33*a13*c22*a21-a32*c31*a33*a11*b23*a22-a32*c31*a33*a12*b23*a21-a32*c31*a33*a11*b22*a23+2*a32*c31*a33*a12*b21*a23+2*a32*c31*a33*a13*b21*a22-a32*c31*a33*a13*b22*a21-2*a32*b32*a33*a11*c23*a21+a32*b32*a33*a11*c21*a23+a32*b32*a33*a21*c21*a13+2*a32*c32*a33*a11*b23*a21-a32*c32*a33*a11*b21*a23-a32*c32*a33*a21*b21*a13-2*a32*a33*b33*a11*c22*a21+a32*a33*b33*a11*c21*a22+a32*a33*b33*a21*c21*a12+2*a32*a33*c33*a11*b22*a21-a32*a33*c33*a11*b21*a22-a32*a33*c33*a21*b21*a12+b32*a32*a33*c11*a21*a23+b32*a31*a32*c13*a23*a21+b32*a31*a33*c11*a23*a22+b32*a31*a33*c13*a22*a21-2*b32*a31*a33*c12*a23*a21-c32*a31*a32*b13*a23*a21-c32*a31*a33*b11*a23*a22+2*c32*a31*a33*b12*a23*a21-c32*a31*a33*b13*a22*a21-c32*a32*a33*b11*a21*a23+a31*b31*a32*a23*c23*a12-a31*c31*a32*a23*b23*a12-a31*c31*a33*a22*b22*a13+a31*a32*b32*a13*c23*a21+a31*a32*b32*a23*c23*a11-2*a31*a32*b32*a13*c21*a23-a31*a32*c32*a13*b23*a21-a31*a32*c32*a23*b23*a11+2*a31*a32*c32*a13*b21*a23-2*a31*a32*b33*a11*c23*a22-2*a31*a32*b33*a12*c23*a21+a31*a32*b33*a11*c22*a23+a31*a32*b33*a12*c21*a23+a31*a32*b33*a13*c21*a22+a31*a32*b33*a13*c22*a21+2*a31*a32*c33*a11*b23*a22+2*a31*a32*c33*a12*b23*a21-a31*a32*c33*a11*b22*a23-a31*a32*c33*a12*b21*a23-a31*a32*c33*a13*b21*a22-a31*a32*c33*a13*b22*a21+a31*b32*a33*a11*c23*a22+a31*b32*a33*a12*c23*a21-2*a31*b32*a33*a11*c22*a23+a31*b32*a33*a12*c21*a23+a31*b32*a33*a13*c21*a22-2*a31*b32*a33*a13*c22*a21-a31*c32*a33*a11*b23*a22-a31*c32*a33*a12*b23*a21+2*a31*c32*a33*a11*b22*a23-a31*c32*a33*a12*b21*a23-a31*c32*a33*a13*b21*a22+2*a31*c32*a33*a13*b22*a21+a31*a33*b33*a12*c22*a21+a31*a33*b33*a22*c22*a11-2*a31*a33*b33*a12*c21*a22-a31*a33*c33*a12*b22*a21-a31*a33*c33*a22*b22*a11+2*a31*a33*c33*a12*b21*a22+2*a31*c31*a33*a12*b23*a22-a31*c31*a33*a12*b22*a23+2*a31*c31*a32*a13*b22*a23-a31*c31*a32*a13*b23*a22+a31*b31*a33*a12*c22*a23+a31*b31*a33*a22*c22*a13-2*a31*b31*a32*a13*c22*a23-2*a31*b31*a33*a12*c23*a22+a31*b31*a32*a13*c23*a22+b31*a31*a32*c13*a23*a22+b31*a31*a33*c12*a22*a23-2*b31*a32*a33*c11*a23*a22+b31*a32*a33*c13*a22*a21+b31*a32*a33*c12*a23*a21,2*c21*c32*a33*c33*b22*a21+2*c33*b31*a33*c22^2*a21+c21^2*a33^2*b22*c32+c22^2*a31^2*b23*c33+c22^2*a33^2*b21*c31+c23^2*a31^2*b22*c32+c23^2*a32^2*b21*c31-c31^2*b32*c22*a23^2-c31^2*b33*c23*a22^2-c32^2*b31*a23^2*c21-c32^2*b33*c23*a21^2-c33^2*b31*a22^2*c21-c33^2*b32*a21^2*c22+c21^2*a32^2*b23*c33-c32*a33*b33*c21^2*a22-c33*a32*b32*c21^2*a23-c33*a32*b33*c21^2*a22+2*c33*b32*a33*c21^2*a22-c22*c23*a31^2*b23*c32-c22*c23*a31^2*b22*c33+c22*c31^2*a33*b22*a23-2*c22*c31^2*a33*b23*a22+c22*c31^2*a23*b23*a32-2*c22*a31*c33^2*b21*a22+c22*a31*c33^2*b22*a21+c22*a32*a21*b21*c33^2-c22^2*a31*a33*b23*c31-c22^2*a31*a33*b21*c33-c31*b31*a33*c22^2*a23+2*c31*a31*b33*c22^2*a23-c31*a33*b33*c22^2*a21-c33*a31*b31*c22^2*a23-c33*a31*b33*c22^2*a21-2*c23*c31^2*a32*b22*a23+c23*c31^2*a32*b23*a22+c23*c31^2*a22*b22*a33+c23*a31*c32^2*b23*a21-2*c23*a31*c32^2*b21*a23+c23*c32^2*a21*b21*a33-c23^2*a31*a32*b22*c31-c23^2*a31*a32*b21*c32+2*c31*a31*b32*c23^2*a22-c31*b31*a32*c23^2*a22-c31*a32*b32*c23^2*a21-c32*a31*b31*c23^2*a22-c32*a31*b32*c23^2*a21+2*c32*b31*a32*c23^2*a21+c31^2*b32*a23*c23*a22+c31^2*b33*a22*c22*a23+c31*c32*b31*c22*a23^2+c31*c32*b32*a23^2*c21+c31*c33*b31*c23*a22^2+c31*c33*b33*a22^2*c21-2*c21*c32^2*a33*b23*a21+c21*a31*a23*b23*c32^2+c21*c32^2*a33*b21*a23+c21*a31*a22*b22*c33^2+c21*a32*c33^2*b21*a22-2*c21*a32*c33^2*b22*a21-c21^2*a32*a33*b23*c32-c21^2*a32*a33*b22*c33-c32*b32*a33*c21^2*a23+2*c32*a32*b33*c21^2*a23+c32^2*b31*a23*c23*a21+c32^2*b33*a21*c21*a23+c32*c33*b32*c23*a21^2+c32*c33*b33*a21^2*c22+c33^2*b31*a22*c22*a21+c33^2*b32*a21*c21*a22-c21*c22*a33^2*b22*c31-c21*c22*a33^2*b21*c32-c21*c23*a32^2*b23*c31-c21*c23*a32^2*b21*c33-2*c21*c22*a31*a32*b23*c33+c21*c22*a31*a33*b23*c32+c21*c22*a31*a33*b22*c33+c21*c22*a32*a33*b23*c31+c21*c22*a32*a33*b21*c33+c21*c23*a32*a33*b22*c31+c21*c23*a32*a33*b21*c32+c21*c23*a31*a32*b23*c32+c21*c23*a31*a32*b22*c33-2*c21*c23*a31*a33*b22*c32+c21*c31*b32*a33*c22*a23-c21*c31*a33*a22*b22*c33+c21*c31*a33*a22*c22*b33+2*c21*c31*c32*a33*b23*a22-c21*c31*c32*a33*b22*a23-2*c21*c31*b32*a33*c23*a22-c21*c31*a32*c33*b23*a22+2*c21*c31*a32*c33*b22*a23+c21*c31*a32*b33*c23*a22-2*c21*c31*a32*b33*c22*a23-c21*c31*a32*a23*b23*c32+c21*c31*a32*a23*c23*b32+c21*c32*b32*a33*c23*a21-c21*c32*a32*c33*b21*a23+2*c21*c32*a32*c33*b23*a21-2*c21*c32*a32*b33*c23*a21+c21*c32*b31*a33*c23*a22+c21*c32*b31*a33*c22*a23-2*c21*c32*b31*a23*c23*a32-c21*c32*a31*c33*b23*a22-2*c21*c32*a31*b33*c22*a23+c21*c32*a31*b33*c23*a22+c21*c32*a31*a23*c23*b32-c21*c32*a31*c33*b22*a23+c21*c32*a33*b33*c22*a21-c21*c32*a33*c33*b21*a22+c21*c33*a31*b32*c22*a23-2*c21*c33*a31*b32*c23*a22+c21*c33*a31*a22*c22*b33+c21*c33*b31*a32*c22*a23+c21*c33*b31*a32*c23*a22-2*c21*c33*b31*a22*c22*a33+c21*c33*a32*b32*c23*a21+c21*c33*a32*b33*c22*a21-2*c21*c33*b32*a33*c22*a21+c22*c23*a31*a32*b23*c31+c22*c23*a31*a32*b21*c33+c22*c23*a31*a33*b22*c31+c22*c23*a31*a33*b21*c32-2*c22*c23*a32*a33*b21*c31+2*c22*c31*c32*a33*b23*a21+c22*c31*b32*a33*c23*a21-c22*c31*a32*c33*b21*a23-c22*c31*a32*c33*b23*a21+c22*c31*a32*b33*c23*a21+c22*c31*b31*a33*c23*a22+c22*c31*b31*a23*c23*a32+2*c22*c31*a31*c33*b23*a22-2*c22*c31*a31*b33*c23*a22-c22*c31*a31*a23*b23*c32-2*c22*c31*a31*a23*c23*b32-c22*c31*a31*c33*b22*a23-c22*c31*c32*a33*b21*a23-c22*c31*a33*c33*b22*a21+2*c22*c31*a33*c33*b21*a22+c22*c32*a31*a23*c23*b31+c22*c32*a31*b33*c23*a21-c22*c32*a31*c33*b23*a21+2*c22*c32*a31*c33*b21*a23-2*c22*c32*b31*a33*c23*a21-c22*c32*a33*a21*b21*c33+c22*c33*a31*b31*c23*a22+c22*c33*a31*b32*c23*a21-2*c22*c33*b31*a32*c23*a21+2*c23*c31*a31*c32*b22*a23-c23*c31*a31*c32*b23*a22-c23*c31*a31*a22*b22*c33-c23*c31*a32*c32*b23*a21+2*c23*c31*a32*c32*b21*a23-c23*c31*a32*c33*b21*a22+2*c23*c31*a32*c33*b22*a21-c23*c31*c32*a33*b22*a21-c23*c31*c32*a33*b21*a22+2*c23*c32*a31*c33*b21*a22-c23*c32*a31*c33*b22*a21-c23*c32*a32*a21*b21*c33-c32*c33*b31*c23*a22*a21+2*c32*c33*b31*a23*c21*a22-c32*c33*b31*c22*a23*a21-c32*c33*b32*a21*c21*a23-c32*c33*b33*a21*c21*a22-c31*c32*b31*a23*c23*a22-c31*c32*b32*a23*c23*a21+2*c31*c32*b33*c23*a22*a21-c31*c32*b33*a23*c21*a22-c31*c32*b33*c22*a23*a21-c31*c33*b31*a22*c22*a23-c31*c33*b32*c23*a22*a21+2*c31*c33*b32*c22*a23*a21-c31*c33*b32*a23*c21*a22-c31*c33*b33*a22*c22*a21,-b32*a33*a22*a11*c23*a21-a31^2*c22*b12*a23^2+a31^2*b22*c12*a23^2-a31^2*c23*b13*a22^2+a31^2*b23*c13*a22^2-a32^2*c21*b11*a23^2+a32^2*b21*c11*a23^2-a32^2*c23*b13*a21^2+a32^2*b23*c13*a21^2-a33^2*c21*b11*a22^2+a33^2*b21*c11*a22^2-a33^2*c22*b12*a21^2+a33^2*b22*c12*a21^2-a33^2*a22*b21*c12*a21-a33^2*a22*c11*b22*a21+a33^2*a22*b11*c22*a21-c31*a33*a22^2*b23*a11+2*c31*a33*a22^2*b21*a13+a32*b32*a13*c23*a21^2+a32*b32*a11*c21*a23^2-a32*c32*a13*b23*a21^2-a32*c32*a11*b21*a23^2+a32*a33*c22*b13*a21^2-a32*a33*b22*c13*a21^2-a32*a33*c12*b23*a21^2+a32*a33*b12*c23*a21^2-2*a32*b33*a21^2*c23*a12+a32*b33*a21^2*c22*a13+2*a32*c33*a21^2*b23*a12-a32*c33*a21^2*b22*a13+a32^2*a23*c21*b13*a21-a32^2*a23*b21*c13*a21-a32^2*a23*c11*b23*a21+a32^2*a23*b11*c23*a21+b32*a33*a21^2*c23*a12-2*b32*a33*a21^2*c22*a13-c32*a33*a21^2*b23*a12+2*c32*a33*a21^2*b22*a13+a33*b33*a12*c22*a21^2+a33*b33*a11*c21*a22^2-a33*c33*a12*b22*a21^2-a33*c33*a11*b21*a22^2+a33^2*a22*c21*b12*a21+a31^2*a23*c22*b13*a22-a31^2*a23*b22*c13*a22-a31^2*a23*c12*b23*a22+a31^2*a23*b12*c23*a22+a31*b31*a13*c23*a22^2+a31*b31*a12*c22*a23^2-a31*c31*a13*b23*a22^2-a31*c31*a12*b22*a23^2+a31*a32*c21*b12*a23^2-a31*a32*b21*c12*a23^2-a31*a32*c11*b22*a23^2+a31*a32*b11*c22*a23^2-2*a31*b32*a23^2*c22*a11+a31*b32*a23^2*c21*a12+2*a31*c32*a23^2*b22*a11-a31*c32*a23^2*b21*a12+a31*a33*c21*b13*a22^2-a31*a33*b21*c13*a22^2-a31*a33*c11*b23*a22^2+a31*a33*b11*c23*a22^2-2*a31*b33*a22^2*c23*a11+a31*b33*a22^2*c21*a13+2*a31*c33*a22^2*b23*a11-a31*c33*a22^2*b21*a13+b31*a32*a23^2*c22*a11-2*b31*a32*a23^2*c21*a12+b31*a33*a22^2*c23*a11-2*b31*a33*a22^2*c21*a13-c31*a32*a23^2*b22*a11+2*c31*a32*a23^2*b21*a12-2*a32*c33*a22*a11*b23*a21-2*a32*c33*a21*a23*b21*a12+a32*c33*a21*a23*b22*a11+a32*c33*a21*a22*b21*a13-b32*a33*a22*a11*c21*a23-b32*a33*a21*a23*c21*a12+2*b32*a33*a21*a23*c22*a11+2*b32*a33*a21*a22*c21*a13+c32*a33*a22*a11*b21*a23+c32*a33*a22*a11*b23*a21+c32*a33*a21*a23*b21*a12-2*c32*a33*a21*a23*b22*a11-2*c32*a33*a21*a22*b21*a13-a33*b33*a22*a11*c22*a21-a33*b33*a21*a12*c21*a22+a33*c33*a22*a11*b22*a21+a33*c33*a21*a12*b21*a22+a32*a33*a21*c11*b22*a23+a32*a33*a21*b21*c12*a23-a32*a33*a21*c21*b12*a23-a32*b33*a22*a11*c21*a23+2*a32*b33*a22*a11*c23*a21+2*a32*b33*a21*a23*c21*a12-a32*b33*a21*a23*c22*a11-a32*b33*a21*a22*c21*a13+a32*c33*a22*a11*b21*a23+a31*c32*a21*a13*b23*a22-a31*a33*a22*c21*b12*a23+a31*a33*a22*b21*c12*a23+a31*a33*a22*c11*b22*a23-a31*a33*a22*b11*c22*a23+2*a31*a33*a21*c22*b12*a23-a31*b31*a23*a12*c23*a22-a31*b31*a22*a13*c22*a23+a31*c31*a23*a12*b23*a22+a31*c31*a22*a13*b22*a23-a31*a32*a23*c21*b13*a22+a31*a32*a23*b21*c13*a22+a31*a32*a23*c11*b23*a22-a31*a32*a23*b11*c23*a22-a31*a32*a21*c23*b12*a23+2*a31*a32*a21*c23*b13*a22+a31*a32*a21*b23*c12*a23-2*a31*a32*a21*b23*c13*a22+a31*a32*a21*c13*b22*a23-a31*a32*a21*b13*c22*a23+2*a31*b32*a23*a22*c23*a11-a31*b32*a23*a22*c21*a13+2*a31*b32*a23*a21*c22*a13-a31*b32*a23*a21*c23*a12-a31*b32*a21*a13*c23*a22-a31*a33*a21*c22*b13*a22-2*a31*a33*a21*b22*c12*a23+a31*a33*a21*b22*c13*a22+a31*a33*a21*c12*b23*a22-a31*a33*a21*b12*c23*a22+2*a31*b33*a22*a23*c22*a11-a31*b33*a22*a23*c21*a12-a31*b33*a22*a21*c22*a13+2*a31*b33*a22*a21*c23*a12-a31*b33*a21*a12*c22*a23-2*a31*c33*a22*a23*b22*a11+a31*c33*a22*a23*b21*a12+a31*c33*a22*a21*b22*a13-2*a31*c33*a22*a21*b23*a12+a31*c33*a21*a12*b22*a23-b31*a32*a23*a22*c23*a11+2*b31*a32*a23*a22*c21*a13-b31*a32*a23*a21*c22*a13+2*b31*a32*a23*a21*c23*a12-b31*a32*a21*a13*c23*a22-b31*a33*a22*a23*c22*a11+2*b31*a33*a22*a23*c21*a12+2*b31*a33*a22*a21*c22*a13-b31*a33*a22*a21*c23*a12-b31*a33*a21*a12*c22*a23+c31*a32*a23*a22*b23*a11-2*c31*a32*a23*a22*b21*a13+c31*a32*a23*a21*b22*a13-2*c31*a32*a23*a21*b23*a12+c31*a32*a21*a13*b23*a22-a32*b32*a23*a11*c23*a21-a32*b32*a21*a13*c21*a23+a32*c32*a23*a11*b23*a21+a32*c32*a21*a13*b21*a23+2*a32*a33*a22*c21*b11*a23-a32*a33*a22*c21*b13*a21-2*a32*a33*a22*b21*c11*a23+a32*a33*a22*b21*c13*a21+a32*a33*a22*c11*b23*a21-a32*a33*a22*b11*c23*a21-a32*a33*a21*b11*c22*a23+c31*a33*a22*a23*b22*a11-2*c31*a33*a22*a23*b21*a12-2*c31*a33*a22*a21*b22*a13+c31*a33*a22*a21*b23*a12+c31*a33*a21*a12*b22*a23-2*a31*c32*a23*a22*b23*a11+a31*c32*a23*a22*b21*a13-2*a31*c32*a23*a21*b22*a13+a31*c32*a23*a21*b23*a12,-2*b33*a32^2*a21*c13*a11+2*a32*b32*a33*a21*c13*a11+b32*a33^2*a11*c11*a22+2*a31*b32*a32*a23*c11*a13-2*a31*c32*a33*a11*b12*a23-a31^2*b33*c23*a12^2+a31^2*c33*b23*a12^2-a32^2*b31*c21*a13^2+a32^2*c31*b21*a13^2-a32^2*b33*c23*a11^2+a32^2*c33*b23*a11^2-a33^2*b31*c21*a12^2+a33^2*c31*b21*a12^2-a33^2*b32*c22*a11^2+a33^2*c32*b22*a11^2+a31^2*c32*b22*a13^2-a31^2*b32*c22*a13^2-c32*a33^2*a21*b11*a12+2*c32*a33^2*a21*b12*a11-c32*a33^2*a11*b11*a22+a33^2*b31*a12*c22*a11-a33^2*c31*a12*b22*a11+a33^2*b32*a11*c21*a12-a33^2*c32*a11*b21*a12+a31*a32*b31*c22*a13^2-a31*a32*c31*b22*a13^2+a31*a32*b32*c21*a13^2-a31*a32*c32*b21*a13^2+a31^2*b32*a13*c23*a12-a31^2*c32*a13*b23*a12+a31^2*b33*a12*c22*a13-a31^2*c33*a12*b22*a13-2*b32*a31^2*a23*c12*a13+b32*a31^2*a23*c13*a12+b32*a31^2*a13*c13*a22+2*c32*a31^2*a23*b12*a13-c32*a31^2*a23*b13*a12-c32*a31^2*a13*b13*a22+b33*a31^2*a12*c12*a23-2*b33*a31^2*a22*c13*a12+b33*a31^2*a22*c12*a13-c33*a31^2*a12*b12*a23+2*c33*a31^2*a22*b13*a12-c33*a31^2*a22*b12*a13-a31*a33*c31*b23*a12^2+a31*a33*b33*c21*a12^2-a31*a33*c33*b21*a12^2+a31*a33*b31*c23*a12^2-2*b31*a32^2*a23*c11*a13+b31*a32^2*a23*c13*a11+b31*a32^2*a13*c13*a21-2*b31*a33^2*a22*c11*a12+b31*a33^2*a12*c12*a21+b31*a33^2*a22*c12*a11+2*c31*a32^2*a23*b11*a13-c31*a32^2*a23*b13*a11-c31*a32^2*a13*b13*a21+2*c31*a33^2*a22*b11*a12-c31*a33^2*a12*b12*a21-c31*a33^2*a22*b12*a11+a32*a33*b32*c23*a11^2-a32*a33*c32*b23*a11^2+a32*a33*b33*c22*a11^2-a32*a33*c33*b22*a11^2+a32^2*b31*a13*c23*a11-a32^2*c31*a13*b23*a11+a32^2*b33*a11*c21*a13-a32^2*c33*a11*b21*a13+b33*a32^2*a21*c11*a13+b33*a32^2*a11*c11*a23-c33*a32^2*a21*b11*a13+2*c33*a32^2*a21*b13*a11-c33*a32^2*a11*b11*a23+b32*a33^2*a21*c11*a12-2*b32*a33^2*a21*c12*a11-a31*b31*a32*a23*c13*a12+2*a31*b31*a32*a23*c12*a13-a31*b31*a32*a13*c13*a22-a31*b31*a33*a12*c12*a23-a31*b31*a33*a22*c12*a13+2*a31*b31*a33*a22*c13*a12+a31*c31*a32*a23*b13*a12-2*a31*c31*a32*a23*b12*a13+a31*c31*a32*a13*b13*a22+a31*c31*a33*a12*b12*a23+a31*c31*a33*a22*b12*a13-2*a31*c31*a33*a22*b13*a12-a31*a32*b31*a13*c23*a12+a31*a32*c31*a13*b23*a12-a31*a32*b32*a13*c23*a11+a31*a32*c32*a13*b23*a11-a31*a32*b33*a13*c21*a12-a31*a32*b33*a13*c22*a11+2*a31*a32*b33*a12*c23*a11+a31*a32*c33*a13*b21*a12+a31*a32*c33*a13*b22*a11-2*a31*a32*c33*a12*b23*a11-a31*b32*a32*a23*c13*a11-a31*b32*a32*a13*c13*a21-a31*b32*a33*a13*c11*a22+2*a31*b32*a33*a13*c12*a21-a31*b32*a33*a12*c11*a23-a31*b32*a33*a12*c13*a21+2*a31*b32*a33*a11*c12*a23-a31*b32*a33*a11*c13*a22-2*a31*c32*a32*a23*b11*a13+a31*c32*a32*a23*b13*a11+a31*c32*a32*a13*b13*a21+a31*c32*a33*a13*b11*a22-2*a31*c32*a33*a13*b12*a21+a31*c32*a33*a12*b11*a23+a31*c32*a33*a12*b13*a21+a31*c32*a33*a11*b13*a22-a31*a33*b31*a12*c22*a13+a31*a33*c31*a12*b22*a13-a31*a33*b32*a13*c21*a12+2*a31*a33*b32*a13*c22*a11-a31*a33*b32*a12*c23*a11+a31*a33*c32*a13*b21*a12-2*a31*a33*c32*a13*b22*a11+a31*a33*c32*a12*b23*a11-a31*a33*b33*a12*c22*a11+a31*a33*c33*a12*b22*a11-a31*b33*a32*a13*c11*a22-a31*b33*a32*a13*c12*a21-a31*b33*a32*a12*c11*a23+2*a31*b33*a32*a12*c13*a21-a31*b33*a32*a11*c12*a23+2*a31*b33*a32*a11*c13*a22-a31*b33*a33*a12*c12*a21+2*a31*b33*a33*a22*c11*a12-a31*b33*a33*a22*c12*a11+a31*c33*a32*a13*b11*a22+a31*c33*a32*a13*b12*a21+a31*c33*a32*a12*b11*a23-2*a31*c33*a32*a12*b13*a21+a31*c33*a32*a11*b12*a23-2*a31*c33*a32*a11*b13*a22+a31*c33*a33*a12*b12*a21-2*a31*c33*a33*a22*b11*a12+a31*c33*a33*a22*b12*a11+2*b31*a32*a33*a13*c11*a22-b31*a32*a33*a13*c12*a21+2*b31*a32*a33*a12*c11*a23-b31*a32*a33*a12*c13*a21-b31*a32*a33*a11*c12*a23-b31*a32*a33*a11*c13*a22-2*c31*a32*a33*a13*b11*a22+c31*a32*a33*a13*b12*a21-2*c31*a32*a33*a12*b11*a23+c31*a32*a33*a12*b13*a21+c31*a32*a33*a11*b12*a23+c31*a32*a33*a11*b13*a22-a32*b32*a33*a11*c11*a23-a32*b32*a33*a21*c11*a13+a32*c32*a33*a11*b11*a23+a32*c32*a33*a21*b11*a13-2*a32*c32*a33*a21*b13*a11+2*a32*a33*b31*a13*c21*a12-a32*a33*b31*a13*c22*a11-a32*a33*b31*a12*c23*a11-2*a32*a33*c31*a13*b21*a12+a32*a33*c31*a13*b22*a11+a32*a33*c31*a12*b23*a11-a32*a33*b32*a11*c21*a13+a32*a33*c32*a11*b21*a13-a32*a33*b33*a11*c21*a12+a32*a33*c33*a11*b21*a12-a32*b33*a33*a21*c11*a12-a32*b33*a33*a11*c11*a22+2*a32*b33*a33*a21*c12*a11+a32*c33*a33*a21*b11*a12+a32*c33*a33*a11*b11*a22-2*a32*c33*a33*a21*b12*a11,-b13*c22*b21^2*c12*a13+b11*b22^2*c13^2*a21+b11*c12^2*b23^2*a21-b22*b11^2*c23^2*a12-b23*b11^2*c22^2*a13+b12*b21^2*c13^2*a22+b12*c11^2*b23^2*a22-b21*b12^2*c23^2*a11-b23*c21^2*b12^2*a13-b21*c22^2*b13^2*a11-b22*c21^2*b13^2*a12+b13*b21^2*c12^2*a23+b13*c11^2*b22^2*a23-b11*b21*b23*c12^2*a23-b11*b21*b22*c13^2*a22+b11*b21*b13*c22^2*a13+b11*b21*b12*c23^2*a12+2*b11*c23*c11*b22^2*a13-b11*c11*c13*b22^2*a23-b11*c23*b22^2*c13*a11-b11*c21*c13*b22^2*a13+b11*b22*b12*c23^2*a11-b11*c11*c12*b23^2*a22+b11*b23*c22^2*b13*a11-b11*c21*c12*b23^2*a12+2*b11*c22*c11*b23^2*a12-b11*c22*c12*b23^2*a11+b11^2*c22*b23*c13*a22-2*b11^2*c22*c13*b22*a23+b11^2*c23*b22*c12*a23-2*b11^2*c23*c12*b23*a22+b22*c22*c23*b11^2*a13+b23*c22*b11^2*c23*a12-b12*c22*c13*b21^2*a13+2*b12*c23*b21^2*c12*a13-b12*c23*b21^2*c13*a12-b12*c12*c13*b21^2*a23-b12*b21*b22*c13^2*a21-b12*b22*b23*c11^2*a23+b12*b22*b13*c21^2*a13+b12*b23*c21^2*b13*a12-b12*c11*c12*b23^2*a21-b12*c21*c11*b23^2*a12+2*b12*c21*c12*b23^2*a11-b12*c22*c11*b23^2*a11+b12^2*c21*b23*c13*a21-2*b12^2*c21*c13*b21*a23+b12^2*c23*b21*c11*a23-2*b12^2*c23*c11*b23*a21+b21*c21*c23*b12^2*a13+b23*c21*b12^2*c23*a11+b21*c13*b12^2*c23*a21+b21*c12*c22*b13^2*a21-b13*b21*c12^2*b23*a21-b13*c12*b21^2*c13*a22+2*b13*c22*b21^2*c13*a12-b13*c23*c12*b21^2*a12-b13*b22*c11^2*b23*a22-b13*c11*b22^2*c13*a21-b13*c21*c11*b22^2*a13+2*b13*c21*b22^2*c13*a11-b13*c23*c11*b22^2*a11+b13^2*c21*b22*c12*a21-2*b13^2*c21*c12*b21*a22+b13^2*c22*b21*c11*a22-2*b13^2*c22*c11*b22*a21+b21*c21*c22*b13^2*a12+b22*c21*c22*b13^2*a11+b22*c13*b11^2*c23*a22+b22*c11*c21*b13^2*a22+b23*c12*b11^2*c22*a23+b23*c11*c21*b12^2*a23+b12*b21*c21*c13*b22*a13-b12*b21*c21*b13*c22*a13+b12*b22*c11*b23*c13*a21-b12*b22*c21*c23*b13*a11+b12*b22*c21*b23*c11*a13-2*b12*b22*c21*b23*c13*a11+b12*b22*c23*c11*b23*a11-b12*b23*c21*c22*b13*a11+2*b13*b11*c21*c12*b23*a22-b13*b11*c22*c11*b23*a22+2*b13*b11*c22*b22*c13*a21-b13*b11*c23*b22*c12*a21+2*b13*b12*c21*b21*c13*a22-b13*b12*c21*c12*b23*a21+2*b13*b12*c22*c11*b23*a21-b13*b12*c23*b21*c11*a22-2*b13*b21*c11*b22*c12*a23+b13*b21*c11*b22*c13*a22+b13*b21*c11*c12*b23*a22+b13*b21*c12*b22*c13*a21+b13*b21*c21*b22*c12*a13-2*b13*b21*c21*b22*c13*a12+b13*b21*c21*c12*b23*a12+b13*b21*c22*c11*b22*a13-2*b13*b21*c22*c11*b23*a12-2*b13*b21*c22*b22*c13*a11+b13*b21*c22*c12*b23*a11+b13*b21*c23*b22*c11*a12+b13*b21*c23*b22*c12*a11+b13*b22*c11*c12*b23*a21+b13*b22*c21*c11*b23*a12-2*b13*b22*c21*c12*b23*a11+b13*b22*c22*c11*b23*a11-b21*b11*c12*b13*c22*a23-b21*b11*c13*b12*c23*a22-b22*b11*c13*b12*c23*a21-b22*b12*c11*b13*c21*a23-b23*b11*c12*c22*b13*a21-b23*b12*c11*c21*b13*a22+2*b11*b13*c23*c12*b21*a22+b11*b21*c12*b23*c13*a22+2*b11*b13*c22*c11*b22*a23-b11*b13*c23*b22*c11*a22+b11*b21*c12*c13*b22*a23-b11*b21*c22*c23*b12*a13-b11*b12*c21*b23*c12*a23-b11*b12*c21*b23*c13*a22-b11*b12*c22*b23*c11*a23+2*b11*b12*c22*c13*b21*a23-b11*b12*c23*b21*c12*a23+2*b11*b12*c23*c11*b23*a22-b11*b13*c21*b22*c12*a23-b11*b13*c21*b22*c13*a22-b11*b13*c22*b21*c13*a22-b11*b21*c22*c23*b13*a12+b11*b21*c22*b23*c12*a13-2*b11*b21*c22*b23*c13*a12+b11*b21*c22*c13*b22*a13-2*b11*b21*c23*b22*c12*a13+b11*b21*c23*b22*c13*a12+b11*b21*c23*c12*b23*a12-b11*b22*c22*c23*b13*a11-2*b11*b22*c22*b23*c11*a13+b11*b22*c22*b23*c13*a11-2*b11*b22*c23*c11*b23*a12+b11*b22*c11*b23*c12*a23+b11*b22*c11*b23*c13*a22-2*b11*b22*c12*b23*c13*a21+b11*b22*c23*c12*b23*a11-b11*b22*c21*c23*b12*a13+2*b11*b22*c21*c23*b13*a12+b11*b22*c21*b23*c12*a13+b11*b22*c21*b23*c13*a12-b11*b22*c21*b13*c22*a13+2*b11*b23*c21*c22*b12*a13-b11*b23*c21*c22*b13*a12-b11*b23*c21*b12*c23*a12-b11*b23*c22*b12*c23*a11+2*b12*b11*c21*c13*b22*a23-b12*b11*c22*b23*c13*a21-b12*b11*c23*c11*b22*a23+2*b12*b11*c23*c12*b23*a21+2*b12*b13*c21*b21*c12*a23-b12*b13*c21*b22*c13*a21-b12*b13*c22*b21*c11*a23-b12*b13*c22*b21*c13*a21-b12*b13*c23*b21*c12*a21+2*b12*b13*c23*c11*b22*a21+2*b12*b21*c22*c23*b13*a11+b12*b21*c22*b23*c11*a13+b12*b21*c22*b23*c13*a11-2*b12*b21*c23*c11*b22*a13+b12*b21*c23*c11*b23*a12+b12*b21*c11*b23*c12*a23-2*b12*b21*c11*b23*c13*a22+b12*b21*c11*c13*b22*a23+b12*b21*c12*b23*c13*a21+b12*b21*c23*b22*c13*a11-2*b12*b21*c23*c12*b23*a11-b12*b21*c21*c23*b13*a12-2*b12*b21*c21*b23*c12*a13+b12*b21*c21*b23*c13*a12,-b11*b12*b32*b33*c11*a23+b12^2*b31*b33*c11*a23+b21*b13^2*b32*c12*a31-b11^2*c12*a22*b33^2+b11^2*c23*a13*b32^2-b11^2*c13*a23*b32^2+b11^2*c22*a12*b33^2-b12^2*c13*a23*b31^2+b12^2*c21*a11*b33^2-b12^2*c11*a21*b33^2+b12^2*c23*a13*b31^2+b13^2*c22*a12*b31^2-b13^2*c12*a22*b31^2+b13^2*c21*a11*b32^2-b13^2*c11*a21*b32^2+b11*b12*b33^2*c12*a21+b11*b12*b33^2*c11*a22+b23*b11^2*b32*c12*a33-2*b11^2*b22*b32*c13*a33+b11^2*b22*b33*c12*a33+b11^2*b23*b32*c13*a32-2*b11^2*b23*b33*c12*a32-b11^2*b32*b23*a13*c32-b11^2*b32*b33*c23*a12-b11^2*b32*b33*c22*a13-b11^2*b32*c33*b23*a12+2*b11^2*b32*c33*b22*a13+b11^2*b32*b33*c12*a23+b11^2*b32*b33*c13*a22+2*b11^2*b33*c32*b23*a12-b11^2*b33*c32*b22*a13-b11^2*b33*b22*a12*c33+b22*b11^2*b33*c13*a32-b11*b12*b33^2*c21*a12-b11*b12*b33^2*c22*a11+b11*b13*b32^2*c11*a23+b11*b13*b32^2*c13*a21-b11*b13*b32^2*c23*a11-b11*b13*b32^2*c21*a13+b12*b13*b31^2*c12*a23+b12*b13*b31^2*c13*a22-2*b12^2*b21*b31*c13*a33+b12^2*b21*b33*c11*a33+b12^2*b23*b31*c13*a31-2*b12^2*b23*b33*c11*a31-b12^2*b31*b23*a13*c31-b12^2*b31*b33*c23*a11-b12^2*b31*b33*c21*a13-b12^2*b31*c33*b23*a11+2*b12^2*b31*c33*b21*a13+b12^2*b31*b33*c13*a21+2*b12^2*b33*c31*b23*a11-b12^2*b33*c31*b21*a13-b12^2*b33*b21*a11*c33+b21*b12^2*b33*c13*a31+b23*b12^2*b31*c11*a33-b12*b13*b31^2*c23*a12-b12*b13*b31^2*c22*a13+b22*b13^2*b31*c11*a32-2*b13^2*b21*b31*c12*a32+b13^2*b21*b32*c11*a32+b13^2*b22*b31*c12*a31-2*b13^2*b22*b32*c11*a31-b13^2*b31*b22*a12*c31-b13^2*b31*b32*c21*a12-b13^2*b31*b32*c22*a11+2*b13^2*b31*c32*b21*a12-b13^2*b31*c32*b22*a11+b13^2*b31*b32*c12*a21+b13^2*b31*b32*c11*a22-b13^2*b32*c31*b21*a12+2*b13^2*b32*c31*b22*a11-b13^2*b32*b21*a11*c32-b11*b21*b12*b33*c12*a33-b11*b21*b13*b32*c13*a32+2*b11*b22*b12*b31*c13*a33-b11*b22*b13*b31*c13*a32-b11*b22*b13*b31*c12*a33+2*b11*b22*b13*b32*c13*a31-b11*b22*b13*b33*c11*a32+2*b12*b13*b21*b31*c12*a33-b12*b13*b21*b33*c11*a32-b11*b13*b31*b32*c13*a22+2*b11*b13*b31*c12*a22*b33-b11*b13*b32*b33*c12*a21-b11*b13*b32*b33*c11*a22+b11*b13*b32*c31*b23*a12-2*b11*b13*b32*c31*b22*a13+b11*b13*b32*c32*b23*a11+b11*b13*b32*c32*b21*a13+b11*b13*b32*b33*c21*a12+b11*b13*b32*b33*c22*a11+b11*b13*b32*c33*b21*a12-b11*b23*b12*b31*c13*a32-b11*b23*b12*b31*c12*a33-b11*b23*b12*b32*c11*a33+2*b11*b23*b12*b33*c12*a31+2*b11*b23*b13*b31*c12*a32+2*b11*b12*b21*b32*c13*a33-b11*b12*b21*b33*c13*a32-b11*b12*b22*b33*c13*a31-b11*b12*b22*b33*c11*a33-b11*b12*b23*b32*c13*a31+2*b11*b12*b23*b33*c11*a32-2*b11*b12*b31*c23*a13*b32+b11*b12*b31*b23*a13*c32+b11*b12*b31*b33*c23*a12+b11*b12*b31*b33*c22*a13+b11*b12*b31*c33*b23*a12-2*b11*b12*b31*c33*b22*a13+2*b11*b12*b31*c13*a23*b32-b11*b12*b31*b33*c12*a23-b11*b12*b31*b33*c13*a22+b11*b12*b32*b23*a13*c31+b11*b12*b32*b33*c23*a11+b11*b12*b32*b33*c21*a13+b11*b12*b32*c33*b23*a11-2*b11*b12*b32*c33*b21*a13-b11*b12*b32*b33*c13*a21-2*b11*b12*b33*c31*b23*a12+b11*b12*b33*c31*b22*a13-2*b11*b12*b33*c32*b23*a11+b11*b12*b33*c32*b21*a13+b11*b12*b33*c33*b21*a12+b11*b12*b33*c33*b22*a11-b11*b13*b21*b32*c12*a33+2*b11*b13*b21*b33*c12*a32+2*b11*b13*b22*b32*c11*a33-b11*b13*b22*b33*c12*a31-b11*b13*b23*b32*c12*a31-b11*b13*b23*b32*c11*a32+b11*b13*b31*b32*c23*a12+b11*b13*b31*b32*c22*a13-2*b11*b13*b31*c32*b23*a12+b11*b13*b31*c32*b22*a13-2*b11*b13*b31*c22*a12*b33+b11*b13*b31*b22*a12*c33-b11*b13*b31*b32*c12*a23-2*b11*b13*b32*c33*b22*a11+b11*b13*b33*b22*a12*c31-2*b11*b13*b33*c32*b21*a12+b11*b13*b33*c32*b22*a11-b12*b13*b22*b31*c11*a33+2*b12*b13*b22*b33*c11*a31-b12*b13*b23*b31*c12*a31-b12*b13*b23*b31*c11*a32-b12*b13*b31*b32*c11*a23-b12*b13*b31*b32*c13*a21-b12*b13*b31*b33*c12*a21-b12*b13*b31*b33*c11*a22+b12*b13*b31*c31*b23*a12+b12*b13*b31*c31*b22*a13+b12*b13*b31*b32*c23*a11+b12*b13*b31*b32*c21*a13+b12*b13*b31*c32*b23*a11-2*b12*b13*b31*c32*b21*a13+b12*b13*b31*b33*c21*a12+b12*b13*b31*b33*c22*a11-2*b12*b13*b31*c33*b21*a12+b12*b13*b31*c33*b22*a11-2*b12*b13*b32*c31*b23*a11+b12*b13*b32*c31*b21*a13-2*b12*b13*b32*c21*a11*b33+b12*b13*b32*b21*a11*c33+2*b12*b13*b32*c11*a21*b33+b12*b13*b33*c31*b21*a12-2*b12*b13*b33*c31*b22*a11+b12*b13*b33*b21*a11*c32+2*b12*b21*b13*b31*c13*a32-b12*b21*b13*b32*c13*a31-b12*b21*b13*b32*c11*a33-b12*b21*b13*b33*c12*a31-b12*b22*b13*b31*c13*a31+2*b12*b23*b13*b32*c11*a31,-b21^2*c13*a23*b32^2+b21^2*c22*a12*b33^2+b22^2*c23*a13*b31^2-b22^2*c13*a23*b31^2+b22^2*c21*a11*b33^2-b22^2*c11*a21*b33^2+b23^2*c22*a12*b31^2-b23^2*c12*a22*b31^2+b23^2*c21*a11*b32^2-b23^2*c11*a21*b32^2-b21^2*c12*a22*b33^2+b21^2*c23*a13*b32^2-b11*b22^2*a31*c23*b33+2*b11*b22^2*a33*c23*b31-b11*b22^2*a33*c21*b33-2*b11*b31*c33*b22^2*a23+b11*b33*c31*b22^2*a23+b11*b33*c33*b22^2*a21-b11*b23^2*a31*c22*b32+2*b11*b23^2*a32*c22*b31-b11*b23^2*a32*c21*b32-2*b11*b31*c32*b23^2*a22+b11*b32*c31*b23^2*a22+b11*b32*c32*b23^2*a21-b12*b21^2*a32*c23*b33+2*b12*b21^2*a33*c23*b32-b12*b21^2*a33*c22*b33-2*b12*b32*c33*b21^2*a23+b12*b33*c32*b21^2*a23+b12*b33*c33*b21^2*a22-b12*b23^2*a31*c22*b31+2*b12*b23^2*a31*c21*b32-b12*b23^2*a32*c21*b31+b12*b31*c31*b23^2*a22+b12*b31*c32*b23^2*a21-2*b12*b32*c31*b23^2*a21-b13*b21^2*a32*c23*b32+2*b13*b21^2*a32*c22*b33-b13*b21^2*a33*c22*b32+b13*b32*c32*b21^2*a23+b13*b32*c33*b21^2*a22-2*b13*b33*c32*b21^2*a22-b13*b22^2*a31*c23*b31+2*b13*b22^2*a31*c21*b33-b13*b22^2*a33*c21*b31+b13*b31*c31*b22^2*a23+b13*b31*c33*b22^2*a21-2*b13*b33*c31*b22^2*a21+b21*b22*b33^2*c12*a21+b21*b22*b33^2*c11*a22-b21*b22*b33^2*c21*a12-b21*b22*b33^2*c22*a11-b21^2*b32*b33*c23*a12+b11*b21*b22*a33*c22*b33-2*b11*b21*b22*a33*c23*b32+b11*b21*b22*a32*c23*b33+2*b11*b21*b32*c33*b22*a23-b11*b21*b32*c33*b23*a22-b11*b21*b33*c32*b22*a23+2*b11*b21*b33*c32*b23*a22-b11*b21*b33*b22*a22*c33+b11*b22*b23*a31*c23*b32+b11*b22*b23*a31*c22*b33-2*b11*b22*b23*a32*c23*b31+b11*b22*b23*a32*c21*b33-2*b11*b22*b23*a33*c22*b31+b11*b22*b23*a33*c21*b32+2*b11*b22*b31*b23*a23*c32+2*b11*b22*b31*c33*b23*a22-b11*b22*b32*b23*a23*c31-b11*b22*b32*c33*b23*a21-b11*b22*b33*c31*b23*a22-b11*b22*b33*c32*b23*a21-b11*b21*b32*b23*a23*c32+b11*b21*b23*a33*c22*b32-2*b11*b21*b23*a32*c22*b33+b11*b21*b23*a32*c23*b32+b12*b21*b22*a31*c23*b33-2*b12*b21*b22*a33*c23*b31+b12*b21*b22*a33*c21*b33-2*b12*b21*b23*a31*c23*b32+b12*b21*b23*a31*c22*b33+b12*b21*b23*a32*c23*b31+b12*b21*b23*a32*c21*b33+b12*b21*b23*a33*c22*b31-2*b12*b21*b23*a33*c21*b32-b12*b21*b31*b23*a23*c32+2*b12*b21*b31*c33*b22*a23-b12*b21*b31*c33*b23*a22+2*b12*b21*b32*b23*a23*c31+2*b12*b21*b32*c33*b23*a21-b12*b21*b33*c31*b22*a23-b12*b21*b33*c31*b23*a22-b12*b21*b33*c32*b23*a21-b12*b21*b33*c33*b22*a21+b12*b22*b23*a31*c23*b31-2*b12*b22*b23*a31*c21*b33+b12*b22*b23*a33*c21*b31-b12*b22*b31*b23*a23*c31-b12*b22*b31*c33*b23*a21+2*b12*b22*b33*c31*b23*a21-2*b13*b21*b22*a31*c22*b33+b13*b21*b22*a32*c23*b31+b13*b21*b22*a31*c23*b32-2*b13*b21*b22*a32*c21*b33+b13*b21*b22*a33*c22*b31+b13*b21*b22*a33*c21*b32+b13*b21*b23*a31*c22*b32-2*b13*b21*b23*a32*c22*b31+b13*b21*b23*a32*c21*b32-b13*b21*b31*c32*b22*a23+2*b13*b21*b31*c32*b23*a22-b13*b21*b31*b22*a22*c33-b13*b21*b32*c31*b22*a23-b13*b21*b32*c31*b23*a22-b13*b21*b32*c32*b23*a21-b13*b21*b32*c33*b22*a21+2*b13*b21*b33*b22*a22*c31+2*b13*b21*b33*c32*b22*a21+b13*b22*b23*a31*c22*b31-2*b13*b22*b23*a31*c21*b32+b13*b22*b23*a32*c21*b31-b13*b22*b31*c31*b23*a22-b13*b22*b31*c32*b23*a21+2*b13*b22*b32*c31*b23*a21-2*b21*b22*b31*c23*a13*b32+b21*b22*b31*b33*c23*a12+b21*b22*b31*b33*c22*a13+2*b21*b22*b31*c13*a23*b32-b21*b22*b31*b33*c12*a23-b21*b22*b31*b33*c13*a22+b21*b22*b32*b33*c23*a11+b21*b22*b32*b33*c21*a13-b21*b22*b32*b33*c13*a21-b21*b22*b32*b33*c11*a23+b21*b23*b31*b32*c23*a12+b21*b23*b31*b32*c22*a13-2*b21*b23*b31*c22*a12*b33-b21*b23*b31*b32*c12*a23-b21*b23*b31*b32*c13*a22+2*b21*b23*b31*c12*a22*b33-b21*b23*b32*b33*c12*a21-b21*b23*b32*b33*c11*a22+b21*b23*b32*b33*c21*a12+b21*b23*b32*b33*c22*a11-b22*b23*b31*b32*c11*a23-b22*b23*b31*b32*c13*a21-b22*b23*b31*b33*c12*a21-b22*b23*b31*b33*c11*a22+b22*b23*b31*b32*c23*a11+b22*b23*b31*b32*c21*a13+b22*b23*b31*b33*c21*a12+b22*b23*b31*b33*c22*a11-2*b22*b23*b32*c21*a11*b33+2*b22*b23*b32*c11*a21*b33-b21^2*b32*b33*c22*a13+b21^2*b32*b33*c12*a23+b21^2*b32*b33*c13*a22+b21*b23*b32^2*c11*a23+b21*b23*b32^2*c13*a21-b21*b23*b32^2*c23*a11-b21*b23*b32^2*c21*a13-b22^2*b31*b33*c23*a11-b22^2*b31*b33*c21*a13+b22^2*b31*b33*c13*a21+b22^2*b31*b33*c11*a23+b22*b23*b31^2*c12*a23+b22*b23*b31^2*c13*a22-b22*b23*b31^2*c23*a12-b22*b23*b31^2*c22*a13-b23^2*b31*b32*c21*a12-b23^2*b31*b32*c22*a11+b23^2*b31*b32*c12*a21+b23^2*b31*b32*c11*a22,b11*b21*b22*c33*b13*a12+2*b12*b13*b23*c11*a21*b32-2*b12^2*b23*c11*a21*b33-b11^2*a33*c13*b22^2-b11^2*a32*b23^2*c12+b22^2*c33*b11^2*a13+b23^2*c32*b11^2*a12+b21^2*c33*b12^2*a13+b23^2*c31*b12^2*a11-b13^2*a31*b22^2*c11-b13^2*a32*c12*b21^2+b21^2*c32*b13^2*a12-b12^2*a31*b23^2*c11-b12^2*a33*c13*b21^2+b22^2*c31*b13^2*a11-b11*b13*b21*b32*c12*a23-b11*b13*b21*b32*c13*a22-b11*b13*b21*a33*c12*b22+2*b11*b13*b21*c12*a22*b33-b11*b13*b22*a31*b23*c12-b11*b13*b22*b31*c12*a23-b11*b13*b22*b31*c13*a22-b11*b13*b22*a32*b23*c11+2*b11*b13*b22*b32*c11*a23+2*b11*b13*b22*b32*c13*a21-b11*b13*b22*b33*c11*a22-b11*b13*b22*b33*c12*a21+2*b11*b13*b23*c12*a22*b31-b11*b13*b23*b32*c12*a21-b11*b13*b23*b32*c11*a22+b11*b21*b22*b13*a13*c32-2*b11*b21*b22*c33*b12*a13+b11*b21*b23*c32*b12*a13-2*b11*b21*b23*c32*b13*a12+b11*b21*b23*b12*a12*c33+b11*b22*b33*c22*b13*a11+b11*b22*b33*b12*c23*a11+b11*b23*b31*c22*b12*a13-2*b11*b23*b31*c22*b13*a12+b11*b23*b31*b12*c23*a12+b11*b23*b32*c21*b12*a13+b11*b23*b32*c21*b13*a12+b11*b23*b32*c22*b13*a11+b11*b23*b32*b12*c23*a11-2*b11*b23*b33*c22*b12*a11-2*b11*b23*b33*b12*c21*a12-b12*b13*b21*a31*c13*b22-b12*b13*b21*a31*b23*c12+2*b12*b13*b21*b31*c12*a23+2*b12*b13*b21*b31*c13*a22-b12*b13*b21*a32*b23*c11-b12*b13*b21*b32*c13*a21-b12*b13*b21*b32*c11*a23-b12*b13*b21*a33*b22*c11-b12*b13*b21*b33*c12*a21-b12*b13*b21*b33*c11*a22+2*b12*b13*b22*a31*b23*c11-b12*b13*b22*b31*c11*a23-b12*b13*b22*b31*c13*a21+2*b12*b13*b22*c11*a21*b33-b12*b13*b23*b31*c11*a22-b12*b13*b23*b31*c12*a21+b12*b21*b22*b13*a13*c31+b12*b21*b22*c33*b13*a11+b12*b21*b23*c31*b13*a12+b12*b21*b23*c32*b13*a11-2*b12*b21*b31*c23*b13*a12-2*b12*b21*b31*b13*c22*a13+b12*b21*b32*c23*b13*a11+b12*b21*b32*b13*c21*a13+b12*b21*b33*c21*b13*a12+b12*b21*b33*c22*b13*a11-2*b12*b22*b23*c31*b13*a11+b12*b22*b31*c23*b13*a11+b12*b22*b31*b13*c21*a13-2*b12*b22*b33*c21*b13*a11+b12*b23*b31*c21*b13*a12+b12*b23*b31*c22*b13*a11-2*b12*b23*b32*c21*b13*a11+b11*b22*b31*c23*b13*a12+b11*b22*b31*b13*c22*a13-2*b11*b22*b32*c23*b13*a11-2*b11*b22*b32*b13*c21*a13+b11*b22*b33*c21*b12*a13+b11*b22*b33*c21*b13*a12-2*b11*b21*b32*c23*b12*a13+b11*b21*b32*c23*b13*a12+b11*b21*b32*b13*c22*a13+b11*b21*b33*c22*b12*a13-2*b11*b21*b33*c22*b13*a12+b11*b21*b33*b12*c23*a12+b11*b22*b23*c31*b13*a12+b11*b22*b23*c31*b12*a13+b11*b22*b23*c32*b13*a11+b11*b22*b23*c33*b12*a11-2*b11*b22*b31*c23*b12*a13-b11*b12*b21*a32*c13*b23+2*b11*b12*b21*c13*a23*b32-b11*b12*b21*a33*b23*c12+2*b11*b12*b21*a33*c13*b22-b11*b12*b21*b33*c12*a23-b11*b12*b21*b33*c13*a22-b11*b12*b22*a31*c13*b23+2*b11*b12*b22*c13*a23*b31-b11*b12*b22*a33*b23*c11-b11*b12*b22*b33*c13*a21-b11*b12*b22*b33*c11*a23-b11*b12*b23*b31*c12*a23-b11*b12*b23*b31*c13*a22-b11*b12*b23*b32*c11*a23-b11*b12*b23*b32*c13*a21+2*b11*b12*b23*b33*c12*a21+2*b11*b12*b23*b33*c11*a22+2*b11*b13*b21*a32*b23*c12-b11*b13*b21*a32*c13*b22-2*b11^2*b23*c12*a22*b33-2*b11^2*b22*c13*a23*b32+b11^2*b22*a32*c13*b23+b11^2*b23*b32*c12*a23+b11^2*b22*b33*c13*a22+b11^2*b22*b33*c12*a23+b11^2*b22*a33*b23*c12-b11*b22^2*b13*a13*c31-b11*b22^2*c33*b13*a11-b11*b23^2*b12*a12*c31-b11*b23^2*c32*b12*a11+b11*b12*a31*b23^2*c12+b11*b12*a32*b23^2*c11+b11*b13*a33*b22^2*c11+b11*b13*a31*c13*b22^2-b22*b23*c32*b11^2*a13-b22*b23*c33*b11^2*a12+2*b22*b32*c23*b11^2*a13-b22*b33*b11^2*c22*a13-b22*b33*b11^2*c23*a12-b23*b32*b11^2*c22*a13-b23*b32*b11^2*c23*a12+2*b23*b33*c22*b11^2*a12+b12^2*b21*a31*c13*b23-2*b12^2*b21*c13*a23*b31+b12^2*b21*a33*b23*c11+b12^2*b21*b33*c11*a23+b12^2*b21*b33*c13*a21+b12^2*b23*b31*c11*a23+b12^2*b23*b31*c13*a21-b21*b23*c31*b12^2*a13-b21*b23*c33*b12^2*a11+2*b21*b31*c23*b12^2*a13-b21*b33*c21*b12^2*a13-b21*b33*b12^2*c23*a11-b23*b31*c21*b12^2*a13-b23*b31*b12^2*c23*a11+2*b23*b33*c21*b12^2*a11+b12*b13*a32*c13*b21^2+b12*b13*a33*c12*b21^2-b12*b21^2*b13*a13*c32-b12*b21^2*c33*b13*a12-b22*b31*c22*b13^2*a11+2*b22*b32*c21*b13^2*a11+b13^2*b21*a31*c12*b22-2*b13^2*b21*c12*a22*b31+b13^2*b21*a32*b22*c11+b13^2*b21*b32*c11*a22+b13^2*b21*b32*c12*a21+b13^2*b22*b31*c11*a22+b13^2*b22*b31*c12*a21-2*b13^2*b22*c11*a21*b32-b21*b22*c31*b13^2*a12-b21*b22*c32*b13^2*a11+2*b21*b31*c22*b13^2*a12-b21*b32*c21*b13^2*a12-b21*b32*c22*b13^2*a11-b22*b31*c21*b13^2*a12+b11^2*b23*b32*c13*a22,-c12*c21*c23*c31*b22*a13-2*c12*c13*c22*b31*c23*a21+2*c12*c22*c23*a31*c13*b21-c12*c21*c23*c31*b23*a12+c11*c12*c21*b33*c23*a22+c11*c21*c22*c33*b13*a22-c11*c21*c23*a33*c12*b22+c11*c21*c23*c32*b13*a22-2*c11*c21*c23*b12*a22*c33+c11*c13*c22*b32*c23*a21+c11*c13*c21*c22*a22*b33+c11*c13*c22*b31*c23*a22-2*c11*c13*c21*b32*c23*a22+c11*c13*c21*b32*c22*a23+c11*c12*c22*c23*a23*b31+c11*c12*c22*b33*c23*a21-2*c11*c12*c21*b33*c22*a23-c11*c22*c23*a31*b23*c12-c11*c22*c23*a31*c13*b22-2*c11*c22*c23*c31*b12*a23-2*c11*c22*c23*c31*b13*a22+2*c11*c22*c23*c31*b23*a12+2*c11*c22*c23*c31*b22*a13-c11*c22*c23*c32*b23*a11-c11*c22*c23*c32*b21*a13-c11*c22*c23*c33*b21*a12-c11*c22*c23*c33*b22*a11+c11*c22*c23*c33*b11*a22+c11*c22*c23*c33*b12*a21-c11*c22*c23*a33*c12*b21+c11*c22*c23*c32*b11*a23+c11*c22*c23*c32*b13*a21-c11*c22*c23*a32*c13*b21+2*c11*c21*c23*b22*a12*c33-c11*c21*c23*c32*b22*a13+c12*c13*c21*b33*c22*a21-c12*c21*c23*a32*c13*b21-2*c12*c21*c23*c32*b11*a23-2*c12*c21*c23*c32*b13*a21+c12*c21*c23*c33*b12*a21+c12*c21*c23*c33*b11*a22-c12*c21*c22*a31*c13*b23-2*c12*c21*c22*b13*a23*c31+2*c11*c21*c22*b23*a13*c32-c11*c21*c23*c32*b23*a12-c11*c21*c22*c33*b22*a13-c11*c21*c22*c33*b23*a12-c11*c21*c23*a32*b23*c12-2*c11*c21*c22*b13*a23*c32+2*c11*c21*c23*a32*c13*b22+c11*c21*c23*c32*b12*a23-c11*c21*c22*a32*c13*b23+c11*c21*c22*c33*b12*a23-c11*c21*c22*a33*c13*b22+2*c11*c21*c22*a33*b23*c12+c11*c12*c21*c23*a23*b32+c12*c13*c21*b31*c23*a22+c12*c13*c21*b31*c22*a23+c12*c13*c21*b32*c23*a21+c22*c23*a32*b23*c11^2+c11*c23^2*a31*c12*b22+2*c11*c23^2*b12*a22*c31+c11*c23^2*a32*c12*b21-c11*c23^2*c32*b12*a21-c11*c23^2*c32*b11*a22-2*c11*c23^2*b22*a12*c31-c12*c21*c22*a33*c13*b21+c12*c21*c22*c33*b13*a21+c12*c21*c22*c33*b11*a23-c12*c21*c23*a31*c13*b22+c12*c21*c23*c31*b12*a23+c12*c21*c23*c31*b13*a22+2*c12*c21*c22*b23*a13*c31-c12*c21*c22*c33*b23*a11-c12*c21*c22*c33*b21*a13+2*c12*c21*c23*c32*b23*a11+2*c12*c21*c23*c32*b21*a13-c12*c21*c23*c33*b21*a12-c12*c21*c23*c33*b22*a11+c12*c22*c23*c31*b11*a23+c12*c22*c23*c31*b13*a21-2*c12*c22*c23*b11*a21*c33-c12*c22*c23*c31*b23*a11-c12*c22*c23*c31*b21*a13+2*c12*c22*c23*b21*a11*c33+2*c13*c22*c23*b21*a11*c32+c13*c21*c22*c31*b12*a23+c13*c21*c22*c31*b13*a22+c13*c21*c22*c32*b11*a23+c13*c21*c22*c32*b13*a21-2*c13*c21*c22*c33*b11*a22-2*c13*c21*c22*c33*b12*a21-2*c13*c21*c23*b12*a22*c31+c13*c21*c23*c32*b12*a21+c13*c21*c23*c32*b11*a22-c13*c21*c22*c32*b23*a11-c13*c21*c22*c32*b21*a13+2*c13*c21*c22*c33*b21*a12+2*c13*c21*c22*c33*b22*a11+2*c13*c21*c23*b22*a12*c31-c13*c21*c23*c32*b21*a12-c13*c21*c23*c32*b22*a11-c13*c21*c22*c31*b23*a12-c13*c21*c22*c31*b22*a13+c13*c22*c23*c31*b11*a22+c13*c22*c23*c31*b12*a21-2*c13*c22*c23*b11*a21*c32-c13*c22*c23*c31*b21*a12-c13*c22*c23*c31*b22*a11+c11^2*b32*c23^2*a22-c23^2*a32*b22*c11^2-c22^2*a33*b23*c11^2+c11^2*b33*c22^2*a23+c12^2*b33*c21^2*a23+c12^2*b31*c23^2*a21-c21^2*a33*b23*c12^2-c23^2*a31*c12^2*b21+c13^2*b32*c21^2*a22+c13^2*b31*c22^2*a21-c21^2*a32*c13^2*b22-c22^2*a31*c13^2*b21+c11*c23^2*c32*b21*a12+c11*c23^2*c32*b22*a11-c11*c12*b32*c23^2*a21-c11*c13*b33*c22^2*a21+c11*c22^2*a31*c13*b23+2*c11*c22^2*b13*a23*c31+c11*c22^2*a33*c13*b21-c11*c22^2*c33*b13*a21-c11*c22^2*c33*b11*a23-2*c11*c22^2*b23*a13*c31+c11*c22^2*c33*b23*a11+c11*c22^2*c33*b21*a13+c22*c23*a33*b22*c11^2-c11^2*c22*b33*c23*a22-c11^2*c22*c23*a23*b32-c11*c12*b31*c23^2*a22-c11*c13*b31*c22^2*a23-c12^2*c21*c23*a23*b31-c12^2*c21*b33*c23*a21+c21*c23*a33*c12^2*b21-c12*c13*b33*c21^2*a22+c12*c21^2*a32*c13*b23+2*c12*c21^2*b13*a23*c32+c12*c21^2*a33*c13*b22-c12*c21^2*c33*b12*a23-c12*c21^2*c33*b13*a22-2*c12*c21^2*b23*a13*c32+c12*c21^2*c33*b23*a12+c12*c21^2*c33*b22*a13-c12*c23^2*c31*b11*a22-c12*c23^2*c31*b12*a21+2*c12*c23^2*b11*a21*c32+c12*c23^2*c31*b21*a12+c12*c23^2*c31*b22*a11-2*c12*c23^2*b21*a11*c32-c12*c13*b32*c21^2*a23+c21*c23*a31*b23*c12^2-c13^2*c21*c22*a22*b31-c13^2*c21*b32*c22*a21+c21*c22*a31*c13^2*b22+c21*c22*a32*c13^2*b21-c13*c21^2*c32*b12*a23-c13*c21^2*c32*b13*a22+2*c13*c21^2*b12*a22*c33+c13*c21^2*c32*b23*a12+c13*c21^2*c32*b22*a13-2*c13*c21^2*b22*a12*c33-c13*c22^2*c31*b11*a23-c13*c22^2*c31*b13*a21+2*c13*c22^2*b11*a21*c33+c13*c22^2*c31*b23*a11+c13*c22^2*c31*b21*a13-2*c13*c22^2*b21*a11*c33,-b12*b23^2*b31*c21*a12+b11*b23^2*b32*c11*a22+b11*b22*b23*a31*c23*b12+b12*b22*b23*b31*c23*a11+2*b13*b22^2*c21*a11*b33-b11^2*c33*b22^2*a23-b11^2*c32*b23^2*a22+b22^2*a33*c23*b11^2+b23^2*a32*c22*b11^2-b12^2*c33*b21^2*a23-b12^2*c31*b23^2*a21+b21^2*a33*c23*b12^2+b23^2*a31*b12^2*c21-b13^2*c32*b21^2*a22-b13^2*c31*b22^2*a21+b22^2*a31*b13^2*c21+b21^2*a32*b13^2*c22-b12*b13*b21*c33*b22*a21+2*b11*b12*b21*c33*b22*a23-b11*b12*b21*c33*b23*a22-b11*b12*b22*b23*a23*c31-b11*b12*b22*c33*b23*a21-b11*b13*b21*c32*b22*a23+2*b11*b13*b21*c32*b23*a22-b11*b13*b21*b22*a22*c33-b11*b13*b22*c31*b23*a22-b11*b13*b22*c32*b23*a21+b11*b21*b22*a33*b13*c22-2*b11*b21*b22*a33*c23*b12-b11*b21*b22*b33*c12*a23-b11*b21*b22*b33*c13*a22-2*b11*b21*b23*a32*b13*c22+b11*b21*b23*a32*c23*b12-b11*b21*b23*b32*c12*a23-b11*b21*b23*b32*c13*a22+b11*b21*b23*a33*b12*c22+2*b11*b21*b23*c12*a22*b33+2*b11*b21*b22*c13*a23*b32+b11*b21*b22*a32*b13*c23-2*b11*b21*b22*c23*a13*b32+b11*b21*b22*b33*c23*a12+b11*b21*b22*b33*c22*a13+b11*b21*b23*b32*c23*a12+b11*b21*b23*b32*c22*a13-2*b11*b21*b23*c22*a12*b33+b11*b22*b23*a31*b13*c22+2*b11*b22*b23*b31*c12*a23+2*b11*b22*b23*b31*c13*a22+b11*b22*b23*a32*b13*c21-b11*b22*b23*b32*c11*a23-b11*b22*b23*b32*c13*a21+b11*b22*b23*a33*b12*c21-b11*b22*b23*b33*c12*a21-b11*b22*b23*b33*c11*a22-2*b11*b22*b23*b31*c23*a12-2*b11*b22*b23*b31*c22*a13+b11*b22*b23*b32*c23*a11+b11*b22*b23*b32*c21*a13+b11*b22*b23*b33*c21*a12+b11*b22*b23*b33*c22*a11-b11*b12*b21*b23*a23*c32-b12*b13*b21*c31*b23*a22-b12*b13*b21*c31*b22*a23-b12*b13*b21*c32*b23*a21+2*b12*b13*b22*c31*b23*a21+b12*b21*b22*a31*b13*c23+2*b12*b21*b22*c13*a23*b31+b12*b21*b22*a33*b13*c21-b12*b21*b22*b33*c13*a21-b12*b21*b22*b33*c11*a23+b12*b21*b23*a31*b13*c22-b12*b21*b23*b31*c12*a23-b12*b21*b23*b31*c13*a22+b12*b21*b23*a32*b13*c21+2*b12*b21*b23*b32*c11*a23+2*b12*b21*b23*b32*c13*a21-b12*b21*b23*b33*c12*a21-b12*b21*b23*b33*c11*a22-2*b12*b21*b22*c23*a13*b31+b12*b21*b22*b33*c23*a11+b12*b21*b22*b33*c21*a13+b12*b21*b23*b31*c23*a12+b12*b21*b23*b31*c22*a13-2*b12*b21*b23*b32*c23*a11-2*b12*b21*b23*b32*c21*a13+b12*b21*b23*b33*c21*a12+b12*b21*b23*b33*c22*a11-2*b12*b22*b23*a31*b13*c21-b12*b22*b23*b31*c11*a23-b12*b22*b23*b31*c13*a21+2*b12*b22*b23*c11*a21*b33+b12*b22*b23*b31*c21*a13-2*b12*b22*b23*c21*a11*b33-b13*b21*b22*b31*c12*a23-b13*b21*b22*b31*c13*a22-b13*b21*b22*b32*c11*a23-b13*b21*b22*b32*c13*a21+2*b13*b21*b22*b33*c11*a22+2*b13*b21*b22*b33*c12*a21+2*b13*b21*b23*c12*a22*b31-b13*b21*b23*b32*c12*a21-b13*b21*b23*b32*c11*a22+b13*b21*b22*b31*c23*a12+b13*b21*b22*b31*c22*a13+b13*b21*b22*b32*c23*a11+b13*b21*b22*b32*c21*a13-2*b13*b21*b22*b33*c21*a12-2*b13*b21*b22*b33*c22*a11-2*b13*b21*b23*c22*a12*b31+b13*b21*b23*b32*c21*a12+b13*b21*b23*b32*c22*a11-b13*b22*b23*b31*c11*a22-b13*b22*b23*b31*c12*a21+2*b13*b22*b23*c11*a21*b32+b13*b22*b23*b31*c21*a12+b13*b22*b23*b31*c22*a11-2*b13*b22*b23*c21*a11*b32+b11^2*b22*b23*a23*c32+b11*b12*c31*b23^2*a22+b11*b13*c31*b22^2*a23+b11*b12*c32*b23^2*a21+b11*b13*c33*b22^2*a21-b11*b22^2*a31*b13*c23-2*b11*b22^2*c13*a23*b31-b11*b22^2*a33*b13*c21+b11*b22^2*b33*c13*a21+b11*b22^2*b33*c11*a23+2*b11*b22^2*c23*a13*b31-b11*b22^2*b33*c23*a11-b11*b22^2*b33*c21*a13-b11*b23^2*a31*b12*c22-2*b11*b23^2*c12*a22*b31-b11*b23^2*a32*b12*c21+b11*b23^2*b32*c12*a21+2*b11*b23^2*c22*a12*b31-b11*b23^2*b32*c21*a12-b11*b23^2*b32*c22*a11-b22*b23*a32*c23*b11^2-b22*b23*a33*c22*b11^2+b11^2*b22*c33*b23*a22+b12*b13*c33*b21^2*a22+b12^2*b21*b23*a23*c31+b12^2*b21*c33*b23*a21+b12*b13*c32*b21^2*a23-b21*b23*a31*c23*b12^2-b21*b23*a33*b12^2*c21-b12*b21^2*a32*b13*c23-2*b12*b21^2*c13*a23*b32-b12*b21^2*a33*b13*c22+b12*b21^2*b33*c12*a23+b12*b21^2*b33*c13*a22+2*b12*b21^2*c23*a13*b32-b12*b21^2*b33*c23*a12-b12*b21^2*b33*c22*a13+b12*b23^2*b31*c11*a22+b12*b23^2*b31*c12*a21-2*b12*b23^2*c11*a21*b32-b12*b23^2*b31*c22*a11+2*b12*b23^2*c21*a11*b32+b13^2*b21*b22*a22*c31+b13^2*b21*c32*b22*a21-b21*b22*a31*b13^2*c22-b21*b22*a32*b13^2*c21+b13*b21^2*b32*c12*a23+b13*b21^2*b32*c13*a22-2*b13*b21^2*c12*a22*b33-b13*b21^2*b32*c23*a12-b13*b21^2*b32*c22*a13+2*b13*b21^2*c22*a12*b33+b13*b22^2*b31*c11*a23+b13*b22^2*b31*c13*a21-2*b13*b22^2*c11*a21*b33-b13*b22^2*b31*c23*a11-b13*b22^2*b31*c21*a13,-b11*b22*b23*a12*c13*a21-2*b11*b23*b12*a23*c21*a12-2*b11*b13*a21*b22*c12*a23+b12*c11*a22*b23^2*a11+b11^2*b22*c12*a23^2+b11^2*b23*c13*a22^2+b12^2*b21*c11*a23^2+b12^2*b23*c13*a21^2+b13^2*b21*c11*a22^2+b13^2*b22*c12*a21^2-b21^2*c22*b12*a13^2-b21^2*c23*b13*a12^2-b22^2*c21*b11*a13^2-b22^2*c23*b13*a11^2-b23^2*c21*b11*a12^2-b23^2*c22*b12*a11^2+b12*b22*a13*c21*b13*a21+2*b12*b22*a13*c11*b23*a21-b12*b21*b23*a11*c12*a23-b12*b21*b23*a11*c13*a22+b12*b21*b13*a22*c21*a13-2*b12*b21*b13*a21*c22*a13+2*b12*b21*c13*a23*b22*a11-b12*b21*c13*a21*b22*a13-b12*b21*a13*c11*b22*a23+2*b12*b21*b23*a12*c11*a23+2*b12*b21*b23*a12*c13*a21+b12*b21*b13*a23*c21*a12+b12*b21*b13*a23*c22*a11-2*b11*b23*c22*a12*b13*a21-2*b11*b22*c23*a13*b12*a21+b11*b12*a23*b21*c13*a22+b11*b12*a23*c11*b23*a22+b11*b12*a21*b23*c12*a23-2*b11*b12*a21*b23*c13*a22+b11*b12*a21*c13*b22*a23+b11*b13*a22*b21*c12*a23+b11*b13*a22*c11*b22*a23+b11*b13*a21*b22*c13*a22+b11*b13*a21*c12*b23*a22+b11*b21*a13*c22*b12*a23+b11*b21*a13*c22*b13*a22-b11*b21*a13*b22*c12*a23-b11*b21*a13*b22*c13*a22+2*b11*b21*a13*c12*b23*a22-2*b11*b21*a13*b12*c23*a22+b11*b21*a12*c23*b12*a23+b11*b21*a12*c23*b13*a22-b11*b21*a12*b23*c12*a23-b11*b21*a12*b23*c13*a22+2*b11*b21*a12*c13*b22*a23-2*b11*b21*a12*b13*c22*a23+b11*b22*c23*a12*b13*a21+b11*b22*c23*a11*b12*a23-2*b11*b22*c23*a11*b13*a22-b11*b22*b23*a13*c11*a22-b11*b22*b23*a13*c12*a21-b11*b22*b23*a12*c11*a23+2*b11*b22*b23*a11*c12*a23+2*b11*b22*b23*a11*c13*a22+b11*b22*b13*a23*c21*a12+b11*b22*b13*a23*c22*a11-2*b11*b22*b13*a22*c21*a13+b11*b22*b13*a21*c22*a13+b11*b22*a13*c21*b12*a23-2*b11*b23*c22*a11*b12*a23+b11*b23*c22*a11*b13*a22+b11*b23*b12*a22*c21*a13+b11*b23*b12*a22*c23*a11+b11*b23*b12*a21*c23*a12+b11*b23*a12*c21*b13*a22+b11*b23*c22*a13*b12*a21-2*b12*b21*c23*a12*b13*a21+b12*b23*c21*a12*b13*a21-2*b12*b13*a22*b21*c11*a23+b12*b13*a22*b21*c13*a21+b12*b13*a22*c11*b23*a21+b12*b13*a21*c11*b22*a23+b12*b13*a21*b21*c12*a23+b12*b21*c23*a11*b13*a22-b12*b21*b23*a13*c11*a22-b12*b21*b23*a13*c12*a21+b12*b22*a11*c23*b13*a21-b12*b22*a11*b23*c11*a23-b12*b22*a11*b23*c13*a21-2*b12*b22*a11*b13*c21*a23-2*b12*b23*c21*a11*b13*a22+b12*b23*a11*c22*b13*a21+2*b13*b21*b22*a13*c11*a22+2*b13*b21*b22*a13*c12*a21-b13*b21*b22*a12*c11*a23-b13*b21*b22*a12*c13*a21-b13*b21*b22*a11*c12*a23-b13*b21*b22*a11*c13*a22+2*b13*b21*c12*a22*b23*a11-b13*b21*c12*a21*b23*a12-b13*b21*a12*c11*b23*a22-b13*b22*c11*a22*b23*a11+2*b13*b22*c11*a21*b23*a12-b13*b22*a11*c12*b23*a21-b21*b22*a13*c21*b13*a12-b21*b22*a13*b11*c23*a12-b21*b22*a11*c23*b12*a13+2*b21*b22*a11*c23*b13*a12-b21*b22*a11*b13*c22*a13-b21*b23*a12*c21*b12*a13-b21*b23*a12*b11*c22*a13+2*b21*b23*a11*c22*b12*a13-b21*b23*a11*c22*b13*a12-b21*b23*a11*b12*c23*a12+2*b22*b23*a12*c21*b11*a13-b22*b23*a12*c21*b13*a11-b22*b23*a12*b11*c23*a11-b22*b23*a11*b11*c22*a13-b22*b23*a11*c21*b12*a13+b12*a13*b21^2*c12*a23-2*b12*c11*a21*b23^2*a12+b12*a11*c12*b23^2*a21+2*b21*c23*a13*b12^2*a21-b12*b13*b22*c13*a21^2-b12*b13*c12*b23*a21^2-2*b12*c13*a23*b21^2*a12+b12*c13*a22*b21^2*a13-b23*c22*a13*b11^2*a22+2*b22*c23*a13*b11^2*a22-b11*b12*b21*c12*a23^2-b11*b12*c11*b22*a23^2-b11*b13*b21*c13*a22^2-b11*b13*c11*b23*a22^2-2*b11*c13*a23*b22^2*a11+b11*c13*a21*b22^2*a13+b11*a13*c11*b22^2*a23-b11^2*a23*b22*c13*a22-b11^2*a23*c12*b23*a22-b22*c23*a12*b11^2*a23-b22*a13*b11^2*c22*a23-b23*a12*b11^2*c23*a22-2*b11*c12*a22*b23^2*a11+b11*c12*a21*b23^2*a12+b11*a12*c11*b23^2*a22+2*b23*c22*a12*b11^2*a23-b21*c23*a11*b12^2*a23-b23*c21*a13*b12^2*a21-b12^2*a23*b21*c13*a21-b12^2*a23*c11*b23*a21-b21*a13*c21*b12^2*a23-b23*a11*b12^2*c23*a21+2*b23*c21*a11*b12^2*a23-b22*c21*a12*b13^2*a21-b13^2*a22*b21*c12*a21-b13^2*a22*c11*b22*a21+2*b21*c22*a12*b13^2*a21-b21*c22*a11*b13^2*a22-b21*a12*c21*b13^2*a22+2*b22*c21*a11*b13^2*a22-b22*a11*c22*b13^2*a21+b13*c11*a23*b22^2*a11-2*b13*c11*a21*b22^2*a13+b13*a11*b22^2*c13*a21+b13*c12*a23*b21^2*a12-2*b13*c12*a22*b21^2*a13+b13*a12*b21^2*c13*a22+b21^2*a13*c22*b13*a12+b21^2*a13*b12*c23*a12+b21*b22*c21*b12*a13^2+b21*b22*b11*c22*a13^2+b21*b23*c21*b13*a12^2+b21*b23*b11*c23*a12^2+b22^2*a13*c21*b13*a11+b22^2*a13*b11*c23*a11+b22*b23*c22*b13*a11^2+b22*b23*b12*c23*a11^2+b23^2*a12*c21*b12*a11+b23^2*a12*b11*c22*a11,-c11*c12*c32*a31*b23*c33+c11*c32*c33*b31*c22*a13-c12*c23*c31*a32*b11*c33-c13^2*a31*b21*c32^2-c13^2*a32*b22*c31^2+c31^2*b32*c13^2*a22+c33^2*b32*c11^2*a22+c32^2*b33*c11^2*a23-c11^2*a33*b23*c32^2-c11^2*a32*b22*c33^2-c12^2*a33*b23*c31^2-c12^2*a31*b21*c33^2+c33^2*b31*c12^2*a21+c31^2*b33*c12^2*a23+c32^2*b31*c13^2*a21-c13*c21*c32*a32*b11*c33-c13*c21*c31*a32*b13*c32+2*c13*c21*c31*a32*b12*c33-c13*c21*c31*c32*b12*a33+2*c13*c22*c32*a31*b11*c33-c13*c22*c31*a31*b13*c32-c13*c22*c31*a31*b12*c33+c13*c32*c33*b31*c21*a12-2*c13*c32*c33*b31*c22*a11+c13*c32*c33*c21*a11*b32-c11*c12*c31*a33*b22*c33-c11*c23*c31*c32*b12*a33+2*c11*c23*c31*a32*b12*c33-c11*c23*c31*a32*b13*c32-c11*c23*c32*a32*b11*c33-c11*c23*c32*a31*b12*c33-c11*c22*c32*c33*b11*a33-c11*c22*c32*a31*b13*c33-c11*c22*c31*c33*b12*a33+2*c11*c22*c31*c32*b13*a33-c11*c22*c31*a32*b13*c33+2*c11*c21*c32*c33*b12*a33+2*c11*c21*c32*a32*b13*c33-c11*c13*c32*a32*b21*c33-c11*c13*c32*a31*b22*c33-c11*c13*c31*a33*b22*c32-2*c11*c31*c32*b33*c12*a23-2*c11*c31*c32*b33*c22*a13+c11*c31*c32*b33*c23*a12+c11*c31*c32*c23*a13*b32+c11*c31*c32*c13*a23*b32-c12*c13*c31*a31*b23*c32-c13*c22*c31*a32*b11*c33-c13*c22*c31*c32*b11*a33+2*c13*c23*c31*a31*b12*c32+2*c13*c23*c31*a32*b11*c32+c13*c31*c32*b31*c22*a13-2*c13*c31*c32*b31*c23*a12-2*c13*c31*c32*b32*c23*a11+c13*c31*c33*b32*c22*a11-2*c13*c31*c33*b32*c21*a12+c13*c31*c33*c22*a12*b31+c13*c31*c32*b32*c21*a13+c13*c31*c32*b33*c21*a12+c13*c31*c32*b33*c22*a11-2*c12*c31*c33*b33*c22*a11+c12*c31*c33*b32*c13*a21+c12*c31*c33*b31*c13*a22+c12*c31*c32*c13*a23*b31+c12*c31*c32*c23*a13*b31+2*c12*c21*c31*c32*b13*a33-c12*c21*c31*c33*b12*a33-c12*c21*c32*a31*b13*c33-c12*c21*c32*c33*b11*a33+2*c12*c22*c31*a31*b13*c33+2*c12*c22*c31*c33*b11*a33+2*c12*c23*c32*a31*b11*c33-c12*c23*c31*a31*b13*c32-c12*c23*c31*a31*b12*c33-c12*c13*c31*a32*b21*c33-c12*c13*c31*a33*b21*c32+2*c12*c13*c32*a31*b21*c33-c12*c21*c31*a32*b13*c33-2*c11*c32*c33*b32*c21*a13+2*c11*c13*c31*a32*b22*c33-c11*c13*c31*a32*b23*c32+2*c11*c12*c31*a33*b23*c32-c11*c12*c32*a33*b21*c33-2*c11*c32*c33*b33*c21*a12+c11*c32*c33*b31*c23*a12+c11*c32*c33*b32*c23*a11+c11*c31*c33*c12*a22*b33+c11*c31*c33*b32*c22*a13-2*c11*c31*c33*b32*c23*a12+c11*c31*c33*b32*c12*a23-2*c11*c31*c33*b32*c13*a22+c11*c31*c32*b33*c13*a22+c11*c32*c33*b31*c13*a22+c11*c32*c33*b32*c13*a21+c11*c32*c33*b33*c12*a21+c11*c32*c33*b33*c22*a11-c11*c12*c31*a32*b23*c33+c11*c32*c33*b31*c12*a23-c12*c13*c31*a31*b22*c33-2*c12*c32*c33*b31*c13*a21-2*c12*c32*c33*b31*c23*a11+c12*c32*c33*b31*c21*a13+c12*c32*c33*c21*a11*b33+c12*c31*c32*b33*c13*a21-c12*c23*c31*c32*b11*a33+c12*c31*c32*b33*c23*a11-2*c12*c31*c32*b33*c21*a13+c12*c31*c33*b32*c21*a13+c12*c31*c33*b32*c23*a11-2*c12*c31*c33*b31*c22*a13+c12*c31*c33*b31*c23*a12+c12*c31*c33*b33*c21*a12-c13*c21*c32*a31*b12*c33+c12^2*c31*a31*b23*c33+c11*c23*c32^2*b11*a33+c11*c23*a31*b13*c32^2+c11*c22*a31*b12*c33^2+c11*c22*a32*b11*c33^2+c11*c13*a31*b23*c32^2+c11*c13*a33*b21*c32^2-2*c11*c21*c32^2*b13*a33-2*c11*c21*a32*b12*c33^2-c11*c33^2*b32*c22*a11+2*c11*c33^2*b32*c21*a12-c11*c33^2*b32*c12*a21-c11*c33^2*c12*a22*b31-c11*c33^2*c22*a12*b31+c11*c12*a31*b22*c33^2+c11*c12*a32*b21*c33^2+c11^2*c32*a33*b22*c33-c11*c32^2*b33*c23*a11+2*c11*c32^2*b33*c21*a13-c11*c32^2*c13*a23*b31-c11*c32^2*c23*a13*b31-c11*c32^2*b33*c13*a21+c11^2*c32*a32*b23*c33-c32*c33*b32*c11^2*a23-c32*c33*b33*c11^2*a22-c12*c33^2*b31*c21*a12+2*c12*c33^2*b31*c22*a11-c12*c33^2*c21*a11*b32-c12*c31^2*c23*a13*b32-c12*c31^2*b33*c23*a12+2*c12*c31^2*b33*c22*a13-c12*c31^2*b33*c13*a22+c13*c21*c32^2*b11*a33+c13*c21*a31*b13*c32^2+c13*c22*c31^2*b13*a32+c13*c22*c31^2*b12*a33-c31*c32*b31*c13^2*a22+c13^2*c31*a31*b22*c32-c31*c32*b32*c13^2*a21+2*c13*c32^2*b31*c23*a11-c13*c32^2*b31*c21*a13-c13*c32^2*c21*a11*b33+c13^2*c31*a32*b21*c32-c12*c31^2*c13*a23*b32-c31*c33*b33*c12^2*a21-c31*c33*b31*c12^2*a23+c12^2*c31*a33*b21*c33+c12*c23*c31^2*b13*a32+c12*c23*c31^2*b12*a33-2*c12*c22*c31^2*b13*a33-2*c12*c22*a31*b11*c33^2+c12*c21*a31*b12*c33^2+c12*c21*a32*b11*c33^2+c12*c13*a32*b23*c31^2+c12*c13*a33*b22*c31^2-c13*c31^2*c22*a12*b33+2*c13*c31^2*b32*c23*a12-c13*c31^2*b32*c22*a13-2*c13*c23*c31^2*b12*a32-2*c13*c23*a31*b11*c32^2+c11*c31*c33*c22*a12*b33,-c31*a33*c33*a12^2*b11+2*c11*a31*c32*a33*b12*a13+c32*a31*c33*b13*a12*a11-c12*a31*b33*a32*c13*a11+c32*a33*c33*a11*b11*a12-c31*a31*c33*b13*a12^2-c31*b31*a32*c12*a13^2+c11*c31*b12*a12*a33^2-b33*a32^2*c11^2*a13-b32*a33^2*c11^2*a12-a31^2*b33*c12^2*a13-b31*a33^2*c12^2*a11-a31^2*b32*c13^2*a12-b31*a32^2*c13^2*a11+c31^2*a32*b12*a13^2+c31^2*a33*b13*a12^2+a31*c32^2*a13^2*b11+c32^2*a33*a11^2*b13+a31*c33^2*a12^2*b11+a32*c33^2*a11^2*b12+2*c12*b31*a32*a33*c13*a11+2*c12*c31*a32*a33*b11*a13-c12*c31*a32*a33*b13*a11-c12*a32*c33*b11*a11*a33+2*c12*a31*c33*a32*b13*a11+2*c12*a31*c33*a33*b11*a12-c12*a31*c33*a33*b12*a11-c12*a31*c33*a32*b11*a13-c13*a31*c33*a32*b11*a12-c13*a31*c33*a32*b12*a11-c13*a31*c32*a32*b13*a11-c13*a31*c32*a33*b11*a12+2*c13*a31*c32*a33*b12*a11+2*c13*a31*c32*a32*b11*a13-c13*a31*c31*b12*a12*a33+2*c13*a31*c31*a32*b12*a13-c13*a31*c31*a32*b13*a12+2*c13*c31*a32*a33*b11*a12-c13*c31*a32*a33*b12*a11-c13*a32*c32*b11*a11*a33+c31*a32*b33*a11*c12*a13-2*c31*a31*b33*a12*c12*a13+c31*a32*b33*a12*c11*a13+c31*b31*a33*a12*c12*a13+c31*a31*c33*a12*b12*a13+c31*a31*c32*a13*b13*a12-2*c31*a31*b32*a13*c13*a12+c31*b32*a33*a12*c13*a11-2*c31*b32*a33*a11*c12*a13+c31*b32*a33*a12*c11*a13+c31*a32*c33*a13*b11*a12+c31*a32*c33*b13*a12*a11-2*c31*a32*c33*b12*a13*a11-2*c31*a32*b33*a12*c13*a11+c31*a32*c32*a13*b13*a11+c31*a32*b32*a13*c13*a11+c31*b31*a32*a13*c13*a12+c31*c32*a33*a13*b11*a12-2*c31*c32*a33*b13*a12*a11+c31*c32*a33*b12*a13*a11-c32*a31*b32*a13^2*c11+2*c32*b31*a32*a13^2*c11+2*c32*a32*b33*c13*a11^2-c32*a32*c33*a11^2*b13-c32*b32*a33*c13*a11^2-c32*a33*b33*a11^2*c12-c32*a33*c33*a11^2*b12-a31*c32^2*a13*b13*a11-c32^2*a33*a11*b11*a13-a31*c33^2*a12*b12*a11-a32*c33^2*a11*b11*a12-c33*a31*b31*c13*a12^2-c33*a31*b33*a12^2*c11+2*c33*b31*a33*a12^2*c11-c33*a32*b32*c13*a11^2-c33*a32*b33*a11^2*c12+2*c33*b32*a33*a11^2*c12-c31^2*a32*a13*b13*a12-c31^2*a33*a12*b12*a13-c32*a31*b31*c12*a13^2+2*c31*a31*b32*c12*a13^2-c31*a31*c32*b12*a13^2+2*c31*a31*b33*c13*a12^2-c31*b31*a33*c13*a12^2-c31*a32*b32*a13^2*c11-c31*a32*c32*a13^2*b11-c31*a33*b33*a12^2*c11+c12*c32*b11*a11*a33^2+a31*b31*a33*c12^2*a13+c12*a31^2*c13*a13*b32+c12*a31^2*b13*a13*c32+c12*a31^2*b33*c13*a12-2*c12*a31^2*c33*b13*a12+c12*a31^2*c33*b12*a13+c12*c31*a33^2*b12*a11-2*c12*c31*a33^2*b11*a12+a31*b33*a33*c12^2*a11+c13*c31*a32^2*b13*a11+c13*c33*b11*a11*a32^2+a31*b32*a32*c13^2*a11+a31*b31*a32*c13^2*a12+c13*a31^2*b12*a12*c33+c13*a31^2*c32*b13*a12-2*c13*a31^2*c32*b12*a13-2*c13*c31*a32^2*b11*a13+c31*a33*b33*a12*c12*a11+c31*a33*c33*a12*b12*a11+c32*a31*b31*a13*c13*a12+c32*a31*b32*a13*c13*a11+c32*a31*b33*a12*c11*a13-2*c32*a31*b33*a12*c13*a11-c11*c31*a32*a33*b13*a12-c11*c31*a32*a33*b12*a13-c11*a32*c33*a33*b11*a12+2*c11*a32*c33*a33*b12*a11-c11*a32*b33*a33*c12*a11+2*c11*a32*c32*a33*b13*a11-c11*a32*b32*a33*c13*a11-c11*a32*c32*a33*b11*a13-c11*a31*b32*c13*a13*a32-c11*a31*c32*b13*a13*a32-c11*a31*b33*a32*c13*a12+2*c11*a31*b33*a32*c12*a13+2*c11*a31*c33*a32*b13*a12-c11*a31*c33*a32*b12*a13-c11*a31*b32*a33*c12*a13+2*c11*a31*b32*a33*c13*a12-c11*a31*c32*a33*b13*a12-c11*a31*b33*c12*a12*a33-c11*a31*c33*b12*a12*a33-c11*b31*a32*a33*c13*a12-c11*b31*a32*a33*c12*a13-c12*a31*c32*a33*b13*a11-c12*a31*c31*a33*b12*a13+2*c12*a31*c31*a33*b13*a12-c12*a31*b32*a33*c13*a11-c12*a31*c32*a33*b11*a13-c12*a31*b31*c13*a13*a32-c12*a31*b31*a33*c13*a12-c12*a31*c31*b13*a13*a32+c33*b31*a32*a11*c12*a13-2*c33*b31*a33*a12*c12*a11+c32*a31*b33*a11*c12*a13-2*c32*a31*c33*a13*b11*a12+c32*a31*c33*b12*a13*a11-2*c32*b31*a32*a13*c13*a11-2*c32*b31*a33*a12*c11*a13+c32*b31*a33*a12*c13*a11+c32*b31*a33*a11*c12*a13-2*c32*a32*b33*a11*c11*a13+c32*a32*c33*a11*b11*a13+c32*b32*a33*a11*c11*a13+c32*a33*b33*a11*c11*a12-2*c33*b31*a32*a12*c11*a13+c33*b31*a32*a12*c13*a11+c33*a32*b32*a11*c11*a13+c33*a32*b33*a11*c11*a12-2*c33*b32*a33*a11*c11*a12+c33*a31*b31*a12*c12*a13+c33*a31*b32*a12*c11*a13-2*c33*a31*b32*a11*c12*a13+c33*a31*b32*a12*c13*a11+c33*a31*b33*a12*c12*a11+c11*c32*a33^2*b11*a12+c11*b31*c13*a13*a32^2+c11*b31*c12*a12*a33^2+c11*c31*b13*a13*a32^2+a32*b33*a33*c11^2*a12+a32*b32*a33*c11^2*a13-2*c11*c33*a32^2*b13*a11+c11*c33*a32^2*b11*a13+c11*b33*a32^2*c13*a11+c11*b32*a33^2*c12*a11-2*c11*c32*a33^2*b12*a11,c12*c31*c33*a32*b13*a11+c31*b32*a32*c13^2*a11-c11*c13*a32*c32*b11*a33-c12*c31*b31*a33*c13*a12+c12*c31*c33*a33*b12*a11-c11^2*c33*b13*a32^2-c11^2*c32*b12*a33^2-c12^2*c33*b13*a31^2-c12^2*c31*b11*a33^2-c13^2*c32*b12*a31^2-c13^2*c31*b11*a32^2+c31^2*b32*c12*a13^2+c31^2*b33*c13*a12^2+c32^2*b31*a13^2*c11+c32^2*b33*c13*a11^2+c33^2*b31*a12^2*c11+c33^2*b32*a11^2*c12-c33^2*b31*a12*c12*a11-c33^2*b32*a11*c11*a12-c32^2*b31*a13*c13*a11-c32^2*b33*a11*c11*a13-c13*c31^2*b12*a12*a33+2*c13*c32^2*a31*b11*a13-c13*c32^2*a31*b13*a11-c13*c32^2*b11*a11*a33+c13^2*a31*c31*b12*a32+c13^2*a31*c32*b11*a32+c31*b31*a32*c13^2*a12-2*c31*b32*a31*c13^2*a12+c32*b31*a31*c13^2*a12-2*c32*b31*a32*c13^2*a11+c32*b32*a31*c13^2*a11-c31*c32*b32*a13^2*c11-c31*c32*b31*c12*a13^2-c31*c33*b31*c13*a12^2-c31*c33*b33*a12^2*c11-c31^2*b32*a13*c13*a12-c31^2*b33*a12*c12*a13-c32*c33*b32*c13*a11^2-c32*c33*b33*a11^2*c12+c11*c12*c31*b12*a33^2+c11*c12*c32*b11*a33^2+c11*c13*c31*b13*a32^2+c11*c13*c33*b11*a32^2-c11*c32^2*b13*a13*a31-c11*c32^2*a33*b11*a13+2*c11*c32^2*a33*b13*a11-c11*c33^2*b12*a12*a31-c11*c33^2*a32*b11*a12+2*c11*c33^2*a32*b12*a11+c11^2*a32*c32*b13*a33+c11^2*a32*c33*b12*a33+c32*b32*a33*c11^2*a13-2*c32*b33*a32*c11^2*a13+c32*b33*a33*c11^2*a12+c33*b32*a32*c11^2*a13-2*c33*b32*a33*c11^2*a12+c33*b33*a32*c11^2*a12+c12*c13*c32*b13*a31^2+c12*c13*c33*b12*a31^2-c12*c31^2*b13*a13*a32-c12*c31^2*a33*b12*a13+2*c12*c31^2*a33*b13*a12+2*c12*c33^2*a31*b11*a12-c12*c33^2*a31*b12*a11-c12*c33^2*b11*a11*a32+c12^2*a31*c31*b13*a33+c12^2*a31*c33*b11*a33+c31*b31*a33*c12^2*a13-2*c31*b33*a31*c12^2*a13+c31*b33*a33*c12^2*a11+c33*b31*a31*c12^2*a13-2*c33*b31*a33*c12^2*a11+c33*b33*a31*c12^2*a11-c13*c31^2*a32*b13*a12+2*c13*c31^2*a32*b12*a13+2*c12*c33*b31*a32*c13*a11-c12*c33*b32*a31*c13*a11+c13*c31*c32*a33*b11*a12+c13*c31*c32*a33*b12*a11-2*c13*c31*c32*a31*b12*a13+c13*c31*c32*a31*b13*a12-2*c13*c31*c32*a32*b11*a13+c13*c31*c32*a32*b13*a11-c12*c13*a31*c31*b13*a32-c12*c13*a31*c31*b12*a33-c12*c13*a31*c32*b11*a33-c12*c13*a31*c33*b11*a32+2*c12*c13*c31*a32*b11*a33-2*c12*c31*c33*a31*b13*a12+c12*c31*c33*a31*b12*a13+c12*c31*c33*a32*b11*a13-2*c12*c31*c33*a33*b11*a12-2*c32*c33*b31*a12*c11*a13+c32*c33*b31*a12*c13*a11+c32*c33*b31*a11*c12*a13+c13*c31*c33*b12*a12*a31+c13*c31*c33*a32*b11*a12-2*c13*c31*c33*a32*b12*a11-2*c13*c32*c33*a31*b11*a12+c13*c32*c33*a31*b12*a11+c13*c32*c33*b11*a11*a32+c31*c32*b31*a13*c13*a12+c31*c32*b32*a13*c13*a11+c31*c32*b33*a12*c11*a13-2*c31*c32*b33*a12*c13*a11+c31*c32*b33*a11*c12*a13+c31*c33*b31*a12*c12*a13+c31*c33*b32*a12*c11*a13-2*c31*c33*b32*a11*c12*a13+c31*c33*b32*a12*c13*a11+c31*c33*b33*a12*c12*a11+c32*c33*b32*a11*c11*a13+c32*c33*b33*a11*c11*a12-c12*c31*b31*c13*a13*a32-c11*c13*c31*a32*b12*a33-c11*c31*b32*c13*a13*a32-c11*c31*b32*a33*c12*a13+2*c11*c31*b32*a33*c13*a12+c11*c31*c32*b13*a13*a32+c11*c31*c32*a33*b12*a13-2*c11*c31*c32*a33*b13*a12-c11*c31*b33*a32*c13*a12+2*c11*c31*b33*a32*c12*a13-c11*c31*b33*c12*a12*a33+c11*c31*c33*a32*b13*a12-2*c11*c31*c33*a32*b12*a13+c11*c31*c33*b12*a12*a33+c11*c32*c33*a31*b13*a12+c11*c32*c33*a31*b12*a13+c11*c32*c33*a32*b11*a13-2*c11*c32*c33*a32*b13*a11+c11*c32*c33*a33*b11*a12-2*c11*c32*c33*a33*b12*a11+2*c11*c32*b31*c13*a13*a32-c11*c32*b31*a33*c12*a13-c11*c32*b31*a33*c13*a12-c11*c32*b32*c13*a13*a31-c11*c32*b32*a33*c13*a11-c11*c32*b33*a31*c13*a12+2*c11*c32*b33*a31*c12*a13+2*c11*c32*b33*a32*c13*a11-c11*c32*b33*a33*c12*a11-c11*c33*b31*a32*c13*a12-c11*c33*b31*a32*c12*a13+2*c11*c33*b31*c12*a12*a33-c11*c33*b32*a31*c12*a13+2*c11*c33*b32*a31*c13*a12-c11*c33*b32*a32*c13*a11+2*c11*c33*b32*a33*c12*a11-c11*c33*b33*c12*a12*a31-c11*c33*b33*a32*c12*a11-c11*c12*a31*c32*b13*a33+2*c11*c12*a31*c33*b13*a32-c11*c12*a31*c33*b12*a33-c11*c12*c31*a32*b13*a33-c11*c12*a32*c33*b11*a33-c11*c13*a31*c32*b13*a32+2*c11*c13*a31*c32*b12*a33-c11*c13*a31*c33*b12*a32+2*c12*c31*b32*c13*a13*a31-c12*c31*b32*a33*c13*a11+c12*c31*c32*b13*a13*a31+c12*c31*c32*a33*b11*a13-2*c12*c31*c32*a33*b13*a11+2*c12*c31*b33*a31*c13*a12-c12*c31*b33*a32*c13*a11-c12*c32*b31*c13*a13*a31+2*c12*c32*b31*a33*c13*a11-c12*c32*b33*a31*c13*a11+c12*c32*c33*a31*b13*a11-2*c12*c32*c33*a31*b11*a13+c12*c32*c33*b11*a11*a33-c12*c33*b31*a31*c13*a12,b21*c33*b32^2*c23*a21-2*b21*b22*c33*a32*c21*b33-b33*c21*a33*b22^2*c31-b23*b31*c31*b32*c22*a23+b22*c22*a33*c23*b31^2-b21^2*c32*a32*c23*b33-2*b23*b21*c32*a31*c23*b32-b21*a31*c23^2*b32^2-b21*a31*c22^2*b33^2+b32*c33^2*b21^2*a22+b33*c32^2*b21^2*a23-b22*a32*c23^2*b31^2-b22*a32*c21^2*b33^2+b31*c33^2*b22^2*a21+b33*c31^2*b22^2*a23-b23*a33*c22^2*b31^2-2*b22*b23*c33*a31*c21*b32+2*b22*b31*c21*a32*c23*b33-b22*b31*c21*a33*c23*b32-b22*b31*c21*a33*c22*b33-b22*b31*c22*a31*c23*b33-b22*b31*c31*a23*c23*b32+b22*b31*c31*a23*b23*c32-b22*b31*c31*b33*c23*a22+2*b22*b31*c31*b33*c22*a23+b22*b31*c31*c33*b23*a22-b22*b31*c32*b33*c23*a21-b22*b31*c32*b33*c21*a23-2*b22*b31*c32*c33*b23*a21-b22*b31*c33*b32*c23*a21+2*b22*b31*c33*b32*c21*a23+2*b22*b31*c33*b33*c22*a21-b22*b31*c33*b33*c21*a22-b22*b32*c21*a31*c23*b33-b22*b32*c31*b33*c21*a23+2*b22*b32*c31*b33*c23*a21+b22*b32*c31*c33*b23*a21-b22*b32*c33*a21*c21*b33+b22*b33*c31*c32*b23*a21-2*b23*b21*c31*a32*c22*b33+b23*b21*c32*a32*c21*b33+b23*b21*c33*a31*c22*b32+b23*b22*c31*a31*c22*b33-2*b23*b22*c31*a32*c23*b31-2*b23*b22*c32*a31*c21*b33+b23*b22*c33*a32*c21*b31-b23*b31*c21*a32*c23*b32-b23*b31*c21*a32*c22*b33+2*b23*b31*c21*a33*c22*b32-b23*b31*c22*a31*c23*b32+2*b23*b31*c31*b32*c23*a22-b23*b31*c31*a22*c22*b33+2*b23*b31*c32*b32*c23*a21-b23*b31*c32*b32*c21*a23-b23*b31*c32*b33*c22*a21+2*b23*b31*c32*b33*c21*a22-b23*b31*c33*b32*c22*a21-b23*b31*c33*b32*c21*a22-b23*b32*c21*a31*c22*b33-b23*b32*c32*a21*c21*b33+2*b23*b32*c31*b33*c22*a21-b23*b32*c31*b33*c21*a22+b31*b21*c22*a33*b23*c32+b31*b21*c23*a32*b22*c33+b32*b21*c23*a31*b22*c33+b32*b22*c21*a33*b23*c31+b33*b21*c22*a31*b23*c32+b33*b22*c21*a32*b23*c31+2*b21*b31*c33*b32*c22*a23+b21*b31*c32*c33*b22*a23+b21*b31*c32*c33*b23*a22+b21*b22*c31*a32*c23*b33+b21*b22*c31*a33*c22*b33-2*b21*b22*c32*a33*c23*b31+b21*b22*c32*a33*c21*b33+b21*b22*c33*a33*c22*b31+b21*b23*c31*a32*c23*b32+b21*b23*c31*a33*c22*b32+b21*b23*c32*a32*c23*b31-2*b21*b23*c32*a33*c21*b32-2*b21*b23*c33*a32*c22*b31+b21*b23*c33*a32*c21*b32-b21*b31*c22*a32*c23*b33-b21*b31*c22*a33*c23*b32-b21*b31*c32*a23*c23*b32+2*b21*b31*c32*b33*c23*a22-b21*b31*c32*b33*c22*a23-b23^2*c31*a31*c22*b32+2*b23^2*c31*a32*c22*b31+2*b23^2*c32*a31*c21*b32-b23^2*c32*a32*c21*b31-b31*c31*c32*b23^2*a22-b32*c31*c32*b23^2*a21+b23*c22*a32*c23*b31^2+b23*c32*b31^2*c22*a23-2*b23*c32*b31^2*c23*a22+b23*c33*a22*c22*b31^2+b23*b31*a31*c22^2*b33+b23*c21*a31*c23*b32^2+b23*c33*a21*c21*b32^2+b23*b32*a32*c21^2*b33-2*b23*c31*b32^2*c23*a21+b23*c31*b32^2*c21*a23-b22^2*c31*a31*c23*b33+2*b22^2*c31*a33*c23*b31+2*b22^2*c33*a31*c21*b33-b22^2*c33*a33*c21*b31+b22*c32*a23*c23*b31^2-2*b22*c33*b31^2*c22*a23+b22*c33*b31^2*c23*a22+b22*b31*a31*c23^2*b32+b22*b32*a33*c21^2*b33-b22*b32*a23*b23*c31^2+b22*c21*a31*c22*b33^2-b22*b33*c31^2*b23*a22+b22*c32*a21*c21*b33^2-2*b22*c31*b33^2*c22*a21+b22*c31*b33^2*c21*a22-b31*c31*c33*b22^2*a23-b33*c31*c33*b22^2*a21-b33*c22*a33*b21^2*c32+2*b21^2*c32*a33*c23*b32+2*b21^2*c33*a32*c22*b33-b21^2*c33*a33*c22*b32-b32*c32*c33*b21^2*a23-b33*c32*c33*b21^2*a22+b21*b31*a33*c22^2*b33+b21*b31*a32*c23^2*b32-b21*b31*a23*b23*c32^2-b21*b31*a22*b22*c33^2+b21*c21*a33*c23*b32^2+b21*c31*a23*c23*b32^2-2*b21*c33*b32^2*c21*a23-b21*b32*c33^2*b22*a21+b21*c21*a32*c22*b33^2+b21*c31*a22*c22*b33^2+b21*c32*b33^2*c22*a21-2*b21*c32*b33^2*c21*a22-b21*b33*c32^2*b23*a21-b31*c23*a31*b22^2*c33-b31*c22*a31*b23^2*c32-b32*c23*a32*b21^2*c33-b32*c21*a32*b23^2*c31-2*b22*b21*c31*a33*c23*b32+b22*b21*c32*a31*c23*b33-2*b22*b21*c33*a31*c22*b33+b22*b21*c33*a33*c21*b32+b22*b23*c31*a31*c23*b32-2*b22*b23*c31*a33*c22*b31+b22*b23*c32*a31*c23*b31+b22*b23*c32*a33*c21*b31+b22*b23*c33*a31*c22*b31-b21*b31*c33*b32*c23*a22-b21*b31*c33*a22*c22*b33-b21*b32*c21*a32*c23*b33-b21*b32*c21*a33*c22*b33+2*b21*b32*c22*a31*c23*b33+b21*b32*c31*a23*b23*c32-b21*b32*c31*b33*c23*a22-b21*b32*c31*b33*c22*a23+b21*b32*c31*c33*b22*a23-2*b21*b32*c31*c33*b23*a22-b21*b32*c32*b33*c23*a21+2*b21*b32*c32*b33*c21*a23+b21*b32*c32*c33*b23*a21-b21*b32*c33*b33*c22*a21+2*b21*b32*c33*b33*c21*a22-2*b21*b33*c31*c32*b22*a23+b21*b33*c31*c32*b23*a22+b21*b33*c31*a22*b22*c33+b21*b33*c32*c33*b22*a21-b23*a33*c21^2*b32^2+b31*c32^2*b23^2*a21+b32*c31^2*b23^2*a22,b32*c32*b33*c21^2*a23+b22*c32*a33*c21^2*b33-2*b21*c32*c33*b32*c21*a23+2*b21*c32^2*b33*c21*a23+b22*c31*c33*b32*c21*a23+b22*c32*c33*b31*c21*a23-2*b23*c31*c32*b31*c23*a22+b21*c22*c32*a31*b23*c33-c33*b32^2*c21^2*a23-c31*b32^2*c23^2*a21-c32*b33^2*c21^2*a22-c31*b33^2*c22^2*a21-c33*b31^2*c22^2*a23-c32*b31^2*c23^2*a22+c23*a33*b21^2*c32^2+c21*a31*b22^2*c33^2+c23*a33*b22^2*c31^2+c22*a32*b21^2*c33^2+c21*a31*b23^2*c32^2+c22*a32*b23^2*c31^2+b21*c32*c33*b31*c22*a23+b21*c32*c33*b31*c23*a22+b21*c32*c33*b32*c23*a21+b21*c32*c33*b33*c22*a21-2*b21*c32*c33*b33*c21*a22-b21*c22*c32*a33*c23*b31+b21*c21*c32*a32*b23*c33-b21*c21*c32*a32*c23*b33-b21*c22*c31*a32*c23*b33+b21*c23*c31*a32*b23*c32-2*b21*c23*c31*a33*b22*c32+b21*c23*c31*a32*b22*c33+2*b21*c21*c32*a33*c23*b32+2*b21*c21*c33*a32*c22*b33+b21*c22*c31*a33*b22*c33+b21*c22*c31*a33*b23*c32+b21*c23*c32*a31*b22*c33+b21*c31*c33*a22*c22*b33+b21*c31*c32*a23*c23*b32-2*b21*c31*c32*b33*c22*a23+b21*c31*c32*b33*c23*a22-b21*c21*c33*a32*c23*b32+b21*c21*c32*a33*b22*c33-b21*c21*c32*a33*c22*b33-b21*c22*c31*a33*c23*b32-2*b21*c22*c31*a32*b23*c33-b21*c21*c33*a33*c22*b32-2*b21*c31*c33*b32*c23*a22+b21*c31*c33*b32*c22*a23+2*b21*c22*c32*a31*c23*b33+2*b21*c22*c33*a31*c23*b32-b21*c22*c33*a32*c23*b31-b22*c21*c31*a33*c23*b32+b22*c21*c31*a33*b23*c32-b22*c21*c31*a33*c22*b33-b22*c21*c32*a31*c23*b33-2*b22*c21*c32*a31*b23*c33-b22*c21*c32*a33*c23*b31-b22*c21*c33*a31*c23*b32+2*b22*c21*c33*a31*c22*b33+2*b22*c21*c33*a32*c23*b31-b22*c21*c33*a33*c22*b31+b22*c22*c31*a31*b23*c33+2*b22*c22*c31*a33*c23*b31-b22*c22*c33*a31*c23*b31+b22*c31*c32*a23*c23*b31+b22*c31*c32*b33*c23*a21-2*b22*c31*c32*b33*c21*a23-2*b22*c31*c33*b31*c22*a23+b22*c31*c33*b31*c23*a22+b22*c31*c33*b32*c23*a21-2*b22*c31*c33*b33*c22*a21+b22*c31*c33*b33*c21*a22-2*b22*c32*c33*b31*c23*a21+b22*c32*c33*a21*c21*b33+b22*c21*c31*a32*b23*c33+2*b22*c21*c31*a32*c23*b33-b22*c22*c31*a31*c23*b33+b22*c23*c31*a31*b23*c32-b23*c21*c31*a32*c22*b33+2*b23*c21*c31*a33*c22*b32+2*b23*c21*c32*a31*c23*b32-b23*c21*c32*a31*c22*b33-b23*c21*c32*a32*c23*b31+2*b23*c21*c32*a33*c22*b31-b23*c21*c33*a31*c22*b32-b23*c21*c33*a32*c22*b31+2*b23*c22*c31*a32*c23*b31-b23*c22*c32*a31*c23*b31+b23*c31*c32*b31*c22*a23-2*b23*c31*c32*b32*c23*a21+b23*c31*c32*b32*c21*a23+b23*c31*c32*b33*c22*a21+b23*c31*c32*b33*c21*a22+b23*c31*c33*a22*c22*b31+b23*c31*c33*b32*c22*a21-2*b23*c31*c33*b32*c21*a22-2*b23*c32*c33*b31*c22*a21+b23*c32*c33*b31*c21*a22+b23*c32*c33*a21*c21*b32-b23*c21*c31*a32*c23*b32-b23*c22*c31*a31*c23*b32-b31*c21*c32*a23*c23*b32-b31*c21*c32*b33*c22*a23+2*b31*c21*c32*b33*c23*a22+2*b31*c21*c33*b32*c22*a23-b31*c21*c33*b32*c23*a22-b31*c21*c33*a22*c22*b33-b31*c22*c31*a23*c23*b32-b31*c22*c31*b33*c23*a22-b31*c22*c32*b33*c23*a21-b31*c22*c33*b32*c23*a21-b32*c21*c31*b33*c23*a22-b32*c21*c31*b33*c22*a23-b32*c21*c32*b33*c23*a21-b32*c21*c33*b33*c22*a21+2*b32*c22*c31*b33*c23*a21+2*b21*c33^2*b32*c21*a22-b21*c21*a33*b23*c32^2-b21*c21*a32*b22*c33^2-b21*c22*a31*b22*c33^2+b21*c31*a33*c22^2*b33-2*b21*c33*a31*c22^2*b33+b21*c33*a33*c22^2*b31+b21*c31*a32*c23^2*b32-2*b21*c32*a31*c23^2*b32+b21*c32*a32*c23^2*b31-c23*c32*a32*b21^2*c33-c22*c32*a33*b21^2*c33-2*b22*c33*a32*c21^2*b33+b22*c33*a33*c21^2*b32-b22*c22*a33*b23*c31^2+b22*c31*a31*c23^2*b32-2*b22*c31*a32*c23^2*b31+b22*c32*a31*c23^2*b31-b22*c23*a32*b23*c31^2-b22*c31^2*a23*c23*b32-b22*c31^2*b33*c23*a22+2*b22*c31^2*b33*c22*a23-c21*c31*a33*b22^2*c33-c23*c31*a31*b22^2*c33+2*b22*c33^2*b31*c22*a21-b22*c33^2*b31*c21*a22-b22*c33^2*a21*c21*b32-b21*c33^2*a22*c22*b31-b21*c33^2*b32*c22*a21-b21*c32^2*a23*c23*b31-b21*c32^2*b33*c23*a21+c22*c32*a23*c23*b31^2+c22*c33*b31^2*c23*a22+b31*c31*b33*c22^2*a23+b31*c33*b33*c22^2*a21+b31*c31*b32*c23^2*a22+b31*c32*b32*c23^2*a21+c21*c31*a23*c23*b32^2+c21*c33*b32^2*c23*a21+b32*c33*b33*c21^2*a22+c21*c31*a22*c22*b33^2+c21*c32*b33^2*c22*a21-b23*c31^2*b32*c22*a23+2*b23*c31^2*b32*c23*a22-b23*c31^2*a22*c22*b33-b23*c32^2*a21*c21*b33+2*b23*c32^2*b31*c23*a21-b23*c32^2*b31*c21*a23+b23*c32*a32*c21^2*b33-2*b23*c32*a33*c21^2*b32+b23*c33*a32*c21^2*b32+b23*c31*a31*c22^2*b33-2*b23*c31*a33*c22^2*b31+b23*c33*a31*c22^2*b31-c21*c31*a32*b23^2*c32-c22*c31*a31*b23^2*c32-b21*c23*a31*b23*c32^2,-b21*b32*a33*c33*b22*a21-b23*b31^2*a22*c22*a33-b22*b31^2*a23*c23*a32-b31*b32*c31*b22*a23^2+b33*a31*c33*b22^2*a21-2*b33*c32*a33*b21^2*a22-b21*b22*a31*a33*c22*b33+b21*b32*a33*b33*c21*a22-2*b21*b32*a32*b33*c23*a21+b33^2*c31*a22^2*b21+b33^2*c32*a21^2*b22-b21^2*a32^2*c23*b33-b21^2*a33^2*c22*b32-b22^2*a31^2*c23*b33-b22^2*a33^2*c21*b31-b23^2*a31^2*c22*b32-b23^2*a32^2*c21*b31+b31^2*c32*b22*a23^2+b31^2*c33*b23*a22^2+b32^2*c31*a23^2*b21+b32^2*c33*b23*a21^2+2*b21*a32*b33^2*c22*a21+b21*b23*a32^2*c23*b31+b21^2*a32*a33*c23*b32+b21^2*a32*a33*c22*b33-2*b32*a32*c33*b21^2*a23+b32*c32*a33*b21^2*a23+b32*a33*c33*b21^2*a22+b33*a32*c32*b21^2*a23+b33*a32*c33*b21^2*a22+b21*b22*a33^2*c22*b31+b21*b22*a33^2*c21*b32+b22^2*a31*a33*c23*b31+b22*b23*a31^2*c23*b32+b22*b23*a31^2*c22*b33+2*b22*b31^2*a33*c23*a22-b22*b31^2*a33*c22*a23+2*b22*a31*b33^2*c21*a22-b22*a31*b33^2*c22*a21-b22*a32*a21*c21*b33^2+b22^2*a31*a33*c21*b33+b31*c31*a33*b22^2*a23-2*b31*a31*c33*b22^2*a23+b31*a33*c33*b22^2*a21+b33*a31*c31*b22^2*a23-2*b33*a33*c31*b22^2*a21+2*b23*b31^2*a32*c22*a23-b23*b31^2*a32*c23*a22-b23*a31*b32^2*c23*a21+2*b23*a31*b32^2*c21*a23-b23*b32^2*a21*c21*a33+b31*c31*a32*b23^2*a22+b31*a32*c32*b23^2*a21+b32*a31*c31*b23^2*a22-2*b32*a32*c31*b23^2*a21+b32*a31*c32*b23^2*a21+b23^2*a31*a32*c22*b31+b23^2*a31*a32*c21*b32-2*b31*a31*c32*b23^2*a22+b23*b31*a32*b32*c23*a21-2*b23*b31*a32*b32*c21*a23+b23*b31*a32*b33*c21*a22-2*b23*b31*a32*b33*c22*a21+b23*b31*b32*a33*c22*a21+b23*b31*b32*a33*c21*a22-2*b23*b32*a31*b33*c21*a22+b23*b32*a31*b33*c22*a21+b23*b32*a32*a21*c21*b33-2*b23*b31*a31*b32*c22*a23+b23*b31*a31*b32*c23*a22+b23*b31*a31*a22*c22*b33+b31*b33*c31*a22*b22*a23+b31*b32*c31*a23*b23*a22+b31*b32*c32*a23*b23*a21-2*b31*b32*c33*b23*a22*a21+b31*b32*c33*a23*b21*a22+b31*b32*c33*b22*a23*a21+b31*b33*c32*b23*a22*a21-2*b31*b33*c32*b22*a23*a21+b31*b33*c32*a23*b21*a22+b31*b33*c33*a22*b22*a21+b32*b33*c31*b23*a22*a21-2*b32*b33*c31*a23*b21*a22+b32*b33*c31*b22*a23*a21+b32*b33*c32*a21*b21*a23+b32*b33*c33*a21*b21*a22-b22*b23*a31*a32*c21*b33-b22*b23*a31*a32*c23*b31-b22*b33*a31*c31*b23*a22-b22*b23*a31*a33*c22*b31-b22*b23*a31*a33*c21*b32+2*b22*b23*a32*a33*c21*b31-b22*b31*c32*a33*b23*a21+b22*b31*b32*a33*c21*a23-2*b22*b31*b32*a33*c23*a21-b22*b31*a32*c33*b23*a21+b22*b31*a32*b33*c21*a23+b22*b31*a32*b33*c23*a21+2*b22*b31*a31*c33*b23*a22+b22*b31*a31*b33*c22*a23-2*b22*b31*a31*b33*c23*a22+2*b22*b31*a31*a23*b23*c32+b22*b31*a31*a23*c23*b32-b22*b31*c31*a33*b23*a22-b22*b31*c31*a23*b23*a32+b22*b31*a33*b33*c22*a21-2*b22*b31*a33*b33*c21*a22-b22*b32*a31*a23*b23*c31+b22*b32*a31*b33*c23*a21-2*b22*b32*a31*b33*c21*a23-b22*b32*a31*c33*b23*a21+2*b22*b32*c31*a33*b23*a21+b22*b32*a33*a21*c21*b33+2*b22*b33*a32*c31*b23*a21-b22*b33*a31*c32*b23*a21-b21*b23*a32*a33*c21*b32-b21*b23*a32*a33*c22*b31+b21*b31*b32*a33*c22*a23-b21*b22*a31*a33*c23*b32+2*b21*b22*a31*a32*c23*b33-b21*b31*a33*a22*b22*c33+b21*b31*a33*a22*c22*b33+2*b21*b31*c32*a33*b23*a22-b21*b31*c32*a33*b22*a23-2*b21*b31*b32*a33*c23*a22-b21*b31*a32*c33*b23*a22+2*b21*b31*a32*c33*b22*a23+b21*b31*a32*b33*c23*a22-2*b21*b31*a32*b33*c22*a23-b21*b31*a32*a23*b23*c32+b21*b31*a32*a23*c23*b32-b21*b32*c32*a33*b23*a21+2*b21*b32*a32*c33*b23*a21+b21*b32*a32*b33*c21*a23-b21*b32*c31*a33*b22*a23-b21*b32*a31*c33*b23*a22+b21*b32*a31*b33*c22*a23+b21*b32*a31*b33*c23*a22-b21*b32*a31*a23*b23*c32-b21*b32*c31*a33*b23*a22+2*b21*b32*c31*a23*b23*a32+2*b21*b32*a31*c33*b22*a23-2*b21*b32*a33*b33*c22*a21-b21*b33*a31*c32*b22*a23+2*b21*b33*a31*c32*b23*a22-b21*b33*a31*a22*b22*c33-b31^2*c32*a23*b23*a22-b31^2*c33*a22*b22*a23-b31*b32*c32*a23^2*b21-b31*b33*c31*b23*a22^2-b31*b33*c33*a22^2*b21-b32^2*c31*a23*b23*a21-b32^2*c33*a21*b21*a23-b32*b33*c32*b23*a21^2-b32*b33*c33*a21^2*b22-b33^2*c31*a22*b22*a21-b33^2*c32*a21*b21*a22-b21*b32^2*a33*c21*a23+2*b21*b32^2*a33*c23*a21-b21*a31*a23*c23*b32^2-b21*a31*a22*c22*b33^2-b21*a32*b33^2*c21*a22-b21*b33*c31*a32*b22*a23-b21*b33*c31*a32*b23*a22+2*b21*b33*c31*a22*b22*a33-b21*b33*a32*c32*b23*a21-b21*b33*a32*c33*b22*a21+2*b21*b33*c32*a33*b22*a21-b21*b22*a32*a33*c21*b33-b21*b23*a31*a32*c23*b32-b21*b23*a31*a32*c22*b33+2*b21*b23*a31*a33*c22*b32-b21*b22*a32*a33*c23*b31+b21*b23*a32^2*c21*b33,-a33*b22*a12*c13*a21^2+a31*b12*a23^2*c21*a12+2*a31*a23*c22*a11*b13*a22+a33*a22*b21*a11*c12*a23+2*a32*a23*b11*a21*c23*a12+2*a33*b21*a13*c11*a22^2+c33*a22*a11*a23*b21*a12-a31*a23*c22*a12*b13*a21-2*a31*c22*a11*b12*a23^2+b31*a22*a21*c22*a13^2-b31*a22*a13*a21*c23*a12+2*a31*a22*c23*a12*b13*a21+a31*b13*a22^2*c21*a13-a31*a23*b12*a21*c23*a12+c31*a22*a13*a23*b22*a11-b31*a23^2*c21*a12^2-b31*a22^2*c21*a13^2+c31*a22^2*b21*a13^2+c31*a23^2*b21*a12^2-b32*a23^2*c22*a11^2-b32*a21^2*c22*a13^2+c32*a21^2*b22*a13^2+c32*a23^2*b22*a11^2-b33*a21^2*c23*a12^2-b33*a22^2*c23*a11^2+c33*a21^2*b23*a12^2+c33*a22^2*b23*a11^2+a31*a22*b23*a12*c11*a23-2*a31*a22*b23*a12*c13*a21+a31*a22*c13*a23*b21*a12+a31*a22*c13*a21*b22*a13-a31*a22*b13*a23*c21*a12-a31*a22*b13*a21*c22*a13+2*b31*a23*a12*a22*c21*a13-b31*a23*a12*a22*c23*a11-b31*a23*a12*a21*c22*a13-b31*a22*a13*a23*c22*a11-a32*a21*c23*a13*b11*a22-a32*a21*c23*a11*b12*a23+2*a32*a21*c23*a11*b13*a22+a32*a21*b23*a13*c11*a22+a32*a21*b23*a11*c12*a23-2*a32*a21*b23*a11*c13*a22+a32*a21*c13*a23*b22*a11+a32*a21*c13*a22*b21*a13-a32*a21*b13*a23*c22*a11-a32*a21*b13*a22*c21*a13-b32*a23*a11*a22*c21*a13+2*b32*a23*a11*a21*c22*a13-b32*a23*a11*a21*c23*a12-b32*a21*a13*a23*c21*a12-b32*a21*a13*a22*c23*a11+c32*a23*a11*a22*b21*a13-2*c32*a23*a11*a21*b22*a13+c32*a23*a11*a21*b23*a12+c32*a21*a13*a23*b21*a12+c32*a21*a13*a22*b23*a11+2*a33*a22*c21*a13*b12*a21+2*a33*a22*c21*a12*b11*a23-a33*a22*c21*a12*b13*a21-a33*a22*c21*a11*b12*a23-2*a33*a22*b21*a13*c12*a21-2*a33*a22*b21*a12*c11*a23+a33*a22*b21*a12*c13*a21+a33*a22*c11*a23*b22*a11-2*a33*a22*c11*a21*b22*a13+a33*a22*c11*a21*b23*a12-a33*a22*b11*a23*c22*a11+2*a33*a22*b11*a21*c22*a13-a33*a22*b11*a21*c23*a12-a33*a21*c22*a12*b11*a23+2*a33*a21*c22*a11*b12*a23-a33*a21*c22*a11*b13*a22+a33*a21*b22*a12*c11*a23-2*a33*a21*b22*a11*c12*a23+a33*a21*b22*a11*c13*a22+a33*a21*c12*a23*b21*a12+a33*a21*c12*a22*b23*a11-a33*a21*b12*a23*c21*a12-a33*a21*b12*a22*c23*a11-b33*a22*a11*a23*c21*a12-b33*a22*a11*a21*c22*a13+2*b33*a22*a11*a21*c23*a12-b33*a21*a12*a23*c22*a11-b33*a21*a12*a22*c21*a13+c33*a22*a11*a21*b22*a13-2*c33*a22*a11*a21*b23*a12+c33*a21*a12*a23*b22*a11+c33*a21*a12*a22*b21*a13+a31*c23*a13*b11*a22^2-2*a31*c23*a11*b13*a22^2-a31*b23*a13*c11*a22^2+2*a31*b23*a11*c13*a22^2-a31*c13*a22^2*b21*a13+a31*c22*a12*b11*a23^2-a31*b22*a12*c11*a23^2+2*a31*b22*a11*c12*a23^2-a31*c12*a23^2*b21*a12+b31*a12*a23^2*c22*a11+b31*a23*a21*c23*a12^2+b31*a13*a22^2*c23*a11-c31*a12*a23^2*b22*a11-c31*a23*a21*b23*a12^2-c31*a13*a22^2*b23*a11-c31*a22*a21*b22*a13^2-2*a32*c21*a12*b11*a23^2+a32*c21*a11*b12*a23^2+2*a32*b21*a12*c11*a23^2-a32*b21*a11*c12*a23^2-a32*c11*a23^2*b22*a11+a32*b11*a23^2*c22*a11+a32*c23*a13*b12*a21^2-2*a32*c23*a12*b13*a21^2-a32*b23*a13*c12*a21^2+2*a32*b23*a12*c13*a21^2-a32*c13*a21^2*b22*a13+a32*b13*a21^2*c22*a13+b32*a11*a23^2*c21*a12+b32*a23*a22*c23*a11^2+b32*a21*a22*c21*a13^2+b32*a13*a21^2*c23*a12-c32*a11*a23^2*b21*a12-c32*a23*a22*b23*a11^2-c32*a21*a22*b21*a13^2-c32*a13*a21^2*b23*a12-2*a33*c21*a13*b11*a22^2+a33*c21*a11*b13*a22^2-a33*b21*a11*c13*a22^2-a33*c11*a22^2*b23*a11+a33*b11*a22^2*c23*a11-2*a33*c22*a13*b12*a21^2+a33*c22*a12*b13*a21^2+2*a33*b22*a13*c12*a21^2-a33*c12*a21^2*b23*a12+a33*b12*a21^2*c23*a12+b33*a22*a23*c22*a11^2+b33*a11*a22^2*c21*a13+b33*a21*a23*c21*a12^2+b33*a12*a21^2*c22*a13-c33*a22*a23*b22*a11^2-c33*a11*a22^2*b21*a13-c33*a21*a23*b21*a12^2-c33*a12*a21^2*b22*a13+2*a32*a23*c21*a13*b11*a22-a32*a23*c21*a13*b12*a21+2*a32*a23*c21*a12*b13*a21-a32*a23*c21*a11*b13*a22-2*a32*a23*b21*a13*c11*a22+a32*a23*b21*a13*c12*a21-2*a32*a23*b21*a12*c13*a21+a32*a23*b21*a11*c13*a22+a32*a23*c11*a22*b23*a11-2*c31*a23*a12*a22*b21*a13+c31*a23*a12*a22*b23*a11+c31*a23*a12*a21*b22*a13+c31*a22*a13*a21*b23*a12+a32*a23*c11*a21*b22*a13-2*a32*a23*c11*a21*b23*a12-a32*a23*b11*a22*c23*a11-a32*a23*b11*a21*c22*a13-a31*a23*c22*a13*b11*a22+2*a31*a23*c22*a13*b12*a21+a31*a23*b22*a13*c11*a22-2*a31*a23*b22*a13*c12*a21+a31*a23*b22*a12*c13*a21-2*a31*a23*b22*a11*c13*a22+a31*a23*c12*a22*b21*a13-2*a31*a23*c12*a22*b23*a11+a31*a23*c12*a21*b23*a12-a31*a23*b12*a22*c21*a13+2*a31*a23*b12*a22*c23*a11-a31*a22*c23*a13*b12*a21-a31*a22*c23*a12*b11*a23+a31*a22*b23*a13*c12*a21,3*b11*c32*b32*c13*a13*a31-3*b12*c33*b31*a33*c12*a11+c32*c33*a32*b11^2*a13+2*b32*c31*b33*a12*c11*a13+2*b11*c31*c33*a32*b13*a12-3*b11*c33*b32*a31*c12*a13-b32*c32*c33*a11^2*b13-b13*c11*a31*b32*c12*a33-b32*c33*b33*a11*c11*a12+3*b13*c31*b31*c12*a12*a33+b13*a32*b32*c11^2*a33-b13*b33*c11^2*a32^2-b11*b31*c12^2*a33^2-b11*b31*c13^2*a32^2+c12*c32*b11^2*a33^2+c13*c33*b11^2*a32^2-c32^2*a33*b11^2*a13-c33^2*a32*b11^2*a12-b12*b32*c11^2*a33^2-b12*b32*c13^2*a31^2+c11*c31*b12^2*a33^2+c13*c33*b12^2*a31^2-c31^2*a33*b12^2*a13-c33^2*a31*b12^2*a11-b13*b33*c12^2*a31^2+c11*c31*b13^2*a32^2+c12*c32*b13^2*a31^2-c31^2*a32*b13^2*a12-c32^2*a31*b13^2*a11+b31*c33^2*a12^2*b11+b31^2*a33*c12^2*a13-c32*b31^2*c12*a13^2-c33*b31^2*c13*a12^2+b31*c32^2*a13^2*b11+b31^2*a32*c13^2*a12+b32*c31^2*b12*a13^2+b32*c33^2*a11^2*b12+b32^2*a33*c11^2*a13+b32^2*a31*c13^2*a11-c31*b32^2*a13^2*c11-c33*b32^2*c13*a11^2+b33*c31^2*b13*a12^2+b33*c32^2*a11^2*b13+b33^2*a32*c11^2*a12+b33^2*a31*c12^2*a11-c31*b33^2*a12^2*c11-c32*b33^2*a11^2*c12+b31*c11*b33*c12*a12*a33+b31*c11*b32*c13*a13*a32-2*b31*c11*b32*a33*c12*a13+b31*c11*b32*a33*c13*a12+b32*c11*b33*a33*c12*a11+b32*c11*b33*a32*c13*a11+b32*c11*a31*b33*c13*a12+b32*c11*a31*b33*c12*a13-2*b32*c12*b33*a31*c13*a11+b32*c31*c32*a13*b13*a11-b32*c31*b33*a12*c13*a11-b32*c31*b33*a11*c12*a13+b32*c31*c33*a13*b11*a12+b32*c31*c33*b13*a12*a11-2*b32*c31*c33*b12*a13*a11-b32*c32*b33*a11*c11*a13+b32*c32*c33*a11*b11*a13+2*b12*c11*a31*b32*c13*a33+b12*c11*a31*c32*b13*a33-b12*c11*a31*b33*c13*a32-b12*c11*a31*b33*c12*a33+b12*c11*a31*c33*b13*a32-b12*c11*b31*a32*c13*a33-2*b12*c11*c31*a32*b13*a33-b12*c12*a31*b31*c13*a33+b12*c12*a31*c31*b13*a33+b12*c13*a31*c31*b13*a32-b12*c31*c33*a31*b13*a12-b12*c31*c33*a32*b13*a11+3*b12*c31*b31*c13*a13*a32-3*b12*c31*b31*a33*c13*a12-b12*c31*c32*b13*a13*a31-b12*c31*c32*a33*b13*a11+3*b12*c31*b33*a31*c13*a12-3*b12*c31*b33*a31*c12*a13-3*b12*c31*b33*a32*c13*a11+3*b12*c31*b33*a33*c12*a11-3*b12*c32*b31*c13*a13*a31+3*b12*c32*b31*a33*c13*a11+3*b12*c32*b33*a31*c11*a13-3*b12*c32*b33*c11*a11*a33+2*b12*c32*c33*a31*b13*a11+3*b12*c33*b31*a31*c12*a13-3*b12*c33*b31*a32*c11*a13+3*b12*c33*b31*a33*c11*a12-3*b12*c33*b33*a31*c11*a12+3*b12*c33*b33*c11*a11*a32-b13*c11*a31*b32*c13*a32+2*b13*c11*a31*b33*c12*a32-b13*c11*b31*a32*c12*a33-b11*c11*a32*b32*c13*a33+b11*c11*a32*c32*b13*a33-b11*c11*a32*b33*c12*a33+b11*c11*a32*c33*b12*a33-b11*c12*a31*b32*c13*a33-2*b11*c12*a31*c32*b13*a33-b11*c12*a31*b33*c13*a32+b11*c12*a31*c33*b13*a32+b11*c12*a31*c33*b12*a33+2*b11*c12*b31*a32*c13*a33+b11*c12*c31*a32*b13*a33+b11*c13*a31*c32*b13*a32+b11*c13*a31*c32*b12*a33-2*b11*c13*a31*c33*b12*a32+b11*c13*c31*a32*b12*a33-3*b11*c31*b32*c13*a13*a32+3*b11*c31*b32*a33*c13*a12-b11*c31*c32*b13*a13*a32+2*b11*c31*c32*a33*b12*a13-b11*c31*c32*a33*b13*a12+3*b11*c31*b33*a32*c12*a13-3*b11*c31*b33*c12*a12*a33-b11*c31*c33*a32*b12*a13-b11*c31*c33*b12*a12*a33-b11*c32*c33*a31*b13*a12-b11*c32*c33*a31*b12*a13-b11*c32*c33*a32*b13*a11-b11*c32*c33*a33*b12*a11-3*b11*c32*b32*a33*c13*a11-3*b11*c32*b33*a31*c13*a12-3*b11*c32*b33*a32*c11*a13+3*b11*c32*b33*a32*c13*a11+3*b11*c32*b33*a33*c11*a12+3*b11*c33*b32*a32*c11*a13-3*b11*c33*b32*a33*c11*a12+3*b11*c33*b32*a33*c12*a11+3*b11*c33*b33*c12*a12*a31-3*b11*c33*b33*a32*c12*a11-b13*c12*a31*b31*c13*a32-3*b13*c31*b31*a32*c12*a13+3*b13*c31*b32*a31*c12*a13-3*b13*c31*b32*a31*c13*a12+3*b13*c31*b32*a32*c13*a11-3*b13*c31*b32*a33*c12*a11+3*b13*c32*b31*a31*c13*a12+3*b13*c32*b31*a32*c11*a13-3*b13*c32*b31*a32*c13*a11-3*b13*c32*b31*a33*c11*a12-3*b13*c32*b32*a31*c11*a13+3*b13*c32*b32*c11*a11*a33-3*b13*c33*b31*c12*a12*a31+3*b13*c33*b31*a32*c12*a11+3*b13*c33*b32*a31*c11*a12-3*b13*c33*b32*c11*a11*a32-b31*c31*b32*a13*c13*a12+b31*c31*c32*a13*b13*a12-b31*c31*b33*a12*c12*a13+b31*c31*c33*a12*b12*a13-b31*c32*b32*a13*c13*a11-b31*c32*b33*a12*c11*a13-b31*c32*b33*a12*c13*a11+2*b31*c32*b33*a11*c12*a13-2*b31*c32*c33*a13*b11*a12+b31*c32*c33*b13*a12*a11+b31*c32*c33*b12*a13*a11-b31*c33*b32*a12*c11*a13-b31*c33*b32*a11*c12*a13+2*b31*c33*b32*a12*c13*a11-b31*c33*b33*a12*c12*a11-2*b31*c11*b33*a32*c13*a12+b31*c11*b33*a32*c12*a13+b31*c12*b33*a32*c13*a11+b31*c12*b32*a33*c13*a11+b31*c12*a31*c13*a13*b32+b31*c12*a31*b33*c13*a12+b33*c31*c32*a13*b11*a12+b33*c31*c32*b12*a13*a11-2*b33*c31*c32*b13*a12*a11+b33*c31*c33*a12*b12*a11+b33*c32*c33*a11*b11*a12+b31*c31*b32*c12*a13^2-b31*c31*c32*b12*a13^2+b31*c31*b33*c13*a12^2-b31*c31*c33*b13*a12^2-b31*c32^2*a13*b13*a11+b31*c32*b32*a13^2*c11-b31*c33^2*a12*b12*a11+b31*c33*b33*a12^2*c11+c32*b31^2*a13*c13*a12+c33*b31^2*a12*c12*a13+c33*b32^2*a11*c11*a13-b32*b33*a33*c11^2*a12-b32*b33*a32*c11^2*a13-b32*c31^2*a13*b13*a12-b32*c31*c32*a13^2*b11+b32*c32*b33*c13*a11^2+b32*c33*b33*a11^2*c12-b32*c33^2*a11*b11*a12-c11*b32^2*a33*c13*a11-c11*a31*c13*a13*b32^2+c31*b32^2*a13*c13*a11-b31*b32*a32*c13^2*a11-b31*a31*b32*c13^2*a12-b31*b33*a33*c12^2*a11-c12*b31^2*c13*a13*a32-c12*b31^2*a33*c13*a12-b31*a31*b33*c12^2*a13-c12*a31*c31*b13^2*a32+b13*a31*b31*c12^2*a33+b13*c12*b32*c13*a31^2-c11*a31*c32*b13^2*a32+c31*c32*a31*b13^2*a12+c31*c32*a32*b13^2*a11+b12*c11*b31*c12*a33^2+b12*c12*b33*c13*a31^2-b12*c12*c33*b13*a31^2+b12*a31*b31*c13^2*a32-b12*c13*c32*b13*a31^2+b12*c31^2*b13*a13*a32+b12*c31^2*a33*b13*a12-c11*a31*c33*b12^2*a33-c13*a31*c31*b12^2*a33+c31*c33*a31*b12^2*a13+c31*c33*a33*b12^2*a11+b12*a32*b33*c11^2*a33+b11*c11*b33*c13*a32^2-b11*c11*c33*b13*a32^2+b11*c11*b32*c12*a33^2-b11*c11*c32*b12*a33^2+b11*a31*b33*c12^2*a33-b11*c12*c31*b12*a33^2-b11*c13*c31*b13*a32^2+b11*a31*b32*c13^2*a32+b11*c32^2*b13*a13*a31+b11*c32^2*a33*b13*a11+b11*c33^2*b12*a12*a31+b11*c33^2*a32*b12*a11-c12*a32*c33*b11^2*a33-c13*a32*c32*b11^2*a33+c32*c33*a33*b11^2*a12-c11*b33^2*a32*c12*a11-c11*a31*c12*a12*b33^2+c31*b33^2*a12*c12*a11-b33*c31^2*a12*b12*a13-b33*c31*c33*a12^2*b11-b33*c32*c33*a11^2*b12-b33*c32^2*a11*b11*a13+c32*b33^2*a11*c11*a12+b13*c11*b31*c13*a32^2,-b23*a11*b11*c22^2*a13-3*b13*c21*b22*a11*c12*a23-2*b22*c12*a11*b23*c13*a21-2*b11*c12*a21*b13*c22*a23-b13*c11*a21*b22*c12*a23+3*b12*c22*a13*c11*b23*a21-b12*c21*c23*a11*b13*a22-3*b13*c21*b22*a12*c13*a21+b12*c11*b21*c12*a23^2+b23*c22*a12*b11*c23*a11-b11*c21*a13*b12*c23*a22-b12*c21*b13*a23*c22*a11+b22*c21*a13*b11*c23*a12-b21*b22*a11*c13^2*a22-b21*b23*a11*c12^2*a23+b11*c13*a22*c21*b12*a23+b11*a21*b22*c13^2*a22+3*b13*c21*b22*a13*c12*a21-b11*c11*a23*b22*c13*a22-2*b22*c21*a11*c23*b12*a13+2*b21*c22*a11*b23*c12*a13-b12*b22*c13^2*a21^2-b21*a11*b13*c22^2*a13-b11*b21*c12^2*a23^2-b11*b21*c13^2*a22^2+c13*b11^2*c23*a22^2-a13*b11^2*c22^2*a23-a12*b11^2*c23^2*a22-b12*c11^2*b22*a23^2-b11*c11*a23*c12*b23*a22+b11*c11*a23*b12*c23*a22-b11*c12*a21*b23*c13*a22-b11*c12*a21*c13*b22*a23+b11*c12*a21*c23*b12*a23+b11*c12*a21*c23*b13*a22+b11*c12*a23*c21*b13*a22+2*b11*c12*a23*b21*c13*a22+b11*c11*a23*c22*b13*a22+b11*c13*a21*c22*b12*a23+b11*c13*a21*c22*b13*a22-2*b11*c13*a21*b12*c23*a22+2*b11*c21*a13*c22*b12*a23-b11*c21*a13*c22*b13*a22-3*b11*c21*a13*b22*c13*a22+3*b11*c21*a13*c12*b23*a22-b11*c21*a12*c23*b12*a23+2*b11*c21*a12*c23*b13*a22-3*b11*c21*a12*b23*c12*a23+3*b11*c21*a12*c13*b22*a23-b11*c21*a12*b13*c22*a23-b11*c22*c23*a13*b12*a21-b11*c22*c23*a12*b13*a21-b11*c22*c23*a11*b12*a23-b11*c22*c23*a11*b13*a22-3*b11*c22*b23*a13*c11*a22+3*b11*c22*b23*a12*c11*a23-3*b11*c22*b23*a12*c13*a21+3*b11*c22*b23*a11*c13*a22-3*b11*c22*c13*a23*b22*a11+3*b11*c22*c13*a21*b22*a13+3*b11*c23*b22*a13*c11*a22-3*b11*c23*b22*a13*c12*a21+b12*c13*a22*c21*b13*a21-b12*c21*c23*a12*b13*a21-3*b12*c21*b23*a13*c12*a21+3*b12*c21*b23*a12*c13*a21+3*b12*c21*b23*a11*c12*a23-b13*c11*a22*b21*c12*a23-b13*c11*a21*b22*c13*a22+2*b13*c11*a21*c12*b23*a22-b13*c12*a22*b21*c13*a21+3*b13*c21*b22*a11*c13*a22+3*b13*c21*c12*a23*b21*a12-3*b13*c21*c12*a22*b21*a13+3*b13*c22*b21*a13*c11*a22-3*b13*c22*b21*a12*c11*a23+3*b13*c22*b21*a12*c13*a21-3*b13*c22*b21*a11*c13*a22+3*b13*c22*c11*a23*b22*a11-3*b13*c22*c11*a21*b22*a13+3*b13*c23*a11*c12*b21*a22-3*b13*c23*a12*b21*c12*a21+3*b13*c23*a12*c11*b22*a21-3*b13*c23*a11*b22*c11*a22+b21*c12*c13*a23*b22*a11+b21*c12*c13*a21*b22*a13-2*b21*c11*a13*b22*c12*a23+b21*c11*a13*b22*c13*a22+b21*c11*a13*c12*b23*a22+b21*c11*a12*b23*c12*a23-2*b21*c11*a12*b23*c13*a22+b21*c11*a12*c13*b22*a23+b21*c12*b23*a12*c13*a21+b21*c12*b23*a11*c13*a22+b21*c21*a13*c22*b13*a12-b21*c21*a13*b22*c13*a12-b21*c21*a13*c12*b23*a12+b21*c21*a13*b12*c23*a12-b21*c22*a13*c11*b23*a12-2*b21*c22*a13*b11*c23*a12+b21*c22*a11*c23*b12*a13+b21*c22*a11*c23*b13*a12-b21*c22*a11*b23*c13*a12-b21*c22*a11*c13*b22*a13-b21*c23*a12*c11*b22*a13-b21*c23*a11*b22*c12*a13+2*b21*c23*a11*b22*c13*a12-b21*c23*a11*c12*b23*a12+b22*c11*b23*a13*c12*a21+b22*c11*b23*a12*c13*a21+b22*c11*b23*a11*c12*a23+b22*c11*b23*a11*c13*a22+2*b22*c21*a13*c11*b23*a12+b22*c21*a11*c23*b13*a12-b22*c21*a11*b23*c12*a13-b22*c21*a11*b23*c13*a12+b22*c21*a11*b13*c22*a13-b22*c22*a13*c11*b23*a11+b22*c22*a13*b11*c23*a11-b22*c23*a12*c11*b23*a11+b23*c21*a12*b11*c22*a13+b23*c21*a11*c22*b12*a13-2*b23*c21*a11*c22*b13*a12+b23*c21*a11*b12*c23*a12-b12*c11*a21*b23*c13*a22+2*b12*c11*a21*c13*b22*a23+b12*c11*a21*b13*c22*a23+b12*c12*a23*c21*b13*a21-b12*c12*a23*b21*c13*a21+3*b12*c23*b21*a13*c12*a21+3*b12*c23*b21*a12*c11*a23-3*b12*c23*b21*a11*c12*a23+3*b12*c23*c11*a22*b23*a11-3*b12*c23*c11*a21*b23*a12-2*b12*c11*a23*c21*b13*a22-b12*c11*a23*b21*c13*a22+b12*c11*a21*c23*b13*a22-b12*c11*a21*b23*c12*a23-3*b11*c23*b22*a12*c11*a23+3*b11*c23*b22*a11*c12*a23-3*b11*c23*c12*a22*b23*a11+3*b11*c23*c12*a21*b23*a12-3*b12*c21*b23*a11*c13*a22-3*b12*c21*c13*a23*b21*a12+3*b12*c21*c13*a22*b21*a13-b12*c21*b13*a21*c22*a13-3*b12*c22*a13*b21*c13*a21+2*b12*c22*a11*c23*b13*a21-3*b12*c22*a11*b23*c11*a23+3*b12*c22*a11*c13*b21*a23-3*b12*c23*b21*a13*c11*a22-c11*a21*c23*b12^2*a23-c13*a21*c21*b12^2*a23+c21*c23*a13*b12^2*a21+c21*c23*a11*b12^2*a23+b12*a23*c11^2*b23*a22-b12*c12*c23*b13*a21^2+b12*c12*b23*c13*a21^2-b12*c13*c22*b13*a21^2+b12*a22*b21*c13^2*a21+b12*b13*a23*c21^2*a12+b12*b13*a22*c21^2*a13-c11*a21*c22*b13^2*a22-c12*a22*c21*b13^2*a21+c21*c22*a12*b13^2*a21+c21*c22*a11*b13^2*a22+b13*c11*b21*c13*a22^2+b13*a22*c11^2*b22*a23+b13*c12*b22*c13*a21^2+b13*a21*b21*c12^2*a23-c12*a23*b11^2*c23*a22-c13*a22*b11^2*c22*a23+c22*c23*a13*b11^2*a22+c22*c23*a12*b11^2*a23-b11*c11*c22*b12*a23^2+b11*c11*b22*c12*a23^2-b11*c11*c23*b13*a22^2+b11*c11*b23*c13*a22^2-b11*c12*c21*b12*a23^2+b11*a21*b23*c12^2*a23-b11*c13*c21*b13*a22^2+b11*b13*a23*c22^2*a11+b11*b13*a21*c22^2*a13+b11*b12*a22*c23^2*a11+b11*b12*a21*c23^2*a12-c12*c13*a22*b21^2*a13-c12*c13*a23*b21^2*a12-b21*b23*a13*c12^2*a21-b21*b22*a12*c13^2*a21-b21*c21*c22*b12*a13^2+b21*c21*b22*c12*a13^2-b21*c21*c23*b13*a12^2+b21*c21*b23*c13*a12^2+b21*c22*c11*b22*a13^2-b21*a11*b12*c23^2*a12+b21*c23*c11*b23*a12^2+c22*a13*b21^2*c13*a12+c23*a12*b21^2*c12*a13-b22*b23*a13*c11^2*a22-b22*b23*a12*c11^2*a23-b22*a13*c21^2*b13*a12-b22*c21*b11*c22*a13^2-b22*c22*c23*b13*a11^2+b22*c22*b23*c13*a11^2+b22*c23*c12*b23*a11^2-b22*a12*b11*c23^2*a11-c11*c13*a23*b22^2*a11-c11*c13*a21*b22^2*a13+c21*a11*c13*b22^2*a13+c23*a11*c11*b22^2*a13-b23*a12*c21^2*b12*a13-b23*c21*b11*c23*a12^2-b23*c22*b12*c23*a11^2-c11*c12*a22*b23^2*a11-c11*c12*a21*b23^2*a12+c21*a11*c12*b23^2*a12+c22*a12*c11*b23^2*a11+c11*c21*b12^2*a23^2+c13*b12^2*c23*a21^2-a13*c21^2*b12^2*a23-a11*b12^2*c23^2*a21-b13*c12^2*b23*a21^2+c11*c21*b13^2*a22^2+c12*c22*b13^2*a21^2-a12*c21^2*b13^2*a22-a11*c22^2*b13^2*a21-b13*c11^2*b23*a22^2+b21*b11*c22^2*a13^2+b21*b11*c23^2*a12^2+a13*b21^2*c12^2*a23+a12*b21^2*c13^2*a22-c22*b21^2*c12*a13^2-c23*b21^2*c13*a12^2+b22*c21^2*b12*a13^2+a13*c11^2*b22^2*a23+a11*b22^2*c13^2*a21-c21*c11*b22^2*a13^2-c23*b22^2*c13*a11^2+b22*b12*c23^2*a11^2+a12*c11^2*b23^2*a22+a11*c12^2*b23^2*a21-c21*c11*b23^2*a12^2-c22*c12*b23^2*a11^2+b23*c22^2*b13*a11^2+c12*b11^2*c22*a23^2+b23*c21^2*b13*a12^2,b32*a33*b33*c21^2*a22+b32*c31^2*a23*b23*a22+3*b21*c31*a32*a23*c23*b32-b31*c31*c33*a22*b22*a23-c31*b33^2*a22*c22*a21+b31*c33^2*a22*b22*a21+b31*c31*c33*b23*a22^2+2*b32*c22*a31*b33*c23*a21-b22*c31^2*a23*b23*a32+3*b22*c31*a32*b33*c23*a21-b22*c31^2*a33*b23*a22-b22*c22*a31^2*c23*b33-b22*c21*a33^2*c22*b31+b33*c31*c33*a22^2*b21-3*b23*c31*a32*b32*c23*a21-2*b32*c31*b33*a23*c21*a22-b22*a32*a33*c21^2*b33-3*b21*c32*a33*b33*c21*a22-b31^2*a33*c22^2*a23-b31^2*a32*c23^2*a22+c32*b31^2*c22*a23^2+c33*b31^2*c23*a22^2-b31*c32^2*a23^2*b21-b31*c33^2*a22^2*b21-b32^2*a33*c21^2*a23-a31*b32^2*c23^2*a21+c31*b32^2*a23^2*c21+c33*b32^2*c23*a21^2-b32*c31^2*b22*a23^2-b32*c33^2*a21^2*b22-b33*c31^2*b23*a22^2-a31*b33^2*c22^2*a21+c31*b33^2*a22^2*c21+c32*b33^2*a21^2*c22-b33*c32^2*b23*a21^2-a32*b33^2*c21^2*a22-c22*a33^2*b21^2*c32-c23*a32^2*b21^2*c33+c32^2*a33*b21^2*a23+a32*c33^2*b21^2*a22+b21*a33^2*c22^2*b31+b21*a32^2*c23^2*b31-c21*a33^2*b22^2*c31-c23*a31^2*b22^2*c33+c31^2*a33*b22^2*a23+a31*c33^2*b22^2*a21+b22*a33^2*c21^2*b32+b22*a31^2*c23^2*b32-c21*a32^2*b23^2*c31-c22*a31^2*b23^2*c32+c31^2*a32*b23^2*a22+a31*c32^2*b23^2*a21+b23*a31^2*c22^2*b33+b23*a32^2*c21^2*b33+2*b33*c31*c32*b23*a22*a21-b33*c31*c32*b22*a23*a21-b33*c31*c32*a23*b21*a22-b33*c31*c33*a22*b22*a21-b33*c32*c33*a21*b21*a22-b32*c21*a33*b33*c22*a21-b32*c31*c32*a23*b23*a21+b32*c31*b33*c23*a22*a21+b32*c31*b33*c22*a23*a21-b32*c31*c33*b23*a22*a21-b32*c31*c33*a23*b21*a22+2*b32*c31*c33*b22*a23*a21+b32*c32*b33*a21*c21*a23-b32*c32*c33*a21*b21*a23+b32*c33*b33*a21*c21*a22+b21*c21*a32*a33*c23*b32-b21*c21*a32*a33*b23*c32+b21*c21*a32*a33*c22*b33-b21*c21*a32*a33*b22*c33+b21*c22*a31*a32*c23*b33-b21*c22*a31*a32*b23*c33+b21*c22*a31*a33*c23*b32+2*b21*c22*a31*a33*b23*c32-b21*c22*a31*a33*b22*c33-2*b21*c22*a32*a33*c23*b31-b21*c22*a32*a33*b23*c31-b21*c23*a32*a33*b22*c31-b21*c23*a31*a32*b23*c32+2*b21*c23*a31*a32*b22*c33-b21*c23*a31*a33*b22*c32+b21*c31*a33*a22*b22*c33+3*b21*c31*a33*a22*c22*b33+b21*c31*c32*a33*b23*a22-2*b21*c31*c32*a33*b22*a23-3*b21*c31*b32*a33*c23*a22-2*b21*c31*a32*c33*b23*a22+b21*c31*a32*c33*b22*a23-3*b21*c31*a32*b33*c22*a23+b21*c31*a32*a23*b23*c32+3*b21*c32*b32*a33*c23*a21+b21*c32*a32*c33*b23*a21+3*b21*c32*a32*b33*c21*a23-3*b21*c32*a32*b33*c23*a21+b21*c32*a31*c33*b23*a22+3*b21*c32*a31*b33*c23*a22-3*b21*c32*a31*a23*c23*b32+b21*c32*a31*c33*b22*a23+b21*c32*a33*c33*b22*a21+3*b21*c33*a31*b32*c22*a23-3*b21*c33*a31*a22*c22*b33-3*b21*c33*a32*b32*c21*a23+3*b21*c33*a32*b33*c22*a21-3*b21*c33*b32*a33*c22*a21+3*b21*c33*b32*a33*c21*a22+b22*c21*a31*a32*c23*b33-b22*c21*a31*a32*b23*c33-2*b22*c21*a31*a33*c23*b32-b22*c21*a31*a33*b23*c32+b22*c21*a31*a33*c22*b33+b22*c21*a32*a33*c23*b31+2*b22*c21*a32*a33*b23*c31+b22*c22*a31*a33*c23*b31-b22*c22*a31*a33*b23*c31-b22*c23*a31*a32*b23*c31+b22*c31*c32*a33*b23*a21+b22*c31*a32*c33*b23*a21+3*b22*c31*b31*a33*c23*a22-3*b22*c31*b31*a23*c23*a32+b22*c31*a31*c33*b23*a22+3*b22*c31*a31*b33*c22*a23-3*b22*c31*a31*b33*c23*a22+b22*c31*a31*a23*b23*c32-3*b22*c31*a33*b33*c22*a21+3*b22*c32*a31*a23*c23*b31-3*b22*c32*a31*b33*c21*a23-2*b22*c32*a31*c33*b23*a21-3*b22*c32*b31*a33*c23*a21+3*b22*c32*a33*a21*c21*b33-3*b22*c33*a31*b31*c22*a23+3*b22*c33*a31*b33*c21*a22+3*b22*c33*b31*a32*c21*a23+3*b22*c33*b31*a33*c22*a21-3*b22*c33*b31*a33*c21*a22-3*b22*c33*a32*a21*c21*b33-3*b23*c33*a31*b32*c21*a22-3*b23*c33*b31*a32*c22*a21+3*b23*c33*a32*a21*c21*b32+b23*c21*a32*a33*c22*b31+b23*c21*a31*a32*c23*b32-2*b23*c21*a31*a32*c22*b33+b23*c21*a31*a33*c22*b32+b23*c22*a31*a32*c23*b31-3*b23*c31*a31*b32*c22*a23+3*b23*c31*a31*b32*c23*a22+3*b23*c31*b31*a32*c22*a23-3*b23*c31*b31*a22*c22*a33+3*b23*c31*b32*a33*c22*a21-3*b23*c32*a31*b31*c23*a22+3*b23*c32*a31*b32*c21*a23+3*b23*c32*b31*a32*c23*a21-3*b23*c32*b31*a32*c21*a23+3*b23*c32*b31*a33*c21*a22-3*b23*c32*b32*a21*c21*a33+3*b23*c33*a31*a22*c22*b31-b31*c21*a33*a22*c22*b33-b31*c21*b32*a33*c23*a22+2*b31*c21*a32*b33*c23*a22-b31*c21*a32*b33*c22*a23-b31*c21*a32*a23*c23*b32-b31*c22*b32*a33*c23*a21-b31*c22*a32*b33*c23*a21-b31*c22*a31*b33*c23*a22-b31*c22*a31*a23*c23*b32+b31*c31*b32*a23*c23*a22-b31*c31*c32*a23*b23*a22+b31*c31*b33*a22*c22*a23+b31*c32*b32*a23*c23*a21+b31*c32*b33*c23*a22*a21+b31*c32*b33*a23*c21*a22-2*b31*c32*b33*c22*a23*a21-b31*c32*c33*b23*a22*a21+2*b31*c32*c33*a23*b21*a22-b31*c32*c33*b22*a23*a21-2*b31*c33*b32*c23*a22*a21+b31*c33*b32*c22*a23*a21+b31*c33*b32*a23*c21*a22+b31*c33*b33*a22*c22*a21+2*b31*c21*b32*a33*c22*a23-b32*c21*a32*b33*c23*a21-b32*c21*a31*b33*c22*a23-b32*c21*a31*b33*c23*a22+b22*c22*a31^2*b23*c33+b22*c23*a31^2*b23*c32-b22*a31*a32*c23^2*b31+c21*a31*a33*b22^2*c33+c23*a31*a33*b22^2*c31-c31*a31*c33*b22^2*a23-c31*a33*c33*b22^2*a21-b23*a32*a33*c21^2*b32-b23*c21*a32^2*c23*b31-b23*c22*a31^2*c23*b32-b23*a31*a33*c22^2*b31+c21*a31*a32*b23^2*c32+c22*a31*a32*b23^2*c31-c31*a31*c32*b23^2*a22-c31*a32*c32*b23^2*a21+c22*b31^2*a33*c23*a22+c22*b31^2*a23*c23*a32-c32*b31^2*a23*c23*a22-c33*b31^2*a22*c22*a23+b31*a31*b33*c22^2*a23+b31*a33*b33*c22^2*a21+b31*a31*b32*c23^2*a22+b31*a32*b32*c23^2*a21-b31*c31*b32*c22*a23^2+b31*c31*c32*b22*a23^2-b31*c31*b33*c23*a22^2+b31*c32^2*a23*b23*a21-b31*c32*b32*a23^2*c21-b31*c33*b33*a22^2*c21+c21*b32^2*a33*c23*a21+c21*a31*a23*c23*b32^2-c31*b32^2*a23*c23*a21-c33*b32^2*a21*c21*a23+b32*a32*b33*c21^2*a23+b32*c31*c32*a23^2*b21-b32*c32*b33*c23*a21^2+b32*c32*c33*b23*a21^2+b32*c33^2*a21*b21*a22-b32*c33*b33*a21^2*c22+c21*a31*a22*c22*b33^2+c21*a32*b33^2*c22*a21-c32*b33^2*a21*c21*a22+b33*c31^2*a22*b22*a23+b33*c32^2*a21*b21*a23+b33*c32*c33*a21^2*b22-b21*c21*a32^2*c23*b33+b21*c21*a32^2*b23*c33-b21*c21*a33^2*c22*b32+b21*c21*a33^2*b22*c32-b21*a31*a33*c22^2*b33+b21*c22*a33^2*b22*c31+b21*c23*a32^2*b23*c31-b21*a31*a32*c23^2*b32-b21*c32^2*a33*b23*a21-b21*a31*a23*b23*c32^2-b21*a31*a22*b22*c33^2-b21*a32*c33^2*b22*a21+c22*a32*a33*b21^2*c33+c23*a32*a33*b21^2*c32-c32*a32*c33*b21^2*a23-c32*a33*c33*b21^2*a22,-b12*b21*b33^2*c12*a21-2*b13*b23*b31*b32*c12*a21-2*b13*b11*b22*a33*c21*b32-b12*b23*b31*b33*c21*a12-2*b11^2*b33*c32*b23*a22-b12*b21*b31*b33*c22*a13+b13*b22*b31*b33*c12*a21+b13*b11*b22*a32*c23*b31-2*b13*b23*b31*b32*c11*a22+2*b11*b31*c33*b22^2*a13+2*b13*b12*b31*c32*b21*a23+b13*b22*b31*b33*c11*a22+b11*b22^2*b33*c13*a31+b22*b31*b11*a33*b13*c22-b13*b21*b23*b32*c12*a31+2*b13*b22*b32*c21*a11*b33-2*b11*b22^2*b31*c13*a33+2*b11*b13*b31*c32*b23*a22-b13*b22*b31*b33*c22*a11+2*b13*b21*b22*b33*c12*a31-2*b12*b22*c23*a13*b31^2-b13*b21*b23*b32*c11*a32+b11^2*b33*c32*b22*a23-b12*b11*b31*c33*b23*a22+b11*b23*b31*b32*c12*a23-b12*b21*b22*b33*c11*a33+b23*b32*b11*a31*c23*b12+b11*b22*b33*c32*b23*a11+b21*b33*c33*b12^2*a21+2*b11*b21*c13*a23*b32^2-b11*b33*c33*b22^2*a11+b11^2*b32*c33*b23*a22-b11*b13*b33*c32*b22*a21-b13*b22*b23*b31*c11*a32+b11*b23^2*b32*c12*a31-2*b12*b23*b32*c11*a21*b33+2*b12*b13*b31*c33*b21*a22-b12*b31*b21*a33*b23*c12+b22*b33*c33*b11^2*a22-b11*b23*b31*b32*c23*a12-b11*b23*b31*b32*c22*a13+2*b11*b23*b31*c22*a12*b33+b11*b23*b31*b32*c13*a22-2*b11*b23*b31*c12*a22*b33+b11*b23*b32*b33*c12*a21+b11*b23*b32*b33*c11*a22-b11*b23*b32*b33*c21*a12-b11*b23*b32*b33*c22*a11-b11*b32*b22*a33*b23*c11-b11*b33*b22*a32*b23*c11-2*b11*b12*b21*a33*c23*b32+b11*b12*b21*a33*c22*b33+b11*b12*b22*a31*c23*b33+b11*b12*b22*a33*c21*b33-2*b11*b12*b23*a31*c22*b33+2*b11*b21*c12*a22*b33^2-2*b11*b21*c23*a13*b32^2-2*b11*b21*c22*a12*b33^2-b11*b22*b33^2*c12*a21-b11*b22*b33^2*c11*a22-b11*b33*c31*b22^2*a13+b11*b22*b33^2*c21*a12+b11*b22*b33^2*c22*a11-b11^2*b22*a32*c23*b33+2*b11^2*b22*a33*c23*b32+2*b11^2*b23*a32*c22*b33-b11^2*b23*a33*c22*b32-2*b11^2*b32*c33*b22*a23-b11*b23*b32^2*c11*a23-b11*b23*b32^2*c13*a21+b11*b23*b32^2*c23*a11+b11*b23*b32^2*c21*a13-2*b11*b23^2*b31*c12*a32+2*b11*b31*c32*b23^2*a12-b11*b32*c31*b23^2*a12-b11*b32*c32*b23^2*a11+b11*b32*a32*b23^2*c11+b11*b33*a33*b22^2*c11-b12^2*b21*a31*c23*b33+2*b12^2*b21*a33*c23*b31+2*b12^2*b23*a31*c21*b33-b12^2*b23*a33*c21*b31-2*b12^2*b31*c33*b21*a23+b12^2*b31*c33*b23*a21+b12^2*b33*c31*b21*a23-2*b12^2*b33*c31*b23*a21-b12*b21*b33^2*c11*a22-2*b12*b21^2*b32*c13*a33+b12*b21^2*b33*c13*a32+2*b12*b32*c33*b21^2*a13-b12*b33*c32*b21^2*a13-b12*b33*c33*b21^2*a12+b12*b21*b33^2*c21*a12+b12*b21*b33^2*c22*a11+2*b12*b22*c13*a23*b31^2-2*b12*b22*c21*a11*b33^2+2*b12*b22*c11*a21*b33^2-b12*b23*b31^2*c12*a23-b12*b23*b31^2*c13*a22+b12*b23*b31^2*c23*a12+b12*b23*b31^2*c22*a13+b12*b23^2*b31*c11*a32-2*b12*b23^2*b32*c11*a31-b12*b31*c31*b23^2*a12-b12*b31*c32*b23^2*a11+2*b12*b32*c31*b23^2*a11+b12*b31*a31*b23^2*c12+b12*b33*a33*c12*b21^2-b13*b21*b32^2*c11*a23-b13*b21*b32^2*c13*a21+b13*b21*b32^2*c23*a11+b13*b21*b32^2*c21*a13+b13*b21^2*b32*c12*a33-2*b13*b21^2*b33*c12*a32-b13*b32*c32*b21^2*a13-b13*b32*c33*b21^2*a12+2*b13*b33*c32*b21^2*a12-b13^2*b21*a31*c22*b32+2*b13^2*b21*a32*c22*b31+2*b13^2*b22*a31*c21*b32-b13^2*b22*a32*c21*b31-2*b13^2*b31*c32*b21*a22+b13^2*b31*c32*b22*a21+b13^2*b32*c31*b21*a22-2*b13^2*b32*c31*b22*a21-b13*b22*b31^2*c12*a23-b13*b22*b31^2*c13*a22+b13*b22*b31^2*c23*a12+b13*b22*b31^2*c22*a13+b13*b22^2*b31*c11*a33-2*b13*b22^2*b33*c11*a31-b13*b31*c31*b22^2*a13-b13*b31*c33*b22^2*a11+2*b13*b33*c31*b22^2*a11-2*b13*b23*c22*a12*b31^2+2*b13*b23*c12*a22*b31^2-2*b13*b23*c21*a11*b32^2+2*b13*b23*c11*a21*b32^2+b13*b31*a31*c13*b22^2+b13*b32*a32*c13*b21^2+b21*b32*c32*b13^2*a21-b21*b32*a32*b13^2*c21-b21*b33*a33*b12^2*c21+b22*b31*c31*b13^2*a22-b22*b31*a31*b13^2*c22-b22*b33*a33*c22*b11^2-b23*b31*a31*c23*b12^2-b23*b32*a32*c23*b11^2+b23*b32*c32*b11^2*a23+b23*b31*c31*b12^2*a23-2*b13*b11*b23*a32*c22*b31-b13*b11*b31*c32*b22*a23+2*b13*b11*b32*c31*b22*a23-b13*b11*b32*c33*b21*a22+2*b13*b11*b33*c32*b21*a22+b13*b12*b21*a31*c23*b32-2*b13*b12*b21*a33*c22*b31+b13*b12*b22*a33*c21*b31-2*b13*b12*b23*a31*c21*b32+b11*b12*b23*a33*c21*b32-b11*b12*b31*b23*a23*c32+2*b11*b12*b31*c33*b22*a23-b11*b12*b32*b23*a23*c31-b11*b12*b32*c33*b23*a21-b11*b12*b33*c31*b22*a23+2*b11*b12*b33*c32*b23*a21+b11*b13*b21*a32*c23*b32-2*b11*b13*b21*a32*c22*b33-2*b11*b13*b22*a31*c23*b32+b11*b13*b22*a32*c21*b33+b11*b13*b23*a31*c22*b32+b11*b13*b23*a32*c21*b32-b11*b13*b32*c31*b23*a22+2*b11*b13*b32*c33*b22*a21-b11*b13*b33*b22*a22*c31+2*b11*b21*b22*b32*c13*a33-b11*b21*b22*b33*c12*a33-b11*b21*b23*b32*c13*a32+2*b11*b21*b23*b33*c12*a32+b11*b21*b32*b23*a13*c32+2*b11*b21*b32*b33*c23*a12+b11*b21*b32*c33*b23*a12-2*b11*b21*b32*c33*b22*a13-2*b11*b21*b32*b33*c12*a23-2*b11*b21*b32*b33*c13*a22-2*b11*b21*b33*c32*b23*a12+b11*b21*b33*c32*b22*a13+b11*b21*b33*b22*a12*c33-b11*b22*b21*b33*c13*a32+2*b11*b22*b23*b31*c13*a32-b11*b22*b23*b33*c12*a31+2*b11*b22*b31*c23*a13*b32-2*b11*b22*b31*b23*a13*c32-b11*b22*b31*b33*c23*a12-b11*b22*b31*b33*c22*a13-2*b11*b22*b31*c33*b23*a12-2*b11*b22*b31*c13*a23*b32+b11*b22*b31*b33*c12*a23+b11*b22*b31*b33*c13*a22+b11*b22*b32*b23*a13*c31-b11*b22*b32*b33*c23*a11-b11*b22*b32*b33*c21*a13+b11*b22*b32*c33*b23*a11+b11*b22*b32*b33*c13*a21+b11*b22*b32*b33*c11*a23+b11*b22*b33*c31*b23*a12-b11*b23*b21*b32*c12*a33+2*b11*b23*b22*b31*c12*a33-b11*b23*b22*b32*c13*a31-b13*b12*b31*c33*b22*a21-b13*b12*b32*c31*b21*a23+2*b13*b12*b33*c31*b22*a21-b13*b21*b22*b32*c11*a33-b13*b21*b31*b32*c23*a12-b13*b21*b31*b32*c22*a13-2*b13*b21*b31*c32*b23*a12+b13*b21*b31*c32*b22*a13+2*b13*b21*b31*c22*a12*b33+b13*b21*b31*b22*a12*c33+b13*b21*b31*b32*c12*a23+b13*b21*b31*b32*c13*a22-2*b13*b21*b31*c12*a22*b33+b13*b21*b32*b33*c12*a21+b13*b21*b32*b33*c11*a22+b13*b21*b32*c31*b23*a12+b13*b21*b32*c31*b22*a13+b13*b21*b32*c32*b23*a11-b13*b21*b32*b33*c21*a12-b13*b21*b32*b33*c22*a11+b13*b21*b32*c33*b22*a11-2*b13*b21*b33*b22*a12*c31-2*b13*b21*b33*c32*b22*a11-b13*b22*b21*b31*c12*a33+2*b13*b22*b21*b33*c11*a32-b13*b22*b23*b31*c12*a31+b13*b22*b31*b32*c11*a23+b13*b22*b31*b32*c13*a21+b13*b22*b31*c31*b23*a12-b13*b22*b31*b32*c23*a11-b13*b22*b31*b32*c21*a13+b13*b22*b31*c32*b23*a11-b13*b22*b31*b33*c21*a12-2*b13*b22*b32*c31*b23*a11-2*b13*b22*b32*c11*a21*b33+2*b13*b23*b21*b31*c12*a32+2*b13*b23*b22*b32*c11*a31+2*b13*b23*b31*b32*c21*a12+2*b13*b23*b31*b32*c22*a11-b13*b31*b21*a32*c13*b22-b13*b32*b21*a31*c13*b22+b21*b32*b12*a33*b13*c21-b21*b11*b32*b13*a23*c32-b21*b11*b33*b12*a22*c33-2*b12*b11*b22*a33*c23*b31-2*b12*b11*b23*a32*c21*b33+b12*b11*b23*a33*c22*b31+2*b12*b11*b32*c33*b21*a23+2*b12*b11*b33*c31*b23*a22-b12*b11*b33*c32*b21*a23+b12*b13*b21*a31*c22*b33-2*b12*b13*b21*a32*c23*b31+b12*b13*b22*a31*c23*b31-2*b12*b13*b22*a31*c21*b33+b12*b13*b23*a31*c22*b31+b12*b13*b23*a32*c21*b31-b12*b13*b31*c32*b23*a21+2*b12*b13*b32*c31*b23*a21-b12*b13*b32*b21*a21*c33-b12*b13*b33*c31*b21*a22-b12*b13*b33*b21*a21*c32-b12*b21*b22*b33*c13*a31+2*b12*b21*b23*b32*c13*a31-b12*b21*b23*b33*c11*a32+2*b12*b21*b31*c23*a13*b32+b12*b21*b31*b23*a13*c32-b12*b21*b31*b33*c23*a12+b12*b21*b31*c33*b23*a12-2*b12*b21*b31*c33*b22*a13-2*b12*b21*b31*c13*a23*b32+b12*b21*b31*b33*c12*a23+b12*b21*b31*b33*c13*a22-2*b12*b21*b32*b23*a13*c31-b12*b21*b32*b33*c23*a11-b12*b21*b32*b33*c21*a13-2*b12*b21*b32*c33*b23*a11+b12*b21*b32*b33*c13*a21+b12*b21*b32*b33*c11*a23+b12*b21*b33*c31*b23*a12+b12*b21*b33*c31*b22*a13+b12*b21*b33*c32*b23*a11+b12*b21*b33*c33*b22*a11+2*b12*b22*b21*b31*c13*a33-b12*b22*b23*b31*c13*a31+2*b12*b22*b23*b33*c11*a31+b12*b22*b31*b23*a13*c31+2*b12*b22*b31*b33*c23*a11+2*b12*b22*b31*b33*c21*a13+b12*b22*b31*c33*b23*a11-2*b12*b22*b31*b33*c13*a21-2*b12*b22*b31*b33*c11*a23-2*b12*b22*b33*c31*b23*a11-b12*b23*b21*b31*c13*a32+2*b12*b23*b21*b32*c11*a33-b12*b23*b22*b31*c11*a33+b12*b23*b31*b32*c11*a23+b12*b23*b31*b32*c13*a21+b12*b23*b31*b33*c12*a21+b12*b23*b31*b33*c11*a22-b12*b23*b31*b32*c23*a11-b12*b23*b31*b32*c21*a13-b12*b23*b31*b33*c22*a11+2*b12*b23*b32*c21*a11*b33-b12*b33*b21*a31*b23*c12+b13*b11*b21*a33*c22*b32+b12*b11*b21*a32*c23*b33+b21*b33*b12*a32*b13*c21-b22*b11*b33*c33*b12*a21-b22*b12*b31*b13*a23*c31+b22*b33*b11*a31*b13*c22+b23*b31*b11*a32*c23*b12-b23*b11*b32*c32*b13*a21-b23*b12*b31*c31*b13*a22+2*b11*b21*b32*b33*c22*a13-b11*b13*b31*b22*a22*c33,c11*c32*b31*c23^2*a12-c23*c32*b32*c11^2*a23-c11*c21*c33*c22*a12*b33-2*c13*c22*c21*c33*b11*a32+2*c12*c21*c32*b33*c23*a11+2*c11*c22*c31*b13*a23*c32+c21*c11*c33*c12*a22*b33+2*c13*c21*c33*b32*c22*a11-2*c11*c31*b32*c23^2*a12+c11*c23*c32^2*b11*a23+c13*c32*b32*c21^2*a13+c11*c21*c22*c33*b12*a33+2*c13*c21*c31*b32*c23*a12-c13*c12*c21*a31*b23*c32+c11*c12*c32*b33*c23*a21-c13*c22*c31*c32*b11*a23-c12*c21*c33^2*b21*a12-2*c12*c13*c32*b31*c23*a21+c11*c12*c32*c23*a23*b31+c13*c32*c21*a31*b13*c22-c13*c11*c22*a32*b23*c31+c11*c22*c31*c33*b23*a12-c13*c22*c31^2*b23*a12-c11*c22*c32*c33*b11*a23-2*c13*c23*b11*a21*c32^2-2*c13*c23*c31*c32*b22*a11-c11*c13*c21*a32*b23*c32+c11*c23*c21*c32*b12*a33+c13*c31*c21*a32*b13*c22-c22*c33*b33*c11^2*a22+c12*c23*c31^2*b13*a22+c23*c32*a32*b23*c11^2+2*c12*c22*b21*a11*c33^2-c13*c21*c32^2*b21*a13-c12*c21*c33^2*b22*a11+c12*c23*c31^2*b12*a23+c13^2*c21*a31*b22*c32-2*c13^2*c21*a32*b22*c31+c21*c11*c32*c13*a23*b32-2*c13*c22*c32*b21*a11*c33-2*c13*c11*c32*b31*c22*a23-c13*c21*c32*b31*c22*a13-2*c11*c12*c31*b33*c22*a23+c12*c13*c32*c21*a21*b33-2*c12*c13*c31*b33*c21*a22+2*c11*c21*c32*c33*b12*a23-c11*c22*c32*b33*c23*a11+c13^2*c22*a32*b21*c31-c11*c23*c32*c33*b12*a21+c13*c22*c31*c33*b21*a12+2*c13*c12*c21*a33*b22*c31+2*c12*c21^2*c32*b13*a33-c12*c21^2*c33*b13*a32-2*c12*c32*b33*c21^2*a13+c12*c33*b32*c21^2*a13+c12*c33*b33*c21^2*a12+c12^2*c21*a31*b23*c33+2*c12*c22*b23*a13*c31^2-2*c12*c22*b13*a23*c31^2-2*c12*c22*b11*a21*c33^2-c12*c23*c31^2*b23*a12-c12*c23*c31^2*b22*a13-c12*c23^2*c31*b11*a32+2*c12*c23^2*c32*b11*a31+c12*c31*b31*c23^2*a12+c12*c31*b32*c23^2*a11-2*c12*c32*b31*c23^2*a11-c12*c31*a31*c23^2*b12-c12*c33*a33*b12*c21^2-c13^2*c32*b31*c21*a22-2*c13^2*c22*a31*b21*c32+2*c13^2*c31*b32*c21*a22-c13^2*c31*b32*c22*a21-c12*c21*c31*b33*c23*a12+2*c12*c21*c31*b33*c22*a13+c12*c21*c31*c33*b23*a12+c12*c21*c31*c33*b22*a13+2*c12*c21*c31*b13*a23*c32-c12*c21*c31*c33*b12*a23-c12*c21*c31*c33*b13*a22+2*c12*c21*c32*c23*a13*b31+c12*c21*c32*c33*b23*a11+c12*c21*c32*c33*b21*a13-c12*c21*c32*c33*b13*a21-c12*c21*c32*c33*b11*a23-c12*c21*c33*b31*c23*a12-c12*c21*c33*b31*c22*a13-c12*c21*c33*b32*c23*a11-c12*c21*c33*b33*c22*a11-2*c12*c22*c21*c31*b13*a33+c12*c22*c23*c31*b13*a31-2*c12*c22*c23*c33*b11*a31-c12*c22*c31*c23*a13*b31-c12*c22*c31*b33*c23*a11-2*c12*c22*c31*c33*b23*a11-2*c12*c22*c31*c33*b21*a13+2*c12*c22*c31*c33*b13*a21+2*c12*c22*c31*c33*b11*a23+2*c12*c22*c33*b31*c23*a11+c12*c23*c21*c31*b13*a32-2*c12*c23*c21*c32*b11*a33+c12*c23*c22*c31*b11*a33-c12*c23*c31*c32*b11*a23-c12*c23*c31*c32*b13*a21-c12*c23*c31*c33*b12*a21-c12*c23*c31*c33*b11*a22+c12*c23*c31*c32*b23*a11+c12*c23*c31*c32*b21*a13+c12*c23*c31*c33*b21*a12+c12*c23*c31*c33*b22*a11-2*c12*c23*c32*b21*a11*c33+2*c12*c23*c32*b11*a21*c33+c12*c31*c21*a33*c23*b12+c12*c33*c21*a31*c23*b12-c13*c11*c21*a33*b22*c32+2*c13*c11*c22*a33*b21*c32+2*c13*c11*c23*a32*b22*c31+c13*c11*c31*b32*c22*a23-c21*c32*c12*a33*c13*b21-c21*c33*c12*a32*c13*b21+c22*c11*c33*b33*c12*a21-c22*c31*c11*a33*c13*b22-c22*c33*c11*a31*c13*b22+c22*c12*c31*c13*a23*b31+c23*c11*c32*b32*c13*a21+c23*c12*c31*b31*c13*a22-c23*c31*c11*a32*b23*c12-c23*c32*c11*a31*b23*c12+c12*c13*c33*b31*c21*a22+c12*c21*c22*c33*b13*a31+c12*c21*c22*c33*b11*a33-2*c12*c21*c23*c32*b13*a31+c12*c21*c23*c33*b11*a32-c12*c21*c31*c23*a13*b32-2*c12*c21*c31*b23*a13*c32+2*c11*c22*c31*c23*a13*b32-2*c11*c22*c31*b23*a13*c32+2*c11*c22*c31*b33*c23*a12+c11*c22*c31*c33*b22*a13-c11*c22*c31*c33*b12*a23-c11*c22*c31*c33*b13*a22-c11*c22*c32*c23*a13*b31+c11*c22*c32*c33*b23*a11+c11*c22*c32*c33*b21*a13-c11*c22*c32*c33*b13*a21-c11*c22*c33*b31*c23*a12-c11*c22*c33*b32*c23*a11-2*c11*c23*c22*c31*b12*a33+c11*c23*c22*c32*b13*a31+c11*c23*c31*c32*b23*a12+c11*c23*c31*c32*b22*a13-2*c11*c23*c31*b22*a12*c33-c11*c23*c31*c32*b12*a23-c11*c23*c31*c32*b13*a22+2*c11*c23*c31*b12*a22*c33-c11*c23*c32*c33*b11*a22+c11*c23*c32*c33*b21*a12+c11*c23*c32*c33*b22*a11+c12*c13*c33*c21*a21*b32-c12*c11*c21*a32*b23*c33+2*c12*c11*c22*a33*b23*c31+2*c12*c11*c23*a32*b21*c33-c12*c11*c23*a33*b22*c31+c12*c11*c31*b33*c23*a22-2*c12*c11*c32*b33*c21*a23-2*c12*c11*c33*b31*c23*a22+c12*c11*c33*b32*c21*a23-c12*c13*c21*a31*b22*c33+2*c12*c13*c21*a32*b23*c31-c12*c13*c22*a31*b23*c31+2*c12*c13*c22*a31*b21*c33-c12*c13*c23*a31*b22*c31-c12*c13*c23*a32*b21*c31+c12*c13*c31*b32*c23*a21+c13*c22*c23*c31*b12*a31+c13*c22*c23*c31*b11*a32-c13*c22*c31*c32*b13*a21-c13*c22*c31*c33*b12*a21-c13*c22*c31*c33*b11*a22-c13*c22*c31*b31*c23*a12-c13*c22*c31*b32*c23*a11+c13*c22*c31*c32*b23*a11+c13*c22*c31*c32*b21*a13+c13*c22*c31*c33*b22*a11+2*c13*c22*c32*b31*c23*a11+2*c13*c22*c32*b11*a21*c33-2*c13*c23*c21*c31*b12*a32-2*c13*c23*c22*c32*b11*a31-2*c13*c23*c31*c32*b21*a12+2*c13*c23*c31*c32*b12*a21+2*c13*c23*c31*c32*b11*a22+c11*c13*c33*b32*c22*a21+c11*c12*c31*c23*a23*b32-c11*c12*c23*a33*b21*c32+2*c11*c12*c23*a31*b22*c33-c11*c12*c22*a33*b21*c33-c11*c12*c22*a31*b23*c33-c11*c12*c21*a33*b22*c33+2*c11*c12*c21*a33*b23*c32+c11*c32*c22*a33*c23*b11+c11*c33*c22*a32*c23*b11-2*c11*c21*c22*c32*b13*a33+c11*c21*c23*c32*b13*a32-2*c11*c21*c23*c33*b12*a32-c11*c21*c32*c23*a13*b32-c11*c21*c32*b33*c23*a12+2*c11*c21*c32*b33*c22*a13-2*c11*c21*c32*c33*b23*a12-2*c11*c21*c32*c33*b22*a13+2*c11*c21*c32*c33*b13*a22+2*c11*c21*c33*b32*c23*a12-c11*c21*c33*b32*c22*a13+c11*c22*c21*c33*b13*a32-2*c11*c22*c23*c31*b13*a32+c11*c22*c23*c33*b12*a31+c13*c21*c32^2*b11*a23+c13*c21*c32^2*b13*a21-c13*c21*c32^2*b23*a11-c13*c21^2*c32*b12*a33+2*c13*c21^2*c33*b12*a32+c13*c32*b33*c21^2*a12-2*c13*c33*b32*c21^2*a12+c13*c22*c31^2*b12*a23+c13*c22*c31^2*b13*a22-c13*c22*c31^2*b22*a13-c13*c22^2*c31*b11*a33+2*c13*c22^2*c33*b11*a31+c13*c31*b31*c22^2*a13+c13*c31*b33*c22^2*a11-2*c13*c33*b31*c22^2*a11+2*c13*c23*b22*a12*c31^2-2*c13*c23*b12*a22*c31^2+2*c13*c23*b21*a11*c32^2+2*c13^2*c32*b31*c22*a21-c13*c31*a31*b13*c22^2-c13*c32*a32*b13*c21^2-c21*c33*b33*c12^2*a21-c21*c32*b32*c13^2*a21+c21*c32*a32*c13^2*b21+c21*c33*a33*c12^2*b21-c22*c31*b31*c13^2*a22+c22*c31*a31*c13^2*b22+c22*c33*a33*b22*c11^2-c23*c31*b31*c12^2*a23+c23*c31*a31*b23*c12^2-c11*c33*a33*c22^2*b11-2*c12^2*c21*a33*b23*c31-2*c12^2*c23*a31*b21*c33+c12^2*c23*a33*b21*c31+2*c12^2*c31*b33*c21*a23-c12^2*c31*b33*c23*a21-c12^2*c33*b31*c21*a23+2*c12^2*c33*b31*c23*a21+c12*c21*c33^2*b12*a21+c12*c21*c33^2*b11*a22+2*c11^2*c33*b32*c23*a22-c11^2*c33*b32*c22*a23-c11^2*c32*b33*c23*a22+2*c11^2*c32*b33*c22*a23+c11^2*c23*a33*b22*c32-2*c11^2*c23*a32*b22*c33-2*c11^2*c22*a33*b23*c32+c11^2*c22*a32*b23*c33+2*c11*c21*b23*a13*c32^2-2*c11*c21*b13*a23*c32^2+2*c11*c21*b22*a12*c33^2-2*c11*c21*b12*a22*c33^2+c11*c22*c33^2*b12*a21+c11*c22*c33^2*b11*a22-c11*c22*c33^2*b21*a12-c11*c22*c33^2*b22*a11+2*c11*c22^2*c31*b13*a33-c11*c22^2*c33*b13*a31-2*c11*c31*b33*c22^2*a13+c11*c33*b31*c22^2*a13+c11*c33*b33*c22^2*a11+c11*c23*c32^2*b13*a21-c11*c23*c32^2*b23*a11-c11*c23*c32^2*b21*a13+2*c11*c23^2*c31*b12*a32-c11*c23^2*c32*b12*a31+c11*c32*b32*c23^2*a11-c11*c32*a32*c23^2*b11+c11*c13*c33*c22*a22*b31-c11*c13*c23*a32*b21*c32-2*c11*c13*c31*b32*c23*a22+c11*c13*c31*c22*a22*b33+c11*c13*c32*b31*c23*a22-2*c11*c13*c32*b33*c22*a21+c11*c12*c33*b31*c22*a23-2*c11*c12*c33*b32*c23*a21+2*c11*c13*c21*a32*b22*c33+2*c11*c13*c22*a31*b23*c32-c11*c13*c22*a32*b21*c33-c11*c13*c23*a31*b22*c32+c13*c11*c32*b33*c21*a22-2*c13*c11*c33*b32*c21*a22-c13*c12*c22*a33*b21*c31+2*c13*c12*c23*a31*b21*c32-2*c13*c12*c31*b32*c21*a23+c13*c12*c31*b33*c22*a21+c13*c12*c32*b31*c21*a23-2*c13*c12*c33*b31*c22*a21+c13*c21*c22*c32*b11*a33-2*c13*c21*c22*c33*b12*a31+c13*c21*c23*c32*b12*a31+c13*c21*c23*c32*b11*a32-c13*c21*c31*b32*c22*a13+c13*c21*c31*c32*b23*a12+c13*c21*c31*c32*b22*a13-c13*c21*c31*c22*a12*b33-2*c13*c21*c31*b22*a12*c33-c13*c21*c31*c32*b12*a23-c13*c21*c31*c32*b13*a22+2*c13*c21*c31*b12*a22*c33-c13*c21*c32*c33*b12*a21-c13*c21*c32*c33*b11*a22-c13*c21*c32*b31*c23*a12-c13*c21*c32*b32*c23*a11-c13*c21*c32*b33*c22*a11+c13*c21*c32*c33*b21*a12+c13*c21*c32*c33*b22*a11+2*c13*c21*c33*c22*a12*b31+c13*c22*c21*c31*b12*a33,-a31*a33*b22*a12*c11*a23+a32*a33*b11*a22*c23*a11+2*a32*b33*a11*a22*c21*a13+2*c33*a31*a22*a12*b13*a21+a32*b32*a23*c23*a11^2+c32*a32*a11*b11*a23^2-2*a31*c33*a12*a21*b22*a13-b33*a31*a13*c11*a22^2-c32*a31*a23*a13*b11*a22-b31*a33*a11*c13*a22^2-b31*a31*a13*c13*a22^2-2*a32*c33*a11*a21*b23*a12-a31^2*a13*c22*b13*a22-b32*a33*a12*c13*a21^2+b33*a31*a12*a23*c12*a21-2*a32^2*a13*b21*c11*a23+2*a32*a33*a11*c12*b23*a21-a33*c31*a21*b23*a12^2+a31*c32*a13*a23*b21*a12+a32*a33*c21*a13*b12*a21-a31*a32*c13*a21*b22*a13+a31*c33*a12*a23*b22*a11+b33*a31*a22*a13*c12*a21-2*c32*a31*a11*b12*a23^2-c33*a31*a12*a23*b12*a21-2*a31*c32*a13*a23*b22*a11-2*a31*a33*c22*a11*b12*a23-2*b32*a33*a21*a11*c12*a23-b32*a32*a11*c11*a23^2+a31^2*a13*b22*c13*a22-2*a33*b32*a23*c22*a11^2+a31*a33*b12*a21*c23*a12+c32*a31*a12*b11*a23^2+a31*c31*a13*a12*b22*a23+a32*b32*a21*c21*a13^2+a31*a32*c23*a12*b11*a23-2*a31*a32*c23*a12*b13*a21+a31*a32*c23*a13*b11*a22+a31*a32*c23*a13*b12*a21+a31*a33*c22*a13*b11*a22+a31*a32*c23*a11*b12*a23-2*a31*a32*c23*a11*b13*a22-a31*a32*b23*a13*c11*a22-a31*a32*b23*a13*c12*a21-a31*a32*b23*a12*c11*a23+2*a31*a32*b23*a12*c13*a21-a31*a32*b23*a11*c12*a23+2*a31*a32*b23*a11*c13*a22-a31*a32*c13*a23*b21*a12-a31*a32*c13*a23*b22*a11-a31*a32*c13*a22*b21*a13+a31*a32*b13*a23*c21*a12+a31*a32*b13*a23*c22*a11+a31*a32*b13*a22*c21*a13+a31*a32*b13*a21*c22*a13-2*a31*a32*a13*c21*b12*a23+2*a31*a32*a13*b21*c12*a23+2*a31*a32*a13*c11*b22*a23-2*a31*a32*a13*b11*c22*a23-2*a31*a33*c22*a13*b12*a21+a31*a33*c22*a12*b11*a23+a31*a33*c22*a12*b13*a21+a31*a33*c22*a11*b13*a22-a31*a33*b22*a13*c11*a22+2*a31*a33*b22*a13*c12*a21-a31*a33*b22*a12*c13*a21+2*a31*a33*b22*a11*c12*a23-a31*a33*b22*a11*c13*a22-a31*a33*c12*a23*b21*a12-a31*a33*c12*a22*b21*a13-a31*a33*c12*a22*b23*a11-a31*a33*c12*a21*b23*a12+a31*a33*b12*a23*c21*a12+a31*a33*b12*a22*c21*a13+a31*a33*b12*a22*c23*a11-2*a31*a33*a12*c21*b13*a22+2*a31*a33*a12*b21*c13*a22+2*a31*a33*a12*c11*b23*a22-2*a31*a33*a12*b11*c23*a22-a31*b31*a13*a12*c23*a22-a31*b31*a13*a12*c22*a23+a31*c31*a13*a12*b23*a22-a31*b32*a13*a23*c21*a12+2*a31*b32*a13*a23*c22*a11-a31*b32*a13*a22*c23*a11+2*a31*b32*a13*a21*c23*a12-a31*b32*a23*a12*c23*a11+a31*c32*a13*a22*b23*a11-2*a31*c32*a13*a21*b23*a12+a31*c32*a23*a12*b23*a11-a31*b33*a12*a23*c22*a11-a31*b33*a12*a22*c21*a13+2*a31*b33*a12*a22*c23*a11+2*a31*b33*a12*a21*c22*a13-a31*b33*a22*a13*c22*a11+a31*c33*a12*a22*b21*a13-2*a31*c33*a12*a22*b23*a11+a31*c33*a22*a13*b22*a11+b31*a31*a13*a22*c12*a23+b31*a31*a12*a23*c13*a22-2*b31*a32*a23*a13*c11*a22+b31*a32*a23*a13*c12*a21-2*b31*a32*a23*a12*c13*a21+b31*a32*a23*a11*c13*a22+b31*a32*a13*a22*c13*a21-2*b31*a33*a22*a13*c12*a21-2*b31*a33*a22*a12*c11*a23+b31*a33*a22*a12*c13*a21+b31*a33*a22*a11*c12*a23+b31*a33*a12*a23*c12*a21-c31*a31*a13*a22*b12*a23-c31*a31*a12*a23*b13*a22+2*c31*a32*a23*a13*b11*a22-c31*a32*a23*a13*b12*a21+2*c31*a32*a23*a12*b13*a21-c31*a32*a23*a11*b13*a22-c31*a32*a13*a22*b13*a21+2*c31*a33*a22*a13*b12*a21+2*c31*a33*a22*a12*b11*a23-c31*a33*a22*a12*b13*a21-c31*a33*a22*a11*b12*a23-c31*a33*a12*a23*b12*a21-2*a32*a33*c21*a13*b11*a22-2*a32*a33*c21*a12*b11*a23+a32*a33*c21*a12*b13*a21+a32*a33*c21*a11*b12*a23+a32*a33*c21*a11*b13*a22+2*a32*a33*b21*a13*c11*a22-a32*a33*b21*a13*c12*a21+2*a32*a33*b21*a12*c11*a23-a32*a33*b21*a12*c13*a21-a32*a33*b21*a11*c12*a23-a32*a33*b21*a11*c13*a22-a32*a33*c11*a23*b22*a11-a32*a33*c11*a22*b23*a11-a32*a33*c11*a21*b22*a13-a32*a33*c11*a21*b23*a12+a32*a33*b11*a23*c22*a11+a32*a33*b11*a21*c22*a13+a32*a33*b11*a21*c23*a12-2*a32*a33*a11*c22*b13*a21+2*a32*a33*a11*b22*c13*a21-2*a32*a33*a11*b12*c23*a21-a32*b33*a11*a23*c21*a12+2*a32*b31*a13*a23*c21*a12-a32*b31*a13*a23*c22*a11+2*a32*b31*a13*a22*c23*a11-a32*b31*a23*a12*c23*a11-2*a32*c31*a13*a23*b21*a12+a32*c31*a13*a23*b22*a11-2*a32*c31*a13*a22*b23*a11+a32*c31*a13*a21*b23*a12+a32*c31*a23*a12*b23*a11-a32*b32*a13*a11*c23*a21-a32*b32*a13*a11*c21*a23+a32*c32*a13*a11*b21*a23+a32*c32*a13*a11*b23*a21-a32*b33*a11*a21*c22*a13+2*a32*b33*a11*a21*c23*a12-a32*b33*a21*a13*c21*a12+a32*c33*a11*a23*b21*a12-2*a32*c33*a11*a22*b21*a13+a32*c33*a11*a21*b22*a13+a32*c33*a21*a13*b21*a12+b32*a31*a23*a13*c11*a22-2*b32*a31*a23*a13*c12*a21+b32*a31*a23*a12*c13*a21-2*b32*a31*a23*a11*c13*a22+b32*a31*a13*a22*c13*a21+b32*a32*a13*a21*c11*a23+b32*a32*a11*a23*c13*a21-2*b32*a33*a21*a13*c11*a22+b32*a33*a21*a12*c11*a23+b32*a33*a21*a11*c13*a22+b32*a33*a11*a23*c11*a22+2*c32*a31*a23*a13*b12*a21-c32*a31*a23*a12*b13*a21+2*c32*a31*a23*a11*b13*a22-c32*a31*a13*a22*b13*a21-c32*a32*a13*a21*b11*a23-c32*a32*a11*a23*b13*a21+2*c32*a33*a21*a13*b11*a22-c32*a33*a21*a12*b11*a23+2*c32*a33*a21*a11*b12*a23-c32*a33*a21*a11*b13*a22-c32*a33*a11*a23*b11*a22+2*a33*b31*a12*a23*c22*a11+2*a33*b31*a12*a22*c21*a13-a33*b31*a12*a22*c23*a11-a33*b31*a12*a21*c22*a13-a33*b31*a22*a13*c22*a11-2*a33*c31*a12*a23*b22*a11-2*a33*c31*a12*a22*b21*a13+a33*c31*a12*a22*b23*a11+a33*c31*a12*a21*b22*a13+a33*c31*a22*a13*b22*a11+2*a33*b32*a11*a23*c21*a12-a33*b32*a11*a22*c21*a13+2*a33*b32*a11*a21*c22*a13-a33*b32*a11*a21*c23*a12-a33*b32*a21*a13*c21*a12-2*a33*c32*a11*a23*b21*a12+a33*c32*a11*a22*b21*a13-2*a33*c32*a11*a21*b22*a13+a33*c32*a11*a21*b23*a12+a33*c32*a21*a13*b21*a12-a33*b33*a12*a11*c21*a22-a33*b33*a12*a11*c22*a21+a33*c33*a12*a11*b21*a22+a33*c33*a12*a11*b22*a21+b33*a31*a22*a12*c11*a23-2*b33*a31*a22*a12*c13*a21-2*b33*a31*a22*a11*c12*a23+b33*a32*a21*a13*c11*a22-2*b33*a32*a21*a12*c11*a23+b33*a32*a21*a11*c12*a23-2*b33*a32*a21*a11*c13*a22+b33*a32*a11*a23*c11*a22+b33*a33*a12*a21*c11*a22+b33*a33*a11*a22*c12*a21-c33*a32*a21*a11*b12*a23+2*c33*a32*a21*a11*b13*a22-c33*a32*a11*a23*b11*a22-c33*a31*a22*a13*b12*a21-c33*a31*a22*a12*b11*a23+2*c33*a31*a22*a11*b12*a23-c33*a32*a21*a13*b11*a22+2*c33*a32*a21*a12*b11*a23-c33*a33*a12*a21*b11*a22-c33*a33*a11*a22*b12*a21+c31*a32*a11*b12*a23^2-2*c31*a33*a13*b11*a22^2+c31*a33*a11*b13*a22^2+2*a32^2*a13*c21*b11*a23-a32^2*a13*c21*b13*a21+a32^2*a13*b21*c13*a21+a32^2*a13*c11*b23*a21-a32^2*a13*b11*c23*a21-a32^2*a11*c23*b11*a23+2*a32^2*a11*c23*b13*a21+a32^2*a11*b23*c11*a23-2*a32^2*a11*b23*c13*a21+a32^2*a11*c13*b21*a23-a32^2*a11*b13*c21*a23-2*a32*b31*a22*c21*a13^2+a32*b31*a21*c22*a13^2+2*a32*c31*a22*b21*a13^2-a32*c31*a21*b22*a13^2-a32*c32*a23*b23*a11^2-a32*c32*a21*b21*a13^2+a32*b33*a23*c22*a11^2-2*a32*b33*a22*c23*a11^2-a32*c33*a23*b22*a11^2+2*a32*c33*a22*b23*a11^2+2*b32*a31*a11*c12*a23^2-b32*a32*a13*c13*a21^2+2*b32*a33*a13*c12*a21^2+c32*a32*a13*b13*a21^2-2*c32*a33*a13*b12*a21^2+c32*a33*a12*b13*a21^2+a33^2*a11*c12*b21*a22-a33^2*a11*b12*c21*a22+2*a33^2*a12*c21*b11*a22-a33^2*a12*c21*b12*a21-2*a33^2*a12*b21*c11*a22+a33^2*a12*b21*c12*a21+a33^2*a12*c11*b22*a21-a33^2*a12*b11*c22*a21-a33^2*a11*c22*b11*a22+2*a33^2*a11*c22*b12*a21+a33^2*a11*b22*c11*a22-2*a33^2*a11*b22*c12*a21-2*a33*b31*a23*c21*a12^2+a33*b31*a21*c23*a12^2+2*a33*c31*a23*b21*a12^2+a33*b32*a22*c23*a11^2+2*a33*c32*a23*b22*a11^2-a33*c32*a22*b23*a11^2+a33*b33*a21*c21*a12^2+a33*b33*a22*c22*a11^2-a33*c33*a21*b21*a12^2-a33*c33*a22*b22*a11^2+2*b33*a31*a11*c13*a22^2-b33*a32*a13*c12*a21^2+2*b33*a32*a12*c13*a21^2-b33*a33*a12*c12*a21^2-b33*a33*a11*c11*a22^2+2*a31^2*a13*c22*b12*a23-2*a31^2*a13*b22*c12*a23+a31^2*a13*c12*b23*a22-a31^2*a13*b12*c23*a22-a31^2*a12*c23*b12*a23+2*a31^2*a12*c23*b13*a22+a31^2*a12*b23*c12*a23-2*a31^2*a12*b23*c13*a22+a31^2*a12*c13*b22*a23-a31^2*a12*b13*c22*a23+a31*b31*a23*c23*a12^2+a31*b31*a22*c22*a13^2-a31*c31*a23*b23*a12^2-a31*c31*a22*b22*a13^2+a31*b32*a22*c21*a13^2-2*a31*b32*a21*c22*a13^2-a31*c32*a22*b21*a13^2+2*a31*c32*a21*b22*a13^2+a31*b33*a23*c21*a12^2-2*a31*b33*a21*c23*a12^2-a31*c33*a23*b21*a12^2+2*a31*c33*a21*b23*a12^2+2*b31*a32*a12*c11*a23^2-b31*a32*a11*c12*a23^2+2*b31*a33*a13*c11*a22^2+c31*a31*a13*b13*a22^2-2*c31*a32*a12*b11*a23^2-b31*a31*a12*c12*a23^2+c31*a31*a12*b12*a23^2-b32*a31*a12*c11*a23^2+c33*a31*a13*b11*a22^2-2*c33*a31*a11*b13*a22^2+c33*a32*a13*b12*a21^2-2*c33*a32*a12*b13*a21^2+c33*a33*a12*b12*a21^2+c33*a33*a11*b11*a22^2-a32*b31*a13*a21*c23*a12,b23*c22*b31^2*c23*a12-b23^2*c32*b31*c11*a22-b21*b31*c22*b33*c23*a12+b13*b22*a33*c21^2*b32+b31*b21*c22*a33*b23*c12+2*b11*c22*a32*b23^2*c31-b22*b13*c31*b32*c21*a23+2*b23*b31*c23*b32*c12*a21+2*b23*b31*c21*c12*a22*b33+2*b23*b12*c31*b31*c23*a22+2*b12*b23*c33*c21*a21*b32-b21*b31*c22*b33*c12*a23+2*b11*b22*c21*a32*c23*b33-b21*b11*c33*b32*c23*a22+b12*b21*a32*c23^2*b31+b22*b31*b32*c23^2*a11-2*b11*b22*c23*a32*b23*c31-b23^2*c31*b32*c12*a21-b12*b21*c21*a32*c23*b33-b12*b22*c31*c23*a23*b31+2*b13*b23*c32*b31*c21*a22-b13*b21*c22*a32*c23*b31+2*b13*b21*c33*b32*c21*a22-b11*b22*c21*a33*c22*b33-b12*b21*c32*b33*c23*a21-b11*b22*c31*b33*c23*a22+b12*b21*c23*a31*b22*c33-2*b12*b21*c31*c33*b23*a22-b13*b23*c21*a32*c22*b31-b23*b31*c22*b32*c23*a11+2*b23*b31*c23*b32*c11*a22+2*b22*b31*c21*c13*a23*b32+b12*b21*c21*a33*b22*c33-b22*b13*c32*b31*c21*a23-b32*c23*c33*b21^2*a12+2*b13*b21*c21*a32*c22*b33+b31*b21*c23*b22*a12*c33-b12*b22*c21*a31*c23*b33+b11*b21*a32*c23^2*b32-b12*c21*a32*b23^2*c31-b32*c21*c31*b23^2*a12-2*b11*b22*c32*c33*b23*a21-b23*b13*c32*b31*c22*a21-b22^2*c11*a31*c23*b33-2*b13*b21*a31*c22^2*b33-2*b22*b23*c31*b33*c11*a22-2*b22*b33*c22*a31*c13*b21-b21*b32*c21*b33*c22*a13-b13*c23*a31*b22^2*c31+b11*b22*c31*c33*b23*a22+2*b12*b22*c33*b31*c21*a23+2*b21^2*c32*c23*a13*b32+b33*b22*c21*a32*b23*c11-2*b13*b21*c22*a31*b22*c33-2*b13*b21*c22*a32*b23*c31+2*b21*b31*c23*c12*a22*b33-b12*c23*a32*b21^2*c33+b11*b21*c32*c33*b23*a22-b12*c22*a31*b23^2*c31-b23^2*c31*c12*a22*b31+2*b13*c22*a32*b21^2*c33+b11*b22*c31*b23*a23*c32-2*b22*b21*c33*b33*c22*a11-b31*c22*c32*b23^2*a11+2*b13*b22*c32*c21*a21*b33-b31*c22*a31*b23^2*c12+b12*b21*c21*a32*b23*c33+b22*b23*c31*b32*c23*a11-2*b21*b22*c32*c23*a13*b31-b21*b31*c23*b32*c12*a23+2*b22*b13*c31*b33*c21*a22+b11*c33^2*b22^2*a21+b12*c33^2*b21^2*a22+b12*c31^2*b23^2*a22+b13*c32^2*b21^2*a23+b13*c31^2*b22^2*a23-b21*b32^2*c23^2*a11-b21*b33^2*c22^2*a11-b22*b31^2*c23^2*a12-b22*b33^2*c21^2*a12-b23*b31^2*c22^2*a13-b23*b32^2*c21^2*a13+b11*c32^2*b23^2*a21-b11*b21*c22*a32*c23*b33-2*b11*b21*c22*a32*b23*c33-b11*b21*c22*a33*c23*b32+b11*b21*c22*a33*b23*c32+b11*b21*c22*a33*b22*c33+b11*b21*c23*a32*b23*c32+b11*b21*c23*a32*b22*c33-2*b11*b21*c23*a33*b22*c32-b11*b21*c32*c23*a23*b32+2*b11*b21*c32*b33*c23*a22+b11*b21*c32*c33*b22*a23+2*b11*b21*c33*b32*c22*a23-b11*b21*c33*c22*a22*b33+b11*b22*c21*a32*b23*c33-b11*b22*c21*a33*c23*b32+b11*b22*c21*a33*b23*c32-2*b23*b22*c31*b31*c23*a12+b23*b22*c31*b33*c22*a11-2*b23*b22*c32*c21*a11*b33+b23*b22*c33*b31*c21*a12-b23*b31*c21*b32*c12*a23-b23*b31*c21*b32*c13*a22-b23*b31*c22*b32*c11*a23-b23*b31*c22*b32*c13*a21-b23*b31*c22*b33*c11*a22+b22*b23*c11*a31*c23*b32+b22*b23*c12*a33*c21*b31+b22*b23*c31*b31*c12*a23+b22*b23*c31*b31*c13*a22-2*b22*b23*c31*b32*c11*a23+b22*b23*c31*b32*c13*a21+b22*b23*c31*b33*c12*a21-2*b22*b23*c31*b31*c22*a13+b22*b23*c32*b31*c11*a23-2*b22*b23*c32*b31*c13*a21+b22*b23*c32*b31*c23*a11+b22*b23*c32*b31*c21*a13+b22*b23*c32*c11*a21*b33+b22*b23*c33*b31*c11*a22-2*b22*b23*c33*b31*c12*a21+b22*b23*c33*c11*a21*b32+b22*b23*c33*b31*c22*a11-2*b22*b23*c33*c21*a11*b32-b22*b31*c23*b32*c11*a23-b22*b31*c23*b32*c13*a21-b22*b31*c23*b33*c12*a21-b22*b31*c23*b33*c11*a22-b22*b31*c21*b33*c12*a23-b22*b31*c21*b33*c13*a22+b22*b31*c22*a31*c13*b23-2*b22*b31*c22*a33*b23*c11+b22*b31*c23*a31*b23*c12-b22*b31*c21*c23*a13*b32+2*b22*b31*c21*b33*c23*a12-b22*b31*c21*b33*c22*a13-b22*b31*c22*b33*c23*a11-2*b22*b32*c21*a31*c13*b23-b22*b32*c21*b33*c11*a23-b22*b32*c21*b33*c13*a21-2*b22*b32*c23*a33*c11*b21-b22*b32*c21*b33*c23*a11+2*b22*b31*c22*b33*c13*a21+2*b22*b31*c22*b33*c11*a23+2*b22*b32*c23*c11*a21*b33-b23*b11*c31*c22*a22*b33+2*b23*b11*c32*b31*c22*a23+2*b23*b11*c32*b32*c23*a21-b23*b11*c32*b33*c22*a21+2*b23*b11*c32*b33*c21*a22-b23*b11*c33*b32*c22*a21+2*b23*b12*c31*b32*c21*a23-b23*b12*c31*b33*c21*a22+2*b23*b12*c31*b33*c22*a21-b23*b12*c32*c21*a21*b33-b23*b12*c33*b31*c21*a22-b23*b13*c31*b32*c21*a22+b23*b21*c12*a32*c21*b33+b23*b21*c13*a31*c22*b32-2*b23*b21*c31*c22*a12*b33-2*b23*b21*c32*b32*c23*a11+b23*b21*c32*b33*c21*a12+b23*b21*c33*b32*c22*a11+b23*b22*c11*a31*c22*b33+b23*b22*c13*a32*c21*b31-b13*b22*c32*b31*c23*a21+2*b13*b22*c33*b31*c22*a21-b13*b22*c33*b31*c21*a22-b13*b23*c21*a31*c22*b32-b13*b23*c31*c22*a22*b31+2*b13*b23*c31*b32*c22*a21-b13*b23*c32*c21*a21*b32-b21*b11*c32*b33*c22*a23-b21*b12*c31*b33*c23*a22-b21*b12*c32*c23*a23*b31+2*b21*b12*c33*b31*c22*a23-b21*b12*c33*b31*c23*a22+2*b21*b12*c33*b32*c23*a21+2*b21*b12*c33*b33*c21*a22-b21*b13*c31*b32*c22*a23-b21*b13*c32*b31*c22*a23+2*b21*b13*c32*b31*c23*a22+2*b21*b13*c32*b32*c21*a23+2*b21*b13*c32*b33*c22*a21-b21*b13*c33*c22*a22*b31+b21*b22*c11*a32*c23*b33+b21*b22*c13*a33*c22*b31+b21*b22*c31*b33*c23*a12+b21*b22*c31*b33*c22*a13+b21*b22*c31*c13*a23*b32-2*b21*b22*c31*b33*c12*a23+b21*b22*c31*b33*c13*a22+b21*b22*c32*c13*a23*b31+b21*b22*c32*b33*c21*a13+b21*b22*c32*b33*c13*a21-2*b21*b22*c32*b33*c11*a23+b21*b22*c33*b31*c12*a23-2*b21*b22*c33*b31*c13*a22+b21*b22*c33*b32*c11*a23-2*b21*b22*c33*b32*c13*a21+b21*b22*c33*b33*c12*a21+b21*b22*c33*b33*c11*a22+b21*b22*c33*b31*c22*a13-2*b21*b22*c33*b33*c21*a12+b21*b23*c11*a33*c22*b32+b21*b23*c12*a32*c23*b31+b21*b23*c31*b32*c23*a12+b21*b23*c31*b32*c22*a13+b21*b23*c31*b32*c12*a23-2*b21*b23*c31*b32*c13*a22+b21*b23*c31*c12*a22*b33-2*b21*b23*c32*b31*c12*a23+b21*b23*c32*b31*c13*a22+b21*b23*c32*b32*c11*a23+b21*b23*c32*b32*c13*a21-2*b21*b23*c32*b33*c12*a21+b21*b23*c32*b33*c11*a22+b21*b23*c32*b31*c23*a12-2*b21*b23*c32*b32*c21*a13-b23*b31*c21*b32*c23*a12+b21*b23*c33*c12*a22*b31+b21*b23*c33*b32*c12*a21-2*b21*b23*c33*b32*c11*a22-2*b21*b23*c33*c22*a12*b31+b21*b23*c33*b32*c21*a12-2*b21*b31*c23*a33*c12*b22-2*b21*b31*c22*a32*c13*b23-b21*b31*c23*b32*c13*a22-b21*b31*c22*b33*c13*a22-b21*b31*c22*c23*a13*b32-b21*b32*c23*b33*c12*a21-b21*b32*c23*b33*c11*a22+b21*b32*c21*a32*c13*b23-2*b21*b32*c21*a33*b23*c12-b21*b32*c22*b33*c13*a21-b21*b32*c22*b33*c11*a23+b21*b32*c23*a32*b23*c11-b21*b32*c21*b33*c23*a12+2*b21*b32*c22*b33*c23*a11-2*b21*b33*c21*a32*c13*b22+b21*b33*c21*a33*c12*b22+b21*b33*c22*a33*b22*c11+2*b21*b31*c22*c13*a23*b32+2*b21*b32*c21*b33*c12*a23+2*b21*b32*c21*b33*c13*a22-b22*b11*c31*c23*a23*b32-b22*b11*c32*b33*c23*a21+2*b22*b11*c33*b31*c23*a22-b22*b11*c33*b32*c23*a21+2*b22*b11*c33*b32*c21*a23+2*b22*b11*c33*b33*c22*a21-b22*b12*c31*b33*c21*a23-b22*b12*c33*b31*c23*a21+2*b22*b13*c31*b31*c22*a23+2*b22*b13*c31*b32*c23*a21-b22*b13*c33*c21*a21*b32+b22*b21*c12*a31*c23*b33+b22*b21*c13*a33*c21*b32-2*b22*b21*c31*c23*a13*b32+b22*b21*c32*b33*c23*a11+b22*b21*c33*b32*c21*a13+b11*b21*a33*c22^2*b33-b11*b21*b23*a23*c32^2-b11*b21*b22*a22*c33^2-b11*c21*a33*b22^2*c33-b11*c23*a31*b22^2*c33+2*b11*c23*a33*b22^2*c31-b11*c31*c33*b22^2*a23+b11*b22*a31*c23^2*b32-2*b11*b22*a32*c23^2*b31-b11*c21*a32*b23^2*c32-b11*c22*a31*b23^2*c32-b11*c31*c32*b23^2*a22+b11*b23*a31*c22^2*b33-2*b11*b23*a33*c22^2*b31-b12*c22*a33*b21^2*c33+2*b12*c23*a33*b21^2*c32-b12*c32*c33*b21^2*a23-2*b12*b21*a31*c23^2*b32-b12*b21*c33^2*b22*a21+b12*b22*a33*c21^2*b33+b12*b22*a31*c23^2*b31-b12*b22*b23*a23*c31^2+b12*b23*a32*c21^2*b33-2*b12*b23*a33*c21^2*b32+2*b12*c21*a31*b23^2*c32-b12*c31*c32*b23^2*a21-b13*c22*a33*b21^2*c32-b13*c23*a32*b21^2*c32-b13*c32*c33*b21^2*a22-b13*b21*c32^2*b23*a21+b13*b21*a33*c22^2*b31-2*b13*b22*a32*c21^2*b33-b13*b22*c31^2*b23*a22+2*b13*c21*a31*b22^2*c33-b13*c21*a33*b22^2*c31-b13*c31*c33*b22^2*a21+b13*b23*a32*c21^2*b32+b13*b23*a31*c22^2*b31+b21*b31*b33*c22^2*a13+b21*b31*b32*c23^2*a12+b21*c21*c23*a13*b32^2+b21*c21*c22*a12*b33^2-b21^2*c12*a32*c23*b33+2*b21^2*c12*a33*c23*b32+2*b21^2*c13*a32*c22*b33-b21^2*c13*a33*c22*b32-b11*b22*c22*a31*c23*b33+b11*b22*c22*a31*b23*c33+2*b11*b22*c22*a33*c23*b31-2*b11*b22*c22*a33*b23*c31+b11*b22*c23*a31*b23*c32+2*b11*b22*c31*b33*c22*a23+2*b11*b22*c32*c23*a23*b31-b11*b22*c32*b33*c21*a23-4*b11*b22*c33*b31*c22*a23-b11*b22*c33*b33*c21*a22-b11*b23*c21*a32*c23*b32-b11*b23*c21*a32*c22*b33+2*b11*b23*c21*a33*c22*b32-b11*b23*c22*a31*c23*b32+2*b11*b23*c22*a32*c23*b31-b11*b23*c31*b32*c22*a23+2*b11*b23*c31*b32*c23*a22-4*b11*b23*c32*b31*c23*a22-b11*b23*c32*b32*c21*a23+2*b11*b23*c33*c22*a22*b31-b11*b23*c33*b32*c21*a22+2*b12*b21*c21*a33*c23*b32-2*b12*b21*c21*a33*b23*c32-b12*b21*c21*a33*c22*b33+2*b12*b21*c22*a31*c23*b33+b12*b21*c22*a31*b23*c33-b12*b21*c22*a33*c23*b31+b12*b21*c22*a33*b23*c31-2*b12*b21*c23*a31*b23*c32+b12*b21*c23*a32*b23*c31-2*b12*b21*c23*a33*b22*c31+2*b12*b21*c31*c23*a23*b32+b12*b21*c31*b23*a23*c32-b12*b21*c31*b33*c22*a23+b12*b21*c31*c33*b22*a23+2*b12*b21*c32*b33*c21*a23+b12*b21*c32*c33*b23*a21-4*b12*b21*c33*b32*c21*a23-b12*b21*c33*b33*c22*a21-2*b12*b22*c21*a31*b23*c33-b12*b22*c21*a33*c23*b31+b12*b22*c21*a33*b23*c31+b12*b22*c23*a31*b23*c31+2*b12*b22*c31*b33*c23*a21+b12*b22*c31*c33*b23*a21-b12*b22*c33*c21*a21*b33+2*b12*b23*c21*a31*c23*b32-b12*b23*c21*a31*c22*b33-b12*b23*c21*a32*c23*b31+2*b12*b23*c21*a33*c22*b31-b12*b23*c22*a31*c23*b31-b12*b23*c31*b31*c22*a23-4*b12*b23*c31*b32*c23*a21+2*b12*b23*c32*b31*c23*a21-b12*b23*c32*b31*c21*a23-b12*b23*c33*b31*c22*a21-2*b13*b21*c21*a32*b22*c33-b13*b21*c21*a33*c22*b32+b13*b21*c21*a33*b22*c32+2*b13*b21*c22*a31*c23*b32+b13*b21*c22*a31*b23*c32-b13*b21*c21*a32*c23*b32+b13*b21*c21*a32*b23*c32+b13*b21*c22*a33*b22*c31+b13*b21*c23*a31*b22*c32+b13*b21*c23*a32*b22*c31-b13*b21*c31*b32*c23*a22-2*b13*b21*c31*c32*b22*a23+b13*b21*c31*c32*b23*a22+2*b13*b21*c31*c22*a22*b33+b13*b21*c31*b22*a22*c33-b13*b21*c32*b32*c23*a21-4*b13*b21*c32*b33*c21*a22+b13*b21*c32*c33*b22*a21-b13*b21*c33*b32*c22*a21-b13*b22*c21*a31*c23*b32-2*b13*b22*c21*a31*b23*c32+2*b13*b22*c21*a31*c22*b33+2*b13*b22*c21*a32*c23*b31+b13*b22*c21*a32*b23*c31-b13*b22*c21*a33*c22*b31-b13*b22*c22*a31*c23*b31+b13*b22*c22*a31*b23*c31-b13*b22*c31*b31*c23*a22+b13*b22*c31*c32*b23*a21-4*b13*b22*c31*b33*c22*a21-b23*b31*c22*b33*c12*a21-2*b23*b31*c23*a32*b22*c11+2*b23*b31*c21*b32*c22*a13-b23*b31*c21*c22*a12*b33-b23*b32*c21*b33*c12*a21-b23*b32*c21*b33*c11*a22-2*b23*b32*c23*a31*c12*b21-b23*b32*c21*b33*c22*a11-2*b23*b33*c21*a31*c12*b22-2*b23*b33*c22*a32*c11*b21+2*b23*b32*c22*c11*a21*b33+b31*b21*c23*a32*c13*b22+b31*b21*c22*b23*a13*c32+b32*b21*c23*a31*c13*b22+b32*b21*c23*c33*b22*a11+b32*b22*c21*a33*b23*c11+b32*b22*c21*b23*a13*c31+b33*b21*c22*a31*b23*c12+b33*b21*c22*c32*b23*a11+b33*b22*c21*c31*b23*a12-b21^2*c32*b33*c23*a12-b21^2*c32*c13*a23*b32+2*b21^2*c32*b33*c12*a23-b21^2*c32*b33*c13*a22-b21^2*c33*b32*c12*a23+2*b21^2*c33*b32*c13*a22-b21^2*c33*b32*c22*a13+2*b21^2*c33*c22*a12*b33-b21^2*c33*c12*a22*b33+b21*c23*b32^2*c11*a23+b21*c23*b32^2*c13*a21-2*b21*c21*c13*a23*b32^2-2*b21*c21*c12*a22*b33^2+b21*c22*b33^2*c11*a22+b21*c22*b33^2*c12*a21+b22*c22*c23*a13*b31^2+b22*b32*b33*c21^2*a13+b22*c21*b33^2*c22*a11+2*b22^2*c11*a33*c23*b31+2*b22^2*c13*a31*c21*b33-b22^2*c13*a33*c21*b31+2*b22^2*c31*c23*a13*b31-b22^2*c31*b33*c23*a11-b22^2*c31*c13*a23*b31-b22^2*c31*b33*c13*a21+2*b22^2*c31*b33*c11*a23-b22^2*c33*b31*c11*a23+2*b22^2*c33*b31*c13*a21-b22^2*c33*b31*c21*a13+2*b22^2*c33*c21*a11*b33-b22^2*c33*c11*a21*b33-2*b22*c22*c13*a23*b31^2+b22*c23*b31^2*c12*a23+b22*c23*b31^2*c13*a22+b22*c21*b33^2*c12*a21+b22*c21*b33^2*c11*a22-2*b22*c22*c11*a21*b33^2-b31*c23*a31*c13*b22^2-b31*c23*c33*b22^2*a11-b23^2*c11*a31*c22*b32+2*b23^2*c11*a32*c22*b31+2*b23^2*c12*a31*c21*b32-b23^2*c12*a32*c21*b31+2*b23^2*c31*c22*a12*b31-b23^2*c31*b32*c22*a11+2*b23^2*c31*b32*c11*a22+2*b23^2*c32*b31*c12*a21-b23^2*c32*b31*c21*a12+2*b23^2*c32*c21*a11*b32-b23^2*c32*c11*a21*b32+b23*b31*b33*c22^2*a11+b23*b32*b33*c21^2*a12+b23*c21*b32^2*c23*a11+b23*c22*b31^2*c12*a23+b23*c22*b31^2*c13*a22-2*b23*c23*c12*a22*b31^2+b23*c21*b32^2*c13*a21+b23*c21*b32^2*c11*a23-2*b23*c23*c11*a21*b32^2-b32*c23*a32*c13*b21^2-b32*c21*a32*b23^2*c11-b33*c22*a33*c12*b21^2-b33*c22*c32*b21^2*a13-b33*c21*a33*b22^2*c11-b33*c21*c31*b22^2*a13,-b13*a32*b31^2*c23*a12+b31*b33*c32*a12*b11*a23+b11*b32*a32*b33*c21*a13-2*b31*c33*a31*b12^2*a23-2*b31*b33*c31*a22*b13*a12-b33^2*c31*a12*b22*a11+b31*b33*c31*a12*b12*a23+b13*b22*b33*c12*a31^2+b11*b31*a32*b33*c23*a12+2*b11*b33*a33*b22*a12*c31+b13*b31*b32*a31*c13*a22+b22*b31*b33*a33*c12*a11+b31*b32*c33*a13*b12*a21-b13*b21*a31*b33*c12*a32-b11*b33*a32*c33*b22*a11-4*b12*b33*a33*c31*b22*a11-b11*b32*c31*a33*b13*a22-2*b13*b23*b31*c11*a32^2+b31*b32*c33*a12*b11*a23+2*b13*b23*a31*b31*c12*a32-2*b11*b31*b32*a33*c13*a22-2*b22*b31*b32*a33*c13*a11-2*b11*b31*a32*b33*c22*a13+2*b33^2*c32*a21*b12*a11-b23*b32^2*a31*c13*a11+2*b11*b32^2*a33*c13*a21-2*b31*b33*c32*a13*b12*a21+b31*c33*a33*b12^2*a21+b11*b31*b33*a32*c13*a22-b11*b22*b31*a32*c13*a33+b22*b31*b33*a32*c11*a13-2*b12*b31*b32*a33*c13*a21+2*b13*a32*b31^2*c22*a13-4*b11*b33*a33*c32*b21*a12+b11*b13*a32^2*c21*b33+b33*c31*a31*b12^2*a23+2*b21*b32^2*a33*c13*a11-b11*b13*a32*a33*c22*b31-b11*b32*a33*c31*b22*a13+b11*b23*b33*c11*a32^2+2*b11*b32*c33*a31*b12*a23+2*b11*b32*a33*c33*b21*a12+2*b13*b32*a33*c31*b22*a11+b12*b32*b33*a31*c13*a21-2*b13*b31*b32*a31*c12*a23-b11*b33*c32*a31*b12*a23+b23*b31*b32*a33*c11*a12-b21*b32^2*a33*c11*a13-2*b12*b32*b33*a31*c11*a23+2*b11*b32*a33*c32*b21*a13-b12*b33*a31*c32*b21*a13+b22*b32*b33*c11*a11*a33-b12*b32*a33*b21*a11*c33+2*b12*a31*b33^2*c21*a12-b12*a31*b33^2*c22*a11-b11*b22*a32*b33*c11*a33-b31^2*c32*a23*b13*a12-b12*b31*a33*c32*b21*a13-2*b13*b31*b32*a32*c11*a23-b21*b33^2*a32*c11*a12-b11*a31*c22*a12*b33^2+2*b11*b33*c32*a33*b12*a21+b12*b32*a31*b33*c23*a11-2*b22*b31*b33*a33*c11*a12-b12*b23*a31*b31*c12*a33-b13*b33*a31*c32*b22*a11+2*b22*b33^2*a31*c11*a12-2*b32*b33*c31*a12*b11*a23-2*b31*b32*c33*a12*b13*a21+b21*b31*b33*c12*a12*a33-b13*b32^2*a31*c13*a21+2*b13*b31*a32*c31*b23*a12-b12*b31*a33*c33*b21*a12+2*b12*b32*a31*c33*b21*a13+b23*b31*b32*a33*c12*a11-b11^2*a32^2*c23*b33-b11^2*a33^2*c22*b32-b12^2*a31^2*c23*b33-b12^2*a33^2*c21*b31-b13^2*a32^2*c21*b31+b31^2*c32*b22*a13^2+b31^2*c33*b23*a12^2+b32^2*c31*b21*a13^2+b32^2*c33*b23*a11^2+b33^2*c31*b21*a12^2+b33^2*c32*b22*a11^2-b13^2*a31^2*c22*b32+2*b12*b31^2*a33*c13*a22-b12*a32*c23*a13*b31^2+2*b12*a33*b31^2*c23*a12-b12*a33*b31^2*c22*a13+b12*b13*a31^2*c23*b32+b12*b13*a31^2*c22*b33+b12*b21*b31*c12*a33^2+b12*b21*b32*c11*a33^2-2*b12*b22*b33*c13*a31^2-2*b12*b22*b31*c11*a33^2+b12*b23*b32*c13*a31^2+b12*b23*b33*c12*a31^2-b12*a32*c21*a11*b33^2-b12*b33^2*a31*c12*a21+2*b12*b33^2*a31*c11*a22-b12*b33^2*c11*a21*a32+b13*b21*b31*c13*a32^2+b13*b21*b33*c11*a32^2+b13*b22*b32*c13*a31^2-2*b13*b23*b32*c12*a31^2+b13^2*a31*a32*c22*b31+b13^2*a31*a32*c21*b32+b31*c31*a32*b13^2*a22-2*b31*c32*a31*b13^2*a22+b31*c32*a32*b13^2*a21+b32*c31*a31*b13^2*a22-2*b32*c31*a32*b13^2*a21+b32*c32*a31*b13^2*a21+2*b13*b31^2*a32*c12*a23-b13*b31^2*a32*c13*a22-b13*b31^2*c12*a22*a33-b13*a33*c22*a12*b31^2-b13*a31*b32^2*c23*a11+2*b13*a31*b32^2*c21*a13+2*b13*b32^2*a31*c11*a23-b13*b32^2*c11*a21*a33-b13*a33*c21*a11*b32^2-b21*b32^2*c13*a13*a31-b21*b33^2*c12*a12*a31+2*b21*b33^2*a32*c12*a11-b22*b31^2*c13*a13*a32-b22*b31^2*a33*c12*a13+2*b22*b31^2*a33*c13*a12-b22*b33^2*a31*c12*a11-b22*b33^2*c11*a11*a32-b23*b31^2*a32*c13*a12+2*b23*b31^2*a32*c12*a13-b23*b31^2*c12*a12*a33+2*b23*b32^2*a31*c11*a13-b23*b32^2*c11*a11*a33-b31*b32*c31*b22*a13^2-b31*b32*c32*b21*a13^2-b31*b33*c31*b23*a12^2-b31*b33*c33*b21*a12^2+2*b31^2*c32*a23*b12*a13-b31^2*c32*a13*b13*a22-b31^2*c33*a12*b12*a23+2*b31^2*c33*a22*b13*a12-b31^2*c33*a22*b12*a13-b31^2*c32*a13*b23*a12-b31^2*c33*a12*b22*a13-b32*b33*c32*b23*a11^2-b32*b33*c33*b22*a11^2+2*b32^2*c31*a23*b11*a13-b32^2*c31*a23*b13*a11-b32^2*c31*a13*b13*a21-b32^2*c33*a21*b11*a13+2*b32^2*c33*a21*b13*a11-b32^2*c33*a11*b11*a23-b32^2*c31*a13*b23*a11-b32^2*c33*a11*b21*a13-b33^2*c32*a21*b11*a12-b33^2*c32*a11*b11*a22+2*b33^2*c31*a22*b11*a12-b33^2*c31*a12*b12*a21-b33^2*c31*a22*b12*a11-b33^2*c32*a11*b21*a12-b11*b31*c33*b12*a22*a33-b11*b32*a31*b23*a13*c32+b11*b32*a31*b33*c23*a12+b11*b32*a31*b33*c22*a13-b11*b32*a31*c33*b23*a12+2*b11*b32*a31*c33*b22*a13+2*b11*b32*c31*b13*a23*a32-b11*b32*c31*a33*b12*a23+2*b11*b32*a32*b23*a13*c31-2*b11*b32*a32*b33*c23*a11+2*b11*b32*a32*c33*b23*a11-4*b11*b32*a32*c33*b21*a13-b11*b32*c32*b13*a23*a31-b11*b32*c32*a33*b13*a21-b11*b32*a33*c31*b23*a12-b11*b32*a33*c32*b23*a11+b11*b32*a33*b33*c21*a12-2*b11*b32*a33*b33*c22*a11-b11*b32*a33*c33*b22*a11+b11*b32*b33*a31*c12*a23+b11*b32*b33*a31*c13*a22-2*b11*b32*b33*a32*c13*a21+b11*b32*b33*a32*c11*a23+b11*b32*b33*a33*c11*a22-2*b11*b32*b33*a33*c12*a21-b11*b32*c33*a31*b13*a22+2*b11*b32*c33*a32*b13*a21-b11*b32*c33*a33*b12*a21+2*b11*b33*a31*c32*b23*a12-b11*b33*a31*c32*b22*a13-b11*b33*a31*b22*a12*c33-b11*b33*c31*a32*b12*a23-b11*b33*c31*a32*b13*a22+2*b11*b33*c31*b12*a22*a33-b11*b33*a32*c31*b23*a12-b11*b33*a32*c31*b22*a13-b11*b33*a32*c32*b23*a11+2*b11*b33*a32*c32*b21*a13+2*b11*b33*a32*c33*b21*a12+2*b11*b33*c32*a31*b13*a22-b11*b33*c32*a32*b13*a21+2*b11*b33*a33*c32*b22*a11-b11*b33*c33*b12*a22*a31-b11*b33*c33*a32*b12*a21+2*b12*b33*a33*b21*a11*c32-b12*b33*a32*b21*a11*c33-b12*b33*c32*a31*b13*a21+2*b12*b33*a33*c31*b21*a12-b12*b13*a31*a32*c23*b31-b12*b13*a31*a32*c21*b33-b12*b13*a31*a33*c22*b31-b12*b13*a31*a33*c21*b32+2*b12*b13*a32*a33*c21*b31-b12*b21*a31*b32*c13*a33+2*b12*b21*a31*b33*c13*a32-b12*b21*a31*b33*c12*a33-b12*b21*b31*a32*c13*a33-b12*b21*a32*b33*c11*a33+2*b12*b22*a31*b31*c13*a33+2*b12*b22*a31*b33*c11*a33-b12*b23*a31*b31*c13*a32-b12*b23*a31*b32*c11*a33-b12*b23*a31*b33*c11*a32+2*b12*b23*b31*a32*c11*a33+b12*b31*a31*c23*a13*b32+2*b12*b31*a31*b23*a13*c32-2*b12*b31*a31*b33*c23*a12+b12*b31*a31*b33*c22*a13+2*b12*b31*a31*c33*b23*a12-4*b12*b31*a31*c33*b22*a13-b12*b31*c31*b13*a23*a32-b12*b31*c31*a33*b13*a22-b12*b31*a32*b23*a13*c31+b12*b31*a32*b33*c23*a11+b12*b31*a32*b33*c21*a13-b12*b31*a32*c33*b23*a11+2*b12*b31*a32*c33*b21*a13+b12*b31*b32*c13*a23*a31+b12*b31*b32*a33*c11*a23+2*b12*b31*c32*b13*a23*a31-b12*b31*c32*a33*b13*a21-b12*b31*a33*c31*b23*a12+2*b12*b31*a33*c31*b22*a13-2*b12*b31*a33*b32*c23*a11+b12*b31*a33*b32*c21*a13-b12*b31*a33*c32*b23*a11-2*b12*b31*a33*b33*c21*a12+b12*b31*a33*b33*c22*a11+2*b12*b31*a33*c33*b22*a11+b12*b31*b33*a31*c12*a23-2*b12*b31*b33*a31*c13*a22+b12*b31*b33*a32*c13*a21+b12*b31*b33*a32*c11*a23-2*b12*b31*b33*a33*c11*a22+b12*b31*b33*a33*c12*a21+2*b12*b31*c33*a31*b13*a22-b12*b31*c33*a32*b13*a21-b12*b32*a31*b23*a13*c31-2*b12*b32*a31*b33*c21*a13-b12*b32*a31*c33*b23*a11-b12*b32*c31*b13*a23*a31+2*b12*b32*c31*a33*b13*a21+2*b12*b32*a33*c31*b23*a11-b12*b32*a33*c31*b21*a13+b12*b32*a33*c21*a11*b33+b12*b32*b33*c11*a21*a33-b12*b32*c33*a31*b13*a21-b12*b33*a31*c31*b23*a12+2*b12*b33*a31*c31*b22*a13-b12*b33*a31*c32*b23*a11-b12*b33*a31*c33*b21*a12+2*b12*b33*a31*c33*b22*a11-b12*b33*c31*a31*b13*a22+2*b12*b33*c31*a32*b13*a21+2*b12*b33*a32*c31*b23*a11-b12*b33*a32*c31*b21*a13-b13*b21*a31*b32*c13*a32+2*b13*b21*a31*b32*c12*a33-b13*b21*b31*a32*c12*a33-b13*b21*a32*b32*c11*a33-b13*b22*a31*b31*c13*a32-b13*b22*a31*b31*c12*a33-b13*b22*a31*b32*c11*a33-b13*b22*a31*b33*c11*a32+2*b13*b22*b31*a32*c11*a33+2*b13*b23*a31*b32*c11*a32+b13*b31*a31*b32*c23*a12-2*b13*b31*a31*b32*c22*a13-4*b13*b31*a31*c32*b23*a12+2*b13*b31*a31*c32*b22*a13+b13*b31*a31*c22*a12*b33+2*b13*b31*a31*b22*a12*c33-b13*b31*a32*c31*b22*a13+b13*b31*a32*b32*c23*a11-2*b13*b31*a32*b32*c21*a13+2*b13*b31*a32*c32*b23*a11-b13*b31*a32*c32*b21*a13+b13*b31*a32*b33*c21*a12-2*b13*b31*a32*b33*c22*a11-b13*b31*a32*c33*b21*a12-b13*b31*a32*c33*b22*a11+b13*b31*b32*a32*c13*a21+b13*b31*b32*a33*c12*a21+b13*b31*b32*a33*c11*a22-b13*b31*a33*b22*a12*c31+b13*b31*a33*b32*c21*a12+b13*b31*a33*b32*c22*a11+2*b13*b31*a33*c32*b21*a12-b13*b31*a33*c32*b22*a11+b13*b31*b33*c12*a22*a31-2*b13*b31*b33*a32*c12*a21+b13*b31*b33*a32*c11*a22+2*b13*b32*a31*c31*b23*a12-b13*b32*a31*c31*b22*a13+2*b13*b32*a31*c32*b23*a11-b13*b32*a31*c32*b21*a13-2*b13*b32*a31*b33*c21*a12+b13*b32*a31*b33*c22*a11-b13*b32*a31*c33*b21*a12-b13*b32*a31*c33*b22*a11-4*b13*b32*a32*c31*b23*a11+2*b13*b32*a32*c31*b21*a13+b13*b32*a32*c21*a11*b33+2*b13*b32*a32*b21*a11*c33-b13*b32*a33*c31*b21*a12-b13*b32*a33*b21*a11*c32+b13*b32*b33*a31*c12*a21-2*b13*b32*b33*a31*c11*a22+b13*b32*b33*c11*a21*a32-b13*b33*a31*b22*a12*c31+2*b13*b33*a31*c32*b21*a12-b13*b33*a32*c31*b21*a12+2*b13*b33*a32*c31*b22*a11-b13*b33*a32*b21*a11*c32+b21*b31*b32*c13*a13*a32+b21*b31*b32*a33*c12*a13-2*b21*b31*b32*a33*c13*a12+b21*b31*b33*a32*c13*a12-2*b21*b31*b33*a32*c12*a13+b21*b32*b33*a31*c13*a12+b21*b32*b33*a31*c12*a13+b21*b32*b33*a32*c11*a13-2*b21*b32*b33*a32*c13*a11+b21*b32*b33*a33*c11*a12-2*b21*b32*b33*a33*c12*a11+b22*b31*b32*c13*a13*a31+b22*b31*b32*a33*c11*a13-2*b22*b31*b33*a31*c13*a12+b22*b31*b33*a31*c12*a13-b11*b12*a31*a33*c23*b32-b11*b12*a31*a33*c22*b33-b11*b12*a32*a33*c23*b31-b11*b12*a32*a33*c21*b33-b11*b13*a31*a32*c23*b32-b11*b13*a31*a32*c22*b33+2*b11*b13*a31*a33*c22*b32-b11*b13*a32*a33*c21*b32+2*b11*b21*a32*b32*c13*a33+2*b11*b21*a32*b33*c12*a33-b11*b22*a31*b32*c13*a33+2*b11*b22*a31*b33*c13*a32-b11*b22*a31*b33*c12*a33-b11*b23*a31*b32*c13*a32+2*b11*b23*a31*b32*c12*a33+2*b11*b12*a31*a32*c23*b33-b11*b23*a31*b33*c12*a32-b11*b23*b31*a32*c12*a33-b11*b23*a32*b32*c11*a33+b11*b31*a32*c23*a13*b32-b11*b31*a32*b23*a13*c32-b11*b31*a32*c33*b23*a12+2*b11*b31*a32*c33*b22*a13+b11*b31*b32*c13*a23*a32+b11*b31*b32*a33*c12*a23-b11*b31*c32*b13*a23*a32-b11*b31*c32*a33*b12*a23+2*b11*b31*c32*a33*b13*a22-2*b11*b31*a33*b32*c23*a12+b11*b31*a33*b32*c22*a13+2*b11*b31*a33*c32*b23*a12-b11*b31*a33*c32*b22*a13+b11*b31*a33*c22*a12*b33-b11*b31*a33*b22*a12*c33-2*b11*b31*b33*a32*c12*a23+b11*b31*b33*c12*a22*a33+2*b11*b31*c33*a32*b12*a23-b11*b31*c33*a32*b13*a22-2*b33*c31*a33*b12^2*a21-b12*b31^2*c13*a23*a32-b12*b31^2*a33*c12*a23+b22*b31*b33*a32*c13*a11+b22*b32*b33*a31*c13*a11-2*b22*b32*b33*a31*c11*a13-2*b23*b31*b32*a31*c12*a13+b23*b31*b32*a31*c13*a12-2*b23*b31*b32*a32*c11*a13+b23*b31*b32*a32*c13*a11+b23*b31*b33*c12*a12*a31+b23*b31*b33*a32*c11*a12-2*b23*b31*b33*a32*c12*a11-2*b23*b32*b33*a31*c11*a12+b23*b32*b33*a31*c12*a11+b23*b32*b33*c11*a11*a32-2*b31*b32*c31*a23*b12*a13+b31*b32*c31*a23*b13*a12+b31*b32*c31*a13*b13*a22+b31*b32*c32*a23*b13*a11-2*b31*b32*c32*a23*b11*a13+b31*b32*c32*a13*b13*a21+b31*b32*c33*a13*b11*a22+b31*b32*c33*a11*b12*a23-2*b31*b32*c33*a11*b13*a22+b31*b32*c31*a13*b23*a12+b31*b32*c32*a13*b23*a11+b31*b32*c33*a13*b21*a12+b31*b32*c33*a13*b22*a11-2*b31*b32*c33*a12*b23*a11+b31*b33*c31*a22*b12*a13+b31*b33*c32*a13*b11*a22+b31*b33*c32*a12*b13*a21-2*b31*b33*c32*a11*b12*a23+b31*b33*c32*a11*b13*a22+b31*b33*c33*a12*b12*a21+b31*b33*c33*a22*b12*a11-2*b31*b33*c33*a22*b11*a12+b31*b33*c31*a12*b22*a13+b31*b33*c32*a13*b21*a12-2*b31*b33*c32*a13*b22*a11+b31*b33*c32*a12*b23*a11+b31*b33*c33*a12*b22*a11-2*b32*b33*c31*a13*b11*a22+b32*b33*c31*a13*b12*a21+b32*b33*c31*a12*b13*a21+b32*b33*c31*a11*b12*a23+b32*b33*c31*a11*b13*a22+b32*b33*c32*a11*b11*a23+b32*b33*c32*a21*b11*a13-2*b32*b33*c32*a21*b13*a11+b32*b33*c33*a21*b11*a12-2*b32*b33*c33*a21*b12*a11+b32*b33*c33*a11*b11*a22-2*b32*b33*c31*a13*b21*a12+b32*b33*c31*a13*b22*a11+b32*b33*c31*a12*b23*a11+b32*b33*c32*a11*b21*a13+b32*b33*c33*a11*b21*a12+b32*c32*a33*b11^2*a23-2*b32*c33*a32*b11^2*a23+b32*c33*a33*b11^2*a22+b33*c32*a32*b11^2*a23-2*b33*c32*a33*b11^2*a22+b33*c33*a32*b11^2*a22+b33*c33*a31*b12^2*a21+b12^2*a31*a33*c23*b31+b12^2*a31*a33*c21*b33+b31*c31*a33*b12^2*a23+b11*b12*a33^2*c22*b31+b11*b12*a33^2*c21*b32+b11*b13*a32^2*c23*b31-2*b11*b21*b33*c13*a32^2-2*b11*b21*b32*c12*a33^2+b11^2*a32*a33*c22*b33+b11^2*a32*a33*c23*b32+b11*b22*b31*c12*a33^2+b11*b23*b31*c13*a32^2-b11*a31*c23*a13*b32^2-b11*b32^2*c13*a23*a31-b11*b32^2*a33*c11*a23+2*b11*a33*b32^2*c23*a11-b11*a33*b32^2*c21*a13-b11*a32*b33^2*c21*a12+2*b11*a32*b33^2*c22*a11-b11*b33^2*c12*a22*a31+2*b11*b33^2*a32*c12*a21-b11*b33^2*a32*c11*a22+b11*b22*b32*c11*a33^2,2*b21*b23*b31*a22*c12*a13-b11*b13*c31*a22^2*b23+b22^2*b31*a13*c23*a11-b21*a32*c21*b13^2*a22-2*b13*b23*b32*a11*c21*a22-2*b12*b23*b31*a23*c21*a12+b23^2*b31*a12*c12*a21+b11*b21*b32*a23*c23*a12-b22*b23*b31*a12*c13*a21+2*b11*b31*b22*c12*a23^2-b21*b22*b31*a13*c13*a22+b12*b33*a22*b21*c13*a21-2*b12*b21*b32*a23*c23*a11+2*b13*b21*a33*b22*c12*a21-2*b11*a31*c12*b23^2*a22-b21*a31*c23*b12^2*a23+2*b21*a33*b12^2*c23*a21-2*b23^2*a32*c21*b11*a12-2*b13*b21*b32*a21*c22*a13-b13*b32*c12*b23*a21^2-b22*b23*b32*a11*c11*a23+b11*b33*a22*c11*b22*a23+b13*b23*b32*a21*c21*a12+b22^2*b33*a11*c11*a23-b21*b22*a33*b11*c23*a12-b11*b13*c33*a22^2*b21-2*b12*b23*b32*a11*c23*a21+2*b12*b21*a32*b23*c13*a21+2*b22*b23*a33*c21*b11*a12+2*b21*b23*b32*a12*c13*a21-2*b21^2*a32*c23*b13*a12+b11*b21*b32*a13*c22*a23+b11*b12*c33*a22*b21*a23+b13*b21*b32*a22*c23*a11+b13*b21*b32*a23*c22*a11+b13*b31*a21*c12*b23*a22+b11*b21*a33*c22*b12*a23-b22*b23*a31*c21*b12*a13+b12*b21*a33*c21*b13*a22-2*b11*b21*b32*a13*c23*a22+b11*b13*c31*a22*b22*a23-2*b11*c32*a22*b23^2*a11+b12*b13*c31*a22*b23*a21-b12*b31*b21*c12*a23^2-b21*b22*b32*a23*c11*a13-b22*b23*b31*a12*c11*a23+2*b21*b23*b32*a12*c11*a23+b11*b23*a31*c22*b13*a22-b11*b21*c33*a22*b22*a13-b13*b21*c32*a21*b23*a12+b12*b22*b33*a21*c21*a13+2*b12*b21*c31*a23*b23*a12-2*b13*b21*b33*a22*c22*a11+2*b12*b21*c33*a21*b23*a12+b12*b23*b33*a21*c21*a12+b12*b33*a21*c11*b22*a23-b12*b22*c33*a11*b23*a21+b11*b21*b33*a12*c23*a22-b13*b31*b21*c13*a22^2+b11*c32*a21*b23^2*a12-2*b13*b32*a22*b21*c11*a23+2*b12*b32*b21*c11*a23^2-b21*b23*b33*a22*c11*a12-b11*b33*b21*c13*a22^2-b11*b21*c32*a13*b22*a23-2*b13*a33*c11*b22^2*a21-2*b12*a32*c13*b21^2*a23-2*b23^2*b31*a22*c12*a11-b13*b21*a31*b22*c13*a22+b11*b22*a32*c23*b13*a21+b11*a33*b22^2*c13*a21+2*b11*b22*a31*b23*c13*a22-2*b13*b31*a21*b22*c12*a23-b12*b21*a31*b23*c12*a23-b12^2*c31*a23*b23*a21-b21*b23*b32*a13*c12*a21-b21*b23*b31*a12*c12*a23-2*b11*b21*b33*a12*c22*a23-2*b12*b21*b33*a21*c22*a13-b21*b22*a32*c23*b11*a13+2*b22*b23*b31*a13*c21*a12-b13*b21*a32*c11*b23*a22-2*b21^2*b32*a23*c13*a12-b11*b21*a33*b22*c13*a22-2*b11*b23*b31*a12*c23*a22+2*b11*b21*c32*a13*b23*a22+b11*c31*a12*b23^2*a22-2*b12*b23*a31*c21*b13*a22-2*b12*b23*b31*a23*c22*a11-2*b21^2*b33*a22*c12*a13+4*b13*b21*b33*a12*c22*a21+b11*b23*a31*b12*c23*a22+2*b22*b23*a32*c21*b11*a13-2*b11*b23*a31*c22*b12*a23-b21*b22*b33*a12*c11*a23-b22*b23*a33*c21*b12*a11-b12^2*c33*a21*b21*a23-b21*a33*c21*b12^2*a23+2*b23*a31*c21*b12^2*a23-b23*a31*b12^2*c23*a21+b11*a32*c11*b23^2*a22+b11*a32*c12*b23^2*a21+2*b11*b31*b23*c13*a22^2-b11*b32*b21*c12*a23^2-b11*b32*c11*b22*a23^2-b11*b33*c11*b23*a22^2-b11*b12*c31*a23^2*b22-b11*b12*c32*a23^2*b21-2*b11*a31*c13*b22^2*a23+b11*a33*c11*b22^2*a23+b11*c31*a13*b22^2*a23-2*b11*c33*a23*b22^2*a11+b11*c33*a21*b22^2*a13-b11^2*c33*a22*b22*a23-b11^2*c32*a23*b23*a22-b22*a32*c23*b11^2*a23-b22*a33*b11^2*c22*a23+2*b22*a33*b11^2*c23*a22+2*b23*a32*b11^2*c22*a23-b23*a32*b11^2*c23*a22-b23*a33*c22*b11^2*a22-b12*b13*c32*a21^2*b23-b12*b13*c33*a21^2*b22+b12*a33*b21^2*c12*a23+b12*a33*b21^2*c13*a22+b12*c32*a13*b21^2*a23-2*b12*c33*a23*b21^2*a12+b12*c33*a22*b21^2*a13+b12*a31*c11*b23^2*a22+b12*a31*c12*b23^2*a21-2*b12*a32*c11*b23^2*a21+b12*c31*a22*b23^2*a11-2*b12*c31*a21*b23^2*a12+b12*c32*a11*b23^2*a21-b23*a33*c21*b12^2*a21-b12*b31*c11*b22*a23^2+2*b12*b32*b23*c13*a21^2-b12*b33*b22*c13*a21^2-b12*b33*c12*b23*a21^2+b13*a32*b21^2*c12*a23+b13*a32*b21^2*c13*a22-2*b13*a33*c12*b21^2*a22+b13*c32*a23*b21^2*a12-2*b13*c32*a22*b21^2*a13+b13*c33*a12*b21^2*a22+b13*a31*c11*b22^2*a23+b13*a31*b22^2*c13*a21+b13*c31*a23*b22^2*a11-2*b13*c31*a21*b22^2*a13+b13*c33*a11*b22^2*a21-b13*b31*c11*b23*a22^2-b13*b32*b22*c13*a21^2+2*b13*b33*b21*c11*a22^2+2*b13*b33*b22*c12*a21^2-b13^2*c31*a22*b22*a21-b13^2*c32*a21*b21*a22-b21*a31*c22*b13^2*a22+2*b21*a32*c22*b13^2*a21+2*b22*a31*c21*b13^2*a22-b22*a31*c22*b13^2*a21-b22*a32*c21*b13^2*a21+b21^2*a32*c23*b12*a13+b21^2*a32*b13*c22*a13+b21^2*b32*a23*c12*a13+b21^2*b32*a13*c13*a22-2*b21^2*a33*c22*b12*a13+b21^2*a33*c22*b13*a12+b21^2*a33*b12*c23*a12+b21^2*b33*a12*c12*a23+b21^2*b33*a22*c13*a12+b21*b23*b33*c21*a12^2+b21*b23*b31*c23*a12^2+b21^2*b32*a13*c23*a12+b21^2*b33*a12*c22*a13+b21*b22*b32*c21*a13^2+b21*b22*b31*c22*a13^2+b22^2*a31*b13*c21*a13+b22^2*b31*a23*c11*a13-2*b22^2*b31*a23*c13*a11+b22^2*b31*a13*c13*a21-2*b22^2*a33*c21*b11*a13+b22^2*a33*c21*b13*a11+b22^2*a33*b11*c23*a11-2*b22^2*b33*a21*c11*a13+b22^2*b33*a21*c13*a11+b22^2*b33*a11*c21*a13+b22*b23*b32*c23*a11^2+b22*b23*b33*c22*a11^2-2*b23^2*a31*c22*b12*a11+b23^2*a31*c22*b11*a12+b22^2*a31*c23*b11*a13-2*b22^2*a31*c23*b13*a11+b23^2*a31*b12*c21*a12+b23^2*b31*a22*c11*a12+b23^2*a32*c21*b12*a11+b23^2*a32*b11*c22*a11-2*b23^2*b32*a21*c11*a12+b23^2*b32*a21*c12*a11+b23^2*b32*a11*c11*a22+b23^2*b31*a12*c22*a11+b23^2*b32*a11*c21*a12+b11^2*c32*a23^2*b22+b11^2*c33*a22^2*b23+b13^2*c31*a22^2*b21+b13^2*c32*a21^2*b22-b21^2*b32*c22*a13^2-b21^2*b33*c23*a12^2+b12^2*c31*a23^2*b21+b12^2*c33*a21^2*b23-b22^2*b33*c23*a11^2-b22^2*b31*c21*a13^2-b23^2*b31*c21*a12^2-b23^2*b32*c22*a11^2-b11*b21*c32*a23*b23*a12+b11*b21*a32*c23*b13*a22-b11*b21*a32*b23*c13*a22+2*b11*b21*a32*c13*b22*a23-2*b11*b21*a32*b13*c22*a23+b11*b13*c32*a22*b23*a21+b11*b13*c32*a22*b21*a23-2*b11*b13*c32*a21*b22*a23+b11*b13*c33*a22*b22*a21-b11*b21*a32*b23*c12*a23+b11*b21*a32*c23*b12*a23+b11*b12*c33*a21*b22*a23-2*b11*b12*c33*a22*b23*a21+b11*b12*c31*a23*b23*a22+b11*b12*c32*a23*b23*a21+b11*b21*a33*c22*b13*a22-b11*b21*a33*b22*c12*a23+2*b11*b21*a33*c12*b23*a22-2*b11*b21*a33*b12*c23*a22+b11*b21*b33*a22*c22*a13-b11*b21*c33*a12*b23*a22+2*b11*b21*c33*a12*b22*a23+2*b11*b22*a31*b23*c12*a23+b11*b22*a31*c23*b12*a23-2*b11*b22*a31*c23*b13*a22+b11*b22*a31*b13*c22*a23-b11*b22*a32*b23*c11*a23-b11*b22*a32*b23*c13*a21+b11*b22*a32*b13*c21*a23+b11*b22*a33*c21*b12*a23-2*b11*b22*a33*c21*b13*a22-b11*b22*a33*c11*b23*a22+b11*b22*a33*c22*b13*a21-b11*b22*a33*c12*b23*a21-2*b11*b22*a33*b12*c23*a21+4*b11*b22*b31*a13*c23*a22-2*b11*b22*b31*a23*c23*a12-2*b11*b22*b31*a13*c22*a23-b11*b22*c31*a23*b23*a12+b11*b22*b32*a23*c23*a11-2*b11*b22*b32*a13*c23*a21+b11*b22*b32*a13*c21*a23+2*b11*b22*c32*a23*b23*a11-b11*b22*c32*a13*b23*a21+b11*b22*b33*a23*c21*a12+b11*b22*b33*a23*c22*a11-2*b11*b22*b33*a22*c21*a13-2*b11*b22*b33*a22*c23*a11+b11*b22*b33*a21*c22*a13+b11*b22*b33*a21*c23*a12+2*b11*b22*c33*a22*b23*a11-b11*b22*c33*a21*b23*a12-b11*b22*c31*a13*b23*a22-2*b11*b23*a32*c21*b12*a23+b11*b23*a32*c21*b13*a22-2*b11*b23*a32*c22*b13*a21+b11*b23*a32*b12*c23*a21+b11*b23*a33*c22*b12*a21+b11*b23*a33*b12*c21*a22-2*b11*b23*b32*a23*c21*a12-2*b11*b23*b32*a23*c22*a11+b11*b23*b32*a22*c21*a13+b11*b23*b32*a22*c23*a11+b11*b23*b32*a21*c22*a13+b11*b23*b32*a21*c23*a12+b11*b23*b33*a12*c21*a22+b11*b23*b33*a22*c22*a11-2*b11*b23*b33*a12*c22*a21+4*b11*b23*b31*a12*c22*a23-2*b11*b23*b31*a22*c22*a13-2*b11*b31*a23*b22*c13*a22-2*b11*b31*a23*c12*b23*a22+b11*b32*a23*b21*c13*a22+b11*b32*a23*c11*b23*a22+b11*b32*a21*b23*c12*a23-2*b11*b32*a21*b23*c13*a22+b11*b32*a21*c13*b22*a23+b11*b33*a22*b21*c12*a23-2*b11*b33*a21*b22*c12*a23+b11*b33*a21*b22*c13*a22+b11*b33*a21*c12*b23*a22-2*b12*b13*c31*a22*b21*a23+b12*b13*c31*a21*b22*a23+b12*b13*c32*a21*b21*a23+b12*b13*c33*a21*b21*a22+b12*b21*a31*c23*b13*a22-b12*b21*a31*b23*c13*a22+2*b12*b21*a31*c13*b22*a23+b12*b21*a31*b13*c22*a23-2*b12*b21*a32*c23*b13*a21+2*b12*b21*a32*b23*c11*a23+b12*b21*a32*b13*c21*a23-b12*b21*a33*c11*b22*a23-b12*b21*a33*c11*b23*a22-2*b12*b21*a33*c22*b13*a21-b12*b21*a33*b22*c13*a21-b12*b21*a33*c12*b23*a21-2*b12*b21*b31*a13*c23*a22+b12*b21*b31*a23*c23*a12+b12*b21*b31*a13*c22*a23-b12*b21*c31*a13*b22*a23+4*b12*b21*b32*a13*c23*a21-2*b12*b21*b32*a13*c21*a23-b12*b21*c32*a23*b23*a11-b12*b21*c32*a13*b23*a21+b12*b21*b33*a23*c21*a12+b12*b21*b33*a23*c22*a11+b12*b21*b33*a22*c21*a13+b12*b21*b33*a22*c23*a11-2*b12*b21*b33*a21*c23*a12+2*b12*b21*c33*a23*b22*a11-b12*b21*c33*a22*b23*a11-b12*b21*c33*a21*b22*a13-b12*b21*c31*a13*b23*a22+b12*b22*a31*c23*b13*a21-b12*b22*a31*b23*c11*a23-b12*b22*a31*b23*c13*a21-2*b12*b22*a31*b13*c21*a23-2*b12*b22*b31*a13*c23*a21+b12*b22*b31*a23*c23*a11+b12*b22*b31*a13*c21*a23+2*b12*b22*c31*a13*b23*a21-b12*b22*c31*a23*b23*a11+b12*b22*a33*c21*b13*a21+b12*b22*b33*a11*c23*a21-2*b12*b22*b33*a11*c21*a23+b12*b23*a31*c22*b13*a21+b12*b23*a32*c21*b13*a21+b12*b23*b31*a22*c21*a13+b12*b23*b31*a22*c23*a11+b12*b23*b31*a21*c22*a13+b12*b23*b31*a21*c23*a12+4*b12*b23*b32*a11*c21*a23-2*b12*b23*b32*a21*c21*a13-2*b12*b23*b33*a11*c21*a22+b12*b23*b33*a11*c22*a21+b12*b31*a23*b21*c13*a22+b12*b31*a23*c11*b23*a22+b12*b31*a21*b23*c12*a23-2*b12*b31*a21*b23*c13*a22+b12*b31*a21*c13*b22*a23-2*b12*b32*a23*b21*c13*a21-2*b12*b32*a23*c11*b23*a21-2*b12*b33*a22*b21*c11*a23+b12*b33*a22*c11*b23*a21+b12*b33*a21*b21*c12*a23-b13*b21*a31*b22*c12*a23+2*b13*b21*a31*c12*b23*a22-b13*b21*a32*c11*b22*a23-b13*b21*a32*b22*c13*a21-b13*b21*a32*c12*b23*a21+2*b13*b21*a33*b22*c11*a22+b13*b21*b32*a23*c21*a12+b13*b21*b32*a22*c21*a13-2*b13*b21*b32*a21*c23*a12-b13*b21*c32*a23*b22*a11+2*b13*b21*c32*a22*b23*a11+2*b13*b21*c32*a21*b22*a13-2*b13*b21*b33*a12*c21*a22-b13*b21*c33*a22*b22*a11-b13*b21*c33*a12*b22*a21+b13*b21*b31*a12*c23*a22-2*b13*b21*b31*a12*c22*a23+b13*b21*b31*a22*c22*a13-b13*b21*c31*a12*b22*a23+2*b13*b21*c31*a22*b22*a13-b13*b21*c31*a12*b23*a22-b13*b22*a31*c11*b23*a22-b13*b22*a31*c12*b23*a21+2*b13*b22*a32*c11*b23*a21+b13*b22*b31*a23*c21*a12+b13*b22*b31*a23*c22*a11-2*b13*b22*b31*a22*c21*a13-2*b13*b22*b31*a22*c23*a11+b13*b22*b31*a21*c22*a13+b13*b22*b31*a21*c23*a12-b13*b22*c31*a22*b23*a11+2*b13*b22*c31*a21*b23*a12+b13*b22*b32*a11*c23*a21-2*b13*b22*b32*a11*c21*a23+b13*b22*b32*a21*c21*a13-2*b13*b22*b33*a21*c21*a12+4*b13*b22*b33*a11*c21*a22-2*b13*b22*b33*a11*c22*a21-b13*b22*c32*a11*b23*a21+b13*b23*b31*a12*c21*a22-2*b13*b23*b31*a12*c22*a21+b13*b23*b31*a22*c22*a11+b13*b23*b32*a11*c22*a21+b13*b31*a22*b21*c12*a23+b13*b31*a22*c11*b22*a23+b13*b31*a21*b22*c13*a22+b13*b32*a22*b21*c13*a21+b13*b32*a22*c11*b23*a21+b13*b32*a21*c11*b22*a23+b13*b32*a21*b21*c12*a23-2*b13*b33*a22*b21*c12*a21-2*b13*b33*a22*c11*b22*a21+2*b21*b22*b31*a23*c13*a12+2*b21*b22*a32*c23*b13*a11-b21*b22*a32*b13*c21*a13-b21*b22*b32*a13*c13*a21+2*b21*b22*a33*c21*b12*a13-b21*b22*a33*c21*b13*a12+2*b21*b22*a33*b11*c22*a13-b21*b22*a33*b12*c23*a11+2*b21*b22*b33*a13*c11*a22+2*b21*b22*b33*a13*c12*a21-b21*b22*b33*a12*c13*a21-b21*b22*b33*a11*c12*a23-b21*b22*b33*a11*c13*a22+2*b21*b22*b32*a23*c13*a11+2*b21*b23*a31*c22*b12*a13-b21*b23*a31*c22*b13*a12-b21*b23*a31*b12*c23*a12-b21*b23*b31*a22*c13*a12-b21*b23*a32*c21*b12*a13+2*b21*b23*a32*c21*b13*a12-b21*b23*a32*b11*c22*a13+2*b21*b23*a32*b11*c23*a12-b21*b23*a32*c22*b13*a11-b21*b23*a32*b12*c23*a11-b21*b23*b32*a13*c11*a22-b21*b23*b32*a11*c12*a23-b21*b23*b32*a11*c13*a22-b21*b23*a33*c22*b11*a12+2*b21*b23*a33*c22*b12*a11-b21*b23*a33*b12*c21*a12-b21*b23*b33*a12*c12*a21+2*b21*b23*b33*a22*c12*a11-b21*b22*a31*c23*b12*a13+2*b21*b22*a31*c23*b13*a12-b21*b22*a31*b13*c22*a13-b21*b22*b31*a23*c12*a13-b21*b22*b31*a13*c23*a12-b21*b22*b32*a13*c23*a11-b21*b22*b33*a13*c21*a12-b21*b22*b33*a13*c22*a11+2*b21*b22*b33*a12*c23*a11-b21*b23*b31*a12*c22*a13-b21*b23*b32*a13*c21*a12+2*b21*b23*b32*a13*c22*a11-b21*b23*b32*a12*c23*a11-b21*b23*b33*a12*c22*a11+2*b22*b23*b33*a21*c11*a12-b22*b23*a31*c21*b13*a12-b22*b23*a31*b11*c22*a13-b22*b23*a31*b11*c23*a12+2*b22*b23*a31*c22*b13*a11+2*b22*b23*a31*b12*c23*a11-b22*b23*b31*a13*c11*a22-b22*b23*b31*a13*c12*a21+2*b22*b23*b31*a11*c12*a23+2*b22*b23*b31*a11*c13*a22-b22*b23*a32*c21*b13*a11-b22*b23*a32*b11*c23*a11+2*b22*b23*b32*a21*c11*a13-b22*b23*b32*a21*c13*a11-b22*b23*a33*b11*c22*a11-b22*b23*b33*a21*c12*a11-b22*b23*b33*a11*c11*a22-b22*b23*b31*a13*c22*a11-b22*b23*b31*a12*c23*a11-b22*b23*b32*a11*c21*a13-b22*b23*b33*a11*c21*a12+2*b12*b22*a33*c11*b23*a21-b21*b22*a33*c22*b13*a11,c11*c22*c33*a32*b11*a13+c12*c31*c33*a13*b12*a21-c11*c33*b31*a22*c13*a12+c11*c21*c33*a32*b13*a12-c12*c31*b31*a13*c13*a22-c11*c13*a32*c31*b23*a12+c11*c31*c33*a22*b13*a12+c31*c32*a13*c11*b23*a12-c11*c13*c32*a31*b13*a22+c12*c13*a31^2*b13*c22-c11*c13*a31*a32*c23*b12+2*c11*c13*a31*b22*a12*c33+c13*c22*c31*a32*b13*a11-2*c11*c31*c33*a22*b12*a13+2*c12*c13*a33*b31*c22*a11+c12*c31*c33*a13*b11*a22-c11*c33*b33*a12*c12*a21+c11*c32*c33*a13*b11*a22+c13*c21*c32*a32*b13*a11+c21*c33*b31*a12*c12*a13+c13^2*a32*b31*c21*a12-2*c13*c31*c32*a13*b11*a22+2*c11*c13*c32*a31*b12*a23+2*c11*c33*b32*a11*c12*a23+c13*c21*c32*a33*b12*a11-c11*c32*b31*a23*c13*a12+c13^2*c31*a32*b12*a21-c11*c12*c31*a33*b13*a22-2*c11*c22*c33*a33*b12*a11-c12*c31^2*a23*b12*a13-c11*c31*b32*a13*c13*a22-c12*c13*a31*a33*c22*b11+c33*b32*a13*c11^2*a22+c11*c32*c33*a12*b11*a23-c12*c13*a31*c33*b22*a11+c12^2*c33*a31*b11*a23+c12*c32*c33*a21*b13*a11+2*c12*c13*a32*b31*c23*a11+c11^2*c32*a33*b13*a22-2*c12*c31*c33*a12*b11*a23+c11*c21*c32*a33*b12*a13-2*c11*c21*c33*a32*b12*a13-c11*c13*c32*a33*b11*a22-c23*c31*b31*a12^2*c13-c11*c12*a32*a33*b13*c21-c23*c32*b33*a11^2*c12+2*c12*c13*a33*b21*a11*c32+c23*c32*b33*a11*c11*a12-c11*c12*a32*a33*c23*b11-2*c22*c32*b31*a13*c13*a11-c11*c12*c33*a32*b11*a23+c31*c33*a12*b21*c12*a13-2*c13*c23*c32*a31*b11*a12+c11^2*a33*c32*b22*a13+2*c21*c31*b32*a13^2*c12+c11^2*c32*b13*a23*a32+c13*c23*c32*a31*b12*a11+c31*b33*a11*c12^2*a23+c12*c22*c31*a33*b11*a13+c13^2*a31*c22*a12*b31+2*c12*c13*c31*a32*b11*a23-c12*c32*b31*a13*c13*a21+c13*c31*c32*a12*b13*a21+c13*c31*c33*a22*b11*a12+c13*c21*c32*a33*b11*a12-2*c13*c21*c31*b12*a12*a33+c12*c32*c33*a11*b11*a23+c13*c22*c31*a33*b12*a11+2*c11*c13*a32*b31*c22*a13-c11*c32^2*a23*b11*a13-c31*c33*c11*b23*a12^2-2*c13*c31*c32*a13*b12*a21-c12*c13*a32*c31*b23*a11+c22*c31*b32*a13*c13*a11-c31^2*a13*b22*c13*a12-2*c11^2*a32*b33*c22*a13+4*c12*c23*c33*a31*b11*a12-c11*c12*c33*a33*b12*a21+2*c12*c13*c33*a31*b12*a21+2*c12*c33^2*a21*b11*a12+2*c12*c13*a31*b32*c21*a13-2*c13^2*a31*b22*a12*c31+2*c12*c13*a31*b33*c21*a12+c22*c33*b32*a11*c11*a13+c13*c22*c31*a33*b11*a12-2*c31*c32*a11*b23*c13*a12+2*c11*c12*c33*a32*b13*a21-c11*c12*a33*c31*b23*a12+c12^2*a33*c31*b21*a13-c11*c12*c33*a33*b11*a22-2*c13*c31*c33*a22*b12*a11-c22*c31*b31*a13^2*c12+c23*c32*b32*a11*c11*a13-c11*c13*c31*b12*a22*a33-2*c11*c23*c33*b12*a12*a31-2*c11*c32*c33*a11*b13*a22-2*c12*c31*c32*a23*b13*a11+2*c22*c32*b33*a11^2*c13-c12*c13*c32*a31*b11*a23-c12*c32*b33*a21*c13*a11-c11^2*a32^2*b13*c23-c11^2*a33^2*b12*c22-c12^2*a31^2*b13*c23-c12^2*a33^2*b11*c21-c13^2*a31^2*b12*c22-c13^2*a32^2*b11*c21+c31^2*b22*c12*a13^2+c31^2*b23*c13*a12^2+c32^2*b21*c11*a13^2+c32^2*b23*c13*a11^2+c33^2*b21*c11*a12^2+c33^2*b22*c12*a11^2-c22*c33*b32*a11^2*c13-c22*c33*b33*a11^2*c12-c23*c31*b33*a12^2*c11-c23*c32*b32*a11^2*c13+2*c23*c33*b31*a12^2*c11+2*c23*c33*b32*a11^2*c12-c31*c32*b21*c12*a13^2-c31*c32*c11*b22*a13^2-c31*c33*b21*c13*a12^2-c31^2*a13*c12*b23*a12-c32*c33*b22*c13*a11^2-c32*c33*c12*b23*a11^2-c32^2*a13*b21*c13*a11-c32^2*a13*c11*b23*a11-c33^2*a12*b21*c12*a11-c33^2*a12*c11*b22*a11-2*c21*c31*b32*a13*c13*a12-2*c21*c31*b33*a12*c12*a13+c21*c32*b31*a13*c13*a12+c21*c32*b32*a13*c13*a11+c21*c32*b33*a12*c11*a13-2*c21*c32*b33*a12*c13*a11+c21*c32*b33*a11*c12*a13+c21*c33*b32*a12*c11*a13-2*c21*c33*b32*a11*c12*a13+c21*c33*b32*a12*c13*a11+c21*c33*b33*a12*c12*a11+c22*c31*b31*a13*c13*a12+c22*c31*b33*a12*c11*a13-2*c22*c31*b33*a12*c13*a11+c22*c31*b33*a11*c12*a13-2*c22*c32*b33*a11*c11*a13-2*c22*c33*b31*a12*c11*a13+c22*c33*b31*a12*c13*a11+c22*c33*b31*a11*c12*a13+c22*c33*b33*a11*c11*a12+c23*c31*b31*a12*c12*a13+c23*c31*b32*a12*c11*a13-2*c23*c31*b32*a11*c12*a13+c23*c31*b32*a12*c13*a11+c23*c31*b33*a12*c12*a11-2*c23*c32*b31*a12*c11*a13+c23*c32*b31*a12*c13*a11+c23*c32*b31*a11*c12*a13-2*c23*c33*b31*a12*c12*a11-2*c23*c33*b32*a11*c11*a12+c31*c32*a13*b21*c13*a12+c31*c32*a11*b23*c12*a13+c31*c32*a11*c13*b22*a13+c31*c33*a12*c11*b22*a13-2*c31*c33*a11*b22*c12*a13+c31*c33*a11*b22*c13*a12+c31*c33*a11*c12*b23*a12-2*c32*c33*a12*b21*c11*a13+c32*c33*a12*b21*c13*a11+c32*c33*a12*c11*b23*a11+c32*c33*a11*c11*b22*a13+c32*c33*a11*b21*c12*a13-c11*c31*b32*a23*c12*a13+2*c11*c31*b32*a23*c13*a12+c11*c31*c32*a23*b12*a13-2*c11*c31*c32*a23*b13*a12+c11*c31*c32*a13*b13*a22-c11*c31*b33*a12*c12*a23-c11*c31*b33*a22*c13*a12+2*c11*c31*b33*a22*c12*a13+c11*c31*c33*a12*b12*a23-c11*c32*b31*a23*c12*a13+2*c11*c32*b31*a13*c13*a22-c11*c32*b32*a13*c13*a21+2*c11*c32*b33*a13*c12*a21-c11*c32*b33*a12*c13*a21-c11*c32*b33*a11*c12*a23+2*c11*c32*b33*a11*c13*a22+c11*c32*c33*a13*b12*a21+c11*c32*c33*a12*b13*a21-2*c11*c32*c33*a11*b12*a23-c11*c32*b32*a23*c13*a11+2*c11*c33*b31*a12*c12*a23-c11*c33*b31*a22*c12*a13-c11*c33*b32*a13*c12*a21+2*c11*c33*b32*a12*c13*a21-c11*c33*b32*a11*c13*a22-c11*c33*b33*a22*c12*a11+c12*c21*c33*a33*b12*a11+c11*c12*a33^2*b12*c21+c11*c12*a33^2*c22*b11+c11*c13*a32^2*c23*b11+c11*c13*a32^2*b13*c21+2*c11*c32^2*a23*b13*a11-c11*c32^2*a13*b13*a21-c11*c33^2*a12*b12*a21+2*c11*c33^2*a22*b12*a11-c11*c33^2*a22*b11*a12+c11^2*a32*c23*a13*b32-2*c11^2*a32*b23*a13*c32+c11^2*a32*a33*c23*b12+c11^2*a32*a33*b13*c22+c11^2*a32*b33*c23*a12+c11^2*a32*c33*b23*a12+c11^2*a32*c33*b22*a13-2*c11^2*c32*a33*b12*a23-2*c11^2*a33*b32*c23*a12+c11^2*a33*b32*c22*a13+c11^2*a33*c32*b23*a12+c11^2*a33*c22*a12*b33-2*c11^2*a33*b22*a12*c33+c11^2*c33*a32*b12*a23-2*c11^2*c33*a32*b13*a22+c11^2*c33*b12*a22*a33+c32*b32*a23*c11^2*a13-2*c32*b33*a13*c11^2*a22+c32*b33*a12*c11^2*a23-2*c33*b32*a12*c11^2*a23+c33*b33*a22*c11^2*a12+2*c12*c31^2*a23*b13*a12-c12*c31^2*a13*b13*a22-c12*c33^2*a21*b12*a11-c12*c33^2*a11*b11*a22+c31*b31*a23*c12^2*a13+c12^2*a31*c23*a13*b31-2*c12^2*a31*b23*a13*c31+c12^2*a31*a33*c23*b11+c12^2*a31*a33*b13*c21+c12^2*a31*b33*c23*a11-2*c12^2*a31*b33*c21*a13+c12^2*a31*c33*b23*a11+c12^2*a31*c33*b21*a13+c12^2*c31*b13*a23*a31-2*c12^2*c31*a33*b11*a23+c12^2*c31*a33*b13*a21-2*c12^2*a33*b31*c23*a11+c12^2*a33*b31*c21*a13+c12^2*a33*c31*b23*a11+c12^2*a33*c21*a11*b33-2*c12^2*a33*b21*a11*c33-2*c12^2*c33*a31*b13*a21+c12^2*c33*b11*a21*a33-2*c31*b33*a13*c12^2*a21+c33*b31*a13*c12^2*a21-2*c33*b31*a11*c12^2*a23+c33*b33*a21*c12^2*a11-c13*c31^2*a12*b12*a23-c13*c31^2*a22*b13*a12+2*c13*c31^2*a22*b12*a13-c13*c32^2*a11*b11*a23+2*c13*c32^2*a21*b11*a13-c13*c32^2*a21*b13*a11+c13^2*a31*a32*b12*c21+c13^2*a31*a32*c22*b11-2*c13^2*a31*b32*c21*a12+c13^2*a31*b32*c22*a11+c32*b32*a21*c13^2*a11+2*c21*c31*b33*a12^2*c13-c21*c32*b31*a13^2*c12-c21*c32*b32*a13^2*c11-c21*c33*b31*a12^2*c13-c21*c33*b33*a12^2*c11-c22*c31*b32*a13^2*c11+2*c22*c32*b31*a13^2*c11+c13^2*a31*c32*b21*a12+c13^2*a31*c32*b22*a11+c13^2*c31*b12*a22*a31-2*c13^2*c31*a32*b11*a22-2*c13^2*a32*b31*c22*a11+c13^2*a32*c31*b21*a12+c13^2*a32*c31*b22*a11+c13^2*a32*c21*a11*b32-2*c13^2*a32*b21*a11*c32-2*c13^2*c32*a31*b12*a21+c13^2*c32*a31*b11*a22+c13^2*c32*b11*a21*a32+c31*b31*a22*c13^2*a12-2*c31*b32*a12*c13^2*a21+c31*b32*a11*c13^2*a22+c32*b31*a12*c13^2*a21-2*c32*b31*a11*c13^2*a22+c12*c23*c32*b11*a11*a33-2*c12*c23*c33*a31*b12*a11-2*c12*c23*c33*b11*a11*a32-c12*c31*b31*a23*c13*a12-c12*c13*a31*b31*c23*a12-c12*c13*a31*b31*c22*a13+2*c12*c13*a31*c31*b23*a12-2*c12*c21*c31*b13*a13*a32-2*c12*c21*c31*a33*b12*a13+4*c12*c21*c31*a33*b13*a12+c12*c21*c32*b13*a13*a31+c12*c21*c32*a33*b11*a13-2*c12*c21*c32*a33*b13*a11+c12*c22*c31*b13*a13*a31-2*c12*c22*c31*a33*b13*a11+c12*c22*c33*a31*b13*a11-2*c12*c22*c33*a31*b11*a13+c12*c22*c33*b11*a11*a33-2*c12*c23*c31*a31*b13*a12+c12*c23*c31*a31*b12*a13+c12*c23*c31*a32*b11*a13+c12*c23*c31*a32*b13*a11-2*c12*c23*c31*a33*b11*a12+c12*c23*c31*a33*b12*a11-2*c12*c23*c32*a31*b11*a13+c12*c23*c32*a31*b13*a11+2*c11*c12*a31*a32*b13*c23-c11*c12*a31*c23*a13*b32+2*c11*c12*a31*b23*a13*c32-c11*c12*a31*a33*c23*b12-c11*c12*a31*a33*b13*c22-c11*c12*a31*b33*c23*a12+2*c11*c12*a31*b33*c22*a13-c11*c12*a31*c33*b23*a12-c11*c12*a31*c33*b22*a13-c11*c12*c31*b13*a23*a32+2*c11*c12*c31*a33*b12*a23-c11*c12*a32*c23*a13*b31+2*c11*c12*a32*b23*a13*c31-c11*c12*a32*b33*c23*a11+2*c11*c12*a32*b33*c21*a13-c11*c12*a32*c33*b23*a11-c11*c12*a32*c33*b21*a13-c11*c12*c32*b13*a23*a31+2*c11*c12*c32*a33*b11*a23-c11*c12*c32*a33*b13*a21+2*c11*c12*a33*b31*c23*a12-c11*c12*a33*b31*c22*a13-c11*c12*a33*c31*b22*a13+2*c11*c12*a33*b32*c23*a11-c11*c12*a33*b32*c21*a13-c11*c12*a33*c32*b23*a11-c11*c12*a33*c32*b21*a13-c11*c12*a33*b33*c21*a12-c11*c12*a33*b33*c22*a11+2*c11*c12*a33*c33*b21*a12+2*c11*c12*a33*c33*b22*a11-c11*c12*c33*a31*b12*a23+2*c11*c12*c33*a31*b13*a22-c11*c13*a31*a32*b13*c22+2*c11*c13*a31*b32*c23*a12-c11*c13*a31*b32*c22*a13-c11*c13*a31*c32*b23*a12-c11*c13*a31*c32*b22*a13+2*c11*c13*a31*a33*b12*c22-c11*c13*a31*c22*a12*b33-c11*c13*c31*a32*b12*a23+2*c11*c13*c31*a32*b13*a22-c11*c13*a32*b31*c23*a12-c11*c13*a32*c31*b22*a13-c11*c13*a32*b32*c23*a11-c11*c13*a32*b32*c21*a13+2*c11*c13*a32*c32*b23*a11+2*c11*c13*a32*c32*b21*a13-c11*c13*a32*a33*b12*c21-c11*c13*a32*a33*c22*b11-c11*c13*a32*b33*c21*a12+2*c11*c13*a32*b33*c22*a11-c11*c13*a32*c33*b21*a12-c11*c13*a32*c33*b22*a11-c11*c13*c32*a32*b11*a23-c11*c13*c32*a32*b13*a21+2*c11*c13*c32*a33*b12*a21-c11*c13*a33*c22*a12*b31+2*c11*c13*a33*b22*a12*c31+2*c11*c13*a33*b32*c21*a12-c11*c13*a33*b32*c22*a11-c11*c13*a33*c32*b21*a12-c11*c13*a33*c32*b22*a11-c11*c13*c33*b12*a22*a31-c11*c13*c33*a32*b12*a21+2*c11*c13*c33*a32*b11*a22+c11*c21*c32*b13*a13*a32-2*c11*c21*c32*a33*b13*a12+c11*c21*c33*b12*a12*a33+c11*c22*c33*a31*b13*a12+c11*c22*c33*a31*b12*a13-2*c11*c22*c33*a32*b13*a11+c11*c22*c33*a33*b11*a12+c11*c22*c31*b13*a13*a32+c11*c22*c31*a33*b12*a13-2*c11*c22*c31*a33*b13*a12-2*c11*c22*c32*b13*a13*a31-2*c11*c22*c32*a33*b11*a13+4*c11*c22*c32*a33*b13*a11+c11*c23*c32*a33*b11*a12-2*c11*c23*c32*a33*b12*a11+c11*c23*c31*a32*b13*a12-2*c11*c23*c31*a32*b12*a13+c11*c23*c31*b12*a12*a33+c11*c23*c32*a31*b12*a13+c11*c23*c32*a31*b13*a12+c11*c23*c32*a32*b11*a13-2*c11*c23*c32*a32*b13*a11-2*c11*c23*c33*a32*b11*a12+4*c11*c23*c33*a32*b12*a11+2*c12*c13*a31*c31*b22*a13-c12*c13*a31*a32*c23*b11-c12*c13*a31*a32*b13*c21-c12*c13*a31*b32*c23*a11-c12*c13*a31*c32*b23*a11-c12*c13*a31*c32*b21*a13-c12*c13*a31*a33*b12*c21-c12*c13*a31*b33*c22*a11-c12*c13*a31*c33*b21*a12-c12*c13*c31*a31*b12*a23-c12*c13*c31*a31*b13*a22-c12*c13*c31*a32*b13*a21+2*c12*c13*c31*a33*b11*a22-c12*c13*c31*a33*b12*a21-c12*c13*a32*b31*c21*a13-c12*c13*a32*c31*b21*a13+2*c12*c13*a32*a33*b11*c21-c12*c13*a32*c21*a11*b33+2*c12*c13*a32*b21*a11*c33+2*c12*c13*c32*a31*b13*a21-c12*c13*c32*b11*a21*a33-c12*c13*a33*b31*c21*a12-c12*c13*a33*c31*b21*a12-c12*c13*a33*c31*b22*a11-c12*c13*a33*c21*a11*b32-c12*c13*c33*a31*b11*a22-c12*c13*c33*b11*a21*a32-2*c12*c21*c33*a31*b13*a12+c12*c21*c33*a31*b12*a13+c12*c21*c33*a32*b11*a13+c12*c21*c33*a32*b13*a11-2*c12*c21*c33*a33*b11*a12+2*c12*c31*b32*a13*c13*a21+c12*c31*c32*a23*b11*a13+c12*c31*c32*a13*b13*a21+2*c12*c31*b33*a12*c13*a21-c12*c31*b33*a11*c13*a22-2*c12*c31*c33*a12*b13*a21+c12*c31*c33*a11*b12*a23+c12*c31*c33*a11*b13*a22-c12*c31*b32*a23*c13*a11+2*c12*c32*b31*a23*c13*a11-2*c12*c32*c33*a21*b11*a13-c12*c33*b31*a12*c13*a21+2*c12*c33*b31*a11*c13*a22-c12*c33*b32*a21*c13*a11-2*c13*c21*c31*a32*b13*a12+4*c13*c21*c31*a32*b12*a13-2*c13*c21*c32*a31*b12*a13+c13*c21*c32*a31*b13*a12-2*c13*c21*c32*a32*b11*a13+c13*c21*c33*b12*a12*a31+c13*c21*c33*a32*b11*a12-2*c13*c21*c33*a32*b12*a11+c13*c22*c31*a31*b13*a12-2*c13*c22*c31*a31*b12*a13-2*c13*c22*c31*a32*b11*a13+4*c13*c22*c32*a31*b11*a13-2*c13*c22*c32*a31*b13*a11-2*c13*c22*c32*b11*a11*a33-2*c13*c22*c33*a31*b11*a12+c13*c22*c33*a31*b12*a11+c13*c22*c33*b11*a11*a32+c13*c23*c31*b12*a12*a31+c13*c23*c31*a32*b11*a12-2*c13*c23*c31*a32*b12*a11+c13*c23*c32*b11*a11*a32+c13*c31*c32*a12*b11*a23+c13*c31*c32*a11*b12*a23+c13*c31*c32*a11*b13*a22+c13*c31*c33*a12*b12*a21-2*c13*c32*c33*a21*b11*a12+c13*c32*c33*a21*b12*a11+c13*c32*c33*a11*b11*a22+c12*c13*a31^2*c23*b12,-2*c22*c23*a31*c12*b23*a11+2*c11*c22*a33*b21*c13*a22+c21*c23*a32*c12*b23*a11+c21*a32*b21*c13^2*a22-c13*b33*a12*c21^2*a22-c13*c23*c31*a12*b21*a22-c11*c13*b31*a22*c22*a23+c22*c23*c31*a12*b23*a11-c11*c22*a33*b21*c12*a23-2*c12*c21*b33*a23*c22*a11+c21*c23*c32*a13*b11*a22+c21*c23*c33*a12*b12*a21+2*c12*c33*a22*c21*b11*a23+2*c11*c33*a21*c22*b12*a23-c23^2*c31*a22*b11*a12-c11*c21*a33*b22*c12*a23-2*c11*c21*a32*b13*c22*a23+2*c12*c23*c32*a11*b23*a21+c11*c21*a33*c22*b13*a22-c13*c22*c31*a21*b22*a13+c21*a33*b21*c12^2*a23+c21*c22*a33*c11*b23*a12+2*c11*c22*a33*c12*b23*a21+c21*c23*a33*c12*b21*a12-2*c22*c23*a32*b21*c11*a13+c13*c31*c21*b13*a22^2-c21^2*c32*a13*b13*a22-c13*b31*a23*c22^2*a11-c12*c31*a23*b11*c23*a22+c23*a33*b21*c12^2*a21+2*c13*c21*c33*a12*b21*a22-2*c13*c33*c21*b11*a22^2-2*c13*c21*a33*c22*b11*a22-c11*c23*a33*c12*b21*a22-c11*c22*a31*c13*b22*a23+c12*c33*b12*c23*a21^2+2*c12*c21*c32*a13*b21*a23-2*c12*c21*a31*b13*c22*a23-c11*c22*c33*a21*b22*a13+2*c11*b32*a22*c23^2*a11+c22*a31*b22*c13^2*a21-2*c13*c21*a33*c22*b12*a21+2*c23^2*c31*a22*b12*a11-2*c21*c23*c32*a12*b13*a21-4*c12*c23*c32*a11*b21*a23+2*c11*c22*c33*a22*b23*a11+c12*c22*b31*a23*c23*a11+c13*c21*a31*c22*b12*a23+c22*c23*c31*a13*b12*a21-c22^2*c33*a11*b11*a23+c21*c23*c33*a12*b22*a11-c12*c31*a21*b13*c22*a23-c13*a31*c22^2*b13*a21+c23*a33*b22*c11^2*a22-c11*b33*a21*c22^2*a13-c12*b32*a11*c23^2*a21-2*c12*c21*a32*c23*b11*a23+c13*c21*a32*b11*c23*a22-2*c21*c23*c33*a22*b12*a11-c13*a32*c21^2*b12*a23-c22^2*a31*c13*b21*a13+c11*c33*b11*c23*a22^2+c12^2*b33*a21*c21*a23+c21*c23*c32*a12*b23*a11-c13*c22*c31*a23*b21*a12+2*c13*c22*c33*a21*b21*a12-2*c21*c22*c33*a13*b11*a22-2*c13*c33*c22*b12*a21^2+c21*c22*c32*a13*b23*a11-2*c21*c23*c31*a22*b12*a13+2*c13*c33*a22*c21*b12*a21+c11*c33*c21*b13*a22^2+c22*c23*c31*a12*b11*a23+c13*c21*a32*b11*c22*a23-2*c11*c21*a33*b12*c23*a22+2*c11*c31*a23*b12*c23*a22-c11*c32*a23*b11*c23*a22-c13*c32*a21*c21*b12*a23-2*c21*c23*c32*a13*b22*a11-c11*c33*a22*c21*b12*a23-c11*c23*c32*a22*b23*a11-c22*c23*c33*b22*a11^2-c21^2*c32*a13*b23*a12-c13*c22*c31*a21*b23*a12+2*c21^2*a33*b22*c12*a13-c11*c23*c33*a12*b21*a22+c21*c23*a32*b22*c13*a11+2*c13*c21*c32*a21*b23*a12-c23^2*a32*c11*b22*a11+2*c11*c23*c31*a22*b22*a13-2*c21*c23*a33*b22*c12*a11-c23^2*c31*a12*b12*a21-2*c22*c23*a33*b21*c11*a12-c13*a31*b11*c22^2*a23-c21^2*a32*c13*b22*a13+c21*c23*c32*a11*b13*a22+c13*c21*a32*c22*b13*a21-c21^2*a33*b22*c13*a12+c21*c22*a33*b22*c13*a11+2*c12*c23*c32*a21*b21*a13-c12*c23*a32*b21*c13*a21-c12*c13*b32*a21*c21*a23+c12*c21*a33*b11*c22*a23-c11*c21*c33*a12*b23*a22+c21*c22*c33*a13*b21*a12-2*c21*c22*a32*b23*c13*a11+2*c12*c22*a31*c13*b21*a23+c22*c23*c33*a11*b11*a22+2*c12*b33*a23*c21^2*a12+c11*c13*b31*a22^2*c23+2*c11*c12*b33*a22*c23*a21+c22*c23*c32*a11*b21*a13-4*c13*c22*c33*a11*b21*a22+2*c11*c22*c31*a13*b22*a23-2*c22*c23*c31*a11*b13*a22-c11^2*b33*a22^2*c23-c12^2*b31*a23^2*c21-c12^2*b33*a21^2*c23-c13^2*b31*a22^2*c21-c13^2*b32*a21^2*c22+c21^2*c32*b22*a13^2+c21^2*c33*b23*a12^2+c22^2*c31*b21*a13^2+c22^2*c33*b23*a11^2+c23^2*c31*b21*a12^2+c23^2*c32*b22*a11^2-c11^2*b32*a23^2*c22-c12*c21*a32*c13*b21*a23-c12*c21*a33*b21*c13*a22+c12*c21*a33*b11*c23*a22+c12*c21*a33*c22*b13*a21+2*c12*c21*a33*b22*c13*a21+c12*c21*a33*b12*c23*a21+c12*c21*b31*a13*c23*a22-c12*c33*a21*c21*b12*a23-c12*c21*c33*a23*b22*a11-c12*c21*c33*a22*b21*a13-c12*c21*c33*a22*b23*a11+2*c12*c21*c33*a21*b22*a13+2*c12*c21*c33*a21*b23*a12+2*c12*c22*c31*a13*b23*a21-c12*c22*c31*a23*b23*a11-c12*c22*c31*a13*b21*a23-c12*c22*a33*b21*c13*a21-2*c12*c22*a33*b11*c23*a21+c12*c22*b33*a11*c23*a21-c12*c22*c33*a11*b23*a21+2*c12*c22*c33*a11*b21*a23-c12*c22*c33*a21*b21*a13+2*c12*c23*a31*b21*c13*a22-c12*c23*a31*b22*c13*a21+2*c12*c23*c31*a23*b21*a12+2*c12*c23*c31*a23*b22*a11-c12*c23*c31*a22*b21*a13-c12*c23*c31*a22*b23*a11-c12*c23*c31*a21*b22*a13-c12*c23*c31*a21*b23*a12+c11*c12*b31*a23^2*c22+c11*c12*b32*a23^2*c21+c11*c13*b33*a22^2*c21+2*c11*a31*b13*c22^2*a23-c11*a33*b11*c22^2*a23-c11*a33*c22^2*b13*a21-c11*b31*a13*c22^2*a23+2*c11*b33*a23*c22^2*a11+2*c11*a31*b12*c23^2*a22-c11*a32*b11*c23^2*a22-c11*a32*b12*c23^2*a21-c11*b32*a21*c23^2*a12-c11*b31*a12*c23^2*a22-2*c11*c31*c22*b12*a23^2+c11*c32*c21*b12*a23^2+c11*c32*b11*c22*a23^2+c11^2*b32*a23*c23*a22+c11^2*b33*a22*c22*a23+c22*a32*b23*c11^2*a23+c22*a33*c11^2*b22*a23-2*c22*a33*c11^2*b23*a22-2*c23*a32*c11^2*b22*a23+c23*a32*c11^2*b23*a22+c12*c13*b32*a21^2*c23+c12*c13*b33*a21^2*c22+2*c12*a32*b13*c21^2*a23-c12*a33*c21^2*b12*a23-c12*a33*c21^2*b13*a22-c12*b32*a13*c21^2*a23-c12*b33*a22*c21^2*a13-c12*a31*b11*c23^2*a22-c12*a31*b12*c23^2*a21+2*c12*a32*b11*c23^2*a21-c12*b31*a22*c23^2*a11+2*c12*b31*a21*c23^2*a12+c12*c31*c21*b12*a23^2+c12*c31*b11*c22*a23^2-2*c12*c32*c21*b11*a23^2-2*c12*c32*c23*b13*a21^2+c12*c33*c22*b13*a21^2+c12^2*b31*a23*c23*a21+c21*a31*b23*c12^2*a23-2*c21*a33*c12^2*b23*a21-2*c23*a31*b21*c12^2*a23+c23*a31*c12^2*b23*a21-c13*a32*c21^2*b13*a22+2*c13*a33*b12*c21^2*a22-c13*b32*a23*c21^2*a12+2*c13*b32*a22*c21^2*a13+2*c13*a33*b11*c22^2*a21+2*c13*b31*a21*c22^2*a13-c13*b33*a11*c22^2*a21+c13*c31*b11*c23*a22^2+c13*c32*c22*b13*a21^2+c13*c32*b12*c23*a21^2+c13^2*b31*a22*c22*a21+c13^2*b32*a21*c21*a22+c21*a31*b22*c13^2*a22-2*c21*a32*b22*c13^2*a21-2*c22*a31*b21*c13^2*a22+c22*a32*b21*c13^2*a21-c21^2*c33*a12*b12*a23-c21^2*c33*a22*b13*a12+2*c21^2*c33*a22*b12*a13-c21^2*a32*b23*c12*a13+2*c21^2*a32*b23*c13*a12+2*c21^2*c32*a23*b13*a12-c21^2*a33*c12*b23*a12-c21*c22*c31*b22*a13^2-c21*c22*c32*b21*a13^2-c21*c23*c31*b23*a12^2-c21*c23*c33*b21*a12^2-c21^2*c33*a12*b22*a13-c22^2*a31*b23*c11*a13+2*c22^2*a31*b23*c13*a11-c22^2*c31*a23*b11*a13+2*c22^2*c31*a23*b13*a11-c22^2*c31*a13*b13*a21+2*c22^2*a33*b21*c11*a13-c22^2*a33*b21*c13*a11-c22^2*a33*c11*b23*a11+2*c22^2*c33*a21*b11*a13-c22^2*c33*a21*b13*a11-c22*c23*c32*b23*a11^2-c22^2*c31*a13*b23*a11-c22^2*c33*a11*b21*a13-c23^2*a31*b22*c11*a12+2*c23^2*a31*b22*c12*a11-c23^2*a31*c12*b21*a12+2*c23^2*a32*b21*c11*a12-c23^2*a32*b21*c12*a11+2*c23^2*c32*a21*b11*a12-c23^2*c32*a21*b12*a11-c23^2*c32*a11*b11*a22-c23^2*c31*a12*b22*a11-c23^2*c32*a11*b21*a12+2*c12*c21*c31*a13*b23*a22+c12*c22*a31*c23*b11*a23+c12*c22*a31*c23*b13*a21-c12*c22*a31*b23*c13*a21-2*c12*c22*b31*a13*c23*a21-c11*c12*b31*a23*c23*a22-c11*c12*b32*a23*c23*a21-c11*c12*b33*a22*c21*a23-c11*c12*b33*a21*c22*a23-c11*c13*b32*a22*c23*a21-c11*c13*b32*a22*c21*a23+2*c11*c13*b32*a21*c22*a23-c11*c13*b33*a22*c22*a21-c11*c21*a32*b23*c12*a23+c11*c21*a32*c23*b12*a23+c11*c21*a32*c23*b13*a22-c11*c21*a32*b23*c13*a22+2*c11*c21*a32*c13*b22*a23-2*c11*c21*b32*a13*c23*a22+c11*c21*b32*a23*c23*a12+c11*c21*b32*a13*c22*a23+2*c11*c21*c32*a13*b23*a22-c11*c21*c32*a23*b23*a12-c11*c21*c32*a13*b22*a23+c11*c21*a33*c22*b12*a23-c11*c21*a33*b22*c13*a22+2*c11*c21*a33*c12*b23*a22+c11*c21*b33*a12*c23*a22-2*c11*c21*b33*a12*c22*a23+c11*c21*b33*a22*c22*a13+2*c11*c21*c33*a12*b22*a23-c11*c21*c33*a22*b22*a13-c11*c22*a31*b23*c12*a23-2*c11*c22*a31*c23*b12*a23-2*c11*c22*a31*c23*b13*a22+2*c11*c22*a31*b23*c13*a22+c11*c22*a32*c23*b11*a23+c11*c22*a32*c23*b13*a21-c11*c22*a32*b23*c13*a21-c11*c22*a32*c13*b21*a23+c11*c22*a33*b11*c23*a22-c11*c22*a33*b22*c13*a21+c11*c22*a33*b12*c23*a21+c11*c22*b31*a13*c23*a22+c11*c22*b31*a23*c23*a12+2*c11*c22*c31*a23*b23*a12-2*c11*c22*b32*a23*c23*a11+c11*c22*b32*a13*c23*a21-c11*c22*c32*a23*b23*a11+2*c11*c22*c32*a13*b23*a21-c11*c22*c32*a13*b21*a23-2*c11*c22*b33*a22*c23*a11+c11*c22*b33*a21*c23*a12-c11*c22*c33*a23*b21*a12-c11*c22*c33*a23*b22*a11+2*c11*c22*c33*a22*b21*a13-c11*c22*c33*a21*b23*a12-4*c11*c22*c31*a13*b23*a22+2*c11*c23*a31*b22*c12*a23-c11*c23*a31*b22*c13*a22-c11*c23*a31*c12*b23*a22+2*c11*c23*a32*b21*c12*a23-c11*c23*a32*b21*c13*a22+2*c11*c23*a32*b22*c13*a21-c11*c23*a32*c12*b23*a21-c11*c23*a33*b22*c12*a21+2*c11*c23*c32*a23*b21*a12+2*c11*c23*c32*a23*b22*a11-c11*c23*c32*a22*b21*a13-c11*c23*c32*a21*b22*a13-c11*c23*c32*a21*b23*a12-c11*c23*c33*a22*b22*a11+2*c11*c23*c33*a12*b22*a21-4*c11*c23*c31*a12*b22*a23+2*c11*c31*a23*c22*b13*a22-c11*c32*a23*c21*b13*a22+2*c11*c32*a21*c23*b13*a22-c11*c32*a21*b13*c22*a23-c11*c33*a22*b11*c22*a23-c11*c33*a21*c22*b13*a22-c11*c33*a21*b12*c23*a22+c12*c21*b33*a22*c23*a11+c12*c21*b33*a21*c22*a13-2*c12*c21*b33*a21*c23*a12-c12*c21*c33*a23*b21*a12-2*c12*c21*b31*a23*c23*a12+c12*c21*b31*a13*c22*a23-c12*c21*c31*a23*b23*a12-c12*c21*c31*a13*b22*a23+c12*c21*b32*a23*c23*a11+c12*c21*b32*a13*c23*a21+2*c12*c21*c32*a23*b23*a11-4*c12*c21*c32*a13*b23*a21-c12*c13*b31*a22*c23*a21+2*c12*c13*b31*a22*c21*a23-c12*c13*b31*a21*c22*a23-c12*c13*b33*a21*c21*a22+c12*c21*a31*c23*b12*a23+c12*c21*a31*c23*b13*a22-c12*c21*a31*b23*c13*a22-c12*c21*a31*c13*b22*a23-2*c12*c21*a32*c23*b13*a21+2*c12*c21*a32*b23*c13*a21-c12*c23*c33*a21*b21*a12+2*c12*c23*c33*a11*b21*a22-c12*c23*c33*a11*b22*a21-c12*c31*a23*c21*b13*a22-c12*c31*a21*c23*b12*a23+2*c12*c31*a21*c23*b13*a22+2*c12*c32*a23*c21*b13*a21+2*c12*c32*a23*b11*c23*a21-c12*c33*a22*c21*b13*a21-c12*c33*a22*b11*c23*a21-c12*c33*a21*b11*c22*a23+c13*c21*a31*c22*b13*a22-2*c13*c21*a31*b12*c23*a22+c13*c21*a32*b12*c23*a21+c13*c21*b32*a23*c22*a11-2*c13*c21*b32*a22*c23*a11-2*c13*c21*b32*a21*c22*a13+c13*c21*b32*a21*c23*a12-c13*c21*c32*a23*b21*a12-c13*c21*c32*a23*b22*a11-c13*c21*c32*a22*b21*a13-c13*c21*c32*a22*b23*a11+2*c13*c21*c32*a21*b22*a13+c13*c21*b33*a22*c22*a11+c13*c21*b33*a12*c22*a21+2*c13*c21*c33*a22*b22*a11-4*c13*c21*c33*a12*b22*a21+c13*c21*b31*a12*c23*a22+c13*c21*b31*a12*c22*a23-2*c13*c21*b31*a22*c22*a13+2*c13*c21*c31*a12*b22*a23-c13*c21*c31*a22*b22*a13-c13*c21*c31*a12*b23*a22+c13*c22*a31*b11*c23*a22+c13*c22*a31*b12*c23*a21-2*c13*c22*a32*b11*c23*a21+c13*c22*b31*a22*c23*a11-2*c13*c22*b31*a21*c23*a12-c13*c22*c31*a23*b22*a11+2*c13*c22*c31*a22*b21*a13+2*c13*c22*c31*a22*b23*a11+c13*c22*b32*a11*c23*a21+2*c13*c22*c32*a11*b21*a23-c13*c22*c32*a21*b21*a13+2*c13*c22*c33*a11*b22*a21-c13*c22*c32*a11*b23*a21+2*c13*c23*c31*a12*b22*a21-c13*c23*c31*a22*b22*a11-c13*c23*c32*a21*b21*a12+2*c13*c23*c32*a11*b21*a22-c13*c23*c32*a11*b22*a21-c13*c31*a22*c21*b12*a23-c13*c31*a22*b11*c22*a23+2*c13*c31*a21*c22*b12*a23-c13*c31*a21*c22*b13*a22-c13*c31*a21*b12*c23*a22+2*c13*c32*a22*c21*b11*a23-c13*c32*a22*c21*b13*a21-c13*c32*a22*b11*c23*a21-c13*c32*a21*b11*c22*a23+2*c13*c33*a22*b11*c22*a21+c21*c22*a31*b23*c12*a13+c21*c22*c31*a23*b12*a13-2*c21*c22*a31*b23*c13*a12+c21*c22*a31*c13*b22*a13-2*c21*c22*c31*a23*b13*a12+c21*c22*c31*a13*b13*a22+c21*c22*a32*b23*c11*a13+c21*c22*a32*c13*b21*a13-2*c21*c22*c32*a23*b13*a11+c21*c22*c32*a23*b11*a13+c21*c22*c32*a13*b13*a21-2*c21*c22*a33*b21*c12*a13+c21*c22*a33*b21*c13*a12-2*c21*c22*a33*c11*b22*a13+c21*c22*a33*c12*b23*a11-2*c21*c22*c33*a13*b12*a21+c21*c22*c33*a12*b11*a23+c21*c22*c33*a12*b13*a21+c21*c22*c33*a11*b12*a23+c21*c22*c33*a11*b13*a22-2*c21*c23*a31*b22*c12*a13+c21*c23*a31*b22*c13*a12+c21*c23*a31*c12*b23*a12+c21*c23*c31*a12*b12*a23+c21*c23*c31*a22*b13*a12+c21*c23*a32*b21*c12*a13-2*c21*c23*a32*b21*c13*a12+c21*c23*a32*c11*b22*a13-2*c21*c23*a32*c11*b23*a12+c21*c23*c32*a13*b12*a21-2*c21*c23*c32*a12*b11*a23+c21*c23*c32*a11*b12*a23+c21*c23*a33*b22*c11*a12+c21*c23*c33*a22*b11*a12+c21*c22*c31*a13*b23*a12+c21*c22*c33*a13*b22*a11-2*c21*c22*c33*a12*b23*a11+c21*c23*c31*a12*b22*a13+c21*c23*c32*a13*b21*a12+c22*c23*a31*b21*c12*a13+c22*c23*a31*b21*c13*a12+c22*c23*a31*c11*b22*a13+c22*c23*a31*c11*b23*a12-2*c22*c23*a31*b22*c13*a11+c22*c23*c31*a13*b11*a22+c22*c23*c31*a12*b13*a21-2*c22*c23*c31*a11*b12*a23+c22*c23*a32*b21*c13*a11+c22*c23*a32*c11*b23*a11+c22*c23*c32*a11*b11*a23-2*c22*c23*c32*a21*b11*a13+c22*c23*c32*a21*b13*a11+c22*c23*a33*b21*c12*a11+c22*c23*a33*c11*b22*a11-2*c22*c23*c33*a21*b11*a12+c22*c23*c33*a21*b12*a11-2*c22*c23*c31*a13*b21*a12+c22*c23*c31*a13*b22*a11+c22*c23*c33*a11*b21*a12-2*c11*c31*c23*b13*a22^2-c11*c32*a21*c23*b12*a23-c21^2*c32*a23*b12*a13+2*c11*c23*c31*a12*b23*a22,c11*c22*c31*a13*b13*a22-c11*c22*a33*c12*b23*a11+c22*c31*a13*c11*b23*a12-c11*c12*a32*c23*b11*a23-2*c12^2*a33*c21*b11*a23+c12*c23*c32*a11*b11*a23-2*c11^2*a32*c23*b13*a22-2*c23*b31*a11*c12^2*a23+c13*c22*c33*a11*b11*a22-c23*c32*c12*b23*a11^2+c11^2*a33*c22*b13*a22-2*c13^2*a31*c22*b12*a21-c11*c22*b32*a23*c13*a11-c12*c13*c31*a22*b13*a21-c11*a31*b13*c22^2*a13-c11*c21*b32*a23*c12*a13-c11*c21*a33*b22*c12*a13+c21*c22*b32*a13*c13*a11+c11*c22*c33*a13*b11*a22+4*c11*c23*c33*a22*b12*a11+2*c11*c32*b23*a13*c12*a21-c22*c23*b33*a11^2*c12-2*c22*b33*a13*c11^2*a22-2*c12*c21*c33*a12*b11*a23-c12*c32*a13*b21*c13*a21-c12*c13*c33*a21*b11*a22-c12*c22*b33*a21*c13*a11+c21*a32*b21*c13^2*a12-c11*c32*c13*a23*b21*a12-2*c11*c21*a33*c22*b13*a12-2*c12*c21*a31*c23*b13*a12-c22*c33*c12*b23*a11^2+c13*c21*c33*a12*b12*a21+c12*c21*a33*b12*c23*a11+c21*c32*a13*c11*b23*a12+c11*c21*c32*a23*b12*a13-2*c22*b31*a11*c13^2*a22-c12*c33*b21*a12*c13*a21-2*c12*c21*a33*c22*b13*a11+c13*c23*c31*a22*b11*a12-2*c13*c21*c32*a13*b12*a21-c22^2*b33*a11*c11*a13+c11*c13*c31*b13*a22^2+c11*c22*a32*c23*b11*a13-c12*a32*b11*c23^2*a11-c11*c33*c12*a21*b23*a12+c32*b23*a12*c11^2*a23+2*c12*c21*b32*a13*c13*a21-2*c13*c22*a31*b11*c23*a12-2*c12*c21*c33*a12*b13*a21+c22*b33*a12*c11^2*a23-c11*c12*c33*a23*b11*a22+c12*c21*c33*a13*b11*a22-c12*a31*b12*c23^2*a11+c13^2*a31*b12*c21*a22+c21*c32*a13*b21*c13*a12+c12*c22*c33*a21*b13*a11+c21*c22*b33*a12*c11*a13-c11*c23*a31*b22*c12*a13-2*c22*a32*b21*c13^2*a11-2*c22*c33*a12*b21*c11*a13+c13*c21*a33*c22*b12*a11-c12*c22*a31*b23*c13*a11+c11*c21*a32*c23*b13*a12+c22*b31*a12*c13^2*a21+2*c11*c13*a32*c21*b13*a22-2*c23*a33*b22*c11^2*a12+2*c11*c23*b31*a12*c12*a23+c12*c23*c31*a13*b11*a22+2*c12*c23*a32*b21*c13*a11-c21*c22*b31*a13^2*c12+c23*c31*a11*c12*b23*a12+c13*c21*c32*a11*b12*a23-2*c12*c21*c32*a23*b13*a11+c21*c33*a11*c12*b23*a12+c21*c23*b31*a12*c12*a13+c22*a33*c11^2*b22*a13+c32*b21*a12*c13^2*a21-c11*c21*b33*a22*c13*a12-c11*c13*c32*a22*b13*a21-c21*c33*b21*c13*a12^2-c12*c31*b23*a11*c13*a22+c21*c33*a12*c11*b22*a13+c21*b31*a22*c13^2*a12+c12*c21*a32*c23*b13*a11-2*c11*c23*c33*a22*b11*a12-c11*c33*b22*a13*c12*a21+c11*c22*c33*a12*b13*a21+c23*b33*a21*c12^2*a11+c22*c23*b33*a11*c11*a12-c23*c32*b22*c13*a11^2+2*c11*c31*a12*c13*b22*a23+c23*c32*a11*c11*b22*a13-c11*c31*a13*b22*c13*a22-2*c21*c31*a13*c12*b23*a12+c11*c21*a32*b13*c22*a13+2*c12*c13*a32*c21*b11*a23-c12*c21*a33*b22*c13*a11-2*c21*c33*a11*b22*c12*a13+c11*c23*c32*a12*b11*a23+2*c11*c22*a32*b23*c13*a11+2*c12*c21*a31*b23*c13*a12-2*c11*c22*c31*a23*b13*a12-c12*c23*a31*b22*c13*a11-c12*c23*a31*b21*c13*a12+2*c11*c22*b33*a13*c12*a21+c11^2*a32*c23*b12*a23+2*c12*a31*b11*c23^2*a12-c12*c21*b33*a11*c13*a22-2*c32*b23*a13*c11^2*a22+c21*c33*a12*b21*c12*a13+c11*c23*c32*a13*b12*a21-2*c13*c21*c32*a13*b11*a22-2*c11*c22*a33*b12*c23*a11+c13^2*a31*c22*b11*a22+c23*a32*c11^2*b22*a13-2*c23*c33*a12*c11*b22*a11+c23*b32*a13*c11^2*a22-2*c23*a33*b21*c12^2*a11-c12*c13*a32*c21*b13*a21+c21*c22*b33*a11*c12*a13+c12*c21*a31*c23*b12*a13-c12*c13*c31*a23*b12*a21-2*c12*c23*c31*a12*b13*a21+c22*a33*c11^2*b23*a12-c11*c12*a31*c23*b12*a23+c21*c33*a11*b22*c13*a12-c11^2*c32*b12*a23^2-c11^2*c33*b13*a22^2-c12^2*c31*b11*a23^2-c12^2*c33*b13*a21^2-c13^2*c31*b11*a22^2-c13^2*c32*b12*a21^2+c21^2*b32*a13^2*c12+c21^2*b33*a12^2*c13+c22^2*b31*a13^2*c11+c22^2*b33*a11^2*c13+c23^2*b31*a12^2*c11+c23^2*b32*a11^2*c12+c22*c31*a11*b23*c12*a13-2*c22*c31*a11*b23*c13*a12+c22*c31*a11*c13*b22*a13-2*c22*c32*a13*b21*c13*a11-2*c22*c32*a13*c11*b23*a11+c22*c33*a12*b21*c13*a11+c22*c33*a12*c11*b23*a11+c22*c33*a11*c11*b22*a13+c22*c33*a11*b21*c12*a13+c23*c31*a12*b21*c12*a13+c23*c31*a12*c11*b22*a13-2*c23*c31*a11*b22*c12*a13+c23*c31*a11*b22*c13*a12-2*c23*c32*a12*b21*c11*a13+c23*c32*a12*b21*c13*a11+c23*c32*a12*c11*b23*a11+c23*c32*a11*b21*c12*a13-2*c23*c33*a12*b21*c12*a11+c11*c12*c31*b12*a23^2+c11*c12*c32*b11*a23^2+c11*c13*c33*b11*a22^2-c11*a33*b11*c22^2*a13+2*c11*a33*c22^2*b13*a11-c11*a31*b12*c23^2*a12-c11*a32*b11*c23^2*a12+2*c11*a32*b12*c23^2*a11+c11^2*a32*b13*c22*a23+c11^2*c32*a23*b13*a22-2*c11^2*a33*c22*b12*a23+c11^2*a33*b12*c23*a22+c11^2*c33*a22*b12*a23-2*c22*a32*b23*c11^2*a13+c22*b32*a23*c11^2*a13-2*c11*c22*c33*a11*b12*a23-2*c11*c22*c33*a11*b13*a22+2*c11*c23*a31*b22*c13*a12-c11*c23*a31*c12*b23*a12-c11*c23*b31*a22*c13*a12-c11*c23*b31*a22*c12*a13+c11*c23*c31*a12*b12*a23+c11*c23*c31*a22*b13*a12-2*c11*c23*c31*a22*b12*a13-c11*c23*a32*b21*c12*a13-c11*c23*a32*b21*c13*a12-c11*c23*a32*b22*c13*a11-c11*c23*a32*c12*b23*a11-c11*c23*b32*a13*c12*a21+2*c11*c23*b32*a12*c13*a21+2*c11*c23*b32*a11*c12*a23-c11*c23*b32*a11*c13*a22+c11*c23*c32*a13*b11*a22+c11*c23*c32*a12*b13*a21-2*c11*c23*c32*a11*b12*a23-2*c11*c23*c32*a11*b13*a22+2*c11*c23*a33*b22*c12*a11+2*c11*c23*a33*c12*b21*a12-c11*c23*b33*a12*c12*a21-c11*c23*b33*a22*c12*a11-2*c11*c23*c33*a12*b12*a21-c11*c31*a13*b22*c12*a23+2*c11*c31*a13*c12*b23*a22-c11*c31*a12*b23*c12*a23-c11*c31*a12*b23*c13*a22-c11*c32*b23*a12*c13*a21-c11*c32*b23*a11*c12*a23+2*c11*c32*b23*a11*c13*a22-c11*c32*c13*a23*b22*a11+2*c11*c32*c13*a22*b21*a13-c11*c32*c13*a21*b22*a13-c11*c32*a13*b21*c12*a23+2*c11*c33*b22*a12*c13*a21+2*c11*c33*b22*a11*c12*a23-c11*c33*b22*a11*c13*a22+2*c11*c33*c12*a23*b21*a12-c11*c33*c12*a22*b21*a13-c11*c33*c12*a22*b23*a11-c11*c33*a12*b21*c13*a22+2*c12*c31*c13*a21*b22*a13-c12*c32*a11*b23*c13*a21+2*c12*c32*a11*c13*b21*a23+2*c12*c33*b21*a11*c13*a22-c12*c33*a11*b22*c13*a21-2*c13*c21*a31*c22*b12*a13+c13*c21*a31*c22*b13*a12+c13*c21*a31*b12*c23*a12-2*c13*c21*c31*a12*b12*a23-2*c13*c21*c31*a22*b13*a12+4*c13*c21*c31*a22*b12*a13-2*c13*c21*a32*b11*c22*a13+c13*c21*a32*b11*c23*a12+c13*c21*a32*c22*b13*a11-2*c13*c21*a32*b12*c23*a11+c13*c21*c32*a12*b11*a23+c13*c21*c32*a12*b13*a21+c13*c21*c32*a11*b13*a22+c13*c21*a33*c22*b11*a12-2*c13*c21*c33*a22*b12*a11+c13*c21*c33*a22*b11*a12+c13*c22*a31*b12*c23*a11-2*c13*c22*c31*a13*b11*a22-2*c13*c22*c31*a13*b12*a21+c13*c22*c31*a12*b11*a23+c13*c22*c31*a12*b13*a21+c13*c22*c31*a11*b12*a23+c13*c22*c31*a11*b13*a22+c13*c22*a32*b11*c23*a11-2*c13*c22*c32*a11*b11*a23+4*c13*c22*c32*a21*b11*a13-2*c13*c22*c32*a21*b13*a11-2*c13*c22*c33*a21*b11*a12+c13*c22*c33*a21*b12*a11+c13*c23*c31*a12*b12*a21-2*c13*c23*c31*a22*b12*a11-2*c13*c23*c32*a21*b11*a12+c13*c23*c32*a21*b12*a11+c13*c23*c32*a11*b11*a22-c12*c13*a31*c21*b12*a23-c12*c13*a31*c21*b13*a22-c12*c13*a31*b11*c22*a23-c12*c13*a31*b11*c23*a22+2*c12*c13*a31*c22*b13*a21+2*c12*c13*a31*b12*c23*a21+2*c12*c13*c31*a23*b11*a22-c12*c13*a32*b11*c23*a21-c12*c13*c32*a21*b11*a23+2*c12*c13*a33*c21*b11*a22-c12*c13*a33*c21*b12*a21-c12*c13*a33*b11*c22*a21+2*c12*c21*a31*c13*b22*a13+c12*c21*a31*b13*c22*a13-c12*c21*b31*a23*c13*a12-c12*c21*b31*a13*c13*a22-2*c12*c21*c31*a23*b12*a13+4*c12*c21*c31*a23*b13*a12-2*c12*c21*c31*a13*b13*a22+c12*c21*a32*c23*b11*a13-c12*c21*a32*b23*c13*a11-c12*c21*a32*c13*b21*a13+c12*c21*c32*a23*b11*a13+c12*c21*c32*a13*b13*a21-c12*c21*a33*b21*c13*a12+c12*c21*a33*b11*c22*a13-2*c12*c21*a33*b11*c23*a12+2*c12*c21*b33*a12*c13*a21+c12*c21*c33*a13*b12*a21+c12*c21*c33*a11*b12*a23+c12*c21*c33*a11*b13*a22-c12*c21*b32*a23*c13*a11-2*c12*c22*a31*c23*b11*a13+c12*c22*a31*c23*b13*a11-c12*c22*a31*c13*b21*a13+2*c12*c22*b31*a23*c13*a11-c12*c22*b31*a13*c13*a21+c12*c22*c31*a23*b11*a13-2*c12*c22*c31*a23*b13*a11+c12*c22*c31*a13*b13*a21+2*c12*c22*a33*b21*c13*a11+c12*c22*a33*b11*c23*a11-2*c12*c22*c33*a21*b11*a13+c12*c22*c33*a11*b11*a23-c12*c23*b31*a12*c13*a21+2*c12*c23*b31*a11*c13*a22+c12*c23*c31*a13*b12*a21-2*c12*c23*c31*a12*b11*a23+c12*c23*c31*a11*b12*a23+c12*c23*c31*a11*b13*a22-c12*c23*b32*a21*c13*a11-2*c12*c23*c32*a21*b11*a13+c12*c23*c32*a21*b13*a11+4*c12*c23*c33*a21*b11*a12-2*c12*c23*c33*a21*b12*a11-2*c12*c23*c33*a11*b11*a22+2*c12*c31*b23*a12*c13*a21-c12*c31*c13*a23*b21*a12-c12*c31*c13*a23*b22*a11-c12*c31*c13*a22*b21*a13+c21*c22*b31*a13*c13*a12-2*c21*c22*b33*a12*c13*a11+c21*c23*b32*a12*c11*a13-2*c21*c23*b32*a11*c12*a13+c21*c23*b32*a12*c13*a11+c21*c23*b33*a12*c12*a11-2*c21*c31*a13*b22*c13*a12+c21*c32*a11*b23*c12*a13-2*c21*c32*a11*b23*c13*a12+c21*c32*a11*c13*b22*a13-2*c22*c23*b31*a12*c11*a13+c22*c23*b31*a12*c13*a11+c22*c23*b31*a11*c12*a13+c22*c23*b32*a11*c11*a13+c22*c31*a13*b21*c13*a12-c11*c22*b33*a12*c13*a21-c11*c22*b33*a11*c12*a23+2*c11*c22*b33*a11*c13*a22+c11*c22*c33*a13*b12*a21+c11*c22*c33*a12*b11*a23+2*c11*c21*a32*b23*c12*a13-c11*c21*a32*b23*c13*a12-c11*c21*a32*c13*b22*a13+2*c11*c21*b32*a23*c13*a12-c11*c21*b32*a13*c13*a22-2*c11*c21*c32*a23*b13*a12+c11*c21*c32*a13*b13*a22+c11*c21*a33*c22*b12*a13+2*c11*c21*a33*b22*c13*a12-c11*c21*a33*c12*b23*a12+c11*c21*a33*b12*c23*a12-2*c11*c22*a32*c23*b13*a11+2*c11*c22*a32*c13*b21*a13-c11*c22*b32*a13*c13*a21+4*c11*c22*c32*a23*b13*a11-2*c11*c22*c32*a23*b11*a13-2*c11*c22*c32*a13*b13*a21-c11*c22*a33*b21*c12*a13-c11*c22*a33*b21*c13*a12+c11*c22*a33*b11*c23*a12-c11*c22*a33*b22*c13*a11+c23*a32*c11^2*b23*a12-2*c23*b32*a12*c11^2*a23+c23*b33*a22*c11^2*a12+c32*a13*c11^2*b22*a23+c33*b22*a13*c11^2*a22-2*c33*b22*a12*c11^2*a23+c33*a12*c11^2*b23*a22-c12*a32*b13*c21^2*a13-c12*a33*c21^2*b12*a13+c12*c13*c32*b13*a21^2+c12*c13*c33*b12*a21^2+c12^2*a31*c23*b11*a23-2*c12^2*a31*c23*b13*a21+c12^2*a31*b13*c21*a23+c12^2*c31*a23*b13*a21+c12^2*a33*c21*b13*a21+c12^2*a33*b11*c23*a21+c12^2*c33*a21*b11*a23-2*c21*a31*b23*c12^2*a13+c21*b31*a23*c12^2*a13+c21*a33*b21*c12^2*a13+c21*a33*c12^2*b23*a11-2*c21*b33*a13*c12^2*a21+c21*b33*a11*c12^2*a23+c23*a31*b21*c12^2*a13+c23*a31*c12^2*b23*a11+c23*b31*a13*c12^2*a21+2*c12*a33*c21^2*b13*a12-2*c31*b23*a13*c12^2*a21+c31*b23*a11*c12^2*a23+c31*a13*b21*c12^2*a23+c33*b21*a13*c12^2*a21-2*c33*b21*a11*c12^2*a23+c33*a11*c12^2*b23*a21+2*c13*a32*c21^2*b12*a13-c13*a32*c21^2*b13*a12-c13*a33*b12*c21^2*a12+2*c13*a31*b11*c22^2*a13-c13*a31*c22^2*b13*a11-c13*a33*b11*c22^2*a11+c13^2*c31*a22*b12*a21-2*c13^2*a32*c21*b11*a22+c13^2*a32*c21*b12*a21+c13^2*a32*b11*c22*a21+c13^2*c32*a21*b11*a22-2*c21*a31*b22*c13^2*a12+c21*a32*b22*c13^2*a11-2*c21*b32*a12*c13^2*a21+c21*b32*a11*c13^2*a22+c22*a31*b21*c13^2*a12+c22*a31*b22*c13^2*a11+c22*b32*a21*c13^2*a11-2*c31*b22*a12*c13^2*a21+c31*b22*a11*c13^2*a22+c31*a12*b21*c13^2*a22-2*c32*b21*a11*c13^2*a22+c32*a11*b22*c13^2*a21-c21*c22*b32*a13^2*c11-c21*c23*b31*a12^2*c13-c21*c23*b33*a12^2*c11+2*c21*c31*b22*c12*a13^2+2*c21*c31*b23*c13*a12^2-c21*c32*b21*c12*a13^2-c21*c32*c11*b22*a13^2-c21*c33*c11*b23*a12^2-c21^2*b32*a13*c13*a12-c21^2*b33*a12*c12*a13-c22*c23*b32*a11^2*c13-c22*c31*b21*c12*a13^2-c22*c31*c11*b22*a13^2+2*c22*c32*b21*c11*a13^2+2*c22*c32*b23*c13*a11^2-c22*c33*b22*c13*a11^2-c22^2*b31*a13*c13*a11-c23*c31*b21*c13*a12^2-c23*c31*c11*b23*a12^2+2*c23*c33*b21*c11*a12^2+2*c23*c33*b22*c12*a11^2-c23^2*b31*a12*c12*a11-c23^2*b32*a11*c11*a12-c11*c22*b31*a23*c12*a13+c11*c22*a31*c23*b13*a12+2*c11*c22*a31*b23*c12*a13+c11*c22*c31*a23*b12*a13-c11*c22*a31*b23*c13*a12-c11*c22*a31*c13*b22*a13-c11*c22*b31*a23*c13*a12+2*c11*c22*b31*a13*c13*a22-c11*c21*b33*a12*c12*a23+2*c11*c21*b33*a22*c12*a13+c11*c21*c33*a12*b12*a23+c11*c21*c33*a22*b13*a12-2*c11*c21*c33*a22*b12*a13+c11*c22*a31*c23*b12*a13+2*c11*c12*a31*c23*b13*a22-c11*c12*a31*b13*c22*a23-c11*c12*c31*a23*b13*a22+2*c11*c12*a32*c23*b13*a21-c11*c12*a32*b13*c21*a23-c11*c12*c32*a23*b13*a21+2*c11*c12*a33*c21*b12*a23-c11*c12*a33*c21*b13*a22+2*c11*c12*a33*b11*c22*a23-c11*c12*a33*b11*c23*a22-c11*c12*a33*c22*b13*a21-c11*c12*a33*b12*c23*a21-c11*c12*c33*a23*b12*a21+2*c11*c12*c33*a22*b13*a21+2*c11*c13*a31*c22*b12*a23-c11*c13*a31*c22*b13*a22-c11*c13*a31*b12*c23*a22-c11*c13*c31*a22*b12*a23-c11*c13*a32*c21*b12*a23-c11*c13*a32*b11*c22*a23+2*c11*c13*a32*b11*c23*a22-c11*c13*a32*c22*b13*a21-c11*c13*a32*b12*c23*a21-c11*c13*c32*a23*b11*a22+2*c11*c13*c32*a23*b12*a21-c11*c13*a33*c22*b11*a22+2*c11*c13*a33*c22*b12*a21-c11*c13*a33*b12*c21*a22-c11*c13*c33*a22*b12*a21-2*c11*c21*a32*c23*b12*a13,-c12*a31*b32*c23^2*a21-c23^2*c32*a31*b12*a21-2*c22*c23*a31*c33*b22*a11+2*c21^2*c33*b12*a22*a33+c21*c23*a33*c32*b21*a12-c13*c22*a31*c31*b22*a23+2*c11*c32*b33*a22*c23*a21-c22^2*c31*a33*b11*a23-c13*c32*b31*a22*c23*a21-c31*c32*a23*b11*c23*a22-c12*c31*b31*a23*c23*a22-c11*c23*a31*c32*b23*a22+2*c23*c31*c32*a23*b22*a11+2*c11*c22*a33*c33*b21*a22+c21*c31*b33*a22*c22*a13+c31*c33*b11*c23*a22^2-c21^2*c32*a33*b12*a23+c21*c33*b31*a12*c23*a22-c12*a33*b32*c21^2*a23-c11*c32*b33*a22*c21*a23-c12*c22*a33*c31*b21*a23+c21*c23*a31*a32*b23*c12-c12*c33*b31*a22*c23*a21-2*c12*c32*b33*a21^2*c23-2*c22*c23*a33*c31*b21*a12+c21*c33*b31*a12*c22*a23+2*c22^2*c33*b11*a21*a33+c21*c23*a31*c32*b23*a12+c22*c31^2*a13*b22*a23+2*c23^2*a32*c31*b21*a12+2*c11*c23*a33*b22*a22*c31+2*c11*c22*a32*b23*a23*c31-c11*c23*a32*c32*b23*a21+c21*c22*a31*b23*a13*c32+c22*c23*a31*c33*b21*a12-c22*c32*c33*a21*b21*a13+c21*c23*c33*a32*b12*a21+c21*c23*a32*a33*b22*c11-2*c12*c21*a31*b33*c22*a23+c22*c23*a31*a33*b22*c11-c13*c32*b32*a21*c21*a23-c13*a32*b32*c21^2*a23-c33*b31*a23*c22^2*a11-c23*c32*c33*a11*b22*a21+2*c12*a32*b33*c21^2*a23+c21*c33*b32*a21*c23*a12-2*c13*c21*a31*b32*c23*a22-c23^2*a32*c31*b22*a11-c32*c33*a21*b11*c22*a23+c21*c23*a31*b22*a12*c33-2*c21*c23*a31*a33*c12*b22+c21*c32*b32*a23*c23*a11+c21*c22*a33*c33*b22*a11-c23*c31*c32*a22*b23*a11+2*c12*c23*a31*c31*b22*a23-c12*c23*a31*c33*b22*a21+2*c13*c21*a32*c31*b22*a23-2*c21*c23*a32*c33*b21*a12+2*c22*c31*c33*a22*b21*a13-c12*c21*a33*c31*b22*a23+c21*c23*a33*b22*a12*c31-c21^2*c33*a32*b13*a22+c11*c22*a32*c23*a23*b31+c22*c31*b33*a21*c23*a12-2*c21*c23*a33*c32*b22*a11+c22*c23*a31*a32*b23*c11+c12*c21*a31*b33*c23*a22+c13*c32*b33*a21^2*c22-c21*c31*c32*a23*b23*a12+2*c21^2*a33*c32*b22*a13-c12*a31*b31*c23^2*a22+2*c11*c22*a33*c31*b22*a23+c22*c23*a33*c31*b22*a11-2*c23*c31^2*a12*b22*a23+c31*c32*c21*b12*a23^2-c11*c21*a33*b22*a22*c33-c21^2*a33*b22*a12*c33-2*c21*c22*c32*b13*a23*a31-c22*c32*c33*a11*b23*a21-2*c13*c33*b32*a21^2*c22+c21*c31*b32*a13*c22*a23+c22*c23*a33*b21*a11*c32-c13*c31*b33*a22*c22*a21-c12*c23*a32*c31*b23*a21+c21*c23*c31*a32*b12*a23+2*c21^2*a32*c33*b23*a12+c22*c23*a31*a32*c13*b21-c11*a33*b33*c22^2*a21+c12*c21*a33*b33*c22*a21-c22^2*c31*a33*b13*a21-2*c22*c31*b33*a22*c23*a11+c21*c32*b33*a22*c23*a11+c31^2*a23*c22*b13*a22-2*c11*c21*a33*b32*c23*a22+c13*c22*a31*b32*c23*a21+2*c12*c23*a31*c32*b23*a21+2*c32*b31*a21*c23^2*a12-c12*c33*b32*a21*c21*a23+c21*c23*a32*c33*b22*a11+c22*c23*c31*a33*b11*a22+c22*c31*b32*a13*c23*a21-c13*c21*a32*c31*b23*a22-c13*c31*b32*a22*c21*a23+2*c21*c31*c32*a13*b23*a22-c31*c32*a23*c21*b13*a22+2*c22^2*a31*c33*b23*a11-c11*a32*b31*c23^2*a22-c21*c31*c33*a12*b23*a22-c12*c21*a31*c33*b22*a23+c21*c23*c31*a32*b13*a22+c31^2*a23*b12*c23*a22-2*c12*c21*a32*c23*a23*b31+2*c22*c31*c33*a22*b23*a11+c21*c22*c33*a31*b13*a22-2*c22*c23*a32*c31*b21*a13+2*c13*a33*b31*c22^2*a21+2*c13*c23*a32*c31*b22*a21+c21*c32*b31*a13*c23*a22+c12*c21*a33*b31*c22*a23+2*c12*c23*a31*c33*b21*a22+c11*c22*a32*b33*c23*a21+c21*c33^2*a12*b21*a22-c12*c22*a31*c33*b23*a21-c21^2*a33*c32*b23*a12-2*c12*c32*b31*a23^2*c21+c11*c21*a32*c23*a23*b32-c21^2*c33*a32*b12*a23+c21*c22*a32*b23*a13*c31-2*c11*c31*b33*a22^2*c23+c21^2*a32^2*c13*b23+c21^2*a33^2*c12*b22+c22^2*a31^2*c13*b23+c22^2*a33^2*c11*b21+c23^2*a31^2*c12*b22+c23^2*a32^2*c11*b21-c31^2*c22*b12*a23^2-c31^2*c23*b13*a22^2-c32^2*c21*b11*a23^2-c32^2*c23*b13*a21^2-c33^2*c21*b11*a22^2-c33^2*c22*b12*a21^2-c11*c32*b33*a21*c22*a23-c11*c33*b31*a22*c22*a23-c11*c33*b32*a22*c23*a21-c11*c33*b32*a22*c21*a23+2*c11*c33*b32*a21*c22*a23-c11*c33*b33*a22*c22*a21+2*c12*c21*a33*c33*b22*a21-c12*c21*a33*c33*b21*a22+2*c12*c21*a33*c32*b21*a23-4*c12*c21*a33*c32*b23*a21+c12*c21*a33*b32*c23*a21+c12*c21*a33*b31*c23*a22-c12*c21*a32*c33*b21*a23+2*c12*c21*a32*c33*b23*a21-2*c12*c21*a32*b33*c23*a21-c12*c21*a32*b23*a23*c31-c12*c21*a31*c33*b23*a22+2*c12*c21*a31*b23*a23*c32+c12*c21*a31*c23*a23*b32+c12*c22*a31*c23*a23*b31-c12*c22*a31*b23*a23*c31+c12*c22*a31*b33*c23*a21+2*c12*c22*a31*c33*b21*a23-2*c12*c22*a33*b31*c23*a21+2*c12*c22*a33*c31*b23*a21-c12*c22*a33*b21*a21*c33-c12*c23*a31*c31*b23*a22-4*c12*c23*a31*c32*b21*a23+2*c12*c23*a32*c31*b21*a23-c12*c23*a32*b21*a21*c33-c12*c23*a33*c31*b22*a21-c12*c23*a33*c31*b21*a22+2*c12*c23*a33*b21*a21*c32-c12*c31*b32*a23*c23*a21+2*c12*c31*b33*a22*c23*a21-c12*c31*b33*a22*c21*a23-c12*c31*b33*a21*c22*a23+2*c12*c32*b31*a23*c23*a21+2*c12*c32*b33*a21*c21*a23+2*c12*c33*b31*a22*c21*a23-c12*c33*b31*a21*c22*a23-c12*c33*b33*a21*c21*a22+c13*c21*a31*b32*c22*a23-c13*c21*a31*c32*b23*a22+c13*c21*a31*c22*a22*b33+2*c13*c21*a31*b22*a22*c33+c13*c21*a32*b31*c22*a23+c13*c21*a32*b31*c23*a22+c13*c21*a32*b32*c23*a21+2*c13*c21*a32*c32*b23*a21-c13*c21*a32*c32*b21*a23+c13*c21*a32*b33*c22*a21-4*c13*c21*a32*c33*b22*a21+2*c13*c21*a32*c33*b21*a22-2*c13*c21*a33*c22*a22*b31-c13*c21*a33*b22*a22*c31-2*c13*c21*a33*b32*c22*a21-c13*c21*a33*c32*b21*a22+2*c13*c21*a33*c32*b22*a21-c13*c21*a31*c32*b22*a23+c13*c22*a31*b31*c23*a22+2*c13*c22*a31*c31*b23*a22-c13*c22*a31*c32*b23*a21+2*c13*c22*a31*c32*b21*a23-4*c13*c22*a31*c33*b21*a22+2*c13*c22*a31*c33*b22*a21-2*c13*c22*a32*b31*c23*a21-c13*c22*a32*c31*b23*a21-c13*c22*a32*c31*b21*a23+2*c13*c22*a32*b21*a21*c33-c13*c22*a33*c31*b22*a21+2*c13*c22*a33*c31*b21*a22-c13*c22*a33*b21*a21*c32-c13*c23*a31*b22*a22*c31+2*c13*c23*a31*c32*b21*a22-c13*c23*a31*c32*b22*a21-c13*c23*a32*c31*b21*a22-c13*c23*a32*b21*a21*c32-c13*c31*b31*a22*c22*a23-c13*c31*b32*a22*c23*a21+2*c13*c31*b32*a21*c22*a23+2*c13*c32*b31*a22*c21*a23-c13*c32*b31*a21*c22*a23-c13*c32*b33*a21*c21*a22+2*c13*c33*b31*a22*c22*a21+2*c13*c33*b32*a21*c21*a22-c21*c32*c33*a22*b23*a11+2*c21*c32*c33*a21*b22*a13+2*c21*c32*c33*a21*b23*a12-2*c21*c22*a31*a32*c13*b23+c21*c22*a31*a33*b23*c12+c21*c22*a31*a33*c13*b22-2*c21*c22*a31*c33*b23*a12+c21*c22*a31*c33*b22*a13-2*c21*c22*c31*b13*a23*a32+c21*c22*c31*a33*b12*a23+c21*c22*c31*a33*b13*a22+c21*c22*a32*a33*b23*c11+c21*c22*a32*a33*c13*b21-2*c21*c22*a32*c33*b23*a11+c21*c22*a32*c33*b21*a13+c21*c22*c32*a33*b11*a23+c21*c22*c32*a33*b13*a21+c21*c22*a33*c31*b23*a12-2*c21*c22*a33*c31*b22*a13+c21*c22*a33*c32*b23*a11-2*c21*c22*a33*c32*b21*a13+c21*c22*a33*c33*b21*a12+c21*c22*c33*a31*b12*a23+c21*c22*c33*a32*b13*a21+c21*c22*c33*a32*b11*a23-2*c21*c22*c33*a33*b11*a22-2*c21*c22*c33*a33*b12*a21+c21*c23*a31*a32*c13*b22-2*c21*c23*a31*c32*b22*a13-2*c21*c23*c31*b12*a22*a33-2*c21*c23*a32*c31*b23*a12+c21*c23*a32*c31*b22*a13+c21*c23*a32*c32*b23*a11+c21*c23*a32*c32*b21*a13+c21*c23*a32*a33*c12*b21+c21*c23*c32*a31*b12*a23+c21*c23*c32*a31*b13*a22-2*c21*c23*c32*a32*b11*a23-2*c21*c23*c32*a32*b13*a21+c21*c23*c32*a33*b12*a21+c21*c23*c32*a33*b11*a22-2*c21*c23*c33*b12*a22*a31+c21*c23*c33*a32*b11*a22-2*c21*c31*b32*a13*c23*a22-c21*c31*c32*a13*b22*a23+c21*c31*b33*a12*c23*a22-2*c21*c31*b33*a12*c22*a23+2*c21*c31*c33*a12*b22*a23-c21*c31*c33*a22*b22*a13-2*c21*c32*b31*a23*c23*a12+c21*c32*b31*a13*c22*a23+c21*c32*b32*a13*c23*a21-2*c21*c32*b33*a23*c22*a11+c21*c32*b33*a21*c22*a13-2*c21*c32*b33*a21*c23*a12-c21*c32*c33*a23*b21*a12-c21*c32*c33*a23*b22*a11-c21*c32*c33*a22*b21*a13+c21*c33*b32*a23*c22*a11-2*c21*c33*b32*a22*c23*a11-2*c21*c33*b32*a21*c22*a13+c21*c33*b33*a22*c22*a11+c21*c33*b33*a12*c22*a21-2*c21*c33*b31*a22*c22*a13-c11*c23*a32*c33*b21*a22-c11*c23*a33*c32*b21*a22-c11*c23*a33*c32*b22*a21+2*c11*c23*a31*c32*b22*a23+2*c11*c31*b32*a23*c23*a22+2*c11*c31*b33*a22*c22*a23-c11*c32*b31*a23*c23*a22-c11*c32*b32*a23*c23*a21-c11*c21*a32*b23*a23*c32-2*c11*c21*a32*b33*c22*a23+c11*c21*a32*b33*c23*a22+2*c11*c21*a32*c33*b22*a23-c11*c21*a32*c33*b23*a22+c11*c21*a33*b32*c22*a23-c11*c21*a33*c32*b22*a23+2*c11*c21*a33*c32*b23*a22+c11*c21*a33*c22*a22*b33-c11*c22*a33*c33*b22*a21-c11*c22*a33*c32*b21*a23+2*c11*c22*a33*c32*b23*a21+c11*c22*a33*b32*c23*a21-4*c11*c22*a33*c31*b23*a22+c11*c22*a33*b31*c23*a22-c11*c22*a32*c33*b21*a23-c11*c22*a32*c33*b23*a21+2*c11*c22*a31*c33*b23*a22-c11*c22*a31*c33*b22*a23-2*c11*c22*a31*b33*c23*a22-c11*c22*a31*b23*a23*c32-2*c11*c22*a31*c23*a23*b32-c11*c23*a31*b22*a22*c33-4*c11*c23*a32*c31*b22*a23+2*c11*c23*a32*c31*b23*a22+2*c11*c23*a32*c32*b21*a23+2*c11*c23*a32*c33*b22*a21-c32*b32*a13*c21^2*a23+2*c32*b33*a23*c21^2*a12-c32*b33*a22*c21^2*a13-c33*b32*a23*c21^2*a12+2*c33*b32*a22*c21^2*a13-c33*b33*a12*c21^2*a22-c22*c23*a31^2*b23*c12-c22*c23*a31^2*c13*b22+c22*c31^2*a23*b23*a12-2*c22*c31^2*a13*b23*a22-c22^2*a31*b23*a13*c31-c22^2*a31*a33*b23*c11-c22^2*a31*a33*c13*b21-c22^2*a31*c33*b21*a13+2*c22^2*c31*b13*a23*a31-c22^2*a33*c31*b23*a11+2*c22^2*a33*c31*b21*a13-c22^2*a33*b21*a11*c33-c22^2*c33*a31*b13*a21-c22^2*c33*a31*b11*a23-c31*b31*a13*c22^2*a23+2*c31*b33*a23*c22^2*a11-c31*b33*a21*c22^2*a13+c22*c33^2*a21*b21*a12-2*c22*c33^2*a11*b21*a22+c22*c33^2*a11*b22*a21+2*c33*b31*a21*c22^2*a13-c33*b33*a11*c22^2*a21+c23*c31^2*a22*b22*a13+c23*c31^2*a12*b23*a22-2*c23*c32^2*a11*b21*a23+c23*c32^2*a21*b21*a13+c23*c32^2*a11*b23*a21-c23^2*a31*b22*a12*c31-c23^2*a31*a32*c12*b21-c23^2*a31*a32*b22*c11-c23^2*a31*c32*b21*a12+2*c23^2*a31*c32*b22*a11+2*c23^2*c31*b12*a22*a31-c23^2*c31*a32*b11*a22-c23^2*c31*a32*b12*a21-c23^2*a32*b21*a11*c32-c23^2*c32*a31*b11*a22+2*c23^2*c32*b11*a21*a32+2*c31*b32*a22*c23^2*a11-c31*b32*a21*c23^2*a12-c31*b31*a12*c23^2*a22-c32*b31*a22*c23^2*a11-c32*b32*a11*c23^2*a21+c31*c32*b11*c22*a23^2+c31*c33*c21*b13*a22^2+c32*c33*c22*b13*a21^2+c32*c33*b12*c23*a21^2+c32^2*a23*c21*b13*a21+c32^2*a23*b11*c23*a21+c33^2*a22*c21*b12*a21+c33^2*a22*b11*c22*a21-c31*c33*a21*c22*b13*a22-c31*c33*a21*b12*c23*a22-c32*c33*a21*c21*b12*a23+2*c32*c33*a22*c21*b11*a23-c32*c33*a22*c21*b13*a21-c32*c33*a22*b11*c23*a21-c22*c31*c33*a21*b22*a13-c22*c31*c33*a21*b23*a12-2*c22*c32*b31*a13*c23*a21+c22*c32*b31*a23*c23*a11+c22*c32*b33*a11*c23*a21+2*c22*c32*c33*a11*b21*a23+c22*c33*b31*a22*c23*a11-2*c22*c33*b31*a21*c23*a12+c22*c33*b32*a11*c23*a21+2*c23*c31*c32*a23*b21*a12-c23*c31*c32*a22*b21*a13-c23*c31*c32*a21*b22*a13-c23*c31*c32*a21*b23*a12-c23*c31*c33*a12*b21*a22-c23*c31*c33*a22*b22*a11+2*c23*c31*c33*a12*b22*a21-c23*c32*c33*a21*b21*a12+2*c23*c32*c33*a11*b21*a22-c31*c32*a21*c23*b12*a23+2*c31*c32*a21*c23*b13*a22-c31*c32*a21*b13*c22*a23-c31*c33*a22*c21*b12*a23-c31*c33*a22*b11*c22*a23+2*c31*c33*a21*c22*b12*a23+c22*c23*a31*c31*b23*a12+c22*c23*a31*c31*b22*a13-2*c22*c23*a31*c32*b23*a11+c22*c23*a31*c32*b21*a13+c22*c23*a31*a33*c12*b21-2*c22*c23*c31*a31*b12*a23-2*c22*c23*c31*a31*b13*a22+c22*c23*c31*a32*b11*a23+c22*c23*c31*a32*b13*a21+c22*c23*c31*a33*b12*a21+c22*c23*a32*c31*b23*a11-2*c22*c23*a32*a33*c11*b21+c22*c23*a32*b21*a11*c33+c22*c23*c32*a31*b11*a23+c22*c23*c32*a31*b13*a21-2*c22*c23*c32*b11*a21*a33+c22*c23*c33*a31*b12*a21+c22*c23*c33*a31*b11*a22-2*c22*c23*c33*b11*a21*a32+c22*c31*b31*a13*c23*a22+c22*c31*b31*a23*c23*a12-2*c22*c31*b32*a23*c23*a11-c22*c31*c32*a23*b23*a11+2*c22*c31*c32*a13*b23*a21-c22*c31*c32*a13*b21*a23-c22*c31*c33*a23*b21*a12-c22*c31*c33*a23*b22*a11-c11*a33*b31*c22^2*a23+2*c11*a31*b33*c22^2*a23-c11*a32*b32*c23^2*a21+2*c11*a31*b32*c23^2*a22-2*c11*c31*b32*a23^2*c22+c11*c32*b31*a23^2*c22+c11*c32*b32*a23^2*c21+c11*c33*b31*a22^2*c23+c11*c33*b33*a22^2*c21-c12*a33*b33*c21^2*a22-c21^2*a32*b23*a13*c32-c21^2*a32*a33*b23*c12-c21^2*a32*a33*c13*b22-c21^2*a32*c33*b22*a13+2*c21^2*c32*b13*a23*a32-c21^2*c32*a33*b13*a22+2*c12*a32*b31*c23^2*a21+c12*c31*b31*a23^2*c22+c12*c31*b32*a23^2*c21+c12*c33*b32*a21^2*c23+c12*c33*b33*a21^2*c22-c13*a32*b33*c21^2*a22+2*c13*a33*b32*c21^2*a22-c13*a31*b31*c22^2*a23-c13*a31*b33*c22^2*a21+c13*c31*b31*a22^2*c23+c13*c31*b33*a22^2*c21+c13*c32*b32*a21^2*c23-2*c13*c33*b31*a22^2*c21-c21*c22*a33^2*c12*b21-c21*c22*a33^2*b22*c11-c21*c23*a32^2*b23*c11-c21*c23*a32^2*c13*b21+c21*c32^2*a23*b23*a11-2*c21*c32^2*a13*b23*a21+c21*c32^2*a13*b21*a23+c21*c33^2*a22*b22*a11-2*c21*c33^2*a12*b22*a21+2*c12*c21*a33*c31*b23*a22+c21*c31*b32*a23*c23*a12,-b22*b13*c21*b31*c12*a23-2*b13*b21*c32*c11*b22*a23-2*b13*b21*c21*b22*a12*c33-b12*c22*a31*b23^2*c11+2*b11*b23*c22*b31*c23*a12-b13*b21*c22*b32*c13*a21+2*b11*c23*a33*b22^2*c11-b12*c22*c31*b23^2*a11+2*b13*c22*a32*c13*b21^2+b33*b22*c21*c11*b23*a12-b21^2*c23*c12*a12*b33-b21*b12*c23*b31*c13*a22+2*b12*b13*c23*c31*b22*a21+2*b11*b12*c22*c33*b21*a23+b11*b21*c22*a33*c13*b22+b12*b22*c23*a31*b23*c11+2*b13*b22*c22*b31*c13*a21-b12*b22*c21*c23*a13*b31-b12*b13*c21*c33*b22*a21+2*b13*b21*c21*c22*a12*b33-2*b13^2*c21*c32*b21*a22+b22*b21*c23*b33*c12*a11-b23*b13*c22*b31*c12*a21-b23^2*c11*c12*a22*b31+b23*c21*c31*b12^2*a23-b13*c31*b22^2*c13*a21-2*b21*b22*c21*b33*c13*a12+b11*b22*c23*a31*b23*c12-b11*b12*c22*b23*a23*c31+b13*b22*c31*c12*b23*a21+2*b12*b22*c21*c13*a23*b31+b21*b22*c11*b33*c13*a22-b11*c21*a32*b23^2*c12+b11*b21*c23*a32*b23*c12-b22^2*c11*b33*c13*a21+b12^2*c23*c31*b21*a23+b12*b21*c23*c31*b23*a12+b21*b23*c12*b31*c13*a22-b13*c23*c31*b22^2*a11-b11*b13*c21*b22*a22*c33+b11*b22*c22*a31*c13*b23+2*b22*b11*c21*c13*a23*b32+b13*b21*c22*a31*b23*c12+b21*c22*c32*b13^2*a21-b22*b13*c21*b32*c11*a23+b12*b21*c21*c33*b22*a13-b23*b11*c22*b33*c12*a21-b11*b23*c21*a32*b13*c22-b21*b11*c23*b32*c13*a22+2*b11*b12*c23*c31*b23*a22+2*b22*b13*c22*b31*c11*a23-b12*b21*c22*b33*c11*a23+2*b11*b13*c22*c31*b22*a23-b21*b22*b32*c13^2*a21-2*b22*b23*c21*b32*c13*a11+b11*b21*b32*c23^2*a12-4*b11*b22*c22*c13*a23*b31+2*b21*b12*c21*b33*c13*a22+2*b11*c32*c12*b23^2*a21+b21*b23*c12*b32*c13*a21-2*b13*b21*c22*a32*b23*c11+b21*b23*c23*b32*c11*a12+2*b13*b23*c22*c11*a21*b32+2*b13*c32*b21^2*c12*a23+2*b23*b12*c22*c11*a21*b33+b11*b21*a33*b13*c22^2-b21*b13*c22*b31*c13*a22-b12*b22*c21*b33*c23*a11-b11*b21*c23*b32*c12*a23+2*b11*b13*c23*c32*b21*a22-b13*b12*c23*c31*b21*a22-b33*c22*b21^2*c12*a13-b11*b13*c22*c33*b21*a22-b13*b21*c23*b32*c12*a21+b12*b22*c21*b23*a13*c31-b11*b23*c21*b32*c12*a23+2*b13*c31*c11*b22^2*a23+2*b13*c21*a31*c13*b22^2+b12*b21*c22*a33*b23*c11+2*b23*b11*c22*b31*c12*a23-2*b11*b23*b31*c22^2*a13+2*b13*b12*c21*c33*b21*a22+b31*b21*c23*b22*c13*a12-2*b21*b22*c11*b33*c12*a23+b32*b22*c21*b23*c11*a13+b22*c23*c33*b11^2*a22+b12*b22*a33*b13*c21^2-2*b11*b22*c22*a33*b23*c11-2*b11*b21*c22*a32*c13*b23+b21*b22*c23*b33*c11*a12-b13*b22*c21*b31*c13*a22-b22^2*c23*c11*a11*b33+b12*b21*c22*c33*b23*a11+b21*b23*c21*b32*c13*a12-b11*b13*c23*b22*a22*c31+b13*b21*c31*b22*c13*a22+b11*b22*b32*c23^2*a11-2*b23*b22*c21*b33*c12*a11+b11*b21*b33*c22^2*a13-2*b13*b21*c31*b22*c12*a23-b12*b11*c22*c33*b23*a21-2*b11*b21*c23*a33*c12*b22+2*b11*c22*c31*b23^2*a12-b11*b22*c21*a33*c23*b12+b33*b21*c22*c12*b23*a11-b21^2*c22*c13*a13*b32-b11*b21*c22*a33*c23*b12+b22*b21*c21*c13*a13*b32-2*b11*b22*c22*b23*a13*c31-b21*b11*c22*b33*c12*a23+2*b12*b23*c21*b32*c13*a21-b11*b12*c21*b23*a23*c32+b11*b22*c21*a33*b23*c12+b21*b22*c21*b33*c12*a13+2*b23^2*c21*b32*c12*a11+b11*b23*b33*c22^2*a11+b12*b21*c33*c11*b22*a23-b12*b23*c22*b31*c11*a23-b22*b11*c23*b32*c13*a21-b22*b23*b32*c11^2*a23-b22*b12*c21*b33*c11*a23+2*b11*b21*c23*c12*a22*b33+b11*b21*c22*a33*b23*c12+2*b13*c22*c33*b21^2*a12-b12*c33*b21^2*c12*a23-b12*b13*c22*c31*b21*a23-b22*b23*b33*c11^2*a22+b22*b23*c11*b32*c13*a21+b11*b21*a32*c23^2*b12+b12*b21*c23*c33*b22*a11-2*b13*b22*b33*c21^2*a12+b12*b22*c21*a33*b23*c11-2*b13*b21*b33*c22^2*a11-2*b12*b21*c23*a33*b22*c11+b13*b21*c22*c32*b23*a11+2*b13*b23*c21*c12*a22*b31+b13*b22*c22*c31*b23*a11-b22^2*c21*c13*a13*b31+b23*c22*c32*b11^2*a23+b12*b21*c31*b23*c12*a23-b23*b11*c22*c32*b13*a21+2*b11*b22*c22*b33*c11*a23+2*b11*b22*c21*a32*b13*c23+b12*b23*a32*b13*c21^2+2*b11*b23*c23*b32*c11*a22+b13*b21*c21*a33*c12*b22+2*b11*c22*a32*b23^2*c11-b11*b13*c21*c32*b22*a23+b12*b23*b33*c21^2*a12-b23*a33*c22^2*b11^2-b21*a31*c23^2*b12^2-b23*a33*b12^2*c21^2-b21*a31*b13^2*c22^2-b22*a32*b13^2*c21^2+b21^2*b33*c12^2*a23+b21^2*b32*c13^2*a22+b22^2*b33*c11^2*a23+b22^2*b31*c13^2*a21+b23^2*b32*c11^2*a22+b23^2*b31*c12^2*a21-b22*a32*c23^2*b11^2-b23^2*c11*b32*c12*a21-b23^2*c21*c12*a12*b31+2*b23^2*c22*b31*c11*a12-b23^2*c22*c11*a11*b32-b31*c23*b22^2*c13*a11-b31*c22*c12*b23^2*a11-b32*c23*b21^2*c13*a12-b32*c21*c11*b23^2*a12-b33*c21*c11*b22^2*a13-b11*b12*c23*c32*b21*a23+b11*b21*c33*b22*c12*a23-2*b11*b21*c33*b22*c13*a22+b11*b21*c33*c12*b23*a22+b11*b21*c32*c13*b22*a23+b11*b21*c32*b23*c13*a22-2*b11*b21*c32*b23*c12*a23+2*b11*b21*c22*c13*a23*b32-b11*b21*c22*a32*b13*c23+b11*b21*c23*a32*c13*b22-b11*b21*c22*b33*c13*a22-b11*b21*c22*c23*a13*b32+b11*b21*c22*b23*a13*c32-b11*b21*c22*b33*c23*a12-2*b11*b21*c22*c33*b23*a12+b11*b21*c22*c33*b22*a13+b11*b21*c23*c32*b23*a12-2*b11*b21*c23*c32*b22*a13+b11*b21*c23*b22*a12*c33-b11*b22*c23*b33*c11*a22+b11*b22*c31*b23*c12*a23+b11*b22*c31*b23*c13*a22+b11*b22*c32*b23*c11*a23-2*b11*b22*c32*b23*c13*a21+b11*b22*c33*c11*b23*a22-2*b11*b22*c33*c12*b23*a21+b11*b22*c21*a32*c13*b23-b11*b22*c21*a33*b13*c22-b11*b22*c21*b33*c12*a23-b11*b22*c21*b33*c13*a22-b11*b22*c22*a31*b13*c23-2*b11*b22*c23*a32*b23*c11-b11*b22*c21*c23*a13*b32+b11*b22*c21*b23*a13*c32+2*b11*b22*c21*b33*c23*a12-b11*b22*c21*b33*c22*a13+b11*b22*c21*c33*b23*a12+2*b11*b22*c22*c23*a13*b31-b21*b13*c22*b31*c12*a23-b21*b13*c22*b32*c11*a23+2*b21*b13*c22*b33*c12*a21+2*b21*b13*c23*c12*a22*b31-b11*b22*c22*b33*c23*a11-b22*b11*c23*b32*c11*a23-b22*b11*c23*b33*c12*a21-b22*b11*c23*c33*b12*a21+2*b22*b11*c22*b33*c13*a21+2*b22*b11*c23*b31*c13*a22-b22*b12*c21*b13*a23*c31+b23*b21*c22*b32*c13*a11-2*b23*b21*c22*b33*c11*a12-2*b23*b21*c23*b32*c12*a11+b23*b22*c21*b31*c13*a12+b23*b22*c22*c11*a11*b33-2*b23*b22*c23*b31*c11*a12+b31*b21*c22*b23*c12*a13+b32*b21*c23*b22*c13*a11+b21*b22*c12*c13*a23*b31+b21*b22*c12*b33*c13*a21+b21*b22*c22*c13*a13*b31+b21*b22*c22*b33*c11*a13-2*b21*b22*c23*b31*c12*a13+2*b21*b12*c22*c13*a23*b31-b21*b12*c23*b31*c12*a23+2*b21*b13*c21*b32*c12*a23-b22*b12*c23*b31*c13*a21+b22*b23*c11*b31*c12*a23+b22*b23*c11*b31*c13*a22+b22*b23*c11*b33*c12*a21-2*b22*b23*c12*b31*c13*a21+b22*b23*c21*b31*c12*a13-2*b22*b23*c22*b31*c11*a13+b22*b23*c22*b31*c13*a11+b22*b23*c23*b31*c12*a11+b22*b23*c23*c11*a11*b32+2*b23*b11*c21*c12*a22*b33-b23*b11*c22*b32*c13*a21-b23*b11*c22*b33*c11*a22+2*b23*b11*c23*b32*c12*a21-b23*b12*c21*b31*c13*a22-b23*b12*c21*c31*b13*a22+2*b23*b12*c21*b32*c11*a23-b23*b12*c21*b33*c12*a21-b23*b12*c21*b33*c11*a22+2*b23*b12*c23*b31*c11*a22-b23*b13*c21*b32*c11*a22+b23*b21*c21*c12*a12*b33+b21*b22*c11*c13*a23*b32-b11*c31*c13*b22^2*a23-b11*c33*c11*b22^2*a23+2*b11*c33*b22^2*c13*a21-b11*c21*a33*c13*b22^2-b11*c23*a31*c13*b22^2+b11*b22*a31*c23^2*b12-b11*c21*c33*b22^2*a13+2*b11*c23*c31*b22^2*a13-b11*c23*c33*b22^2*a11-2*b11*b22*b31*c23^2*a12-b11*c22*a31*b23^2*c12+b11*b23*a31*b13*c22^2-b11*c31*c12*b23^2*a22-b11*c32*c11*b23^2*a22-b11*c22*c32*b23^2*a11-b11*c21*c32*b23^2*a12-2*b11^2*c22*c33*b22*a23+b11^2*c22*c33*b23*a22+b11^2*c23*c32*b22*a23-2*b11^2*c23*c32*b23*a22+b22*c22*a33*c23*b11^2+b23*c22*a32*c23*b11^2-b12*c23*a32*c13*b21^2+2*b12*c23*a33*c12*b21^2-b12*c32*c13*b21^2*a23+2*b12*c33*b21^2*c13*a22-b12*c22*a33*c13*b21^2-b13*c22*a33*c12*b21^2-b13*c23*a32*c12*b21^2-b13*c32*b21^2*c13*a22-b13*c33*c12*b21^2*a22-b13*c22*c32*b21^2*a13-b13*c23*c32*b21^2*a12+b13*b21*b31*c22^2*a13-b13*c21*a33*b22^2*c11-b13*c23*a31*b22^2*c11-b13*c33*c11*b22^2*a21+b13*b22*b32*c21^2*a13-b13*c21*c31*b22^2*a13+2*b13*c21*c33*b22^2*a11+b13*b23*b32*c21^2*a12+b13*b23*b31*c22^2*a11+b13^2*c21*c32*b22*a21+b13^2*c22*c31*b21*a22-2*b13^2*c22*c31*b22*a21+b21*c21*a32*b13^2*c22+b22*c21*a31*b13^2*c22-b12*c22*c33*b21^2*a13+2*b12*c23*c32*b21^2*a13-b12*c23*c33*b21^2*a12+b12*b21*b31*c23^2*a12-2*b12*b21*b32*c23^2*a11+b12*b22*b33*c21^2*a13+b12*b22*b31*c23^2*a11+2*b12*c21*a31*b23^2*c12-b12*c21*a32*b23^2*c11+2*b12*c31*c11*b23^2*a22-b12*c31*c12*b23^2*a21-b12*c32*c11*b23^2*a21-2*b12*b23*b32*c21^2*a13-b12*c21*c31*b23^2*a12+2*b12*c21*c32*b23^2*a11-2*b12^2*c21*c33*b21*a23+b12^2*c21*c33*b23*a21-2*b12^2*c23*c31*b23*a21+b21*c21*a33*c23*b12^2+b23*c21*a31*c23*b12^2-b21^2*c12*c13*a23*b32-b21^2*c12*b33*c13*a22+2*b21^2*c22*b33*c13*a12+2*b21^2*c23*b32*c12*a13+b21*c23*c33*b12^2*a21-b21*b22*b31*c13^2*a22-b21*b23*b31*c12^2*a23-b21*b23*b33*c12^2*a21+b22*c21*c31*b13^2*a22-b22^2*c11*c13*a23*b31+2*b22^2*c21*b33*c13*a11+2*b22^2*c23*b31*c11*a13+b11*b22*c22*c33*b23*a11-2*b11*b22*c23*c31*b23*a12+b11*b22*c23*c32*b23*a11-b11*b23*c21*a32*c23*b12-b11*b23*c21*b32*c13*a22+2*b11*b23*c21*a33*b12*c22-b11*b23*c22*a31*c23*b12+2*b11*b23*c22*b31*c13*a22-b11*b23*c22*b32*c11*a23-4*b11*b23*c23*c12*a22*b31-b11*b23*c22*b32*c23*a11-b11*b23*c21*b32*c23*a12+2*b11*b23*c21*b32*c22*a13-b11*b23*c21*c22*a12*b33+2*b12*b11*c21*c33*b22*a23-b12*b11*c23*c31*b22*a23+2*b12*b11*c23*c32*b23*a21+2*b12*b13*c21*c32*b21*a23-b12*b13*c22*b21*a21*c33-b12*b13*c23*b21*a21*c32+2*b12*b21*c23*b32*c11*a23-b12*b21*c23*b33*c12*a21-2*b12*b21*c31*b23*c13*a22+b12*b21*c31*c13*b22*a23+b12*b21*c32*b23*c11*a23+b12*b21*c32*b23*c13*a21-2*b12*b21*c33*c11*b23*a22-2*b12*b21*c33*b22*c13*a21+b12*b21*c33*c12*b23*a21-b12*b21*c21*a32*b13*c23+b12*b21*c21*a32*c13*b23-4*b12*b21*c21*c13*a23*b32-2*b12*b21*c21*a33*b23*c12+b12*b21*c21*a33*c13*b22-b12*b21*c21*a33*b13*c22+2*b12*b21*c21*b33*c12*a23+2*b12*b21*c22*a31*b13*c23+b12*b21*c22*a31*c13*b23-b12*b21*c22*b33*c13*a21-2*b12*b21*c23*a31*b23*c12+b12*b21*c23*a31*c13*b22+b12*b21*c23*a32*b23*c11+2*b12*b21*c21*c23*a13*b32-2*b12*b21*c21*b23*a13*c32-b12*b21*c21*b33*c23*a12-b12*b21*c21*b33*c22*a13+b12*b21*c21*c33*b23*a12-b12*b21*c22*c23*a13*b31+b12*b21*c22*b23*a13*c31+2*b12*b21*c22*b33*c23*a11-2*b12*b21*c23*c31*b22*a13-2*b12*b21*c23*c32*b23*a11-b12*b22*c21*a31*b13*c23-2*b12*b22*c21*a31*c13*b23-b12*b22*c21*b33*c13*a21-b12*b22*c23*b31*c11*a23+2*b12*b22*c23*c11*a21*b33-2*b12*b22*c31*b23*c11*a23+b12*b22*c31*b23*c13*a21+b12*b22*c33*c11*b23*a21-2*b12*b22*c21*c33*b23*a11+b12*b22*c23*c31*b23*a11-b12*b23*c21*a31*b13*c22-b12*b23*c21*b31*c12*a23-b12*b23*c22*b31*c13*a21+2*b12*b23*c23*b31*c12*a21-4*b12*b23*c23*c11*a21*b32-b12*b23*c21*b31*c23*a12+2*b12*b23*c21*b31*c22*a13+2*b12*b23*c21*b32*c23*a11-b12*b23*c21*b33*c22*a11-b12*b23*c22*b31*c23*a11+2*b13*b11*c21*c32*b23*a22-b13*b11*c22*c31*b23*a22+2*b13*b11*c22*c33*b22*a21-b13*b11*c23*c32*b22*a21-b13*b12*c21*c32*b23*a21+2*b13*b12*c22*c31*b23*a21+b13*b21*c21*a32*b23*c12-2*b13*b21*c21*a32*c13*b22+2*b13*b21*c21*b32*c13*a22-4*b13*b21*c21*c12*a22*b33-2*b13*b21*c22*a31*c13*b22+b13*b21*c22*a33*b22*c11+2*b13*b21*c22*b33*c11*a22+b13*b21*c23*a31*c12*b22+b13*b21*c23*a32*b22*c11-b13*b21*c23*b32*c11*a22+b13*b21*c31*c12*b23*a22+b13*b21*c32*c11*b23*a22+b13*b21*c32*b22*c13*a21-2*b13*b21*c32*c12*b23*a21+b13*b21*c33*b22*c11*a22+b13*b21*c33*b22*c12*a21+2*b13*b21*c22*b32*c23*a11-2*b13*b21*c22*c33*b22*a11+b13*b21*c23*b22*a12*c31+b13*b21*c23*c32*b22*a11-b13*b21*c21*b32*c23*a12-b13*b21*c21*b32*c22*a13+b13*b21*c21*c32*b23*a12+b13*b21*c21*c32*b22*a13-b13*b21*c22*b31*c23*a12-2*b13*b21*c22*c31*b23*a12+b13*b21*c22*c31*b22*a13-2*b13*b22*c21*a31*b23*c12+b13*b22*c21*a32*b23*c11+2*b13*b22*c21*b33*c12*a21+b13*b22*c22*a31*b23*c11-4*b13*b22*c22*c11*a21*b33-b13*b22*c23*b31*c11*a22-b13*b22*c23*b31*c12*a21-2*b13*b22*c31*c11*b23*a22+b13*b22*c32*c11*b23*a21+2*b13*b22*c21*b31*c23*a12-b13*b22*c21*b31*c22*a13+b13*b22*c21*c31*b23*a12-b13*b22*c21*b32*c23*a11-2*b13*b22*c21*c32*b23*a11+2*b13*b22*c21*b33*c22*a11-b13*b22*c22*b31*c23*a11-b13*b23*c21*b32*c12*a21-b13*b23*c22*b31*c11*a22-b13*b23*c21*c22*a12*b31-b13*b23*c21*b32*c22*a11-b21*b11*c23*b12*a22*c33-b21*b11*c22*b13*a23*c32+2*b21*b12*c23*b32*c13*a21-b21*b12*c23*b33*c11*a22-b11*b12*c21*c33*b23*a22+b21*b23*c11*b32*c12*a23-2*b21*b23*c11*b32*c13*a22+b21*b23*c11*c12*a22*b33-2*b21*b23*c21*b32*c12*a13-2*b21*b23*c22*b31*c13*a12+b21*b23*c22*b32*c11*a13+b21*b23*c23*c12*a12*b31-b22*b13*c21*b32*c13*a21+2*b22*b13*c21*b33*c11*a22+2*b22*b13*c23*c11*a21*b32-2*b22*b21*c22*b33*c13*a11-2*b22*b21*c23*b32*c11*a13+2*b11*b22*c23*b31*c12*a23,c11*b32*a23^2*c21*a12+c21*a32*c23*a11*b13*a22+c22*a31*c13*a23*b21*a12+2*c12*a31*a21*c23*b13*a22+2*c12*a31*a23*b21*c13*a22+2*a31*b12*a22*c23^2*a11-2*c11*a31*c22*b12*a23^2-2*c21*a32*c23*a12*b13*a21+2*c11*c31*a22*a13*b22*a23+2*c21*c32*a21*b22*a13^2+c22*a33*a11*b12*c23*a21+c12*a33*c22*b13*a21^2-c32*a21*c23*a11*b12*a23-c13*a32*a22*b11*c23*a21+c22*a31*a13*c11*b22*a23+c21*b33*a12*a22*c23*a11+c21*b33*a22*a13*c22*a11+a33*a21*b21*c12^2*a23-c11*a32*a23*c21*b13*a22-c11*a33*a22*b11*c22*a23-2*c22*a31*c13*a22*b21*a13-2*c23*a32*c11*a23*b22*a11-c21*c31*a22*b22*a13^2-c13*b31*a22*a21*c23*a12-c12*a31*a21*b13*c22*a23+c22*b33*a11*a21*c23*a12-a33*a12*c21^2*b13*a22+2*c11*b33*a22*a23*c22*a11-c13*a31*a22*c21*b12*a23+c22*a32*a13*b21*c13*a21+c21*a33*a12*c11*b23*a22+c23*a33*a12*b21*c12*a21-c11*b31*a22*a13*c22*a23+2*c23*c32*a23*b22*a11^2+c23*c31*a12*a21*b22*a13-c21*b31*a23*c23*a12^2+c12*b32*a13*c23*a21^2-2*c13*a33*c21*b11*a22^2+c21*c31*a13*a12*b22*a23-a33*b11*a23*c22^2*a11+c21*a33*c12*a22*b23*a11+c22*a33*c11*a21*b23*a12+c21*a31*a12*c13*b22*a23+c23*a31*b22*a13*c11*a22-c33*a21*c22*a11*b13*a22+c21*a32*a13*c11*b22*a23+c11*a33*b21*c13*a22^2+c21*a32*c13*a23*b22*a11-c13*b33*a21*a12*c21*a22+c33*b11*a22^2*c23*a11+2*c11*c32*a21*a13*b23*a22+c11*c32*a23^2*b22*a11+c33*c21*a11*b13*a22^2+2*c12*c33*a22*a11*b21*a23+2*c11*a33*a21*c12*b23*a22+c22*a31*c13*a21*b22*a13-c12*b33*a21*a22*c21*a13+2*c11*b32*a23*a22*c23*a11+c21*a32*c23*a13*b11*a22+a33*a22*c11^2*b22*a23-c13*c31*a22*a21*b23*a12-2*c21*a33*c12*a22*b21*a13+c11*a31*b22*c12*a23^2+c21*a31*a12*c23*b12*a23+c31*c23*a13*b11*a22^2+c22*a31*a13*b21*c12*a23+c12*c33*a21^2*b22*a13+a31*a21*b23*c12^2*a23+c13*c31*a22^2*b23*a11+c21*a32*a13*b21*c12*a23+2*c22*c33*a22*b23*a11^2-2*c23*a32*b21*a12*c13*a21+2*c31*a23*b12*a22*c23*a11+c11*a32*b21*c12*a23^2-c11*b31*a23*a12*c23*a22+2*c12*c31*a21*a13*b23*a22-2*c23*a31*c12*a22*b23*a11-c11*c32*a23*a22*b21*a13+c22*a33*c11*a23*b22*a11-2*c23*a31*c12*a23*b21*a12-c11*a33*a22*c21*b12*a23+2*c32*a23*c21*a13*b11*a22-2*c33*c22*a13*b12*a21^2-2*c22*a33*b21*a12*c11*a23+2*c32*a23*c21*a12*b13*a21-2*c23*c31*a12*a22*b21*a13-c11*a33*a21*b22*c12*a23-2*c22*a33*b21*a13*c12*a21+2*a32*b13*a23*c21^2*a12+2*c13*a31*a21*c22*b12*a23+c22*a33*b21*a12*c13*a21+c21*a32*c23*a13*b12*a21+b33*a23*c22^2*a11^2-c11*a31*a23*c12*b23*a22-2*c32*c21*a12*b11*a23^2+2*a31*b13*a23*c22^2*a11-a31*b13*a21*c22^2*a13+2*c12*c32*a23*a11*b23*a21-c31*a23*c22*a12*b13*a21+2*c11*c31*a23*a12*b23*a22+c21*a31*a13*c22*b13*a22-2*c21*c32*a13*a23*b22*a11+c22*c32*a13*a11*b23*a21+c22*c33*a21*a13*b21*a12+c21*a33*c22*a11*b12*a23+c22*b31*a23*a12*c23*a11-c13*a31*a22*b11*c22*a23+2*c11*a32*a21*c23*b13*a22-c22*c31*a21*b22*a13^2+c23*c32*a21*a13*b21*a12+c23*c31*a22*a13*b22*a11+2*c32*a23*b11*a21*c23*a12-a32*b13*a22*c21^2*a13+c21*a33*c22*a12*b13*a21+c22*c33*a11*a23*b21*a12+2*c23*c31*a23*b21*a12^2+2*c12*b31*a23*a22*c21*a13-c33*a22*b11*a23*c22*a11+a32*a23*c11^2*b23*a22+c21*a33*a12*b21*c13*a22+c32*c23*a13*b12*a21^2-c12*c31*a23*a22*b21*a13-c22*c32*a21*b21*a13^2+4*c21*a33*b22*a13*c12*a21+c21*a33*c12*a23*b21*a12+c22*a33*b21*a11*c12*a23-a32*a13*c21^2*b12*a23+c22*a33*a11*b22*c13*a21+2*c11*c33*a21*a12*b22*a23+2*c13*c33*a22*a11*b22*a21-c21*c31*a23*b23*a12^2-2*c22*a31*b23*a13*c11*a22-c11*b33*a21*a12*c22*a23+2*c33*a21*c22*a11*b12*a23-a32*c11^2*b22*a23^2-a33*c11^2*b23*a22^2-a31*b21*c12^2*a23^2-a33*c12^2*b23*a21^2-a31*b21*c13^2*a22^2-a32*b22*c13^2*a21^2+b32*a22*c21^2*a13^2+b33*a23*c21^2*a12^2+b31*a21*c22^2*a13^2-2*c11*a31*c23*b13*a22^2+c11*a31*b23*c13*a22^2+c11*b31*a13*c23*a22^2+c11*b31*a12*c22*a23^2-2*c11*c31*a13*b23*a22^2-2*c11*c31*a12*b22*a23^2+c11*a32*c21*b12*a23^2+c11*a32*b11*c22*a23^2-2*c11*b32*a23^2*c22*a11+c11*c32*a23^2*b21*a12+c11*a33*c21*b13*a22^2+c11*a33*b11*c23*a22^2-2*c11*b33*a22^2*c23*a11+c11*b33*a22^2*c21*a13+c11*c33*a22^2*b23*a11+c11*c33*a22^2*b21*a13+c12*a31*c21*b12*a23^2+c12*a31*b11*c22*a23^2+c12*b31*a23^2*c22*a11-2*c12*b31*a23^2*c21*a12+c12*c31*a23^2*b22*a11+c12*c31*a23^2*b21*a12-2*c12*a32*c21*b11*a23^2-2*c12*a32*c23*b13*a21^2+c12*a32*b23*c13*a21^2+c12*b32*a11*c21*a23^2-2*c12*c32*a13*b23*a21^2-2*c12*c32*a11*b21*a23^2+c12*a33*b22*c13*a21^2+c12*a33*b12*c23*a21^2-2*c12*b33*a21^2*c23*a12+c12*b33*a21^2*c22*a13+c12*c33*a21^2*b23*a12+c13*a31*c21*b13*a22^2+c13*a31*b11*c23*a22^2+c13*b31*a22^2*c23*a11-2*c13*b31*a22^2*c21*a13+c13*c31*a22^2*b21*a13+c13*a32*c22*b13*a21^2+c13*a32*b12*c23*a21^2+c13*b32*a21^2*c23*a12-2*c13*b32*a21^2*c22*a13+c13*c32*a21^2*b23*a12+c13*c32*a21^2*b22*a13-2*c13*a33*c22*b12*a21^2+c13*b33*a12*c22*a21^2+c13*b33*a11*c21*a22^2-2*c13*c33*a12*b22*a21^2-2*c13*c33*a11*b21*a22^2+a31*a21*b22*c13^2*a22+a32*a22*b21*c13^2*a21-a33*b12*a23*c21^2*a12+2*a33*b12*a22*c21^2*a13-c21*b31*a22*c22*a13^2-c21*b32*a21*c22*a13^2-c21*c32*a22*b21*a13^2-b32*a13*a23*c21^2*a12-b33*a12*a22*c21^2*a13-c21*b33*a21*c23*a12^2-c21*c33*a23*b21*a12^2+2*c21*c33*a21*b23*a12^2+2*a33*b11*a21*c22^2*a13-a33*a11*c22^2*b13*a21-a31*a13*b11*c22^2*a23-b31*a13*a23*c22^2*a11+2*c22*c31*a22*b21*a13^2-c22*b32*a23*c23*a11^2-c22*c32*a23*b23*a11^2-c22*b33*a22*c23*a11^2-c22*c33*a23*b22*a11^2-b33*a11*a21*c22^2*a13-a32*b11*a22*c23^2*a11-a31*b12*a21*c23^2*a12-a31*a12*b11*c23^2*a22+2*a32*b11*a21*c23^2*a12-a32*a11*b12*c23^2*a21-c23*c31*a21*b23*a12^2-c23*c32*a22*b23*a11^2-c23*c33*a21*b21*a12^2-c23*c33*a22*b22*a11^2-b31*a12*a22*c23^2*a11-b32*a11*a21*c23^2*a12+c31*b12*a23^2*c21*a12-2*c31*c23*a11*b13*a22^2+c31*b13*a22^2*c21*a13+c31*c22*a12*b11*a23^2-2*c31*c22*a11*b12*a23^2+c32*c21*a11*b12*a23^2+c32*b11*a23^2*c22*a11-2*c32*c23*a12*b13*a21^2+c32*b13*a21^2*c22*a13-2*c33*c21*a13*b11*a22^2+c33*c22*a12*b13*a21^2+c33*b12*a21^2*c23*a12+c21*a33*c22*a11*b13*a22-2*c21*a33*b22*a13*c11*a22+c21*a33*b22*a12*c11*a23-2*c21*a33*b22*a12*c13*a21-2*c21*a33*b22*a11*c12*a23+c21*a33*b22*a11*c13*a22-2*c21*a33*c12*a21*b23*a12-2*c21*a33*b12*a22*c23*a11+c21*a33*b12*a21*c23*a12+c21*a33*a12*b11*c23*a22+c21*b31*a13*a12*c23*a22+c21*b31*a13*a12*c22*a23+c21*c31*a13*a12*b23*a22+c21*b32*a13*a23*c22*a11-2*c21*b32*a13*a22*c23*a11+c21*b32*a13*a21*c23*a12+c21*b32*a23*a12*c23*a11+c21*c32*a13*a23*b21*a12+c21*c32*a13*a22*b23*a11-2*c21*c32*a13*a21*b23*a12+c21*c32*a23*a12*b23*a11-2*c21*b33*a12*a23*c22*a11+c21*b33*a12*a21*c22*a13+c21*c33*a12*a23*b22*a11+c21*c33*a12*a22*b21*a13-2*c21*c33*a12*a22*b23*a11-2*c21*c33*a12*a21*b22*a13+c21*c33*a22*a13*b22*a11+c22*a31*c23*a13*b11*a22-2*c22*a32*a13*b21*c11*a23+c22*a32*a13*c11*b23*a21-2*c22*a32*a13*b11*c23*a21+c22*a32*a11*c23*b11*a23+c22*a32*a11*c23*b13*a21+c22*a32*a11*b23*c11*a23-2*c22*a32*a11*b23*c13*a21+c22*a32*a11*c13*b21*a23+4*c22*a33*b21*a13*c11*a22-2*c22*a33*b21*a11*c13*a22-2*c22*a33*c11*a22*b23*a11-2*c22*a33*c11*a21*b22*a13+c22*a33*b11*a22*c23*a11-2*c22*a33*b11*a21*c23*a12+c22*a33*a11*c12*b23*a21+c22*a31*c23*a13*b12*a21+c22*a31*c23*a12*b11*a23+c22*a31*c23*a12*b13*a21-2*c22*a31*c23*a11*b12*a23-2*c22*a31*c23*a11*b13*a22+c22*a31*b23*a13*c12*a21+c22*a31*b23*a12*c11*a23-2*c22*a31*b23*a12*c13*a21-2*c22*a31*b23*a11*c12*a23+4*c22*a31*b23*a11*c13*a22-2*c22*a31*c13*a23*b22*a11-c11*c32*a23*a22*b23*a11-c11*c32*a23*a21*b22*a13-c11*c32*a23*a21*b23*a12-c11*a33*a22*b21*c12*a23+2*c11*a33*a21*c22*b12*a23+2*c11*a31*a23*c22*b13*a22-c11*a31*a23*b22*c13*a22+2*c11*a31*a23*b12*c23*a22-c11*a32*a23*b21*c13*a22-c11*a32*a23*b11*c23*a22-c11*a32*a21*c23*b12*a23-c11*a32*a21*b23*c12*a23-c11*a32*a21*b23*c13*a22+2*c11*a32*a21*c13*b22*a23-c11*a32*a21*b13*c22*a23-c11*b32*a23*a22*c21*a13+2*c11*b32*a23*a21*c22*a13-c11*b32*a23*a21*c23*a12-c11*b32*a21*a13*c23*a22-c11*a33*a21*c22*b13*a22-c11*a33*a21*b22*c13*a22-c11*a33*a21*b12*c23*a22-c11*b33*a22*a23*c21*a12-c11*b33*a22*a21*c22*a13+2*c11*b33*a22*a21*c23*a12-c11*c33*a22*a23*b22*a11-c11*c33*a22*a23*b21*a12-c11*c33*a22*a21*b22*a13-c11*c33*a22*a21*b23*a12-c12*a31*a23*c21*b13*a22-c12*a31*a23*b11*c23*a22-c12*a31*a21*c23*b12*a23-c12*a31*a21*b23*c13*a22-c12*a31*a21*c13*b22*a23-c12*b31*a23*a22*c23*a11-c12*b31*a23*a21*c22*a13+2*c12*b31*a23*a21*c23*a12-c12*b31*a21*a13*c23*a22-c12*c31*a23*a22*b23*a11-c12*c31*a23*a21*b22*a13-c12*c31*a23*a21*b23*a12+2*c12*a32*a23*c21*b13*a21-c12*a32*a23*b21*c13*a21+2*c12*a32*a23*b11*c23*a21-c12*b32*a23*a11*c23*a21-c12*b32*a21*a13*c21*a23+2*c12*c32*a21*a13*b21*a23+2*c12*a33*a22*c21*b11*a23-c12*a33*a22*c21*b13*a21-c12*a33*a22*b21*c13*a21-c12*a33*a22*b11*c23*a21-c12*a33*a21*b11*c22*a23-c12*a33*a21*c21*b12*a23-c12*b33*a22*a11*c21*a23+2*c12*b33*a22*a11*c23*a21+2*c12*b33*a21*a23*c21*a12-c12*b33*a21*a23*c22*a11-c12*c33*a22*a11*b23*a21-c12*c33*a21*a23*b21*a12-c12*c33*a21*a23*b22*a11-c12*c33*a21*a22*b21*a13-c13*a31*a21*c22*b13*a22-c13*a31*a21*b12*c23*a22-c13*b31*a22*a23*c22*a11+2*c13*b31*a22*a23*c21*a12+2*c13*b31*a22*a21*c22*a13-c13*b31*a21*a12*c22*a23-c13*c31*a22*a23*b22*a11-c13*c31*a22*a23*b21*a12-c13*c31*a22*a21*b22*a13+2*c13*c31*a21*a12*b22*a23+2*c13*a32*a22*c21*b11*a23-c13*a32*a22*c21*b13*a21-c13*a32*a21*b11*c22*a23-c13*a32*a21*c21*b12*a23-c13*b32*a22*a11*c21*a23-c13*b32*a22*a11*c23*a21-c13*b32*a21*a23*c21*a12+2*c13*b32*a21*a23*c22*a11+2*c13*b32*a21*a22*c21*a13+2*c13*c32*a22*a11*b21*a23-c13*c32*a22*a11*b23*a21-c13*c32*a21*a23*b21*a12-c13*c32*a21*a23*b22*a11-c13*c32*a21*a22*b21*a13+2*c13*a33*a22*c21*b12*a21+2*c13*a33*a22*b11*c22*a21-c13*b33*a22*a11*c22*a21+2*c13*c33*a21*a12*b21*a22-2*c21*a33*c22*a13*b11*a22+c21*a31*a13*c22*b12*a23-2*c21*a31*a13*b22*c12*a23+c21*a31*a13*b22*c13*a22+c21*a31*a13*c12*b23*a22-2*c21*a31*a13*b12*c23*a22+c21*a31*a12*c23*b13*a22+c21*a31*a12*b23*c12*a23-2*c21*a31*a12*b23*c13*a22-2*c21*a31*a12*b13*c22*a23-2*c21*a32*c23*a12*b11*a23+c21*a32*c23*a11*b12*a23+c21*a32*b23*a13*c11*a22-2*c21*a32*b23*a13*c12*a21-2*c21*a32*b23*a12*c11*a23+4*c21*a32*b23*a12*c13*a21+c21*a32*b23*a11*c12*a23-2*c21*a32*b23*a11*c13*a22-2*c21*a32*c13*a23*b21*a12+c21*a32*c13*a22*b21*a13-2*c21*a32*c13*a21*b22*a13-2*c21*a32*b13*a23*c22*a11+c21*a32*b13*a21*c22*a13+c21*a32*a13*b11*c22*a23-2*c21*a33*c22*a13*b12*a21+c21*a33*c22*a12*b11*a23+c22*b31*a13*a22*c23*a11-2*c22*b31*a13*a21*c23*a12-2*c22*c31*a13*a23*b21*a12+c22*c31*a13*a23*b22*a11-2*c22*c31*a13*a22*b23*a11+c22*c31*a13*a21*b23*a12+c22*c31*a23*a12*b23*a11+c22*b32*a13*a11*c23*a21+c22*c32*a13*a11*b21*a23-2*c22*c33*a11*a22*b21*a13+c22*c33*a11*a21*b22*a13-2*c22*c33*a11*a21*b23*a12-2*c23*a31*b22*a13*c12*a21-2*c23*a31*b22*a12*c11*a23+c23*a31*b22*a12*c13*a21+4*c23*a31*b22*a11*c12*a23-2*c23*a31*b22*a11*c13*a22+c23*a31*c12*a22*b21*a13+c23*a31*c12*a21*b23*a12+c23*a31*a12*b21*c13*a22+c23*a31*a12*c11*b23*a22-2*c23*a32*b21*a13*c11*a22+c23*a32*b21*a13*c12*a21+4*c23*a32*b21*a12*c11*a23-2*c23*a32*b21*a11*c12*a23+c23*a32*b21*a11*c13*a22+c23*a32*c11*a22*b23*a11+c23*a32*c11*a21*b22*a13-2*c23*a32*c11*a21*b23*a12+c23*a32*a11*b22*c13*a21+c23*a32*a11*c12*b23*a21+c23*a33*a11*c12*b21*a22-2*c23*a33*a12*b21*c11*a22+c23*a33*a12*c11*b22*a21+c23*a33*a11*b22*c11*a22-2*c23*a33*a11*b22*c12*a21-2*c23*c31*a12*a23*b22*a11+c23*c31*a12*a22*b23*a11-2*c23*c32*a11*a23*b21*a12+c23*c32*a11*a22*b21*a13-2*c23*c32*a11*a21*b22*a13+c23*c32*a11*a21*b23*a12+c23*c33*a12*a11*b21*a22+c23*c33*a12*a11*b22*a21-c31*a23*c22*a13*b11*a22+2*c31*a23*c22*a13*b12*a21+2*c31*a23*c22*a11*b13*a22-c31*a23*b12*a22*c21*a13-c31*a23*b12*a21*c23*a12-c31*a22*c23*a13*b12*a21-c31*a22*c23*a12*b11*a23+2*c31*a22*c23*a12*b13*a21-c31*a22*b13*a23*c21*a12-c31*a22*b13*a21*c22*a13-c32*a23*c21*a13*b12*a21-c32*a23*c21*a11*b13*a22-c32*a23*b11*a22*c23*a11-c32*a23*b11*a21*c22*a13-c32*a21*c23*a13*b11*a22+2*c32*a21*c23*a11*b13*a22-c32*a21*b13*a23*c22*a11-c32*a21*b13*a22*c21*a13+2*c33*a22*c21*a13*b12*a21+2*c33*a22*c21*a12*b11*a23-c33*a22*c21*a12*b13*a21-c33*a22*c21*a11*b12*a23+2*c33*a22*b11*a21*c22*a13-c33*a22*b11*a21*c23*a12-c33*a21*c22*a12*b11*a23-c33*a21*b12*a23*c21*a12-c33*a21*b12*a22*c23*a11+b31*a21*c23^2*a12^2+b32*a22*c23^2*a11^2,-c31*b33*a21*a12*c22*a23+c32*b31*a23^2*c22*a11+2*c33*a33*a22*b11*c22*a21+c21*a33*b33*a22*c22*a11-2*c21*a32*c33*a22*b23*a11+c33*b33*a11*c21*a22^2+c12*a31*c31*a23^2*b22-c33*b31*a21*a12*c22*a23+c23*a31*a32*c11*b23*a22-c13*a31*b32*a22*c23*a21-c13*a31*c32*a21*b22*a23-c11*a32*c32*a23*b23*a21-a31*a33*c22^2*b13*a21+c23*a33*c32*a11*b21*a22-c31*a32*a23*c21*b13*a22-c33*b31*a22*a21*c23*a12+c11*a32*c32*a23^2*b21-c11*a32*b33*a22*c21*a23-c31*a32*a23*b11*c23*a22-2*c33*a33*c21*b11*a22^2-c11*c32*a33*a21*b22*a23-a31*a32*b11*c23^2*a22-c11*a32*c33*a22*b21*a23+c33*a32*c22*b13*a21^2-c32*a33*a22*c21*b13*a21+c22*a31*a32*c23*b13*a21-2*c23*a33*c31*a12*b21*a22+c11*a33*b33*a22^2*c21-c32*b31*a21*a13*c23*a22+c32*c33*a21^2*b23*a12-c23*a32^2*b21*c13*a21-2*c31*b32*a23^2*c22*a11+c13*a32*b33*a21^2*c22-2*c21*a33*c32*a21*b23*a12-2*c13*a31*c33*a22^2*b21-c13*c31*a32*a22*b23*a21+c21*a31*b33*a22*c22*a13+2*c13*b31*a32*a22*c21*a23+c21*a33*c33*a12*b21*a22+2*c13*b32*a33*a21*c21*a22+c21*a33*c33*a22*b22*a11+c31^2*a23*a12*b23*a22+c21*a31*b32*a23*c23*a12-2*c21*a32*b31*a23*c23*a12+c21*a32*c32*a13*b21*a23+c12*a33*c33*a21^2*b22+c22*a31*a33*b22*c13*a21-c21*a32^2*c23*b13*a21+c32*a31*b11*c22*a23^2+c13*c31*a33*a22^2*b21+c23*a31*c33*a12*b21*a22+c21*a33*c32*a22*b23*a11-c33*b32*a22*a11*c23*a21-c13*a31*c31*a22*b22*a23+c11*a33*c33*a22^2*b21+c31*a33*b11*c23*a22^2+c23*a31*c33*a12*b22*a21+c33*b33*a12*c22*a21^2+c23*a31*c32*a21*b23*a12+c31*b31*a13*c23*a22^2+2*c32*b31*a23*a21*c23*a12-c12*b32*a33*a21*c21*a23+2*c32*a32*a23*c21*b13*a21+c21*a31*c33*a12*b22*a23+2*c12*b31*a33*a22*c21*a23+c22*a32*c33*a21*b21*a13+c31*a32*b11*c22*a23^2+c21*a31*a33*c12*b23*a22-c21*a33^2*b22*c11*a22+c22*a32*b31*a23*c23*a11-c11*a32*b32*a23*c23*a21+c21*a32*c33*a23*b22*a11-2*c22*a31*c33*a22*b21*a13-c23*a32^2*c11*b23*a21-a32*b31*a22*c23^2*a11+c13*a31*b33*a22^2*c21+c22*a31*a33*b11*c23*a22+c23*a32*c32*a11*b23*a21+c23*a31*c31*a12*b23*a22-c12*a31*c33*a22*b23*a21+c23*a32*c33*a11*b21*a22-c32*a31*a21*c23*b12*a23+c11*b31*a33*a22^2*c23-2*c32*a32*c21*b11*a23^2+c32^2*a23*a11*b23*a21-2*c22*a32*a33*b11*c23*a21+c22*a31*a32*c13*b21*a23-c32*a31*a21*b13*c22*a23+c22*a32*a33*c11*b23*a21-2*c21*a32*a33*c12*b23*a21-c32*b33*a21*a23*c22*a11+c22*a31*b32*a13*c23*a21+2*c31*b33*a22*a21*c23*a12+2*c12*c31*a33*a22*b23*a21+c11*b31*a32*a23^2*c22+4*c22*a33*c31*a22*b21*a13-2*c23*a31*c33*a22*b22*a11+c22*a32*b33*a11*c23*a21-2*c11*c31*a32*a23^2*b22+c21*a32*c31*a13*b22*a23-a31*b33*a21*c22^2*a13+c22*a31*c33*a21*b22*a13+2*c32*b33*a22*a11*c23*a21-2*c31*a31*c22*b12*a23^2-c31*a32*a21*b13*c22*a23-c33*a32*a22*c21*b13*a21+c22*a32*a33*b21*c13*a21-2*c22*a33*c31*a23*b21*a12+c23*a32*a33*c11*b22*a21-2*c23*a33*c32*a11*b22*a21+2*c32*b33*a21*a23*c21*a12-2*c21*a33*b32*a21*c22*a13-c33*b32*a21*a23*c21*a12-2*c22*a31*c32*a23*b23*a11+c22*a31*a33*b12*c23*a21+c21*a33*c31*a12*b23*a22-c32*b33*a21*a22*c21*a13+c33*a31*c21*b13*a22^2-2*c22*a33*b31*a21*c23*a12-c13*b31*a32*a22*c23*a21-2*c22*a31*b33*a22*c23*a11+c21*a32*c33*a22*b21*a13+c33*b31*a22^2*c23*a11+c23*a32*c33*a11*b22*a21+c33*a32*b12*c23*a21^2+c33*b32*a21^2*c23*a12+c22*a31*a33*c11*b22*a23-c31*b32*a21*a13*c23*a22+2*c11*a32*b33*a22*c23*a21+c23*a33*c31*a12*b22*a21-c11*a32*b33*a21*c22*a23+c12*c31*a32*a23^2*b21+a32^2*b13*c21^2*a23+a33^2*b12*c21^2*a22+a31^2*b13*c22^2*a23+a33^2*b11*c22^2*a21+a31^2*b12*c23^2*a22+a32^2*b11*c23^2*a21-c31^2*a13*b23*a22^2-c31^2*a12*b22*a23^2-c32^2*a13*b23*a21^2-c32^2*a11*b21*a23^2-c33^2*a12*b22*a21^2-c33^2*a11*b21*a22^2-2*c11*c31*a33*a22^2*b23+c11*a31*c33*a22^2*b23-2*c11*a31*b33*a22^2*c23+c11*a31*c32*a23^2*b22-2*c11*a31*b32*a23^2*c22+c12*a31*b31*a23^2*c22+c12*a31*b32*a23^2*c21-2*c12*a31*c32*a23^2*b21-2*c12*b31*a32*a23^2*c21-2*c12*a32*b33*a21^2*c23+c12*a32*c33*a21^2*b23+c12*b32*a33*a21^2*c23-2*c12*c32*a33*a21^2*b23+c12*a33*b33*a21^2*c22+c13*a31*b31*a22^2*c23+c13*a31*c31*a22^2*b23-2*c13*b31*a33*a22^2*c21+c13*a32*b32*a21^2*c23+c13*a32*c32*a21^2*b23-2*c13*a32*c33*a21^2*b22-2*c13*b32*a33*a21^2*c22+c13*c32*a33*a21^2*b22-a32*a33*c21^2*b12*a23-a32*a33*c21^2*b13*a22-a32*b32*a13*c21^2*a23+2*a32*b33*a23*c21^2*a12-a32*b33*a22*c21^2*a13-a33*b32*a23*c21^2*a12+2*a33*b32*a22*c21^2*a13-a33*b33*a12*c21^2*a22-c21*a32^2*c23*b11*a23-c21*a32^2*b23*c11*a23+2*c21*a32^2*b23*c13*a21-c21*a32^2*c13*b21*a23-c21*a33^2*c22*b11*a22-c21*a33^2*c22*b12*a21+2*c21*a33^2*b22*c12*a21-c21*a33^2*c12*b21*a22-a31*a33*b11*c22^2*a23-a31*b31*a13*c22^2*a23+2*a31*b33*a23*c22^2*a11-a33*b31*a23*c22^2*a11+2*a33*b31*a21*c22^2*a13-a33*b33*a11*c22^2*a21-c22*a31^2*b23*c12*a23-c22*a31^2*c23*b12*a23-c22*a31^2*c23*b13*a22+2*c22*a31^2*b23*c13*a22-c22*a31^2*c13*b22*a23+2*c22*a33^2*b21*c11*a22-c22*a33^2*b21*c12*a21-c22*a33^2*c11*b22*a21+2*c23*a31^2*b22*c12*a23-c23*a31^2*b22*c13*a22-c23*a31^2*c12*b23*a22+2*c23*a32^2*b21*c11*a23-a31*a32*b12*c23^2*a21+2*a31*b32*a22*c23^2*a11-a31*b32*a21*c23^2*a12-a31*b31*a12*c23^2*a22+2*a32*b31*a21*c23^2*a12-a32*b32*a11*c23^2*a21+c31^2*a22*a13*b22*a23-2*c31*a31*c23*b13*a22^2+c31*b31*a12*c22*a23^2+c31*a32*c21*b12*a23^2+c31*b32*a23^2*c21*a12+c31*c32*a23^2*b22*a11+c31*c32*a23^2*b21*a12+c31*a33*c21*b13*a22^2-2*c31*b33*a22^2*c23*a11+c31*b33*a22^2*c21*a13+c31*c33*a22^2*b23*a11+c31*c33*a22^2*b21*a13+c32*a31*c21*b12*a23^2-2*c32*b31*a23^2*c21*a12-2*c32*a32*c23*b13*a21^2+c32*b32*a13*c23*a21^2+c32*b32*a11*c21*a23^2+c32*a33*c22*b13*a21^2+c32*a33*b12*c23*a21^2-2*c32*b33*a21^2*c23*a12+c32*b33*a21^2*c22*a13+c32*c33*a21^2*b22*a13+c32^2*a21*a13*b21*a23+c33*a31*b11*c23*a22^2-2*c33*b31*a22^2*c21*a13-2*c33*b32*a21^2*c22*a13-2*c33*a33*c22*b12*a21^2+c33^2*a22*a11*b22*a21+c33^2*a21*a12*b21*a22-c33*a31*a22*b11*c22*a23+2*c33*a31*a21*c22*b12*a23-c33*a31*a21*c22*b13*a22-c33*a31*a21*b12*c23*a22-c33*b31*a22*a23*c22*a11+2*c33*b31*a22*a23*c21*a12+2*c33*b31*a22*a21*c22*a13+2*c33*a32*a22*c21*b11*a23-c33*a32*a22*b11*c23*a21-c33*a32*a21*b11*c22*a23-c33*a32*a21*c21*b12*a23-c33*b32*a22*a11*c21*a23+2*c33*b32*a21*a23*c22*a11+2*c33*b32*a21*a22*c21*a13+2*c33*a33*a22*c21*b12*a21-c33*b33*a22*a11*c22*a21-c33*b33*a21*a12*c21*a22+c21*a32*b32*a13*c23*a21+c21*a32*c32*a23*b23*a11-2*c21*a32*c32*a13*b23*a21-2*c21*a32*b33*a23*c22*a11+c21*a32*b33*a22*c23*a11+c21*a32*b33*a21*c22*a13-2*c21*a32*b33*a21*c23*a12-2*c21*a32*c33*a23*b21*a12+c21*a31*c33*a22*b22*a13-2*c21*a31*c33*a12*b23*a22+c21*a32*a33*b21*c12*a23+c21*a32*a33*b21*c13*a22+c21*a32*a33*c11*b22*a23+c21*a32*a33*c11*b23*a22+c21*a32*a33*b11*c22*a23+c21*a32*a33*b11*c23*a22+c21*a32*a33*c22*b13*a21-2*c21*a32*a33*b22*c13*a21+c21*a32*a33*b12*c23*a21+c21*a32*b31*a13*c23*a22+c21*a32*b31*a13*c22*a23-2*c21*a32*c31*a23*b23*a12+c21*a32*b32*a23*c23*a11+c11*a32*b32*a23^2*c21+c22*a33*c32*a11*b23*a21-2*c23*a31*a32*b21*c12*a23+c23*a31*a32*b21*c13*a22-2*c23*a31*a32*c11*b22*a23+c23*a31*a32*b22*c13*a21+c23*a31*a32*c12*b23*a21+c23*a31*a33*b22*c11*a22-2*c23*a31*a33*b22*c12*a21+c23*a31*a33*c12*b21*a22-2*c23*a31*c32*a23*b21*a12+4*c23*a31*c32*a23*b22*a11+c23*a31*c32*a22*b21*a13-2*c23*a31*c32*a22*b23*a11-2*c23*a31*c32*a21*b22*a13-2*c23*a31*c31*a12*b22*a23+c23*a31*c31*a22*b22*a13-2*c23*a32*a33*b21*c11*a22+c23*a32*a33*b21*c12*a21+4*c23*a32*c31*a23*b21*a12-2*c23*a32*c31*a23*b22*a11-2*c23*a32*c31*a22*b21*a13+c23*a32*c31*a22*b23*a11+c23*a32*c31*a21*b22*a13-2*c23*a32*c31*a21*b23*a12-2*c23*a32*c32*a11*b21*a23+c23*a32*c32*a21*b21*a13-2*c23*a32*c33*a21*b21*a12+c23*a33*c31*a22*b22*a11+c23*a33*c32*a21*b21*a12-c31*c32*a23*a22*b23*a11-c31*c32*a23*a22*b21*a13-c31*c32*a23*a21*b22*a13-c31*c32*a23*a21*b23*a12+2*c31*c32*a21*a13*b23*a22-c31*a33*a22*c21*b12*a23-c31*a33*a22*b11*c22*a23+2*c31*a33*a21*c22*b12*a23+2*c31*a31*a23*c22*b13*a22+2*c31*a31*a23*b12*c23*a22-c31*b31*a23*a12*c23*a22-c31*b31*a22*a13*c22*a23-c31*a32*a21*c23*b12*a23+2*c31*a32*a21*c23*b13*a22+2*c31*b32*a23*a22*c23*a11-c31*b32*a23*a22*c21*a13+2*c31*b32*a23*a21*c22*a13-c31*b32*a23*a21*c23*a12-c31*a33*a21*c22*b13*a22-c31*a33*a21*b12*c23*a22+2*c31*b33*a22*a23*c22*a11-c31*b33*a22*a23*c21*a12-c31*b33*a22*a21*c22*a13-c31*c33*a22*a23*b22*a11-c31*c33*a22*a23*b21*a12-c31*c33*a22*a21*b22*a13-c31*c33*a22*a21*b23*a12+2*c31*c33*a21*a12*b22*a23-c32*a31*a23*c21*b13*a22-c32*a31*a23*b11*c23*a22+2*c32*a31*a21*c23*b13*a22-c32*b31*a23*a22*c23*a11+2*c32*b31*a23*a22*c21*a13-c32*b31*a23*a21*c22*a13+2*c32*a32*a23*b11*c23*a21-c32*b32*a23*a11*c23*a21-c32*b32*a21*a13*c21*a23+2*c32*a33*a22*c21*b11*a23-c32*a33*a22*b11*c23*a21-c32*a33*a21*b11*c22*a23-c32*a33*a21*c21*b12*a23-c32*b33*a22*a11*c21*a23+2*c32*c33*a22*a11*b21*a23-c32*c33*a22*a11*b23*a21-c32*c33*a21*a23*b21*a12-c32*c33*a21*a23*b22*a11-c32*c33*a21*a22*b21*a13-c33*a31*a22*c21*b12*a23-2*c21*a32*c33*a21*b22*a13+4*c21*a32*c33*a21*b23*a12+c21*a32*c31*a13*b23*a22+c21*a33*b32*a23*c22*a11-2*c21*a33*b32*a22*c23*a11+c21*a33*b32*a21*c23*a12+c21*a33*c32*a23*b21*a12-2*c21*a33*c32*a23*b22*a11-2*c21*a33*c32*a22*b21*a13+4*c21*a33*c32*a21*b22*a13+c21*a33*b33*a12*c22*a21-2*c21*a33*c33*a12*b22*a21+c21*a33*b31*a12*c23*a22+c21*a33*b31*a12*c22*a23-2*c21*a33*b31*a22*c22*a13+c21*a33*c31*a12*b22*a23-2*c21*a33*c31*a22*b22*a13-2*c21*a31*b33*a12*c22*a23+c21*a31*b33*a12*c23*a22-2*c21*a31*a33*b12*c23*a22+c21*a31*a33*b22*c13*a22-2*c21*a31*a33*b22*c12*a23+c21*a31*a33*c22*b13*a22+c21*a31*a33*c22*b12*a23-2*c21*a31*c32*a13*b22*a23+c21*a31*c32*a23*b23*a12+c21*a31*c32*a13*b23*a22+c21*a31*b32*a13*c22*a23-2*c21*a31*b32*a13*c23*a22-2*c21*a31*a32*b13*c22*a23+c21*a31*a32*c13*b22*a23+c22*a31*a32*c23*b11*a23+c22*a31*a32*b23*c11*a23-2*c22*a31*a32*b23*c13*a21+c22*a31*a33*b21*c12*a23-2*c22*a31*a33*b21*c13*a22-2*c22*a31*a33*c11*b23*a22+c22*a31*a33*c12*b23*a21+c22*a31*b31*a13*c23*a22+c22*a31*b31*a23*c23*a12+c22*a31*c31*a23*b23*a12+c22*a31*c31*a13*b22*a23-2*c22*a31*b32*a23*c23*a11+c22*a31*c32*a13*b23*a21+c22*a31*c32*a13*b21*a23+c22*a31*b33*a21*c23*a12+c22*a31*c33*a23*b21*a12-2*c22*a31*c33*a23*b22*a11+4*c22*a31*c33*a22*b23*a11-2*c22*a31*c33*a21*b23*a12-2*c22*a31*c31*a13*b23*a22-2*c22*a32*b31*a13*c23*a21+c22*a32*c31*a13*b23*a21+c22*a32*c31*a23*b23*a11-2*c22*a32*c31*a13*b21*a23-2*c22*a32*a33*b21*c11*a23-2*c22*a32*c33*a11*b23*a21+c22*a32*c33*a11*b21*a23+c22*a33*b31*a22*c23*a11+c22*a33*c31*a23*b22*a11-2*c22*a33*c31*a22*b23*a11-2*c22*a33*c31*a21*b22*a13+c22*a33*c31*a21*b23*a12+c22*a33*b32*a11*c23*a21+c22*a33*c32*a11*b21*a23-2*c22*a33*c32*a21*b21*a13+c22*a33*c33*a21*b21*a12-2*c22*a33*c33*a11*b21*a22+c22*a33*c33*a11*b22*a21+2*c11*a31*b32*a23*c23*a22-c11*a31*c32*a23*b23*a22+2*c11*a31*b33*a22*c22*a23-c11*a31*c33*a22*b22*a23-c11*b31*a32*a23*c23*a22-c11*b31*a33*a22*c22*a23+2*c11*c31*a32*a23*b23*a22+2*c11*c31*a33*a22*b22*a23-c11*a32*c33*a22*b23*a21-c11*b32*a33*a22*c23*a21-c11*b32*a33*a22*c21*a23+2*c11*b32*a33*a21*c22*a23+2*c11*c32*a33*a22*b23*a21-c11*c32*a33*a22*b21*a23-c11*a33*b33*a22*c22*a21-c11*a33*c33*a22*b22*a21-c12*a31*b31*a23*c23*a22-c12*a31*c31*a23*b23*a22-c12*a31*b32*a23*c23*a21+2*c12*a31*c32*a23*b23*a21+2*c12*a31*b33*a22*c23*a21-c12*a31*b33*a22*c21*a23-c12*a31*b33*a21*c22*a23+2*c12*a31*c33*a22*b21*a23-c12*a31*c33*a21*b22*a23+2*c12*b31*a32*a23*c23*a21-c12*b31*a33*a22*c23*a21-c12*b31*a33*a21*c22*a23-c12*c31*a32*a23*b23*a21-c12*c31*a33*a22*b21*a23-c12*c31*a33*a21*b22*a23+2*c12*a32*b33*a21*c21*a23-c12*a32*c33*a21*b21*a23+2*c12*c32*a33*a21*b21*a23-c12*a33*b33*a21*c21*a22-c12*a33*c33*a21*b21*a22-c13*a31*b31*a22*c22*a23-c13*a31*b32*a22*c21*a23+2*c13*a31*b32*a21*c22*a23-c13*a31*c32*a22*b23*a21+2*c13*a31*c32*a22*b21*a23-c13*a31*b33*a22*c22*a21+2*c13*a31*c33*a22*b22*a21-c13*b31*a32*a21*c22*a23+2*c13*b31*a33*a22*c22*a21-c13*c31*a32*a22*b21*a23+2*c13*c31*a32*a21*b22*a23-c13*c31*a33*a22*b22*a21-c13*a32*b32*a21*c21*a23-c13*a32*c32*a21*b21*a23-c13*a32*b33*a21*c21*a22+2*c13*a32*c33*a21*b21*a22-c13*c32*a33*a21*b21*a22-2*c21*a31*a32*b23*c13*a22+c21*a31*a32*c23*b13*a22+c21*a31*a32*c23*b12*a23+c21*a31*a32*b23*c12*a23+2*c11*a32*c33*a21*b22*a23,-b21*a32*c31*a13*b22*a23-2*b13*a31*b33*a22*c22*a21-2*a33*c32*a22*b21^2*a13+b21*a32^2*b13*c21*a23+2*b22*a31*a33*b11*c23*a22-2*b12*b32*a33*a21*c21*a23-b22*a31*b33*a23*c21*a12-b31*b33*a22^2*c23*a11+2*b22*a31*b33*a23*c22*a11+a32*a33*b21^2*c12*a23-2*b31*c32*a23*a21*b22*a13-b21*a33*b33*a12*c21*a22-2*b23*a32^2*c21*b11*a23-b21*a31*c32*a13*b22*a23-b13*a32*b32*a21^2*c23+b32*a31*a23*c11*b23*a22-2*b12*c31*a32*a23*b23*a21+b11*a32*b33*a22*c23*a21-b21*a31*c33*a12*b23*a22-b31*b32*a23^2*c22*a11+2*b21*a33*b31*a22*c22*a13-b22*a33*c32*a11*b23*a21+b12*c32*a33*a21*b21*a23+b32*b33*a21*a22*c21*a13+2*b33*c32*a21^2*b22*a13+b22*a31^2*b13*c22*a23+2*b31*c32*a23^2*b22*a11-b21*a32*a33*c11*b23*a22-2*a31*c33*a23*b22^2*a11+b11*a33*b33*a22*c22*a21-b23*a31*a32*c21*b13*a22-b21*a32*a33*b22*c13*a21+b31*c33*a21*a12*b22*a23+b13*a32*c32*a21*b21*a23-b21*a31*a33*b22*c13*a22+2*b31*c33*a22^2*b23*a11-b22*a31*a33*c11*b23*a22+2*b13*c31*a33*a22^2*b21+2*b23*a32*b31*a22*c21*a13-b23*a32*b31*a21*c22*a13+2*b22*a33*c31*a21*b23*a12+a32*c33*a22*b21^2*a13-2*b11*b32*a33*a22*c23*a21+a31*a33*b22^2*c13*a21-b31*c32*a23^2*b21*a12-b21*a32*c33*a22*b23*a11+b11*c32*a33*a22*b21*a23-2*b33*c32*a21*a23*b22*a11+b11*c32*a33*a22*b23*a21+2*b33*c31*a22^2*b21*a13-b11*a31*b33*a22^2*c23-b21*a32*c31*a13*b23*a22+b12*a31*c32*a23*b23*a21-b21*a32*a33*c21*b12*a23+b31*a32*a21*b23*c12*a23-b21*a31*b32*a23*c23*a12+b13*a31*c33*a22*b22*a21+b32*a33*a22*b21*c13*a21+b23*a31^2*c22*b13*a22-b11*c31*a33*a22^2*b23+b33*c32*a22*a11*b23*a21-b22*a33*b32*a11*c21*a23-b11*a31*b32*a23^2*c22-b22*a31*b32*a13*c21*a23+2*b21*a32*c31*a23*b23*a12+2*b12*a31*b32*a23^2*c21-b21*a32*b32*a13*c21*a23-b22*a31*a33*c21*b12*a23+b11*a32*c33*a21*b22*a23+b31*c33*a22*a21*b22*a13+b33*c32*a22*a11*b21*a23+b32*a33*a21*c11*b22*a23+2*b33*a33*b22*c12*a21^2+b32*c31*a23*a21*b22*a13+b32*c31*a23*a22*b23*a11+b12*b31*a33*a21*c22*a23-b22*a31*a33*c12*b23*a21-b22*a31*a32*b23*c13*a21+b12*a31*c31*a23*b23*a22-b21*a32*c33*a21*b22*a13-2*b32*c33*a22*a11*b23*a21+b33*a31*a21*b22*c13*a22+2*b23*a32*b31*a23*c22*a11+b21*a32^2*b23*c13*a21+b13*b31*a32*a22*c23*a21-b21*a32*c32*a23*b23*a11-b22*a31*a33*b12*c23*a21-b21*a33*b32*a23*c21*a12+b33*c31*a22*a21*b23*a12-b22*a31*a32*c23*b11*a23+b31*a32*a23*c11*b23*a22-2*b31*c33*a22*a23*b22*a11-b11*c31*a32*a23^2*b22-b12*a33*b33*a21^2*c22-b13*a31*b31*a22^2*c23-b31^2*a22*a13*c22*a23-b13*a31*c33*a22^2*b21+b13*a31*b32*a21*c22*a23-b21*a32*a33*c21*b13*a22-2*b13*c31*a32*a22*b21*a23+2*b22*a31*c32*a23*b23*a11-b12*a33*c33*a21^2*b22+b21*a33^2*b22*c12*a21+b32*c32*a21*a13*b21*a23-2*b32*c33*a21*a23*b21*a12-b32*b33*a21^2*c23*a12-b21*a33*b31*a12*c23*a22+2*b11*b31*a32*a23^2*c22-2*b33*c32*a21*a22*b21*a13-b33*a31*c11*b23*a22^2-b21*a31*b33*a22*c22*a13-b23*a31*a32*c22*b13*a21+a31*c31*a13*b22^2*a23-b31*a32*b21*c12*a23^2+2*b21*a33*b33*a12*c22*a21+2*b31*a31*b22*c12*a23^2+b31*b32*a23*a21*c22*a13+2*b11*b31*a33*a22^2*c23+b33*a31*a22*c11*b22*a23+b12*a31*c33*a22*b21*a23-2*b31*c32*a23*a22*b23*a11+2*b22*a31*b33*a22*c21*a13-b12*a31*c32*a23^2*b21-b21*a32*a33*c11*b22*a23-b21*a32*b32*a23*c23*a11+2*b21*a32*b32*a13*c23*a21+b13*a32*c33*a21*b21*a22-b32*c31*a23^2*b22*a11-b21*a31*c33*a22*b22*a13+2*b21*a31*c33*a12*b22*a23-2*b12*a32*c33*a21*b21*a23+b13*b31*a32*a22*c21*a23-2*b13*c31*a33*a22*b22*a21-b22*a31*c32*a13*b23*a21+2*b31*a31*b23*c13*a22^2-b23*a32*b31*a22*c23*a11-b23*a32*b32*a21*c21*a13-a32^2*c13*b21^2*a23-a33^2*c12*b21^2*a22-a31^2*c13*b22^2*a23-a33^2*c11*b22^2*a21-a32^2*c11*b23^2*a21+b31^2*a13*c23*a22^2+b31^2*a12*c22*a23^2+b32^2*a13*c23*a21^2+b32^2*a11*c21*a23^2+b33^2*a12*c22*a21^2+b33^2*a11*c21*a22^2-a31^2*c12*b23^2*a22+2*b11*a31*c33*a22^2*b23+2*b11*a31*c32*a23^2*b22-b12*a31*b31*a23^2*c22-b12*a31*c31*a23^2*b22-b12*b31*a32*a23^2*c21+2*b12*c31*a32*a23^2*b21-b12*a32*b33*a21^2*c23+2*b12*a32*c33*a21^2*b23+2*b12*b32*a33*a21^2*c23-b12*c32*a33*a21^2*b23-b13*a31*c31*a22^2*b23+2*b13*a31*b33*a22^2*c21-b13*b31*a33*a22^2*c21-b13*a32*c32*a21^2*b23+2*b13*a32*b33*a21^2*c22-b13*a32*c33*a21^2*b22-b13*b32*a33*a21^2*c22+2*b13*c32*a33*a21^2*b22-b11*a32*b32*a23^2*c21-b11*a32*c32*a23^2*b21-b11*a33*b33*a22^2*c21-b11*a33*c33*a22^2*b21+a32*a33*b21^2*c13*a22+a32*c32*a13*b21^2*a23-2*a32*c33*a23*b21^2*a12+a33*c32*a23*b21^2*a12+a33*c33*a12*b21^2*a22+b21*a32^2*c23*b11*a23-2*b21*a32^2*c23*b13*a21+b21*a32^2*b23*c11*a23+b21*a33^2*c22*b11*a22-2*b21*a33^2*c22*b12*a21+b21*a33^2*b22*c11*a22+b21*a33^2*b12*c21*a22+a31*a33*c11*b22^2*a23+b11*a31*b32*a23*c23*a22-2*b11*a31*c32*a23*b23*a22+b11*a31*b33*a22*c22*a23-2*b11*a31*c33*a22*b22*a23-2*b11*b31*a32*a23*c23*a22-2*b11*b31*a33*a22*c22*a23+b11*c31*a32*a23*b23*a22+b11*c31*a33*a22*b22*a23+b11*a32*b32*a23*c23*a21+b11*a32*c32*a23*b23*a21+b11*a32*b33*a22*c21*a23-2*b11*a32*b33*a21*c22*a23-2*b11*a32*c33*a22*b23*a21+b11*a32*c33*a22*b21*a23+b11*b32*a33*a22*c21*a23+b11*b32*a33*a21*c22*a23-2*b11*c32*a33*a21*b22*a23+b11*a33*c33*a22*b22*a21+b12*a31*b31*a23*c23*a22-2*b12*a31*b32*a23*c23*a21+b12*a31*b33*a22*c23*a21-2*b12*a31*b33*a22*c21*a23+b12*a31*b33*a21*c22*a23-2*b12*a31*c33*a22*b23*a21+b12*a31*c33*a21*b22*a23+b12*b31*a32*a23*c23*a21-2*b12*b31*a33*a22*c23*a21+b12*b31*a33*a22*c21*a23+b12*c31*a33*a22*b23*a21-2*b12*c31*a33*a22*b21*a23+b12*c31*a33*a21*b22*a23+b12*a32*b33*a21*c21*a23+b12*a33*b33*a21*c21*a22+b12*a33*c33*a21*b21*a22+b13*a31*b31*a22*c22*a23+b13*a31*c31*a22*b22*a23+b13*a31*b32*a22*c23*a21-2*b13*a31*b32*a22*c21*a23+b13*a31*c32*a22*b23*a21+b13*a31*c32*a22*b21*a23-2*b13*a31*c32*a21*b22*a23-2*b13*b31*a32*a21*c22*a23+b13*b31*a33*a22*c22*a21+b13*c31*a32*a22*b23*a21+b13*c31*a32*a21*b22*a23+b13*a32*b32*a21*c21*a23-2*b13*a32*b33*a21*c21*a22+b13*b32*a33*a21*c21*a22-2*b13*c32*a33*a21*b21*a22-b21*a31*a32*b23*c13*a22+2*b21*a31*a32*c23*b13*a22-b21*a31*a32*c23*b12*a23-b21*a31*a32*b23*c12*a23-b21*a32*a33*b11*c22*a23-b21*a32*a33*b11*c23*a22+2*b21*a32*a33*c22*b13*a21-b21*a32*a33*c12*b23*a21+2*b21*a32*a33*b12*c23*a21-b21*a32*b31*a13*c23*a22+2*b21*a32*b31*a23*c23*a12-b21*a32*b31*a13*c22*a23-b21*a32*c32*a13*b23*a21+2*b21*a32*b33*a23*c21*a12-b21*a32*b33*a23*c22*a11-b21*a32*b33*a22*c21*a13+2*b21*a32*b33*a22*c23*a11+2*b21*a32*b33*a21*c22*a13-4*b21*a32*b33*a21*c23*a12+2*b21*a32*c33*a23*b22*a11+2*b21*a32*c33*a21*b23*a12+2*b21*a33*b32*a23*c22*a11+2*b21*a33*b32*a22*c21*a13-b21*a33*b32*a22*c23*a11-4*b21*a33*b32*a21*c22*a13+2*b21*a33*b32*a21*c23*a12-b21*a33*c32*a23*b22*a11+2*b21*a33*c32*a22*b23*a11+2*b21*a33*c32*a21*b22*a13-b21*a33*c32*a21*b23*a12-b21*a33*b33*a22*c22*a11-b21*a33*c33*a22*b22*a11-b21*a33*c33*a12*b22*a21-b21*a33*b31*a12*c22*a23-b21*a33*c31*a12*b22*a23+2*b21*a33*c31*a22*b22*a13-b21*a33*c31*a12*b23*a22-b21*a31*b33*a12*c22*a23+2*b21*a31*b33*a12*c23*a22-b21*a31*a33*b12*c23*a22+2*b21*a31*a33*c12*b23*a22-b21*a31*a33*b22*c12*a23-b21*a31*a33*c22*b13*a22+2*b21*a31*a33*c22*b12*a23-b21*a31*c32*a23*b23*a12+2*b21*a31*c32*a13*b23*a22+2*b21*a31*b32*a13*c22*a23-b21*a31*b32*a13*c23*a22-b21*a31*a32*b13*c22*a23+2*b21*a31*a32*c13*b22*a23+2*b22*a31*a32*c23*b13*a21-b22*a31*a32*b23*c11*a23-b22*a31*a32*b13*c21*a23+2*b22*a31*a33*c21*b13*a22-b22*a31*a33*b11*c22*a23-b22*a31*a33*c22*b13*a21+2*b22*a31*b31*a13*c23*a22-b22*a31*b31*a23*c23*a12-b22*a31*b31*a13*c22*a23-b22*a31*c31*a23*b23*a12+2*b22*a31*b32*a23*c23*a11-b22*a31*b32*a13*c23*a21-2*b23*a31^2*c22*b12*a23+a31*c33*a21*b22^2*a13+a33*c31*a23*b22^2*a11-2*a33*c31*a21*b22^2*a13+a33*c33*a11*b22^2*a21+b22*a31^2*b23*c12*a23+b22*a31^2*c23*b12*a23-2*b22*a31^2*c23*b13*a22+b22*a31^2*b23*c13*a22-2*b22*a33^2*c21*b11*a22+b22*a33^2*c21*b12*a21+b22*a33^2*b11*c22*a21+b23*a31^2*b12*c23*a22+b23*a32^2*c21*b13*a21+b23*a32^2*b11*c23*a21+a31*a32*c11*b23^2*a22+a31*a32*c12*b23^2*a21-2*a31*c32*a22*b23^2*a11+a31*c32*a21*b23^2*a12+a31*c31*a12*b23^2*a22+a32*c31*a22*b23^2*a11-2*a32*c31*a21*b23^2*a12+a32*c32*a11*b23^2*a21-b31^2*a23*a12*c23*a22-b31*c31*a13*b23*a22^2-b31*c31*a12*b22*a23^2-b31*a32*c11*b22*a23^2-b31*b32*a23^2*c21*a12-b31*a33*b21*c13*a22^2-b31*a33*c11*b23*a22^2-b31*b33*a22^2*c21*a13-b31*c33*a22^2*b21*a13-b32*a31*b21*c12*a23^2-b32*a31*c11*b22*a23^2+2*b32*c31*a23^2*b21*a12+2*b32*a32*b21*c11*a23^2+2*b32*a32*b23*c13*a21^2-b32*c32*a13*b23*a21^2-b32*c32*a11*b21*a23^2-b32*a33*b22*c13*a21^2-b32*a33*c12*b23*a21^2-b32*b33*a21^2*c22*a13+2*b32*c33*a21^2*b23*a12-b32*c33*a21^2*b22*a13-b32^2*a23*a11*c23*a21-b32^2*a21*a13*c21*a23-b33*a31*b21*c13*a22^2-b33*c31*a22^2*b23*a11-b33*a32*c12*b23*a21^2-b33*c32*a21^2*b23*a12+2*b33*a33*b21*c11*a22^2-b33*c33*a12*b22*a21^2-b33*c33*a11*b21*a22^2-b33^2*a22*a11*c22*a21-b33^2*a21*a12*c21*a22-4*b22*a31*b33*a22*c23*a11-b22*a31*b33*a21*c22*a13+2*b22*a31*b33*a21*c23*a12+2*b22*a31*c33*a22*b23*a11-b22*a31*c33*a21*b23*a12-b22*a31*c31*a13*b23*a22-b22*a32*b31*a13*c23*a21-b22*a32*b31*a23*c23*a11+2*b22*a32*b31*a13*c21*a23+2*b22*a32*c31*a13*b23*a21-b22*a32*c31*a23*b23*a11+2*b22*a32*a33*c21*b11*a23-b22*a32*a33*c21*b13*a21+2*b22*a32*a33*c11*b23*a21-b22*a32*a33*b11*c23*a21+2*b22*a32*b33*a11*c23*a21-b22*a32*b33*a11*c21*a23-b22*a32*b33*a21*c21*a13-b22*a32*c33*a11*b23*a21+2*b22*a33*b31*a23*c21*a12-b22*a33*b31*a23*c22*a11-4*b22*a33*b31*a22*c21*a13+2*b22*a33*b31*a22*c23*a11+2*b22*a33*b31*a21*c22*a13-b22*a33*b31*a21*c23*a12-b22*a33*c31*a22*b23*a11-b22*a33*b32*a11*c23*a21+2*b22*a33*b32*a21*c21*a13-b22*a33*b33*a21*c21*a12+2*b22*a33*b33*a11*c21*a22-b22*a33*b33*a11*c22*a21+2*b23*a31*a32*c21*b12*a23+2*b23*a31*a32*b11*c22*a23-b23*a31*a32*b11*c23*a22-b23*a31*a32*b12*c23*a21-b23*a31*a33*c22*b11*a22+2*b23*a31*a33*c22*b12*a21-b23*a31*a33*b12*c21*a22+2*b23*a31*b32*a23*c21*a12-4*b23*a31*b32*a23*c22*a11-b23*a31*b32*a22*c21*a13+2*b23*a31*b32*a22*c23*a11+2*b23*a31*b32*a21*c22*a13-b23*a31*b32*a21*c23*a12-b23*a31*b33*a12*c21*a22+2*b23*a31*b33*a22*c22*a11-b23*a31*b33*a12*c22*a21-b23*a31*b31*a12*c23*a22+2*b23*a31*b31*a12*c22*a23-b23*a31*b31*a22*c22*a13+2*b23*a32*a33*c21*b11*a22-b23*a32*a33*c21*b12*a21-b23*a32*a33*b11*c22*a21-4*b23*a32*b31*a23*c21*a12+2*b23*a32*b31*a21*c23*a12-b23*a32*b32*a11*c23*a21+2*b23*a32*b32*a11*c21*a23+2*b23*a32*b33*a21*c21*a12-b23*a32*b33*a11*c21*a22-b23*a32*b33*a11*c22*a21+2*b23*a33*b31*a12*c21*a22-b23*a33*b31*a12*c22*a21-b23*a33*b31*a22*c22*a11-b23*a33*b32*a21*c21*a12-b23*a33*b32*a11*c21*a22+2*b23*a33*b32*a11*c22*a21+b31*c32*a23*a22*b21*a13+b31*c32*a23*a21*b23*a12+b31*c32*a21*a13*b23*a22+b31*a33*a22*b21*c12*a23+b31*a33*a22*c11*b22*a23-2*b31*a31*a23*b22*c13*a22-2*b31*a31*a23*c12*b23*a22+b31*c31*a23*a12*b23*a22+b31*c31*a22*a13*b22*a23+b31*a32*a23*b21*c13*a22-2*b31*a32*a21*b23*c13*a22+b31*a32*a21*c13*b22*a23+b31*b32*a23*a22*c23*a11+b31*b32*a23*a22*c21*a13+b31*b32*a23*a21*c23*a12-2*b31*b32*a21*a13*c23*a22-2*b31*a33*a21*b22*c12*a23+b31*a33*a21*b22*c13*a22+b31*a33*a21*c12*b23*a22+b31*b33*a22*a23*c22*a11+b31*b33*a22*a23*c21*a12+b31*b33*a22*a21*c22*a13+b31*b33*a22*a21*c23*a12-2*b31*b33*a21*a12*c22*a23+b31*c33*a22*a23*b21*a12-2*b31*c33*a22*a21*b23*a12+b32*a31*a23*b21*c13*a22+b32*a31*a21*b23*c12*a23-2*b32*a31*a21*b23*c13*a22+b32*a31*a21*c13*b22*a23-2*b32*c31*a23*a22*b21*a13-2*b32*c31*a23*a21*b23*a12+b32*c31*a21*a13*b23*a22-2*b32*a32*a23*b21*c13*a21-2*b32*a32*a23*c11*b23*a21+b32*c32*a23*a11*b23*a21-2*b32*a33*a22*b21*c11*a23+b32*a33*a22*c11*b23*a21+b32*a33*a21*b21*c12*a23-2*b32*b33*a22*a11*c21*a23+b32*b33*a22*a11*c23*a21+b32*b33*a21*a23*c21*a12+b32*b33*a21*a23*c22*a11+b32*c33*a22*a11*b21*a23+b32*c33*a21*a23*b22*a11+b32*c33*a21*a22*b21*a13+b33*a31*a22*b21*c12*a23-2*b33*a31*a21*b22*c12*a23+b33*a31*a21*c12*b23*a22+b33*c31*a22*a23*b22*a11-2*b33*c31*a22*a23*b21*a12-2*b33*c31*a22*a21*b22*a13+b33*c31*a21*a12*b22*a23-2*b33*a32*a22*b21*c11*a23+b33*a32*a22*b21*c13*a21+b33*a32*a22*c11*b23*a21+b33*a32*a21*c11*b22*a23+b33*a32*a21*b21*c12*a23+b33*c32*a21*a23*b21*a12-2*b33*a33*a22*b21*c12*a21-2*b33*a33*a22*c11*b22*a21+b33*c33*a22*a11*b22*a21+b33*c33*a21*a12*b21*a22-b33*a32*b22*c13*a21^2,-2*b12*c31*a33*a11*b13*a22+b12*b32*a33*a21*c13*a11-2*b11*a31*a32*b23*c13*a12+2*b22*b31*a33*a12*c13*a11+b11*c33*a32*a11*b12*a23+b23*a32*c33*a11^2*b12+b11*b32*a31*a23*c13*a12+b21*c31*a33*a12^2*b13+2*b23*b31*a32*a11*c12*a13-b23*a32*c33*a11*b11*a12+2*b33*c32*a11*a12*b11*a23-2*b12*b31*a31*a23*c13*a12+b13*a32*a33*b21*c12*a11-b22*a31*b33*a11*c12*a13-2*b11*c31*a33*a12*b12*a23-b31*b32*a13*a12*c11*a23-2*b13*b31*a32*a11*c13*a22+b12*c31*a33*a12*b13*a21-b21*b32*a33*a12*c11*a13-b32*a31*a11*c23*b12*a13+b32*b33*a11^2*c13*a22+b13*a31*a32*c11*b23*a12+b12*c31*a31*a23*b13*a12+4*b12*b33*a31*a12*c13*a21+2*b31*a33*a11*c22*b12*a13+b13*a31*a32*b21*c13*a12+2*b21*b31*a32*a13*c13*a12+b21*c31*a32*a13^2*b12+2*b33*a33*a12*c21*b12*a11+b11*c31*a33*a22*b13*a12+b31^2*a13*a22*c13*a12-b21*b32*a33*a11*c12*a13+b11*c32*a33*a11*b13*a22+b11*b31*a32*a23*c13*a12+b11*c31*a33*a22*b12*a13+b12*b33*a33*a21*c12*a11+2*b22*a31*b32*a13*c13*a11+b11*c32*a31*a13*b13*a22-b22*a31*b31*a13*c13*a12-b13*a31^2*c12*b23*a12-c33*a31*a11*b12^2*a23+2*b23*c32*a33*a11*b11*a12-a31*a33*c21*b12^2*a13+2*b21*a32*c33*a12*b13*a11-2*b23*a32*b33*a11^2*c12+b12*c33*a31*a11*b13*a22-2*b12*c33*a31*a12*b13*a21-b23*a31*c33*a12*b12*a11+b11*b33*a31*a12*c12*a23-b33*a31*a11*c22*b13*a12+b12*b31*a31*a23*c12*a13+b12*c31*a32*a13*b13*a21-b11*a32^2*c13*b21*a13+2*b22*b32*a33*a11*c11*a13+b13*b31*a32*a11*c12*a23-b31*b33*a12*a13*c12*a21-2*b13*a31*a32*c11*b22*a13+b11*b32*a31*a13*c13*a22-b33*c32*a11*a13*b11*a22-2*b11*c33*a31*a22*b12*a13-2*b11*b32*a33*a11*c13*a22+2*b31*c33*a12*a13*b12*a21-a31*a33*b12^2*c23*a11+2*c33*a31*a13*b12^2*a21+2*b12*a33^2*b21*c11*a12-2*b31*a31*c22*b12*a13^2+b13*b31*a31*a12*c12*a23+b22*a32*b33*a11^2*c13+b32*b33*a11^2*c12*a23-2*b12*a31*a33*c11*b23*a12-b22*a31*c32*a13*b13*a11+2*b21*b32*a33*a12*c13*a11-b23*b31*a32*a12*c11*a13+b13*b32*a31*a12*c11*a23-b21*a32*b33*a12*c11*a13-b23*a31*c32*a12*b11*a13+b32*a33*c22*b13*a11^2+b13*b33*a32*a21*c11*a12+b23*b32*a33*a11^2*c12+b11*a32*a33*b21*c13*a12-b23*a31*b32*a11*c12*a13+b31^2*a12*a23*c12*a13-2*b12*a31*a33*b21*c13*a12+b32*c32*a21*b11*a13^2-b31*c33*a12*a11*b12*a23+b13*a31*a33*b22*c11*a12-b32*b33*a12*a21*c13*a11+b31*a32*c21*b12*a13^2-2*b13*b32*a33*a21*c12*a11+2*b11*a33^2*b22*c12*a11-2*b13*b32*a31*a12*c13*a21+b11*a31*a33*b12*c23*a12+2*b21*a32*b33*a11*c12*a13-b11*a33^2*c12*b21*a12+b11*c32*a32*a23*b13*a11-b22*a33*b33*a11*c11*a12+b12*a32*a33*b21*c13*a11+2*b22*c31*a32*a13*b13*a11-c33*a32*a12*b11^2*a23-2*b13*a32*a33*b21*c11*a12+b32*c32*a23*b13*a11^2-b11*a32^2*c23*b13*a11+2*b33*a31*a11*c22*b12*a13-2*b13*b33*a31*a12*c12*a21+2*b31*c33*a12*a11*b13*a22+b23*a32*b32*a11^2*c13-b32*a31*a13*c21*b13*a12+b31*a33*c21*b13*a12^2-a31*a32*c22*b13^2*a11-b32*b33*a11*a13*c11*a22+2*c31*a33*a11*b12^2*a23+2*b13*a31^2*b22*c12*a13-b23*b31*a33*a12*c12*a11+2*b23*c31*a32*a12*b11*a13-2*b11*b32*a33*a12*c11*a23+b22*a31*c32*a13^2*b11+b13*a31*a32*c12*b23*a11+2*b32*a32*a13*c21*b13*a11-b21*a32*b33*a12*c13*a11-b33*c31*a11*a22*b12*a13-b31*b32*a13*a11*c12*a23-b32*a31*a13*b11*c23*a12+b11*a32*a33*c21*b13*a12+b11*b33*a32*a12*c11*a23-b21*a32*b32*a13*c13*a11+b12*a31*a32*b13*c21*a13+b11*b33*a33*a22*c11*a12+b23*a32*c32*a11^2*b13+b11*c33*a31*a12*b12*a23-b32*c31*a11*a23*b13*a12-2*b11*a32*a33*b22*c13*a11-b23*a31*c32*a12*b13*a11-2*b31*a31*c23*b13*a12^2+b13*b32*a32*a21*c13*a11+b12*b33*a31*a13*c11*a22-b23*b32*a33*a11*c11*a12+2*b31*b33*a11*a22*c12*a13-2*b21*a31*c33*a12^2*b13-b11*a33^2*b22*c11*a12-2*b13*b31*a31*a22*c12*a13+2*b33*a33*a12*b11*c22*a11-2*b11*a31*a32*c23*b12*a13+b12*b33*a33*a11*c11*a22+b12*a31*a33*b21*c12*a13+b11*a32*a33*b12*c23*a11+4*b11*b32*a33*a11*c12*a23+2*b32*b33*a12*a21*c11*a13+b13*b32*a33*a11*c11*a22+b13*b31*a31*a22*c13*a12+b11*c33*a31*a22*b13*a12+2*b32*c31*a13*a12*b11*a23+b12*b32*a33*a21*c11*a13+b12*b33*a31*a11*c12*a23-2*b23*c32*a33*a11^2*b12-c33*a33*a21*b12^2*a11-2*b32*a32*c21*b11*a13^2-2*b32*a32*c23*b13*a11^2-b21*c31*a32*a13*b13*a12-b22*c31*a33*a12*b13*a11-b11*a33^2*c22*b12*a11-b11*a33^2*b12*c21*a12-b21*a33*c33*a12*b12*a11+2*b11*a32^2*b23*c13*a11-b11*a32^2*b13*c21*a13-b12*a31^2*c13*b22*a13-b23*a31*b31*a12*c12*a13+a32^2*c23*b11^2*a13+a33^2*c22*b11^2*a12+a31^2*c23*b12^2*a13+a33^2*c21*b12^2*a11+a31^2*c22*b13^2*a12+a32^2*c21*b13^2*a11-b31^2*a23*c13*a12^2-b31^2*a22*c12*a13^2-b32^2*a23*c13*a11^2-b32^2*a21*c11*a13^2-b33^2*a21*c11*a12^2-b33^2*a22*c12*a11^2-2*b12*a32*a33*b21*c11*a13+b12*a32*a33*c11*b23*a11+b12*b32*a31*a23*c13*a11+b12*b32*a31*a23*c11*a13-2*b12*b32*a31*a13*c13*a21-2*b12*b32*a33*a11*c11*a23+b12*c32*a31*a23*b13*a11-b11*a32^2*b23*c11*a13-a32*a33*b11^2*c22*a13-a32*a33*b11^2*c23*a12-c32*a32*a23*b11^2*a13-c32*a33*a13*b11^2*a22+2*c32*a33*a12*b11^2*a23+2*c33*a32*a13*b11^2*a22-c33*a33*a22*b11^2*a12-b12*a31^2*c23*b13*a12-b12*a31^2*b23*c12*a13+2*b12*a31^2*b23*c13*a12-b12*a31^2*b13*c22*a13-b12*a33^2*b21*c12*a11-b12*a33^2*c11*b22*a11-c31*a31*a23*b12^2*a13-c31*a33*a13*b12^2*a21-b13*a31^2*b22*c13*a12+2*b13*a32^2*b21*c11*a13-b13*a32^2*b21*c13*a11-b13*a32^2*c11*b23*a11-a31*a32*c21*b13^2*a12-c31*a31*a22*b13^2*a12-c31*a32*a12*b13^2*a21+2*c31*a32*a11*b13^2*a22+2*c32*a31*a12*b13^2*a21-c32*a31*a11*b13^2*a22-c32*a32*a21*b13^2*a11+b21*a31*b32*a13^2*c12-2*b21*a31*c32*a13^2*b12+b21*a31*b33*a12^2*c13-2*b21*b31*a32*a13^2*c12-2*b21*b31*a33*a12^2*c13+b21*a32*b32*a13^2*c11+b21*a32*c32*a13^2*b11+b21*a33*b33*a12^2*c11+b21*a33*c33*a12^2*b11+b22*a31*c31*a13^2*b12-2*b22*a31*b32*a13^2*c11+b22*b31*a32*a13^2*c11-2*b22*c31*a32*a13^2*b11-2*b22*a32*c33*a11^2*b13-2*b22*b32*a33*a11^2*c13+b22*c32*a33*a11^2*b13+b22*a33*b33*a11^2*c12+b22*a33*c33*a11^2*b12+b23*a31*b31*a12^2*c13+b23*a31*c31*a12^2*b13-2*b23*a31*b33*a12^2*c11+b23*a31*c33*a12^2*b11+b23*b31*a33*a12^2*c11-2*b23*c31*a33*a12^2*b11+b31*c31*a23*b13*a12^2+b31*c31*a22*b12*a13^2+b31*a32*b11*c22*a13^2+b31*b32*a13^2*c12*a21+b31*b32*a13^2*c11*a22-2*b31*c32*a13^2*b12*a21+b31*c32*a13^2*b11*a22+b31*a33*b11*c23*a12^2+b31*b33*a12^2*c13*a21+b31*b33*a12^2*c11*a23-2*b31*c33*a12^2*b13*a21+b31*c33*a12^2*b11*a23+b32^2*a11*a23*c11*a13+b32^2*a13*a21*c13*a11+b32*a31*c21*b12*a13^2+b32*a31*b11*c22*a13^2+b32*c31*a13^2*b12*a21-2*b32*c31*a13^2*b11*a22+b32*a33*b12*c23*a11^2-2*b32*c33*a11^2*b13*a22+b32*c33*a11^2*b12*a23+b33*c33*a21*b11*a12^2+b33*c33*a22*b12*a11^2+b33^2*a12*a21*c12*a11+b33^2*a11*a22*c11*a12+b33*a31*c21*b13*a12^2+b33*a31*b11*c23*a12^2+b33*c31*a12^2*b13*a21-2*b33*c31*a12^2*b11*a23+b33*a32*c22*b13*a11^2+b33*a32*b12*c23*a11^2+b33*c32*a11^2*b13*a22-2*b33*c32*a11^2*b12*a23-2*b33*a33*c21*b11*a12^2-2*b33*a33*c22*b12*a11^2+b22*a31*b31*a13^2*c12+b11*a31*a32*c23*b13*a12+b11*a31*a32*b23*c12*a13+b11*a31*a32*c13*b22*a13+b11*a31*a32*b13*c22*a13+b11*a31*a33*c22*b12*a13-2*b11*a31*a33*c22*b13*a12-2*b11*a31*a33*b22*c12*a13+b11*a31*a33*b22*c13*a12+b11*a31*a33*c12*b23*a12+b11*b31*a32*a23*c12*a13-2*b11*b31*a32*a13*c13*a22-2*b11*b31*a33*a12*c12*a23+b11*b31*a33*a22*c12*a13+b11*b31*a33*a22*c13*a12+b11*c31*a32*a23*b13*a12+b11*c31*a32*a23*b12*a13-2*b11*c31*a32*a13*b13*a22+b11*a32*a33*c21*b12*a13+b11*a32*a33*b21*c12*a13+b11*a32*a33*c11*b22*a13+b11*a32*a33*c11*b23*a12+b11*a32*a33*c22*b13*a11-2*b11*a32*a33*c12*b23*a11-2*b11*b32*a31*a23*c12*a13+b11*b32*a32*a23*c11*a13-2*b11*b32*a32*a23*c13*a11+b11*b32*a32*a13*c13*a21+b11*b32*a33*a13*c11*a22-2*b11*b32*a33*a13*c12*a21+b11*b32*a33*a12*c13*a21+b11*c32*a31*a23*b12*a13-2*b11*c32*a31*a23*b13*a12+b11*c32*a32*a13*b13*a21+b11*c32*a33*a13*b12*a21-2*b11*c32*a33*a12*b13*a21-2*b11*c32*a33*a11*b12*a23-2*b11*b33*a31*a22*c13*a12+b11*b33*a31*a22*c12*a13-2*b11*b33*a32*a13*c11*a22+b11*b33*a32*a13*c12*a21-2*b11*b33*a32*a12*c13*a21-2*b11*b33*a32*a11*c12*a23+4*b11*b33*a32*a11*c13*a22+b11*b33*a33*a12*c12*a21-2*b11*b33*a33*a22*c12*a11-2*b11*c33*a32*a13*b12*a21+b11*c33*a32*a12*b13*a21-2*b11*c33*a32*a11*b13*a22+b11*c33*a33*a12*b12*a21+b11*c33*a33*a22*b12*a11+b12*a31*a32*c23*b13*a11+b12*a31*a32*b23*c11*a13-2*b12*a31*a32*b23*c13*a11+b12*a31*a32*c13*b21*a13+b12*a31*a33*c21*b13*a12+b12*a31*a33*c11*b22*a13+b12*a31*a33*c22*b13*a11+b12*a31*a33*b22*c13*a11+b12*a31*a33*c12*b23*a11+b12*b31*a31*a13*c13*a22-2*b12*b31*a32*a23*c11*a13+b12*b31*a32*a23*c13*a11+b12*b31*a32*a13*c13*a21-2*b12*b31*a33*a13*c11*a22+b12*b31*a33*a13*c12*a21+4*b12*b31*a33*a12*c11*a23-2*b12*b31*a33*a12*c13*a21-2*b12*b31*a33*a11*c12*a23+b12*b31*a33*a11*c13*a22+b12*c31*a31*a13*b13*a22-2*b12*c31*a32*a23*b13*a11-2*b12*a32*a33*c21*b13*a11-2*b12*c32*a31*a13*b13*a21+b12*c32*a33*a21*b13*a11-2*b12*b33*a31*a13*c12*a21-2*b12*b33*a31*a12*c11*a23-2*b12*b33*a31*a11*c13*a22+b12*b33*a32*a21*c11*a13-2*b12*b33*a32*a21*c13*a11+b12*b33*a32*a11*c11*a23-2*b12*b33*a33*a21*c11*a12+b12*c33*a32*a21*b13*a11+b13*b33*a31*a22*c12*a11+b13*b33*a31*a22*c11*a12-2*b13*a31*a32*b21*c12*a13+b13*a31*a32*b22*c13*a11-2*b13*a31*a33*b22*c12*a11+b13*a31*a33*c12*b21*a12+4*b13*b31*a32*a13*c11*a22-2*b13*b31*a32*a13*c12*a21-2*b13*b31*a32*a12*c11*a23+b13*b31*a32*a12*c13*a21-2*b13*b31*a33*a22*c11*a12+b13*b31*a33*a12*c12*a21+b13*b31*a33*a22*c12*a11-b33*c33*a11*a22*b11*a12-b33*a31*a12*c21*b12*a13+b13*a32*a33*c11*b22*a11-2*b13*b32*a31*a13*c11*a22+4*b13*b32*a31*a13*c12*a21-2*b13*b32*a31*a11*c12*a23+b13*b32*a31*a11*c13*a22+b13*b32*a32*a11*c11*a23-2*b13*b32*a32*a21*c11*a13+b13*b32*a33*a21*c11*a12+b13*b33*a32*a21*c12*a11-2*b13*b33*a32*a11*c11*a22-b21*a31*b32*a13*c13*a12+2*b21*a31*c32*a13*b13*a12-b21*a31*b33*a12*c12*a13+2*b21*a31*c33*a12*b12*a13+2*b21*b31*a33*a12*c12*a13-b21*c31*a33*a12*b12*a13-b21*a32*c32*a13*b13*a11-b21*a32*c33*a12*b11*a13-b21*a32*c33*a11*b12*a13-b21*c32*a33*a12*b11*a13+2*b21*c32*a33*a11*b12*a13-b21*c32*a33*a12*b13*a11-b21*a33*b33*a12*c12*a11-b22*a31*c31*a13*b13*a12+2*b22*a31*b33*a12*c11*a13-b22*a31*b33*a12*c13*a11-b22*a31*c33*a12*b11*a13+2*b22*a31*c33*a12*b13*a11-b22*a31*c33*a11*b12*a13-b22*b31*a32*a13*c13*a11-b22*b31*a33*a12*c11*a13-b22*b31*a33*a11*c12*a13+2*b22*c31*a33*a12*b11*a13-b22*c31*a33*a11*b12*a13-b22*a32*b33*a11*c11*a13+2*b22*a32*c33*a11*b11*a13-b22*c32*a33*a11*b11*a13-b22*a33*c33*a11*b11*a12-b23*a31*c31*a12*b12*a13+2*b23*a31*b32*a12*c11*a13-b23*a31*b32*a12*c13*a11+2*b23*a31*c32*a11*b12*a13+2*b23*a31*b33*a12*c12*a11-b23*b31*a32*a12*c13*a11-b23*c31*a32*a12*b13*a11-b23*c31*a32*a11*b12*a13+2*b23*c31*a33*a12*b12*a11-b23*a32*b32*a11*c11*a13-b23*a32*c32*a11*b11*a13+2*b23*a32*b33*a11*c11*a12+2*b31*a31*a13*c22*b13*a12+2*b31*a31*a13*b12*c23*a12-b31*c31*a12*a23*b12*a13-b31*c31*a13*a22*b13*a12-b31*a32*a13*c21*b13*a12-b31*a32*a13*b11*c23*a12-b31*a32*a11*c23*b12*a13+2*b31*a32*a11*c23*b13*a12-b31*a32*a11*b13*c22*a13-b31*b32*a13*a12*c13*a21-b31*b32*a13*a11*c13*a22+2*b31*b32*a11*a23*c13*a12+2*b31*c32*a13*a12*b13*a21-b31*c32*a13*a12*b11*a23+2*b31*c32*a13*a11*b12*a23-b31*c32*a13*a11*b13*a22-b31*c32*a11*a23*b13*a12-b31*a33*a12*c21*b12*a13-b31*a33*a12*b11*c22*a13-b31*a33*a11*c22*b13*a12-b31*a33*a11*b12*c23*a12-b31*b33*a12*a13*c11*a22-b31*b33*a12*a11*c12*a23-b31*b33*a12*a11*c13*a22-b31*c33*a12*a13*b11*a22-b31*c33*a11*a22*b12*a13+2*b32*a31*a11*c23*b13*a12-b32*a31*a11*b13*c22*a13-b32*c31*a13*a12*b13*a21-b32*c31*a13*a11*b12*a23+2*b32*c31*a13*a11*b13*a22+2*b32*a32*a13*b11*c23*a11-b32*c32*a11*a23*b11*a13-b32*c32*a13*a21*b13*a11+2*b32*a33*a12*c21*b11*a13-b32*a33*a12*c21*b13*a11-b32*a33*a12*b11*c23*a11-b32*a33*a11*b11*c22*a13-b32*a33*a11*c21*b12*a13-b32*b33*a11*a13*c12*a21-b32*b33*a11*a12*c11*a23-b32*c33*a12*a21*b11*a13+2*b32*c33*a12*a21*b13*a11+2*b32*c33*a11*a13*b11*a22-b32*c33*a11*a13*b12*a21-b32*c33*a11*a12*b11*a23-b33*a31*a12*b11*c22*a13-b33*a31*a11*b12*c23*a12-b33*c31*a12*a13*b12*a21+2*b33*c31*a12*a13*b11*a22+2*b33*c31*a12*a11*b12*a23-b33*c31*a12*a11*b13*a22+2*b33*a32*a12*c21*b11*a13-b33*a32*a12*c21*b13*a11-b33*a32*a12*b11*c23*a11-b33*a32*a11*b11*c22*a13-b33*a32*a11*c21*b12*a13-b33*c32*a12*a21*b11*a13-b33*c32*a12*a21*b13*a11+2*b33*c32*a11*a13*b12*a21-b33*c33*a12*a21*b12*a11,-a33*c21*a13*b12^2*a21+4*b11*a32*b23*a11*c13*a22-2*b11*a33*c22*a12*b13*a21+b22*a33*b12*c23*a11^2-2*b21*b31*a22*c12*a13^2+b13*a31*b22*a11*c13*a22+b23*c33*a21*b11*a12^2+b22*a32*b23*c13*a11^2+b11*a33*b12*a22*c23*a11-2*b13*b31*a22*a12*c11*a23-b21*a32*a11*c23*b12*a13-2*b11*a33*b22*a12*c11*a23+2*a33*c21*a11*b12^2*a23+b13*a31*a12*c11*b23*a22-a33*a12*b11^2*c23*a22-b21*a33*a11*b12*c23*a12+b11*a31*a12*c13*b22*a23-b21*a33*a11*b22*c12*a13-2*b13*a31*b22*a12*c13*a21-b22*b33*a11*a13*c12*a21+b22*b33*a11^2*c13*a22-2*b13*a32*c11*a21*b22*a13+b22*c31*a13^2*b12*a21+2*b22*b31*a11*a23*c13*a12-2*b13*b32*a21*a11*c12*a23-2*b11*a32*b23*a12*c13*a21-2*b12*b33*a21*a11*c13*a22-2*b31*c22*a13^2*b12*a21-2*b12*a33*c11*a21*b23*a12-a32*c23*a12*b11^2*a23-b21*b32*a13*a12*c13*a21+b12*a31*b23*a11*c12*a23-2*b12*a32*a13*b21*c11*a23-2*b12*b31*a23*a13*c11*a22+2*b23*c32*a11*a12*b11*a23-b22*c32*a13*a21*b13*a11+b11*a33*a12*c11*b23*a22-2*b12*a31*c13*a23*b21*a12-b12*b33*a13*c12*a21^2-b23*a31*a11*b12*c23*a12+b23*b32*a11^2*c13*a22-2*b12*a31*c13*a21*b22*a13-2*b12*a33*b21*a13*c11*a22+b11*a32*b13*a23*c22*a11-b12*b32*a11*c11*a23^2+2*b32*a13*b11*a22*c23*a11+b11*c32*a23*a13*b12*a21-c33*a21*a11*b12^2*a23+b11*a33*c12*a21*b23*a12-b21*a32*a13*c21*b13*a12+2*b21*a33*a11*b22*c13*a12-2*b11*c32*a23*a12*b13*a21-2*b13*a32*b21*a13*c12*a21-b21*a33*a12*c21*b12*a13+b11*a33*c22*a11*b13*a22-b21*a32*a11*c13*b22*a13-2*b12*a33*c21*a11*b13*a22+2*b31*a13*c22*a12*b13*a21-b13*b32*a12*c13*a21^2+2*a33*c22*a12*b11^2*a23+a32*a12*c11*b23^2*a11+2*b22*c33*a11*a13*b11*a22-b22*a33*a12*c21*b13*a11+2*b22*b33*a12*a21*c11*a13-b11*b31*a12*c12*a23^2-2*b11*b33*a22*a12*c13*a21-b13*b33*a12*c12*a21^2-b22*a31*a13*b11*c23*a12+4*b13*a31*b22*a13*c12*a21+2*b22*a33*a12*c21*b11*a13+4*b11*a33*b22*a11*c12*a23+b12*a33*a11*b22*c13*a21+4*b12*a31*b23*a12*c13*a21+b11*a33*b12*a22*c21*a13+b21*a31*b23*c13*a12^2-a32*a11*c22*b13^2*a21-b23*c31*a12*a13*b12*a21+b21*b33*a12^2*c11*a23+b12*a31*b13*a23*c22*a11-2*b11*b33*a22*a11*c12*a23+b13*a32*a11*b22*c13*a21+4*b12*a33*b21*a12*c11*a23+b21*a33*c11*b23*a12^2-c31*a23*a13*b12^2*a21-b23*b31*a12*a11*c12*a23+b13*a33*a12*b21*c12*a21+b22*c32*a23*b13*a11^2-b32*a13*b11*a21*c23*a12-2*b11*a33*b12*a23*c21*a12-2*b11*a31*a13*b22*c12*a23-b32*a11*c23*a12*b11*a23-b33*a11*b12*a21*c23*a12-b31*a13*b12*a22*c23*a11+b22*c32*a21*b11*a13^2+b23*b31*a12^2*c11*a23+b11*b32*a23*a12*c13*a21-b12*c32*a13*b13*a21^2+b12*a31*b13*a22*c21*a13+b32*c23*a11^2*b12*a23-2*b32*c23*a11^2*b13*a22-b31*a12*c23*a13*b11*a22-b21*c32*a13*a11*b13*a22-b33*a12*c21*a13*b12*a21+2*b23*a33*a12*b11*c22*a11+b13*b32*a11*a23*c11*a22+2*b31*a12*c23*a11*b13*a22-2*b23*a33*c21*b11*a12^2+b21*a33*b11*c23*a12^2+b21*b33*a12^2*c13*a21+b22*b31*a13^2*c12*a21+2*b22*a32*a13*b11*c23*a11+2*b11*b33*a11*c13*a22^2-b23*b32*a11*a12*c11*a23+b11*a32*b13*a23*c21*a12+b31*b13*a23*c21*a12^2-2*b11*a32*c23*a13*b12*a21-b12*b32*a13*c13*a21^2+b21*a32*c11*b22*a13^2-b33*a11*c22*a12*b13*a21-2*b11*a33*c12*a23*b21*a12-b22*c31*a11*a23*b13*a12-2*b12*b33*a21*a12*c11*a23+2*b12*b33*a12*c13*a21^2-b31*a12*b13*a23*c22*a11+2*b12*b31*a12*c11*a23^2-2*b13*b32*a21*a13*c11*a22-2*b21*b31*a23*c13*a12^2-b12*c33*a12*b13*a21^2+b12*b31*a13*a22*c13*a21+b13*a33*a11*c12*b21*a22+b13*a33*a12*c11*b22*a21-b31*a12*b13*a22*c21*a13+b11*a32*a13*b21*c12*a23+b11*b32*a23*a13*c11*a22-b21*b32*a13*a12*c11*a23+b12*c32*a11*a23*b13*a21+b12*a31*c23*a11*b13*a22-b31*a13*b12*a23*c21*a12-b12*b31*a11*c12*a23^2+2*b23*b33*a11*a22*c11*a12+c33*a13*b11^2*a22^2+c31*a11*b12^2*a23^2+c33*a13*b12^2*a21^2+c31*a11*b13^2*a22^2+c32*a12*b13^2*a21^2-a31*c11*b23^2*a12^2-a32*c12*b23^2*a11^2-a33*b21^2*c13*a12^2-a31*c11*b22^2*a13^2-a33*b22^2*c13*a11^2-a32*b21^2*c12*a13^2+c32*a12*b11^2*a23^2+b11*c32*a23*a11*b13*a22+b11*c32*a13*a22*b13*a21+b11*a33*c22*a13*b12*a21-2*b11*a33*c22*a11*b12*a23+b11*a33*b22*a13*c11*a22-2*b11*a33*b22*a13*c12*a21+b11*a33*b22*a12*c13*a21-2*b11*a33*b22*a11*c13*a22+b11*a33*c12*a22*b21*a13-2*b11*a33*c12*a22*b23*a11+b11*a33*b12*a21*c23*a12+b11*a33*a12*c21*b13*a22+b11*a33*a12*b21*c13*a22+b11*b33*a22*a13*c12*a21+b11*b33*a22*a12*c11*a23+b11*b33*a12*a23*c12*a21-2*b11*c33*a22*a13*b12*a21+b11*c33*a22*a12*b13*a21+b11*c33*a22*a11*b12*a23+b11*c33*a12*a23*b12*a21+b12*b32*a13*a21*c11*a23+b12*c31*a23*a12*b13*a21-2*b12*c31*a23*a11*b13*a22+b12*c31*a13*a22*b13*a21+b12*a32*a13*c21*b13*a21+b12*a32*a13*b21*c13*a21+b12*a32*a13*c11*b23*a21+b12*a32*a11*c23*b13*a21+b12*a32*a11*b23*c11*a23-2*b12*a32*a11*b23*c13*a21+b12*a32*a11*c13*b21*a23-2*b12*a32*a11*b13*c21*a23+b12*b32*a11*a23*c13*a21+b12*a33*c21*a12*b13*a21+b12*a33*b21*a13*c12*a21-2*b12*a33*b21*a12*c13*a21-2*b12*a33*b21*a11*c12*a23+b12*a33*b21*a11*c13*a22-2*b12*a33*c11*a23*b22*a11+b12*a33*c11*a22*b23*a11+b12*a33*c11*a21*b22*a13+b12*a33*a11*c22*b13*a21+b12*a33*a11*c12*b23*a21+b12*b33*a21*a13*c11*a22+b12*b33*a21*a11*c12*a23+b12*b33*a11*a23*c11*a22+b12*c33*a21*a11*b13*a22-2*b12*a31*c23*a12*b13*a21+b12*a31*b23*a13*c11*a22-2*b12*a31*b23*a13*c12*a21-2*b12*a31*b23*a12*c11*a23-2*b12*a31*b23*a11*c13*a22+b12*a31*c13*a23*b22*a11-2*b13*b31*a22*a13*c12*a21-2*b13*a31*b22*a13*c11*a22+b13*a31*b22*a12*c11*a23-2*b13*a31*b22*a11*c12*a23+b13*a31*c12*a23*b21*a12-2*b13*a31*c12*a22*b21*a13+b13*a31*c12*a22*b23*a11-2*b13*a31*c12*a21*b23*a12+b11*a32*a13*c11*b22*a23-2*b11*b32*a23*a13*c12*a21-2*b11*b32*a23*a11*c13*a22+b11*b32*a13*a22*c13*a21+b12*b31*a23*a13*c12*a21+b11*c31*a13*a22*b12*a23+b11*c31*a12*a23*b13*a22+b11*a31*a13*c22*b12*a23+b11*a31*a13*c22*b13*a22+b11*a31*a13*b22*c13*a22+b11*a31*a13*c12*b23*a22-2*b11*a31*a13*b12*c23*a22+b11*a31*a12*c23*b12*a23+b11*a31*a12*c23*b13*a22+b11*a31*a12*b23*c12*a23-2*b11*a31*a12*b23*c13*a22-2*b11*a31*a12*b13*c22*a23+b11*b31*a13*a22*c12*a23+b11*b31*a12*a23*c13*a22+b11*a32*c23*a12*b13*a21+b11*a32*c23*a11*b12*a23-2*b11*a32*c23*a11*b13*a22-2*b11*a32*b23*a13*c11*a22+b11*a32*b23*a13*c12*a21+b11*a32*b23*a12*c11*a23-2*b11*a32*b23*a11*c12*a23+b11*a32*c13*a23*b21*a12-2*b11*a32*c13*a23*b22*a11-2*b11*a32*c13*a22*b21*a13+b11*a32*c13*a21*b22*a13-2*b11*a32*b13*a22*c21*a13+b11*a32*b13*a21*c22*a13+b11*a32*a13*c21*b12*a23-b23*c33*a11*a22*b11*a12-b23*a31*a12*c21*b12*a13-b31*a13*c22*a12*b11*a23+2*b31*a13*c22*a11*b12*a23-b31*a13*c22*a11*b13*a22+2*b31*a13*b12*a21*c23*a12-b31*a12*c23*a11*b12*a23+2*b33*a12*b11*a23*c22*a11-b33*a12*b11*a22*c23*a11-b33*a12*b11*a21*c22*a13-b33*a11*c22*a13*b11*a22+2*b33*a11*c22*a13*b12*a21-b33*a11*b12*a22*c21*a13-a33*a11*b12^2*c23*a21+2*a31*c23*a13*b12^2*a21-a31*c23*a11*b12^2*a23-a31*a13*c21*b12^2*a23-b11*b31*a13*c13*a22^2-b11*c31*a12*b12*a23^2-b11*c31*a13*b13*a22^2-b11*b32*a12*c11*a23^2+2*b11*b32*a11*c12*a23^2-b11*c32*a11*b12*a23^2-b11*b33*a13*c11*a22^2-b11*c33*a11*b13*a22^2-a33*c22*a13*b11^2*a22+2*a32*c23*a13*b11^2*a22-a32*a13*b11^2*c22*a23-c32*a23*a13*b11^2*a22-c33*a22*a12*b11^2*a23+2*b13*b31*a13*c11*a22^2-b13*b31*a11*c13*a22^2+2*b13*b32*a13*c12*a21^2-b13*b33*a11*c11*a22^2+2*a31*c22*a12*b13^2*a21-a31*c22*a11*b13^2*a22-a31*a12*c21*b13^2*a22-c31*a22*a12*b13^2*a21-a32*c21*a12*b13^2*a21+2*a32*c21*a11*b13^2*a22-c32*a21*a11*b13^2*a22-2*b21*a31*c22*b12*a13^2+a32*a13*b21^2*c13*a12+a33*a12*b21^2*c12*a13+b21*a31*b22*c12*a13^2-2*b21*a31*c23*b13*a12^2+b21*c31*a23*b13*a12^2+b21*c31*a22*b12*a13^2+b21*a32*c21*b12*a13^2+b21*a32*b11*c22*a13^2+b21*b32*a13^2*c12*a21+b21*b32*a13^2*c11*a22-2*b21*c32*a13^2*b12*a21+b21*c32*a13^2*b11*a22+b21*a33*c21*b13*a12^2-2*b21*c33*a12^2*b13*a21+b21*c33*a12^2*b11*a23+a31*a11*c13*b22^2*a13+a33*a11*c11*b22^2*a13+b22*a31*c21*b12*a13^2+b22*a31*b11*c22*a13^2+b22*b31*a13^2*c11*a22-2*b22*c31*a13^2*b11*a22-2*b22*a32*c21*b11*a13^2-2*b22*a32*c23*b13*a11^2-2*b22*b32*a23*c13*a11^2-2*b22*b32*a21*c11*a13^2+b22*a33*c22*b13*a11^2+b22*a33*c12*b23*a11^2+b22*b33*a11^2*c12*a23-2*b22*c33*a11^2*b13*a22+b22*c33*a11^2*b12*a23+b23*c33*a22*b12*a11^2+a31*a11*c12*b23^2*a12+b23*a31*c21*b13*a12^2+b23*a31*b11*c23*a12^2+b23*b31*a12^2*c13*a21+b23*c31*a12^2*b13*a21-2*b23*c31*a12^2*b11*a23+b23*a32*c22*b13*a11^2+b23*a32*b12*c23*a11^2+b23*b32*a11^2*c12*a23+b23*c32*a11^2*b13*a22-2*b23*c32*a11^2*b12*a23-2*b23*a33*c22*b12*a11^2-2*b23*b33*a21*c11*a12^2-2*b23*b33*a22*c12*a11^2+b31*c22*a13^2*b11*a22+b31*b12*a22*c21*a13^2+b31*c23*a12^2*b11*a23-2*b31*c23*a12^2*b13*a21-2*b32*c21*a13^2*b11*a22+b32*c21*a13^2*b12*a21+b32*b11*a21*c22*a13^2+b32*b13*a23*c22*a11^2-2*b33*c21*a12^2*b11*a23+b33*c21*a12^2*b13*a21+b33*b11*a21*c23*a12^2-2*b33*c22*a11^2*b12*a23+b33*c22*a11^2*b13*a22+b33*b12*a22*c23*a11^2+b13*a31*a12*b21*c13*a22+b13*b31*a22*a12*c13*a21+b13*b31*a22*a11*c12*a23+b13*b31*a12*a23*c12*a21+4*b13*a32*b21*a13*c11*a22-2*b13*a32*b21*a12*c11*a23+b13*a32*b21*a11*c12*a23-2*b13*a32*b21*a11*c13*a22+b13*a32*c11*a23*b22*a11-2*b13*a32*c11*a22*b23*a11+b13*a32*c11*a21*b23*a12+b13*a32*a11*c12*b23*a21+b13*b32*a21*a12*c11*a23+b13*b32*a21*a11*c13*a22-2*b13*a33*a12*b21*c11*a22+b13*a33*a11*b22*c11*a22-2*b13*a33*a11*b22*c12*a21+b13*b33*a12*a21*c11*a22+b13*b33*a11*a22*c12*a21+2*b21*a31*a13*c22*b13*a12-b21*a31*a13*b22*c13*a12-b21*a31*a13*c12*b23*a12+2*b21*a31*a13*b12*c23*a12+2*b21*b31*a12*a23*c12*a13+2*b21*b31*a13*a22*c13*a12-b21*c31*a12*a23*b12*a13-b21*c31*a13*a22*b13*a12-b21*a32*a13*c11*b23*a12-b21*a32*a13*b11*c23*a12+2*b21*a32*a11*c23*b13*a12+2*b21*a32*a11*b23*c12*a13-b21*a32*a11*b23*c13*a12-b21*a32*a11*b13*c22*a13-b21*b32*a13*a11*c12*a23-b21*b32*a13*a11*c13*a22+2*b21*b32*a11*a23*c13*a12+2*b21*c32*a13*a12*b13*a21-b21*c32*a13*a12*b11*a23+2*b21*c32*a13*a11*b12*a23-b21*c32*a11*a23*b13*a12-b21*a33*a12*c11*b22*a13-b21*a33*a12*b11*c22*a13+2*b21*a33*a11*c22*b12*a13-b21*a33*a11*c22*b13*a12-b21*a33*a11*c12*b23*a12-b21*b33*a12*a13*c12*a21-b21*b33*a12*a13*c11*a22-b21*b33*a12*a11*c12*a23-b21*b33*a12*a11*c13*a22+2*b21*b33*a11*a22*c12*a13+2*b21*c33*a12*a13*b12*a21-b21*c33*a12*a13*b11*a22-b21*c33*a12*a11*b12*a23+2*b21*c33*a12*a11*b13*a22-b21*c33*a11*a22*b12*a13-b22*a31*a13*c21*b13*a12+2*b22*a31*a13*c11*b23*a12-b22*a31*a11*c23*b12*a13+2*b22*a31*a11*c23*b13*a12-b22*a31*a11*b23*c12*a13-b22*a31*a11*b23*c13*a12-b22*a31*a11*b13*c22*a13-b22*b31*a13*a12*c13*a21-b22*b31*a13*a12*c11*a23-b22*b31*a13*a11*c12*a23-b22*b31*a13*a11*c13*a22-b22*c31*a13*a12*b13*a21+2*b22*c31*a13*a12*b11*a23-b22*c31*a13*a11*b12*a23+2*b22*c31*a13*a11*b13*a22+2*b22*a32*a13*c21*b13*a11-b22*a32*a13*c11*b23*a11+2*b22*b32*a11*a23*c11*a13+2*b22*b32*a13*a21*c13*a11-b22*c32*a11*a23*b11*a13-b22*a33*a12*c11*b23*a11-b22*a33*a12*b11*c23*a11-b22*a33*a11*b11*c22*a13-b22*a33*a11*c21*b12*a13-b22*b33*a12*a21*c13*a11-b22*b33*a11*a13*c11*a22-b22*b33*a11*a12*c11*a23-b22*c33*a12*a21*b11*a13+2*b22*c33*a12*a21*b13*a11-b22*c33*a11*a13*b12*a21-b22*c33*a11*a12*b11*a23-b23*a31*a12*b11*c22*a13+2*b23*a31*a11*c22*b12*a13-b23*a31*a11*c22*b13*a12-b23*b31*a12*a13*c12*a21-b23*b31*a12*a13*c11*a22-b23*b31*a12*a11*c13*a22+2*b23*b31*a11*a22*c12*a13+2*b23*c31*a12*a13*b11*a22+2*b23*c31*a12*a11*b12*a23-b23*c31*a12*a11*b13*a22-b23*c31*a11*a22*b12*a13+2*b23*a32*a12*c21*b11*a13-b23*a32*a12*c21*b13*a11-b23*a32*a12*b11*c23*a11-b23*a32*a11*b11*c22*a13-b23*a32*a11*c21*b12*a13+2*b23*b32*a12*a21*c11*a13-b23*b32*a12*a21*c13*a11-b23*b32*a11*a13*c11*a22-b23*b32*a11*a13*c12*a21-b23*c32*a12*a21*b11*a13-b23*c32*a12*a21*b13*a11-b23*c32*a11*a13*b11*a22+2*b23*c32*a11*a13*b12*a21+2*b23*a33*a12*c21*b12*a11+2*b23*b33*a12*a21*c12*a11-b23*c33*a12*a21*b12*a11-b33*a12*c21*a11*b13*a22-b32*a13*b11*a23*c22*a11-b32*a11*c23*a13*b12*a21+2*b32*a13*c21*a12*b11*a23-b32*a13*c21*a12*b13*a21-b32*a13*c21*a11*b12*a23+2*b32*a13*c21*a11*b13*a22+2*b32*a11*c23*a12*b13*a21-2*b12*a31*b13*a21*c22*a13+b12*a31*a13*b21*c12*a23+b12*a31*a13*c11*b22*a23+b12*a31*c13*a22*b21*a13+b12*a31*b13*a23*c21*a12-2*b12*b31*a23*a12*c13*a21+b12*b31*a23*a11*c13*a22+2*b33*a12*c21*a11*b12*a23-b32*a11*b13*a23*c21*a12-b32*a11*b13*a21*c22*a13+2*b33*a12*c21*a13*b11*a22+b13*a32*b21*a12*c13*a21,-c31*c32*a33*a12*b11*a23-c31*b32*a33*a12*c13*a21+c13*a31*c31*b12*a22*a33+c13*a31*c33*a32*b11*a22-2*c13*a31*a33*b32*c21*a12+c11*a31*a33*c32*b23*a12-c32*c33*a32*a21*b11*a13-2*c13*a32*a33*c31*b21*a12-2*c12*a31*a33*b31*c22*a13-c31*b31*a33*a22*c12*a13-c11*a32^2*b33*c23*a11+2*c31*b33*a33*a22*c11*a12+2*c31*a33*c32*a12*b23*a11-a31*b32*a32*c13^2*a21-c31*a33*b33*a12*c22*a11+c12*a32*a33*b31*c21*a13-2*c12*c31*a32*a33*b11*a23+2*c31*c33*a32*a13*b12*a21-c21*c31*b13*a13*a32^2-c32*a31*b32*a13*c23*a11+c33*a32*b33*c22*a11^2+c12*a31*a33*b32*c21*a13+2*c33*a33*b32*a11*c21*a12-c11*c33*a32^2*b11*a23+2*c32*c33*a31*a13*b11*a22-c32*b33*a33*a21*c11*a12+c21*a31*c33*b12*a12*a33-2*c12*a31*a32*b33*c21*a13+c13*a31*a32*b33*c22*a11+c11*a31*a32*b23*a13*c32-2*c13*a31*a33*c32*b22*a11-c13*a31^2*c22*a12*b33-2*c13*a31*c32*a33*b12*a21-c13*a32^2*c31*b23*a11-c32*b33*a31*a13*c12*a21+c21*c31*a32*a33*b12*a13+c31*a33*c33*b21*a12^2+c13*a31*c31*a32*b13*a22+c22*a31*c31*a33*b12*a13+2*c12*a33^2*b31*c22*a11-c31*c33*a32*a12*b13*a21-c31*b33*a32*a11*c12*a23-2*c12*a31*c33*a32*b13*a21-2*c22*a31*c33*a32*b13*a11-c13*a31^2*b32*c22*a13-c32*a31*c33*a12*b23*a11+2*c32*b32*a31*a23*c11*a13+2*c12*a33^2*c31*b21*a12+c12*a31*a32*b23*a13*c31+c12*a31*a32*c23*a13*b31-2*c12*a31*c31*a33*b13*a22+2*c33*b31*a33*a22*c12*a11+2*c31*b32*a31*a23*c13*a12-c23*c32*a31^2*b13*a12-c32*b31*a31*a23*c13*a12-c12*a31^2*c23*a13*b32-a32*b32*a33*c11^2*a23+c12*a31*a33*c32*b23*a11-2*c12*a32*a33*b31*c23*a11-c11*a32^2*b23*a13*c31-c31*b33*a33*a12*c12*a21+2*c33*b33*a31*a22*c11*a12-c33*b31*a31*a22*c12*a13-c31*c32*a32*a23*b13*a11+c22*a31*c32*a33*b11*a13-c12*a31^2*c33*b22*a13-c23*c33*b12*a12*a31^2+2*c31*c32*a32*a23*b11*a13-c11*a32^2*c33*b21*a13-c13*c33*b12*a22*a31^2+2*c31*b31*a32*a23*c12*a13+c23*a31*c32*a33*b11*a12-c11*c31*b13*a23*a32^2-c11*b31*c12*a22*a33^2+c11*a31*c32*a33*b13*a22-2*c11*a31*a33*b32*c23*a12-c11*c31*b12*a22*a33^2-c11*b31*c13*a23*a32^2+2*c11*a32^2*c33*b23*a11-c11*b33*a32^2*c13*a21-4*c32*b31*a32*a23*c11*a13+c12*a31*c31*a33*b12*a23-c32*a31*c33*a13*b22*a11-2*c32^2*a31*a23*b11*a13+c12*a32*a33*c31*b23*a11-c12*c32*b11*a21*a33^2-c32*c33*a33*a11*b11*a22-c32*b32*a33*a11*c11*a23+c12*c31*a32*a33*b13*a21-4*c31*b32*a31*a23*c12*a13-c22*c32*b13*a13*a31^2+2*c22*c31*a33^2*b11*a12-2*c11*a32*a33*c32*b23*a11+2*c31*a33*b32*a13*c22*a11+c21*a31*c32*b13*a13*a32-c33*a32*b31*a12*c23*a11-c32*b31*a33*a11*c13*a22-c33*b31*a32*a11*c13*a22-c12*a33^2*c31*b22*a11+2*c13*a31^2*c32*b22*a13+c11*a32*b33*a33*c12*a21-4*c33*b32*a33*a21*c12*a11+2*c31*b33*a32*a11*c13*a22-c21*c33*a32^2*b11*a13-c33*b32*a31*a12*c11*a23+2*c31*b33*a32*a12*c13*a21-2*c13*a31*c32*a32*b11*a23+2*c11*c33*a32^2*b13*a21+c11*a31*a33*c22*a12*b33+2*c31*a31*b33*a12*c22*a13-2*c13*c31*a32*a33*b11*a22+2*c32*c33*a32*a21*b13*a11+c33^2*a31*a22*b12*a11-c33*b33*a31*a12*c12*a21+c11*a31*a32*b33*c23*a12+2*c33*b31*a33*a12*c12*a21-c32*c33*a33*a21*b11*a12-c12*a31^2*b33*c23*a12+c13*a31*a33*b22*a12*c31-c13*a31^2*b22*a12*c33-c11*b32*a33^2*c12*a21-c31*b33*a32*a13*c12*a21+2*c32*a33*b31*a13*c21*a12+2*c23*c32*a31^2*b12*a13+c12*a31*a32*b33*c23*a11+2*c31*a32*b33*a12*c23*a11-2*c33^2*a31*a22*b11*a12-c33*b32*a31*a11*c13*a22-c32*b31*a33*a13*c12*a21+c13*a31*a32*c33*b22*a11-c32*c33*a31*a11*b13*a22+2*c31*b32*a33*a11*c12*a23+c11*a31*c33*a32*b12*a23-c31*a32*c33*a12*b23*a11+c31^2*a33*a22*b12*a13+c31*a32*b32*c21*a13^2+c23*a32*c32*b11*a11*a33-4*c31*b33*a31*a22*c13*a12-2*c12*a31*a33*b33*c22*a11+c22*a31*c33*a33*b12*a11-c31*c32*a33*a11*b12*a23-c31*b31*a32*a23*c13*a12+2*c32*a31*c33*a13*b21*a12+c13*a31*a32*b33*c21*a12-2*c11*a31*b32*a33*c13*a22+c11*a31*a32*c23*a13*b32-c31*a33*c33*a12*b22*a11-c32*a31*b33*a13*c21*a12-a32*b33*a33*c11^2*a22+c22*a31*c33*a32*b11*a13-c22*c32*b11*a11*a33^2-a31*b31*a33*c12^2*a23+c31*a31*c33*b23*a12^2+c31*a32*b31*c22*a13^2-c31*a31*c32*a13*b23*a12+a33*c31^2*a12*b22*a13+c31*a33*b33*c21*a12^2+c11*a31*c32*b13*a23*a32+2*c12*c33*a31^2*b13*a22+2*c32*a31*b33*a12*c23*a11+c12*a31*a33*c32*b21*a13+c13*a31*a32*c31*b23*a12+c31^2*a33*a12*b12*a23-c31*c32*a31*a13*b13*a22+b33*a32^2*c11^2*a23+b32*a33^2*c11^2*a22+b31*a33^2*c12^2*a21+b33*a31^2*c12^2*a23+b32*a31^2*c13^2*a22+b31*a32^2*c13^2*a21-a32*c31^2*b22*a13^2-a33*c31^2*b23*a12^2-a31*c32^2*b21*a13^2-a33*c32^2*b23*a11^2-a31*c33^2*b21*a12^2-a32*c33^2*b22*a11^2-c31*b32*a33*a11*c13*a22+2*c31*c32*a31*a23*b12*a13-2*c11*a31*a32*b33*c22*a13-2*c11*a31*a32*c33*b23*a12+c11*a31*a32*c33*b22*a13+c11*a31*b32*c13*a23*a32+c11*a31*b32*a33*c12*a23-2*c11*a31*c32*a33*b12*a23+c11*a31*a33*b32*c22*a13-2*c11*a31*a33*c32*b22*a13+c11*a31*a33*b22*a12*c33-2*c11*a31*b33*a32*c12*a23+c11*a31*b33*a32*c13*a22+c11*a31*b33*c12*a22*a33-2*c11*a31*c33*a32*b13*a22+c11*a31*c33*b12*a22*a33+c11*b31*a32*a33*c12*a23+c11*b31*a32*a33*c13*a22+c11*c31*a32*a33*b12*a23+c11*c31*a32*a33*b13*a22+c11*a32*b32*a33*c13*a21+c11*a32*c32*a33*b11*a23-2*c11*a32*c32*a33*b13*a21+c11*a32*a33*b31*c23*a12+c11*a32*a33*b31*c22*a13+c11*a32*a33*c31*b23*a12+c11*a32*a33*c31*b22*a13+c11*a32*a33*b32*c23*a11-2*c11*a32*a33*b32*c21*a13+c11*a32*a33*c32*b21*a13-2*c11*a32*a33*b33*c21*a12+c11*a32*a33*b33*c22*a11+c11*a32*a33*c33*b21*a12-2*c11*a32*a33*c33*b22*a11+c11*a32*c33*a33*b11*a22-2*c11*a32*c33*a33*b12*a21+c12*a31*c32*a33*b13*a21+c12*a31*a33*b31*c23*a12+c12*a31*b31*c13*a23*a32+c12*a31*b31*a33*c13*a22+c12*a31*c31*b13*a23*a32-2*c12*a31*a32*c33*b23*a11+c12*a31*a32*c33*b21*a13+c12*a31*b32*a33*c13*a21+c12*a31*c32*a33*b11*a23-2*c12*a31*a33*c31*b23*a12+c12*a31*a33*c31*b22*a13+c12*a31*a33*b32*c23*a11+c12*a31*a33*b33*c21*a12-2*c12*a31*a33*c33*b21*a12+c12*a31*a33*c33*b22*a11+c12*a31*b33*a32*c13*a21+c12*a31*c33*a32*b11*a23-2*c12*a31*c33*a33*b11*a22+c12*a31*c33*a33*b12*a21-2*c12*b31*a32*a33*c13*a21-2*c12*a32*a33*c31*b21*a13+c12*a32*a33*c21*a11*b33+c12*a32*a33*b21*a11*c33+c12*a32*c33*b11*a21*a33+c13*a31*c33*a32*b12*a21+c13*c31*a32*a33*b12*a21+c13*a32*c32*b11*a21*a33+c13*a32*a33*b31*c21*a12-2*c13*a32*a33*b31*c22*a11+c13*a32*a33*c31*b22*a11+c13*a32*a33*c21*a11*b32+c13*a32*a33*b21*a11*c32-2*c13*a31*c31*a32*b12*a23-2*c13*a31*a32*b31*c23*a12+c13*a31*a32*b31*c22*a13-2*c13*a31*a32*c31*b22*a13-2*c13*a31*a32*b32*c23*a11+c13*a31*a32*b32*c21*a13+c13*a31*a32*c32*b23*a11-2*c13*a31*a32*c32*b21*a13+c13*a31*a32*c33*b21*a12+c13*a31*c32*a32*b13*a21+c13*a31*c32*a33*b11*a22+c13*a31*a33*c22*a12*b31+c13*a31*a33*b32*c22*a11+c13*a31*a33*c32*b21*a12-2*c21*a31*c32*a33*b12*a13+c21*a31*c32*a33*b13*a12-2*c21*a31*c33*a32*b13*a12+c21*a31*c33*a32*b12*a13+c21*c31*a32*a33*b13*a12+c21*a32*c33*a33*b11*a12-2*c21*a32*c33*a33*b12*a11+c21*a32*c32*a33*b11*a13-2*c21*a32*c32*a33*b13*a11-2*c22*a31*c33*a33*b11*a12+c22*a31*c31*b13*a13*a32-2*c22*a31*c31*a33*b13*a12+c22*a31*c32*a33*b13*a11-2*c22*c31*a32*a33*b11*a13+c22*c31*a32*a33*b13*a11+c22*a32*c33*b11*a11*a33-2*c23*a31*c32*a33*b12*a11+c23*a31*c31*a32*b13*a12-2*c23*a31*c31*a32*b12*a13+c23*a31*c31*b12*a12*a33-2*c23*a31*c32*a32*b11*a13+c23*a31*c32*a32*b13*a11+c23*a31*c33*a32*b11*a12+c23*a31*c33*a32*b12*a11-2*c23*c31*a32*a33*b11*a12-c31*c32*a31*a23*b13*a12-c31*c32*a32*a13*b13*a21-c31*c32*a33*a13*b11*a22-c31*c32*a33*a13*b12*a21+2*c31*c32*a33*a12*b13*a21+2*c31*c32*a33*a11*b13*a22-c31*a33*b31*a12*c22*a13-c31*a33*b32*a13*c21*a12-c31*a33*b32*a12*c23*a11-c31*a33*c32*a13*b21*a12-c31*a33*c32*a13*b22*a11+2*c31*b33*a31*a12*c12*a23+2*c31*b33*a31*a22*c12*a13-c31*b33*a32*a13*c11*a22-c31*b33*a32*a12*c11*a23-c31*b33*a33*a22*c12*a11-c31*c33*a31*a12*b12*a23+2*c31*c33*a31*a22*b13*a12-c31*c33*a31*a22*b12*a13-c31*c33*a32*a13*b11*a22-c31*c33*a32*a12*b11*a23+2*c31*c33*a32*a11*b12*a23-c31*c33*a32*a11*b13*a22-c31*c33*a33*a12*b12*a21+2*c31*c33*a33*a22*b11*a12-c31*c33*a33*a22*b12*a11-c32*a31*b31*a13*c23*a12-c32*a31*b33*a13*c22*a11+2*c32*b31*a31*a23*c12*a13-c32*b31*a31*a13*c13*a22+2*c32*b31*a32*a23*c13*a11+2*c32*b31*a32*a13*c13*a21+2*c32*b31*a33*a13*c11*a22+2*c32*b31*a33*a12*c11*a23-c32*b31*a33*a12*c13*a21-c32*b31*a33*a11*c12*a23+2*c32*a32*b31*a13*c23*a11+2*c32*a32*b33*a11*c21*a13-c32*a32*c33*a11*b21*a13-c32*b32*a31*a23*c13*a11-c32*b32*a31*a13*c13*a21-c32*b32*a33*a21*c11*a13+2*c32*b32*a33*a21*c13*a11-c32*a33*b31*a13*c22*a11-c32*a33*b31*a12*c23*a11-c32*a33*b32*a11*c21*a13-c32*a33*b33*a11*c21*a12-c32*a33*c33*a11*b21*a12-c32*b33*a31*a13*c11*a22-c32*b33*a31*a12*c11*a23+2*c32*b33*a31*a12*c13*a21-c32*b33*a31*a11*c12*a23+2*c32*b33*a31*a11*c13*a22+2*c32*b33*a32*a21*c11*a13-4*c32*b33*a32*a21*c13*a11+2*c32*b33*a32*a11*c11*a23-c32*b33*a33*a11*c11*a22+2*c32*b33*a33*a21*c12*a11-c32*c33*a31*a13*b12*a21+2*c32*c33*a31*a12*b11*a23-4*c33*b31*a33*a22*c11*a12+2*c33*a32*b31*a13*c21*a12-c33*a32*b31*a13*c22*a11-c33*a32*b32*a11*c21*a13-c33*a32*b33*a11*c21*a12-c33*b32*a31*a13*c11*a22-c32*c33*a31*a12*b13*a21-c32*c33*a31*a11*b12*a23-c32*c33*a32*a11*b11*a23+2*c32*c33*a33*a21*b12*a11-c33*b33*a31*a22*c12*a11+2*c33*a33*b31*a12*c22*a11-c33*a31*b31*a12*c22*a13-c33*a31*b32*a13*c21*a12+2*c33*a31*b32*a13*c22*a11-c33*a31*b32*a12*c23*a11-c33*a31*b33*a12*c22*a11-c33*b31*a31*a12*c12*a23+2*c33*b31*a31*a22*c13*a12+2*c33*b31*a32*a13*c11*a22-c33*b31*a32*a13*c12*a21+2*c33*b31*a32*a12*c11*a23-c33*b31*a32*a12*c13*a21-c33*b31*a32*a11*c12*a23+2*c33*b32*a31*a13*c12*a21-c33*b32*a31*a12*c13*a21+2*c33*b32*a31*a11*c12*a23-c33*b32*a32*a11*c11*a23-c33*b32*a32*a21*c11*a13+2*c33*b32*a32*a21*c13*a11+2*c33*b32*a33*a21*c11*a12+2*c33*b32*a33*a11*c11*a22-c33*b33*a32*a21*c11*a12+2*c33*b33*a32*a21*c12*a11-c33*b33*a32*a11*c11*a22+2*c31*b32*a31*a13*c13*a22+2*c31*b32*a32*a23*c11*a13-c31*b32*a32*a23*c13*a11-c31*b32*a32*a13*c13*a21-c31*b32*a33*a13*c11*a22+2*c31*b32*a33*a13*c12*a21-c31*b32*a33*a12*c11*a23+c23*c31*a32*a33*b12*a11+2*c31*a31*b32*a13*c23*a12-c31*a31*c33*a12*b22*a13-c31*b31*a32*a13*c13*a22-c31*b31*a33*a12*c12*a23+2*c31*b31*a33*a22*c13*a12-c31*a32*b31*a13*c23*a12-c31*a32*b32*a13*c23*a11-c31*a32*c32*a13*b23*a11-c31*a32*b33*a13*c21*a12-c31*a32*b33*a13*c22*a11-c31*a32*c33*a13*b21*a12+2*c31*a32*c33*a13*b22*a11-c11*a32^2*c23*a13*b31+2*c11*a32^2*b33*c21*a13-c11*c32*a33^2*b11*a22-c11*a33^2*c22*a12*b31-c11*a33^2*b22*a12*c31+2*c11*a33^2*b32*c21*a12-c11*a33^2*b32*c22*a11-c11*a33^2*c32*b21*a12+2*c11*a33^2*c32*b22*a11+2*c11*c32*a33^2*b12*a21-c12*a31^2*b23*a13*c32+2*c12*a31^2*b33*c22*a13+2*c12*a31^2*c33*b23*a12-c12*b32*c13*a23*a31^2-c12*c32*b13*a23*a31^2-c12*b33*a31^2*c13*a22-c12*c33*a31^2*b12*a23-c12*c31*a33^2*b12*a21-c12*a33^2*b31*c21*a12-c12*a33^2*c21*a11*b32-c12*a33^2*b21*a11*c32-a31*b33*a33*c12^2*a21+2*c12*c31*a33^2*b11*a22+2*c13*a31^2*b32*c23*a12-c13*a31^2*c32*b23*a12+2*c13*c32*a31^2*b12*a23-c13*c32*a31^2*b13*a22-c13*c31*a32^2*b13*a21+2*c13*a32^2*b31*c23*a11-c13*a32^2*b31*c21*a13+2*c13*a32^2*c31*b21*a13-c13*a32^2*c21*a11*b33-c13*a32^2*b21*a11*c33-c13*c33*b11*a21*a32^2-a31*b31*a32*c13^2*a22+2*c13*c31*a32^2*b11*a23-c21*c31*b12*a12*a33^2+2*c21*c33*a32^2*b13*a11-c21*c32*a33^2*b11*a12+2*c21*c32*a33^2*b12*a11+2*c22*c33*a31^2*b13*a12-c22*c33*a31^2*b12*a13-c22*c31*a33^2*b12*a11+2*c23*c31*a32^2*b11*a13-c23*c31*a32^2*b13*a11-c23*c33*b11*a11*a32^2-2*c31*a31*b32*c22*a13^2+c31*a31*c32*b22*a13^2-2*c31*a31*b33*c23*a12^2+c31*a32*c32*b21*a13^2+c31^2*a32*a23*b13*a12-2*c31^2*a32*a23*b12*a13+c31^2*a32*a13*b13*a22-2*c31^2*a33*a22*b13*a12+a32*c31^2*a13*b23*a12+c31*a33*b31*c23*a12^2+c32*a31*b31*c22*a13^2+c32*a31*b32*c21*a13^2-2*c32*a32*b31*c21*a13^2-2*c32*a32*b33*c23*a11^2+c32*a32*c33*b23*a11^2+c32*a33*b32*c23*a11^2+c32*a33*b33*c22*a11^2+c32*a33*c33*b22*a11^2+a31*c32^2*a13*b23*a11+c32^2*a31*a23*b13*a11+c32^2*a31*a13*b13*a21+c32^2*a33*a11*b11*a23+c32^2*a33*a21*b11*a13-2*c32^2*a33*a21*b13*a11+a33*c32^2*a11*b21*a13+c33*a31*b33*c21*a12^2+c33*a31*b31*c23*a12^2+c33*a32*b32*c23*a11^2-2*c33*a33*b31*c21*a12^2-2*c33*a33*b32*c22*a11^2+a31*c33^2*a12*b22*a11+a32*c33^2*a11*b21*a12+c33^2*a31*a12*b12*a21+c33^2*a32*a21*b11*a12-2*c33^2*a32*a21*b12*a11+c33^2*a32*a11*b11*a22,b11*c12*c23*c33*b21*a22+b13*c22^2*c31*b21*a13-b22*c21*c22*c13*a13*b31+2*b13*c21*c23*a32*b22*c11+b21*c11*c22*a33*b23*c12+2*b23*c21*c23*b32*c12*a11-c22*c33*b21^2*c12*a13-b11*c21*c23*c32*b23*a12+b11*c12*b32*c23^2*a21-2*b22*c11*c22*c13*a23*b31+b22*c11*c22*a31*c13*b23-2*b11*c13*c22*c31*b22*a23+b21*c12*c21*a32*c13*b23-b22*c21*c23*b31*c12*a13-2*b23*c11*c23*b32*c12*a21+b21*c23^2*b32*c11*a12+b21*c23*c33*b22*c12*a11+b12*c12*c21*c33*b23*a21+b11*c13*c21*c32*b22*a23+b11*c11*c22*b23*a23*c32+b21*c23*c32*b22*c13*a11+b21*c11*c23*b32*c12*a23-b11*c12*c21*c23*a23*b32+2*b23*c21*c22*b31*c12*a13-2*b11*c13*c23*c32*b22*a21-2*b11*c11*c22*c33*b22*a23-b22*c21*c23*b32*c11*a13-b23*c21*c22*b32*c13*a11+2*b12*c22*c23*b21*a11*c33+b12*c23^2*c31*b22*a11+2*b23*c21*c22*b32*c11*a13-2*b13*c12*c21*c32*b23*a21+b13*c13*c22*b21*a21*c32+2*b21*c21*b32*c13^2*a22-b23*c21*b31*c12^2*a23+2*b21*c21*b33*c12^2*a23+b22*c11*c23*b31*c13*a22-2*b11*c12*c23*c31*b23*a22+b11*c23^2*c32*b21*a12+b11*c22^2*a33*c13*b21-2*b22*c12*c21*a31*c13*b23+2*b22*c21*c23*b33*c11*a12+2*b22*c21*c22*b33*c13*a11-2*b13*c12*c21*c33*b21*a22+2*b13*c21*c22*a31*c13*b22+b23*c11*c22*b31*c12*a23+b13*c22^2*a33*c11*b21+b13*c22^2*c31*b23*a11+2*c22*c31*c11*b23^2*a12+2*b12*c13*c21*b31*c22*a23+b13*c11*c21*c32*b23*a22-2*b12*c13*c21*c31*b23*a22-2*b11*c12*c23*c32*b21*a23+b13*c13*c22*c31*b21*a22-2*b12*c12*c23*c31*b23*a21-2*b13*c11*b33*c22^2*a21-b21*c21*a32*c13^2*b22-b22*c21*b31*c13^2*a22+2*b11*c21*c22*a33*b23*c12+2*b12*c21*c23*c32*b23*a11+b13*c21^2*c32*b22*a13+2*b12*c22*c23*a31*c13*b21+2*b12*c21*c23*c32*b21*a13+2*b12*c11*c22*b33*c23*a21-2*b11*c12*c21*b23*a23*c32+b13*c13*c21*b22*a22*c31+b22*c12*c21*b33*c13*a21-b23*c22*b32*c11^2*a23+2*c23*c31*c11*b22^2*a13-c23*c31*b22^2*c13*a11+b11*c23^2*a32*c12*b21-b11*c22*c23*a31*c13*b22+2*b12*c21*c22*a33*b23*c11-b22*c21*c22*b33*c11*a13-2*b11*c22^2*a33*b23*c11-b13*c22*c23*a32*c11*b21-2*b22*c23^2*b31*c11*a12+2*b21*c22*c23*b33*c12*a11+2*b13*c22*c23*a31*c12*b21-b12*c22*c23*a31*b23*c11-b11*c21*c22*c33*b13*a22-2*b12*c13*c21*c33*b22*a21-2*b11*c13*c22*c32*b23*a21-b22*c22*a33*b23*c11^2+b22*c12*c21*c13*a23*b31-b12*c21*c22*c33*b23*a11+b12*c21^2*a32*c13*b23+b13*c12*b32*c21^2*a23+4*b13*c11*c22*c31*b22*a23+2*b12*c21*c23*a31*b23*c12+b12*c11*c22*c33*b21*a23+b13*c13*c21*c32*b22*a21-b13*c21*c23*c32*b22*a11+b12*c12*c23*c31*b21*a23+4*b12*c11*c23*c31*b23*a22+2*c21*c32*c12*b23^2*a11+b23*c22^2*b31*c13*a11-b13*c21*c22*a33*c12*b21+b23*c11*c21*b32*c12*a23+b11*c11*c23*b22*a22*c33-b11*c22*c23*c33*b22*a11+2*b13*c22*c23*b21*a11*c32-b21*c22*b32*c13^2*a21-b12*c13*c21*b33*c22*a21-b11*c21*c23*a32*b23*c12-b12*c21*c23*a32*c13*b21+2*b13*c12*c21*b31*c23*a22+b13*c11*c23*c32*b22*a21-c11*c22*a31*b23^2*c12+b11*c13*c21*c32*b23*a22-b22*c21*c23*b32*c13*a11+b23*c22^2*c11*a11*b33-2*b13*c11*c22*c31*b23*a22-b22*c21*c23*b33*c12*a11+b11*c23^2*b12*a22*c31-b13*c12*c21*b31*c22*a23+b21*c12*c22*b33*c13*a21+b12*c21^2*c33*b22*a13-b11*c22*c23*c33*b21*a12+b21*c22*c33*c12*b23*a11-b21*c22*c23*b31*c13*a12+b11*c13*b33*c22^2*a21-b21*c22*a31*c13^2*b22-2*b13*c13*c22*c31*b22*a21-2*b12*c11*c23*c33*b21*a22+c21*c22*c32*b13^2*a21+b21*c23*c32*c11*b23*a12-2*b13*c13*c21*c32*b21*a22-b13*c21*c22*a32*b23*c11-2*b13*c11*c22*c32*b21*a23-b21*c22*b31*c13^2*a22+b21*c22^2*c13*a13*b31-2*b11*c22^2*b23*a13*c31+b11*c22^2*c33*b23*a11-b11*c22*c23*c33*b12*a21-b12*c12*c21*b33*c23*a21-b23*c21*c23*b32*c11*a12-b11*c22*c23*c31*b12*a23+b22*c22*c31*b23*c13*a11+b11*c11*b32*c23^2*a22+b13*c11*c21*b22*a22*c33+b12*c11*c21*b23*a23*c32+b23*c11*c22*b31*c13*a22-2*b22*c11*c22*b33*c13*a21+b12*c11*b31*c23^2*a22-b11*c22*c23*a31*b23*c12-c22*c31*c12*b23^2*a11+b11*c13*c23*b22*a22*c31+2*c23*c32*b21^2*c12*a13-2*b21*c22^2*b33*c13*a11+b13*c11*c22*c33*b21*a22-2*b12*c11*c22*b23*a23*c31-2*b22*c12*c23*b31*c13*a21-b22*c22*c23*c11*a11*b33+b11*c23^2*a31*c12*b22-b21*c21*a33*b23*c12^2-b21*c23*a31*b23*c12^2-b11*c22*c23*c31*b13*a22-c21^2*c32*b13^2*a22-c22^2*c31*b13^2*a21-c23^2*c32*b11^2*a22-c22^2*c33*b11^2*a23-c21^2*c33*b12^2*a23-c23^2*c31*b12^2*a21+c23*a33*c12^2*b21^2+c22*a32*c13^2*b21^2+c23*a33*b22^2*c11^2+c21*a31*c13^2*b22^2+c22*a32*b23^2*c11^2+c21*a31*b23^2*c12^2+b21*c12*c21*a33*c13*b22-2*b21*c22*c33*c11*b23*a12-2*b21*c22*c33*b22*c13*a11-2*b21*c23*c31*b22*c12*a13+b21*c23*c31*b22*c13*a12+b21*c23*c31*c12*b23*a12-2*b21*c23*c32*c11*b22*a13-2*b21*c23*c32*c12*b23*a11+b21*c23*c33*b22*c11*a12+b21*c21*c33*c12*b23*a12+b22*c11*c23*b32*c13*a21+b22*c11*c23*b33*c12*a21+b22*c11*c21*a32*c13*b23+b22*c11*c21*c13*a23*b32+b22*c11*c21*a33*b23*c12-2*b22*c11*c21*b33*c12*a23+b22*c11*c21*b33*c13*a22+b22*c11*c23*a31*b23*c12+b22*c11*c23*b31*c12*a23-2*b12*c11*b32*c23^2*a21+b12*c12*b33*c21^2*a23+b12*c12*b31*c23^2*a21+b12*c13*b33*c21^2*a22+b12*c21^2*b13*a23*c32-2*b12*c21^2*a33*b23*c12+b12*c21^2*a33*c13*b22+b12*c21^2*c33*b13*a22-2*b12*c21^2*b23*a13*c32+b12*c21^2*c33*b23*a12-2*b12*c23^2*a31*c12*b21+b12*c23^2*a31*b22*c11+b12*c23^2*a32*c11*b21+b12*c23^2*c31*b21*a12-2*b12*c23^2*b21*a11*c32-2*b12*c13*b32*c21^2*a23+c21*c23*c31*b12^2*a23+b13*c11*b31*c22^2*a23-2*b13*c12*b33*c21^2*a22+b13*c13*b32*c21^2*a22+b13*c13*b31*c22^2*a21+c21*c22*c31*b13^2*a22+b13*c21^2*a32*b23*c12-2*b13*c21^2*a32*c13*b22+b13*c21^2*a33*c12*b22+b13*c21^2*c32*b23*a12-2*b13*c21^2*b22*a12*c33+b13*c22^2*a31*b23*c11-2*b13*c22^2*a31*c13*b21-2*b13*c22^2*b21*a11*c33-b21*c23*b33*c12^2*a21-b21*c23*b31*c12^2*a23-c12*c22*a33*c13*b21^2-c12*c23*a32*c13*b21^2+b21*c22^2*b33*c11*a13+b21*c23^2*c12*a12*b31-2*b21*c23^2*b32*c12*a11-c22*c32*c13*b21^2*a13+2*c22*c33*b21^2*c13*a12-c23*c32*b21^2*c13*a12-c23*c33*c12*b21^2*a12-b22*c23*b32*c11^2*a23-b22*c23*b33*c11^2*a22+2*b22*c22*b33*c11^2*a23-b22*c23*a32*b23*c11^2-c11*c21*a33*c13*b22^2-c11*c23*a31*c13*b22^2-b22*c21*b32*c13^2*a21+2*b22*c22*b31*c13^2*a21+b22*c21^2*c13*a13*b32-2*b22*c21^2*b33*c13*a12+b22*c21^2*b33*c12*a13+b22*c23^2*b31*c12*a11+b22*c23^2*c11*a11*b32-c21*c31*c13*b22^2*a13-c21*c33*c11*b22^2*a13+2*c21*c33*b22^2*c13*a11-c23*c33*c11*b22^2*a11-b23*c22*b33*c11^2*a22+2*b23*c23*b32*c11^2*a22-b23*c21*b33*c12^2*a21+2*b23*c23*b31*c12^2*a21-c11*c21*a32*b23^2*c12-c22*c32*c11*b23^2*a11-c21*c31*c12*b23^2*a12-c21*c32*c11*b23^2*a12-2*b23*c21^2*b32*c12*a13+b23*c21^2*b32*c13*a12+b23*c21^2*c12*a12*b33-2*b23*c22^2*b31*c11*a13+2*b11*c22*c23*a32*b23*c11+2*b11*c22*c23*c31*b23*a12+2*b11*c22*c23*c31*b22*a13-b11*c22*c23*c32*b23*a11-b11*c22*c23*c32*b21*a13+b11*c13*c22*c32*b21*a23-2*b11*c12*c22*c33*b23*a21+b11*c12*c21*c33*b23*a22-b11*c22*c23*a33*c12*b21+2*b11*c22*c23*a33*b22*c11-b11*c22*c23*c32*b13*a21-b11*c22*c23*a32*c13*b21+2*b11*c21*c23*b22*a12*c33-b11*c21*c23*c32*b22*a13+2*b11*c21*c22*b23*a13*c32-b11*c21*c22*c33*b22*a13-b11*c21*c22*c33*b23*a12-b11*c21*c22*b13*a23*c32+2*b11*c21*c23*a32*c13*b22-b11*c21*c23*c32*b12*a23-b11*c21*c22*a32*c13*b23+2*b11*c21*c22*c33*b12*a23-b11*c21*c22*a33*c13*b22-b11*c21*c23*a33*c12*b22+2*b11*c21*c23*c32*b13*a22-b11*c21*c23*b12*a22*c33+b11*c13*c23*c32*b21*a22-2*b11*c13*c22*c33*b21*a22+4*b11*c13*c22*c33*b22*a21-b11*c13*c22*b32*c23*a21+b11*c13*c22*c31*b23*a22-b11*c13*c21*c22*a22*b33+2*b11*c13*c22*b31*c23*a22-b11*c13*c21*b32*c23*a22-2*b11*c13*c21*b22*a22*c33+2*b11*c13*c21*b32*c22*a23-2*b11*c12*c23*c33*b22*a21+4*b11*c12*c23*c32*b23*a21-2*b11*c11*c23*c32*b23*a22+b11*c12*c22*c33*b21*a23+b11*c12*c23*c31*b22*a23+2*b11*c12*c22*c23*a23*b31+b11*c12*c22*b23*a23*c31-b11*c12*c22*b33*c23*a21-b11*c12*c21*b33*c22*a23+2*b11*c12*c21*b33*c23*a22+b11*c12*c21*c33*b22*a23+b11*c11*c23*c32*b22*a23+b11*c11*c22*c33*b23*a22-b11*c11*c22*b33*c23*a22-b11*c11*c22*c23*a23*b32+2*b12*c11*c21*c23*a23*b32-b12*c11*c21*b33*c22*a23-b12*c11*c21*b33*c23*a22+b12*c11*c21*c33*b22*a23-2*b12*c11*c21*c33*b23*a22-b12*c11*c22*c23*a23*b31+b12*c11*c22*c33*b23*a21-2*b12*c11*c23*c31*b22*a23-2*b12*c11*c23*c32*b23*a21+b12*c11*c23*c32*b21*a23+b12*c11*c23*c33*b22*a21-b12*c12*c21*c23*a23*b31+b12*c12*c21*b23*a23*c31-2*b12*c12*c21*c33*b21*a23+b12*c12*c23*b21*a21*c33-b12*c13*c21*b31*c23*a22+b12*c13*c21*c31*b22*a23+2*b12*c13*c21*b32*c23*a21+b12*c13*c21*c32*b23*a21-2*b12*c13*c21*c32*b21*a23+4*b12*c13*c21*c33*b21*a22-b12*c13*c22*b31*c23*a21+b12*c13*c22*c31*b23*a21+b12*c13*c22*c31*b21*a23-2*b12*c13*c22*b21*a21*c33+b12*c13*c23*c31*b22*a21-2*b12*c13*c23*c31*b21*a22+b12*c13*c23*b21*a21*c32-b12*c21*c23*c32*b13*a21+2*b12*c21*c23*a33*c12*b21-b12*c21*c23*a33*b22*c11-b12*c21*c22*a31*c13*b23-b12*c21*c22*b13*a23*c31-b12*c21*c22*a33*c13*b21-b12*c21*c22*c33*b13*a21-b12*c21*c23*a31*c13*b22-b12*c21*c23*c31*b13*a22-b12*c21*c23*a32*b23*c11+2*b12*c21*c22*b23*a13*c31-b12*c21*c22*c33*b21*a13-b12*c21*c23*c31*b23*a12-b12*c21*c23*c31*b22*a13-b12*c21*c23*c33*b21*a12-b12*c21*c23*c33*b22*a11+2*b12*c22*c23*c31*b13*a21-b12*c22*c23*a33*c11*b21-b12*c22*c23*c31*b23*a11-b12*c22*c23*c31*b21*a13-b13*c11*c21*b32*c22*a23-b13*c11*c21*b32*c23*a22-2*b13*c11*c21*c32*b22*a23+2*b13*c11*c21*c22*a22*b33-b13*c11*c22*b31*c23*a22+2*b13*c11*c22*b32*c23*a21+b13*c11*c22*c32*b23*a21-2*b13*c11*c22*c33*b22*a21-2*b13*c11*c23*b22*a22*c31+b13*c11*c23*c32*b21*a22+b13*c12*c21*c31*b23*a22-2*b13*c12*c21*c31*b22*a23-b13*c12*c21*b32*c23*a21+4*b13*c12*c21*c32*b21*a23+2*b13*c12*c21*b33*c22*a21+b13*c12*c21*c33*b22*a21-b13*c12*c22*b31*c23*a21+b13*c12*c22*c31*b23*a21-2*b13*c12*c22*c31*b21*a23+b13*c12*c22*b21*a21*c33+b13*c12*c23*c31*b22*a21+b13*c12*c23*c31*b21*a22-2*b13*c12*c23*b21*a21*c32-b13*c13*c21*c22*a22*b31-b13*c13*c21*b32*c22*a21-b13*c21*c22*a31*b23*c12+2*b13*c21*c22*a32*c13*b21-b13*c21*c22*a33*b22*c11-b13*c21*c23*a31*c12*b22-b13*c21*c23*a32*c12*b21-b13*c21*c22*c32*b23*a11-b13*c21*c22*c32*b21*a13+2*b13*c21*c22*c33*b21*a12+2*b13*c21*c22*c33*b22*a11+2*b13*c21*c23*b22*a12*c31-b13*c21*c23*c32*b21*a12-b13*c21*c22*c31*b23*a12-b13*c21*c22*c31*b22*a13-b13*c22*c23*a31*b22*c11-b21*c21*c22*b33*c12*a13+2*b21*c21*c23*b32*c12*a13-b21*c21*c23*b32*c13*a12-b21*c21*c23*c12*a12*b33-2*b21*c21*c32*b23*c12*a13+b21*c21*c32*b23*c13*a12+b21*c21*c32*c13*b22*a13+b21*c21*c33*b22*c12*a13-2*b21*c21*c33*b22*c13*a12+b21*c12*c23*b31*c13*a22+b21*c12*c23*a31*c13*b22+b21*c12*c22*c13*a23*b31+b21*c12*c22*a31*c13*b23-2*b21*c12*c21*b33*c13*a22-2*b21*c12*c21*c13*a23*b32+b21*c12*c23*b32*c13*a21+b21*c11*c22*b33*c13*a22+b21*c11*c23*a32*c13*b22+b21*c11*c23*a32*b23*c12-2*b21*c11*c23*b32*c13*a22-2*b21*c11*c22*a32*c13*b23+b21*c11*c22*c13*a23*b32+b21*c11*c22*a33*c13*b22-2*b21*c11*c22*b33*c12*a23-2*b21*c11*c23*a33*c12*b22+b21*c11*c23*c12*a22*b33-b21*c22*c23*b31*c12*a13-b21*c22*c23*b32*c11*a13+2*b21*c22*c23*b32*c13*a11-b21*c22*c23*b33*c11*a12+b21*c22*c31*b23*c12*a13-2*b21*c22*c31*b23*c13*a12+b21*c22*c31*c13*b22*a13+b21*c22*c32*b23*c11*a13+b21*c22*c32*b23*c13*a11+b21*c22*c33*c11*b22*a13+2*b22*c21*c23*b31*c13*a12+b22*c21*c31*b23*c12*a13+b22*c21*c31*b23*c13*a12+b22*c21*c32*b23*c11*a13-2*b22*c21*c32*b23*c13*a11+b22*c21*c33*c11*b23*a12-2*b22*c21*c33*c12*b23*a11+2*b22*c22*c23*b31*c11*a13-b22*c22*c23*b31*c13*a11-2*b22*c22*c31*b23*c11*a13+b22*c22*c33*c11*b23*a11-2*b22*c23*c31*c11*b23*a12+b22*c23*c31*c12*b23*a11+b22*c23*c32*c11*b23*a11+b23*c12*c21*b31*c13*a22-2*b23*c11*c21*b32*c13*a22+b23*c11*c21*c12*a22*b33+b23*c11*c22*b32*c13*a21+b23*c11*c22*b33*c12*a21-2*b23*c11*c23*c12*a22*b31+2*b23*c22*c23*b31*c11*a12-b23*c22*c23*b31*c12*a11-b23*c22*c23*c11*a11*b32-b13*c22*c23*c31*b21*a12-b13*c22*c23*c31*b22*a11-b21*c21*c22*c13*a13*b32+2*b21*c21*c22*b33*c13*a12+b23*c12*c21*b32*c13*a21-2*b23*c12*c22*b31*c13*a21-b23*c21*c22*b31*c13*a12-b23*c21*c22*b33*c11*a12-b23*c21*c22*b33*c12*a11-b23*c21*c23*c12*a12*b31-2*b11*c23^2*a32*b22*c11+b11*c23^2*c32*b12*a21-2*b11*c23^2*b22*a12*c31+b11*c23^2*c32*b22*a11+b11*c22^2*a31*c13*b23+b11*c22^2*b13*a23*c31+b11*c22^2*c33*b13*a21+b11*c22^2*c33*b21*a13+c22*c23*c33*b11^2*a22+c22*c23*c32*b11^2*a23+b11*c11*b33*c22^2*a23-2*b11*c12*b31*c23^2*a22-2*b11*c13*b31*c22^2*a23+c21*c23*c33*b12^2*a21,-b11*c21*c23*a32*b23*c32+2*b22*c21*c31*b33*c23*a12-c23*c32*c33*b21^2*a12-b11*c21*c23*a33*b22*c32+b21*c21*c32*c33*b22*a13+b21*c12*a32*c23^2*b31+b13*c21*c31*c32*b23*a22+b21*c23*c31*c32*b23*a12-b31*c12*c21*c23*a23*b32+b21*c11*a33*c22^2*b33+b13*c21*c32*c33*b22*a21+b23*c11*c32*b32*c21*a23+2*b11*c22*c33*b31*c23*a22+b22*c12*c33*b31*c21*a23+b22*c13*a33*c21^2*b32-2*b22*c13*c31*b33*c22*a21-b13*c22*c31*b31*c23*a22+b21*c11*c32*b33*c23*a22+2*b13*c21*c31*c22*a22*b33+b23*c13*a31*c22^2*b31-c11*b33^2*c22^2*a21+2*b12*c23*c31^2*b23*a22+b11*c21*c32*c33*b23*a22+b32*c12*b33*c21^2*a23-c21*c31*c33*b22^2*a13+2*b23*c22*c31*b31*c23*a12+b11*c23*c32*c33*b21*a22+b21*c13*c22*a33*b22*c31-b11*c22*c33^2*b21*a22+b22*c33*b32*c21^2*a13-2*b11*c23*c32*c33*b22*a21-c11*c22*a31*b23^2*c32+b13*c21^2*a33*b22*c32-b21*c21*c32*b33*c22*a13-b22*c11*c21*a33*c22*b33+b13*c32*b32*c21^2*a23+b21*c11*c33*c22*a22*b33+2*b13*c21*c22*a31*b22*c33+b11*c22*c31*b23*a23*c32+b12*c23*c31*c32*b21*a23+c12*c22*c23*a23*b31^2-b12*c21*c33*b33*c22*a21-2*b11*c22^2*a33*b23*c31+b21*c11*c23*a32*b22*c33+b13*c31*b31*c22^2*a23-2*b13*c32*b33*c21^2*a22-c21*c31*c32*b23^2*a12-b22*c11*c21*a33*c23*b32+b12*c23*c31*c33*b22*a21+b22*c11*c21*a33*b23*c32-2*b11*c23^2*a32*b22*c31-c22*c32*c33*b21^2*a13+b21*c31*b32*c23^2*a12+2*b13*c22*c31^2*b22*a23-c23*c31*c33*b22^2*a11-2*b21*c12*c31*b33*c22*a23+2*b13*c22*c23*a31*b21*c32+2*b12*c22*c31*b33*c23*a21+b23*c11*c32*b33*c22*a21-2*b21*c13*c21*a32*b22*c33+2*b12*c21*c23*a31*b23*c32-b21*c23*c32^2*b23*a11-b22*c21*c32*c23*a13*b31+2*b11*c21*c23*a32*b22*c33-c13*c22*a33*b21^2*c32+b22*c11*c33*b33*c21*a22-2*b21*c11*c23*a33*b22*c32+2*b32*c11*c22*b33*c23*a21-2*b23*c11*c31*c22*a22*b33-b13*c21*c32*b31*c22*a23-b23*c21*c31*b32*c23*a12-2*b22*c12*c31*b33*c21*a23+b22*c12*a31*c23^2*b31+b23*c11*c32*b33*c21*a22-b13*c21*c31*b32*c22*a23-b23*c21*c32*b33*c22*a11-2*b22*c21*c32*c33*b23*a11+b11*c22*c31*c33*b23*a22-b12*c22*b23*a23*c31^2-2*b22*c13*c21*a31*b23*c32-b21*c13*c21*a33*c22*b32+b23*c11*c33*b32*c22*a21+b12*c23^2*a32*b21*c31-2*b21*c12*c32*c23*a23*b31-b12*c21*c23*a33*b22*c31+b22*c11*c32*b33*c23*a21-2*b21*c13*c32*b32*c21*a23-b22*c11*c22*a31*c23*b33+b21*c12*c23*a31*b22*c33+b21*c12*c22*a31*b23*c33-2*b23*c11*c33*b32*c21*a22+b23*c31*b33*c22^2*a11-c11*c21*a33*b22^2*c33-2*b22*c13*a32*c21^2*b33+b22*c32*b33*c21^2*a13+b22*c32*b31*c23^2*a11-b13*c21*c22*a32*b23*c31+2*b31*c13*c21*b32*c22*a23+2*b21*c22*c32*b33*c23*a11+c11*c21*c22*a22*b33^2+b21*c11*c23*a32*b23*c32+b22*c13*c31*b32*c21*a23-2*b23*c12*c32*b31*c21*a23+b23*c12*c33*c21*a21*b32+2*b12*c21*c22*a33*b23*c31+b11*c23*c31*b22*a22*c33+2*b21*c13*c22*a31*c23*b32+2*b23*c11*c22*a32*c23*b31-b13*c23*b22*a22*c31^2+b22*c21*c31*b23*a13*c32+b21*c13*c21*a33*b22*c32-b12*c22*c31*c23*a23*b31+2*b12*c21*c33*b31*c22*a23-b21*c21*c32*b33*c23*a12+b22*c11*c33*b32*c23*a21+b12*c22*c31*c33*b21*a23-2*b21*c23*c31*c32*b22*a13+b32*c13*b33*c21^2*a22+c21*c33^2*b22^2*a11-b13*c21*c23*a32*b21*c32-b21*c12*c21*a33*c22*b33+2*b21*c12*c21*a33*c23*b32-b11*c21*b23*a23*c32^2-b11*c21*b22*a22*c33^2+b11*c23^2*a31*b22*c32+b11*c23^2*a32*b21*c32+b22*c12*c31*c23*a23*b31+b21*c12*c33*b31*c23*a22+b22*c11*c33*b31*c23*a22-b13*c21*c32*b32*c23*a21+b21*c13*a33*c22^2*b31-b31*c11*c22*b33*c23*a22+b23*c11*a31*c22^2*b33-2*b23*c11*a33*c22^2*b31+2*b11*c21*c32*b33*c23*a22-2*b21*c12*c23*a33*b22*c31+2*b23*c12*c21*a33*c22*b31+b22*c13*c31*b33*c21*a22-b13*c23*b21*a21*c32^2+2*c13*c22*a32*b21^2*c33+2*c13*c21*a31*b22^2*c33-c13*c21*a33*b22^2*c31-2*b23*c12*c33*b31*c22*a21-2*b21*c12*c23*a31*b23*c32-b23*c11*c22*a31*c23*b32+2*b11*c22*c33^2*b22*a21+b22*c11*c33*b32*c21*a23-b12*c22*b21*a21*c33^2-2*b22*c11*c33*b31*c22*a23+b21*c13*c31*c22*a22*b33-2*b22*c13*c31*b31*c22*a23+c13*c22*b31^2*c23*a22+b22*c12*a33*c21^2*b33+2*b11*c21*c33*b32*c22*a23-2*b13*c21*c31*c32*b22*a23-2*b22*c12*c33*b31*c23*a21-b11*c21*c22*a33*b22*c33-2*b21*c32*b32*c23^2*a11+2*b12*c21*c33*b32*c23*a21-c12*b33^2*c21^2*a22+c22*c33^2*b21^2*a12+c23*c32^2*b21^2*a13-2*b12*c21*c31*c33*b23*a22-2*b22*c11*c32*b33*c21*a23-c13*c23*a32*b21^2*c32+2*c12*c23*a33*b21^2*c32-b11*c21*c32*c23*a23*b32+b21*c13*c32*b31*c23*a22-2*b22*c13*c33*c21*a21*b32+b12*c22*c31*c33*b23*a21-b13*c22*c31^2*b23*a22-b22*c21*c33*b31*c22*a13-2*b23*c11*c31*b32*c22*a23-c11*c23*a31*b22^2*c33+2*c11*c23*a33*b22^2*c31-2*b21*c12*c32*b33*c23*a21-2*b21*c13*c33*c22*a22*b31+c23*c31^2*b22^2*a13+c21*c32^2*b23^2*a11+c22*c31^2*b23^2*a12-c12*b31^2*c23^2*a22-c13*b31^2*c22^2*a23-c11*b32^2*c23^2*a21-c13*b32^2*c21^2*a23-b23*c12*c21*a32*c23*b31-b23*c12*c22*a31*c23*b31+b12*c31*b31*c23^2*a22+b11*c22^2*a31*b23*c33+b11*c22^2*a33*b21*c33+b11*c31*b33*c22^2*a23-2*b11*c33*b31*c22^2*a23+b11*c33*b33*c22^2*a21+b11*c31*b32*c23^2*a22-2*b11*c32*b31*c23^2*a22+b11*c32*b32*c23^2*a21+2*b11*c23*c32^2*b23*a21-b11*c23*c32^2*b21*a23+b12*c21^2*a32*b23*c33-2*b12*c21^2*a33*b23*c32+b12*c21^2*a33*b22*c33+b12*c32*b33*c21^2*a23-2*b12*c33*b32*c21^2*a23+b12*c33*b33*c21^2*a22+2*b12*c21*c33^2*b21*a22-b12*c21*c33^2*b22*a21-b12*c23*c31^2*b22*a23+b12*c23^2*a31*b22*c31-2*b12*c23^2*a31*b21*c32-2*b12*c31*b32*c23^2*a21+b12*c32*b31*c23^2*a21+b13*c21^2*a32*b23*c32-2*b13*c21^2*a32*b22*c33+b13*c33*b32*c21^2*a22-b13*c21*c32^2*b23*a21+2*b13*c21*c32^2*b21*a23+b13*c22^2*a31*b23*c31-2*b13*c22^2*a31*b21*c33+b13*c22^2*a33*b21*c31-2*b13*c31*b33*c22^2*a21+b13*c33*b31*c22^2*a21+b21*c11*a32*c23^2*b32-2*b21*c12*a31*c23^2*b32-2*b21*c13*a31*c22^2*b33-c12*c23*a32*b21^2*c33-c12*c22*a33*b21^2*c33-b21*c21*b23*a13*c32^2-b21*c21*b22*a12*c33^2-b21*c22*c33^2*b22*a11+b21*c31*b33*c22^2*a13+b21*c33*b31*c22^2*a13-2*b21*c33*b33*c22^2*a11+b21*c32*b31*c23^2*a12-b12*c21*c23*a31*b22*c33-b12*c21*c23*a32*b23*c31-b12*c21*c23*a32*b21*c33+2*b12*c21*c23*a33*b21*c32+2*b12*c21*c31*c23*a23*b32+b12*c21*c31*b23*a23*c32-b12*c21*c31*b33*c22*a23-b12*c21*c31*b33*c23*a22+b12*c21*c31*c33*b22*a23-b12*c21*c32*c23*a23*b31-b12*c21*c32*b33*c23*a21+b12*c21*c32*c33*b23*a21-2*b12*c21*c32*c33*b21*a23-b12*c21*c33*b31*c23*a22-b12*c22*c23*a31*b23*c31+2*b12*c22*c23*a31*b21*c33-b12*c22*c23*a33*b21*c31-b12*c22*c33*b31*c23*a21-2*b12*c23*c31*c32*b23*a21-2*b12*c23*c31*c33*b21*a22+b12*c23*c32*b21*a21*c33-b12*c21*c22*a31*b23*c33+2*b13*c21*c22*a32*b21*c33-b13*c21*c22*a33*b22*c31-b13*c21*c22*a33*b21*c32-b13*c21*c23*a31*b22*c32+2*b13*c21*c23*a32*b22*c31-b13*c21*c31*b32*c23*a22+b13*c21*c31*b22*a22*c33+2*b13*c21*c32*b31*c23*a22+2*b13*c21*c32*b33*c22*a21-2*b13*c21*c32*c33*b21*a22-b13*c21*c33*c22*a22*b31-b13*c21*c33*b32*c22*a21-b13*c22*c23*a31*b22*c31-b13*c22*c23*a32*b21*c31+2*b13*c22*c31*b32*c23*a21+b13*c22*c31*c32*b23*a21-2*b13*c22*c31*c32*b21*a23+b13*c22*c31*c33*b21*a22-2*b13*c22*c31*c33*b22*a21-b13*c22*c32*b31*c23*a21+b13*c22*c32*b21*a21*c33+b13*c23*c31*c32*b21*a22+b13*c23*c31*c32*b22*a21-b13*c21*c22*a31*b23*c32+b21*c12*c31*b33*c23*a22+4*b21*c12*c32*b33*c21*a23+b21*c12*c33*b31*c22*a23+b21*c12*c33*b32*c23*a21-2*b21*c12*c33*b32*c21*a23-2*b21*c12*c33*b33*c21*a22+b21*c12*c33*b33*c22*a21+2*b21*c13*c21*a32*c22*b33+b21*c13*c22*a31*b23*c32-2*b21*c13*c22*a31*b22*c33-b21*c13*c22*a32*c23*b31-2*b21*c13*c22*a32*b23*c31+b21*c13*c23*a31*b22*c32+b21*c13*c23*a32*b22*c31+b21*c13*c31*b32*c22*a23-2*b21*c13*c31*b32*c23*a22+b21*c13*c32*b31*c22*a23+b21*c13*c32*b32*c23*a21+b21*c13*c32*b33*c22*a21-2*b21*c13*c32*b33*c21*a22+4*b21*c13*c33*b32*c21*a22-2*b21*c13*c33*b32*c22*a21+b21*c12*c31*c23*a23*b32+b21*c12*c23*a32*b23*c31+b21*c12*c22*a33*b23*c31-b21*c12*c22*a33*c23*b31+2*b21*c12*c22*a31*c23*b33+b21*c12*c21*a33*b22*c33-2*b21*c12*c21*a33*b23*c32-2*b21*c11*c33*b32*c23*a22+b21*c11*c33*b32*c22*a23+b21*c11*c32*c23*a23*b32-2*b21*c11*c32*b33*c22*a23+b21*c11*c22*a33*b22*c33-b21*c11*c22*a33*c23*b32+b21*c11*c22*a33*b23*c32-2*b21*c11*c22*a32*b23*c33-b21*c11*c22*a32*c23*b33+b21*c12*c21*a32*b23*c33-b21*c12*c21*a32*c23*b33+b21*c13*c21*a32*b23*c32-b21*c13*c21*a32*c23*b32+2*b21*c21*c32*c23*a13*b32+b21*c21*c32*c33*b23*a12-b21*c21*c33*b32*c23*a12-b21*c21*c33*b32*c22*a13+2*b21*c21*c33*c22*a12*b33-b21*c22*c31*c23*a13*b32+b21*c22*c31*b23*a13*c32-b21*c22*c31*b33*c23*a12-2*b21*c22*c31*c33*b23*a12+b21*c22*c31*c33*b22*a13-b21*c22*c32*c23*a13*b31+b21*c22*c32*c33*b23*a11-b21*c22*c33*b31*c23*a12+2*b21*c22*c33*b32*c23*a11+b21*c23*c31*b22*a12*c33+b21*c23*c32*c33*b22*a11+2*b22*c11*c21*a32*c23*b33+b22*c11*c21*a32*b23*c33+b22*c11*c22*a31*b23*c33+2*b22*c11*c22*a33*c23*b31-2*b22*c11*c22*a33*b23*c31+b22*c11*c23*a31*b23*c32-2*b22*c11*c23*a32*b23*c31-2*b22*c11*c31*c23*a23*b32+4*b22*c11*c31*b33*c22*a23-2*b22*c11*c31*b33*c23*a22+b22*c11*c32*c23*a23*b31-2*b22*c11*c33*b33*c22*a21-b22*c12*c21*a33*c23*b31+b22*c12*c21*a33*b23*c31+b22*c12*c23*a31*b23*c31+b22*c12*c31*b33*c23*a21+b22*c12*c33*c21*a21*b33+2*b22*c13*c21*a31*c22*b33+2*b22*c13*c21*a32*c23*b31+b22*c13*c21*a32*b23*c31-b22*c13*c21*a33*c22*b31-b22*c13*c22*a31*c23*b31-b11*c22*c23*a33*b21*c32-b11*c22*c31*c23*a23*b32-b11*c22*c31*b33*c23*a22-2*b11*c22*c31*c33*b22*a23+2*b11*c22*c32*c23*a23*b31-b11*c22*c32*b33*c23*a21-2*b11*c22*c32*c33*b23*a21+b11*c22*c32*c33*b21*a23-b11*c22*c33*b32*c23*a21+b11*c23*c31*c32*b22*a23-2*b11*c23*c31*c32*b23*a22-b11*c22*c23*a32*b21*c33+2*b11*c22*c23*a33*b22*c31+2*b11*c22*c23*a32*b23*c31-b11*c22*c23*a31*b22*c33-b11*c22*c23*a31*b23*c32-b11*c21*c33*c22*a22*b33-b11*c21*c33*b32*c23*a22+b11*c21*c32*c33*b22*a23-b11*c21*c32*b33*c22*a23+2*b11*c21*c22*a33*b23*c32-b11*c21*c22*a32*b23*c33-b12*c21*c22*a33*b21*c33-c13*c23*a31*b22^2*c31+b22*c11*a31*c23^2*b32-2*b22*c11*a32*c23^2*b31-2*b22*c33*b33*c21^2*a12-b22*c22*b23*a13*c31^2-b22*c23*c31^2*b23*a12-2*b22*c31*b31*c23^2*a12+b22*c31*b32*c23^2*a11+b31*c11*b32*c23^2*a22+b31*c12*b32*c23^2*a21+b31*c13*b33*c22^2*a21+b31*c11*b33*c22^2*a23-c11*c21*a32*b23^2*c32+2*c11*c22*a32*b23^2*c31+2*c12*c21*a31*b23^2*c32-c12*c21*a32*b23^2*c31-c12*c22*a31*b23^2*c31+b23*c12*a32*c21^2*b33-2*b23*c12*a33*c21^2*b32+b23*c13*a32*c21^2*b32-2*b23*c32*b32*c21^2*a13+b23*c32*b33*c21^2*a12+b23*c33*b32*c21^2*a12-2*b23*c31*b31*c22^2*a13+b23*c33*b31*c22^2*a11-c22*c31*c32*b23^2*a11+c11*c21*c23*a23*b32^2+c13*c21*b32^2*c23*a21+c12*c21*b33^2*c22*a21+b22*c13*c22*a31*b23*c31+b22*c13*c31*b31*c23*a22+b22*c13*c31*b32*c23*a21-2*b22*c13*c32*b31*c23*a21+b22*c13*c32*b31*c21*a23+b22*c13*c32*c21*a21*b33+4*b22*c13*c33*b31*c22*a21-2*b22*c13*c33*b31*c21*a22-2*b22*c12*c21*a31*b23*c33-b22*c12*c21*a31*c23*b33-b22*c13*c21*a31*c23*b32-b22*c21*c31*c23*a13*b32-b22*c21*c31*b33*c22*a13+b22*c21*c31*c33*b23*a12-b22*c21*c32*b33*c23*a11+2*b22*c21*c33*b31*c23*a12-b22*c21*c33*b32*c23*a11+2*b22*c21*c33*b33*c22*a11+2*b22*c22*c31*c23*a13*b31-b22*c22*c31*b33*c23*a11+b22*c22*c31*c33*b23*a11-b22*c22*c33*b31*c23*a11+b22*c23*c31*c32*b23*a11+b23*c13*c32*b31*c21*a22-b23*c11*c21*a32*c23*b32-b23*c11*c21*a32*c22*b33+2*b23*c11*c21*a33*c22*b32+4*b23*c11*c31*b32*c23*a22+b23*c11*c32*b31*c22*a23-2*b23*c11*c32*b31*c23*a22-2*b23*c11*c32*b32*c23*a21+b23*c11*c33*c22*a22*b31+2*b23*c12*c21*a31*c23*b32-b23*c12*c21*a31*c22*b33-2*b23*c12*c31*b31*c23*a22+b23*c12*c31*b31*c22*a23-2*b23*c12*c31*b32*c23*a21+b23*c12*c31*b32*c21*a23+b23*c12*c31*b33*c21*a22+b23*c12*c31*b33*c22*a21+4*b23*c12*c32*b31*c23*a21-2*b23*c12*c32*c21*a21*b33+b23*c12*c33*b31*c21*a22-b23*c13*c21*a32*c22*b31+b23*c13*c31*c22*a22*b31-2*b23*c13*c31*b32*c21*a22+b23*c13*c31*b32*c22*a21-b23*c13*c21*a31*c22*b32-2*b23*c13*c32*b31*c22*a21+b23*c13*c32*c21*a21*b32+2*b23*c21*c31*b32*c22*a13-b23*c21*c31*c22*a12*b33-b23*c21*c32*b31*c23*a12+2*b23*c21*c32*b31*c22*a13+2*b23*c21*c32*b32*c23*a11-b23*c21*c33*c22*a12*b31-b23*c21*c33*b32*c22*a11-b23*c22*c31*b32*c23*a11-b23*c22*c32*b31*c23*a11-b31*c13*c22*b32*c23*a21-b31*c13*c21*c22*a22*b33-b31*c13*c21*b32*c23*a22-b31*c12*c22*b33*c23*a21-b31*c12*c21*b33*c22*a23+2*b31*c12*c21*b33*c23*a22-b31*c11*c22*c23*a23*b32-b32*c11*c21*b33*c22*a23-b32*c11*c21*b33*c23*a22-b32*c12*c21*b33*c23*a21-b32*c13*c21*b33*c22*a21,2*b13*a31*a32*b32*c21*a13-b11*a32*b33*a33*c11*a22+b31*b32*a33*a12*c11*a23-b33^2*a32*a11*c11*a22+2*b13*a31*b32*a33*c12*a21+b31*c33*a32*a13*b12*a21+4*b32*c31*a32*a23*b11*a13+b31*b33*a31*a22*c12*a13-2*b13*a31^2*c32*b23*a12-2*b31*b32*a33*a12*c13*a21+b31*c32*a33*a11*b13*a22+b23*b31*a32^2*c13*a11-b11*a31*a32*c23*a13*b32-2*b32*c33*a32*a11*b11*a23+b32*a33*c31*a13*b22*a11+b31*b33*a31*a12*c12*a23-b33^2*a32*a21*c11*a12+b21*b31*c13*a13*a32^2+2*b12*a32*a33*c31*b23*a11+2*b13*a31*a32*c32*b23*a11+b32*c32*a31*a13*b13*a21-2*b32*b33*a31*a12*c11*a23+b11*b31*c12*a22*a33^2+2*b13*a31*b31*a32*c12*a23+b32*b33*a33*a11*c11*a22-b32*a33*c33*b22*a11^2-b23*a31*b32*a32*c13*a11-2*b31*b32*a32*a23*c11*a13+b33*c31*a32*a11*b13*a22+b13*a32^2*b31*c23*a11+2*b22*b31*a32*a33*c11*a13-2*b31*b33*a31*a22*c13*a12-b11*a31*a32*b23*a13*c32-b21*a32*b32*a33*c11*a13-b33*a32*c33*b22*a11^2-2*b31*c32*a33*a11*b12*a23-2*b12*a31^2*c33*b22*a13-b12*a31*a33*b32*c21*a13-b23*a31*b31*c12*a12*a33+2*b13*a31*b32*a32*c11*a23+2*b12*c31*a32*a33*b13*a21+b32*b33*a31*a13*c12*a21-b13*a31*b32*a33*c11*a22-2*b33*c32*a31*a13*b12*a21-2*b31*a32*c33*a12*b23*a11-b13*a31*a32*b31*c23*a12-b12*a31*b32*a33*c11*a23+b32*a32*b33*a11*c21*a13-2*b23*b32*a31^2*c12*a13+2*b12*a31*b33*a33*c11*a22+b12*c32*b13*a23*a31^2-2*b31*c31*a33*a22*b13*a12-b11*a31*c33*a32*b13*a22+b12*a31^2*c33*b23*a12+b31*a32*c31*a13*b23*a12+b12*a31^2*b33*c22*a13+b33*c33*a31*a12*b12*a21-b12*a31*a33*c32*b21*a13+b33*c32*a31*a12*b13*a21+2*b12*a31*a33*c33*b22*a11-b32*a31*c31*b22*a13^2-b13*a31*a32*c31*b22*a13+2*b11*a31*a32*b33*c23*a12+b31*a33*b32*a13*c22*a11-2*b33*c32*a33*a11*b11*a22-b11*a31*a33*c22*a12*b33+2*b11*a31*b32*a33*c12*a23+b32*c33*a31*a13*b11*a22-2*b32*c33*a33*a21*b12*a11+b12*a33^2*b31*c22*a11+b31*c32*a33*a12*b11*a23+a31*c33*a33*b12^2*a21+b12*a33^2*c31*b21*a12+b32*c31*a33*a11*b12*a23-b12*a31*a33*b32*c23*a11+4*b31*c32*a31*a23*b12*a13-2*b32*c31*a32*a23*b13*a11-a32*b33^2*a11*c21*a12-b31*a32*b32*c21*a13^2+b11*c33*a32^2*b13*a21-2*b31*a31*c32*a13*b23*a12-b12*a31*c31*a33*b13*a22-a33*b32^2*a11*c21*a13-b31*a32*c32*b21*a13^2-b13*a31*a33*b22*a12*c31+b12*b32*c13*a23*a31^2+b31*a33*c33*a12*b22*a11+b33*a31*c32*a13*b21*a12-b32^2*a31*a23*c13*a11+b13*b31*a32^2*c13*a21-2*b32*a33*c31*a13*b21*a12+2*b11*a31*a33*c32*b23*a12+b32*b33*a31*a11*c12*a23-b13*a31*a33*c32*b22*a11+b32*a31*c33*a13*b21*a12-2*b33*c31*a33*a12*b12*a21-b12*a31*a33*b33*c22*a11-2*b33*a31*c32*a13*b22*a11-2*b33*c31*a32*a12*b11*a23+b13*b32*a31^2*c13*a22-b31*a33*b33*c21*a12^2-2*b31*c31*a32*a23*b12*a13+2*b13*a31*a33*b32*c22*a11-b22*a32*b33*c11*a11*a33+b12*c33*a31^2*b13*a22-a32*b31^2*a13*c23*a12+2*b13*a32*a33*c31*b22*a11-2*b22*b31*a33^2*c11*a12-b12*a31*b31*c13*a23*a32+b31*a33*c32*a12*b23*a11-b11*a31*c32*b13*a23*a32+b31*a33*c32*a13*b21*a12+b31*a33*b33*a12*c22*a11+b11*b31*c13*a23*a32^2+b11*a32^2*c33*b23*a11-b21*a31*b33*a32*c12*a13+2*b11*a32*b33*a33*c12*a21-b13*a31*a32*b33*c22*a11-b21*a31*b32*c13*a13*a32-2*b22*b33*a31^2*c13*a12+b22*b33*a31^2*c12*a13-b32*a32*b33*c23*a11^2-2*b31*b33*a32*a11*c12*a23+2*b11*a31*a33*b32*c22*a13+b31*c31*a32*a13*b13*a22-b13*a31*a33*c22*a12*b31+a32*c33*a33*b11^2*a22-b12*a31*c31*b13*a23*a32-b11*a32*c32*a33*b13*a21-b11*a32*a33*b31*c22*a13-b32*a31*c32*b21*a13^2+b11*a32^2*c23*a13*b31-b23*a31*b31*a32*c13*a12-2*b12*b31*a33^2*c11*a22-b13*a31*b33*a32*c11*a22+b31*b32*a31*a23*c13*a12+b11*b33*a32^2*c11*a23-b32*a33*c32*b23*a11^2-2*b31*c32*a32*a23*b11*a13+b32*c33*a31*a13*b12*a21-b22*a31*b33*a33*c12*a11-a31*b32^2*a13*c23*a11-b13*a31*a32*b33*c21*a12+b31*a32*c33*a13*b22*a11-2*b11*a32^2*c33*b21*a13-2*b31*a31*c33*a12*b22*a13-2*b11*b33*a32^2*c13*a21-b13*a31*b32*a32*c13*a21-b11*a31*a33*b32*c23*a12+b33*c31*a32*a11*b12*a23+b11*b32*a33^2*c11*a22-2*b33*c32*a32*a21*b13*a11-b32*a33*b33*c22*a11^2+b33*c32*a32*a11*b11*a23+2*b13*a31*a33*c32*b21*a12-b31*a32*c31*b22*a13^2-b11*a32*a33*c31*b23*a12+b32*b33*a32*a21*c11*a13+2*b32*a32*c33*b23*a11^2+b31*c32*a33*a12*b13*a21-2*b31*a33*c32*a13*b22*a11+a32*c32*a33*b11^2*a23+b11*a32^2*b23*a13*c31+2*b12*a31*a33*c31*b22*a13+b32*b33*a32*a11*c11*a23-2*b32*c31*a31*a23*b12*a13+2*b32*a32*c31*b21*a13^2+2*b32^2*a31*a23*c11*a13-b32^2*a31*a13*c13*a21-b32^2*a33*a11*c11*a23-b32^2*a33*a21*c11*a13+2*b32^2*a33*a21*c13*a11-b33*a31*c31*b23*a12^2-b33*a31*c33*b21*a12^2-b33*a32*c32*b23*a11^2+2*b33*a33*c31*b21*a12^2+2*b33*a33*c32*b22*a11^2-b33^2*a31*a22*c12*a11+2*b33^2*a31*a22*c11*a12-b33^2*a31*a12*c12*a21-a31*b33^2*a12*c22*a11+2*b33^2*a32*a21*c12*a11-b31^2*a32*a23*c13*a12+2*b31^2*a32*a23*c12*a13-b31^2*a32*a13*c13*a22-b31^2*a33*a12*c12*a23-b31^2*a33*a22*c12*a13+2*b31^2*a33*a22*c13*a12-a33*b31^2*a12*c22*a13-b31*a33*c31*b23*a12^2-b31*a33*c33*b21*a12^2+a32*b31^2*c22*a13^2+a33*b31^2*c23*a12^2-c32*a31^2*b13^2*a22-c31*a32^2*b13^2*a21+a33*b32^2*c23*a11^2+a31*b33^2*c21*a12^2+a32*b33^2*c22*a11^2-c33*a32^2*b11^2*a23-c32*a33^2*b11^2*a22-c33*a31^2*b12^2*a23-c31*a33^2*b12^2*a21+a31*b32^2*c21*a13^2-2*b31*b32*a31*a23*c12*a13+b31*b32*a31*a13*c13*a22+b31*b32*a32*a23*c13*a11+b31*b32*a32*a13*c13*a21+b31*b32*a33*a13*c11*a22+b31*b32*a33*a13*c12*a21-b23*b31*a32*a33*c12*a11-b23*a32*b32*c11*a11*a33+b31*a31*b33*a12*c22*a13+b31*c31*a32*a23*b13*a12+b31*c31*a33*a12*b12*a23+b31*c31*a33*a22*b12*a13+b31*a32*b32*a13*c23*a11+b31*a32*c32*a13*b23*a11+b31*a32*b33*a13*c21*a12-2*b31*a32*b33*a13*c22*a11+b31*a32*b33*a12*c23*a11+b31*a32*c33*a13*b21*a12+b11*c31*b12*a22*a33^2+b11*c31*b13*a23*a32^2+b11*a32^2*b33*c21*a13-2*b11*a32^2*b33*c23*a11-2*b11*b32*a33^2*c12*a21+b11*a33^2*c22*a12*b31+b11*a33^2*b22*a12*c31+b11*a33^2*b32*c21*a12-2*b11*a33^2*b32*c22*a11-2*b11*a33^2*c32*b21*a12+b11*a33^2*c32*b22*a11+b11*c32*a33^2*b12*a21+a31*c31*a33*b12^2*a23+b12*a31^2*c23*a13*b32+b12*a31^2*b23*a13*c32-2*b12*a31^2*b33*c23*a12-2*b12*b33*a31^2*c13*a22+b12*b31*a33^2*c12*a21+b12*b32*c11*a21*a33^2-2*b12*a33^2*b31*c21*a12-2*b12*a33^2*c31*b22*a11+b12*a33^2*c21*a11*b32+b12*a33^2*b21*a11*c32+b12*b33*a31^2*c12*a23+b13*a31^2*b32*c23*a12-2*b13*a31^2*b32*c22*a13+b13*a31^2*c32*b22*a13+b13*a31^2*c22*a12*b33+b13*a31^2*b22*a12*c33-2*b13*b32*a31^2*c12*a23+b13*b33*c12*a22*a31^2-2*b13*a32^2*b31*c21*a13-2*b13*a32^2*c31*b23*a11+b13*a32^2*c31*b21*a13+b13*a32^2*c21*a11*b33+b13*a32^2*b21*a11*c33+b13*b33*c11*a21*a32^2+a31*c31*a32*b13^2*a22+a31*c32*a32*b13^2*a21-2*b13*b31*a32^2*c11*a23+b21*b31*c12*a12*a33^2+b21*b33*a32^2*c11*a13-2*b21*b33*a32^2*c13*a11+b21*b32*a33^2*c11*a12-2*b21*b32*a33^2*c12*a11+b22*b32*c13*a13*a31^2+b22*b31*a33^2*c12*a11+b22*b32*c11*a11*a33^2+b23*b32*a31^2*c13*a12+b23*b33*c12*a12*a31^2-2*b23*b31*a32^2*c11*a13+b23*b33*c11*a11*a32^2-b31*a31*b32*c22*a13^2+2*b31*a31*c32*b22*a13^2-b31*a31*b33*c23*a12^2+2*b31*a31*c33*b23*a12^2-b13*a31*b33*a32*c12*a21+2*b13*b31*a32*a33*c11*a22-b13*b31*a32*a33*c12*a21-b11*a31*a32*b33*c22*a13-b11*a31*a32*c33*b23*a12+2*b11*a31*a32*c33*b22*a13-b11*a31*b32*c13*a23*a32-b11*a31*b32*a33*c13*a22-b11*a31*c32*a33*b12*a23+2*b11*a31*c32*a33*b13*a22-b11*a31*a33*c32*b22*a13-b11*a31*a33*b22*a12*c33-b11*a31*b33*a32*c12*a23+2*b11*a31*b33*a32*c13*a22-b11*a31*b33*c12*a22*a33+2*b11*a31*c33*a32*b12*a23-b11*a31*c33*b12*a22*a33-b11*b31*a32*a33*c12*a23-b11*b31*a32*a33*c13*a22-b11*c31*a32*a33*b12*a23-b11*c31*a32*a33*b13*a22-b11*a32*b32*a33*c11*a23+2*b11*a32*b32*a33*c13*a21-b11*a32*a33*b31*c23*a12-b11*a32*a33*c31*b22*a13+2*b11*a32*a33*b32*c23*a11-b11*a32*a33*b32*c21*a13-b11*a32*a33*c32*b23*a11+2*b11*a32*a33*c32*b21*a13-b11*a32*a33*b33*c21*a12+2*b11*a32*a33*b33*c22*a11+2*b11*a32*a33*c33*b21*a12-b11*a32*a33*c33*b22*a11-b11*a32*c33*a33*b12*a21-b12*a31*c32*a33*b13*a21+2*b12*a31*a33*b31*c23*a12-b12*a31*b31*a33*c12*a23+2*b12*a31*b31*a33*c13*a22-b12*a31*a32*c23*a13*b31-b12*a31*a32*b23*a13*c31+2*b12*a31*a32*b33*c23*a11-b12*a31*a32*b33*c21*a13-b12*a31*a32*c33*b23*a11+2*b12*a31*a32*c33*b21*a13-b12*a31*b32*a33*c13*a21-b12*a31*a33*b31*c22*a13-b12*a31*a33*c31*b23*a12-b12*a31*a33*c32*b23*a11+2*b12*a31*a33*b33*c21*a12-b12*a31*a33*c33*b21*a12+2*b12*a31*b33*a32*c13*a21-b12*a31*b33*a32*c11*a23-b12*a31*b33*a33*c12*a21-b12*a31*c33*a32*b13*a21+2*b12*b31*a32*a33*c11*a23-b12*b31*a32*a33*c13*a21-b12*a32*a33*b31*c23*a11+2*b12*a32*a33*b31*c21*a13-b12*a32*a33*c31*b21*a13-b12*a32*a33*c21*a11*b33-b12*a32*a33*b21*a11*c33-b12*a32*b33*c11*a21*a33+b33*c31*a31*a12*b12*a23-2*b33*c31*a31*a22*b13*a12+b33*c31*a31*a22*b12*a13-2*b33*c31*a32*a13*b11*a22+b33*c31*a32*a13*b12*a21-b13*a32*b32*c11*a21*a33+2*b13*a32*a33*b31*c21*a12-b13*a32*a33*b31*c22*a11-b13*a32*a33*c31*b21*a12-b13*a32*a33*c21*a11*b32-b13*a32*a33*b21*a11*c32-b13*a31*b31*a32*c13*a22-b13*a31*b31*c12*a22*a33+2*b13*a31*a32*b31*c22*a13+2*b13*a31*a32*c31*b23*a12-b13*a31*a32*b32*c23*a11-b13*a31*a32*c32*b21*a13-b13*a31*a32*c33*b21*a12-b13*a31*a32*c33*b22*a11-b13*a31*a33*b32*c21*a12+2*b21*a31*b32*a33*c12*a13-b21*a31*b32*a33*c13*a12+2*b21*a31*b33*a32*c13*a12-b21*a31*b33*c12*a12*a33-b21*b31*a32*a33*c12*a13-b21*b31*a32*a33*c13*a12+2*b21*a32*b32*a33*c13*a11-b21*a32*b33*a33*c11*a12+2*b21*a32*b33*a33*c12*a11-b22*a31*b31*c13*a13*a32-b22*a31*b31*a33*c12*a13+2*b22*a31*b31*a33*c13*a12-b22*a31*b32*a33*c11*a13-b22*a31*b32*a33*c13*a11-b22*a31*b33*a32*c11*a13+2*b22*a31*b33*a32*c13*a11+2*b22*a31*b33*a33*c11*a12-b22*b31*a32*a33*c13*a11+2*b23*a31*b31*a32*c12*a13+2*b23*a31*b32*a32*c11*a13-b23*a31*b32*a33*c11*a12+2*b23*a31*b32*a33*c12*a11-b23*a31*b33*a32*c11*a12-b23*a31*b33*a32*c12*a11+2*b23*b31*a32*a33*c11*a12+b31*b32*a33*a11*c12*a23-2*b31*b32*a33*a11*c13*a22-2*b31*c32*a31*a23*b13*a12-2*b31*c32*a31*a13*b13*a22+b31*c32*a32*a23*b13*a11+b31*c32*a32*a13*b13*a21+b31*c32*a33*a13*b11*a22-2*b31*c32*a33*a13*b12*a21+b31*a33*c31*a12*b22*a13+b31*a33*b32*a13*c21*a12-2*b31*a33*b32*a12*c23*a11+b31*b33*a32*a13*c11*a22-2*b31*b33*a32*a13*c12*a21+b31*b33*a32*a12*c11*a23+b31*b33*a32*a12*c13*a21+b31*b33*a32*a11*c13*a22+b31*b33*a33*a12*c12*a21-2*b31*b33*a33*a22*c11*a12+b31*b33*a33*a22*c12*a11-2*b31*c33*a31*a12*b12*a23+4*b31*c33*a31*a22*b13*a12-2*b31*c33*a31*a22*b12*a13+b31*c33*a32*a13*b11*a22+b31*c33*a32*a12*b11*a23-2*b31*c33*a32*a12*b13*a21+b31*c33*a32*a11*b12*a23-2*b31*c33*a32*a11*b13*a22+b31*c33*a33*a12*b12*a21-2*b31*c33*a33*a22*b11*a12+b31*c33*a33*a22*b12*a11+b32*a31*c31*a13*b23*a12+b32*a31*c32*a13*b23*a11-2*b32*a31*b33*a13*c21*a12+b32*a31*b33*a13*c22*a11+b32*a31*b33*a12*c23*a11+b32*a31*c33*a13*b22*a11-2*b32*a31*c33*a12*b23*a11+b32*c31*a31*a23*b13*a12+b32*c31*a31*a13*b13*a22-2*b32*c31*a32*a13*b13*a21-2*b32*c31*a33*a13*b11*a22+b32*c31*a33*a13*b12*a21-2*b32*c31*a33*a12*b11*a23+b32*c31*a33*a12*b13*a21+b32*c31*a33*a11*b13*a22-2*b32*a32*c31*a13*b23*a11-2*b32*a32*c33*a11*b21*a13+b32*c32*a31*a23*b13*a11-2*b32*c32*a31*a23*b11*a13+b32*c32*a33*a11*b11*a23+b32*c32*a33*a21*b11*a13-2*b32*c32*a33*a21*b13*a11+b32*a33*c31*a12*b23*a11+b32*a33*c32*a11*b21*a13+b32*a33*b33*a11*c21*a12+b32*a33*c33*a11*b21*a12-2*b32*b33*a31*a13*c11*a22+b32*b33*a31*a12*c13*a21+b32*b33*a31*a11*c13*a22-2*b32*b33*a32*a21*c13*a11+b32*b33*a33*a21*c11*a12-2*b32*b33*a33*a21*c12*a11+b32*c33*a31*a12*b11*a23-2*b32*c33*a31*a12*b13*a21+b32*c33*a31*a11*b12*a23-2*b32*c33*a31*a11*b13*a22-2*b32*c33*a32*a21*b11*a13+4*b32*c33*a32*a21*b13*a11+b32*c33*a33*a21*b11*a12+b32*c33*a33*a11*b11*a22-2*b33*a33*c31*a12*b22*a11-2*b33*a33*c32*a11*b21*a12+b33*a31*c31*a12*b22*a13+b33*a31*c32*a12*b23*a11+b33*a31*c33*a12*b22*a11+b31*a31*b32*a13*c23*a12+b33*c31*a32*a12*b13*a21+4*b33*c31*a33*a22*b11*a12-2*b33*c31*a33*a22*b12*a11-2*b33*a32*c31*a13*b21*a12+b33*a32*c31*a13*b22*a11+b33*a32*c31*a12*b23*a11+b33*a32*c32*a11*b21*a13+b33*a32*c33*a11*b21*a12+b33*c32*a31*a13*b11*a22+b33*c32*a31*a12*b11*a23-2*b33*c32*a31*a11*b12*a23+b33*c32*a31*a11*b13*a22+b33*c32*a32*a21*b11*a13-2*b33*c32*a33*a21*b11*a12+4*b33*c32*a33*a21*b12*a11+b33*c33*a31*a22*b12*a11-2*b33*c33*a31*a22*b11*a12+b33*c33*a32*a21*b11*a12-2*b33*c33*a32*a21*b12*a11+b33*c33*a32*a11*b11*a22,2*c12*c31*b33^2*c22*a21-b22*c13*c31*a31*b23*c32-2*b31*c13*c32*b32*c23*a21+2*b12*c31*a32*c23^2*b31+b32*c13*c32*a21*c21*b33-b23*c31*c32*b31*c12*a23-b22*c31*c33*b32*c11*a23-b22*c31*c33*b31*c23*a12+b22*c31^2*c23*a13*b32+b31*c21*c32*c23*a13*b32-b23*c31*c33*c22*a12*b31-b21*c31*c33*c12*a22*b33-b21*c31*c32*c13*a23*b32+b23*c11*c31*a32*c23*b32-b12*c21*c31*a33*b23*c32+b13*c21*c31*a32*c22*b33+2*b11*c23*c32*a32*b21*c33-2*b11*c21*c32*a33*c23*b32+b21*c13*a31*b23*c32^2-b11*c21*c32*a32*b23*c33+b32*c12*c33*a21*c21*b33+b21*c13*c31*a32*c22*b33+b22*c31^2*c13*a23*b32-b22*c11*c31*a32*b23*c33-b22*c32*c33*b31*c21*a13+b32*c11*c33*b33*c22*a21-2*b12*c21*a31*b22*c33^2+b13*c32^2*a21*c21*b33+2*b22*c31*c33*b33*c12*a21-2*b23*c12*c31*a33*c21*b32+b23*c31^2*b32*c22*a13+b13*c21*c32*a32*c23*b31-b12*c22*c31*a33*b21*c33+b22*c12*c31*a33*c21*b33+b31*c11*c32*a23*c23*b32+b23*c11*c32*a31*c22*b33+b21*c33^2*c12*a22*b31+b23*c12*c31*a32*c21*b33-2*b11*c22*c32*a31*c23*b33-b11*c32*c33*b32*c23*a21+b21*c12*c32*a33*c21*b33-2*b23*c11*c32*a31*c23*b32+2*b12*c21*c31*a33*b22*c33+2*b13*c22*c31*a31*b23*c32-b21*c32*c33*b31*c13*a22-b22*c31*c33*b33*c21*a12-b32*c32*b33*c21^2*a13-b23*c31*c32*b33*c12*a21+b11*c21*c32*a32*c23*b33-2*b32*c13*c31*b33*c22*a21+b11*c33^2*b32*c22*a21+b13*c21*a33*b21*c32^2+b32*c12*c31*b33*c21*a23-b13*c31*a31*c22^2*b33-2*b32*c22*c31*b33*c23*a11+2*b21*c13*c31*a33*b22*c32-b23*c31*c33*b32*c22*a11+2*b11*c33*a31*c22^2*b33+2*b23*c32*c33*b31*c22*a11+b31*c12*c32*b33*c23*a21-2*b23*c31^2*b32*c23*a12+b21*c11*c33*a32*c23*b32+b12*c31^2*a23*c23*b32+b23*c31^2*b32*c12*a23+b22*c13*a32*b23*c31^2+b13*c31^2*b32*c22*a23-2*b21*c12*c32*a31*c23*b33+b21*c13*c32*a32*c21*b33-b11*c32*c33*b31*c22*a23+b11*c22*c33*a32*c23*b31+2*b23*c31*c33*b32*c21*a12+b11*c22*c31*a32*c23*b33+b31*c13*c31*b32*c22*a23+b23*c11*c31*a32*c22*b33-2*b23*c32^2*b31*c13*a21+b23*c32^2*c11*a21*b33-2*b23*c13*c31*a32*c22*b31+2*b12*c21*c32*a31*b23*c33-b22*c11*c31*a33*b23*c32+2*b12*c23*c31*a31*b22*c33+4*b21*c12*c33*a31*c22*b33-b11*c23*c31*a32*b23*c32-2*b22*c11*c33*a32*c23*b31-b23*c31*c32*b32*c21*a13-2*b22*c13*c31*a32*c21*b33+b21*c32^2*b33*c13*a21-2*b11*c22*c33*a31*c23*b32+b31*c13*c31*a22*c22*b33+2*b12*c32*c33*b31*c23*a21+4*b23*c12*c31*a33*c22*b31+2*b21*c31*c33*b32*c13*a22-b12*c32*a31*c23^2*b31+b21*c12*c33*a32*c23*b31+b21*c12*c31*a32*c23*b33-c13*c32*b31^2*c22*a23+2*c13*c32*b31^2*c23*a22+b11*c22*c32*a33*c23*b31-2*b23*c32^2*b31*c23*a11-b23*c31*c33*b32*c12*a21-b11*c32*c33*b31*c23*a22-2*b13*c22*a32*b23*c31^2-2*b23*c11*c33*a32*c21*b32+c12*c32*a33*b21^2*c33+b22*c11*c32*a33*c23*b31+b21*c32^2*c23*a13*b31+b21*c12*c33*a33*c21*b32-2*b22*c13*c31*a31*c23*b32-2*b21*c32^2*b33*c21*a13+b11*c33^2*a22*c22*b31-b13*c32*c33*b31*c21*a22+2*b21*c32*c33*b33*c21*a12-c21*c31*c23*a13*b32^2-b32*c33*b33*c21^2*a12+b13*c22*c32*a31*c23*b31-2*b11*c33^2*b32*c21*a22-b11*c31*c32*a23*c23*b32-b21*c12*c32*a31*b23*c33-b12*c22*c31*a31*b23*c33+b11*c21*a32*b22*c33^2-b22*c31*c32*c13*a23*b31+b31*c12*c32*b33*c21*a23+2*b23*c31*c32*b31*c23*a12-2*b22*c11*c32*a33*c21*b33+b21*c32^2*c13*a23*b31+b22*c12*c33*a33*c21*b31+b21*c11*a33*b23*c32^2+b21*c12*c32*a33*c23*b31-2*b21*c12*c31*a33*c22*b33+2*b13*c32*a33*c21^2*b32-b13*c33*a32*c21^2*b32-b21*c31*c33*b32*c12*a23+4*b21*c13*c32*a31*c23*b32-b12*c31*c33*b32*c23*a21-b22*c31*c33*b31*c13*a22+b21*c11*a32*b22*c33^2+b12*c21*c31*a33*c23*b32-2*b32*c12*c31*b33*c23*a21+2*b12*c31*c33*b33*c22*a21-2*b21*c13*c32*a31*c22*b33+b11*c21*c33*a33*c22*b32-b13*c23*c31*a31*b22*c32-2*b13*c31^2*b32*c23*a22-2*b23*c12*c31*a32*c23*b31-b13*c33*a31*c22^2*b31+2*b13*c31*c33*b32*c21*a22-b23*c31*c32*b31*c22*a13+b21*c32^2*b33*c23*a11-2*b13*c32^2*b31*c23*a21+b13*c32^2*b31*c21*a23-2*b32*c11*c33*b33*c21*a22-2*b23*c12*c32*a33*c21*b31-b12*c31*c32*a23*c23*b31+b12*c21*c33*a31*c23*b32-b22*c32*c33*c21*a11*b33+b11*c32^2*a23*c23*b31+2*b21*c12*c31*a32*b23*c33+b31*c12*c33*b32*c23*a21+c13*c31*a31*b22^2*c33-b12*c32*c33*a21*c21*b33-2*b22*c33^2*b31*c22*a11+b22*c33^2*c11*a21*b32+b23*c32^2*b31*c21*a13-b11*c23*c32*a31*b22*c33-b13*c22*c32*a31*b21*c33+b11*c22*c31*a33*c23*b32+b11*c23*a31*b23*c32^2-2*b31*c13*c32*b33*c21*a22+2*b23*c31*c33*b32*c11*a22-2*b23*c11*c32*a33*c22*b31-b12*c23*c31*a31*b23*c32-2*b11*c22*a32*b21*c33^2-b11*c31*a33*c22^2*b33+4*b22*c13*c31*a32*c23*b31-2*b21*c32^2*b33*c11*a23+2*b11*c23*c31*a33*b22*c32-2*b21*c12*c33*a31*c23*b32+b32*c11*c32*b33*c23*a21-2*b23*c12*c31*a31*c22*b33+b21*c11*c32*a32*c23*b33+2*b11*c22*c31*a32*b23*c33+b11*c32^2*b33*c23*a21+b32*c21*c31*b33*c22*a13-2*b11*c32^2*b33*c21*a23-2*b23*c11*c31*a33*c22*b32+c33*b32^2*c21^2*a13+c31*b32^2*c23^2*a11+c32*b33^2*c21^2*a12+c31*b33^2*c22^2*a11-c11*a31*b23^2*c32^2-c12*a32*b23^2*c31^2+c33*b31^2*c22^2*a13+c32*b31^2*c23^2*a12-c11*a31*b22^2*c33^2-c13*a33*b22^2*c31^2-c13*a33*b21^2*c32^2-c12*a32*b21^2*c33^2+b11*c21*a33*b23*c32^2+b11*c22*a31*b22*c33^2-b11*c33*a33*c22^2*b31-2*b11*c23*a33*b21*c32^2-b11*c31*a32*c23^2*b32+2*b11*c32*a31*c23^2*b32-b11*c32*a32*c23^2*b31-c13*c33*a22*c22*b31^2-c22*c33*b31^2*c23*a12-c22*c32*c23*a13*b31^2-b31*c33*b33*c22^2*a11-b31*c31*b33*c22^2*a13-b31*c32*b32*c23^2*a11-b31*c31*b32*c23^2*a12-c12*c32*a23*c23*b31^2+2*c12*c33*b31^2*c22*a23-c12*c33*b31^2*c23*a22+b13*c22*a33*b22*c31^2+b13*c23*a32*b22*c31^2+b13*c23*a31*b21*c32^2+b22*c12*a33*b23*c31^2-2*b22*c33^2*b31*c12*a21+b22*c33^2*b31*c11*a22+b22*c33^2*b31*c21*a12+b22*c33^2*c21*a11*b32+b22*c31^2*b33*c23*a12-2*b22*c31^2*b33*c22*a13-2*b22*c31^2*b33*c12*a23+b22*c31^2*b33*c13*a22+c11*c31*a33*b22^2*c33-c11*c31*a22*c22*b33^2-c11*c32*b33^2*c22*a21+2*c11*c32*b33^2*c21*a22-c12*c32*a21*c21*b33^2-c12*c31*b33^2*c21*a22-c21*c32*b33^2*c22*a11-c21*c31*c22*a12*b33^2-c11*c31*a23*c23*b32^2-c11*c33*b32^2*c23*a21+2*c11*c33*b32^2*c21*a23-c13*c33*a21*c21*b32^2+2*c13*c31*b32^2*c23*a21-c13*c31*b32^2*c21*a23-c21*c33*b32^2*c23*a11+b21*c33^2*b32*c22*a11-2*b21*c33^2*b32*c21*a12-2*b21*c33^2*b32*c11*a22+b21*c33^2*b32*c12*a21+b21*c33^2*c22*a12*b31+b21*c12*a31*b22*c33^2-b23*c32*c33*b31*c11*a22-b23*c32*c33*b31*c21*a12-b23*c32*c33*c11*a21*b32-b23*c32*c33*c21*a11*b32+b23*c11*c32*a32*c23*b31-2*b23*c11*c32*a32*c21*b33+4*b23*c11*c32*a33*c21*b32+b23*c11*c33*a31*c22*b32+b23*c11*c33*a32*c22*b31+b23*c12*c31*a31*c23*b32+b23*c12*c32*a31*c23*b31+b23*c12*c32*a31*c21*b33-2*b23*c12*c33*a31*c22*b31-b13*c21*c31*a32*b22*c33-2*b13*c21*c31*a33*c22*b32-b13*c21*c31*a33*b22*c32-2*b13*c21*c32*a31*c23*b32+b13*c21*c32*a31*c22*b33+2*b13*c21*c32*a31*b22*c33-b13*c21*c32*a32*b21*c33-2*b13*c21*c32*a33*c22*b31+b13*c21*c33*a31*c22*b32+b13*c21*c33*a32*c22*b31-b13*c22*c31*a31*b22*c33-2*b13*c22*c31*a32*c23*b31+2*b13*c22*c31*a32*b21*c33-b13*c22*c31*a33*b21*c32-b13*c23*c31*a32*b21*c32-b13*c31*c32*b31*c22*a23+2*b13*c31*c32*b31*c23*a22+2*b13*c31*c32*b32*c23*a21-b13*c31*c32*b32*c21*a23-b13*c31*c32*b33*c22*a21-b13*c31*c32*b33*c21*a22-b13*c31*c33*a22*c22*b31-b13*c31*c33*b32*c22*a21+2*b13*c32*c33*b31*c22*a21-b13*c32*c33*a21*c21*b32+2*b13*c21*c31*a32*b23*c32+b13*c21*c31*a32*c23*b32+b13*c22*c31*a31*c23*b32+2*b21*c32*c33*b32*c21*a13-b21*c13*c31*a32*b22*c33-b21*c13*c31*a32*b23*c32-2*b21*c13*c31*a32*c23*b32-b21*c12*c31*a33*b23*c32+b21*c12*c31*a33*c23*b32-2*b21*c11*c32*a33*c23*b32+b21*c11*c32*a33*c22*b33+b21*c11*c33*a33*c22*b32-2*b21*c11*c33*a32*c22*b33-b21*c11*c32*a33*b22*c33-b21*c11*c32*a32*b23*c33-b21*c12*c31*a33*b22*c33+b21*c13*c33*a32*c21*b32+b21*c13*c33*a32*c22*b31-2*b21*c13*c33*a31*c22*b32-2*b21*c13*c32*a33*c21*b32+b21*c13*c32*a33*c22*b31-2*b21*c13*c32*a32*c23*b31-b21*c13*c32*a31*b22*c33+b21*c13*c31*a33*c22*b32-2*b21*c12*c33*a33*c22*b31-2*b21*c12*c33*a32*c21*b33+2*b21*c31*c32*b33*c12*a23+2*b21*c31*c32*b33*c22*a13-b21*c31*c32*b33*c23*a12-b21*c31*c32*c23*a13*b32-b21*c32*c33*b31*c23*a12-b21*c32*c33*b31*c22*a13-b21*c32*c33*b32*c23*a11-b21*c31*c33*c22*a12*b33-b21*c31*c33*b32*c22*a13+2*b21*c31*c33*b32*c23*a12-b21*c31*c32*b33*c13*a22+2*b21*c32*c33*b32*c11*a23-b21*c32*c33*b32*c13*a21+2*b21*c32*c33*b33*c11*a22-b21*c32*c33*b33*c12*a21-b21*c32*c33*b33*c22*a11-b21*c32*c33*b31*c12*a23+b23*c12*c33*a31*c21*b32+b23*c12*c33*a32*c21*b31+b23*c13*c32*a31*c22*b31-2*b23*c13*c32*a31*c21*b32+b23*c13*c32*a32*c21*b31+b31*c13*c33*b32*c22*a21+b31*c13*c33*b32*c21*a22-2*b31*c21*c32*b33*c23*a12+b31*c21*c32*b33*c22*a13+b31*c21*c33*b32*c23*a12-2*b31*c21*c33*b32*c22*a13+b31*c21*c33*c22*a12*b33+b31*c22*c32*b33*c23*a11+b31*c22*c33*b32*c23*a11+b31*c22*c31*c23*a13*b32+b31*c22*c31*b33*c23*a12-2*b31*c11*c32*b33*c23*a22+b31*c11*c32*b33*c22*a23-2*b31*c11*c33*b32*c22*a23+b31*c11*c33*b32*c23*a22+b31*c11*c33*a22*c22*b33+b31*c12*c31*a23*c23*b32+b31*c12*c31*b33*c23*a22-2*b31*c12*c31*b33*c22*a23-2*b31*c12*c33*b32*c21*a23-2*b31*c12*c33*b33*c22*a21+b31*c12*c33*b33*c21*a22-2*b31*c13*c31*b32*c23*a22+b31*c13*c32*b32*c21*a23+b31*c13*c32*b33*c22*a21+b32*c11*c31*b33*c23*a22+b32*c11*c31*b33*c22*a23-2*b32*c11*c32*b33*c21*a23+b32*c13*c31*b33*c21*a22+b32*c21*c32*b33*c23*a11+b32*c21*c33*b33*c22*a11+b32*c21*c31*b33*c23*a12+b12*c22*c31*a31*c23*b33-b12*c21*c31*a32*b23*c33-2*b12*c21*c31*a32*c23*b33-b12*c32*c33*b31*c21*a23-b11*c23*c31*a32*b22*c33-2*b11*c21*c33*a32*c22*b33-b11*c22*c31*a33*b22*c33-b11*c22*c31*a33*b23*c32-b11*c31*c33*a22*c22*b33+2*b11*c31*c32*b33*c22*a23-b11*c31*c32*b33*c23*a22+b11*c21*c33*a32*c23*b32-b11*c21*c32*a33*b22*c33+b11*c21*c32*a33*c22*b33+2*b11*c31*c33*b32*c23*a22-b11*c31*c33*b32*c22*a23-b11*c22*c32*a31*b23*c33+2*b11*c22*c32*a33*b21*c33+b12*c21*c31*a33*c22*b33+b12*c21*c32*a31*c23*b33+b12*c21*c32*a33*c23*b31-b12*c21*c32*a33*b21*c33-2*b12*c21*c33*a31*c22*b33-2*b12*c21*c33*a32*c23*b31+b12*c21*c33*a33*c22*b31-2*b12*c22*c31*a33*c23*b31+b12*c22*c33*a31*c23*b31-b12*c23*c31*a32*b21*c33+2*b12*c23*c31*a33*b21*c32-b12*c23*c32*a31*b21*c33-b12*c31*c32*b33*c23*a21+2*b12*c31*c32*b33*c21*a23+2*b12*c31*c33*b31*c22*a23-b12*c31*c33*b31*c23*a22-b12*c31*c33*b32*c21*a23-b12*c31*c33*b33*c21*a22+2*b23*c31*c32*b31*c13*a22-2*b22*c12*c31*a33*c23*b31+b22*c13*c31*a31*c22*b33-b22*c32*c33*b31*c11*a23+2*b22*c32*c33*b31*c13*a21+2*b22*c32*c33*b31*c23*a11-b22*c32*c33*c11*a21*b33-b22*c31*c32*b33*c13*a21+2*b22*c31*c32*b33*c11*a23-b22*c31*c32*b33*c23*a11+2*b22*c31*c32*b33*c21*a13-b22*c31*c33*b32*c21*a13-b22*c31*c33*b32*c23*a11+2*b22*c31*c33*b31*c22*a13+2*b22*c31*c33*b33*c22*a11-b22*c31*c33*b33*c11*a22-b22*c31*c33*b32*c13*a21+2*b22*c31*c33*b31*c12*a23-b22*c31*c32*c23*a13*b31-2*b22*c11*c33*a33*c21*b32+b22*c12*c33*a31*c23*b31-2*b22*c12*c33*a31*c21*b33-2*b22*c13*c31*a33*c22*b31+b22*c13*c31*a33*c21*b32-2*b22*c13*c32*a31*c23*b31+b22*c13*c32*a31*c21*b33+b22*c13*c32*a33*c21*b31+b22*c13*c33*a31*c22*b31+b22*c13*c33*a31*c21*b32-2*b22*c13*c33*a32*c21*b31-2*b22*c11*c31*a32*c23*b33+b22*c11*c31*a33*c23*b32+b22*c11*c31*a33*c22*b33+b22*c11*c32*a31*c23*b33+2*b22*c11*c32*a31*b23*c33+b22*c11*c33*a31*c23*b32-2*b22*c11*c33*a31*c22*b33+4*b22*c11*c33*a32*c21*b33+b22*c11*c33*a33*c22*b31-b22*c12*c31*a31*b23*c33+b22*c12*c31*a31*c23*b33+2*b23*c31*c32*b32*c23*a11+b23*c13*c31*a31*c22*b32-b23*c31*c33*c12*a22*b31-b23*c31*c32*b33*c21*a12-b23*c31*c32*b33*c22*a11-b23*c31*c32*b33*c11*a22+2*b23*c31*c32*b32*c13*a21-b23*c31*c32*b32*c11*a23+b23*c13*c31*a32*c21*b32+2*b23*c32*c33*b31*c12*a21+2*b11*c32*c33*b32*c21*a23-b11*c32*c33*b33*c22*a21+2*b11*c32*c33*b33*c21*a22+c13*c32*a32*b21^2*c33+b12*c21*a32*b21*c33^2-b12*c32*a33*c21^2*b33+2*b12*c33*a32*c21^2*b33-b12*c33*a33*c21^2*b32+b12*c22*a33*b23*c31^2+b12*c22*a31*b21*c33^2-b12*c31*a31*c23^2*b32+b12*c23*a32*b23*c31^2-2*b12*c23*a33*b22*c31^2+b12*c31^2*b33*c23*a22-2*b12*c31^2*b33*c22*a23-2*b12*c33^2*b31*c22*a21+b12*c33^2*b31*c21*a22+b12*c33^2*a21*c21*b32+b13*c31^2*a22*c22*b33-2*b13*c21*a31*b23*c32^2-b13*c32*a32*c21^2*b33+2*b13*c31*a33*c22^2*b31+b23*c31^2*c12*a22*b33+b23*c31^2*c22*a12*b33-2*b23*c31^2*b32*c13*a22+b23*c32^2*b31*c11*a23+b23*c32^2*c21*a11*b33+c11*c31*a32*b23^2*c32+c12*c31*a31*b23^2*c32,-b22*b23*a32*c21*a11*b33+b22^2*a31*c23*a13*b31+b11*b23*a32*b32*c23*a21+2*b21*b32^2*a13*c23*a21-b11*b22*a32*b23*a23*c31+b31*b33*a22*c11*b22*a23-b22*b31*c31*a13*b23*a22+2*b21*b23*a32*b31*c23*a12+b13*b21*a31*b32*c22*a23+2*b11*b22*a31*b23*a23*c32-b21*b23*b31*a32*c12*a23-2*b11*b21*a32*b33*c22*a23+b12*b33*c31*a21*b22*a23-2*b21*b31*b32*a13*c23*a22+b11*b33*c33*a22*b22*a21-2*b12*b21*a33*b33*c22*a21+b32*b33*a21*c11*b22*a23-b21*b22*b33*a32*c11*a23-2*b13*b22*a31*b33*c22*a21+b11*b22*a31*c23*a23*b32+b32*c32*a11*b23^2*a21-2*b12*b21*a32*b33*c23*a21+b32*c32*a13*b21^2*a23+2*b21*b23*b32*a32*c13*a21+b12*b33*c33*a21*b21*a22+b31*c33*a21*b22^2*a13-2*b11*b23*a32*b31*c23*a22-2*b31*b32*a21*b23*c13*a22-b21*b23*b32*a31*c12*a23+b12*a33*c33*b21^2*a22-2*b13*b21*a32*b31*c22*a23+b12*b21*a32*c23*a23*b31-b22*b23*a31*a32*c23*b11-b21*b23*a33*b32*c21*a12-2*b21*b32*b33*a21*c23*a12+b11*b21*a32*b33*c23*a22-b21*b22*a32*c23*a13*b31+b13*b31*c32*a22*b23*a21-b21*b23*a31*b32*c23*a12-b22*b32*c31*a23*b23*a11+b31*b32*a23*c11*b23*a22+b11*b23*a31*c22*a22*b33-2*b12*b31*c33*a22*b23*a21-b32*b33*b22*c13*a21^2+2*b21*b32*c33*a21*b23*a12+b13*b22*a31*b32*c23*a21-b21*b23*b31*a32*c13*a22+b13*a32*c33*b21^2*a22+b13*b22*a32*b31*c23*a21+2*b22*b31*c33*a22*b23*a11+b12*b21*a31*b33*c23*a22-b21*b22*a31*a33*b13*c22-b21*b23*b32*a33*c12*a21-2*b13*a33*c32*b21^2*a22-b11*b21*a32*b23*a23*c32+b12*a31*c31*b23^2*a22-2*b12*a32*c31*b23^2*a21+b21*b22*a33^2*c22*b11+2*b11*b31*c33*a22^2*b23-b12*b22*a31*b23*a23*c31+b11*b33*c32*a22*b23*a21+b11*a33*c31*b22^2*a23-b12*b21*a33*c32*b23*a21+2*b21*b23*a31*a33*b12*c22+b11*b23*a33*b32*c22*a21+2*b21*b23*a32*b33*c21*a12-b22*b31*c33*a21*b23*a12-b21*b23*a32*a33*b12*c21-b32^2*a23*b21*c13*a21+2*b22*b23*b31*a31*c12*a23+b11*b21*a33*c22*a22*b33+4*b13*b22*a31*b33*c21*a22+b22^2*a31*b33*c21*a13-b31*b33*b21*c13*a22^2-b31*b33*c11*b23*a22^2-2*b13*b21*a32*b32*c23*a21-2*b23*b31*b33*a12*c22*a21+b22^2*a33*c21*a11*b33+b11*b23*a31*b32*c23*a22-2*b22*b32*b33*a11*c21*a23+b11*b32*c32*a23*b23*a21+2*b21*b31*c33*a12*b22*a23-b22*b23*a31*b31*c22*a13+b22^2*b33*a31*c11*a23+2*b21*b23*b33*c12*a22*a31+b31*b33*a22*b21*c12*a23-b21*b32^2*a13*c21*a23-b21*b33^2*a12*c21*a22-b21*b33*c32*a23*b22*a11+2*b21*b22*b31*c13*a23*a32+b13*b32*c32*a21*b21*a23+b23*b31*b32*a22*c21*a13-2*b22^2*b33*c11*a21*a33+b33*c31*a23*b22^2*a11+b21*b32*b33*a23*c21*a12-2*b13*b32*c31*a22*b21*a23+4*b11*b23*a32*b31*c22*a23-b21*b23*a31*a32*b13*c22-b21*b32*c33*a21*b22*a13+2*b22*b23*b33*c11*a21*a32-2*b11*a31*c32*b23^2*a22-b21*b22*a33*b31*c23*a12+b12*b33*c31*a22*b23*a21+b21^2*a32*c23*a13*b32+b31*b32*a23*b21*c13*a22+b21^2*b32*a33*c13*a22+2*b21*b33^2*a12*c22*a21-2*b33*c32*a22*b21^2*a13-2*b21^2*b33*c12*a22*a33-2*b11*b21*a33*b32*c23*a22+2*b13*b21*a31*c32*b23*a22+b12*a31*c32*b23^2*a21+b11*b23*a32*b33*c21*a22-2*b11*a31*c33*b22^2*a23+2*b21*b23*a33*b32*c22*a11-2*b21^2*a33*b32*c22*a13-b22*b23*b31*a33*c12*a21+b31*b33*a21*c12*b23*a22-2*b21^2*b32*c13*a23*a32+b21^2*b32*a33*c12*a23+2*b21*b32*c31*a23*b23*a12+2*b22*b23*a31*b33*c22*a11-b21*b32*c32*a13*b23*a21-b21*b33*c33*a22*b22*a11-b32^2*a23*c11*b23*a21-b12*b21*a33*c31*b22*a23+b33*c33*a12*b21^2*a22+b11*a32*c31*b23^2*a22+b11*a32*c32*b23^2*a21+2*b22*b33*c31*a21*b23*a12-b12*b31*c31*a23^2*b22-b12*b31*c32*a23^2*b21+b12*b23*a33*b31*c21*a22-b23*b32^2*a21*c21*a13-2*b31*c32*a22*b23^2*a11-b21*b23*a32*a33*c22*b11-2*b13*b21*a33*b32*c22*a21-b21*b31*c33*a22*b22*a13+2*b11*b31*c32*a23^2*b22-b11*b32*c31*a23^2*b22-b22*b23*a31*a33*b12*c21+b13*b21*a32*b32*c21*a23+b12*b31*c33*a22*b21*a23+2*b21*b31*c32*a13*b23*a22-2*b12*b21*a33*b32*c21*a23+b11*a33*c33*b22^2*a21-b31^2*a23*b22*c13*a22+b11*b21*a32*c23*a23*b32+b11*b32*c31*a23*b23*a22+b13*a31*c31*b22^2*a23+2*b13*b33*c32*a21^2*b22+b21^2*a32*a33*c23*b12-2*b12*b21*a33*b31*c23*a22+b11*b22*a33*b33*c22*a21-b21*b33*c31*a12*b23*a22-2*b23^2*a32*b31*c21*a12+b23^2*a32*b31*c22*a11+b13*b32*c33*a21*b21*a22-b21*b22*a33*b33*c21*a12+b12*b33*c32*a21*b21*a23+b21*b22*a33^2*b12*c21-b21*b23*a33*c22*a12*b31+b21^2*b33*a32*c12*a23+b21^2*b33*a32*c13*a22+b12*b23*a32*b31*c23*a21-b21^2*a33^2*b12*c22-b22^2*a31^2*b13*c23-b22^2*a33^2*b11*c21-b23^2*a31^2*b12*c22-b23^2*a32^2*b11*c21+b31^2*b22*c12*a23^2+b31^2*b23*c13*a22^2+b32^2*b21*c11*a23^2+b32^2*b23*c13*a21^2+b33^2*b21*c11*a22^2+b33^2*b22*c12*a21^2-b21^2*a32^2*b13*c23+b22*b32*b33*a21*c21*a13-b22*b32*c33*a11*b23*a21-b22*b33*c32*a11*b23*a21-2*b23*b31*b32*a23*c21*a12-2*b23*b31*b32*a23*c22*a11+b23*b31*b32*a22*c23*a11+b23*b31*b32*a21*c22*a13+b23*b31*b32*a21*c23*a12+b23*b31*b33*a12*c21*a22+b23*b31*b33*a22*c22*a11+b23*b32*b33*a21*c21*a12-2*b23*b32*b33*a11*c21*a22+b23*b32*b33*a11*c22*a21+b31*b32*a21*b23*c12*a23+b31*b32*a21*c13*b22*a23-2*b31*b33*a21*b22*c12*a23+b31*b33*a21*b22*c13*a22-2*b32*b33*a22*b21*c11*a23+b32*b33*a22*b21*c13*a21+b32*b33*a22*c11*b23*a21+b32*b33*a21*b21*c12*a23+b12*b23*a33*b31*c22*a21-2*b12*b23*a33*c21*a21*b32+b12*b31*c31*a23*b23*a22+b12*b31*c32*a23*b23*a21+b12*b31*c33*a21*b22*a23-2*b12*b32*c31*a23*b23*a21+b12*b21*a32*b33*c21*a23+2*b12*b21*a32*b23*a23*c31-b12*b21*a31*c33*b23*a22+2*b12*b21*a31*c33*b22*a23+b12*b21*a31*b33*c22*a23-b12*b21*a31*b23*a23*c32-2*b12*b21*a31*c23*a23*b32+b12*b22*a31*c23*a23*b31+b12*b22*a31*b33*c23*a21-2*b12*b22*a31*b33*c21*a23-b12*b22*a31*c33*b23*a21-2*b12*b22*a33*b31*c23*a21+b12*b22*a33*b31*c21*a23+2*b12*b22*a33*c31*b23*a21+b12*b22*a33*c21*a21*b33+b12*b23*a31*b31*c23*a22-2*b12*b23*a31*b31*c22*a23-2*b12*b23*a31*b32*c23*a21+4*b12*b23*a31*b32*c21*a23-2*b12*b23*a31*b33*c21*a22+b12*b23*a31*b33*c22*a21-2*b12*b23*a32*b31*c21*a23+b12*b23*a32*c21*a21*b33-2*b12*b32*c33*a21*b21*a23-2*b12*b33*c31*a22*b21*a23-2*b13*b21*a31*c22*a22*b33-b13*b21*a31*b22*a22*c33+b13*b21*a32*b31*c23*a22-b13*b21*a32*c31*b22*a23-b13*b21*a32*c31*b23*a22-b13*b21*a32*c32*b23*a21+4*b13*b21*a32*b33*c22*a21-2*b13*b21*a32*b33*c21*a22-b13*b21*a32*c33*b22*a21+b13*b21*a33*c22*a22*b31+2*b13*b21*a33*b22*a22*c31+b13*b21*a33*b32*c21*a22+2*b13*b21*a33*c32*b22*a21-b13*b21*a31*c32*b22*a23+b13*b21*a31*b32*c23*a22-2*b13*b22*a31*b31*c23*a22+b13*b22*a31*b31*c22*a23-b13*b22*a31*c31*b23*a22-2*b13*b22*a31*b32*c21*a23-b13*b22*a31*c32*b23*a21+b13*b22*a32*b31*c21*a23+2*b13*b22*a32*c31*b23*a21-2*b13*b22*a32*c21*a21*b33+b13*b22*a33*b31*c22*a21-2*b13*b22*a33*b31*c21*a22+b13*b22*a33*c21*a21*b32+b13*b23*a31*c22*a22*b31-2*b13*b23*a31*b32*c21*a22+b13*b23*a31*b32*c22*a21-2*b13*b23*a32*b31*c22*a21+b13*b23*a32*b31*c21*a22+b13*b23*a32*c21*a21*b32+b13*b31*c31*a22*b22*a23+b13*b31*c32*a22*b21*a23-2*b13*b31*c32*a21*b22*a23+b13*b31*c33*a22*b22*a21+b13*b32*c31*a22*b23*a21+b13*b32*c31*a21*b22*a23-2*b13*b33*c31*a22*b22*a21-2*b13*b33*c32*a21*b21*a22-b22*b33*c31*a22*b23*a11+2*b21*b22*a31*a32*b13*c23-b21*b22*a31*c23*a13*b32-b21*b22*a31*a33*c23*b12+2*b21*b22*a31*b33*c23*a12-b21*b22*a31*b33*c22*a13-b21*b22*b31*a33*c12*a23-b21*b22*b31*a33*c13*a22-b21*b22*a32*a33*c23*b11-b21*b22*a32*a33*b13*c21+2*b21*b22*a32*b33*c23*a11-b21*b22*a32*b33*c21*a13+2*b21*b22*b32*c13*a23*a31-b21*b22*b32*a33*c11*a23-b21*b22*b32*a33*c13*a21+2*b21*b22*a33*b31*c22*a13-b21*b22*a33*b32*c23*a11+2*b21*b22*a33*b32*c21*a13-b21*b22*a33*b33*c22*a11-b21*b22*b33*a31*c12*a23-b21*b22*b33*a31*c13*a22-b21*b22*b33*a32*c13*a21+2*b21*b22*b33*a33*c11*a22+2*b21*b22*b33*a33*c12*a21-b21*b23*a31*a32*c23*b12+2*b21*b23*a31*b32*c22*a13-b21*b23*a31*c22*a12*b33+2*b21*b23*b31*c12*a22*a33-b21*b23*a32*b31*c22*a13-b21*b23*a32*b32*c23*a11-b21*b23*a32*b32*c21*a13-b21*b23*a32*b33*c22*a11-b21*b23*b32*a31*c13*a22+2*b21*b23*b32*a32*c11*a23-b21*b23*b32*a33*c11*a22-b21*b23*b33*a32*c12*a21-b21*b23*b33*a32*c11*a22+b21*b31*b32*a23*c23*a12+b21*b31*b32*a13*c22*a23-b21*b31*c32*a23*b23*a12-b21*b31*c32*a13*b22*a23+b21*b31*b33*a12*c23*a22-2*b21*b31*b33*a12*c22*a23+b21*b31*b33*a22*c22*a13-b21*b31*c33*a12*b23*a22-b21*b32*c31*a13*b22*a23-b21*b32*c32*a23*b23*a11+b21*b32*b33*a23*c22*a11+b21*b32*b33*a22*c21*a13+b21*b32*b33*a22*c23*a11-2*b21*b32*b33*a21*c22*a13+2*b21*b32*c33*a23*b22*a11-b21*b32*c33*a22*b23*a11-b21*b32*c31*a13*b23*a22+2*b21*b33*c32*a22*b23*a11+2*b21*b33*c32*a21*b22*a13-b21*b33*c32*a21*b23*a12-b21*b33*c33*a12*b22*a21-b21*b33*c31*a12*b22*a23+2*b21*b33*c31*a22*b22*a13-b22*b23*a31*a33*c22*b11-b22*b23*a31*b33*c21*a12+2*b22*b23*b31*a31*c13*a22-b22*b23*b31*a32*c11*a23-b22*b23*b31*a32*c13*a21-b22*b23*b31*a33*c11*a22-b22*b23*a32*b31*c23*a11+2*b22*b23*a32*b31*c21*a13+2*b22*b23*a32*a33*b11*c21-b22*b23*b32*a31*c11*a23-b22*b23*b32*a31*c13*a21+2*b22*b23*b32*c11*a21*a33+2*b22*b23*a33*b31*c21*a12-b22*b23*a33*b31*c22*a11-b22*b23*a33*c21*a11*b32-b22*b23*b33*a31*c12*a21-b22*b23*b33*a31*c11*a22-b22*b31*c31*a23*b23*a12+b22*b31*b32*a23*c23*a11-2*b22*b31*b32*a13*c23*a21+b22*b31*b32*a13*c21*a23+2*b22*b31*c32*a23*b23*a11-b22*b31*c32*a13*b23*a21+b22*b31*b33*a23*c21*a12+b22*b31*b33*a23*c22*a11-2*b22*b31*b33*a22*c21*a13-2*b22*b31*b33*a22*c23*a11+b22*b31*b33*a21*c22*a13+b22*b31*b33*a21*c23*a12-b22*b23*a31*b31*c23*a12-b22*b23*a31*a32*b13*c21+2*b22*b23*a31*b32*c23*a11-b22*b23*a31*b32*c21*a13+2*b22*b32*c31*a13*b23*a21+b22*b32*b33*a11*c23*a21-b11*b21*a33*b22*a22*c33+2*b11*b21*a33*c32*b23*a22-2*b11*b22*a33*b33*c21*a22-b11*b22*a33*c32*b23*a21+b11*b22*a33*b32*c21*a23-2*b11*b22*a33*b32*c23*a21-b11*b22*a33*c31*b23*a22+4*b11*b22*a33*b31*c23*a22-2*b11*b22*a33*b31*c22*a23-b11*b22*a32*c33*b23*a21+b11*b22*a32*b33*c21*a23+b11*b22*a32*b33*c23*a21-2*b11*b22*a32*c23*a23*b31+2*b11*b22*a31*c33*b23*a22-2*b11*b22*a31*b33*c23*a22+b11*b22*a31*b33*c22*a23-2*b11*b23*a31*b32*c22*a23-2*b11*b23*a32*b32*c21*a23-2*b11*b23*a32*b33*c22*a21-2*b11*b23*a33*c22*a22*b31+b11*b23*a33*b32*c21*a22-2*b11*b31*c32*a23*b23*a22-2*b11*b31*c33*a22*b22*a23-2*b11*b32*c33*a22*b23*a21+b11*b32*c33*a22*b21*a23+b11*b32*c33*a21*b22*a23+b11*b33*c31*a22*b22*a23+b11*b33*c32*a22*b21*a23-2*b11*b33*c32*a21*b22*a23-b11*b21*a33*c32*b22*a23+b11*b21*a33*b32*c22*a23-b11*b21*a32*c33*b23*a22+2*b11*b21*a32*c33*b22*a23-b12*b21*a33*c33*b22*a21+b12*b21*a33*b33*c21*a22+4*b12*b21*a33*b32*c23*a21-b12*b21*a33*c31*b23*a22+b12*b21*a33*b31*c22*a23+2*b12*b21*a32*c33*b23*a21-b11*b32*c32*a23^2*b21-b11*b33*c31*a22^2*b23-b11*b33*c33*a22^2*b21+b12*a33*c32*b21^2*a23-2*b12*a32*c33*b21^2*a23+2*b12*b32*c31*a23^2*b21+2*b12*b32*c33*a21^2*b23-b12*b33*c32*a21^2*b23-b12*b33*c33*a21^2*b22+b13*a32*c32*b21^2*a23+b13*a31*c33*b22^2*a21-2*b13*a33*c31*b22^2*a21-b13*b31*c31*a22^2*b23-b13*b31*c33*a22^2*b21-b13*b32*c32*a21^2*b23-b13*b32*c33*a21^2*b22+2*b13*b33*c31*a22^2*b21+b21^2*a32*a33*b13*c22-2*b21^2*a32*b33*c23*a12+b21^2*a32*b33*c22*a13+b21^2*a33*b32*c23*a12+b21^2*a33*c22*a12*b33-2*b32*c33*a23*b21^2*a12+b32*c33*a22*b21^2*a13+b21*b23*a32^2*c23*b11+b21*b23*a32^2*b13*c21-b21*b32^2*a23*c23*a11-b21*b33^2*a22*c22*a11+b22*b23*a31^2*c23*b12+b22*b23*a31^2*b13*c22+2*b22*b31^2*a13*c23*a22-b22*b31^2*a23*c23*a12-b22*b31^2*a13*c22*a23-b22*b33^2*a21*c21*a12+2*b22*b33^2*a11*c21*a22-b22*b33^2*a11*c22*a21+b31*c31*a13*b22^2*a23-2*b31*c33*a23*b22^2*a11+b22^2*a31*a33*c23*b11+b22^2*a31*a33*b13*c21-2*b22^2*a31*b33*c23*a11-2*b22^2*b31*c13*a23*a31+b22^2*b31*a33*c11*a23+b22^2*b31*a33*c13*a21+b22^2*a33*b31*c23*a11-2*b22^2*a33*b31*c21*a13+b22^2*b33*a31*c13*a21-2*b33*c31*a21*b22^2*a13+b33*c33*a11*b22^2*a21+b23^2*a31*c22*a12*b31+b23^2*a31*a32*b12*c21+b23^2*a31*a32*c22*b11+b23^2*a31*b32*c21*a12-2*b23^2*a31*b32*c22*a11-2*b23^2*b31*c12*a22*a31+b23^2*b31*a32*c11*a22+b23^2*b31*a32*c12*a21+b23^2*a32*c21*a11*b32+b23^2*b32*a31*c12*a21+b23^2*b32*a31*c11*a22-2*b23^2*b32*c11*a21*a32-b23*b31^2*a12*c23*a22+2*b23*b31^2*a12*c22*a23-b23*b31^2*a22*c22*a13-b23*b32^2*a11*c23*a21+2*b23*b32^2*a11*c21*a23+b31*c32*a21*b23^2*a12+b31*c31*a12*b23^2*a22+b32*c31*a22*b23^2*a11-2*b32*c31*a21*b23^2*a12-b31*b32*b21*c12*a23^2-b31*b32*c11*b22*a23^2-b31^2*a23*c12*b23*a22-b32*b33*c12*b23*a21^2-b33^2*a22*b21*c12*a21-b33^2*a22*c11*b22*a21+b33*c32*a23*b21^2*a12,-b31*c11*c32*b33*c22*a13+b32*c32*b33*c11^2*a23-b31*c12*c31*b33*c23*a12+b13*c32*c33*c11*a21*b32-b11*c11*c32*a32*c23*b33+2*b13*c11*c33*a32*c21*b32-b32*c11*c31*b33*c23*a12-b11*c12*c31*a33*c23*b32+b23*c31*c33*c12*a12*b31+2*b12*c31^2*b33*c12*a23+2*b13*c32^2*b31*c13*a21+b23*c31*c33*b32*c12*a11+2*b13*c11*c32*a33*c22*b31-b21*c11*c32*b33*c12*a33-b11*c13*c33*a32*c21*b32+2*b13*c12*c33*a31*c22*b31+b22*c31*c33*b32*c11*a13-2*b12*c32*c33*b31*c13*a21+b21*c31*a32*c13^2*b32-b23*c11*c33*a31*c12*b32-2*b12*c31*c32*b33*c21*a13-b31*c12*c32*b33*c23*a11+2*b12*c33^2*b31*c22*a11+2*b23*c12*c31*b31*c13*a32+2*b13*c12*a32*b23*c31^2+2*b13*c12*c32*a33*c21*b31-b11*c12*c31*a32*c23*b33+2*b21*c11*c32*b32*c13*a33+b11*c13*c31*a32*b22*c33+2*b11*c12*a32*b21*c33^2-b12*c11*c32*a31*c23*b33-b31*c13*c32*b33*c22*a11-b11*c12*a31*b22*c33^2-b31*c11*c32*c13*a23*b32+b11*c11*c32*a32*b23*c33+b21*c32*b31*c13^2*a32+b13*c11*c32*a32*b21*c33-2*b22*c31*b31*c13^2*a32+2*b31*c13*c32*b33*c21*a12+b13*c31*c33*c12*a22*b31+b21*c33*b31*c12^2*a33+2*b12*c11*c31*a32*c23*b33+b11*c23*c31*a32*b12*c33+b13*c31*c32*b31*c22*a13-b12*c13*c33*a31*c21*b32+b11*c32*c33*b31*c12*a23+b11*c12*c32*a31*b23*c33-2*b22*c31*c33*b33*c12*a11+2*b13*c12*c31*a32*c23*b31+b22*c31*c32*b33*c13*a11-b31*c12*c33*b32*c13*a21-2*b12*c31*c33*b33*c12*a21-2*b12*c13*c31*a31*b22*c33-2*c12*c31*b33^2*c22*a11-2*c11*c32*b33^2*c21*a12+b11*c21*c32*c33*b12*a33-b12*c13*c31*a31*c22*b33+b13*c31*c32*b33*c21*a12+2*b12*c33^2*b31*c12*a21+b21*c31*c33*c12*a12*b33-c23*c31*a31*b12^2*c33+b21*c32*c33*b32*c13*a11+2*b13*c13*c32*a31*c21*b32-b13*c31^2*b32*c12*a23+2*b13*c31^2*b32*c23*a12+2*b31*c12*c33*b33*c22*a11-b13*c12*c32*a31*c23*b31-b32*c11*c33*b33*c22*a11-4*b11*c13*c32*a31*c23*b32+b11*c32*c33*b31*c23*a12+c13*c32*b31^2*c22*a13+c13*c31*b32^2*c21*a13+c11*c33*b32^2*c23*a11+c12*c32*c21*a11*b33^2-b11*c13*c33*a32*c22*b31-b11*c21*c32^2*b13*a33+2*b11*c13*a33*b21*c32^2-b12*c13*c31*a33*c21*b32-b12*c31^2*b33*c13*a22-b12*c31^2*c13*a23*b32+b12*c32*c33*b31*c11*a23+2*b12*c13*a33*b22*c31^2-2*b11*c22*c31*a32*b13*c33-b13*c12*a33*b22*c31^2-c21*c31*a32*b13^2*c32-b12*c12*c31*a31*c23*b33-b21*c11*c33*a32*c13*b32-2*b11*c12*c31*a32*b23*c33+b13*c31*c33*b32*c12*a21+b21*c31*c32*b33*c13*a12+b31*c33*b33*c12^2*a21+b31*c32*b32*c13^2*a21+b23*c31*c32*b33*c12*a11-2*b23*c31*c32*b31*c13*a12-b13*c13*a31*b21*c32^2+2*b13*c11*a31*b23*c32^2-b32*c11*c32*b33*c13*a21-c21*c31*c33*b12^2*a33+c12*c33*b31^2*c13*a22+c12*c31*b33^2*c21*a12-b11*c11*c33*a32*c23*b32+2*b13*c32^2*b31*c23*a11-2*b11*c32*c33*b33*c11*a22-2*b21*c31*c32*b33*c12*a13-b21*c33^2*b32*c12*a11+b12*c31*c33*b32*c23*a11-c22*c31*a31*b13^2*c32-b13*c32^2*b31*c11*a23-b12*c12*c33*a31*c23*b31+b13*c12*c32*a31*b21*c33+2*b11*c11*c33*a32*c22*b33-b31*c11*c33*c22*a12*b33+b11*c12*c31*a33*b23*c32+b13*c32*c33*c21*a11*b32-b13*c12*c31*a31*c23*b32+b31*c31*b33*c12^2*a23+2*b11*c32^2*b33*c11*a23-b11*c32^2*b33*c13*a21+c11*c31*c22*a12*b33^2+2*b12*c11*c33*a33*c21*b32+b12*c11*c31*a32*b23*c33-b31*c11*c33*b32*c23*a12-b21*c33^2*c12*a12*b31+2*b21*c33^2*b32*c11*a12-b22*c33^2*b31*c11*a12-b12*c22*c31^2*b13*a33-2*b22*c31*c32*b33*c11*a13-b21*c12*c32*b31*c13*a33-b13*c32^2*c11*a21*b33-b12*c11*c33*a31*c23*b32-2*b22*c31*c33*b31*c12*a13+b11*c32*c33*b32*c23*a11-4*b13*c11*c32*a33*c21*b32-b12*c33^2*b31*c11*a22-b12*c33^2*b31*c21*a12+2*b31*c11*c33*b32*c12*a23-b11*c13*c32*a33*c22*b31-b12*c12*a33*b23*c31^2-b12*c12*a31*b21*c33^2+b11*c22*c31*c32*b13*a33-b11*c33^2*b32*c22*a11-b11*c21*a32*b12*c33^2-b12*c33^2*c11*a21*b32-b12*c33^2*c21*a11*b32-b13*c12*c32*a31*c21*b33+2*b21*c32^2*b33*c11*a13-b21*c32^2*b33*c13*a11-b31*c13*c33*b32*c22*a11+b12*c31*c33*b33*c11*a22-b13*c13*c32*a31*c22*b31+c11*c31*c13*a23*b32^2-2*b23*c32*c33*b31*c12*a11+c11*c33*b32^2*c13*a21+c11*c31*c23*a13*b32^2-b23*c11*c32*a31*c12*b33+b23*c33*a32*c11^2*b32+b23*c33*a31*c12^2*b31-b13*c11*c32*a31*c22*b33+b21*c31*b33*c12^2*a33-2*b21*c32*a31*c13^2*b32+b31*c31*b32*c13^2*a22-b22*c11*c32*b31*c13*a33-b11*c11*a32*b22*c33^2-2*c11*c33*b32^2*c21*a13+2*b11*c13*c33*a31*c22*b32+c11*c31*c12*a22*b33^2+b12*c31*c33*b32*c21*a13-2*b12*c31*c32*b33*c11*a23-b21*c11*c32*a32*c13*b33-b13*c32^2*b31*c21*a13+2*b11*c13*c32*a31*c22*b33+2*b12*c11*c32*a33*c21*b33-2*b21*c33*a31*c12^2*b33-b11*c32^2*c23*a13*b31-b11*c32^2*c13*a23*b31-2*b12*c31*c33*b31*c22*a13-b31*c13*c33*b32*c21*a12+c21*a31*b13^2*c32^2+c22*c31^2*b13^2*a32+c23*c31^2*b12^2*a33+c21*a31*b12^2*c33^2-c33*b32^2*c11^2*a23-c31*b32^2*c13^2*a21-c31*b33^2*c12^2*a21-c32*b33^2*c11^2*a22+c23*c32^2*b11^2*a33+c22*a32*b11^2*c33^2-c33*b31^2*c12^2*a23-c32*b31^2*c13^2*a22-2*b11*c13*c32*a32*b21*c33-b11*c13*c32*a32*c21*b33+2*b11*c13*c32*a32*c23*b31+b11*c13*c32*a31*b22*c33-2*b11*c13*c31*a33*b22*c32-b11*c13*c31*a33*c22*b32-b11*c12*c33*a33*c21*b32+2*b11*c12*c33*a33*c22*b31+2*b11*c12*c33*a32*c21*b33-2*b11*c31*c32*b33*c12*a23-2*b11*c31*c32*b33*c22*a13+b11*c31*c32*b33*c23*a12+b11*c31*c32*c23*a13*b32+b11*c31*c32*c13*a23*b32+2*b11*c12*c32*a31*c23*b33+b11*c12*c31*a33*b22*c33+2*b11*c12*c31*a33*c22*b33-2*b11*c23*c31*c32*b12*a33+b11*c23*c31*a32*b13*c32+b11*c23*c32*a31*b12*c33+b11*c22*c32*a31*b13*c33+b11*c22*c31*c33*b12*a33+2*b12*c13*c32*a31*c23*b31-b12*c13*c32*a31*c21*b33+b12*c13*c32*a31*b21*c33-b12*c13*c32*a33*c21*b31-b12*c13*c33*a31*c22*b31+2*b12*c13*c33*a32*c21*b31+b12*c21*c31*a32*b13*c33-b12*c11*c31*a33*c23*b32+b12*c11*c31*a33*b23*c32-b12*c11*c31*a33*c22*b33-2*b12*c11*c31*a33*b22*c33-2*b12*c11*c32*a31*b23*c33-b12*c11*c32*a33*c23*b31+b12*c31*c32*b33*c23*a11+b12*c31*c33*b31*c23*a12+b12*c31*c33*b33*c21*a12-2*b12*c31*c33*b33*c22*a11+b12*c31*c33*b32*c13*a21+b12*c31*c33*b32*c11*a23+b12*c31*c33*b31*c13*a22-2*b12*c31*c33*b31*c12*a23+b12*c31*c32*c13*a23*b31+b12*c31*c32*c23*a13*b31+b12*c21*c31*c32*b13*a33-b12*c12*c31*a33*c21*b33+2*b12*c12*c31*a33*c23*b31-2*b12*c32*c33*b31*c23*a11+b12*c32*c33*b31*c21*a13+b12*c32*c33*c11*a21*b33+b12*c32*c33*c21*a11*b33+b12*c31*c32*b33*c13*a21-b31*c11*c32*c23*a13*b32+2*b31*c11*c32*b33*c23*a12+b21*c32*c33*b31*c13*a12+b21*c32*c33*b31*c12*a13-2*b21*c32*c33*b32*c11*a13-2*b21*c32*c33*b33*c11*a12+b21*c32*c33*b33*c12*a11+b21*c31*c32*c13*a13*b32+b21*c31*c33*b32*c12*a13-2*b21*c31*c33*b32*c13*a12-b21*c11*c33*b32*c12*a33+2*b21*c12*c33*a31*c13*b32-b31*c11*c32*b33*c12*a23+2*b31*c11*c32*b33*c13*a22-b31*c11*c33*b32*c13*a22+2*b31*c11*c33*b32*c22*a13-b31*c11*c33*c12*a22*b33-b31*c12*c32*b33*c21*a13+2*b31*c12*c33*b32*c21*a13-b31*c12*c33*b32*c23*a11-b31*c12*c33*b33*c21*a12-b13*c12*c31*a32*c21*b33-2*b13*c12*c31*a32*b21*c33-4*b13*c12*c31*a33*c22*b31+2*b13*c12*c31*a33*c21*b32+b13*c12*c31*a33*b21*c32-b13*c12*c33*a31*c21*b32-b13*c12*c33*a32*c21*b31+b13*c13*c31*a32*b21*c32-b13*c13*c32*a32*c21*b31-b31*c13*c32*b32*c21*a13+2*b31*c13*c32*b32*c23*a11+2*b31*c13*c31*b32*c23*a12-b31*c13*c31*b32*c22*a13-b31*c12*c31*c13*a23*b32-b31*c12*c31*c23*a13*b32+2*b31*c12*c31*b33*c22*a13-b31*c12*c31*b33*c13*a22-b31*c12*c32*b33*c13*a21-b13*c11*c31*a32*c23*b32-2*b13*c11*c31*a32*b23*c32-b13*c11*c31*a32*c22*b33+b13*c11*c31*a32*b22*c33+2*b13*c11*c31*a33*c22*b32+b13*c11*c31*a33*b22*c32+2*b13*c11*c32*a31*c23*b32-2*b13*c11*c32*a31*b22*c33-b13*c11*c32*a32*c23*b31+2*b13*c11*c32*a32*c21*b33-b13*c11*c33*a31*c22*b32-b13*c11*c33*a32*c22*b31-2*b13*c12*c31*a31*b23*c32+2*b13*c12*c31*a31*c22*b33+b13*c12*c31*a31*b22*c33-2*b13*c31*c33*b32*c11*a22+b13*c31*c33*c22*a12*b31+b13*c31*c32*b32*c21*a13+b13*c13*c31*a31*b22*c32+b13*c31*c32*b33*c22*a11+b13*c31*c32*b33*c12*a21+b13*c31*c32*b33*c11*a22-2*b13*c31*c32*b32*c13*a21+b13*c31*c32*b32*c11*a23-b13*c13*c31*a32*c21*b32+2*b13*c13*c31*a32*c22*b31-2*b13*c32*c33*b31*c12*a21+b13*c32*c33*b31*c11*a22+b13*c32*c33*b31*c21*a12-2*b13*c32*c33*b31*c22*a11-b31*c13*c31*c22*a12*b33-2*b13*c31*c32*b31*c23*a12-2*b13*c31*c32*b32*c23*a11-b13*c13*c31*a31*c22*b32-2*b13*c31*c32*b31*c13*a22+b13*c31*c32*b31*c12*a23+b13*c31*c33*b32*c22*a11-2*b13*c31*c33*b32*c21*a12-2*b11*c32*c33*b33*c21*a12+b11*c32*c33*b31*c22*a13+b11*c31*c33*c22*a12*b33+b11*c31*c33*c12*a22*b33+b11*c31*c33*b32*c22*a13-2*b11*c31*c33*b32*c23*a12+b11*c31*c33*b32*c12*a23-2*b11*c31*c33*b32*c13*a22+b11*c31*c32*b33*c13*a22+b11*c32*c33*b31*c13*a22-2*b11*c32*c33*b32*c11*a23+b11*c32*c33*b32*c13*a21+b11*c32*c33*b33*c12*a21+b11*c32*c33*b33*c22*a11+b12*c11*c32*a33*b21*c33+2*b12*c11*c33*a31*c22*b33+2*b12*c11*c33*a32*c23*b31-4*b12*c11*c33*a32*c21*b33-b12*c11*c33*a33*c22*b31+b12*c12*c31*a31*b23*c33+b12*c13*c31*a31*b23*c32+2*b12*c13*c31*a31*c23*b32-2*b12*c21*c32*a31*b13*c33+b12*c22*c31*a31*b13*c33+b12*c23*c31*a31*b13*c32+b12*c12*c31*a33*b21*c33+2*b12*c12*c33*a31*c21*b33-b12*c12*c33*a33*c21*b31-4*b12*c13*c31*a32*c23*b31+2*b12*c13*c31*a32*c21*b33+b12*c13*c31*a32*b21*c33+2*b12*c13*c31*a33*c22*b31-2*b12*c13*c31*a33*b21*c32+2*b23*c11*c31*b32*c12*a33-b23*c12*c32*a31*c13*b31-b23*c12*c31*a31*c13*b32+b23*c31*c32*b31*c12*a13+b23*c31*c32*b32*c11*a13-2*b23*c31*c32*b32*c13*a11+b23*c31*c32*b33*c11*a12+b11*c21*c32*a32*b13*c33+2*b11*c13*c32*a33*c21*b32-2*b23*c31*c33*b32*c11*a12+b23*c32*c33*b31*c11*a12+b23*c32*c33*c11*a11*b32+2*b32*c11*c33*b33*c21*a12-b32*c11*c33*b33*c12*a21-b32*c11*c31*b33*c22*a13-b32*c11*c31*b33*c12*a23-b32*c11*c31*b33*c13*a22-b23*c11*c33*b31*c12*a32-b23*c11*c31*a32*c13*b32-b23*c11*c31*a32*c12*b33+2*b11*c11*c32*a33*c23*b32-b11*c11*c32*a33*c22*b33-b11*c11*c33*a33*c22*b32+b11*c11*c32*a33*b22*c33-b11*c12*c33*a32*c23*b31-4*b11*c12*c33*a31*c22*b33+2*b11*c12*c33*a31*c23*b32-2*b11*c12*c32*a33*b21*c33-b11*c12*c32*a33*c21*b33-b11*c12*c32*a33*c23*b31-2*b11*c32*c33*b32*c21*a13-b11*c13*c31*a32*c22*b33+b11*c13*c31*a32*b23*c32+2*b11*c13*c31*a32*c23*b32-b22*c12*c31*a31*c13*b33+2*b22*c12*c31*b31*c13*a33-b22*c12*c33*a31*c13*b31+b22*c32*c33*b31*c11*a13-2*b22*c32*c33*b31*c13*a11+b22*c32*c33*c11*a11*b33+b22*c31*c32*c13*a13*b31+b22*c31*c33*b31*c13*a12+b22*c31*c33*b32*c13*a11+b22*c31*c33*b33*c11*a12+2*b23*c11*c32*a31*c13*b32-b23*c11*c32*b31*c13*a32+2*b23*c11*c32*b31*c12*a33-b22*c11*c33*a31*c13*b32+2*b22*c11*c33*a31*c12*b33+2*b22*c11*c33*b31*c13*a32-b22*c11*c33*b31*c12*a33+2*b22*c11*c31*a32*c13*b33-b22*c11*c31*b32*c13*a33-b22*c11*c31*b33*c12*a33-b22*c11*c32*a31*c13*b33+2*b32*c12*c31*b33*c23*a11-b32*c12*c31*b33*c21*a13-b32*c12*c33*c21*a11*b33-b32*c13*c31*b33*c21*a12+2*b32*c13*c31*b33*c22*a11-b32*c13*c32*c21*a11*b33-b32*c11*c32*b33*c23*a11+2*b32*c11*c32*b33*c21*a13+2*b32*c12*c31*b33*c13*a21-b21*c12*c33*b31*c13*a32-b21*c12*c31*a32*c13*b33-b21*c12*c31*b32*c13*a33+2*b21*c12*c32*a31*c13*b33+2*b21*c11*c33*a32*c12*b33-b13*c32^2*c21*a11*b33+c12*c32*c23*a13*b31^2-2*b23*c31*b31*c12^2*a33-b23*c32^2*b31*c11*a13+2*b23*c32^2*b31*c13*a11-b23*c32^2*c11*a11*b33-b23*c31^2*b32*c12*a13+2*b23*c31^2*b32*c13*a12-b23*c31^2*c12*a12*b33+2*b22*c33^2*b31*c12*a11-b22*c33^2*c11*a11*b32-b22*c31^2*c13*a13*b32-b22*c31^2*b33*c13*a12+2*b22*c31^2*b33*c12*a13+b22*c32*a31*c13^2*b31+b22*c31*a31*c13^2*b32-2*b22*c33*a32*c11^2*b33+b22*c33*b32*c11^2*a33+b22*c32*b33*c11^2*a33+b23*c32*a32*c11^2*b33-2*b23*c32*b32*c11^2*a33+b23*c31*a31*c12^2*b33-2*c12*c33*b31^2*c22*a13+c12*c32*c13*a23*b31^2+2*b12*c11*a31*b22*c33^2-b12*c11*a32*b21*c33^2-b12*c23*c31^2*b13*a32-b12*c13*a32*b23*c31^2+2*b11*c33^2*b32*c21*a12-b11*c13*a31*b23*c32^2-b11*c22*a31*b12*c33^2-b11*c23*a31*b13*c32^2-c23*c32*a32*b11^2*c33-b11*c11*a33*b23*c32^2+2*b11*c32^2*b33*c21*a13-b11*c32^2*b33*c23*a11-b11*c33^2*c22*a12*b31-b11*c33^2*c12*a22*b31-b11*c33^2*b32*c12*a21+2*b11*c33^2*b32*c11*a22-c22*c32*c33*b11^2*a33-b12*c31^2*c23*a13*b32-b12*c31^2*b33*c23*a12+2*b12*c31^2*b33*c22*a13-b21*c32^2*c13*a13*b31+b32*c33*b33*c11^2*a22+c13*c33*c21*a11*b32^2-2*c13*c31*b32^2*c23*a11-2*c13*c32*b31^2*c23*a12+c13*c33*c22*a12*b31^2+c11*c32*b33^2*c22*a11+c11*c32*b33^2*c12*a21+c12*c33*b31^2*c23*a12-b13*c31^2*c12*a22*b33-b13*c31^2*c22*a12*b33+2*b13*c31^2*b32*c13*a22-b13*c31^2*b32*c22*a13-b13*c13*a32*b22*c31^2-b13*c11*a33*b21*c32^2,-2*c32*a13*b21*a12*c11*a23+a33*b22*a13*c11^2*a22+2*c11*a32*c13*a22*b21*a13+c22*b33*a11*a12*c11*a23+c31*a12*b23*a11*c12*a23+c32*a13*b21*a11*c12*a23-c11*a32*b23*a11*c12*a23+c23*a31*a11*b22*c13*a12-c22*b33*a11^2*c12*a23+c22*c31*a13*a11*b12*a23-c23*a31*b21*c13*a12^2+2*c13*a31*b12*a22*c21*a13+2*c13*a32*c21*a12*b11*a23-2*c22*b33*a12*a21*c13*a11+c21*a32*a11*c13*b22*a13-c21*a33*c11*b23*a12^2-c11*a33*b12*a21*c23*a12+2*c11*a32*b13*a23*c22*a11-4*c12*a31*c23*a12*b13*a21-c11*c33*a12*a23*b12*a21+c31*a13*b22*a12*c11*a23-c12*c33*a11*a23*b11*a22-2*c22*c32*a11*a23*b11*a13+2*c12*a31*c13*a21*b22*a13-2*c22*a31*a11*b23*c13*a12-c13*a32*a11*c22*b13*a21+2*c11*a33*c22*a12*b11*a23-c13*a32*b11*a23*c22*a11-c12*a31*b23*a11*c13*a22+c21*c32*a13*a11*b12*a23-c11*a31*a13*b22*c12*a23-2*c23*b32*a11*a12*c11*a23-2*c22*c32*a13*a21*b13*a11+c12*b33*a12*c13*a21^2-c11*c33*a22*a13*b12*a21+2*c12*a32*a11*c23*b13*a21-c21*b33*a12^2*c11*a23-2*a31*b23*a13*c12^2*a21+a33*a11*c12^2*b23*a21+2*c32*b23*a11^2*c13*a22-c23*a31*c11*b23*a12^2-2*c31*a13*c12*a21*b23*a12+2*c21*a31*b23*c13*a12^2-c11*a32*a13*c21*b12*a23+2*c11*c33*a22*a12*b13*a21-c12*a33*c21*a11*b13*a22-c12*a33*a11*b22*c13*a21+2*c12*a33*c21*a13*b11*a22-2*c31*a12*b23*a11*c13*a22+c21*b32*a11*a23*c13*a12+c23*b31*a12*a13*c12*a21-c12*a32*a13*b21*c13*a21-c12*c32*a11*a23*b13*a21-c11*c33*a22*a12*b11*a23+2*c21*a31*b22*c12*a13^2+c32*a13*c11*a23*b22*a11+2*c11*c33*a22*a11*b12*a23-2*c21*a31*a13*b22*c13*a12-c13*a32*c21*a11*b12*a23-c21*a33*b21*c13*a12^2-c11*a33*c22*a12*b13*a21-c23*a32*c12*b23*a11^2+c22*c33*a11*a13*b11*a22+c13*c33*a12*b12*a21^2+c32*a11*c13*a21*b22*a13-c11*a33*b12*a22*c21*a13+c31*a12*b23*a13*c11*a22-c13*a33*a11*c22*b11*a22-c22*a33*c12*b23*a11^2-2*a31*b22*a12*c13^2*a21-c12*b33*a21*a11*c13*a22+c32*a13*b21*a12*c13*a21-c13*c31*a12*a23*b12*a21-2*c21*b32*a13*a11*c12*a23-c11*b32*a23*a11*c13*a22-c21*a31*c22*b12*a13^2-c11*b32*a13*a22*c13*a21-c13*c32*a21*a12*b11*a23+c23*a31*a11*c12*b23*a12+2*c13*c31*a22*a13*b12*a21-c12*a33*a11*c22*b13*a21+c11*b31*a13*c13*a22^2+c23*a32*a12*c11*b23*a11+c31*a12*c13*a23*b22*a11-c11*b33*a22*a12*c13*a21-2*c33*a12*c11*a23*b22*a11-c21*a32*b21*c12*a13^2-c21*a32*c11*b22*a13^2-c11*a33*c22*a13*b11*a22-4*c12*a33*c21*a12*b11*a23+c22*b33*a11*a13*c12*a21-c31*c12*a22*b21*a13^2+c22*a31*a13*b21*c13*a12+2*c11*a32*b13*a22*c21*a13-c12*c33*a21*a13*b11*a22-c13*a32*c21*a12*b13*a21+2*c12*c31*a23*a13*b11*a22-c22*a31*b21*c12*a13^2+c23*a31*a12*c11*b22*a13-c21*c33*a12^2*b13*a21-c21*c33*a12^2*b11*a23+c21*a31*a13*c22*b13*a12+c31*a12*c13*a22*b21*a13+2*c11*a33*c22*a11*b13*a22-c22*c31*a13^2*b11*a22+2*c22*a32*b21*c11*a13^2+2*c11*a32*b23*a13*c12*a21+a31*a13*b21*c12^2*a23-c12*a33*c21*a13*b12*a21+c23*c32*a11*a13*b11*a22+c33*a12*c11*a21*b22*a13+2*c31*b23*a12^2*c13*a21-c31*c13*a23*b21*a12^2-c11*b33*a22*a11*c12*a23-2*c23*a31*a11*b22*c12*a13+c22*a31*a11*b23*c12*a13+2*c31*b22*a13^2*c12*a21-c13*a33*a12*c21*b12*a21+c11*b31*a12*c12*a23^2-2*c23*b31*a12*a13*c11*a22-c12*a33*b11*a21*c22*a13+c21*a33*a12*b11*c22*a13-c12*a31*b13*a22*c21*a13+b31*a22*a12*c13^2*a21+a32*b21*a12*c13^2*a21+c33*a11*b22*a13*c11*a22-c11*a32*a13*b21*c12*a23-c11*a32*c13*a23*b22*a11-a31*a11*b12*c23^2*a12-c13*a31*c22*a12*b11*a23+c21*a33*a11*b22*c13*a12-2*c31*a13*b22*a11*c12*a23+c22*a31*a11*c23*b13*a12-c22*a32*c23*b13*a11^2+2*c22*a32*b23*c13*a11^2+c12*c31*a11*b12*a23^2+c12*b32*a13*c13*a21^2+c22*a33*a11*b21*c12*a13+2*c22*b31*a13^2*c11*a22-c22*c31*a13^2*b12*a21+2*c11*a32*c23*a13*b11*a22+c22*b31*a13*a12*c13*a21+c22*b31*a13*a11*c12*a23-c12*b31*a23*a12*c13*a21+2*c12*a31*c23*a12*b11*a23+c22*c31*a13*a12*b11*a23+c22*c33*a12*a21*b13*a11+2*c13*c32*a21*a13*b11*a22-c21*a32*b11*c22*a13^2+2*c21*b32*a13^2*c12*a21+a31*b23*a11*c12^2*a23+c22*c33*a11*a13*b12*a21+b31*a23*a13*c12^2*a21+c12*c32*a11*b11*a23^2-c11*a31*a13*b12*c23*a22+a31*b22*a11*c13^2*a22-a33*a12*c21^2*b12*a13+c21*b33*a12*a11*c12*a23-2*c23*c33*a11*a22*b11*a12+c23*c32*a11*a13*b12*a21+c23*c32*a12*a21*b13*a11+c32*a13*c11*a21*b23*a12+c21*c32*a13*a11*b13*a22-c13*a33*a12*b11*c22*a21+c11*c31*a12*b12*a23^2+c23*a32*a12*b21*c13*a11+2*c12*a31*b13*a21*c22*a13-c12*a31*c23*a13*b11*a22+c11*c32*a12*b11*a23^2+c22*a33*a12*b11*c23*a11-2*c13*c31*a13*b11*a22^2-c11*a32*c13*a23*b21*a12+c13*c31*a11*b13*a22^2-c22*b31*a13^2*c12*a21+c11*b33*a11*c13*a22^2-c21*b31*a22*c12*a13^2-2*c22*b31*a13*a11*c13*a22+c23*b31*a11*a22*c12*a13+a31*b11*c22^2*a13^2+a33*c22^2*b13*a11^2-b31*a11*c13^2*a22^2-b32*a12*c13^2*a21^2+a32*c21^2*b12*a13^2+a33*c21^2*b13*a12^2-b32*a12*c11^2*a23^2-b33*a13*c11^2*a22^2-b31*a11*c12^2*a23^2-b33*a13*c12^2*a21^2+a31*b11*c23^2*a12^2+a32*b12*c23^2*a11^2-2*c21*b33*a12*a13*c12*a21+c21*c33*a12*a13*b12*a21-c11*c31*a13*a22*b12*a23-c11*c31*a12*a23*b13*a22+2*c11*a31*a13*c22*b12*a23-c11*a31*a13*c22*b13*a22-2*c21*b33*a12*a11*c13*a22+c21*b33*a11*a22*c12*a13+c21*b33*a12*a13*c11*a22+c21*a33*a11*b12*c23*a12-2*c32*a13*b21*a11*c13*a22-2*c32*a13*c11*a22*b23*a11+c32*a11*b23*a13*c12*a21+c32*a11*b23*a12*c11*a23-2*c32*a11*b23*a12*c13*a21+c32*a11*c13*a23*b21*a12-2*c33*a12*b21*a13*c11*a22+c33*a12*b21*a13*c12*a21-2*c33*a12*b21*a11*c12*a23+c33*a12*b21*a11*c13*a22+c33*a12*c11*a22*b23*a11-2*c33*a11*b22*a13*c12*a21+c33*a11*b22*a12*c13*a21+c33*a11*c12*a22*b21*a13+c33*a11*c12*a21*b23*a12-c11*a31*a13*b22*c13*a22+2*c11*a31*a13*c12*b23*a22-c11*a31*a12*c23*b12*a23+2*c11*a31*a12*c23*b13*a22-c11*a31*a12*b23*c12*a23-c11*a31*a12*b23*c13*a22+2*c11*a31*a12*c13*b22*a23-c11*a31*a12*b13*c22*a23-c11*b31*a13*a22*c12*a23-c11*b31*a12*a23*c13*a22-c11*a32*c23*a13*b12*a21-c11*a32*c23*a12*b11*a23+2*c11*a32*c23*a12*b13*a21+2*c11*a32*c23*a11*b12*a23-4*c11*a32*c23*a11*b13*a22-c11*a32*b23*a12*c13*a21+2*c11*a32*b23*a11*c13*a22-c11*a32*c13*a21*b22*a13-c11*a32*b13*a23*c21*a12-c11*a32*b13*a21*c22*a13-c11*a32*a13*b11*c22*a23-c11*b32*a23*a13*c12*a21+2*c11*b32*a23*a12*c13*a21-c11*c32*a23*a13*b11*a22+2*c11*c32*a23*a13*b12*a21-c11*c32*a23*a12*b13*a21+2*c11*c32*a23*a11*b13*a22-c11*c32*a13*a22*b13*a21+2*c11*a33*c22*a13*b12*a21-4*c11*a33*c22*a11*b12*a23-c11*a33*b22*a13*c12*a21+2*c11*a33*b22*a12*c13*a21+2*c11*a33*b22*a11*c12*a23-c11*a33*b22*a11*c13*a22+2*c11*a33*c12*a23*b21*a12-c11*a33*c12*a22*b21*a13-c11*a33*c12*a22*b23*a11-c11*a33*c12*a21*b23*a12+2*c11*a33*b12*a23*c21*a12+2*c11*a33*b12*a22*c23*a11-c11*a33*a12*c21*b13*a22-c11*a33*a12*b21*c13*a22-c11*a33*a12*b11*c23*a22+2*c11*b33*a22*a13*c12*a21-c11*b33*a12*a23*c12*a21-c12*c32*a13*a21*b11*a23-c12*c31*a23*a13*b12*a21+2*c12*c31*a23*a12*b13*a21-c12*c31*a23*a11*b13*a22-c12*c31*a13*a22*b13*a21+2*c12*a32*a13*c21*b11*a23-c12*a32*a13*c21*b13*a21-c12*a32*a13*b11*c23*a21-c12*a32*a11*c23*b11*a23-c12*a32*a11*b23*c13*a21+2*c12*a32*a11*c13*b21*a23-c12*a32*a11*b13*c21*a23-c12*b32*a11*a23*c13*a21+2*c12*a33*c21*a12*b13*a21+2*c12*a33*c21*a11*b12*a23-c12*a33*b21*a12*c13*a21+2*c12*a33*b21*a11*c13*a22+2*c12*a33*b11*a23*c22*a11-c12*a33*b11*a22*c23*a11+2*c12*a33*b11*a21*c23*a12-c12*a33*a11*b12*c23*a21+2*c12*c33*a21*a12*b11*a23-c12*c33*a21*a11*b12*a23+2*c12*c33*a21*a11*b13*a22+2*c12*a31*c23*a13*b12*a21-c12*a31*c23*a11*b12*a23+2*c12*a31*c23*a11*b13*a22+2*c12*a31*b23*a12*c13*a21-c12*a31*c13*a23*b21*a12-c12*a31*c13*a23*b22*a11-c12*a31*c13*a22*b21*a13+2*c12*a31*b13*a23*c21*a12-c12*a31*b13*a23*c22*a11-c12*a31*a13*c21*b12*a23-c12*a31*a13*b11*c22*a23+2*c12*b31*a23*a11*c13*a22-c12*b31*a13*a22*c13*a21-4*c13*a32*c21*a13*b11*a22-c13*c33*a12*a21*b11*a22+2*c13*a31*c22*a13*b11*a22+2*c13*a32*b11*a22*c23*a11-4*c13*a31*c22*a13*b12*a21+2*c13*a31*c22*a12*b13*a21+2*c13*a31*c22*a11*b12*a23-c13*a31*c22*a11*b13*a22-c13*a31*b12*a23*c21*a12-c13*a31*b12*a22*c23*a11+2*c13*a31*b12*a21*c23*a12-c13*a31*a12*c21*b13*a22-c13*a31*a12*b11*c23*a22+2*c13*c31*a22*a12*b11*a23-c13*c31*a22*a12*b13*a21-c13*c31*a22*a11*b12*a23+2*c13*a32*c21*a13*b12*a21+2*c13*a32*c21*a11*b13*a22-c13*a32*b11*a21*c23*a12-c13*a32*a11*b12*c23*a21+2*c13*c32*a21*a11*b12*a23-c13*c32*a21*a11*b13*a22-c13*c32*a11*a23*b11*a22-c13*a33*a11*b12*c21*a22+2*c13*a33*a12*c21*b11*a22+2*c13*a33*a11*c22*b12*a21-c13*c33*a11*a22*b12*a21-2*c21*a31*a13*c12*b23*a12+c21*a31*a13*b12*c23*a12+c21*b31*a12*a23*c12*a13+c21*b31*a13*a22*c13*a12-2*c21*c31*a12*a23*b12*a13-2*c21*c31*a13*a22*b13*a12+c21*a32*a13*b21*c13*a12+c21*a32*a13*c11*b23*a12+c21*a32*a13*b11*c23*a12-2*c21*a32*a11*c23*b12*a13+c21*a32*a11*c23*b13*a12+c21*a32*a11*b23*c12*a13-2*c21*a32*a11*b23*c13*a12+c21*a32*a11*b13*c22*a13-2*c21*b32*a13*a12*c13*a21+c21*b32*a13*a12*c11*a23+c21*b32*a13*a11*c13*a22+c21*c32*a13*a12*b13*a21+c21*c32*a13*a12*b11*a23-2*c21*c32*a11*a23*b13*a12+c21*a33*a12*b21*c12*a13+c21*a33*a12*c11*b22*a13+c21*a33*a11*c22*b12*a13-2*c21*a33*a11*c22*b13*a12-2*c21*a33*a11*b22*c12*a13+c21*a33*a11*c12*b23*a12+c21*c33*a12*a13*b11*a22+c21*c33*a12*a11*b12*a23+c21*c33*a12*a11*b13*a22-2*c21*c33*a11*a22*b12*a13+c22*a31*a13*c11*b23*a12-2*c22*a31*a13*b11*c23*a12+c22*a31*a11*c23*b12*a13+c22*a31*a11*c13*b22*a13-2*c22*b31*a13*a12*c11*a23+c22*b31*a11*a23*c13*a12+c22*c31*a13*a12*b13*a21+c22*c31*a13*a11*b13*a22-2*c22*c31*a11*a23*b13*a12-2*c22*a32*a13*b21*c13*a11-2*c22*a32*a13*c11*b23*a11+c22*a32*a13*b11*c23*a11+c22*b32*a11*a23*c11*a13+c22*b32*a13*a21*c13*a11-2*c22*a33*a12*b21*c11*a13+c22*a33*a12*b21*c13*a11+c22*a33*a12*c11*b23*a11+c22*a33*a11*c11*b22*a13+c22*b33*a12*a21*c11*a13-2*c22*b33*a11*a13*c11*a22-2*c22*c33*a12*a21*b11*a13+c12*c32*a13*b13*a21^2+c12*c33*a13*b12*a21^2-2*c12*c33*a12*b13*a21^2+a33*b21*a13*c12^2*a21-2*a33*b21*a11*c12^2*a23+b33*a21*a11*c12^2*a23+c11*c31*a13*b13*a22^2+c11*b32*a11*c12*a23^2-2*c11*c32*a11*b12*a23^2+c11*c33*a13*b11*a22^2-2*c11*c33*a11*b13*a22^2-2*a32*b23*a13*c11^2*a22+a32*b23*a12*c11^2*a23+a32*a13*c11^2*b22*a23+b32*a23*a13*c11^2*a22-2*a33*b22*a12*c11^2*a23+a33*a12*c11^2*b23*a22+b33*a22*a12*c11^2*a23-2*c12*c31*a12*b11*a23^2-2*c13*c32*a13*b12*a21^2+c13*c32*a12*b13*a21^2+c13*c33*a11*b11*a22^2+a31*a12*b21*c13^2*a22-2*a32*b21*a11*c13^2*a22+a32*a11*b22*c13^2*a21+b32*a21*a11*c13^2*a22-a32*a13*c21^2*b13*a12-c21*a31*c23*b13*a12^2-c21*b31*a23*c13*a12^2+2*c21*c31*a23*b13*a12^2+2*c21*c31*a22*b12*a13^2-c21*b32*a13^2*c11*a22-c21*c32*a13^2*b12*a21-c21*c32*a13^2*b11*a22-c21*a33*b11*c23*a12^2+2*c21*b33*a12^2*c13*a21-a31*a11*b13*c22^2*a13-a33*a11*b11*c22^2*a13-c22*a31*c11*b22*a13^2-c22*b32*a23*c13*a11^2-c22*b32*a21*c11*a13^2+2*c22*c32*a23*b13*a11^2+2*c22*c32*a21*b11*a13^2-c22*a33*b22*c13*a11^2-c22*a33*b12*c23*a11^2+2*c22*b33*a11^2*c13*a22-c22*c33*a11^2*b13*a22-c22*c33*a11^2*b12*a23+2*c23*c33*a21*b11*a12^2+2*c23*c33*a22*b12*a11^2-a32*a12*b11*c23^2*a11-c23*b31*a12^2*c13*a21+2*c23*b31*a12^2*c11*a23-c23*c31*a12^2*b13*a21-c23*c31*a12^2*b11*a23-c23*a32*b22*c13*a11^2-c23*b32*a11^2*c13*a22+2*c23*b32*a11^2*c12*a23-c23*c32*a11^2*b13*a22-c23*c32*a11^2*b12*a23+2*c23*a33*b21*c11*a12^2+2*c23*a33*b22*c12*a11^2-c23*b33*a21*c11*a12^2-c23*b33*a22*c12*a11^2-c31*b22*a13^2*c11*a22-c31*b23*a12^2*c11*a23+2*c32*b21*a13^2*c11*a22-c32*b21*a13^2*c12*a21-c32*c11*a21*b22*a13^2-c32*b23*a11^2*c12*a23-c32*c13*a23*b22*a11^2+2*c33*b21*a12^2*c11*a23-c33*b21*a12^2*c13*a21-c33*c11*a21*b23*a12^2+2*c33*b22*a11^2*c12*a23-c33*b22*a11^2*c13*a22-c33*c12*a22*b23*a11^2+c23*b33*a11*a22*c11*a12-2*c23*c33*a12*a21*b12*a11-2*c31*a13*b22*a12*c13*a21+c31*a13*b22*a11*c13*a22+c31*a13*c12*a23*b21*a12+c31*a13*c12*a22*b23*a11+c22*c33*a11*a12*b11*a23+c23*a31*a12*b21*c12*a13-2*c23*b31*a12*a11*c12*a23+c23*b31*a12*a11*c13*a22+c23*c31*a12*a13*b12*a21+c23*c31*a12*a13*b11*a22+c23*c31*a12*a11*b12*a23+c23*c31*a12*a11*b13*a22-2*c23*c31*a11*a22*b12*a13-2*c23*a32*a12*b21*c11*a13+c23*a32*a11*c11*b22*a13+c23*a32*a11*b21*c12*a13+c23*b32*a12*a21*c11*a13+c23*b32*a12*a21*c13*a11+c23*b32*a11*a13*c11*a22-2*c23*b32*a11*a13*c12*a21-2*c23*c32*a12*a21*b11*a13+c23*c32*a11*a12*b11*a23-2*c23*a33*a12*b21*c12*a11-2*c23*a33*a12*c11*b22*a11+c23*b33*a12*a21*c12*a11+2*c13*a32*b11*a21*c22*a13,2*b12*b22*a31*b23*c11*a13-b13*b22*b31*a11*c13*a22+2*b22*b31*a11*c23*b13*a12-b13^2*a31*b22*c11*a22+b11*b12*a33*b22*c13*a21+2*b13^2*a32*b21*c11*a22-2*b11*b23*a33*c22*b12*a11-b21*b32*a13*b11*c23*a12+b11*b21*a33*b12*c23*a12+b11*b22*c32*a23*b13*a11-b32*a11*c22*b13^2*a21+2*b11*b22*b33*a11*c13*a22-b21*c31*a22*b13^2*a12+2*b22*c33*a13*b11^2*a22-2*b11*b21*c32*a23*b13*a12+b21^2*c32*a13*b13*a12+2*b11^2*a32*b23*c13*a22-b13*b22*b33*a11*c11*a22-b12*b21*b33*a13*c11*a22+b21*b33*b11*c23*a12^2-b12*b22*a31*b23*c13*a11+2*b21*b33*a11*c22*b12*a13+b12*b13*a31*c11*b22*a23-b32*c21*a12*b13^2*a21+2*b13*b21*b31*a22*c13*a12+2*b21*a31*c23*b12^2*a13+b11*b13*a31*c12*b23*a22-b11^2*a32*b23*c12*a23-b32*c23*a12*b11^2*a23+b12*a32*c13*b21^2*a13+b13*a33*c12*b21^2*a12-b12*b22*b33*a11*c11*a23-b12*b23*b31*a11*c12*a23+2*b23*a33*c22*b11^2*a12+2*b13*b22*b31*a13*c11*a22-b22*c33*a12*b11^2*a23-b12*b21*a33*c12*b23*a11+b11*b12*a33*c12*b23*a21+b12*a32*c11*b23^2*a11+b12*b33*a11*c22*b13*a21+b23^2*c32*a11*b11*a12-b11*b21*b32*a23*c12*a13-b13*b22*b31*a12*c13*a21-b11*b22*b31*a23*c12*a13-b11*b22*b31*a13*c13*a22+b11*b22*a33*c21*b12*a13+2*b12*b23*b33*a11*c11*a22+b12*a31*c12*b23^2*a11-b33*a11*b12^2*c23*a21+b11*b23*a32*c21*b12*a13-b11^2*a33*c12*b23*a22-2*b11*b22*a32*b13*c21*a13+b12*b23*c31*a12*b13*a21+2*b22*a32*c23*b11^2*a13-b21*b32*a11*c23*b12*a13+b11*b22*a33*b12*c23*a11+b11*b22*a31*b13*c22*a13-b13*b21*b32*a12*c11*a23+b11*b23*a31*b12*c23*a12+2*b22*b32*a13*b11*c23*a11-b31*a12*c21*b13^2*a22+2*b32*c21*a11*b13^2*a22-2*b11*a32*c12*b23^2*a11+b11*b32*b13*a23*c22*a11+b11*a32*c11*b23^2*a12+2*b33*c22*a12*b11^2*a23+2*b13*b21*a32*c11*b22*a13+2*b23*b33*a12*b11*c22*a11-2*b12*b13*a31*c12*b23*a21-2*b12*b13*a32*b21*c11*a23-b23*b32*a11*c21*b12*a13+b12*b23*a31*c22*b13*a11+b11*b21*c32*a13*b13*a22+b11*b33*b12*a22*c21*a13-2*b12*b22*c31*a23*b13*a11-2*b11*b21*a33*c22*b13*a12+b11*b32*a13*c21*b12*a23+2*b13^2*a31*b22*c12*a21-b13^2*a31*c12*b21*a22+b11*b12*b31*a23*c13*a22-2*b12*b21*a31*b13*c22*a13+2*b22*b32*a13*c21*b13*a11-2*b11*b22*a32*c23*b13*a11+b12*b22*a31*c23*b13*a11+2*b13*b21*a31*b22*c12*a13-b11*b12*b31*c12*a23^2+b11*b23*c33*a22*b12*a11+b11*b31*a13*c22*b13*a22+b11*b23*a32*b12*c23*a11-b23*a32*b11^2*c22*a13-b23*c32*a13*b11^2*a22+b13*a32*b21^2*c13*a12-2*b13*a31*c11*b22^2*a13+2*b11*b23*b33*a12*c12*a21-b13^2*b31*a22*c12*a21-b13^2*a32*b21*c12*a21-b23*a32*b11^2*c23*a12+b11*b23*a31*c22*b12*a13-2*b12*a33*b21^2*c13*a12+b11*b32*c23*a12*b13*a21-b11*b22*b33*a12*c13*a21+2*b21*b32*a11*c23*b13*a12-2*b11*b12*a32*b23*c13*a21-b12*b21*b33*a11*c13*a22+2*b12*b22*b31*a23*c13*a11-b22*c32*a23*b11^2*a13+b23*b31*b11*c23*a12^2-b21*b23*c32*a12*b13*a11+b11*b13*a31*b22*c13*a22-2*b11*b12*a31*b23*c13*a22-b12*b21*a33*c11*b22*a13+2*b11*b21*b32*a23*c13*a12-b11*b22*b33*a12*c11*a23+b11*b13*b33*a22*c12*a21+2*b13*b22*b33*a21*c11*a12+b23*b31*c21*b13*a12^2-b13*b23*b32*a11*c11*a22-b22*b33*a12*c21*b13*a11-b21*a33*b12^2*c23*a11+2*b21*c33*a13*b12^2*a21-b11*b22*a31*b23*c12*a13+b11*b12*a33*b21*c13*a22-b22*b23*c31*a12*b13*a11-b13*b23*b31*a22*c11*a12-2*b11*a33*b22^2*c13*a11+b11*b22*c33*a11*b12*a23-b13*b21*a33*b22*c11*a12+2*b23*c32*a12*b11^2*a23-b23*c33*a22*b11^2*a12-2*b11*b22*c33*a13*b12*a21+b13*a31*b22^2*c13*a11+b13*a33*c11*b22^2*a11+2*b12*b21*a33*b22*c13*a11-b22*a33*b11^2*c23*a12+2*b12*b21*a33*c11*b23*a12+b11*b13*a32*c12*b23*a21+b11*b22*a33*c22*b13*a11+b11*b31*a12*c23*b13*a22-b23*a31*b12^2*c23*a11+2*b23*c31*a11*b12^2*a23-b22*b33*a12*b11*c23*a11-b22*a31*c22*b13^2*a11-b22*c31*a12*b13^2*a21+2*b13*b22*b32*a21*c13*a11-b13*b21*b33*a12*c12*a21-b31*c22*a11*b13^2*a22+b21^2*c33*a12*b12*a13-b12*b23*b32*a11*c11*a23+b23^2*c31*a12*b12*a11+b12*b31*c23*a11*b13*a22+b11*b12*b33*a23*c11*a22+b11*b12*b33*a23*c12*a21+b21*b22*c32*a13^2*b11+b21*b23*c31*a12^2*b13-2*b12*b21*c33*a12*b13*a21-b22*a33*b11^2*c22*a13+b23*b32*c22*b13*a11^2-4*b12*b21*b31*a23*c13*a12-b21*c33*a11*b12^2*a23-b23*a31*c21*b12^2*a13+b22*b33*b12*c23*a11^2-2*b11*b13*a33*b22*c12*a21+b21*b33*c21*b13*a12^2+b22^2*c31*a13*b13*a11-b11*b13*b31*c13*a22^2-b11*b13*b33*c11*a22^2+2*b12*b21*b31*a23*c12*a13+2*b11*b23*b31*a22*c12*a13-b13*b21*b32*a12*c13*a21-b23*c31*a13*b12^2*a21-b21*b33*a11*b12*c23*a12-b13*b22*b33*a21*c12*a11-b11*b21*b32*a13*c13*a22+b11*b13*b32*a23*c11*a22-b12^2*a31*c13*b21*a23-b12^2*b31*a23*c13*a21-b21*b33*a11*c22*b13*a12-2*b11*b13*b32*a23*c12*a21+2*b31*c23*a13*b12^2*a21-b31*c23*a11*b12^2*a23+b13^2*b31*c11*a22^2+b13^2*b32*c12*a21^2+b11^2*b32*c12*a23^2+b11^2*b33*c13*a22^2+b12^2*b31*c11*a23^2+b12^2*b33*c13*a21^2-b21^2*c33*a12^2*b13-b22^2*c31*a13^2*b11-b22^2*c33*a11^2*b13-b23^2*c31*a12^2*b11-b23^2*c32*a11^2*b12-b21^2*c32*a13^2*b12-b13*b21*a32*c11*b23*a12-b13*b21*a32*b22*c13*a11+2*b13*b21*a32*c12*b23*a11+2*b13*b21*b32*a13*c11*a22+2*b13*b21*b32*a13*c12*a21-b13*b21*b32*a11*c12*a23-b13*b21*b32*a11*c13*a22-b13*b21*a33*b22*c12*a11+2*b13*b21*b33*a22*c12*a11-b13*b21*b33*a22*c11*a12+2*b13*b22*a31*c11*b23*a12-b13*b22*a31*c12*b23*a11+2*b13*b22*b31*a13*c12*a21-b13*b22*b31*a12*c11*a23-b13*b22*b31*a11*c12*a23-b13*b22*a32*c11*b23*a11+2*b13*b22*b32*a11*c11*a23-4*b13*b22*b32*a21*c11*a13-b13*b23*b31*a12*c12*a21+2*b13*b23*b31*a22*c12*a11+2*b13*b23*b32*a21*c11*a12-b13*b23*b32*a21*c12*a11-b21*b22*c31*a13*b13*a12-b21*b22*c32*a13*b13*a11-b21*b22*c33*a12*b11*a13+2*b21*b22*c33*a12*b13*a11-b21*b22*c33*a11*b12*a13-b21*b23*c31*a12*b12*a13-b21*b23*c32*a12*b11*a13+2*b21*b23*c32*a11*b12*a13-b21*b23*c33*a12*b12*a11+2*b21*b31*a13*c22*b13*a12+2*b21*b31*a13*b12*c23*a12-b21*b32*a13*c21*b13*a12+b23*b32*b12*c23*a11^2-2*b23*b33*c21*b11*a12^2-2*b23*b33*c22*b12*a11^2-b23*b31*a12*c21*b12*a13-b23*b31*a12*b11*c22*a13+2*b23*b31*a11*c22*b12*a13-b23*b31*a11*c22*b13*a12-b23*b31*a11*b12*c23*a12+2*b11*b22*b31*a23*c13*a12+b11*b22*c31*a23*b12*a13+b11*b22*c31*a23*b13*a12-2*b11*b22*c31*a13*b13*a22-b11*b22*a32*b23*c11*a13+2*b11*b22*a32*b23*c13*a11+2*b11*b22*b32*a23*c11*a13+2*b11*b22*b32*a13*c13*a21+b11*b22*c32*a13*b13*a21+b11*b22*a33*c21*b13*a12-b11*b22*a33*c11*b23*a12+2*b11*b22*a33*c12*b23*a11-b11*b22*b33*a13*c11*a22-b11*b22*b33*a13*c12*a21+2*b11*b22*b33*a11*c12*a23+b11*b22*c33*a12*b13*a21-2*b11*b22*c33*a11*b13*a22-4*b11*b22*b32*a23*c13*a11-2*b11*b23*a31*c22*b13*a12-b11*b23*b31*a12*c12*a23-b11*b23*b31*a22*c13*a12-2*b11*b23*c31*a12*b12*a23+b11*b23*c31*a22*b13*a12+b11*b23*c31*a22*b12*a13+b11*b23*a32*c21*b13*a12+b11*b23*a32*c22*b13*a11-b11*b23*b32*a13*c11*a22-b11*b23*b32*a13*c12*a21-b11*b23*b32*a12*c11*a23-b11*b23*b32*a12*c13*a21+2*b11*b23*b32*a11*c12*a23+2*b11*b23*b32*a11*c13*a22+b11*b23*c32*a13*b12*a21-2*b11*b23*c32*a12*b13*a21-2*b11*b23*c32*a11*b12*a23+b11*b23*c32*a11*b13*a22-2*b11*b23*a33*b12*c21*a12-4*b11*b23*b33*a22*c12*a11+2*b11*b23*b33*a22*c11*a12+b11*b23*c33*a12*b12*a21+b11*b31*a13*c22*b12*a23-2*b11*b31*a13*b12*c23*a22+b11*b31*a12*c23*b12*a23-2*b11*b31*a12*b13*c22*a23-2*b11*b32*c23*a13*b12*a21+b11*b32*c23*a11*b12*a23-2*b11*b32*c23*a11*b13*a22+b11*b32*b13*a23*c21*a12-2*b11*b32*b13*a22*c21*a13+b11*b32*b13*a21*c22*a13+b11*b12*a31*b23*c12*a23+b11*b12*a31*c13*b22*a23+b11*b12*a32*b23*c11*a23+b11*b12*a32*c13*b21*a23+b11*b12*b32*a23*c13*a21-2*b11*b12*a33*b21*c12*a23-2*b11*b12*a33*c11*b22*a23+b11*b12*a33*c11*b23*a22-2*b11*b12*b33*a22*c13*a21-2*b11*b13*a31*b22*c12*a23+b11*b13*b31*a22*c12*a23+b11*b13*a32*b21*c12*a23-2*b11*b13*a32*b21*c13*a22+b11*b13*a32*c11*b22*a23-2*b11*b13*a32*c11*b23*a22+b11*b13*a32*b22*c13*a21+b11*b13*b32*a22*c13*a21+b11*b13*a33*b22*c11*a22+b11*b13*a33*c12*b21*a22-2*b11*b21*a32*c23*b12*a13+b11*b21*a32*c23*b13*a12+2*b11*b21*a32*b23*c12*a13-b11*b21*a32*b23*c13*a12-b11*b21*a32*c13*b22*a13+b11*b21*a32*b13*c22*a13+b11*b21*c32*a23*b12*a13+b11*b21*a33*c22*b12*a13-b11*b21*a33*b22*c12*a13+2*b11*b21*a33*b22*c13*a12-b11*b21*a33*c12*b23*a12-b11*b21*b33*a12*c12*a23-b11*b21*b33*a22*c13*a12+2*b11*b21*b33*a22*c12*a13+b11*b21*c33*a12*b12*a23+b11*b21*c33*a22*b13*a12-2*b11*b21*c33*a22*b12*a13-2*b11*b22*a31*c23*b12*a13+b11*b22*a31*c23*b13*a12-b11*b22*a31*b23*c13*a12+b11*b33*c22*a13*b12*a21-2*b11*b33*c22*a12*b13*a21-2*b11*b33*c22*a11*b12*a23+b11*b33*c22*a11*b13*a22-2*b11*b33*b12*a23*c21*a12+b11*b33*b12*a22*c23*a11+b11*b33*b12*a21*c23*a12+b11*b33*a12*c21*b13*a22-4*b12*b23*b33*a21*c11*a12-b21*b32*a11*b13*c22*a13-b21*b33*a12*c21*b12*a13-b21*b33*a12*b11*c22*a13+2*b22*b23*c31*a12*b11*a13-b22*b23*c31*a11*b12*a13-b22*b23*c32*a11*b11*a13-b22*b23*c33*a11*b11*a12-b22*b31*a13*c21*b13*a12-b22*b31*a13*b11*c23*a12-b22*b31*a11*c23*b12*a13-b22*b31*a11*b13*c22*a13+2*b22*b33*a12*c21*b11*a13-b22*b33*a11*b11*c22*a13-b22*b33*a11*c21*b12*a13+b12*b13*a31*b21*c12*a23+b12*b13*a31*b21*c13*a22+b12*b13*a31*c11*b23*a22+2*b23*b32*a12*c21*b11*a13-b23*b32*a12*c21*b13*a11-b23*b32*a12*b11*c23*a11-b23*b32*a11*b11*c22*a13+2*b23*b33*a12*c21*b12*a11-2*b12*b13*a31*b22*c13*a21-2*b12*b13*b31*a23*c11*a22+b12*b13*b31*a23*c12*a21+b12*b13*b31*a22*c13*a21+b12*b13*a32*b21*c13*a21+b12*b13*a32*c11*b23*a21+b12*b13*b32*a21*c11*a23-2*b12*b13*a33*b21*c11*a22+b12*b13*a33*b21*c12*a21+b12*b13*a33*c11*b22*a21+b12*b13*b33*a21*c11*a22-2*b12*b21*a31*c23*b13*a12-b12*b21*a31*b23*c12*a13+2*b12*b21*a31*b23*c13*a12-b12*b21*a31*c13*b22*a13+2*b12*b21*b31*a13*c13*a22+b12*b21*c31*a23*b13*a12+b12*b21*c31*a13*b13*a22+b12*b21*a32*c23*b13*a11-b12*b21*a32*b23*c11*a13-b12*b21*a32*b23*c13*a11+b12*b21*a32*b13*c21*a13-b12*b21*b32*a23*c11*a13-b12*b21*b32*a13*c13*a21+b12*b21*c32*a23*b13*a11-2*b12*b21*c32*a13*b13*a21+b12*b21*a33*c21*b13*a12+b12*b21*a33*c22*b13*a11-b12*b21*b33*a13*c12*a21+2*b12*b21*b33*a12*c11*a23+2*b12*b21*b33*a12*c13*a21-b12*b21*b33*a11*c12*a23+b12*b21*c33*a11*b13*a22+2*b12*b21*b32*a23*c13*a11+b12*b22*a31*b13*c21*a13-b12*b22*b31*a23*c11*a13-b12*b22*b31*a13*c13*a21+b12*b22*c31*a13*b13*a21-2*b12*b22*a33*c21*b13*a11-b12*b22*a33*c11*b23*a11+2*b12*b22*b33*a21*c11*a13-b12*b22*b33*a21*c13*a11+b12*b22*c33*a21*b13*a11+b12*b23*a31*c21*b13*a12-b12*b23*b31*a13*c11*a22-b12*b23*b31*a13*c12*a21+2*b12*b23*b31*a12*c11*a23+2*b12*b23*b31*a12*c13*a21-b12*b23*b31*a11*c13*a22-2*b12*b23*c31*a11*b13*a22-2*b12*b23*a32*c21*b13*a11+2*b12*b23*b32*a21*c11*a13-b12*b23*b32*a21*c13*a11+b12*b23*c32*a21*b13*a11+2*b12*b23*b33*a21*c12*a11-2*b12*b31*c23*a12*b13*a21+b12*b31*b13*a23*c21*a12+b12*b31*b13*a23*c22*a11+b12*b31*b13*a22*c21*a13-2*b12*b31*b13*a21*c22*a13+b12*b32*a13*c21*b13*a21+b12*b32*a11*c23*b13*a21-2*b12*b32*a11*b13*c21*a23+b12*b33*c21*a12*b13*a21-2*b12*b33*c21*a11*b13*a22-b13*b21*a31*b22*c13*a12-b13*b21*a31*c12*b23*a12+2*b13*b21*b31*a12*c12*a23-4*b13*b21*b31*a22*c12*a13+2*b32*c23*a13*b11^2*a22-b32*a13*b11^2*c22*a23-b33*c22*a13*b11^2*a22-b11^2*b33*a22*c12*a23-b11^2*a33*b22*c13*a22-b11^2*b32*a23*c13*a22-b11*b12*b32*c11*a23^2+b11*a31*c13*b22^2*a13+b11*a33*c11*b22^2*a13+2*b11^2*a33*b22*c12*a23-b11^2*a32*c13*b22*a23+b11*a31*c12*b23^2*a12-b33*a12*b11^2*c23*a22-b12*b13*b32*c13*a21^2-b12*b13*b33*c12*a21^2+b12*a33*b21^2*c12*a13-2*b12*a31*c11*b23^2*a12-b12^2*a31*b23*c11*a23+2*b12^2*a31*b23*c13*a21+2*b12^2*a33*b21*c11*a23-b12^2*a33*b21*c13*a21-b12^2*a33*c11*b23*a21-b12^2*b33*a21*c11*a23-b21*c31*a23*b12^2*a13-b21*a33*c21*b12^2*a13+2*b23*a33*c21*b12^2*a11-b23*c33*a21*b12^2*a11-b31*a13*c21*b12^2*a23-b33*c21*a13*b12^2*a21+2*b33*c21*a11*b12^2*a23-2*b13*a32*b21^2*c12*a13-b13^2*a32*c11*b22*a21-b13^2*b32*a21*c11*a22+2*b21*a31*c22*b13^2*a12-b21*a32*c21*b13^2*a12-b21*a32*c22*b13^2*a11+2*b21*c32*a12*b13^2*a21-b21*c32*a11*b13^2*a22-b22*a31*c21*b13^2*a12+2*b22*c31*a11*b13^2*a22+2*b22*a32*c21*b13^2*a11-b22*c32*a21*b13^2*a11+2*b31*c22*a12*b13^2*a21+b21*b22*c31*a13^2*b12+b21*b23*c33*a12^2*b11-2*b21*b31*c22*b12*a13^2-2*b21*b31*c23*b13*a12^2+b21*b32*c21*b12*a13^2+b21*b32*b11*c22*a13^2+b22^2*c33*a11*b11*a13+b22*b23*c32*a11^2*b13+b22*b23*c33*a11^2*b12+b22*b31*c21*b12*a13^2+b22*b31*b11*c22*a13^2-2*b22*b32*c21*b11*a13^2-2*b22*b32*c23*b13*a11^2+b22*b33*c22*b13*a11^2,b32^2*a33*a21*c21*a13+b22*b33*a31*a32*c11*a23+a31*b33^2*a12*c22*a21-b13*b31*a32^2*c23*a21-2*b21*a31*a32*b33*c23*a12+b13*a31*a32*c33*b21*a22+b21*a31*a33*b32*c23*a12+b12*a31*c31*a33*b23*a22-b32*c31*a33*b12*a23*a21+b31^2*a33*a12*c22*a23-b23*b31*a32^2*c13*a21+b23*b32*a31*a32*c13*a21-2*b21*b32*a31*a33*c12*a23-2*b13*a31*c31*a32*b23*a22-b31*b32*a33*c12*a23*a21-b32*c32*a33*b11*a21*a23-b31*b33*a32*c13*a22*a21+b11*a31*a32*b33*c22*a23+2*b32*a32*c33*a11*b21*a23+2*b22*a33^2*b31*c21*a12+b12*a32*c31*a33*b21*a23-b32*b33*a32*c11*a21*a23+b32^2*a31*c13*a23*a21+b23*a31*a32*b33*c21*a12-b21*a33^2*c22*a12*b31-b22*b32*c13*a23*a31^2-b22*a31^2*c23*a13*b32+2*b33*c32*a33*b11*a21*a22-2*b12*a31*b31*a33*c23*a22-2*b31^2*a33*a12*c23*a22-b21*b32*a33^2*c11*a22-b33*a31*c33*a22*b22*a11+2*b11*b32*a33^2*c22*a21-2*b23*b32*a31*a33*c12*a21+2*b31*b32*a33*a12*c23*a21+b12*a31*b32*a33*c23*a21-2*b13*a31*a32*c32*b23*a21+b13*a31*b31*a22*c22*a33-b23*b33*c12*a22*a31^2+b13*a32*a33*c31*b21*a22-b22*a33^2*c21*a11*b32+b31*b32*a31*c12*a23^2-2*b33*c32*a33*b12*a21^2-b33*a31*c31*a22*b22*a13-2*b21*b33*a32*a33*c12*a21+b13*a32*c32*a21*b21*a33-4*b33*c31*a33*a12*b21*a22+b22*b31*a32*a33*c13*a21+a33^2*c31*b22^2*a11+a31*b32^2*a13*c23*a21+b21*a31*a32*b23*a13*c32-b31*b32*a33*a11*c22*a23+b11*a31*a32*a23*c23*b32-b23*b32*a31^2*c13*a22+a33^2*c32*b21^2*a12-b31*a31*b33*a22*c22*a13+b32^2*a33*c11*a21*a23-b31*c32*a33*b13*a22*a21-b33*a31*c31*a12*b22*a23+b31^2*a32*a13*c23*a22-2*b13*a31*b31*a32*c22*a23-b12*b31*a33^2*c22*a21+2*b12*b31*a33^2*c21*a22+b21*a32*a33*c31*b23*a12+2*b32*a32*b33*a11*c23*a21+b21*a32*a33*b31*c23*a12-2*b31*c33*a31*b13*a22^2+b31*c33*a33*b11*a22^2+2*b33*c31*a32*b11*a23*a22+2*b31*c33*a32*b13*a22*a21+b21*b33*a32*a33*c11*a22-b22*b33*a31^2*c12*a23-2*b11*a31*a32*b33*c23*a22+a31^2*c33*b22^2*a13-b33*c31*a32*a11*b22*a23-b13*a31^2*c32*b22*a23+2*b33*a31*c32*a13*b22*a21-2*b21*a32*a33*b32*c23*a11-b21*a32^2*c33*b23*a11+2*b21*b32*a33^2*c12*a21-b31*c33*a32*b12*a23*a21+b23*b32*a31*a33*c11*a22-b12*b32*a21*c21*a33^2+2*b32*c33*a31*b13*a22*a21+b11*a31*a33*a22*c22*b33-a31*a33*c33*b22^2*a11+2*b22*b33*a31^2*c13*a22-b31*a32*b33*a12*c21*a23+b13*a31*c31*a32*b22*a23+b32*c32*a31*b11*a23^2+2*b32*a31*b33*a12*c21*a23+b11*a32*b31*a33*c23*a22-b32*b33*a31*c13*a22*a21-2*b21*b33*a31*a32*c13*a22-2*b21*a31*a33*c32*b23*a12+2*b32*a33*c33*a11*b22*a21-b31*b33*a31*c12*a22*a23+a31*b33^2*a22*c22*a11-2*a31*b33^2*a12*c21*a22-b31*a32*b33*a12*c23*a21+b21*a32*a33*c31*b22*a13+b33^2*a32*c11*a21*a22-a31*a32*c32*b23^2*a11+2*b23*b31*a32^2*c11*a23-b22*b32*c11*a21*a33^2-b22*a33^2*b31*c22*a11+b22*b32*a31*a33*c13*a21-b12*c32*a21*b21*a33^2+b23*b31*a32*a33*c12*a21+a32*b33^2*a21*c21*a12-b33*c31*a32*b13*a22*a21-b31*c31*a32*b13*a23*a22-2*b31*c32*a31*b12*a23^2+b31*c32*a32*b11*a23^2-2*b23*b32*a31*a32*c11*a23-b32*c31*a33*a13*b22*a21-2*b22*a31*a33*b33*c21*a12+2*b31*b32*a33*c13*a22*a21+2*b31*a32*b33*a11*c22*a23-b33*c31*a32*b12*a23*a21+b22*b33*a32*c11*a21*a33+b13*a31*a32*b33*c21*a22+2*b31*a31*c33*a12*b22*a23+b21*a32*a33*c33*b22*a11+2*b32*c31*a32*a23*b23*a11+2*b32*a31*b33*a13*c21*a22+2*b31*c32*a31*b13*a23*a22+2*b11*a32^2*c33*b21*a23-b11*a32^2*c33*b23*a21-b11*c31*a23*b23*a32^2-b23*a32^2*c21*a11*b33+b11*a32*c31*a33*b22*a23+b32*b33*a33*c12*a21^2-2*b32*c33*a32*b13*a21^2-b31*b32*a33*c11*a23*a22-2*b13*a32*a33*c31*b22*a21+2*b23*a32^2*b31*c21*a13-b23*a32^2*b31*c23*a11+b31*c31*a33*b13*a22^2+b23*b31*a31*c12*a22*a33-2*b23*a31*a33*b32*c22*a11+b21*a31*a32*b33*c22*a13+b21*b33*a31*a32*c12*a23-a31*a33*c31*b22^2*a13+b21*a32*a33*b31*c22*a13-a32*a33*c33*b21^2*a12-b23*b33*c11*a21*a32^2+2*b31*a31*c32*a23*b23*a12-b32*c32*a33*a21*b21*a13+b23*a31*a33*b32*c21*a12+b22*a31*a32*b33*c21*a13+b13*a31*a32*b33*c22*a21-b31*a32*c32*a23*b23*a11-a31*a32*c31*b23^2*a12-b11*b31*a22*c22*a33^2-2*b22*a32*a33*c31*b23*a11+2*b33*c32*a33*a11*b21*a22-2*b12*a32*b31*a33*c21*a23+b23*b31*a31*a32*c13*a22-b22*b31*a33^2*c12*a21-b21*b31*c13*a23*a32^2-2*b13*a31*c32*a33*b21*a22+2*b33*c32*a31*b12*a23*a21+2*b31*c33*a31*b12*a22*a23+2*b33*a31*c33*a12*b21*a22-b33*c31*a32*a11*b23*a22-b33*c33*a31*b12*a22*a21+b12*a31*a33*c33*b21*a22+2*b31*c32*a33*a13*b22*a21+b11*a32*b32*a33*c21*a23-b31*b32*a31*c13*a23*a22+b13*a31*a32*b32*c23*a21-b33*c32*a31*b13*a22*a21+a32^2*c33*b21^2*a13+a31^2*c32*b23^2*a12+a32^2*c31*b23^2*a11-b31^2*a32*c12*a23^2-b31^2*a33*c13*a22^2-b32^2*a33*c13*a21^2-b32^2*a31*c11*a23^2-b33^2*a31*c11*a22^2-b33^2*a32*c12*a21^2-b22*a31^2*b23*a13*c32+2*b22*a31^2*b33*c23*a12-b22*a31^2*b33*c22*a13-b22*a31^2*c33*b23*a12+2*b22*b31*a33^2*c11*a22-b21*b31*c12*a22*a33^2-a32*a33*c32*b21^2*a13+2*b23*b32*a31^2*c12*a23+2*b23*a31^2*b32*c22*a13-b23*a31^2*b32*c23*a12-b23*a31^2*c22*a12*b33-b21*a32^2*c23*a13*b31-b21*a32^2*b23*a13*c31+2*b21*a32^2*b33*c23*a11-b21*a32^2*b33*c21*a13-b21*a33^2*b22*a12*c31-b21*a33^2*c32*b22*a11+2*b21*a33^2*b32*c22*a11-b21*a33^2*b32*c21*a12-b21*b33*a32^2*c11*a23+2*b21*b33*a32^2*c13*a21+b31^2*a32*a23*c23*a12+b31^2*a32*c13*a23*a22+b31^2*a33*c12*a22*a23+b31*c31*a32*b12*a23^2+b31*b32*a32*c11*a23^2+b31*b33*a31*c13*a22^2+b31*b33*a33*c11*a22^2+b31^2*a33*a22*c22*a13-2*b31^2*a32*a13*c22*a23-2*a32*b33^2*a11*c22*a21+a32*b33^2*a11*c21*a22+b33*c31*a31*b13*a22^2-2*b33*c31*a33*b11*a22^2+b33*c32*a32*b13*a21^2+b33*c33*a31*b11*a22^2+b33*c33*a32*b12*a21^2+b33^2*a31*c12*a22*a21-b11*c31*a22*b22*a33^2-b11*b32*a33^2*c21*a22-b11*c32*a33^2*b22*a21+2*b11*c32*a33^2*b21*a22-b11*a32^2*b33*c21*a23+2*b11*a32^2*b33*c23*a21-b11*b31*a23*c23*a32^2+a31*b32^2*a23*c23*a11-2*a31*b32^2*a13*c21*a23-2*b32^2*a33*a11*c23*a21+b32^2*a33*a11*c21*a23+b32*c31*a31*b12*a23^2-2*b32*c31*a32*b11*a23^2+b32*c32*a33*b13*a21^2+b32*b33*a32*c13*a21^2+b32*c33*a33*b12*a21^2-b13*a32^2*c31*b21*a23+2*b13*b31*a32^2*c21*a23-b13*a32^2*a21*c21*b33-b13*a32^2*a21*b21*c33-b12*a31^2*c33*b23*a22-b12*a31^2*b33*c22*a23+2*b12*a31^2*b33*c23*a22-b12*a31^2*a23*b23*c32-b12*a31^2*a23*c23*b32+2*b12*a31^2*c33*b22*a23+2*b12*a33^2*c31*b22*a21-b12*a33^2*c31*b21*a22+2*b13*a31^2*b32*c22*a23-b13*a31^2*b32*c23*a22+2*b13*a31^2*c32*b23*a22-b13*a31^2*a22*c22*b33-b13*a31^2*a22*b22*c33+2*b13*a32^2*c31*b23*a21+b21*a31*a32*c33*b23*a12-2*b21*a31*a32*c33*b22*a13-2*b21*a31*a33*b32*c22*a13+b21*a31*a33*c32*b22*a13+b21*a31*a33*c22*a12*b33-b31*c31*a32*a23*b23*a12-b31*c31*a33*b12*a22*a23-b31*b32*a32*c13*a23*a21-b31*c32*a32*b13*a23*a21-b31*c32*a33*b11*a23*a22+2*b31*c32*a33*b12*a23*a21-b31*b33*a32*c11*a23*a22+2*b31*b33*a32*c12*a23*a21+2*b31*a31*b32*a13*c22*a23+2*b31*a31*c32*a13*b23*a22-b31*c31*a33*a22*b22*a13-b31*b33*a33*c12*a22*a21-b31*c33*a32*b11*a23*a22-b31*c33*a33*b12*a22*a21-4*b31*a31*c32*a13*b22*a23-b31*a31*b32*a23*c23*a12-b31*a31*b32*a13*c23*a22-b31*a32*b32*a13*c23*a21-b31*a32*b32*a23*c23*a11+2*b31*a32*b32*a13*c21*a23-b31*a32*c32*a13*b23*a21+2*b31*a32*c32*a13*b21*a23-b31*a32*b33*a11*c23*a22+b22*a31*a32*c23*a13*b31+b22*a31*a32*b23*a13*c31-2*b22*a31*a32*b33*c23*a11+b22*a31*a32*c33*b23*a11-2*b22*a31*a33*b31*c23*a12+b22*a31*a33*b31*c22*a13+b22*a31*a33*c31*b23*a12+b22*a31*a33*b32*c23*a11+b22*a31*a33*b32*c21*a13+b22*a31*a33*c32*b23*a11+b22*a31*a33*b33*c22*a11+b22*b31*a31*c13*a23*a32+b22*b31*a31*a33*c12*a23-2*b22*b31*a31*a33*c13*a22+b21*a31*a32*c23*a13*b32-b33*a32*c33*a21*b21*a12+2*b33*c32*a33*a21*b21*a12-4*b33*c32*a33*a11*b22*a21-b33*c31*a31*b12*a22*a23+2*b33*c31*a33*b12*a22*a21-b33*c32*a31*b11*a23*a22-b33*c32*a32*b11*a21*a23-b33*c33*a32*b11*a21*a22-b31*a32*b33*a13*c21*a22+2*b31*a32*b33*a13*c22*a21+2*b31*a32*c33*a11*b23*a22+2*b31*a32*c33*a12*b23*a21-b31*a32*c33*a11*b22*a23-b31*a32*c33*a12*b21*a23-b31*a32*c33*a13*b21*a22-b31*a32*c33*a13*b22*a21+2*b31*b32*a33*a11*c23*a22-b31*b32*a33*a12*c21*a23-b31*b32*a33*a13*c21*a22-b31*b32*a33*a13*c22*a21-b31*c32*a33*a11*b23*a22-b31*c32*a33*a12*b23*a21+2*b31*c32*a33*a11*b22*a23-b31*c32*a33*a12*b21*a23-b31*c32*a33*a13*b21*a22-b31*a33*b33*a12*c22*a21-b31*a33*b33*a22*c22*a11+2*b31*a33*b33*a12*c21*a22-b31*a33*c33*a12*b22*a21-b31*a33*c33*a22*b22*a11+2*b31*a33*c33*a12*b21*a22+2*b31*c31*a33*a12*b23*a22-b31*c31*a33*a12*b22*a23+2*b31*c31*a32*a13*b22*a23-b31*c31*a32*a13*b23*a22+2*b31*a31*c33*a22*b22*a13-4*b31*a31*c33*a12*b23*a22-b31*a31*b33*a12*c22*a23+2*b31*a31*b33*a12*c23*a22-b32*a31*c32*a13*b23*a21-b32*a31*c32*a23*b23*a11+2*b32*a31*c32*a13*b21*a23-b32*a31*b33*a11*c23*a22-b32*a31*b33*a12*c23*a21-b32*a31*b33*a11*c22*a23-b32*a31*b33*a13*c22*a21+2*b32*a31*c33*a11*b23*a22+2*b32*a31*c33*a12*b23*a21-b32*a31*c33*a11*b22*a23-b32*a31*c33*a12*b21*a23-b32*a31*c33*a13*b21*a22-b32*a31*c33*a13*b22*a21+2*b32*c31*a32*a13*b23*a21-4*b32*c31*a32*a13*b21*a23-b32*c31*a33*a11*b23*a22-b32*c31*a33*a12*b23*a21-b32*c31*a33*a11*b22*a23+2*b32*c31*a33*a12*b21*a23+2*b32*c31*a33*a13*b21*a22-b32*a32*b33*a11*c21*a23-b32*a32*b33*a21*c21*a13-4*b32*a32*c33*a11*b23*a21+2*b32*a32*c33*a21*b21*a13+2*b32*c32*a33*a11*b23*a21-b32*c32*a33*a11*b21*a23-b32*a31*c31*a23*b23*a12-b32*a31*c31*a13*b23*a22+2*b32*a31*c31*a13*b22*a23-b32*c31*a31*b13*a23*a22+2*b32*c31*a32*b13*a23*a21+2*b32*c31*a33*b11*a23*a22-b32*c31*a33*b13*a22*a21-b32*c32*a31*b13*a23*a21+2*b32*b33*a31*c11*a23*a22-b32*b33*a31*c12*a23*a21-b32*b33*a33*c11*a21*a22-b32*c33*a31*b11*a23*a22-b32*c33*a31*b12*a23*a21+2*b32*c33*a32*b11*a21*a23-b32*c33*a33*b11*a21*a22+2*b32*a33*b33*a11*c22*a21-b32*a33*b33*a11*c21*a22-b32*a33*b33*a21*c21*a12-b32*a33*c33*a11*b21*a22-b32*a33*c33*a21*b21*a12-2*b22*b31*a32*a33*c11*a23+b22*a32*a33*b31*c23*a11-2*b22*a32*a33*b31*c21*a13+b22*a32*a33*c21*a11*b33+b22*b32*a31*a33*c11*a23-2*b22*b33*a31*a32*c13*a21-2*b22*b33*a31*a33*c11*a22+b22*b33*a31*a33*c12*a21+b23*a31*a32*b31*c23*a12-2*b23*a31*a32*b32*c21*a13+b23*a31*a32*b32*c23*a11-2*b23*a31*a32*b31*c22*a13+b23*a31*a32*b33*c22*a11+b23*a31*a33*c22*a12*b31-2*b23*b31*a31*a32*c12*a23-2*b23*b31*a32*a33*c11*a22-2*b23*a32*a33*b31*c21*a12+b23*a32*a33*b31*c22*a11+b23*a32*a33*c21*a11*b32+b23*b32*a32*c11*a21*a33+b23*b33*a31*a32*c12*a21+b23*b33*a31*a32*c11*a22+b21*a31*a33*b22*a12*c33+b21*b31*a32*a33*c12*a23+b21*b31*a32*a33*c13*a22+b21*a32*a33*b32*c21*a13+b21*a32*a33*c32*b23*a11+b21*a32*a33*b33*c21*a12-2*b21*a32*a33*b33*c22*a11+b21*b32*a31*c13*a23*a32+b21*b32*a31*a33*c13*a22-2*b21*b32*a32*a33*c13*a21+b21*b32*a32*a33*c11*a23+b21*b33*a31*c12*a22*a33-2*b11*a32*b32*a33*c23*a21+b11*a32*c32*a33*b23*a21+b11*a31*a33*a22*b22*c33+b11*a31*a32*a23*b23*c32+b11*a31*b32*a33*c23*a22+b11*a31*c32*a33*b22*a23-2*b11*a31*c32*a33*b23*a22-2*b11*a31*b32*a33*c22*a23-2*b11*a31*a32*c33*b22*a23+b11*a31*a32*c33*b23*a22+b11*a32*b31*a33*c22*a23-2*b11*a32*a33*c33*b21*a22-2*b11*a32*c32*a33*b21*a23+b11*a32*a33*c33*b22*a21-2*b11*a32*a33*b33*c22*a21+b11*a32*a33*b33*c21*a22+b11*a32*c31*a33*b23*a22+b12*a31*b32*a33*c21*a23-2*b12*a31*a32*c33*b21*a23+b12*a31*a32*c33*b23*a21+b12*a31*a32*b33*c21*a23-2*b12*a31*a32*b33*c23*a21-2*b12*a31*c31*a33*b22*a23+b12*a31*b31*a33*c22*a23+b12*a31*b31*a23*c23*a32+b12*a31*c31*a23*b23*a32+b12*a31*c32*a33*b21*a23+b12*a31*a33*b33*c22*a21-2*b12*a31*a33*b33*c21*a22-2*b12*a31*a33*c33*b22*a21+b12*a32*b31*a33*c23*a21-2*b12*a32*c31*a33*b23*a21+b12*a32*a33*a21*c21*b33+b12*a32*a33*a21*b21*c33+b13*a31*b31*a32*c23*a22+b13*a31*c31*a22*b22*a33-2*b13*a31*a32*b32*c21*a23+b13*a31*a32*c32*b21*a23+b13*a31*a32*c33*b22*a21-2*b13*a31*b32*a33*c22*a21+b13*a31*b32*a33*c21*a22+b13*a31*c32*a33*b22*a21+b13*a32*b31*a33*c22*a21-2*b13*a32*b31*a33*c21*a22+b13*a32*b32*a21*c21*a33-b33*a31*c32*a11*b23*a22-b33*a31*c32*a12*b23*a21+2*b33*a31*c32*a11*b22*a23-b33*a31*c32*a12*b21*a23-b33*a31*c32*a13*b21*a22-b33*a31*c33*a12*b22*a21-b33*c31*a32*a12*b23*a21+2*b33*c31*a32*a12*b21*a23+2*b33*c31*a32*a13*b21*a22-b33*c31*a32*a13*b22*a21+2*b33*c31*a33*a12*b22*a21+2*b33*c31*a33*a22*b22*a11+2*b33*a32*c32*a11*b23*a21-b33*a32*c32*a11*b21*a23-b33*a32*c32*a21*b21*a13+2*b33*a32*c33*a11*b22*a21-b33*a32*c33*a11*b21*a22+b12*a31*c32*a33*b23*a21+2*b33*a31*c31*a12*b23*a22,b32*c32*c33*b21^2*a13-b23*c13*a31*c21*b32^2+2*b22*c13*a32*c23*b31^2+b23*b31*c31*b32*c12*a23+2*b23*b21*c32*a31*c13*b32-b22*b11*c32*a31*c23*b33-b13*b31*c31*a22*b22*c33+b22*b32*c31*b33*c21*a13+b13*b31*c32*b32*c21*a23+2*b22*c11*a32*c21*b33^2+2*b13*b31*c31*c32*b23*a22+b21*b31*c12*a33*c23*b32-2*b21*b32*c33*b33*c11*a22+b33*c11*a33*b22^2*c31-b12*b31*c31*c33*b23*a22+b13*b31*c22*a31*c23*b32-b11*b22*c33*a33*c22*b31+b21*b31*c33*b32*c23*a12+b21*b32*c31*b33*c12*a23-b13*b21*c31*a32*c23*b32+2*b13*b22*c31*a32*c23*b31-2*b21*b31*c13*a32*c23*b32+2*b21*b33*c31*c32*b22*a13+b12*b32*c33*a21*c21*b33+b22*b31*c32*b33*c21*a13-b12*b33*c32*a21*b21*c33+b23*b32*c32*c21*a11*b33-2*b22*b31*c11*a32*c23*b33-b32*b13*c21*a33*b22*c31-b22*c32*c13*a23*b31^2+b23*b31*c12*a32*c21*b33-2*b23*b31*c32*b32*c13*a21-2*b23*b31*c32*b33*c11*a22-b21*b33*c32*c33*b22*a11+b23^2*c32*b31*c11*a32+2*b11*b32*c31*c33*b23*a22-b31*b12*c23*a32*b21*c33+2*b22*b21*c31*b32*c13*a33+b23*b31*c31*b32*c22*a13+2*b13*b21*c32*a31*c23*b32-b32*b11*c23*a31*b22*c33-b23*c12*a32*c23*b31^2-2*b22*b31*c13*a32*c21*b33+b12*b31*c22*a31*c23*b33-b22*b11*c33*a33*c21*b32+2*b21*c33*b32^2*c11*a23-b23*b11*c33*a31*c22*b32-2*b21*b31*c12*a33*c22*b33-4*b13*b23*c32*a31*c21*b32-b12*b32*c31*c33*b23*a21-b11*b33*c31*a22*b22*c33-2*b21*b31*c33*b32*c22*a13+2*b23*c12*a33*c22*b31^2+2*b33*b12*c21*a33*b22*c31+2*b23*c32*b31^2*c23*a12+2*b21*b23*c32*b32*c11*a33+b33*c12*a33*b21^2*c32-b13*b21*c32*a32*c21*b33-b21*c32*b33^2*c12*a21+b21*b31*c13*a32*c22*b33-b12*b31*c31*a23*b23*c32+2*b12*b31*c31*c33*b22*a23-b22*c13*a33*c22*b31^2-b22*c12*a33*c23*b31^2-b21*c12*a32*c21*b33^2+b33*c32*c33*b21^2*a12+b12*b31*c32*b33*c23*a21+b23*b31*c13*a31*c22*b32+2*b11*c33*b32^2*c21*a23-b21*c33*b32^2*c23*a11-b21*b22*c31*a32*c13*b33-b21*b12*c31*a32*c23*b33+b31*c31*c32*b23^2*a12+2*b21*b12*c32*a33*c23*b31+b21^2*c33*b32*c12*a33+b21*b31*c32*c13*a23*b32+2*b11*b32*c32*c33*b21*a23-b22*b21*c33*b32*c11*a33-b22*c31*b33^2*c21*a12+2*b22*c31*b33^2*c22*a11-2*b13*b31*c32*b32*c23*a21+2*b13*c31*b32^2*c23*a21+2*b12*c31*b33^2*c22*a21-b22*c12*a31*c21*b33^2+b21*b31*c32*b33*c12*a23-2*b23*b31*c12*a33*c21*b32+b23*b31*c11*a32*c23*b32+b33*c31*c33*b22^2*a11-b11*b31*a33*c22^2*b33-2*b12*b31*c31*b33*c22*a23-b11*b23*c32*a32*c23*b31-2*b22*b32*c31*b33*c13*a21+b21*b32*c32*b33*c13*a21+b11*b33*c32^2*b23*a21-b12*b33*c31*c32*b23*a21+2*b23*c32*b31^2*c13*a22+b22*b32*b23*a13*c31^2+b22^2*c31*a31*c13*b33+b22*b32*c33*c11*a21*b33+b21*b32*c13*a32*c21*b33-2*b22*b31*c33*b33*c12*a21+b22*b31*c11*a33*c22*b33+b23*b31*c33*b32*c21*a12-2*b11*b31*c33*b32*c22*a23+b23*b32*c12*a31*c21*b33+b22*b31*c11*a33*c23*b32-b13*b31*c32*c33*b21*a22+2*b23*b22*c32*a31*c11*b33-b13*b33*c31*c32*b21*a22-b12*b21*c33*a33*c21*b32-b31*c32^2*b23^2*a11-b22*b32*c31*c33*b23*a11+2*b21*b13*c33*a32*c22*b31-b21*b22*c33*b31*c12*a33-b31*b13*c22*a33*b21*c32-b11*b31*c32*c33*b23*a22-2*b11*b31*c32*b33*c23*a22-b23*b21*c33*a31*c12*b32-b12*b21*c32*a33*c21*b33+b11*a31*c22^2*b33^2-b22*b13*c31*a31*c23*b32+2*b13*b23*c31*a31*c22*b32-2*b22*b31*c33*b32*c11*a23-b23*b11*c32*a32*c21*b33+b12*b31*c31*b33*c23*a22-b11*c33*b32^2*c23*a21+b22*b32*c11*a31*c23*b33-b12*c33*b31^2*c23*a22-2*b12*b31*c33^2*b22*a21+2*b23*b11*c32*a31*c23*b32-b11*b22*c31*a32*c23*b33-b13*b22*c33*a32*c21*b31-b23*b21*c32*a32*c11*b33+b13*b31*c32*b33*c22*a21+b22^2*c33*b31*c11*a33-b22*c11*a31*c22*b33^2+b32*c13*a32*b21^2*c33+b32*c11*a32*b23^2*c31+b11*b31*c32*a23*c23*b32-b33*b12*c21*a32*b23*c31+2*b12*b22*c31*a31*c23*b33-b31*c33^2*b22^2*a11-4*b11*b21*c33*a32*c22*b33-2*b23^2*c31*b31*c12*a32-b13*b32*c32*a21*b21*c33-2*b23*b31*c12*a31*c22*b33+2*b11*c32*b33^2*c21*a22-2*b11*b33*c32^2*b21*a23+b13*b31*c31*b32*c22*a23-2*b13*b31*c31*b32*c23*a22+2*b21*b12*c33*a32*c21*b33-b33*b13*c21*a32*b22*c31-2*b13*b32*c31^2*b23*a22+b13*b32*c31^2*b22*a23-2*b21*b32*c13*a31*c22*b33-b21*c31*c12*a22*b33^2-b21*c31*c22*a12*b33^2-b23*c31*b32^2*c11*a23-b23*c33*c11*a21*b32^2-b23*c32*b31^2*c22*a13+b12*b31*c32*b33*c21*a23+2*b23*b12*c32*a31*c21*b33+2*b12*b21*c33*a31*c22*b33-b32*c31^2*b23^2*a12+b23*b31*c32*b33*c22*a11-b32*b21*c13*a31*b22*c33-2*b22^2*c31*b31*c13*a33-2*b22^2*c33*a31*c11*b33-b23*b22*c33*b31*c11*a32+2*b12*b23*c31*a33*c22*b31-b33*c31^2*b22^2*a13-b13*b31*c31*c32*b22*a23+2*b22*b13*c33*a31*c21*b32+b22*b31*c31*b33*c23*a12-b11*b23*c33*a32*c21*b32-2*b11*b32*c22*a31*c23*b33+b21*b32*c33^2*b22*a11+2*b21*c33*b32^2*c21*a13+2*b12*b31*c32*c33*b23*a21-b12*b31*c32*c33*b21*a23+b12*b31*c33*b32*c23*a21-b31*b21*c12*a33*b23*c32+b23*b32*c11*a31*c22*b33-b23*c32*b31^2*c12*a23-b23*c33*c12*a22*b31^2-b23*c33*c22*a12*b31^2-b23*c13*a32*c22*b31^2-b23*c11*a31*c23*b32^2+2*b23*c11*a33*c21*b32^2+2*b23*c31*b32^2*c13*a21-b23*c33*c21*a11*b32^2-b23*c31*b32^2*c21*a13+2*b23*c31*b32^2*c23*a11+b32*c31*c32*b23^2*a11+b23^2*c31*a31*c12*b32-2*b23^2*c32*a31*c11*b32-b12*c22*a33*c23*b31^2-b12*c32*a23*c23*b31^2+2*b12*c33*b31^2*c22*a23+b12*b31*c33^2*b21*a22-b12*b31*a31*c23^2*b32-b12*b32*a33*c21^2*b33+b12*b32*a23*b23*c31^2+b12*b32*a21*b21*c33^2-b12*c21*a31*c22*b33^2+b12*b33*c31^2*b23*a22-2*b12*b33*c31^2*b22*a23-b12*c32*a21*c21*b33^2-b12*c31*b33^2*c21*a22-b13*c22*a32*c23*b31^2-b13*c32*b31^2*c22*a23+2*b13*c32*b31^2*c23*a22-b13*c33*a22*c22*b31^2-b13*b31*a31*c22^2*b33-2*b13*b31*c32^2*b23*a21+b13*b31*c32^2*b21*a23-b13*c21*a31*c23*b32^2-b13*c33*a21*c21*b32^2-b13*b32*a32*c21^2*b33-b13*c31*b32^2*c21*a23+b13*b33*a22*b22*c31^2+b13*b33*a21*b21*c32^2+b31*c13*a31*b22^2*c33+b31*c12*a31*b23^2*c32+b31*c31*c33*b22^2*a13+2*b22*c33*b31^2*c12*a23-b22*c32*c23*a13*b31^2-b22*c32*c11*a21*b33^2-b22*c32*c21*a11*b33^2+2*b22*c31*b33^2*c12*a21-b22*c31*b33^2*c11*a22+b22*b33*c31^2*b23*a12+2*b22*c33*b31^2*c22*a13-b22*c33*b31^2*c23*a12-b22*c33*b31^2*c13*a22-b11*b31*a32*c23^2*b32+b11*b31*a23*b23*c32^2+b11*b31*a22*b22*c33^2-b11*c21*a33*c23*b32^2-b11*c31*a23*c23*b32^2+b11*b32*c33^2*b22*a21-2*b11*b32*c33^2*b21*a22-b11*c21*a32*c22*b33^2-b11*c31*a22*c22*b33^2-b11*c32*b33^2*c22*a21+b21*b31*b22*a12*c33^2+b21*b31*b23*a13*c32^2-b21*c33*b32^2*c13*a21-b21*c31*c13*a23*b32^2-b21*c31*c23*a13*b32^2+2*b21*c13*a31*c23*b32^2-b21*c13*a33*c21*b32^2-b21*c11*a33*c23*b32^2+b21*b33*c32^2*b23*a11+2*b21*c32*b33^2*c21*a12-b21*c32*b33^2*c22*a11+2*b21*c32*b33^2*c11*a22-b21*c11*a32*c22*b33^2+2*b21*c12*a31*c22*b33^2+b21^2*c32*a32*c13*b33-2*b21^2*c32*b32*c13*a33-2*b21^2*c33*a32*c12*b33-b11*b33*c32*c33*b22*a21+2*b11*b33*c32*c33*b21*a22+2*b12*b21*c31*a33*c23*b32-b12*b21*c31*a33*c22*b33-b12*b21*c32*a31*c23*b33-4*b12*b22*c31*a33*c23*b31-4*b12*b22*c33*a31*c21*b33+2*b12*b22*c33*a33*c21*b31-b12*b23*c31*a31*c23*b32-b12*b23*c32*a31*c23*b31-b12*b23*c32*a33*c21*b31-b12*b23*c33*a31*c22*b31+2*b12*b23*c33*a31*c21*b32-2*b12*b31*c21*a32*c23*b33+b12*b31*c21*a33*c23*b32+b12*b31*c21*a33*c22*b33+b12*b31*c31*a23*c23*b32+b12*a32*c23^2*b31^2+b12*a32*c21^2*b33^2+b13*a33*c22^2*b31^2+b13*a33*c21^2*b32^2-b32*c33^2*b21^2*a12-b33*c32^2*b21^2*a13+b11*a31*c23^2*b32^2-2*b12*b31*c33*b32*c21*a23-2*b12*b31*c33*b33*c22*a21+b12*b31*c33*b33*c21*a22+b12*b32*c21*a31*c23*b33+b12*b32*c31*b33*c21*a23-2*b12*b32*c31*b33*c23*a21-b12*b32*c31*c33*b21*a23+2*b12*b33*c31*c32*b21*a23+2*b12*b33*c31*c33*b22*a21-b12*b33*c31*c33*b21*a22+2*b13*b21*c31*a32*c22*b33-b13*b21*c33*a31*c22*b32-b13*b21*c33*a32*c21*b32-b13*b22*c31*a31*c22*b33-b13*b22*c32*a31*c23*b31+2*b13*b22*c32*a31*c21*b33-b13*b22*c33*a31*c22*b31-4*b13*b23*c31*a32*c22*b31+2*b13*b23*c32*a32*c21*b31+b13*b31*c21*a32*c23*b32+b13*b31*c21*a32*c22*b33-2*b13*b31*c21*a33*c22*b32+b13*b31*c31*a22*c22*b33-2*b13*b31*c32*b33*c21*a22+2*b13*b31*c32*c33*b22*a21+b13*b31*c33*b32*c22*a21+b13*b31*c33*b32*c21*a22+b13*b32*c21*a31*c22*b33+b13*b32*c32*a21*c21*b33+2*b13*b32*c31*c32*b23*a21-b13*b32*c31*c32*b21*a23-2*b13*b32*c31*b33*c22*a21+b13*b32*c31*b33*c21*a22-b13*b32*c31*c33*b22*a21+2*b13*b32*c31*c33*b21*a22-b13*b33*c31*c32*b22*a21+b21*b31*c13*a33*c22*b32+b21*b31*c32*c23*a13*b32-2*b21*b31*c32*b33*c23*a12+b21*b31*c32*b33*c22*a13-b21*b31*c32*c33*b23*a12-b21*b31*c32*c33*b22*a13+b21*b31*c12*a32*c23*b33-2*b21*b31*c32*b33*c13*a22+b21*b31*c33*b32*c13*a22-2*b21*b31*c33*b32*c12*a23+b21*b31*c33*c12*a22*b33+b21*b31*c33*c22*a12*b33+b21*b32*c32*b33*c23*a11-2*b21*b32*c32*b33*c21*a13-b21*b32*c32*c33*b23*a11-2*b21*b32*c33*b33*c21*a12+b21*b32*c33*b33*c22*a11+b21*b32*c33*b33*c12*a21-b21*b32*c31*b23*a13*c32+b21*b32*c31*b33*c23*a12+b21*b32*c31*b33*c22*a13+2*b21*b32*c31*c33*b23*a12-b21*b23*c31*b32*c12*a33-b21*b33*c31*c32*b23*a12-b21*b33*c31*b22*a12*c33-b21*b32*c31*c33*b22*a13+b21*b32*c31*b33*c13*a22-2*b21*b32*c32*b33*c11*a23+b21*b32*c11*a32*c23*b33+b21*b32*c11*a33*c22*b33-2*b21*b32*c12*a31*c23*b33+b21*b32*c12*a33*c21*b33-b21*b23*c32*b31*c13*a32+2*b21*b23*c33*b31*c12*a32-b21*b23*c33*a32*c11*b32-b21*b23*c31*a32*c13*b32+2*b21*b22*c33*a32*c11*b33-b21*b22*c31*b33*c12*a33+2*b21*b22*c32*b31*c13*a33-b21*b22*c32*b33*c11*a33-b21*b12*c33*a33*c22*b31-b21*b13*c31*a33*c22*b32-b21*b13*c32*a32*c23*b31+2*b21*b13*c32*a33*c21*b32+b22*b31*c33*b32*c13*a21+b22*b31*c31*c13*a23*b32+b22*b31*c31*c23*a13*b32-b22*b31*c31*b23*a13*c32-2*b22*b31*c31*b33*c22*a13-b22*b31*c31*c33*b23*a12-2*b22*b31*c31*b33*c12*a23+b22*b31*c31*b33*c13*a22+b22*b31*c32*b33*c13*a21+b22*b31*c32*b33*c11*a23-2*b22*b31*c13*a31*c23*b32+b22*b31*c13*a31*c22*b33+b22*b31*c13*a33*c21*b32+2*b11*b21*c32*a32*c23*b33-4*b11*b21*c32*a33*c23*b32+2*b11*b21*c33*a33*c22*b32-b11*b22*c31*a33*c22*b33+2*b11*b22*c32*a33*c23*b31-b11*b22*c32*a33*c21*b33+2*b11*b22*c33*a32*c21*b33-b11*b23*c31*a32*c23*b32-b11*b23*c31*a33*c22*b32+2*b11*b23*c32*a33*c21*b32+2*b11*b23*c33*a32*c22*b31+b11*b31*c22*a32*c23*b33+b11*b31*c22*a33*c23*b32-b32*b12*c23*a31*b21*c33+2*b32*b13*c21*a32*b23*c31-b32*b22*c11*a33*b23*c31-b33*b21*c12*a31*b23*c32-b33*b22*c11*a32*b23*c31-b33*b11*c22*a31*b23*c32+2*b33*b11*c22*a33*b21*c32-b33*b13*c22*a31*b21*c32-b22*b13*c32*a33*c21*b31+2*b22*b21*c33*a31*c12*b33+b22*b31*c12*a31*c23*b33+b22*b31*c12*a33*c21*b33+b22*b32*c31*b33*c11*a23-2*b22*b32*c31*b33*c23*a11+b22*b32*c33*c21*a11*b33-2*b22*b32*c11*a33*c21*b33+b22*b32*c13*a31*c21*b33-b22*b33*c31*c32*b23*a11+b23*b32*c31*b33*c11*a22+2*b23*b11*c31*a32*c22*b33-b23*b12*c31*a31*c22*b33+2*b23*b12*c31*a32*c23*b31-b23*b12*c33*a32*c21*b31+b23*b31*c32*b32*c11*a23+b23*b31*c33*b32*c22*a11+b23*b31*c33*b32*c11*a22+b23*b31*c33*b32*c12*a21+b23*b31*c31*c12*a22*b33+b23*b31*c31*c22*a12*b33+b23*b31*c32*b32*c21*a13-2*b23*b31*c32*b32*c23*a11-2*b23*b31*c31*b32*c13*a22-2*b23*b31*c31*b32*c23*a12+b23*b31*c11*a32*c22*b33-2*b23*b31*c11*a33*c22*b32+b23*b31*c12*a31*c23*b32+b23*b31*c13*a32*c21*b32-2*b23*b32*c11*a32*c21*b33+b23*b32*c32*c11*a21*b33+b23*b32*c31*b33*c21*a12-2*b23*b32*c31*b33*c22*a11-2*b23*b32*c31*b33*c12*a21+2*b23*b21*c31*a32*c12*b33-b23*b22*c31*a31*c12*b33+2*b23*b22*c31*b31*c13*a32-2*b23*b31*c32*b33*c21*a12+b23*b31*c32*b33*c12*a21-b31*b11*c22*a33*b23*c32-b31*b11*c23*a32*b22*c33+2*b31*b12*c23*a31*b22*c33+2*b31*b13*c22*a31*b23*c32-b31*b21*c13*a32*b22*c33+2*b32*b11*c23*a32*b21*c33-b32*b12*c21*a33*b23*c31+2*b22*b13*c31*a33*c22*b31-b22*b21*c32*a31*c13*b33-b22*b23*c32*a31*c13*b31-b22*b23*c32*b31*c11*a33-b22*b23*c33*a31*c12*b31+2*b22*b23*c33*a31*c11*b32-b22*b23*c31*a31*c13*b32+2*b22*b23*c31*b31*c12*a33+b22*b31*c32*b33*c23*a11+2*b22*b31*c32*c33*b23*a11-2*b22*b31*c33*b32*c21*a13+b22*b31*c33*b32*c23*a11+b22*b31*c33*b33*c21*a12-2*b22*b31*c33*b33*c22*a11+b22*b31*c33*b33*c11*a22+2*b22*b11*c31*a33*c23*b32+2*b22*b11*c33*a31*c22*b33+b11*b31*c32*b33*c22*a23-b11*b31*c32*c33*b22*a23+b11*b31*c33*b32*c23*a22+b11*b31*c33*a22*c22*b33+b11*b32*c21*a32*c23*b33+b11*b32*c21*a33*c22*b33-b11*b32*c31*a23*b23*c32+b11*b32*c31*b33*c23*a22+b11*b32*c31*b33*c22*a23-b11*b32*c31*c33*b22*a23+b11*b32*c32*b33*c23*a21-2*b11*b32*c32*b33*c21*a23-b11*b32*c32*c33*b23*a21+b11*b32*c33*b33*c22*a21-2*b11*b32*c33*b33*c21*a22+2*b11*b33*c31*c32*b22*a23-b11*b33*c31*c32*b23*a22,b12*c32*c13*a23*b31^2+b12*b13*c33*a31*c22*b31-b12*b31*c32*b33*c21*a13+b12*b33*c31*c32*b23*a11+b31*b11*c13*a32*b22*c33-2*b11*b12*c33*a32*c21*b33+2*b13*b31*c32*b32*c13*a21-2*b12*b33*c31*c33*b22*a11+2*b13*b31*c12*a33*c21*b32-b12*b31*c12*a31*c23*b33-2*b21*b12*c32*b31*c13*a33+2*b13*b31*c12*a31*c22*b33+b11*b22*c33*b31*c12*a33+b12*c31*b33^2*c11*a22+b12*c32*c23*a13*b31^2-b12^2*c31*a31*c23*b33-2*b12*c31*b33^2*c22*a11-b13*b31*c31*c12*a22*b33-b21*b32*c33*b33*c12*a11-2*b23*b12*c31*b31*c13*a32-b23*b31*c11*a32*c13*b32+b12*c13*a33*c22*b31^2-b11*b32*c11*a33*c22*b33+b23*c32*b31^2*c12*a13-b11*b31*c13*a32*c22*b33+2*b13^2*c31*a32*c22*b31-b23*b31*c31*b32*c12*a13+b13*b31*c32*c33*b21*a12+b11*b33*c32*c33*b22*a11+2*b23*b31*c11*b32*c12*a33+b13*b11*c32*a32*c21*b33+b12*b13*c31*a31*c23*b32+b13*b32*c31*c32*b21*a13-2*b23*b11*c32*a31*c13*b32-2*b11*b23*c32*b32*c11*a33-b23*b31*c33*b32*c11*a12-b13*b31*c32*b33*c22*a11+2*b12*b32*c31*b33*c13*a21-b32*c32*c33*b11^2*a23-b23*b31*c32*b33*c12*a11-b12*b31*c31*c23*a13*b32-b21*b32*c31*b33*c12*a13-b11*b31*c33*b32*c23*a12-b33*c22*c32*b11^2*a33-b12*b31*c11*a33*c22*b33+b11*c11*a33*c23*b32^2+2*b22*b31*c33*b32*c11*a13-2*b12*c13*a32*c23*b31^2+b11*c32*b33^2*c12*a21+b11*c33*b32^2*c23*a11-b12*b32*c33*c11*a21*b33+b13*c32*b31^2*c12*a23-b12*b31*c12*a33*c21*b33-2*b13*b21*c32*a31*c13*b32+4*b12*b22*c33*a31*c11*b33+2*b21*b32*c32*b33*c11*a13-b11*b32*c33*b33*c12*a21-2*b11*b21*c32*a32*c13*b33-2*b13*b32*c31*c32*b23*a11-b12*b31*c31*c13*a23*b32-b22*b31*c33*b33*c11*a12+2*b22*b32*c31*b33*c13*a11+2*b13*b31*c11*a33*c22*b32+b32*b11*c13*a31*b22*c33+2*b11*b31*c32*b33*c23*a12+b13*b21*c32*a32*c11*b33-b21*b32*c11*a32*c13*b33+2*b21*b32*c33*b33*c11*a12-b11*b32*c33*b33*c22*a11-2*b21*b13*c33*b31*c12*a32-b11*b32*c33^2*b12*a21-2*b11*c33*b32^2*c21*a13+2*b23*b32*c31*b33*c12*a11-b31*c31*c32*b13^2*a22-2*b21*b12*c33*a32*c11*b33+2*b13*b31*c32*b32*c23*a11-2*b31*b13*c12*a31*b23*c32-2*b12*b31*c31*c33*b22*a13+2*b11*b31*c32*b33*c13*a22-2*b12*b21*c33*a31*c12*b33+b21*c11*a32*c12*b33^2+b21*c32*b33^2*c12*a11+b13*c32*b31^2*c22*a13-2*b13*c32*b31^2*c23*a12+b11*b32*c32*c33*b23*a11+b23*c11*a31*c13*b32^2-2*b13*c31*b32^2*c13*a21-b11*b31*b12*a22*c33^2+b11*b13*c31*a33*c22*b32-b11*b32*c31*b33*c23*a12+b21*b13*c31*b32*c12*a33-2*b13*c31*b32^2*c23*a11+2*b13*b32*c31^2*b23*a12-b12*b31*c13*a33*c21*b32+b23*c33*c12*a12*b31^2+b23*c12*b31^2*c13*a32-2*b11*c33*b32^2*c11*a23+b11*c31*c13*a23*b32^2-2*b22*b11*c33*a31*c12*b33+2*b13*b31*c32*b33*c11*a22+b22*b11*c32*a31*c13*b33+b12*b11*c33*a33*c21*b32-b31*c31*c33*b12^2*a23+b23*b11*c32*a32*c11*b33+2*b11*b32*c33*b33*c21*a12+b23*c33*c11*a11*b32^2+4*b12*b22*c31*b31*c13*a33+b33*b12*c21*c31*b13*a32+b21*c31*c13*a13*b32^2-b13*b32*c32*c21*a11*b33+b13*c33*c12*a22*b31^2+b13*c33*c22*a12*b31^2-2*b22*b13*c33*a31*c11*b32-b13*b32*c32*c11*a21*b33+b11*b31*c32*c33*b22*a13+2*b12*b32*c31*b33*c23*a11+b22*c32*c11*a11*b33^2+b21*b12*c33*b31*c12*a33+b11*b31*c32*c33*b13*a22+b22*c31*b33^2*c11*a12+b13*b32*c31*c33*b22*a11-b13^2*c31*a31*c22*b32-b32*c31*c32*b13^2*a21+b33*b13*c12*a31*b21*c32-2*b12*b22*c31*a31*c13*b33+b13*b22*c32*a31*c13*b31+b11*b22*c32*b33*c11*a33+b23*b11*c33*a31*c12*b32+2*b12*b31*c31*b33*c22*a13-2*b23*b11*c31*a32*c12*b33+2*b13*b32*c31*b33*c22*a11-2*b11*b22*c33*a32*c11*b33+b13*b12*c33*a32*c21*b31-2*b12*c33*b31^2*c12*a23+b12*b21*c32*a31*c13*b33+2*b11*b32*c32*b33*c21*a13+b12*b23*c33*a31*c12*b31-2*b22*c31*b33^2*c12*a11-2*b21*b13*c32*b32*c11*a33-b12*b32*c31*b33*c11*a23+b22*c11*a31*c12*b33^2+2*b13*b31*c31*b32*c13*a22-b32*c21*c31*b13^2*a32-b11*b31*b23*a13*c32^2-b11*b31*b13*a23*c32^2-b32*c23*a32*b11^2*c33+b33*b11*c12*a31*b23*c32-b13*b31*c32*b32*c21*a13-b11*b31*c33*b32*c13*a22+b22*b32*b33*c11^2*a33-b22*b31*c33*b32*c13*a11+b12*b31*c31*c33*b23*a12-b13*b32*c12*a31*c21*b33+b11*b33*c31*c32*b23*a12-2*b23*c31*b32^2*c13*a11-2*b23*b12*c32*a31*c11*b33+b12*c12*a33*c23*b31^2-b12*b32*b13*a23*c31^2+2*b11*b32*c33^2*b21*a12-b11*b32*c33^2*b22*a11-b11*b31*c33*c22*a12*b33+b23*b32*a32*c11^2*b33-2*b31*b12*c13*a31*b22*c33+b12*c33*b31^2*c13*a22-b33*c31*c33*b12^2*a21-b12*b32*c13*a31*c21*b33+2*b21*b31*c33*b32*c12*a13+b22*b13*c31*a31*c13*b32-2*b13*b31*c31*c32*b23*a12+2*b21*b32*c12*a31*c13*b33+2*b22*b31*c31*b33*c12*a13+2*b12*b33*c31^2*b22*a13-b12*b33*c31^2*b23*a12-b13*b31*c33*b32*c22*a11+b13*b21*c33*a31*c12*b32+b11*b33*c31*b12*a22*c33+b23*c31*b32^2*c11*a13+b13*c31*b32^2*c21*a13-b13*b33*b21*a11*c32^2-b13*b32*c31^2*b22*a13+b13*b33*c31*c32*b22*a11-2*b13*b22*c32*a31*c11*b33+b32*c33^2*b11^2*a22-b22*a32*c11^2*b33^2-b22*b31^2*c13^2*a32-b23*b31^2*c12^2*a33-b23*b32^2*c11^2*a33+b31*c32^2*b13^2*a21+b32*c31^2*b13^2*a22-b21*a31*c12^2*b33^2-b21*a31*c13^2*b32^2+b33*c31^2*b12^2*a23+b31*c33^2*b12^2*a21+b33*c32^2*b11^2*a23+2*b13^2*c32*a31*c21*b32-b13^2*c32*a32*c21*b31-b13*b33*b22*a12*c31^2-b31*c23*a31*b12^2*c33-b31*c22*a31*b13^2*c32-2*b12*c33*b31^2*c22*a13+b12*c33*b31^2*c23*a12-b11*b31*b22*a12*c33^2+b11*c33*b32^2*c13*a21+b11*c31*c23*a13*b32^2-2*b11*c13*a31*c23*b32^2+b11*c13*a33*c21*b32^2+2*b11*b33*c32^2*b21*a13-b11*b33*c32^2*b23*a11-2*b11*c32*b33^2*c21*a12+b11*c32*b33^2*c22*a11-2*b11*c32*b33^2*c11*a22-b11*b33*c32^2*b13*a21+b11*c31*c12*a22*b33^2+b11*c31*c22*a12*b33^2+b11*c11*a32*c22*b33^2-2*b11*c12*a31*c22*b33^2+b11*c12*a32*c21*b33^2-b33*c32*c33*b11^2*a22-b11^2*c32*a32*c23*b33+2*b11^2*c32*a33*c23*b32+2*b11^2*c33*a32*c22*b33-b11^2*c33*a33*c22*b32+b22*b31*a31*c13^2*b32+b22*c12*b31^2*c13*a33+b22*c32*c13*a13*b31^2+b22*c33*b31^2*c13*a12-2*b22*c33*b31^2*c12*a13+b21*b31*b33*c12^2*a33+b21*b31*a32*c13^2*b32+b21*c11*b32^2*c13*a33-2*b21*c33*b32^2*c11*a13+b21*c33*b32^2*c13*a11-2*b21*c32*b33^2*c11*a12+b21*c31*c12*a12*b33^2-b33*c21*c31*b12^2*a33-2*b23*c32*b31^2*c13*a12+b23*b31*a31*c12^2*b33+b11*b23*c32*b31*c13*a32-2*b11*b23*c33*b31*c12*a32+b11*b23*c33*a32*c11*b32+b11*b23*c31*a32*c13*b32-2*b11*b13*c33*a32*c22*b31+b11*b13*c33*a32*c21*b32+4*b11*b21*c32*b32*c13*a33+4*b11*b21*c33*a32*c12*b33-2*b11*b21*c33*b32*c12*a33+b11*b22*c31*a32*c13*b33+b11*b22*c31*b33*c12*a33-2*b11*b22*c32*b31*c13*a33+b11*b12*c31*a32*c23*b33+b11*b12*c31*a33*c22*b33-2*b11*b12*c32*a33*c23*b31+b11*b12*c32*a33*c21*b33-b12*b32*c33*c21*a11*b33-b12*b32*c11*a31*c23*b33+2*b12*b32*c11*a33*c21*b33-2*b12*b33*c31*c32*b21*a13+b12*b33*c31*c33*b21*a12+b12*b33*c31*c32*b13*a21-b13*b32*c31*b33*c11*a22+b13*b33*c31*c32*b21*a12-2*b13*b11*c31*a32*c22*b33-2*b13*b11*c32*a31*c23*b32+b13*b11*c33*a31*c22*b32+b13*b12*c31*a31*c22*b33-2*b13*b12*c31*a32*c23*b31-2*b13*b12*c32*a31*c21*b33+b32*b12*c11*a33*b23*c31+b32*b12*c13*a31*b21*c33+b32*b12*c21*c31*b13*a33+b31*b13*c12*a33*b21*c32-2*b12*b31*c32*c33*b23*a11+b12*b31*c32*c33*b21*a13+2*b12*b31*c33*b32*c21*a13-b12*b31*c33*b32*c23*a11-b12*b31*c33*b33*c21*a12+2*b12*b31*c33*b33*c22*a11+2*b12*b31*c33*b33*c12*a21-b12*b31*c33*b33*c11*a22-2*b12*b11*c31*a33*c23*b32+b12*b11*c32*a31*c23*b33-2*b12*b11*c33*a31*c22*b33-2*b12*b13*c31*a33*c22*b31+b12*b13*c32*a31*c23*b31+b12*b13*c32*a33*c21*b31+b12*b32*c31*c33*b13*a21-b12*b32*c31*b33*c21*a13+b12*b32*c31*c33*b23*a11+b12*b32*c31*c33*b21*a13-2*b12*b23*c33*a31*c11*b32+b12*b23*c31*a31*c13*b32-2*b12*b23*c31*b31*c12*a33-b12*b31*c32*b33*c23*a11-b23*b31*c11*a32*c12*b33-b23*b31*c12*a31*c13*b32+2*b23*b31*c31*b32*c13*a12-b23*b31*c31*c12*a12*b33-b23*b32*c31*b33*c11*a12-b23*b32*c32*c11*a11*b33-b23*b32*c11*a31*c12*b33-b23*b31*c32*b32*c11*a13+2*b23*b31*c32*b32*c13*a11+2*b23*b31*c32*b33*c11*a12-b23*b31*c33*b32*c12*a11-2*b32*b13*c11*a32*b23*c31+b32*b13*c11*a33*b22*c31-b11*b31*c12*a32*c23*b33-b11*b31*c12*a33*c23*b32+b11*b31*c32*c33*b12*a23+2*b11*b31*c33*b32*c12*a23+2*b11*b31*c33*b32*c22*a13-b11*b31*c33*c12*a22*b33-b11*b32*c32*b33*c23*a11-2*b11*b32*c32*c33*b21*a13+2*b11*b32*c33*b33*c11*a22+b11*b32*c31*b13*a23*c32+b11*b32*c31*b23*a13*c32-b11*b32*c31*b33*c22*a13-2*b11*b32*c31*c33*b23*a12+b11*b23*c31*b32*c12*a33+2*b11*b31*c12*a33*c22*b33+2*b11*b31*c13*a32*c23*b32+b11*b33*c31*b22*a12*c33-2*b11*b33*c31*c32*b22*a13+b11*b33*c31*c32*b13*a22-2*b11*b33*c31*c32*b12*a23+b11*b32*c31*c33*b22*a13-b11*b32*c31*b33*c12*a23-b11*b32*c31*b33*c13*a22+b11*b32*c31*c33*b12*a23-2*b11*b32*c31*c33*b13*a22+b23*b12*c33*b31*c11*a32+b23*b12*c31*a31*c12*b33+b22*b13*c32*b31*c11*a33-b22*b32*c33*c11*a11*b33-2*b22*b13*c31*b31*c12*a33+2*b22*b31*c11*a32*c13*b33-b22*b31*c11*b32*c13*a33-b22*b31*c11*b33*c12*a33-b22*b31*c12*a31*c13*b33-b22*b31*c31*c13*a13*b32-b22*b31*c31*b33*c13*a12-b22*b31*c32*b33*c11*a13-b22*b31*c32*b33*c13*a11+2*b22*b31*c33*b33*c12*a11-b22*b32*c11*a31*c13*b33-b22*b32*c31*b33*c11*a13+b21*b13*c32*b31*c13*a32-b21*b31*c12*a32*c13*b33-b21*b31*c12*b32*c13*a33-b21*b31*c32*c13*a13*b32+2*b21*b31*c32*b33*c13*a12-b21*b31*c32*b33*c12*a13-b21*b31*c33*b32*c13*a12-b21*b31*c33*c12*a12*b33-b21*b32*c11*b33*c12*a33+b21*b12*c31*a32*c13*b33+b22*b11*c33*b32*c11*a33-2*b22*b11*c31*b32*c13*a33+b31*b11*c12*a33*b23*c32+b31*b11*c22*c32*b13*a33+b31*b11*c23*a32*b12*c33-b11*b31*c13*a33*c22*b32-b11*b31*c32*c13*a23*b32-b11*b31*c32*c23*a13*b32-b11*b31*c32*b33*c22*a13+b11*b31*c32*c33*b23*a12-b11*b31*c32*b33*c12*a23-b12*b32*b23*a13*c31^2+2*b12^2*c31*a33*c23*b31+2*b12^2*c33*a31*c21*b33-b12^2*c33*a33*c21*b31-b12*b32*b21*a11*c33^2+b12*c12*a31*c21*b33^2+b12*c11*a31*c22*b33^2-2*b12*c11*a32*c21*b33^2+b12*c32*c11*a21*b33^2+b12*c32*c21*a11*b33^2+b12*c31*b33^2*c21*a12-2*b12*c31*b33^2*c12*a21-b12*b33*c31^2*b13*a22-b12*b31*c33^2*b21*a12+2*b12*b31*c33^2*b22*a11-b13*b31*c32^2*b21*a13+2*b13*b31*c32^2*b23*a11-2*b13*c32*b31^2*c13*a22+b13*c12*a32*c23*b31^2-2*b13*c12*a33*c22*b31^2+b13*c13*a32*c22*b31^2+b13*c13*a31*c21*b32^2+b13*c11*a31*c23*b32^2-2*b13*c11*a33*c21*b32^2+b13*c31*b32^2*c11*a23+b13*c33*c11*a21*b32^2+b13*c33*c21*a11*b32^2+b33*b12*c11*a32*b23*c31+b33*b13*c11*a32*b22*c31-2*b32*b11*c13*a32*b21*c33+b32*b11*c23*a31*b12*c33+2*b13*b32*c31*b33*c12*a21+b13*b21*c33*a32*c11*b32+b13*b21*c31*a32*c13*b32-2*b13*b21*c31*a32*c12*b33+b13*b22*c33*a31*c12*b31+b13*b22*c33*b31*c11*a32+b13*b22*c31*a31*c12*b33-2*b13*b22*c31*b31*c13*a32-2*b13*b23*c31*a31*c12*b32+4*b13*b23*c31*b31*c12*a32+4*b13*b23*c32*a31*c11*b32-2*b13*b23*c32*b31*c11*a32-2*b13*b31*c32*c33*b22*a11+2*b13*b31*c32*b33*c21*a12-b13*b31*c32*b33*c12*a21-b21*b32*c31*b33*c13*a12-b21*b32*c32*b33*c13*a11+b31*b12*c13*a32*b21*c33+b12*b21*c32*b33*c11*a33-2*b12*b22*c33*b31*c11*a33+b12*b23*c32*a31*c13*b31+b12*b23*c32*b31*c11*a33-b13*b31*c32*b32*c11*a23-b13*b31*c33*b32*c21*a12-b13*b31*c33*b32*c11*a22-b13*b31*c33*b32*c12*a21-b13*b31*c31*c22*a12*b33+b13*b31*c31*b22*a12*c33-b13*b31*c31*b32*c12*a23+2*b13*b31*c31*b32*c23*a12+b13*b31*c31*c32*b22*a13-b13*b31*c31*b32*c22*a13-b13*b31*c11*a32*c23*b32-b13*b31*c11*a32*c22*b33-b13*b31*c12*a31*c23*b32-b13*b31*c12*a32*c21*b33-b13*b31*c13*a31*c22*b32-b13*b31*c13*a32*c21*b32-b13*b32*c11*a31*c22*b33+2*b13*b32*c11*a32*c21*b33+b13*b32*c32*b21*a11*c33-2*b13*b32*c31*c33*b21*a12-b13*b32*c31*b33*c21*a12-2*b33*b11*c12*a33*b21*c32+b33*b11*c22*a31*b13*c32-2*b33*b12*c11*a33*b22*c31+b11*b12*c33*a33*c22*b31+b11*b13*c31*a32*c23*b32+b11*b13*c32*a32*c23*b31-2*b11*b13*c32*a33*c21*b32-b12*b31*c33*b32*c13*a21+2*b12*b31*c33*b32*c11*a23+b12*b31*c31*b13*a23*c32+b12*b31*c31*b23*a13*c32-b12*b31*c31*b33*c23*a12+2*b12*b31*c31*b33*c12*a23-b12*b31*c31*b33*c13*a22+b12*b31*c31*c33*b13*a22-2*b12*b31*c32*c33*b13*a21-b12*b31*c32*b33*c13*a21-b12*b31*c32*b33*c11*a23+2*b12*b31*c13*a31*c23*b32-b12*b31*c13*a31*c22*b33+2*b12*b31*c13*a32*c21*b33+2*b12*b31*c11*a32*c23*b33-b12*b31*c11*a33*c23*b32+b12*b33*c32*b21*a11*c33+b12*b21*c33*b32*c11*a33-2*b12*b21*c31*b32*c13*a33+b12*b21*c31*b33*c12*a33+b11*b32*c32*c33*b13*a21-b11*b32*c32*b33*c13*a21+2*b11*b32*c32*b33*c11*a23+2*b11*b32*c13*a31*c22*b33-b11*b32*c13*a32*c21*b33-b11*b32*c11*a32*c23*b33+2*b11*b32*c12*a31*c23*b33-b11*b32*c12*a33*c21*b33-2*b11*b33*c32*c33*b21*a12+b11*b33*c32*c33*b12*a21-2*b12*b13*c33*a31*c21*b32,-c11*c32*a31*a23*c23*b32+2*c13*c31*a31*b32*c22*a23-c21*c32*a33*b31*c22*a13+2*c13*c23*a31*a32*b22*c31-c22*c31^2*b13*a23*a32+2*c12*c22*a31*a33*b21*c33+c13*c21*a32^2*b21*c33-c21*c23*c31*a32*b12*a33-c33^2*b31*c12*a22*a21-c21*c32*a33*b32*c23*a11-2*c23*c31*a32*c33*b22*a11-c11*c23*a32*a33*b21*c32-c33^2*b32*c11*a21*a22-c13*c22*a31*a32*b23*c31-c21*c32^2*b13*a23*a31+c33*a32*b32*c21^2*a13+c22*c31*c33*a32*b11*a23-c23*a31*c32^2*b23*a11+2*c13*c31*b31*a32*c23*a22-2*c21*c32*a32*c33*b23*a11-c21*c31*a32*c23*a13*b32+c22*c32*a31*c33*b23*a11-c11*c22*a32*a33*b21*c33-2*c23*c31*a32*c32*b21*a13-c21*c33*a32*b33*c22*a11-2*c31*a31*b32*c23^2*a12-c21*a31*b23*a13*c32^2+2*c11*c33*b31*a22*c22*a33-c12*c31^2*a33*b22*a23-2*c21*c32*a33*c33*b22*a11-c12*c32*a33*a21*c21*b33+c21*c32*c33*a31*b12*a23-2*c33*a33*b31*c22^2*a11+2*c23*c31^2*a32*b12*a23-c21*c23*a31*c32*b13*a32+2*c12*a31*c33^2*b21*a22-c22*c23*a31*c31*b12*a33+c21*c32*a31*c33*b22*a13-c21*c22*a31*c33*b12*a33+c22*c31*a32*c33*b23*a11-4*c13*c31*a31*b32*c23*a22+c31*c33*b31*c12*a22*a23+c23*c31*a33*c32*b21*a12-2*c31*c32*b33*a11*c23*a22+c21*c22*c32*b11*a33^2-c11*a31*a22*b22*c33^2+2*c13*a31*c32^2*b21*a23-4*c11*c32*a32*b33*c21*a23+c31*a32*b31*c23^2*a12+c31*a32*b32*c23^2*a11-2*c22*c32*c33*a31*b11*a23+2*c33^2*b32*a11*c22*a21+c22*c31*a32*c33*b21*a13+c31*a33*b31*c22^2*a13+c23*c31*a31*c32*b23*a12-c12*c31^2*a23*b23*a32-c12*a32*a21*b21*c33^2+c11*c32*a31*c33*b22*a23-2*c31*c33*b31*a12*c23*a22-c13*c31*b31*a32*c22*a23-c21*c32*a33*b33*c22*a11-c23*c32^2*a31*b13*a21-4*c12*c31*a31*b33*c22*a23-2*c21*c32*c33*a32*b13*a21-c12*c21*a31*a33*b22*c33+c31*c32*b31*a23*c23*a12+c13*c31*a31*c32*b23*a22+2*c21*c22*a31*c33*b13*a32-c23*a33*b22*a12*c31^2+c21*c31*a33*c32*b22*a13+c21*c32*c33*a31*b13*a22-c21*c33*a31*b32*c22*a13-c13*c32^2*a21*b21*a33-c21*c31*a33*c22*a12*b33-2*c11*c32*a32*c33*b23*a21+c11*c31*c32*a33*b22*a23+2*c12*c33*a31*b33*c22*a21-c12*c31*b31*a23*c23*a32+2*c23*a31*c32^2*b21*a13+2*c23*c32^2*a31*b11*a23+2*c22*c33*a32*b31*c23*a11+c21^2*a32*c32*b13*a33+c32*a31*b31*c23^2*a12+2*c13*c33*a31*b32*c21*a22+c23*c31*a32*c33*b21*a12-c33^2*b31*a12*c22*a21-c11*c33*a31*b32*c22*a23-2*c31*c33*b32*a13*c22*a21+2*c11*c32*a31*b33*c22*a23-c21*c31*a32*b33*c23*a12-c11*c22*a31*a33*b23*c32-c13*c31*a32*b33*c22*a21+2*c11*c31*a32*b33*c22*a23-c13*c32*a31*b33*c22*a21+2*c11*c32^2*a33*b23*a21-c12*c23*a31*a32*b21*c33+c12*c31*c32*a33*b21*a23-2*c21*c31*a33*c32*b23*a12-c21*c33*a32*b31*c23*a12+2*c21*c31*a32*b33*c22*a13-2*c23*c31*c32*a32*b11*a23-c21*c32^2*a33*b11*a23+c11*c32*a32*c33*b21*a23-c12*c32*a31*b33*c23*a21-c13*c33*a31*a22*c22*b31+c31*c33*b32*a13*c21*a22-2*c11*c32*a33*c33*b22*a21+2*c13*c21*a31*a33*b22*c32+2*c21*c23*a31*c32*b12*a33-c32*c33*b33*c12*a21^2+c11*c23*a32^2*b23*c31+c13*c31*c32*a33*b22*a21+2*c13*c31*b32*a33*c21*a22-2*c13*c32*a31*c33*b21*a22-c32^2*b31*c13*a23*a21+c31*c32*b33*a13*c22*a21-c21*c33^2*a32*b11*a22-c22*c33*a31*b31*c23*a12+2*c21*c32^2*a33*b13*a21+2*c21*a33*c32^2*b23*a11-c13*c21*a31*a32*b23*c32-c12*a31*c33^2*b22*a21+2*c12*c33*a31*b31*c22*a23-2*c31*c33*b33*a12*c21*a22-c33^2*b31*a22*c22*a11+c31*a33*b33*c22^2*a11+c33*a31*b31*c22^2*a13-c13*c21*a32*a33*b22*c31-2*c32*c33*b33*a11*c22*a21-c21*c33*a31*c22*a12*b33+2*c21*c32*a31*b33*c22*a13+c21*c31*a32*b23*a13*c32+2*c12*c31*a31*b33*c23*a22+c31*c32*b31*c13*a23*a22+c21*c23*c33*b11*a32^2+c32*c33*b33*a21*c21*a12+c22*c31*c32*a33*b11*a23+c12*c23*a31^2*b23*c32+c12*c23*a31^2*b22*c33-2*c21*c31*a32*c33*b22*a13-c11*c33*a32*b32*c23*a21-2*c23*c32*a31*c33*b21*a12-c12*c23*a31*a33*b22*c31+c11*c31*a33*a22*b22*c33-2*c12*c32*a31*c33*b21*a23+c21*c32*c33*a32*b11*a23-4*c11*c33*b32*a33*c21*a22+c31*c32*b33*c12*a23*a21+c21*c23*c31*b13*a32^2+2*c11*c33*a31*b32*c23*a22+2*c33^2*b31*a12*c21*a22-c12*c21*a32*a33*b21*c33+c32*a33*b32*c21^2*a13+c32*a33*b33*c21^2*a12-c12*c21*a31*a33*b23*c32+2*c13*c32*b31*a33*c22*a21+c13*c21*a32^2*b23*c31+c13*c22*a31^2*b23*c32+c13*c22*a31^2*b22*c33+c31*c33*b31*a12*c22*a23+2*c13*c32*a31*b32*c23*a21+c22*c31*a31*b23*a13*c32-c33^2*b32*a11*c21*a22-c12*c31*a32*b33*c23*a21-2*c11*c21*a32^2*b23*c33-2*c11*c21*a33^2*b22*c32+c23*c31*a31*b22*a12*c33+c23*c31*a32*c32*b23*a11-c33^2*b32*a21*c21*a12-c22*c33^2*a31*b12*a21+2*c22*c33^2*a31*b11*a22-c21*a31*b22*a12*c33^2-c21*a32*c33^2*b21*a12-2*c11*c31*c32*a33*b23*a22-c21*c31*a33*b32*c22*a13+c23*c31*c33*b12*a22*a31+c32*c33*b31*a11*c22*a23+2*c21*c33*a33*c22*a12*b31-c21^2*c33*b13*a32^2-c21^2*c32*b12*a33^2-c22^2*c33*b13*a31^2-c22^2*c31*b11*a33^2-c23^2*c32*b12*a31^2-c23^2*c31*b11*a32^2+c31^2*b32*c12*a23^2+c31^2*b33*c13*a22^2+c32^2*b33*c13*a21^2+c32^2*b31*c11*a23^2+c33^2*b31*c11*a22^2+c33^2*b32*c12*a21^2+c21*c32*a33*c33*b21*a12+c21*c32*c33*a33*b11*a22-2*c21*c32*c33*a33*b12*a21+2*c21*c33*a31*b32*c23*a12-c21*c33*a32*b31*c22*a13-c21*c33*a32*b32*c23*a11+2*c21*c33*a33*b32*c22*a11-c22*c23*a31*c31*b13*a32-c22*c23*a31*c32*b11*a33-c22*c23*a31*c33*b11*a32+2*c22*c23*c31*a32*b11*a33+2*c22*c31*a31*c23*a13*b32+2*c22*c31*a31*b33*c23*a12-2*c22*c31*a31*c33*b23*a12+c22*c31*a31*c33*b22*a13+c22*c32*c33*b11*a21*a33-c22*c33*a31*b32*c23*a11-2*c23*c31*a31*c32*b22*a13+c31*c33*b33*a22*c22*a11+c31*c33*b33*c12*a22*a21+c31*c33*b32*c11*a23*a22+c31*c33*b32*c13*a22*a21-2*c31*c33*b32*c12*a23*a21-2*c32*c33*b31*c11*a23*a22+c32*c33*b31*c13*a22*a21+c32*c33*b31*c12*a23*a21+c32*c33*b32*c11*a21*a23+c32*c33*b33*c11*a21*a22+c32*c33*b31*a11*c23*a22+c32*c33*b31*a12*c23*a21-2*c32*c33*b31*a12*c21*a23-2*c32*c33*b31*a13*c21*a22+c32*c33*b31*a13*c22*a21-2*c32*c33*b32*a11*c23*a21+c32*c33*b32*a11*c21*a23+c32*c33*b32*a21*c21*a13+c32*c33*b33*a11*c21*a22-c22*c31*a32*c23*a13*b31-c22*c31*a32*b33*c23*a11+c22*c31*c32*b13*a23*a31-2*c22*c31*c32*a33*b13*a21-c22*c31*a33*b31*c23*a12-c22*c31*a33*b32*c23*a11-2*c22*c31*a33*c32*b23*a11+c22*c31*a33*c32*b21*a13-2*c22*c31*a33*c33*b21*a12+c22*c31*a33*c33*b22*a11+c22*c31*c33*a31*b12*a23-2*c22*c31*c33*a31*b13*a22+c22*c31*c33*a32*b13*a21-2*c22*c31*c33*a33*b11*a22+c22*c31*c33*a33*b12*a21-c22*c32*a31*c23*a13*b31-c22*c32*a31*b33*c23*a11-2*c22*c32*a31*c33*b21*a13+2*c22*c32*a33*b31*c23*a11+c22*c32*a33*b21*a11*c33+c22*c32*c33*a31*b13*a21+c31*c32*b32*c13*a23*a21+c31*c32*b33*c11*a23*a22-2*c31*c32*b33*c13*a22*a21+c31*c32*b31*a13*c23*a22-2*c31*c32*b31*a13*c22*a23+c31*c32*b32*a13*c23*a21+c31*c32*b32*a23*c23*a11-2*c31*c32*b32*a13*c21*a23-2*c31*c32*b33*a12*c23*a21+c31*c32*b33*a11*c22*a23+c31*c32*b33*a12*c21*a23+c31*c32*b33*a13*c21*a22+c31*c33*b31*a22*c22*a13+c31*c33*b32*a11*c23*a22+c31*c33*b32*a12*c23*a21-2*c31*c33*b32*a11*c22*a23+c31*c33*b32*a12*c21*a23+c31*c33*b33*a12*c22*a21+2*c11*c32*a32*b33*c23*a21-c11*c32*b31*a33*c23*a22-c11*c32*b31*a33*c22*a23+2*c11*c32*b31*a23*c23*a32+c11*c32*a31*c33*b23*a22-c11*c32*a31*b33*c23*a22-c11*c32*a33*b33*c22*a21+2*c11*c32*a33*b33*c21*a22+c11*c32*a33*c33*b21*a22-c21*a33*c32^2*b21*a13+2*c21*a32*c33^2*b22*a11-c21*c33^2*b12*a22*a31+2*c21*c33^2*a32*b12*a21+c22*c23*c32*b13*a31^2+c22*c23*c33*b12*a31^2-c22*c31^2*a33*b12*a23+2*c22*c31^2*a33*b13*a22-c22*a32*b23*a13*c31^2+2*c22*a33*c31^2*b23*a12-c22*a33*c31^2*b22*a13+2*c22*a31*c33^2*b21*a12-c22*a31*c33^2*b22*a11-c22*a32*b21*a11*c33^2-c22*c33^2*b11*a21*a32+c22^2*a31*c31*b13*a33+c22^2*a31*c33*b11*a33-2*c31*a31*b33*c22^2*a13+c33*a31*b33*c22^2*a11-c23*c31^2*a32*b13*a22-c23*c31^2*b12*a22*a33-c23*a32*c31^2*b23*a12+2*c23*a32*c31^2*b22*a13-c23*c32^2*b11*a21*a33-c23*a33*b21*a11*c32^2+c23^2*a31*c31*b12*a32+c23^2*a31*c32*b11*a32+c32*a31*b32*c23^2*a11-2*c32*a32*b31*c23^2*a11-c31*c32*b31*c12*a23^2-c31*c32*b32*c11*a23^2-c31*c33*b33*c11*a22^2-c31*c33*b31*c13*a22^2-c31^2*b32*c13*a23*a22-c31^2*b33*c12*a22*a23-c31^2*b32*a13*c23*a22-c31^2*b32*a23*c23*a12+2*c31^2*b32*a13*c22*a23+2*c31^2*b33*a12*c23*a22-c31^2*b33*a12*c22*a23-c31^2*b33*a22*c22*a13-c32*c33*b32*c13*a21^2-c32^2*b31*a13*c23*a21-c32^2*b31*a23*c23*a11+2*c32^2*b31*a13*c21*a23-c32^2*b33*c11*a21*a23+2*c32^2*b33*a11*c23*a21-c32^2*b33*a11*c21*a23-c32^2*b33*a21*c21*a13+c11*c22*a33^2*b22*c31+c11*c22*a33^2*b21*c32+c11*c23*a32^2*b21*c33-c11*a31*a23*b23*c32^2-c11*c32^2*a33*b21*a23-c11*a32*c33^2*b21*a22+2*c11*a32*c33^2*b22*a21+c12*c21*a33^2*b22*c31+c12*c21*a33^2*b21*c32-2*c12*c22*a31^2*b23*c33-2*c12*c22*a33^2*b21*c31+2*c12*c31^2*a33*b23*a22-2*c13*c23*a31^2*b22*c32-2*c13*c23*a32^2*b21*c31+2*c13*c31^2*a32*b22*a23-c13*c31^2*a32*b23*a22-c13*c31^2*a22*b22*a33-c13*a31*c32^2*b23*a21+c21^2*a32*c33*b12*a33-2*c32*a32*b33*c21^2*a13+c33*a32*b33*c21^2*a12-2*c33*a33*b32*c21^2*a12+c21*c22*c31*b12*a33^2-c11*c33*a31*a22*c22*b33-c11*c33*b31*a32*c22*a23-c11*c33*b31*a32*c23*a22+2*c11*c33*a32*b32*c21*a23+2*c11*c33*a32*b33*c21*a22-c11*c33*a32*b33*c22*a21+2*c11*c33*b32*a33*c22*a21+2*c12*c21*a31*a32*b23*c33-c12*c21*a32*a33*b23*c31+2*c12*c22*a31*a33*b23*c31-c12*c23*a31*a32*b23*c31-c12*c23*a31*a33*b21*c32+2*c12*c23*a32*a33*b21*c31-2*c12*c31*c32*a33*b23*a21-c12*c31*b32*a33*c21*a23-c12*c31*b32*a33*c23*a21+c12*c31*a32*c33*b21*a23+c12*c31*a32*c33*b23*a21+2*c12*c31*a32*b33*c21*a23-c12*c31*b31*a33*c23*a22+2*c12*c31*b31*a33*c22*a23-2*c12*c31*a31*c33*b23*a22+c12*c31*a31*a23*b23*c32+2*c12*c31*a31*a23*c23*b32+c12*c31*a31*c33*b22*a23+2*c12*c31*a33*b33*c22*a21-c12*c31*a33*b33*c21*a22+c12*c31*a33*c33*b22*a21-2*c12*c31*a33*c33*b21*a22-c12*c32*a31*a23*c23*b31+2*c12*c32*a31*b33*c21*a23+c12*c32*a31*c33*b23*a21+2*c12*c32*b31*a33*c23*a21-c12*c32*b31*a33*c21*a23+c12*c32*a33*a21*b21*c33-c12*c33*a31*b31*c23*a22-c12*c33*a31*b32*c23*a21-c12*c33*a31*b32*c21*a23-c12*c33*a31*b33*c21*a22+2*c12*c33*b31*a32*c23*a21-c12*c33*b31*a32*c21*a23-4*c12*c33*b31*a33*c22*a21+2*c12*c33*b31*a33*c21*a22-c12*c33*a32*a21*c21*b33+2*c12*c33*b32*a21*c21*a33-c13*c33*a31*b32*c22*a21+2*c13*c33*b31*a32*c22*a21-c13*c33*b31*a32*c21*a22-c13*c33*a32*a21*c21*b32-c13*c21*a32*a33*b21*c32-c13*c21*a31*a32*b22*c33-c13*c22*a31*a32*b21*c33-c13*c22*a31*a33*b22*c31-c13*c22*a31*a33*b21*c32+2*c13*c22*a32*a33*b21*c31+2*c13*c23*a31*a32*b21*c32-2*c13*c31*a31*c32*b22*a23+2*c13*c31*a31*a22*c22*b33+c13*c31*a31*a22*b22*c33-c13*c31*b31*a22*c22*a33+2*c13*c31*a32*b32*c23*a21-c13*c31*a32*b32*c21*a23+c13*c31*a32*c32*b23*a21-2*c13*c31*a32*c32*b21*a23-c13*c31*a32*b33*c21*a22+c13*c31*a32*c33*b21*a22-2*c13*c31*a32*c33*b22*a21-c13*c31*b32*a33*c22*a21+c13*c31*c32*a33*b21*a22-c13*c32*a31*b31*c22*a23+2*c13*c32*a31*b31*c23*a22-c13*c32*a31*b32*c21*a23-c13*c32*a31*b33*c21*a22+c13*c32*a31*c33*b22*a21-4*c13*c32*b31*a32*c23*a21+2*c13*c32*b31*a32*c21*a23-c13*c32*b31*a33*c21*a22+2*c13*c32*a32*a21*c21*b33+c13*c32*a32*a21*b21*c33-c13*c32*b32*a21*c21*a33-2*c11*c31*a32*c33*b22*a23-c11*c31*a32*b33*c23*a22+c11*c31*a32*a23*b23*c32-c11*c31*a32*a23*c23*b32+2*c11*c32*b32*a33*c21*a23-c11*c32*b32*a33*c23*a21+2*c11*c21*a32*a33*b23*c32+2*c11*c21*a32*a33*b22*c33+2*c11*c22*a31*a32*b23*c33-c11*c22*a31*a33*b22*c33-c11*c22*a32*a33*b23*c31-2*c23*c31*c32*a31*b12*a23+c23*c31*c32*a31*b13*a22+c23*c31*c32*a32*b13*a21+c23*c31*c32*a33*b12*a21+c23*c31*c32*a33*b11*a22+c23*c31*a33*c32*b22*a11-2*c23*c31*c33*a32*b12*a21+c23*c31*c33*a32*b11*a22+c23*c32*a31*c33*b22*a11+c23*c32*a32*b21*a11*c33+c23*c32*c33*a31*b12*a21-2*c23*c32*c33*a31*b11*a22+c23*c32*c33*b11*a21*a32-c11*c23*a32*a33*b22*c31-c11*c23*a31*a32*b23*c32-c11*c23*a31*a32*b22*c33+2*c11*c23*a31*a33*b22*c32-c11*c31*b32*a33*c22*a23-c11*c31*a33*a22*c22*b33+2*c11*c31*b32*a33*c23*a22+c11*c31*a32*c33*b23*a22-c21*c22*a31*c32*b13*a33-c21*c22*c31*a32*b13*a33-c21*c22*a32*c33*b11*a33-c21*c23*a31*c33*b12*a32-c21*c23*a32*c32*b11*a33+c21*c31*a32*c33*b23*a12+c21*c31*c32*b13*a23*a32+c21*c31*c32*a33*b12*a23-2*c21*c31*c32*a33*b13*a22+2*c21*c31*a33*b32*c23*a12+c21*c31*a33*b22*a12*c33-2*c21*c31*c33*a32*b12*a23+c21*c31*c33*a32*b13*a22+c21*c31*c33*b12*a22*a33-c21*c32*a31*c23*a13*b32-c21*c32*a31*b33*c23*a12+c21*c32*a31*c33*b23*a12+2*c21*c32*a32*c23*a13*b31+2*c21*c32*a32*b33*c23*a11+c21*c32*a32*c33*b21*a13-c21*c32*a33*b31*c23*a12,-b13*b12*c33*b21*c11*a22+b12*b21*c33*c11*b23*a12+2*b12*b11*c33*c12*b23*a21-2*b13*b22*c21*b32*c11*a13-2*b13*b21*c11*a33*c12*b22-b31*b11*c13*b12*c23*a22+4*b11*b23*c22*b33*c11*a12+b13*b22*c12*b31*c13*a21+b13*b23*c11*c12*a22*b31+b11*b22*c31*b23*c12*a13+b22*c13*c33*b11^2*a22+b33*c21*b12^2*c23*a11-2*b23*c22*c32*b11^2*a13-2*b13*b22*c21*b31*c13*a12+2*b13*b21*b31*c12^2*a23-b11*b22*c21*c33*b12*a13-b11*b22*b31*c13^2*a22-2*b11*b21*c33*b22*c12*a13-2*b12*b21*c11*b33*c13*a22-2*b13*b21*c21*b32*c13*a12-b12*b13*c22*b31*c11*a23+b13*b21*c31*b22*c12*a13-2*b11*b23*c22*b33*c12*a11-b13*b12*c23*a32*c11*b21-b12*b22*c23*c31*b13*a11+b12*b21*c11*a33*b23*c12-b11*b23*c23*c32*b12*a11+b13*b22*c23*b31*c11*a12+2*b11*b22*c21*c33*b13*a12-2*b12^2*c21*c13*a23*b31-b11*b33*c21*c22*b13*a12+b11*b23*c23*b32*c12*a11+2*b13*b12*c21*b31*c13*a22+b11*b22*c21*b33*c13*a12+2*b12*b13*c23*a31*b22*c11-b11*b22*c23*c31*b12*a13-b13*b11*c22*a32*b23*c11+b11*b22*c33*c12*b23*a11+2*b12*b13*c33*c11*b22*a21-2*b13*b22*c31*c12*b23*a11-b11*b33*c21*b12*c23*a12-2*b13^2*c21*c12*a22*b31-b12*b11*c23*b32*c11*a23-b12*c12*a33*c13*b21^2+b13*b21*c33*b22*c11*a12+2*b12*c31*c12*b23^2*a11-2*b13*b23*c21*b32*c12*a11+b13*b21*c22*b32*c11*a13-2*b11*b23*c23*b32*c11*a12+b12*b23*c11*b32*c13*a21-2*b11*b22*c33*c11*b23*a12+b13*b22*c11*b31*c13*a22+b13*b21*c33*b22*c12*a11-2*b12^2*c23*a31*b23*c11+b13*b21*c21*b32*c12*a13-b21*b11*c13*a32*c23*b12-b12*b23*c22*c31*b13*a11+b12*b23*c23*c11*a11*b32-b11*b32*c21*c23*b12*a13-2*b11^2*c22*a33*c13*b22-2*b13*b23*c22*b31*c11*a12+b22*c11*a32*b13^2*c21+b23*c12*c32*b11^2*a23-2*b11*b23*c11*c12*a22*b33-b22*b12*c11*a33*b13*c21+4*b13*b22*c21*b32*c13*a11-b11*b13*c32*b21*c13*a22-b11*b32*c22*c23*b13*a11-2*b11^2*c22*c13*a23*b32+b12^2*c33*b21*c11*a23+2*b11*b22*c23*c31*b13*a12-2*b11*b22*c11*c13*a23*b32+b12*b21*c12*a31*c13*b23+b11^2*c22*b33*c13*a22+b22*c22*c33*b11^2*a13-2*b13^2*c31*c12*b21*a22+b13*b22*c11*b33*c12*a21+2*b11*b32*c21*c23*b13*a12+b11^2*c23*a33*c12*b22+2*b11*b23*c21*c32*b12*a13+b12*b23*c12*b31*c13*a21-b12*b22*b31*c13^2*a21-b12*b23*b32*c11^2*a23+b12*b23*c22*b31*c13*a11+b11*b22*c11*a33*b23*c12+b12*b22*c11*b33*c13*a21+b13^2*c32*b21*c11*a22-b12*b13*c23*a31*c12*b21+2*b11*b22*c23*c33*b12*a11+2*b11*b12*c22*a33*c13*b21+b23*c11*c31*b12^2*a23+b23*c11*a33*b12^2*c21+b11^2*c23*b32*c12*a23-2*b12*b23*c23*b31*c12*a11-b22*b11*c13*a31*c23*b12-2*b11*b22*c23*b31*c12*a13+b12*b22*c11*a31*c13*b23-b13*b11*c22*b33*c11*a22+b11*b22*c21*b33*c12*a13+2*b13*b11*c21*a32*b23*c12+b13^2*c31*b22*c12*a21+b12*b22*c31*b23*c11*a13+b23*c21*c33*b12^2*a11+b11*b32*b12*c23^2*a11+b11*b33*c22^2*b13*a11-b11*b12*c23*a33*c12*b21-b11*b13*c23*b32*c11*a22-b12*b13*c22*a33*c11*b21+b11^2*c32*b23*c13*a22-b12*c11*a31*b23^2*c12-b12*c31*c11*b23^2*a12-2*b11*b23*c21*c12*a12*b33+b32*c22*c23*b11^2*a13+b33*c22*b11^2*c23*a12+2*b13*b11*c22*b32*c13*a21-2*b13*b22*c22*b31*c13*a11-b13*b22*b33*c11^2*a22-b13*c11*a31*c13*b22^2-b11*b13*c23*a32*b22*c11+b11^2*c33*b22*c12*a23+b12*b21*c22*b33*c13*a11+b11*b21*c12*a33*c13*b22-b12*b13*c32*b21*c11*a23-b13*c12*a32*c13*b21^2-b13*c32*b21^2*c12*a13+2*b13*c32*b21^2*c13*a12-b12*b13*c23*b31*c12*a21+2*b12*b13*c23*c11*a21*b32-2*b11^2*c32*c13*b22*a23-b11*b13*c21*b32*c13*a22-2*b13*b22*c11*b32*c13*a21-2*b11^2*c23*a32*b23*c12+b11*b23*c23*c12*a12*b31-2*b12*b21*c23*b31*c13*a12-b12*b22*a33*b23*c11^2-b12*b22*b33*c11^2*a23+b12*b23*c22*b31*c11*a13-2*b12*b23*c22*c11*a11*b33-b12*b31*c21*c23*b13*a12-b11*c11*a33*c13*b22^2-b11*c31*c13*b22^2*a13+b21*c13*a31*c23*b12^2+b21*c13*c33*b12^2*a21-b11*b21*c22*c33*b13*a12+b12*b22*c23*c11*a11*b33+b11*b21*c22*b33*c12*a13-b12*b31*c21*b13*c22*a13-2*b11*b21*c22*b33*c13*a12-b23*b11*c12*c32*b13*a21+4*b13*b21*c22*b31*c13*a12+b13*b22*c11*a31*b23*c12-b11*b21*c23*c32*b13*a12-b12*c32*c13*b21^2*a13+2*b12*c33*b21^2*c12*a13-b11*b23*c21*b12*a12*c33+b11^2*c22*a32*c13*b23+2*b11*b13*c23*a32*c12*b21-2*b11^2*c33*c12*b23*a22+2*b11*c32*c11*b23^2*a12-b11*c32*c12*b23^2*a11-b12*b21*c23*c31*b13*a12+b12*b22*c11*c13*a23*b31+b22*c13*a32*c23*b11^2+b22*c11*c31*b13^2*a22+b11*b22*c11*a32*c13*b23+b13*b21*c12*b32*c13*a21+b12*b21*c31*b23*c13*a12-b11*b12*c21*b33*c13*a22-2*b11*b22*c21*c13*a13*b32+b31*c21*c22*b13^2*a12+b32*c21*c22*b13^2*a11-b31*b11*c12*b13*c22*a23+b31*c13*b12^2*c23*a21+2*b11*c33*c11*b22^2*a13-b11*c33*b22^2*c13*a11+b11*b21*c12*b33*c13*a22-b11*b12*c21*a33*b23*c12-2*b22*c21*c31*b13^2*a12+b22*c21*c32*b13^2*a11-b12*c33*b21^2*c13*a12-b12*b21*a31*c13^2*b22-b13*c33*c12*b21^2*a12-b13*b22*a32*b23*c11^2+2*b13*b22*b32*c11^2*a23-b23*b11*c12*a31*b13*c22-2*b12^2*c31*c13*b21*a23-2*b12^2*c33*c11*b23*a21-b11*b32*c21*b13*c22*a13-2*b11^2*c23*c12*a22*b33-b21*b11*c12*a33*b13*c22-2*b12^2*c23*c11*a21*b33+b12^2*c31*b23*c13*a21+b11*a31*c13^2*b22^2+b11*a31*b23^2*c12^2-b32*b11^2*c23^2*a12-b33*b11^2*c22^2*a13+b12*a32*c13^2*b21^2+b12*a32*b23^2*c11^2-b31*b12^2*c23^2*a11-b33*c21^2*b12^2*a13+b13*a33*c12^2*b21^2+b13*a33*b22^2*c11^2-b31*c22^2*b13^2*a11-b32*c21^2*b13^2*a12+b11*b21*c22*c13*a13*b32+2*b11*b21*c22*b13*a13*c32-b11*b21*c22*c33*b12*a13-2*b11*b21*c23*b32*c12*a13+b11*b21*c23*b32*c13*a12-b11*b21*c23*c32*b12*a13+b11*b21*c23*c12*a12*b33+2*b11*b21*c23*b12*a12*c33+b11*b21*c32*b23*c12*a13-2*b11*b21*c32*b23*c13*a12+b11*b21*c32*c13*b22*a13+b11*b21*c33*b22*c13*a12+b11*b21*c33*c12*b23*a12+b11*b22*c11*b33*c12*a23+b11*b22*c11*b33*c13*a22-2*b11*b22*c12*a31*c13*b23+b11*b22*c12*c13*a23*b31-2*b11*b22*c12*b33*c13*a21-b11*b22*c21*b13*a13*c32+b11*b22*c22*c13*a13*b31-b11*b22*c22*b13*a13*c31+b11*b22*c22*b33*c13*a11-2*b11*b22*c22*b33*c11*a13-b11*b22*c22*c33*b13*a11+b11*b22*c23*b31*c13*a12+4*b11*b22*c23*b32*c11*a13-2*b11*b22*c23*b32*c13*a11-b11*b22*c23*c32*b13*a11-2*b11*b22*c23*b33*c11*a12+b11*b22*c23*b33*c12*a11+b11*b22*c31*b23*c13*a12-2*b11*b22*c32*b23*c11*a13+b11*b22*c32*b23*c13*a11+b11*b23*c11*b32*c12*a23+b11*b23*c11*b32*c13*a22+b11*b23*c12*b31*c13*a22-2*b11*b23*c12*b32*c13*a21+b11*b23*c21*b32*c12*a13+b11*b23*c21*b32*c13*a12-b11*b23*c21*c32*b13*a12-2*b11*b23*c22*b31*c13*a12+b11*b23*c22*b31*c12*a13-b11*b23*c22*c31*b13*a12+2*b11*b23*c22*c31*b12*a13-2*b11*b23*c22*b32*c11*a13+b11*b23*c22*b32*c13*a11+2*b11*b23*c22*c32*b13*a11-b11*b23*c22*c33*b12*a11-b11*b23*c23*b12*a12*c31-b11*b31*c22*c23*b12*a13-b11*b31*c22*c23*b13*a12+2*b11*b33*c21*c22*b12*a13-b11*b33*c22*b12*c23*a11-b12*b13*c21*b32*c13*a21+2*b12*b13*c21*a33*c12*b21-b12*b13*c22*a31*c13*b21-b12*b13*c22*b31*c13*a21+2*b12*b13*c31*b21*c12*a23-b12*b13*c31*b22*c13*a21-b12*b13*c32*b21*c13*a21-b12*b13*c33*b21*c12*a21-2*b12*b21*c11*a32*c13*b23+b12*b21*c11*c13*a23*b32+b12*b21*c11*a33*c13*b22+b12*b21*c11*b33*c12*a23-2*b12*b21*c12*c13*a23*b31+b12*b21*c12*b33*c13*a21+b12*b21*c21*c13*a13*b32-b12*b21*c21*b13*a13*c32+b12*b21*c21*b33*c13*a12-2*b12*b21*c21*b33*c12*a13-b12*b21*c21*c33*b13*a12-2*b12*b21*c22*c13*a13*b31-b12*b21*c22*b13*a13*c31+b12*b21*c22*b33*c11*a13+2*b12*b21*c22*c33*b13*a11+4*b12*b21*c23*b31*c12*a13-2*b12*b21*c23*b32*c11*a13+b12*b21*c23*b32*c13*a11+2*b12*b21*c23*c32*b13*a11+b12*b21*c23*b33*c11*a12-2*b12*b21*c23*b33*c12*a11-2*b12*b21*c31*b23*c12*a13+b12*b21*c31*c13*b22*a13+b12*b21*c32*b23*c11*a13+b12*b21*c32*b23*c13*a11-2*b12*b21*c33*c11*b22*a13+b12*b21*c33*b22*c13*a11-2*b12*b21*c33*c12*b23*a11-b12*b11*c23*a33*b22*c11+2*b12*b11*c23*b33*c12*a21+2*b12*b11*c31*c13*b22*a23-b12*b11*c32*b23*c13*a21-b12*b11*c33*c11*b22*a23+2*b12*b11*c21*c13*a23*b32+2*b12*b11*c21*a33*c13*b22-b12*b11*c22*a31*c13*b23-b12*b11*c22*b33*c13*a21+2*b12*b11*c23*a31*b23*c12-b12*b13*c21*a31*c13*b22+2*b12*b13*c21*b31*c12*a23+b12*b22*c21*b33*c11*a13-2*b12*b22*c21*b33*c13*a11-b12*b22*c21*c33*b13*a11-2*b12*b22*c23*b31*c11*a13+b12*b22*c23*b31*c13*a11-2*b12*b22*c31*b23*c13*a11+b12*b22*c33*c11*b23*a11+b12*b23*c11*b31*c12*a23-2*b12*b23*c11*b31*c13*a22-2*b12*b23*c11*b33*c12*a21+b12*b23*c21*b31*c13*a12-2*b12*b23*c21*b31*c12*a13+2*b12*b23*c21*c31*b13*a12+b12*b23*c21*b32*c11*a13-2*b12*b23*c21*b32*c13*a11-b12*b23*c21*c32*b13*a11-2*b12*b23*c21*b33*c11*a12+4*b12*b23*c21*b33*c12*a11+b12*b23*c23*b31*c11*a12+2*b12*b31*c22*c23*b13*a11-b12*b32*c21*c23*b13*a11-b12*b33*c21*c22*b13*a11+b12*b22*c21*c13*a13*b31+2*b12*b22*c21*b13*a13*c31+2*b13*b11*c21*c12*a22*b33+2*b13*b11*c22*a31*c13*b22-b13*b11*c23*a31*c12*b22-b13*b11*c23*b32*c12*a21+2*b13*b11*c31*c12*b23*a22-b13*b11*c32*c11*b23*a22+2*b13*b11*c32*b22*c13*a21-b13*b11*c33*b22*c12*a21-b13*b12*c21*a31*b23*c12+2*b13*b12*c21*a32*c13*b21-b13*b12*c21*b33*c12*a21+2*b13*b12*c22*a31*b23*c11+2*b13*b12*c22*c11*a21*b33-b13*b12*c23*b31*c11*a22+2*b13*b12*c31*b21*c13*a22-b13*b12*c31*c12*b23*a21+2*b13*b12*c32*c11*b23*a21+b13*b21*c11*a32*c13*b22+b13*b21*c11*a32*b23*c12-2*b13*b21*c11*b32*c12*a23+b13*b21*c11*b32*c13*a22+b13*b21*c12*a31*c13*b22-2*b13*b21*c12*b31*c13*a22+b13*b21*c21*c12*a12*b33-2*b13*b21*c22*b31*c12*a13-2*b13*b21*c22*b32*c13*a11-2*b13*b21*c22*b33*c11*a12+b13*b21*c22*b33*c12*a11-2*b13*b21*c23*c12*a12*b31+b13*b21*c23*b32*c11*a12+b13*b21*c23*b32*c12*a11-2*b13*b21*c31*b22*c13*a12-b11*b13*c31*b22*c13*a22+2*b11*b13*c32*c11*b22*a23-b11*b13*c33*b22*c11*a22+2*b11*b13*c33*c12*b21*a22+b11*b21*c12*a32*c13*b23+b11*b21*c12*c13*a23*b32+2*b11*b12*c23*b33*c11*a22-b11*b12*c31*b23*c12*a23-b11*b12*c31*b23*c13*a22-b11*b12*c32*b23*c11*a23+2*b11*b12*c32*c13*b21*a23-b11*b12*c33*b21*c12*a23+2*b11*b12*c33*c11*b23*a22-b11*b12*c21*a32*c13*b23-b11*b12*c21*b33*c12*a23+2*b11*b12*c22*c13*a23*b31-b11*b12*c22*a33*b23*c11-b11*b12*c22*b33*c11*a23-b11*b12*c23*b31*c12*a23+2*b11*b12*c23*a32*b23*c11-b11*b13*c21*a32*c13*b22-b11*b13*c21*b32*c12*a23-b11*b13*c21*a33*c12*b22-b11*b13*c22*b31*c13*a22-b11*b13*c22*a32*c13*b21+2*b11*b13*c22*b32*c11*a23+2*b11*b13*c22*a33*b22*c11+b13*b21*c11*c12*a22*b33+2*b11*b13*c23*c12*a22*b31-b11*b13*c31*b22*c12*a23+b22*c23*c32*b11^2*a13-2*b22*c23*c33*b11^2*a12+b23*c22*c33*b11^2*a12+b23*c23*c32*b11^2*a12-b11*b21*b33*c12^2*a23-b11*b21*a32*c13^2*b22-b11*b21*b32*c13^2*a22-b11*b21*a33*b23*c12^2+2*b11*b22*b32*c13^2*a21-b11*b23*b31*c12^2*a23+2*b11*b23*b33*c12^2*a21-b11*c11*a32*b23^2*c12-b11*c31*c12*b23^2*a12+b11*b31*b13*c22^2*a13+b11*b31*b12*c23^2*a12+2*b12*b21*b31*c13^2*a22-b12*b21*b32*c13^2*a21+2*b12*b23*b33*c11^2*a22-b12*c32*c11*b23^2*a11+b12*b32*b13*c21^2*a13+b12*b33*c21^2*b13*a12+b21*c21*c33*b12^2*a13+b21*c23*c31*b12^2*a13-2*b21*c23*c33*b12^2*a11+b12^2*c21*a31*c13*b23-2*b12^2*c21*a33*c13*b21+b12^2*c21*b33*c13*a21+b12^2*c23*b31*c11*a23+b12^2*c23*a33*c11*b21-2*b23*c21*c31*b12^2*a13+b23*c23*c31*b12^2*a11+b31*c21*c23*b12^2*a13-b13*b21*a31*b23*c12^2-b13*b21*b33*c12^2*a21-b13*c31*c11*b22^2*a13+2*b13*c31*b22^2*c13*a11-b13*c33*c11*b22^2*a11-b13*b23*b32*c11^2*a22-b13*b23*b31*c12^2*a21+b13^2*c21*a31*c12*b22-2*b13^2*c21*a32*c12*b21+b13^2*c21*b32*c12*a21-2*b13^2*c22*a31*b22*c11+b13^2*c22*b31*c11*a22+b13^2*c22*a32*c11*b21-2*b13^2*c22*c11*a21*b32-2*b13^2*c32*c11*b22*a21+b21*c21*c32*b13^2*a12+b21*c22*c31*b13^2*a12-2*b21*c22*c32*b13^2*a11+b22*c22*c31*b13^2*a11+b21*c12*a31*b13^2*c22+b21*c12*c32*b13^2*a21+b23*c12*a33*c22*b11^2+b31*c12*c22*b13^2*a21+b32*c13*b11^2*c23*a22+b32*c11*c21*b13^2*a22+b33*c12*b11^2*c22*a23+b33*c11*c21*b12^2*a23-b23*b12*c11*c31*b13*a22-b23*b12*c11*a32*b13*c21-b32*b11*c13*b12*c23*a21-b32*b12*c11*b13*c21*a23+b13*b21*c31*c12*b23*a12+b13*b21*c32*c11*b22*a13-2*b13*b21*c32*c11*b23*a12-2*b13*b21*c32*b22*c13*a11+b13*b21*c32*c12*b23*a11-2*b13*b22*c11*b31*c12*a23+b13*b22*c21*b31*c12*a13+b13*b22*c21*b33*c11*a12-2*b13*b22*c21*b33*c12*a11+b13*b22*c22*b31*c11*a13+b13*b22*c22*c11*a11*b33+b13*b22*c23*b31*c12*a11-2*b13*b22*c23*c11*a11*b32+b13*b22*c31*c11*b23*a12+b13*b22*c32*c11*b23*a11+b13*b23*c11*b32*c12*a21+b13*b23*c21*c12*a12*b31+b13*b23*c21*b32*c11*a12+b13*b23*c22*b31*c12*a11+b13*b23*c22*c11*a11*b32-b21*b11*c12*b13*a23*c32-b21*b11*c13*b12*a22*c33-b22*b11*c13*c33*b12*a21-b22*b12*c11*b13*a23*c31-b33*b11*c12*c22*b13*a21-b33*b12*c11*c21*b13*a22,-2*b22*c11*c31*c13*a13*b32-b12*c13*c31*c32*b13*a21-b31*c21*b33*c12^2*a13-2*b12*c12*c13*a33*c21*b31+b21*c11*c32*b33*c12*a13-b11*c13*c32*c33*b21*a12-b11*c31*b33*c12^2*a23-b12*c21*c13*c32*b13*a31-2*b21*c11*c33*b32*c12*a13+b11*c13*c32^2*b13*a21+2*b11*c11*c23*c33*b12*a32-b13*c12*c31*c32*b21*a13+b22*c11*c31*b33*c13*a12+2*b12*c33*b33*c11^2*a22-2*b13*c11*c31*b32*c12*a23+2*b13*c11^2*a33*b22*c32+b13*c11*c12*a31*c22*b33-2*b22*c12*c31*b33*c13*a11+b13*c11*c32^2*b23*a11-2*b13*c12*c31*b31*c13*a22-b12*c11*c31*c23*a13*b32+2*b12*c13^2*a32*c21*b31+b11*c13*c32^2*b23*a11-c11*c23*b32^2*c13*a11-b11*c13^2*a32*c22*b31+c13*c23*c31*b12^2*a31-2*b13*c13*c11*a31*c22*b32+2*b13*c11*c33*b32*c21*a12+b11*c11*c13*a32*b22*c33-b12*c11*c31*b13*a23*c32+c13*c23*c32*b11^2*a32-2*b11*c12*c13*a31*b22*c33-b23*c32*b32*c11^2*a13+2*b23*c32*b33*c11^2*a12-2*b11*c11*b23*a13*c32^2-b12*c13*c31*c33*b22*a11+2*b11*c11*c32*c33*b23*a12-b11*c12*c32*b33*c23*a11-b12*c11^2*a33*c23*b32+b12*c13*c31^2*b13*a22-b11*c21*c12*c33*b12*a33+2*b23*c31*b33*c12^2*a11-b11*c13*c32*c33*b12*a21+2*b11*c11*c32*b33*c23*a12-b12*c11*c33*b33*c22*a11+b12*c11*c33*b32*c13*a21-b13*c11*c31*c22*a12*b33+2*b12*c12*c31*c33*b23*a11+2*b13*c13*c31*c32*b22*a11+b13*c11*c32*b31*c13*a22+b11*c11*c12*a33*c23*b32+c21*c13*c33*b12^2*a31-2*c13*c21*c31*b12^2*a33+c23*c11*c31*b12^2*a33+b13*c31*c11*a32*b23*c12+2*b22*c31*b32*c13^2*a11+b11*c12*c33^2*b21*a12-b12*c31*b32*c13^2*a21-b12*c22*b33*c11^2*a33-2*b12*c13*c12*a33*b21*c31-b13*c12*c31*b32*c23*a11-2*b12*c12*b23*a13*c31^2+b12*c12*b13*a23*c31^2+b22*c11*c33*b31*c13*a12+b21*c12*c31*c13*a13*b32-2*b13*c11*c32*b31*c12*a23-b11*c12*c32*c33*b21*a13+2*b12*c11^2*a32*b23*c33-2*b12*c12*b21*a11*c33^2-b23*c33*b31*c12^2*a11+b11*c12*c33^2*b12*a21-b12*c33*b32*c11^2*a23-b11*c13*c32*b32*c23*a11-b11*c33*a33*c12^2*b21+b13*c13*c11*a32*c22*b31-b13*c12*c31*c33*b21*a12+b11*c12*c13*a32*b23*c31+2*b13*c13*c32*b31*c21*a12-c12*c22*c13*a13*b31^2-b11*c21*c13*c32*b13*a32+c23*c12*c32*b11^2*a33+b13*c12*c11*a32*c21*b33+c22*c11*c31*b13^2*a32-b13*c32*a32*b23*c11^2+b11*c11*c13*a32*c22*b33+2*b11*c22*c13*c31*b12*a33+b12*c13*c11*a33*c21*b32+b13*c11*c31*b32*c13*a22+b13*c22*c12*b31*c13*a31-2*c12*c23*c33*b11^2*a32-b32*c22*b33*c11^2*a13-b32*c23*b33*c11^2*a12+b21*c11*c32*c13*a13*b32+2*b11*c13*c31*b32*c23*a12-2*c11*c23*c33*b12^2*a31+b23*c12*c32*b31*c13*a11-2*b23*c11*c31*c12*a12*b33-b12*c21*c12*c33*b13*a31+b11*c12*c31*b33*c13*a22-b12*c32*b33*c11^2*a23+b13*c11*c12*a31*b22*c33-b11*c12*c33*b32*c21*a13+b12*c11*c33^2*b21*a12-b13*c11*c31*c32*b23*a12-2*b11*c12*c33*b32*c13*a21+2*b12*c11^2*a32*c23*b33+b11*c13*c12*a33*c22*b31+c11*c31*c33*b12^2*a23+2*b11*c12*c33*b31*c23*a12+b12*c11*c33^2*b22*a11+b11*c23*c11*b32*c13*a32+c13*c32*c33*b11^2*a22+b13*c12*c32*b31*c13*a21+b13*c21*c11*b32*c13*a32+c12*c32*c33*b11^2*a23+b13*c11*c31*c12*a22*b33-b12*c32*b31*c13^2*a21+b11*c12*c32*c13*a23*b31-b12*c11^2*a33*b23*c32-b12*c31*a31*c13^2*b22-b12*c33*a33*b22*c11^2-b11*c13*c31*c32*b23*a12+c11*c21*c33*b12^2*a33+2*b12*c11*c22*c33*b13*a31-2*b11*c11*b22*a12*c33^2+2*b12*c13*c31*b32*c21*a13-b22*c31*b31*c13^2*a12-b22*c32*b31*c13^2*a11-2*b12*c13*c11*a32*c21*b33-b12*c22*b31*c13^2*a31+c13*c31*c33*b12^2*a21+2*b12*c13^2*a32*b21*c31+2*b12*c31*b31*c13^2*a22-2*c13*c22*c32*b11^2*a33+b21*c11*c33*b32*c13*a12-b12*c13*c31*c33*b21*a12-c11*c22*b33^2*c12*a11+2*b22*c33*b32*c11^2*a13-b22*c33*b33*c11^2*a12-2*b12*c13*c11*a32*b23*c31-b13*c11*c32*b33*c21*a12+b23*c11*c33*c12*a12*b31+b13*c11*c33*b32*c12*a21-b13*c11*c32*c33*b21*a12+2*b21*c33*b31*c12^2*a13-b21*c33*b33*c12^2*a11-b21*c31*b32*c13^2*a12-b31*c22*b32*c13^2*a11-c12*c23*b31^2*c13*a12-b11*c13*c33*c22*a12*b31-b11*c32*a32*c13^2*b21+b12*c33*c11*a31*c13*b22-2*b13*c13*c12*a32*c21*b31+2*b12*c12*c33*c21*a11*b33+b12*c11*c13*a31*c22*b33+b11*c11*b13*a23*c32^2+b13*c11*c32^2*b21*a13-b13*c11^2*a32*c22*b33-b11*c11*c32*c33*b12*a23-b11*c11*c32*c33*b13*a22-b11*c33*b31*c12^2*a23+2*b11*c33*b33*c12^2*a21-2*b12*c11*c31*b33*c13*a22-b11*c13^2*a32*b22*c31-b11*c31*b32*c13^2*a22-2*c12*c21*c31*b13^2*a32+c12*c22*c31*b13^2*a31-b11*c22*c11*c33*b13*a32+c22*c13*c33*b11^2*a32+b23*c11*c32*b32*c13*a11-b12*c13*c32*b31*c21*a13-b13*c32*b33*c11^2*a22-b13*c33*b32*c11^2*a22+b11*c11*b12*a22*c33^2+2*b11*c23*c12*c33*b12*a31-c11*c33^2*b12^2*a21-c12*c33^2*b11^2*a22-c13*c32^2*b11^2*a23-c13*c31^2*b12^2*a23-c11*c32^2*b13^2*a21-c12*c31^2*b13^2*a22+c23*b31^2*c12^2*a13+c22*b31^2*c13^2*a12+c23*b32^2*c11^2*a13+c21*b32^2*c13^2*a11+c22*b33^2*c11^2*a12+c21*b33^2*c12^2*a11-b12*c11*c33*b33*c21*a12-2*b12*c12*c11*a31*c23*b33+b12*c12*c11*a33*c23*b31+b12*c12*c11*a33*b23*c31+b12*c12*c13*a31*b23*c31+b12*c12*c13*a31*c21*b33+b12*c12*c13*a31*b21*c33+2*b12*c12*c21*c31*b13*a33-b12*c12*c23*c31*b13*a31+2*b12*c12*c31*c23*a13*b31+2*b12*c12*c31*b33*c23*a11-4*b12*c12*c31*b33*c21*a13-b12*c13*c31*b31*c23*a12-b12*c13*c31*b31*c22*a13-b12*c13*c31*b32*c23*a11-b12*c13*c31*c32*b23*a11-b12*c13*c31*c32*b21*a13+2*b12*c13*c31*b33*c21*a12-b12*c13*c31*b33*c22*a11+2*b12*c13*c32*b31*c23*a11-b12*c13*c32*c21*a11*b33+2*b12*c13*c32*b21*a11*c33-b12*c13*c33*b31*c21*a12+2*b12*c13*c33*b31*c22*a11-b12*c13*c33*c21*a11*b32-b12*c21*c11*c32*b13*a33+b12*c21*c11*b33*c12*a33+2*b12*c21*c13*c31*b13*a32-b12*c22*c13*c31*b13*a31+2*b12*c23*c11*c32*b13*a31+b12*c23*c12*b31*c13*a31+b12*c31*c11*a33*c13*b22+2*b12*c12*c31*c33*b21*a13-2*b12*c12*c31*c13*a23*b31+b12*c12*c31*b33*c13*a21-b12*c12*c31*c33*b13*a21+b12*c12*c33*b31*c13*a21-4*b12*c12*c33*b31*c23*a11+2*b12*c12*c33*b31*c21*a13+b12*c13*c11*a33*b21*c32+b31*c12*c22*b33*c13*a11+b31*c12*c23*b32*c13*a11-b13*c11*c31*b32*c22*a13-b13*c11*c31*c32*b22*a13+2*b13*c11*c31*b22*a12*c33-2*b13*c11*c32*b32*c13*a21+b13*c11*c32*b33*c12*a21-b13*c11*c32*b31*c23*a12+2*b13*c11*c32*b31*c22*a13-b13*c11*c32*b32*c23*a11-b13*c11*c32*b32*c21*a13+2*b13*c11*c32*b33*c22*a11-b13*c11*c32*c33*b22*a11+b13*c11*c33*c12*a22*b31+b13*c11*c12*a31*c23*b32+b13*c12*c11*a32*b21*c33-2*b13*c12*c11*a33*b22*c31-2*b13*c12*c11*a33*c21*b32+b13*c12*c13*a31*b22*c31-2*b13*c12*c13*a32*b21*c31+b13*c12*c31*b32*c13*a21-b13*c12*c31*b31*c23*a12-b13*c12*c31*b31*c22*a13+2*b13*c12*c31*b32*c21*a13-b13*c12*c31*c32*b23*a11+2*b13*c12*c31*b33*c21*a12-b13*c12*c31*b33*c22*a11-b13*c12*c31*c33*b22*a11+2*b13*c12*c32*b31*c23*a11-b13*c12*c32*b31*c21*a13-b13*c12*c32*c21*a11*b33+2*b13*c12*c32*b21*a11*c33-b13*c12*c33*b31*c21*a12+2*b13*c12*c33*b31*c22*a11-b13*c12*c33*c21*a11*b32+b13*c13*c11*a32*b22*c31+b13*c13*c12*a31*c21*b32+b13*c13*c12*a31*b21*c32+2*b13*c13*c31*c22*a12*b31-4*b13*c13*c31*b32*c21*a12+2*b13*c13*c31*b32*c22*a11+2*b13*c13*c31*c32*b21*a12-4*b13*c13*c32*b31*c22*a11+2*b13*c13*c32*c21*a11*b32+b13*c32*c11*a31*b23*c12-2*b21*c11*c32*b33*c13*a12+c12*c22*c33*b11^2*a33+b11*c12*c33^2*b22*a11+2*b11*c12^2*a31*c23*b33+2*b11*c12^2*a31*b23*c33-b11*c12^2*a33*c23*b31-b11*c12^2*a33*b23*c31+b11*c13*c32^2*b21*a13+2*b11*c13^2*a31*c22*b32+2*b11*c13^2*a31*b22*c32-b11*c32*b31*c13^2*a22+2*b11*c32*b32*c13^2*a21-b11*c21*b33*c12^2*a33-b11*c21*b32*c13^2*a32+b21*c11*c33*c12*a12*b33+b21*c12*c31*b33*c13*a12-2*b21*c12*c32*c13*a13*b31+b21*c12*c32*b33*c13*a11-2*b21*c12*c33*b31*c13*a12+b21*c12*c33*b32*c13*a11+b22*c11*c31*b33*c12*a13+b22*c11*c32*c13*a13*b31+b22*c11*c32*b33*c13*a11-2*b22*c11*c33*b31*c12*a13-2*b22*c11*c33*b32*c13*a11+b22*c11*c33*b33*c12*a11+b22*c12*c31*c13*a13*b31+b22*c12*c33*b31*c13*a11+b23*c11*c31*b32*c12*a13+b23*c11*c31*b32*c13*a12-2*b23*c11*c32*b31*c13*a12+b23*c11*c32*b31*c12*a13-2*b23*c11*c32*b33*c12*a11+b23*c11*c33*b32*c12*a11+b23*c12*c31*b31*c13*a12-2*b23*c12*c31*b32*c13*a11+b31*c11*c22*c13*a13*b32-2*b31*c11*c22*b33*c13*a12+b31*c11*c22*b33*c12*a13-2*b31*c11*c23*b32*c12*a13+b31*c11*c23*b32*c13*a12+b31*c11*c23*c12*a12*b33+b31*c12*c21*c13*a13*b32+b31*c12*c21*b33*c13*a12+b32*c11*c21*b33*c13*a12+b32*c11*c21*b33*c12*a13+b32*c11*c22*b33*c13*a11+b32*c11*c23*b33*c12*a11-2*b32*c12*c21*b33*c13*a11-2*b11*c13*c11*a33*b22*c32-b11*c12*c33*b33*c22*a11-2*b11*c11*c12*a32*c23*b33+b11*c11*c12*a33*b23*c32+b11*c11*c12*a33*b22*c33+b11*c11*c13*a32*b23*c32-2*b11*c11*c13*a33*c22*b32+2*b11*c11*c22*c32*b13*a33-b11*c11*c22*c33*b12*a33-b11*c11*c23*c32*b13*a32+2*b11*c11*c32*c23*a13*b32-4*b11*c11*c32*b33*c22*a13+2*b11*c11*c32*c33*b22*a13-2*b11*c11*c32*c13*a23*b32+b11*c11*c32*b33*c12*a23+b11*c11*c32*b33*c13*a22+b11*c11*c33*b32*c12*a23+b11*c11*c33*b32*c13*a22-b13*c11*c33*b32*c22*a11-b13*c11*c33*c22*a12*b31+b13*c11*c12*a32*c23*b31-2*b13*c11*c12*a33*c22*b31-2*b13*c11*c12*a33*b21*c32-2*b13*c11*c13*a31*b22*c32+b13*c11*c13*a32*b21*c32+2*b13*c11*c31*b32*c23*a12-4*b11*c11*c33*b32*c23*a12+2*b11*c11*c33*b32*c22*a13+2*b11*c11*c33*c22*a12*b33-2*b11*c11*c33*c12*a22*b33-2*b11*c12*c11*a32*b23*c33-2*b11*c12*c13*a31*c23*b32+b11*c12*c13*a32*c23*b31+b11*c12*c13*a32*c21*b33+b11*c12*c13*a33*c21*b32-b11*c12*c21*c32*b13*a33+2*b11*c12*c21*c33*b13*a32-b11*c12*c22*c33*b13*a31-b11*c12*c23*c32*b13*a31-b11*c12*c31*c23*a13*b32+2*b11*c12*c31*b23*a13*c32-b11*c12*c31*b33*c23*a12+2*b11*c12*c31*b33*c22*a13-b11*c12*c31*c33*b23*a12-b11*c12*c31*c33*b22*a13+b11*c12*c31*c13*a23*b32-b11*c12*c31*b13*a23*c32-b11*c12*c31*c33*b12*a23+2*b11*c12*c31*c33*b13*a22-b11*c12*c32*c23*a13*b31+2*b11*c12*c32*b33*c21*a13-b11*c12*c32*c33*b23*a11-2*b11*c12*c32*b33*c13*a21-b11*c12*c32*c33*b13*a21+b11*c12*c33*b31*c13*a22-b11*c12*c33*b31*c22*a13+2*b11*c12*c33*b32*c23*a11-b11*c12*c33*b33*c21*a12+b11*c32*c12*a33*c13*b21+b11*c33*c12*a32*c13*b21-2*b11*c13*c12*a31*b23*c32-2*b11*c13*c12*a31*c22*b33+b11*c13*c12*a33*b22*c31+2*b11*c13*c21*c32*b12*a33-b11*c13*c21*c33*b12*a32-b11*c13*c22*c33*b12*a31-b11*c13*c23*c32*b12*a31-b11*c13*c31*b32*c22*a13-b11*c13*c31*c32*b22*a13-b11*c13*c31*c22*a12*b33+2*b11*c13*c31*b22*a12*c33+2*b11*c13*c31*c32*b12*a23-b11*c13*c31*c32*b13*a22-b11*c13*c31*b12*a22*c33-b11*c13*c32*b31*c23*a12+2*b11*c13*c32*b31*c22*a13-b11*c13*c32*b32*c21*a13-b11*c13*c32*b33*c21*a12+2*b11*c13*c32*b33*c22*a11-b11*c13*c32*c33*b22*a11+2*b11*c13*c33*b32*c21*a12-b11*c13*c33*b32*c22*a11+b11*c22*c11*b33*c12*a33-b11*c22*c12*c31*b13*a33-b11*c22*c13*c31*b13*a32+2*b11*c22*c13*c32*b13*a31+2*b11*c23*c12*c31*b13*a32-b11*c23*c12*c31*b12*a33-b11*c23*c13*c31*b12*a32-b11*c23*c11*c32*b12*a33-2*b12*c11*c12*a31*b23*c33+b12*c11*c12*a33*b21*c33+b12*c11*c13*a31*c23*b32+b12*c11*c13*a31*b23*c32-2*b12*c11*c13*a32*c23*b31-2*b12*c11*c13*a32*b21*c33+b12*c11*c13*a33*c22*b31-b12*c11*c21*c33*b13*a32-b12*c11*c22*c31*b13*a33-b12*c11*c23*c31*b13*a32+2*b12*c11*c31*b23*a13*c32-b12*c11*c31*b33*c23*a12+2*b12*c11*c31*b33*c22*a13-b12*c11*c31*c33*b23*a12-b12*c11*c31*c33*b22*a13+b12*c11*c31*c13*a23*b32+b12*c11*c31*b33*c12*a23-b12*c11*c31*c33*b13*a22+b12*c11*c32*c13*a23*b31-b12*c11*c32*c23*a13*b31-b12*c11*c32*b33*c23*a11+2*b12*c11*c32*b33*c21*a13-b12*c11*c32*c33*b23*a11-b12*c11*c32*c33*b21*a13+b12*c11*c32*b33*c13*a21+2*b12*c11*c32*c33*b13*a21+b12*c11*c33*b31*c12*a23-2*b12*c11*c33*b31*c13*a22-2*b12*c11*c33*b33*c12*a21+2*b12*c11*c33*b31*c23*a12-b12*c11*c33*b31*c22*a13+2*b12*c11*c33*b32*c23*a11-b12*c11*c33*b32*c21*a13+b12*c13*c31^2*b23*a12+b12*c13*c31^2*b22*a13-b12*c13^2*a31*c21*b32-b12*c13^2*a31*b21*c32+2*b13*c12^2*a33*c21*b31+2*b13*c12^2*a33*b21*c31+2*b13*c31*b31*c12^2*a23-b13*c31*b33*c12^2*a21-b13*c33*b31*c12^2*a21-2*b13*c13*b22*a12*c31^2-2*b13*c13*b21*a11*c32^2-b13*c23*b32*c11^2*a32-b13*c23*b31*c12^2*a31-b13*c31*a31*b23*c12^2+c12*c31*c32*b13^2*a21+c21*c12*c32*b13^2*a31-b21*c31*b33*c12^2*a13+2*b21*c32*b31*c13^2*a12-b21*c32*b32*c13^2*a11+c11*c21*c32*b13^2*a32-2*c11*c22*c32*b13^2*a31+c11*c31*c32*b13^2*a22-b13*c11^2*a32*b22*c33+2*b13*c11^2*a33*c22*b32+2*b13*c32*b32*c11^2*a23+b13*c12*c31^2*b23*a12+b13*c12*c31^2*b22*a13-b13*c12^2*a31*c21*b33-b13*c12^2*a31*b21*c33-b22*c32*b33*c11^2*a13-b23*c33*b32*c11^2*a12-b23*c31*b31*c12^2*a13-b31*c23*b33*c12^2*a11-b31*c21*b32*c13^2*a12-c11*c21*c13*a13*b32^2-c11*c21*c12*a12*b33^2,-b31*b33*a12*b11*c22*a13-b11^2*a33*c32*b22*a13-b11*b23*b31*c12*a12*a33+b12*b33*c31*a12*b13*a21+2*b23*b33*c31*a12*b12*a11-b12^2*a33*b31*c23*a11+2*b12*b21*b32*a33*c13*a11-b12*b22*b31*c13*a13*a31+b12*b13*a33*c31*b21*a12-b11*b21*b33*c12*a12*a33-b13*b31*b32*a12*c13*a21+b23*b32*c33*a11^2*b12-2*b11*b13*a32*b32*c23*a11+2*b12*b23*b33*c11*a11*a32+b12*b31*c31*a23*b13*a12+2*b11^2*a33*c32*b23*a12+b23*b32*c32*a11^2*b13-2*b23*b33*c31*a12^2*b11+2*b13^2*a31*c22*a12*b31-b13^2*a31*b22*a12*c31+b11*b12*b33*a32*c11*a23-2*b12*b13*a31*b31*c23*a12-b12*b31*b33*a13*c12*a21-2*b11*b13*b33*a32*c11*a22+b11*b12*b32*c13*a23*a31+b12*b13*b31*a31*c12*a23-b11^2*a32*b33*c23*a12-b12*b21*b33*a32*c13*a11+2*b13*b23*b31*a32*c12*a11-2*b11*b32^2*a23*c13*a11+2*b21*b31*c33*a12*b12*a13-b32*c32*a23*b11^2*a13+b13*b31^2*a22*c13*a12-2*b13*b31^2*a22*c12*a13-b12*b21*b32*a33*c11*a13+b21*b32*c32*a13^2*b11+b11*b12*a32*b23*a13*c31-b11*b23*b32*a32*c11*a13-b12*b32*b33*a21*c13*a11+2*b13*b22*b33*a31*c11*a12-b13*b31*b32*a12*c11*a23-b13*b23*b32*c11*a11*a32+b11*b12*a33*b31*c22*a13+b11*b12*a32*c33*b23*a11+b11*b12*a33*b31*c23*a12-b12^2*a33*b31*c21*a13-b11*b21*b33*a32*c13*a12-b12*b23*b31*a32*c11*a13-b12^2*a33*b21*a11*c33+b12*b13*a32*b31*c23*a11-b11^2*a32*b23*a13*c32-b13^2*a31*b32*c22*a11+2*b13^2*a32*c31*b22*a11+2*b13^2*a32*c21*a11*b32+b11*b12*a31*a33*b23*c12+b11*b13*a32*c32*b23*a11-b21*b32*c33*a12*b11*a13-b13^2*a32*b21*a11*c32+2*b13^2*b32*a31*c12*a21-b12*b23*b32*a31*c13*a11-2*b12*b13*b31*a33*c11*a22-b12*b23*b32*c11*a11*a33+b11*b13*b33*c12*a22*a31-b13^2*a31*a32*c12*b21-b13^2*a31*a32*b22*c11-b11^2*b33*c12*a22*a33+b11*b33*c32*a13*b12*a21-b13^2*b31*a32*c12*a21-b13^2*a32*b31*c21*a12+2*b11^2*a33*c22*a12*b33-b11*b31*b32*a23*c12*a13-b13*b21*b32*a33*c12*a11+2*b32*c33*a13*b11^2*a22-b32*c33*a12*b11^2*a23+2*b11*b32*b33*a11*c12*a23-b31*c33*a11*b12^2*a23-b33*c33*a21*b12^2*a11+b13*b31^2*a12*c12*a23+b11*b13*b32*a32*c11*a23+b12*b13*b31*a31*c13*a22-b11^2*a32*a33*c13*b22-b12*b31*b33*a13*c11*a22+b11*b32*c31*a23*b12*a13+2*b11^2*b32*a33*c12*a23-b33*c33*a22*b11^2*a12-b12*b13*a31^2*b23*c12-b32*b33*a12*c21*b13*a11-b13*b31*b32*a11*c12*a23-b31*b32*a13*c21*b13*a12-b11*b23*b31*a32*c13*a12+b12*b33*c32*a21*b13*a11-b11^2*a33*b22*a12*c33-b11^2*b33*a32*c12*a23-2*b12*b13*b31*a32*c11*a23-b11^2*a32*a33*b23*c12-b13*b23*b32*a31*c12*a11-b13^2*a31*b32*c21*a12-b12*b31*b32*a23*c11*a13+b11*b31*c33*a22*b13*a12-b11^2*b32*a33*c13*a22+b12*b13*a33*b31*c22*a11-b11*b12*a33^2*c12*b21-b23*b31*c32*a12*b11*a13+b11*b32*c32*a23*b13*a11-b11^2*b32*c13*a23*a32-2*b11*b33*c32*a11*b12*a23-b11^2*a32*c33*b23*a12+b11*b31*c33*a12*b12*a23-b11^2*a33*b32*c23*a12-b13*b21*b32*a32*c13*a11+b31*b33*c21*b13*a12^2+b31*b33*b11*c23*a12^2+b11*b12*a31*a33*c13*b22-b23*b32*c33*a11*b11*a12+2*b11*b31*b33*a22*c12*a13-b11^2*a33*b32*c22*a13+b21*b33*c31*a12^2*b13+b21*b33*c33*a12^2*b11+b11*b32*c32*a13*b13*a21+2*b11^2*a32*c33*b22*a13+2*b31*c32*a12*b13^2*a21-b31*c32*a11*b13^2*a22-4*b12*b21*b31*a33*c13*a12+b12*b13*a33*b31*c21*a12-b11*b12*a33^2*b22*c11-4*b11*b22*b32*a33*c13*a11+2*b11*b23*b31*a32*c12*a13+2*b13*b21*b32*a31*c12*a13-b13*b21*b32*a31*c13*a12-2*b11*b13*a31*c32*b23*a12-b13^2*a32*b31*c22*a11-b13^2*a32*c31*b21*a12+b11*b13*a32*a33*c12*b21-2*b12*b13*b33*a31*c12*a21-b21*b33*c32*a12*b11*a13-4*b12*b23*b33*a31*c11*a12+2*b12*b23*b33*a31*c12*a11+2*b11*b23*b33*a32*c11*a12-b12^2*a31*a33*b23*c11-b12^2*a31*a33*c13*b21-b33*c31*a13*b12^2*a21+2*b33*c31*a11*b12^2*a23-b13*b22*b31*a33*c11*a12-b11*b32*b33*a13*c11*a22-2*b13*b32^2*a21*c11*a13+b13*b32^2*a21*c13*a11+2*b12*b23*b31*a31*c13*a12-2*b11*b13*a32*b32*c21*a13-2*b12*b32*c31*a23*b13*a11-b12^2*a31*b33*c21*a13-b12^2*a31*c33*b23*a11-2*b12*b13*b32*a31*c13*a21-b11*b13*a32^2*b23*c11-2*b11*b12*a31*a32*c13*b23-b21*b33*c31*a12*b12*a13+2*b11^2*b33*a32*c13*a22+b12*b13*a31*b32*c21*a13-b11^2*a32*b33*c22*a13+2*b11^2*a32*c23*a13*b32+b11*b32^2*a23*c11*a13-b22*b31*c33*a11*b12*a13+b11*b32^2*a13*c13*a21+b11*b33^2*a12*c12*a21-2*b11*b33^2*a22*c12*a11+b12*b13*b32*a31*c11*a23-b11*b13*a32^2*c13*b21+b12*b31*c31*a13*b13*a22-b22*b31*c33*a12*b11*a13-b31*c31*a23*b12^2*a13+2*b31*c33*a13*b12^2*a21+b11^2*a32^2*c13*b23+b11^2*a33^2*c12*b22+b12^2*a31^2*c13*b23+b12^2*a33^2*c11*b21+b13^2*a31^2*c12*b22+b13^2*a32^2*c11*b21-b31^2*c22*b12*a13^2-b31^2*c23*b13*a12^2-b32^2*c21*b11*a13^2-b32^2*c23*b13*a11^2-b33^2*c21*b11*a12^2-b33^2*c22*b12*a11^2+2*b13*b21*b32*a32*c11*a13-b13*b21*b32*a33*c11*a12-b13*b21*b33*c12*a12*a31-b13*b21*b33*a32*c11*a12+2*b13*b21*b33*a32*c12*a11-b13*b22*b31*a31*c13*a12+2*b13*b22*b31*a31*c12*a13+2*b13*b22*b31*a32*c11*a13-b13*b22*b31*a32*c13*a11-b13*b22*b31*a33*c12*a11-4*b13*b22*b32*a31*c11*a13+2*b13*b22*b32*a31*c13*a11+2*b13*b22*b32*c11*a11*a33-b13*b22*b33*a31*c12*a11-b13*b22*b33*c11*a11*a32-b13*b23*b31*c12*a12*a31-b13*b23*b31*a32*c11*a12+2*b13*b23*b32*a31*c11*a12+2*b13*b31*b32*a13*c11*a22+2*b13*b31*b32*a13*c12*a21-b13*b31*b32*a11*c13*a22-b13*b31*b33*a12*c12*a21+2*b13*b31*b33*a22*c12*a11-b13*b31*b33*a22*c11*a12+2*b13*b32*b33*a21*c11*a12-b13*b32*b33*a21*c12*a11-b13*b32*b33*a11*c11*a22+2*b21*b31*c32*a13*b13*a12-b21*b32*c31*a13*b13*a12-b21*b32*c32*a13*b13*a11+2*b21*b32*c33*a12*b13*a11-b21*b32*c33*a11*b12*a13+2*b21*b33*c32*a11*b12*a13-b21*b33*c32*a12*b13*a11-b21*b33*c33*a12*b12*a11-b22*b31*c31*a13*b13*a12-b22*b31*c32*a13*b13*a11+2*b22*b31*c33*a12*b13*a11+2*b22*b32*c31*a13*b13*a11+2*b22*b32*c33*a11*b11*a13+2*b22*b33*c31*a12*b11*a13-b22*b33*c31*a12*b13*a11-b22*b33*c31*a11*b12*a13-b22*b33*c32*a11*b11*a13-b22*b33*c33*a11*b11*a12-b23*b31*c31*a12*b12*a13+2*b23*b31*c32*a11*b12*a13-b23*b31*c32*a12*b13*a11-b23*b31*c33*a12*b12*a11+2*b23*b32*c31*a12*b11*a13-b23*b32*c31*a12*b13*a11-b23*b32*c31*a11*b12*a13-b23*b32*c32*a11*b11*a13+2*b23*b33*c32*a11*b11*a12-b31*b32*a13*b11*c23*a12-b31*b32*a11*c23*b12*a13+2*b31*b32*a11*c23*b13*a12-b31*b32*a11*b13*c22*a13-b31*b33*a12*c21*b12*a13+2*b31*b33*a11*c22*b12*a13-b31*b33*a11*c22*b13*a12-b31*b33*a11*b12*c23*a12+2*b32*b33*a12*c21*b11*a13-b32*b33*a12*b11*c23*a11-b32*b33*a11*b11*c22*a13-b32*b33*a11*c21*b12*a13-2*b11*b12*a31*c23*a13*b32+b11*b12*a31*b23*a13*c32+b11*b12*a31*b33*c23*a12+b11*b12*a31*b33*c22*a13+b11*b12*a31*c33*b23*a12-2*b11*b12*a31*c33*b22*a13+b11*b12*b31*c13*a23*a32-2*b11*b12*b31*a33*c12*a23+b11*b12*b31*a33*c13*a22-2*b11*b12*a32*c23*a13*b31+b11*b12*a32*a33*b23*c11+b11*b12*a32*a33*c13*b21+b11*b12*a32*b33*c23*a11+b11*b12*a32*b33*c21*a13-2*b11*b12*a32*c33*b21*a13-2*b11*b12*b32*a33*c11*a23+b11*b12*b32*a33*c13*a21-2*b11*b12*a33*c31*b23*a12+b11*b12*a33*c31*b22*a13+b11*b12*a33*b32*c23*a11+b11*b12*a33*b32*c21*a13-2*b11*b12*a33*c32*b23*a11+b11*b12*a33*c32*b21*a13-2*b11*b12*a33*b33*c21*a12-2*b11*b12*a33*b33*c22*a11+b12*b32*c33*a21*b13*a11-2*b12*b33*c31*a11*b13*a22+b11*b12*a33*c33*b21*a12+b11*b12*a33*c33*b22*a11+b11*b12*b33*a31*c12*a23-2*b11*b12*b33*a31*c13*a22-2*b11*b12*b33*a32*c13*a21+b11*b12*b33*a33*c11*a22+b11*b12*b33*a33*c12*a21+b11*b13*a31*a32*b23*c12+b11*b13*a31*a32*c13*b22+b11*b13*a31*b32*c23*a12+b11*b13*a31*b32*c22*a13+b11*b13*a31*c32*b22*a13-2*b11*b13*a31*a33*c12*b22-2*b11*b13*a31*c22*a12*b33+b11*b13*a31*b22*a12*c33+b11*b13*b31*a32*c12*a23-2*b11*b13*b31*a32*c13*a22+b11*b13*b31*c12*a22*a33+b11*b13*a32*b31*c23*a12+b11*b13*a32*b31*c22*a13+b11*b13*a32*c31*b23*a12-2*b11*b13*a32*c31*b22*a13+b11*b13*a32*c32*b21*a13+b11*b13*a32*a33*b22*c11+b11*b13*a32*b33*c21*a12+b11*b13*a32*b33*c22*a11+b11*b13*a32*c33*b21*a12-2*b11*b13*a32*c33*b22*a11-2*b11*b13*b32*a31*c12*a23+b11*b13*b32*a31*c13*a22+b11*b13*b32*a32*c13*a21-2*b11*b13*b32*a33*c12*a21+b11*b13*b32*a33*c11*a22-2*b11*b13*a33*c22*a12*b31+b11*b13*a33*b22*a12*c31+b11*b13*a33*b32*c21*a12+b11*b13*a33*b32*c22*a11-2*b11*b13*a33*c32*b21*a12+b11*b13*a33*c32*b22*a11+b11*b13*b33*a32*c12*a21-b11*b21*b32*c13*a13*a32-b11*b21*b32*a33*c12*a13+2*b11*b21*b32*a33*c13*a12+2*b11*b21*b33*a32*c12*a13-b11*b22*b31*c13*a13*a32-b11*b22*b31*a33*c12*a13+2*b11*b22*b31*a33*c13*a12+2*b11*b22*b32*c13*a13*a31+2*b11*b22*b32*a33*c11*a13-b11*b22*b33*a31*c13*a12-b11*b22*b33*a31*c12*a13-b11*b22*b33*a32*c11*a13+2*b11*b22*b33*a32*c13*a11-b11*b22*b33*a33*c11*a12+2*b11*b22*b33*a33*c12*a11-b11*b23*b32*a31*c12*a13-b11*b23*b32*a31*c13*a12+2*b11*b23*b32*a32*c13*a11-b11*b23*b32*a33*c11*a12+2*b11*b23*b32*a33*c12*a11+2*b11*b23*b33*c12*a12*a31-4*b11*b23*b33*a32*c12*a11+2*b11*b31*b32*a23*c13*a12-b11*b31*b32*a13*c13*a22+b11*b31*c32*a23*b12*a13-2*b11*b31*c32*a23*b13*a12+b11*b31*c32*a13*b13*a22-b11*b31*b33*a12*c12*a23-b11*b31*b33*a22*c13*a12-2*b11*b31*c33*a22*b12*a13+b11*b32*c31*a23*b13*a12-2*b11*b32*c31*a13*b13*a22-b11*b32*b33*a13*c12*a21-b11*b32*b33*a12*c11*a23-b11*b32*b33*a12*c13*a21+2*b11*b32*b33*a11*c13*a22-2*b11*b32*c33*a13*b12*a21+b11*b32*c33*a12*b13*a21+b11*b32*c33*a11*b12*a23-2*b11*b32*c33*a11*b13*a22-2*b11*b33*c31*a12*b12*a23+b11*b33*c31*a22*b13*a12+b11*b33*c31*a22*b12*a13-2*b11*b33*c32*a12*b13*a21+b11*b33*c32*a11*b13*a22+b11*b33*c33*a12*b12*a21+b11*b33*c33*a22*b12*a11-2*b12*b13*a31*b31*c22*a13+b12*b13*a31*c31*b23*a12+b12*b13*a31*c31*b22*a13+b12*b13*a31*a32*b23*c11+b12*b13*a31*a32*c13*b21+b12*b13*a31*b32*c23*a11+b12*b13*a31*c32*b23*a11-2*b12*b13*a31*c32*b21*a13+b12*b13*a31*a33*c12*b21+b12*b13*a31*a33*b22*c11+b12*b13*a31*b33*c21*a12+b12*b13*a31*b33*c22*a11-2*b12*b13*a31*c33*b21*a12+b12*b13*a31*c33*b22*a11+b12*b13*b31*a32*c13*a21+b12*b13*b31*a33*c12*a21+b12*b13*a32*b31*c21*a13-2*b12*b13*a32*c31*b23*a11+b12*b13*a32*c31*b21*a13-2*b12*b13*a32*a33*c11*b21-2*b12*b13*a32*c21*a11*b33+b12*b13*a32*b21*a11*c33+b12*b13*b32*c11*a21*a33-2*b12*b13*a33*c31*b22*a11-2*b12*b13*a33*c21*a11*b32+b12*b13*a33*b21*a11*c32+b12*b13*b33*a31*c11*a22+b12*b13*b33*c11*a21*a32+2*b12*b21*b31*c13*a13*a32+2*b12*b21*b31*a33*c12*a13-b12*b21*b32*c13*a13*a31+2*b12*b21*b33*a31*c13*a12-b12*b21*b33*a31*c12*a13-b12*b21*b33*a32*c11*a13+2*b12*b21*b33*a33*c11*a12-b12*b21*b33*a33*c12*a11-b12*b22*b31*a33*c11*a13+2*b12*b22*b31*a33*c13*a11-b12*b22*b33*a31*c13*a11+2*b12*b22*b33*a31*c11*a13-b12*b22*b33*c11*a11*a33-b12*b23*b31*a31*c12*a13-b12*b23*b31*a32*c13*a11+2*b12*b23*b31*a33*c11*a12-b12*b23*b31*a33*c12*a11+2*b12*b23*b32*a31*c11*a13-b12*b31*b32*a13*c13*a21+b12*b31*c32*a23*b13*a11-2*b12*b31*c32*a13*b13*a21+2*b12*b31*b33*a12*c11*a23+2*b12*b31*b33*a12*c13*a21-b12*b31*b33*a11*c12*a23-b12*b31*b33*a11*c13*a22-2*b12*b31*c33*a12*b13*a21+b12*b31*c33*a11*b13*a22+2*b12*b31*b32*a23*c13*a11+b12*b32*c31*a13*b13*a21+2*b12*b32*b33*a21*c11*a13-b12*b32*b33*a11*c11*a23+2*b13*b21*b31*a32*c13*a12-4*b13*b21*b31*a32*c12*a13+2*b13*b21*b31*c12*a12*a33+b11*b33^2*a22*c11*a12-b33*c32*a13*b11^2*a22+2*b33*c32*a12*b11^2*a23-b12*b13*a31^2*c13*b22+b12*b31^2*a23*c12*a13-2*b12*b31^2*a23*c13*a12+b12*b31^2*a13*c13*a22-2*b12*b33^2*a21*c11*a12+b12*b33^2*a21*c12*a11+b12*b33^2*a11*c11*a22+2*b12^2*a31*c23*a13*b31-b12^2*a31*b23*a13*c31-b12^2*a31*b33*c23*a11+2*b12^2*a31*c33*b21*a13-b12^2*b31*c13*a23*a31+2*b12^2*b31*a33*c11*a23-b12^2*b31*a33*c13*a21+2*b12^2*a33*c31*b23*a11-b12^2*a33*c31*b21*a13+2*b12^2*a33*c21*a11*b33+2*b12^2*b33*a31*c13*a21-b12^2*b33*a31*c11*a23-b12^2*b33*c11*a21*a33+b13*b32^2*a11*c11*a23+2*b13^2*a31*c32*b21*a12-b13^2*a31*c32*b22*a11-b13^2*b31*c12*a22*a31+2*b13^2*b31*a32*c11*a22-b13^2*b32*a31*c11*a22-b13^2*b32*c11*a21*a32-b31*c31*a22*b13^2*a12-b32*c31*a12*b13^2*a21+2*b32*c31*a11*b13^2*a22-b32*c32*a21*b13^2*a11-2*b21*b31*c32*a13^2*b12-2*b21*b31*c33*a12^2*b13+b21*b32*c31*a13^2*b12+b22*b31*c31*a13^2*b12+b22*b31*c32*a13^2*b11-2*b22*b32*c31*a13^2*b11-2*b22*b32*c33*a11^2*b13+b22*b33*c32*a11^2*b13+b22*b33*c33*a11^2*b12+b23*b31*c31*a12^2*b13+b23*b31*c33*a12^2*b11-2*b23*b33*c32*a11^2*b12+b31^2*a13*c22*b13*a12+b31^2*a13*b12*c23*a12+b31*b32*c21*b12*a13^2+b31*b32*b11*c22*a13^2+b32^2*a13*c21*b13*a11+b32^2*a13*b11*c23*a11+b32*b33*c22*b13*a11^2+b32*b33*b12*c23*a11^2+b33^2*a12*c21*b12*a11+b33^2*a12*b11*c22*a11,-2*b11*b23*c11*b33*c12*a32-2*b13^2*c32*c11*a21*b32+b12^2*c31*b33*c23*a11+b11^2*c13*a32*b23*c32-b12*b31*c12*a31*b13*c23+b13^2*c32*c21*a11*b32-2*b12*b21*c33*b32*c11*a13+b12^2*c13*a31*c21*b33-b11*b13*c31*b32*c13*a22+b11*b22*c33*b33*c12*a11-2*b12*b32*c21*b33*c13*a11+b13^2*c11*a32*c22*b31+2*b13*b23*c12*c31*b11*a32-b13*b22*b33*c11^2*a32+2*b12*b13*c31*b33*c21*a12-b12*b31*b32*c13^2*a21+b31*c12*a31*b13^2*c22-2*b13*b22*c31*b32*c11*a13-b33*b12*c11*a32*b13*c21-2*b11*b22*c33*b33*c11*a12+b12^2*c33*b31*c11*a23+2*b12*b13*c31*b31*c12*a23-2*b13^2*c31*c12*a22*b31+2*b12*b11*c33*b33*c12*a21-b13*b12*c11*a32*b21*c33+2*b13*c22*b31^2*c13*a12-b12*b13*c33*c21*a11*b32-2*b22*c11*c32*b13^2*a31-b11*b12*c13*a32*c21*b33+b31*c12*c32*b13^2*a21+b33*c12*c32*b11^2*a23-2*b13*b21*c11*b32*c12*a33-b12*b22*b33*c11^2*a33-b12*b13*c32*c21*a11*b33-2*b13*b22*c33*c11*a11*b32-b12*b13*c31*b33*c22*a11-b12*c12*c13*a23*b31^2+b12^2*c31*c33*b23*a11+b11*b22*c31*b33*c13*a12+2*b11*b12*c31*b23*a13*c32-b11*b12*c31*c23*a13*b32+b31*c13*a31*c23*b12^2-b13*b32*b33*c11^2*a22-2*b13^2*c11*a31*c22*b32-b11*b13*c32*b33*c21*a12-2*b12^2*c31*b33*c21*a13+2*b12*b32*c11*a31*b13*c23+b11*b23*c11*b32*c12*a33+b12*b21*c32*b33*c11*a13-b11*b21*b33*c12^2*a33+b11*b23*c32*b31*c12*a13-b13*c22*b31^2*c12*a13-b13*b12*c11*a32*c23*b31+b12*b32*c21*b33*c11*a13-2*b11^2*c32*c13*a23*b32+b11^2*c32*b33*c13*a22-b12*b13*c31*c33*b21*a12-2*b13^2*c31*b32*c21*a12-2*b13*b22*c32*b31*c13*a11-b11*b21*c12*c33*b12*a33+b12*b23*c33*b31*c11*a12-b13*c23*c11*a11*b32^2+b21*c13*c33*b12^2*a31-b12*b13*c11*a33*c22*b31-2*b11*b32*c12*b33*c13*a21+b12*b31*c11*b33*c12*a23-b11*b13*c33*c22*a12*b31-b12*b11*c13*a31*c22*b33+b13*b31*c23*b32*c12*a11+b11*b32*c11*b33*c13*a22+b11*b31*c12*b33*c13*a22+b13*b22*c31*b31*c12*a13+b13*b23*c31*c12*a12*b31-2*b12*b23*c31*b32*c13*a11+b11*b21*c12*b33*c13*a32+b22*c11*c31*b13^2*a32+b12*b22*c31*b33*c11*a13-b12*b13*c33*b31*c21*a12-2*b13^2*c12*a32*c21*b31+2*b13*b31*c13*a32*b12*c21-b11*b13*c33*b32*c22*a11-b11*b12*c32*b33*c11*a23-b31*b11*c13*a32*c23*b12+2*b12*b13*c12*a33*b21*c31+b13^2*c31*b32*c12*a21+b11*b32*c23*b33*c12*a11+b13*b31*c22*b32*c11*a13+b13*b31*c22*b33*c12*a11-2*b12*b31*c23*b33*c12*a11+b11*b22*c11*b33*c13*a32+2*b12*b13*c31*b32*c21*a13+b13^2*c31*c32*b21*a12-2*b12*b21*c12*b31*c13*a33+b11*b32*c22*b33*c13*a11+4*b12*b21*c33*b31*c12*a13+b11*b13*c32^2*b21*a13-2*b12*b21*c33*b33*c12*a11+b11*b31*c22*c13*a13*b32+b12*b31*c11*c13*a23*b32+2*b12*c23*b31^2*c12*a13-b12*c21*b33^2*c11*a12+4*b11*b23*c32*b33*c11*a12-2*b21*c12*c31*b13^2*a32+b11*b22*c32*c13*a13*b31+b11^2*c33*b32*c12*a23-2*b11^2*c33*b32*c23*a12+b13*b21*c32*b32*c11*a13-b11*b23*b31*c12^2*a33+2*b11*b23*b33*c12^2*a31+2*b11*b12*c33*b33*c11*a22-2*b13*b31*c22*b33*c11*a12-b11*b33*c11*a33*b12*c22-2*b12*b21*c11*b33*c13*a32+2*b11*b22*b32*c13^2*a31-2*b11^2*c13*a33*c22*b32+b11^2*c32*c23*a13*b32+b12*b23*c12*b31*c13*a31+b13^2*c32*b31*c21*a12+2*b11*b33*c11*a32*c23*b12-b13*b12*c12*a31*c21*b33+b13*b31*c11*b32*c13*a22-2*b11*b23*c31*c12*a12*b33-2*b11*b21*c32*b33*c13*a12-2*b12*b23*c31*b33*c11*a12+b12*b32*c11*b33*c13*a21-2*b11*b31*c22*b33*c13*a12+b22*c13*c33*b11^2*a32+b12*b22*c33*b31*c13*a11-2*b13^2*c32*b31*c22*a11+b11*b21*c32*c13*a13*b32-b12*b32*b33*c11^2*a23-b12*c11*b33^2*c12*a21-b11*b13*c32*b31*c13*a22-b13*b11*c11*a32*c22*b33-b13*c11*b32^2*c13*a21-2*b12*b21*c33*b31*c13*a12+b11*b13*c32^2*b23*a11+b13*b21*c12*b32*c13*a31+b13*b21*c31*b32*c12*a13-2*b11*b22*c33*b31*c12*a13-b12*b13*c31*c33*b22*a11+b13^2*c31*c22*a12*b31+b13*b23*c32*b31*c12*a11+2*b11*b13*c31*b32*c23*a12-b12*b13*c31*b32*c13*a21+b13^2*c31*c32*b22*a11-b11*c23*b32^2*c13*a11-b11*c21*c12*a12*b33^2-2*b12*b23*c31*b31*c12*a13+b13^2*c32*b31*c11*a22+2*b12*b32*c13*a33*b11*c21+b12*b23*c32*b31*c11*a13-b12*b13*c31*c32*b23*a11+b13^2*c31*b32*c22*a11+2*b12*b23*b33*c11^2*a32-b12*b23*b32*c11^2*a33+b13*b22*c32*b31*c11*a13+2*b12*b22*c13*c31*b11*a33+b12*b21*c33*b33*c11*a12+b11*b12*c33^2*b22*a11-b12*c22*c13*a13*b31^2-b12*c23*b31^2*c13*a12-2*b13*b21*c12*b31*c13*a32-b11*b23*c11*c32*b12*a33+2*b12*b22*c11*c33*b13*a31+b11*b12*c33^2*b21*a12+b11*b23*c11*b32*c13*a32+b12*b21*c12*b33*c13*a31-b11*b21*b32*c13^2*a32-b12*b11*c11*a33*c23*b32+2*b12*b11*c12*a31*b23*c33+2*b13*b21*b31*c12^2*a33-b13*b21*b33*c12^2*a31+2*b13*b22*b32*c11^2*a33+b11*b22*c32*b33*c13*a11+b12^2*c11*a33*b21*c33+b12^2*c13*a31*b23*c31+b33*c12*a33*c22*b11^2+b33*c11*c31*b12^2*a23+b11*b32^2*c13^2*a21+b11*b33^2*c12^2*a21-b11^2*b23*a13*c32^2-b11^2*b22*a12*c33^2+b12*b31^2*c13^2*a22+b12*b33^2*c11^2*a22-b12^2*b23*a13*c31^2-b12^2*b21*a11*c33^2+b13*b31^2*c12^2*a23+b13*b32^2*c11^2*a23-b13^2*b22*a12*c31^2-b13^2*b21*a11*c32^2-b13*b23*b31*c12^2*a31-b13*b31*b33*c12^2*a21-b13*c12*b31^2*c13*a22+b13^2*c11*a32*b21*c32+b13^2*c12*a31*b22*c31+b13^2*c12*a31*c21*b32-b11*b22*b31*c13^2*a32-b11*b31*b33*c12^2*a23-b11*b31*b32*c13^2*a22-b11*c11*c13*a23*b32^2-b11*c11*c12*a22*b33^2-2*b11^2*c12*a32*c23*b33+b11^2*c12*a33*c23*b32+b11^2*c12*a33*b22*c33+b11^2*c13*a32*c22*b33+b11^2*c32*b33*c23*a12-2*b11^2*c32*b33*c22*a13+b11^2*c32*c33*b23*a12+b11^2*c32*c33*b22*a13+b11^2*c33*b32*c22*a13+b11^2*c33*c22*a12*b33-2*b11^2*c33*c12*a22*b33-2*b22*c13*c32*b11^2*a33-2*b23*c12*c33*b11^2*a32-b11*c21*c13*a13*b32^2+2*b11*c23*b32^2*c11*a13+2*b11*c22*b33^2*c11*a12-b11*c22*b33^2*c12*a11+b12*b13*c31^2*b23*a12+b12*b13*c31^2*b22*a13-b12*b21*b32*c13^2*a31+2*b12*b21*b31*c13^2*a32-b12*b22*b31*c13^2*a31-2*b12^2*c11*a31*c23*b33+b12^2*c11*a33*c23*b31-2*b12^2*c13*a33*c21*b31+b12^2*c31*c23*a13*b31+b12^2*c31*c33*b21*a13-2*b12^2*c31*c13*a23*b31+b12^2*c31*b33*c13*a21-2*b12^2*c33*b31*c23*a11+b12^2*c33*b31*c21*a13+b12^2*c33*c21*a11*b33-2*b12^2*c33*c11*a21*b33-2*b21*c13*c31*b12^2*a33-2*b23*c11*c33*b12^2*a31+2*b12*c21*b33^2*c12*a11-b12*c22*c11*a11*b33^2-b13*b23*b32*c11^2*a32+b11*b21*c32*b33*c12*a13-2*b11*b21*c33*b32*c12*a13+b11*b21*c33*b32*c13*a12+b11*b21*c33*c12*a12*b33-2*b11*b22*c11*b32*c13*a33+b11*b22*c11*b33*c12*a33-b11*b22*c11*c33*b13*a32+b11*b22*c12*b31*c13*a33-2*b11*b22*c12*b33*c13*a31-2*b11*b22*c31*c13*a13*b32+b11*b22*c31*b33*c12*a13-2*b11*b22*c32*b33*c11*a13+b11*b22*c33*b31*c13*a12+4*b11*b22*c33*b32*c11*a13-2*b11*b22*c33*b32*c13*a11+b11*b23*c12*b31*c13*a32-2*b11*b23*c12*b32*c13*a31+b11*b23*c31*b32*c12*a13+b11*b23*c31*b32*c13*a12-2*b11*b23*c32*b31*c13*a12-2*b11*b23*c32*b32*c11*a13+b11*b23*c32*b32*c13*a11-2*b11*b23*c32*b33*c12*a11+b11*b23*c33*c12*a12*b31-2*b11*b23*c33*b32*c11*a12+b11*b23*c33*b32*c12*a11+2*b11*b31*c12*a32*b13*c23+b11*b31*c12*c13*a23*b32+2*b11*b31*c13*a33*b12*c22+b11*b31*c22*b33*c12*a13+b11*b31*c23*b32*c13*a12+b11*b31*c23*c12*a12*b33-b11*b32*c11*a32*b13*c23+2*b11*b32*c11*a33*b13*c22+b11*b32*c11*b33*c12*a23-b11*b32*c13*a32*b13*c21+b11*b32*c21*b33*c13*a12+b11*b32*c21*b33*c12*a13-2*b11*b31*c23*b32*c12*a13-2*b11*b32*c22*b33*c11*a13-2*b11*b32*c23*b33*c11*a12-b12*b11*c13*a31*b23*c32+2*b12*b11*c31*c13*a23*b32-b12*b11*c32*b33*c13*a21-b12*b11*c33*b32*c11*a23-b12*b13*c11*a33*b21*c32-b11*b33*c12*a33*b12*c21+2*b11*b12*c11*a32*b23*c33-b11*b12*c12*a33*c23*b31-b11*b12*c12*a33*b23*c31-b11*b12*c13*a32*b23*c31-b11*b12*c31*b33*c23*a12+2*b11*b12*c31*b33*c22*a13-b11*b12*c31*c33*b23*a12-b11*b12*c31*c33*b22*a13-b11*b12*c31*b33*c12*a23-b11*b12*c31*b33*c13*a22+2*b11*b12*c32*c13*a23*b31-b11*b12*c32*c23*a13*b31-b11*b12*c32*b33*c23*a11+2*b11*b12*c32*b33*c21*a13-b11*b12*c32*c33*b23*a11-b11*b12*c32*c33*b21*a13-b11*b12*c33*b31*c12*a23+2*b11*b12*c33*b31*c23*a12-b11*b12*c33*b31*c22*a13+2*b11*b12*c33*b32*c23*a11-b11*b12*c33*b32*c21*a13-b11*b12*c33*b33*c21*a12-b11*b12*c33*b33*c22*a11+2*b11*b13*c11*a33*b22*c32-b11*b13*c12*a33*b22*c31-b11*b13*c12*a33*c21*b32-b11*b13*c13*a32*c22*b31-b11*b13*c13*a32*b22*c31-b11*b13*c31*b32*c22*a13-b11*b13*c31*c32*b23*a12-b11*b13*c31*c32*b22*a13-b11*b13*c31*c22*a12*b33+2*b11*b13*c31*b22*a12*c33-b11*b13*c31*b32*c12*a23+2*b11*b13*c32*b32*c11*a23-b11*b13*c32*b31*c23*a12+2*b11*b13*c32*b31*c22*a13-b11*b13*c32*b32*c23*a11-b11*b13*c32*b32*c21*a13+2*b11*b13*c32*b33*c22*a11-b11*b13*c32*c33*b21*a12-b11*b13*c32*c33*b22*a11+2*b11*b13*c33*c12*a22*b31-b11*b13*c33*b32*c11*a22+2*b11*b13*c33*b32*c21*a12+b11*b21*c12*b32*c13*a33+2*b11*b21*c12*c33*b13*a32-b11*b21*c13*c32*b13*a32+2*b11*b21*c13*c32*b12*a33+b12*b23*c31*b32*c11*a13+4*b12*b23*c31*b33*c12*a11+b12*b23*c32*b31*c13*a11-2*b12*b23*c32*c11*a11*b33-2*b12*b23*c33*b31*c12*a11+b12*b23*c33*c11*a11*b32-2*b12*b31*c11*b33*c13*a22+2*b12*b31*c12*a33*b13*c21+b12*b31*c12*b33*c13*a21-b12*b31*c13*a31*b13*c22+b12*b31*c21*c13*a13*b32+b12*b31*c21*b33*c13*a12+b12*b31*c22*b33*c13*a11+b12*b31*c22*b33*c11*a13+b12*b31*c23*b32*c13*a11+b12*b31*c23*b33*c11*a12+b12*b32*c23*c11*a11*b33+2*b12*b33*c12*a31*c23*b11-2*b12*b31*c21*b33*c12*a13-2*b12*b31*c23*b32*c11*a13-b13*b11*c12*a31*c23*b32-b13*b11*c12*a31*b22*c33+2*b13*b11*c13*a31*b22*c32+2*b13*b11*c31*c12*a22*b33+2*b13*b11*c32*b32*c13*a21-b13*b11*c32*b33*c11*a22-b13*b11*c33*b32*c12*a21+2*b13*b12*c13*a32*b21*c31+2*b13*b12*c31*b31*c13*a22-b13*b12*c31*b33*c12*a21+2*b13*b12*c32*c11*a21*b33-b13*b12*c33*b31*c11*a22-2*b13*b21*c31*b32*c13*a12+b13*b21*c31*c12*a12*b33+4*b13*b21*c32*b31*c13*a12-2*b13*b21*c32*b31*c12*a13-2*b13*b21*c32*b32*c13*a11-2*b13*b21*c32*b33*c11*a12+b13*b21*c32*b33*c12*a11-2*b13*b21*c33*c12*a12*b31+b13*b21*c33*b32*c11*a12+b13*b21*c33*b32*c12*a11+b13*b21*c11*b32*c13*a32+b13*b21*c11*b33*c12*a32+b13*b22*c11*b31*c13*a32-2*b13*b22*c11*b31*c12*a33-2*b13*b22*c11*b32*c13*a31+b13*b22*c11*b33*c12*a31+b13*b22*c12*b31*c13*a31-2*b13*b22*c31*b31*c13*a12+4*b13*b22*c31*b32*c13*a11+b13*b22*c31*b33*c11*a12-2*b13*b22*c31*b33*c12*a11+b13*b22*c32*c11*a11*b33+b13*b22*c33*b31*c11*a12+b13*b22*c33*b31*c12*a11+b13*b23*c11*b31*c12*a32+b13*b23*c11*b32*c12*a31+2*b13*b23*c11*c32*b12*a31-b13*b23*c11*c32*b11*a32-b13*b23*c12*c31*b12*a31+b13*b23*c31*b32*c11*a12-2*b13*b23*c31*b32*c12*a11-2*b13*b23*c32*b31*c11*a12+b13*b23*c32*c11*a11*b32-2*b13*b31*c11*b32*c12*a23+b13*b31*c11*c12*a22*b33+b13*b31*c12*b32*c13*a21+b13*b31*c21*b32*c12*a13+b13*b31*c21*c12*a12*b33+b13*b31*c23*b32*c11*a12+b13*b32*c11*b33*c12*a21+2*b13*b32*c13*a31*c22*b11+b13*b32*c21*b33*c11*a12+b13*b32*c22*c11*a11*b33+2*b13*b33*c11*a31*b12*c22+2*b13*b33*c12*a32*b11*c21-2*b13*b31*c21*b32*c13*a12-2*b13*b31*c22*b32*c13*a11-2*b13*b32*c21*b33*c12*a11-b21*b11*c12*c32*b13*a33-b21*b11*c13*c33*b12*a32-b22*b11*c13*c33*b12*a31-b22*b12*c11*c31*b13*a33-b23*b11*c12*c32*b13*a31-b23*b12*c11*c31*b13*a32-b31*b11*c12*b13*a23*c32-b31*b11*c12*a33*b13*c22-b31*b11*c13*b12*a22*c33-b32*b11*c13*a31*c23*b12-b32*b11*c13*c33*b12*a21-b32*b12*c11*b13*a23*c31-b32*b12*c11*a33*b13*c21-b33*b11*c12*a31*b13*c22-b33*b11*c12*c32*b13*a21-b33*b12*c11*c31*b13*a22+b12*b22*c33*c11*a11*b33-2*b12*b23*c11*b31*c13*a32+b12*b23*c11*b31*c12*a33+b12*b23*c11*b32*c13*a31-2*b12*b23*c11*b33*c12*a31+b12*b23*c31*b31*c13*a12-b12*b13*c13*a31*c21*b32-b12*b13*c13*a31*b21*c32-b12*b13*c31*b31*c23*a12-b12*b13*c31*b31*c22*a13-b12*b13*c31*b32*c23*a11-b12*b13*c31*c32*b21*a13-b12*b13*c32*b31*c11*a23-b12*b13*c32*b31*c13*a21+2*b12*b13*c32*b31*c23*a11-b12*b13*c32*b31*c21*a13+2*b12*b13*c32*b21*a11*c33-b12*b13*c33*b31*c12*a21+2*b12*b13*c33*c11*a21*b32+2*b12*b13*c33*b31*c22*a11+b12*b21*c11*b32*c13*a33+b12*b21*c11*b33*c12*a33-b12*b21*c12*c33*b13*a31+b12*b21*c31*c13*a13*b32+b12*b21*c31*b33*c13*a12-2*b12*b21*c31*b33*c12*a13-2*b12*b21*c32*c13*a13*b31+b12*b21*c32*b33*c13*a11+b12*b21*c33*b32*c13*a11+b12*b22*c11*b31*c13*a33+b12*b22*c11*b33*c13*a31-b12*b22*c11*c33*b11*a33-b12*b22*c13*c31*b13*a31+b12*b22*c31*c13*a13*b31-2*b12*b22*c31*b33*c13*a11-2*b12*b22*c33*b31*c11*a13-b13*c23*c12*a12*b31^2-b13*c21*b32^2*c11*a13+2*b13*c21*b32^2*c13*a11+b21*c12*c32*b13^2*a31+b23*c12*c32*b11^2*a33+b23*c11*c31*b12^2*a33+b31*c13*c33*b12^2*a21+b33*c11*a33*b12^2*c21+b32*c13*a32*c23*b11^2+b32*c13*c33*b11^2*a22+b32*c11*c31*b13^2*a22+b32*c11*a32*b13^2*c21,c23*c31*a32^2*b13*a21+a32*a33*b33*c21^2*a12-2*c31*a31*b33*a22*c22*a13-c23*a31*a32*c31*b23*a12-2*c12*a33^2*c31*b21*a22-c21*c32*a32*a33*b11*a23+c31*a32*c33*a13*b21*a22-2*c32*b31*a32*a13*c23*a21-c21*a31*a33*b32*c22*a13-c21*a31*a33*b22*a12*c33+c31*b31*a32*c13*a23*a22+2*c32^2*a33*a11*b23*a21+c31*b31*a33*a22*c22*a13+c21*a33^2*c32*b21*a12+2*c13*a31*b32*a33*c21*a22+a31*a32*b32*c23^2*a11+4*c33*b32*a33*a11*c22*a21+c32*c33*a31*b13*a22*a21-c13*a31*a32*c33*b22*a21+c21*a32^2*c23*a13*b31-c22*c31*a32*a33*b13*a21+c33*a31*b31*a22*c22*a13-2*c33*b31*a33*c12*a22*a21+c11*c31*a23*b23*a32^2+c32*b31*a33*a11*c23*a22-c11*a31*a32*a23*c23*b32+2*c31^2*a32*a13*b22*a23-c31^2*a32*a13*b23*a22+4*c31*a31*b32*a13*c22*a23-c23*c32*a32*b11*a21*a33+c11*b31*a22*c22*a33^2+c32*a31*b33*a13*c22*a21+c32*a32*c33*a11*b21*a23+c33*b31*a32*a12*c23*a21-c23*a31*a32*c33*b22*a11-c13*a31*b31*a22*c22*a33-c21*a32*a33*c32*b21*a13+c11*a32^2*c33*b21*a23-a32^2*b31*c23^2*a11+2*c13*a31*c31*a32*b22*a23+c13*b31*a32^2*c21*a23+c13*a32^2*a21*c21*b33-2*c33*b32*a33*c11*a21*a22-2*c11*b32*a33^2*c21*a22-c12*a31*a33*b33*c21*a22-2*c32*b31*a33*a12*c21*a23+2*c21*a32*a33*c32*b23*a11-2*c11*a32^2*c33*b23*a21+c33*b31*a32*a11*c22*a23-2*c31*b32*a33*c12*a23*a21-c21*c31*a32*a33*b13*a22-2*c11*a32^2*b33*c21*a23-c22*a31*a33*c33*b22*a11+c11*b31*a23*c23*a32^2-c23*a31*a33*b22*a12*c31-c22*a31*a32*c23*a13*b31-2*c22*a33^2*c31*b21*a12+c22*a33^2*c31*b22*a11-2*c32*b33*a31*c13*a22*a21+2*c32*b31*a32*c11*a23^2-c32*b32*a33*c13*a21^2+c31*b32*a33*c11*a23*a22-c22*a31*a32*c33*b21*a13+2*c13*a32*b31*a33*c22*a21-a31^2*b33*c22^2*a13+2*c21*a31*a33*c32*b22*a13-2*c13*a32^2*c31*b21*a23-2*c13*b31*a32^2*c23*a21-2*c31*a33*c33*a12*b21*a22+c22*a31^2*c23*a13*b32+c22*a31^2*b23*a13*c32-2*c32*b31*a33*a13*c21*a22-2*c31*a33*b33*a12*c21*a22+c21*a33^2*b32*c22*a11+c21*c33*a32^2*b11*a23+2*c21*c33*a31*a32*b13*a22+c12*a31^2*a23*b23*c32+c12*a31^2*a23*c23*b32-2*c31*b32*a31*c13*a23*a22+c32*a33*c33*a21*b21*a12-2*c32*a33*c33*a11*b22*a21+c31^2*a33*b13*a22^2+c32^2*a31*b11*a23^2+c32^2*a33*b13*a21^2+c33*a31*b33*a12*c22*a21+c33*a31*b33*a22*c22*a11+2*c12*a31*a33*b33*c22*a21+c32*a33*b33*a21*c21*a12+c12*b31*a33^2*c21*a22+c12*b32*a21*c21*a33^2+2*c32*b33*a32*c13*a21^2-c32*b33*a33*c12*a21^2+c31*b31*a32*a13*c23*a22+c31*b31*a33*a12*c22*a23+2*c22*a31*a32*c33*b23*a11+c23*a31^2*c32*b23*a12-2*c23*a31^2*c32*b22*a13-2*c31*c32*a33*b13*a22*a21+2*c23*c32*a31*a33*b12*a21+c11*c31*a22*b22*a33^2-c33^2*a31*b12*a22*a21-c33^2*a32*b11*a21*a22+c33*a32*b32*a21*c21*a13-c21*a31*a32*c23*a13*b32-a33^2*b31*c22^2*a11-2*c31*a32*c33*a13*b22*a21+c32*b31*a33*a13*c22*a21-2*c33*b31*a32*a13*c21*a22-2*c13*a31^2*b32*c23*a22-2*c13*a31^2*c32*b22*a23+c32*a33*b33*a11*c21*a22-c31*c33*a31*b13*a22^2+c23*a32^2*b21*a11*c33+c13*a31^2*c32*b23*a22+c13*a31^2*a22*c22*b33+c32*b32*a33*a21*c21*a13+c21*a32^2*c33*b21*a13+c21*c32*a33^2*b11*a22-c21*a31*a32*b23*a13*c32+c31*c32*a33*a13*b21*a22+2*c12*a31*a33*c33*b21*a22+c12*a31^2*c33*b22*a23+c12*a33^2*c31*b22*a21+c31*c32*a33*a13*b22*a21+c32*a33*c33*a11*b21*a22+c33*b32*a31*c13*a22*a21-2*c11*c32*a33^2*b22*a21+2*c11*a31*a32*c33*b23*a22-2*c31*b31*a33*a12*c23*a22+c33^2*a31*b11*a22^2+c33^2*a32*b12*a21^2+2*c12*a31*b31*a33*c22*a23+c33*a32*b33*a11*c21*a22+2*c31*b33*a31*c13*a22^2-c31*b33*a33*c11*a22^2+4*c31*a31*b33*a12*c23*a22+2*c23*a31*a32*c32*b21*a13-a31^2*b32*c23^2*a12-c32^2*a33*a21*b21*a13-c32*b31*a31*c12*a23^2-a31*c32^2*a13*b23*a21-a31*c32^2*a23*b23*a11-c12*a31*b31*a33*c23*a22-c12*a31*b31*a23*c23*a32+c33*a31*b32*a12*c21*a23-c12*a31*c31*a23*b23*a32-c12*a31*c32*a33*b21*a23-2*c33*a31*b31*a12*c23*a22+c11*c32*a33^2*b21*a22+c13*a31^2*a22*b22*c33+c13*a32^2*c31*b23*a21-c21*c31*a32*a33*b12*a23+c11*a32^2*b33*c23*a21-c11*a31*a32*c33*b22*a23-c22*a31*a33*c32*b21*a13-c22*c33*a31*a32*b11*a23+c31^2*a32*b12*a23^2+2*c21*a31*a32*b33*c22*a13+c31*b33*a32*c11*a23*a22-c23*a32*a33*c31*b22*a11-c23*a32*a33*b21*a11*c32-c23*c32*a31*a32*b13*a21+c11*b32*a33^2*c22*a21-c13*a31*c31*a22*b22*a33+c32*a31*b33*a11*c22*a23-c32*c33*a32*b13*a21^2-c32*c33*a33*b12*a21^2-c11*a32*c31*a33*b22*a23-c33*b32*a32*c13*a21^2+2*c33*b32*a33*c12*a21^2-c11*a32*c32*a33*b21*a23-c32*b32*a31*c11*a23^2-c32^2*a31*b13*a23*a21-c32^2*a33*b11*a21*a23-2*c21*c32*a33^2*b12*a21+c21*a33^2*b22*a12*c31-c13*a32*b32*a21*c21*a33+c33*b31*a32*a11*c23*a22-a32^2*b33*c21^2*a13-a33^2*b32*c21^2*a12-c22*a32*a33*b21*a11*c33-c22*c32*a31*a33*b11*a23-c22*c32*a31*a33*b13*a21+2*c22*c33*a31*a32*b13*a21+2*c22*c33*a31*a33*b11*a22-c22*c33*a31*a33*b12*a21-c22*c33*a32*b11*a21*a33-c23*a31*a32*c32*b23*a11+2*c23*a31*a32*c31*b22*a13-c23*a31*a32*c33*b21*a12+2*c23*a31*a33*c32*b22*a11-c23*a31*a33*c32*b21*a12-c23*c31*a31*a32*b13*a22+2*c23*c31*a31*a32*b12*a23-c23*c31*a31*b12*a22*a33-c23*c31*a32*a33*b12*a21+2*c23*c31*a32*a33*b11*a22+2*c23*a32*a33*c31*b21*a12-2*c31*c32*a33*a12*b23*a21+c31*c32*a33*a11*b22*a23+c31*c32*a33*a12*b21*a23+c31*a33*b33*a12*c22*a21+c31*a33*b33*a22*c22*a11+c31*a33*c33*a12*b22*a21+c31*a33*c33*a22*b22*a11-2*c31*b31*a32*a13*c22*a23+c31*a31*c32*a23*b23*a12+c31*a31*c33*a22*b22*a13-2*c31*a31*c33*a12*b23*a22+c31*a31*c33*a12*b22*a23-2*c31*a31*b33*a12*c22*a23+c32*a31*b32*a13*c23*a21+c32*a31*b32*a23*c23*a11-2*c32*a31*b32*a13*c21*a23-2*c32*a31*b33*a11*c23*a22-2*c32*a31*b33*a12*c23*a21+c32*a31*b33*a12*c21*a23+c32*a31*b33*a13*c21*a22+c32*a31*c33*a11*b23*a22+c32*a31*c33*a12*b23*a21+c32*a31*c33*a11*b22*a23-2*c32*a31*c33*a12*b21*a23-2*c32*a31*c33*a13*b21*a22+c32*a31*c33*a13*b22*a21-2*c32*b31*a32*a23*c23*a11+4*c32*b31*a32*a13*c21*a23+c32*b31*a33*a12*c23*a21+c32*b31*a33*a11*c22*a23+4*c32*a32*b33*a11*c23*a21-2*c32*a32*b33*a11*c21*a23-2*c32*a32*b33*a21*c21*a13-2*c32*a32*c33*a11*b23*a21+c32*a32*c33*a21*b21*a13-2*c32*b32*a33*a11*c23*a21+c32*b32*a33*a11*c21*a23+c32*a31*b31*a23*c23*a12+c32*a31*b31*a13*c23*a22-2*c32*a31*b31*a13*c22*a23+c32*b31*a31*c13*a23*a22-2*c32*b31*a32*c13*a23*a21-2*c32*b31*a33*c11*a23*a22+c32*b31*a33*c13*a22*a21+c32*b31*a33*c12*a23*a21+c32*b32*a31*c13*a23*a21+c32*b32*a33*c11*a21*a23+c32*b33*a31*c11*a23*a22+c32*b33*a31*c12*a23*a21-2*c32*b33*a32*c11*a21*a23+c32*b33*a33*c11*a21*a22-2*c32*c33*a31*b11*a23*a22+c32*c33*a31*b12*a23*a21+c32*c33*a32*b11*a21*a23+c32*c33*a33*b11*a21*a22-2*c32*a33*b33*a11*c22*a21+c33*a31*b31*a12*c22*a23+c33*a31*b32*a11*c23*a22+c33*a31*b32*a12*c23*a21-2*c33*a31*b32*a11*c22*a23+c33*a31*b32*a13*c21*a22-2*c33*a31*b32*a13*c22*a21-2*c33*a31*b33*a12*c21*a22-2*c33*b31*a32*a12*c21*a23+c33*b31*a32*a13*c22*a21+4*c33*b31*a33*a12*c21*a22-2*c33*b31*a33*a12*c22*a21-2*c33*b31*a33*a22*c22*a11-2*c33*a32*b32*a11*c23*a21+c33*a32*b32*a11*c21*a23-2*c33*a32*b33*a11*c22*a21-c11*a32*b32*a33*c23*a21+2*c11*a32*c32*a33*b23*a21-c11*a31*a33*a22*c22*b33-c11*a31*a33*a22*b22*c33-c11*a31*a32*a23*b23*c32+2*c11*a32*b32*a33*c21*a23+2*c11*a31*b32*a33*c23*a22+2*c11*a31*c32*a33*b22*a23-c11*a31*c32*a33*b23*a22-c11*a31*b32*a33*c22*a23+2*c11*a31*a32*b33*c22*a23-c11*a31*a32*b33*c23*a22-c11*a32*b31*a33*c23*a22-c11*a32*b31*a33*c22*a23-c11*a32*a33*c33*b21*a22+2*c11*a32*a33*c33*b22*a21-c11*a32*a33*b33*c22*a21+2*c11*a32*a33*b33*c21*a22-c11*a32*c31*a33*b23*a22-c12*a31*c32*a33*b23*a21-c12*a31*b32*a33*c21*a23-c12*a31*b32*a33*c23*a21-c12*a31*a32*c33*b21*a23+2*c12*a31*a32*c33*b23*a21+2*c12*a31*a32*b33*c21*a23-c12*a31*a32*b33*c23*a21-c12*a31*c31*a33*b22*a23+2*c12*a31*c31*a33*b23*a22-c12*a31*a33*c33*b22*a21+2*c12*a32*b31*a33*c23*a21-c12*a32*b31*a33*c21*a23-c12*a32*c31*a33*b23*a21+2*c12*a32*c31*a33*b21*a23-c12*a32*a33*a21*c21*b33-c12*a32*a33*a21*b21*c33-c13*a31*b31*a32*c22*a23+2*c13*a31*b31*a32*c23*a22-c13*a31*c31*a32*b23*a22+2*c13*a31*a32*b32*c23*a21-c13*a31*a32*b32*c21*a23-c13*a31*a32*c32*b23*a21+2*c13*a31*a32*c32*b21*a23-c13*a31*a32*b33*c21*a22-c13*a31*a32*b33*c22*a21-c13*a31*a32*c33*b21*a22-c13*a31*b32*a33*c22*a21+2*c13*a31*c32*a33*b22*a21-c13*a31*c32*a33*b21*a22-c13*a32*a33*c31*b22*a21+2*c13*a32*a33*c31*b21*a22-c13*a32*b31*a33*c21*a22-c13*a32*c32*a21*b21*a33-c21*c33*a31*a32*b12*a23-c21*c33*a31*b12*a22*a33+2*c21*c33*a32*a33*b12*a21-c21*c33*a32*a33*b11*a22-c21*a31*a32*b33*c23*a12-c22*c31*a31*b13*a23*a32-c22*c31*a31*a33*b12*a23+2*c22*c31*a31*a33*b13*a22+2*c22*c31*a32*a33*b11*a23+2*c22*a32*a33*b31*c23*a11-c22*a32*a33*c31*b23*a11+2*c22*a32*a33*c31*b21*a13+2*c21*a31*a32*c33*b23*a12-c21*a31*a32*c33*b22*a13+2*c21*a31*a33*b32*c23*a12-c21*a31*a33*c32*b23*a12-c21*a31*a33*c22*a12*b33-c21*a32*a33*b31*c23*a12-c21*a32*a33*b31*c22*a13-c21*a32*a33*c31*b23*a12-c21*a32*a33*c31*b22*a13-c21*a32*a33*b32*c23*a11-c21*a32*a33*b33*c22*a11-c21*a32*a33*c33*b21*a12+2*c21*a32*a33*c33*b22*a11-2*c33*b32*a33*a21*c21*a12-2*c33*b32*a33*a11*c21*a22+c33*b31*a31*c12*a22*a23-2*c33*b31*a32*c11*a23*a22+c33*b31*a32*c13*a22*a21+c33*b31*a32*c12*a23*a21+c33*b32*a31*c11*a23*a22-2*c33*b32*a31*c12*a23*a21+c33*b32*a32*c11*a21*a23+c33*b33*a31*c12*a22*a21+c33*b33*a32*c11*a21*a22+2*c23*c32*a31*a32*b11*a23-c23*c32*a31*a33*b11*a22-c23*c33*a31*a32*b12*a21-c23*c33*a31*a32*b11*a22+c31*b31*a32*a23*c23*a12+c31*b31*a33*c12*a22*a23+c31*b32*a32*c13*a23*a21+c31*b32*a33*c13*a22*a21-c21*c32*a31*b13*a23*a32+2*c21*c32*a31*a33*b12*a23-c21*c32*a31*a33*b13*a22+2*c21*c32*a32*a33*b13*a21-c22*a31*a32*b23*a13*c31-c22*a31*a32*b33*c23*a11-c22*a31*a33*b31*c23*a12+2*c22*a31*a33*c31*b23*a12-c22*a31*a33*c31*b22*a13-c22*a31*a33*b32*c23*a11-c22*a31*a33*c32*b23*a11+2*c22*a31*a33*c33*b21*a12+c33*a32*b33*a21*c21*a12+c31*c32*a31*b13*a23*a22+c31*c32*a32*b13*a23*a21+c31*c32*a33*b11*a23*a22+c31*c32*a33*b12*a23*a21-2*c31*b33*a31*c12*a22*a23-2*c31*b33*a32*c13*a22*a21+c31*b33*a32*c12*a23*a21+c31*a31*c32*a13*b23*a22+c31*b33*a33*c12*a22*a21+c31*c33*a31*b12*a22*a23+c31*c33*a32*b11*a23*a22-2*c31*c33*a32*b12*a23*a21+c31*c33*a32*b13*a22*a21+c31*c33*a33*b12*a22*a21-2*c31*a31*c32*a13*b22*a23-2*c31*a31*b32*a23*c23*a12-2*c31*a31*b32*a13*c23*a22+c31*a32*b32*a13*c23*a21+c31*a32*b32*a23*c23*a11-2*c31*a32*b32*a13*c21*a23+c31*a32*c32*a13*b23*a21+c31*a32*c32*a23*b23*a11-2*c31*a32*c32*a13*b21*a23-2*c31*a32*b33*a11*c23*a22-2*c31*a32*b33*a12*c23*a21+c31*a32*b33*a11*c22*a23+c31*a32*b33*a12*c21*a23+c31*a32*b33*a13*c21*a22+c31*a32*b33*a13*c22*a21+c31*a32*c33*a11*b23*a22+c31*a32*c33*a12*b23*a21-2*c31*a32*c33*a11*b22*a23+c31*a32*c33*a12*b21*a23+c31*b32*a33*a11*c23*a22+c31*b32*a33*a12*c23*a21-2*c31*b32*a33*a11*c22*a23+c31*b32*a33*a12*c21*a23+c31*b32*a33*a13*c21*a22-2*c31*b32*a33*a13*c22*a21-2*c31*c32*a33*a11*b23*a22-2*c12*a31^2*c33*b23*a22-2*c12*a31^2*b33*c22*a23+c12*a31^2*b33*c23*a22-2*c12*b31*a33^2*c22*a21+c12*c32*a21*b21*a33^2+c13*a31^2*b32*c22*a23+c13*a32^2*a21*b21*c33+c21*c31*b13*a23*a32^2+c21*c31*b12*a22*a33^2+a32*a33*b32*c21^2*a13+c21*a32^2*b23*a13*c31+c21*a32^2*b33*c23*a11-2*c21*a32^2*c33*b23*a11+c21*a33^2*c22*a12*b31-2*c21*a33^2*c32*b22*a11-2*c21*c33*a32^2*b13*a21+a31*a33*b31*c22^2*a13+a31*a33*b33*c22^2*a11+c22*c33*a31^2*b12*a23-2*c22*c33*a31^2*b13*a22+c22*c32*b13*a23*a31^2+c22*c32*b11*a21*a33^2+c22*a33^2*b21*a11*c32-2*c22*c31*a33^2*b11*a22+c22*c31*a33^2*b12*a21+c22*a31^2*b33*c23*a12-2*c22*a31^2*c33*b23*a12+c22*a31^2*c33*b22*a13+a31*a32*b31*c23^2*a12+c23*c33*b12*a22*a31^2+c23*c33*b11*a21*a32^2-2*c23*c32*a31^2*b12*a23+c23*c32*a31^2*b13*a22+c23*a31^2*b22*a12*c33-2*c23*c31*a32^2*b11*a23-2*c23*a32^2*c31*b21*a13+c23*a32^2*c31*b23*a11-c31^2*a32*a23*b23*a12-c31^2*a32*b13*a23*a22-c31^2*a33*b12*a22*a23-c31*b31*a32*c12*a23^2-c31*b31*a33*c13*a22^2+2*c31*b32*a31*c12*a23^2-c31*b32*a32*c11*a23^2-c31*c32*a31*b12*a23^2-c31*c32*a32*b11*a23^2-c31*c33*a33*b11*a22^2-c31^2*a33*a22*b22*a13+2*c31^2*a33*a12*b23*a22-c31^2*a33*a12*b22*a23+2*a31*c32^2*a13*b21*a23-c32^2*a33*a11*b21*a23-a31*c33^2*a12*b22*a21-a31*c33^2*a22*b22*a11+2*a31*c33^2*a12*b21*a22+2*a32*c33^2*a11*b22*a21-a32*c33^2*a11*b21*a22-a32*c33^2*a21*b21*a12-c33*b31*a31*c13*a22^2+2*c33*b31*a33*c11*a22^2-c33*b33*a31*c11*a22^2-c33*b33*a32*c12*a21^2,-c11*b33*a32*a11*c12*a23+b32*a31*a11*c13^2*a22-c33*b31*a12^2*c13*a21+2*c33*b31*a12^2*c11*a23-c12*a31*a33*c22*b13*a11+c31*a32*a11*b23*c12*a13-c22*b32*a33*a11^2*c13-c11*b32*a32*a23*c13*a11+c33*a31*a11*b22*c13*a12-c11*b31*a33*a22*c13*a12-2*c32*b33*a12*a21*c13*a11+c21*b31*a33*a12*c12*a13-2*c32*a33*a12*b21*c11*a13-2*c32*b33*a11*a13*c11*a22+2*c21*a31*b32*a13^2*c12-c11*c31*a32*a23*b12*a13+c31*a33*a12*c11*b22*a13-c13*a32*a33*b11*c22*a11-c13*c31*a31*a12*b12*a23+2*c11*c33*a33*a22*b12*a11+c21*b32*a33*a12*c13*a11+2*c13*c33*a31*a12*b12*a21+2*c12*b31*a33*a11*c13*a22-c11*c31*a32*a23*b13*a12+2*c12*a32*a33*b21*c13*a11+c11*a32^2*c13*b21*a13+2*c12*c31*a33*a13*b11*a22-c22*a31*b32*a13^2*c11+2*c12*b32*a31*a13*c13*a21+c12*a33^2*b11*c22*a11+a31*a33*b21*c12^2*a13+2*c12*c33*a31*a12*b11*a23-c11*a31*a33*b12*c23*a12+c32*a33*a12*c11*b23*a11+c21*a32*b32*a13*c13*a11-c12*a32*a33*b11*c23*a11+c11*a32^2*b23*c13*a11-c13*c31*a33*a22*b12*a11+c31*c32*a13*a11*b13*a22+2*c11*c33*a31*a22*b13*a12-c23*a31*b31*a12^2*c13-2*c21*a31*b32*a13*c13*a12-c12*c31*a32*a23*b13*a11+c11*a32^2*b13*c21*a13-c32*a31*c11*b22*a13^2-c32*b31*a13^2*c12*a21+c22*b31*a33*a11*c12*a13-c11*b33*a31*a12*c12*a23-c31*b33*a12^2*c11*a23-c31*c33*a12^2*b13*a21+c31*c33*a12*a11*b13*a22+2*c11*c32*a32*a23*b13*a11-c22*a31*b31*a13^2*c12-c32*c33*a11^2*b12*a23-c33^2*a12*a21*b12*a11-c12*c31*a31*a13*b13*a22+a32*a33*c11^2*b22*a13-c12*c32*a31*a23*b11*a13+2*c11*c33*a32*a13*b11*a22+b33*a33*a21*c12^2*a11-2*c31*b33*a12*a13*c12*a21-c13*a31*a32*b12*c23*a11+2*c32*b31*a13^2*c11*a22+2*c32*a32*b21*c11*a13^2-2*c33*b32*a11*a12*c11*a23-c33^2*a11*a22*b11*a12-c33*a31*b21*c13*a12^2+2*c13*c32*a31*a11*b12*a23+2*c21*c31*a32*a13^2*b12+2*c21*c31*a33*a12^2*b13-c12*b33*a31*a11*c13*a22-c12*b32*a31*a23*c13*a11-2*b31*a32*a11*c13^2*a22-2*b32*a31*a12*c13^2*a21-2*c12*a33^2*c21*b11*a12+c12*a33^2*c21*b12*a11-2*c33*a32*a12*b21*c11*a13+c33*a31*a11*c12*b23*a12+c12*a31^2*b23*c13*a12-2*c21*a32*c33*a11*b12*a13+c21*a31*c33*a12*b12*a13+2*c13*a31*a33*c22*b12*a11-2*c11*a32^2*c23*b13*a11-2*c21*c32*a33*a12*b13*a11-c31*a33*b21*c13*a12^2-c31*a33*c11*b23*a12^2-a33^2*b22*c11^2*a12-a31^2*b23*c12^2*a13-a33^2*b21*c12^2*a11-c11*c31*a33*a22*b12*a13-2*c11*a33^2*c22*b12*a11+c31^2*a22*b12*a13^2+c32^2*a23*b13*a11^2+c32^2*a21*b11*a13^2+c21*c32*a33*a12*b11*a13+c21*c32*a33*a11*b12*a13+c12*a31^2*c13*b22*a13+c12*a31^2*b13*c22*a13-c11*b31*a32*a23*c13*a12+b33*a32*a12*c11^2*a23+2*c12*b33*a31*a12*c13*a21+2*c31*b32*a13^2*c12*a21-c31*b32*a13^2*c11*a22-c11*b33*a33*a22*c12*a11-2*c32*b31*a13*a11*c13*a22-c11*c32*a32*a13*b13*a21-c13*c31*a32*a11*b12*a23-c13*c33*a31*a22*b11*a12+c23*a31*b31*a12*c12*a13+2*c11*a31*a33*c22*b12*a13+b33*a33*a22*c11^2*a12-c21*a31*c33*a12^2*b13-c11*c33*a32*a13*b12*a21-c32^2*a13*a21*b13*a11-c32*a31*b21*c12*a13^2+c32*b33*a12*a21*c11*a13+2*c11*b33*a32*a13*c12*a21-c11*b32*a31*a23*c12*a13-c11*a31*a32*b13*c22*a13+c11*a33^2*c22*b11*a12-2*c33*b32*a11*a13*c12*a21-2*c33*b31*a12*a13*c11*a22-2*c12*a31^2*c23*b13*a12-c12*c33*a32*a21*b11*a13-c12*b31*a31*a13*c13*a22+b32*a33*a13*c11^2*a22-c13*a31*a33*c22*b11*a12-c13*a31*a33*b12*c21*a12+c11*a32^2*c23*b11*a13-a31^2*b22*c13^2*a12-a32^2*b21*c13^2*a11+c31^2*a23*b13*a12^2+2*c11*c33*a32*a12*b13*a21+c23*a31*b32*a12*c11*a13-2*c23*a31*b32*a11*c12*a13-a32^2*b23*c11^2*a13+c21*b31*a32*a13*c13*a12-c22*a33*c33*a11^2*b12-c23*a31*c31*a12^2*b13+2*c13*a31*a32*b11*c22*a13-2*c22*a32*b33*a11*c11*a13+c31*c33*a12*a13*b12*a21-c12*b31*a31*a23*c13*a12-c31*c33*a12^2*b11*a23-c32^2*a11*a23*b11*a13+2*c12*c31*a31*a23*b13*a12+a32*a33*c11^2*b23*a12+2*c23*b32*a33*a11^2*c12-c31*c32*a13^2*b12*a21-c31*c32*a13^2*b11*a22-c23*a31*b33*a12^2*c11+2*c23*a31*c33*a12^2*b11+c33*b33*a12*a21*c12*a11+c11*a33^2*b22*c12*a11+2*c31*a31*b23*c13*a12^2+c23*a31*c32*a11*b12*a13+2*c11*b32*a33*a12*c13*a21+c21*a32*b33*a12*c11*a13+2*c13*a32*a33*c21*b11*a12+2*c11*c32*a31*a23*b12*a13+c33*b31*a11*a22*c12*a13+c11*a33^2*b12*c21*a12-c31*a32*b21*c12*a13^2-c31*a32*c11*b22*a13^2-2*c22*b31*a33*a12*c11*a13+c31*c33*a12*a11*b12*a23-c12*a31*a32*c13*b21*a13-2*b33*a32*a13*c11^2*a22-c21*a32*b32*a13^2*c11-c21*a32*c32*a13^2*b11-2*c31*a31*a13*c12*b23*a12+a31*a33*c12^2*b23*a11+b31*a31*a23*c12^2*a13-2*c23*c31*a32*a11*b12*a13+c33*a32*a12*c11*b23*a11+c11*a33^2*c12*b21*a12-2*b33*a31*a13*c12^2*a21+b33*a31*a11*c12^2*a23-c12*c31*a31*a23*b12*a13+b32*a32*a23*c11^2*a13-c13*c31*a33*a12*b12*a21-c13*a32*a33*c21*b12*a11-c11*c33*a31*a22*b12*a13-c11*c33*a32*a12*b11*a23+c33*b31*a12*a11*c13*a22+c12*a31^2*c23*b12*a13-c12*b32*a33*a21*c13*a11-c11*b33*a33*a12*c12*a21-2*c21*b32*a33*a11*c12*a13-c12*a31*a33*b21*c13*a12-c12*a31*a33*b11*c22*a13-2*b32*a33*a12*c11^2*a23-c31^2*a13*a22*b13*a12+2*c31*a31*b22*c12*a13^2+2*c13*c31*a31*a22*b12*a13+c31*b31*a13*a22*c13*a12+c31*a32*a13*b21*c13*a12+c33^2*a21*b11*a12^2+c33^2*a22*b12*a11^2+2*c13*c32*a31*a13*b11*a22-4*c13*c32*a31*a13*b12*a21-c13*c32*a31*a12*b11*a23+2*c13*c32*a31*a12*b13*a21-c13*c32*a31*a11*b13*a22-c13*c32*a32*a11*b11*a23+2*c13*c32*a32*a21*b11*a13-c13*c32*a32*a21*b13*a11-c13*c32*a33*a21*b11*a12+2*c13*c32*a33*a21*b12*a11-c13*c32*a33*a11*b11*a22-c13*c33*a31*a22*b12*a11-c13*c33*a32*a21*b11*a12-c13*c33*a32*a21*b12*a11+2*c13*c33*a32*a11*b11*a22+c21*a31*c32*a13*b13*a12-2*c21*a31*b33*a12*c12*a13-2*c21*c31*a32*a13*b13*a12-2*c21*c31*a33*a12*b12*a13+c21*a32*c32*a13*b13*a11-2*c21*a32*b33*a12*c13*a11+c21*a32*b33*a11*c12*a13+c21*a32*c33*a12*b11*a13+c21*a32*c33*a12*b13*a11+c21*b32*a33*a12*c11*a13+c21*a33*b33*a12*c12*a11+c21*a33*c33*a12*b12*a11+c22*a31*b31*a13*c13*a12+c22*a31*c31*a13*b13*a12+c22*a31*b32*a13*c13*a11-2*c22*a31*c32*a13*b13*a11+c22*a31*b33*a12*c11*a13-2*c22*a31*b33*a12*c13*a11+c22*a31*b33*a11*c12*a13-2*c22*a31*c33*a12*b11*a13+c22*a31*c33*a12*b13*a11+c22*a31*c33*a11*b12*a13-2*c22*b31*a32*a13*c13*a11+c22*b31*a33*a12*c13*a11+c22*c31*a32*a13*b13*a11+c22*c31*a33*a12*b11*a13-2*c22*c31*a33*a12*b13*a11+c22*c31*a33*a11*b12*a13+c22*a32*c33*a11*b11*a13+c22*b32*a33*a11*c11*a13-2*c22*c32*a33*a11*b11*a13+c22*a33*b33*a11*c11*a12+c22*a33*c33*a11*b11*a12+c23*a31*c31*a12*b12*a13+c23*a31*b32*a12*c13*a11-2*c23*a31*c32*a12*b11*a13+c23*a31*c32*a12*b13*a11+c23*a31*b33*a12*c12*a11-2*c23*a31*c33*a12*b12*a11-2*c23*b31*a32*a12*c11*a13+c23*b31*a32*a12*c13*a11+c23*b31*a32*a11*c12*a13-2*c23*b31*a33*a12*c12*a11+c23*c31*a32*a12*b11*a13+c23*c31*a32*a12*b13*a11+c23*c31*a33*a12*b12*a11+c23*a32*b32*a11*c11*a13+c23*a32*c32*a11*b11*a13+c23*a32*b33*a11*c11*a12-2*c23*a32*c33*a11*b11*a12-2*c23*b32*a33*a11*c11*a12+c23*c32*a33*a11*b11*a12-2*c31*a31*a13*b22*c13*a12+c31*b31*a12*a23*c12*a13+c31*a32*a13*c11*b23*a12-2*c31*a32*a11*b23*c13*a12+c31*a32*a11*c13*b22*a13-2*c31*b32*a13*a12*c13*a21+c31*b32*a13*a12*c11*a23-2*c31*b32*a13*a11*c12*a23+c31*b32*a13*a11*c13*a22+c31*b32*a11*a23*c13*a12+c31*c32*a13*a12*b13*a21+c31*c32*a13*a12*b11*a23+c31*c32*a13*a11*b12*a23-2*c31*c32*a11*a23*b13*a12+2*c11*b32*a31*a23*c13*a12-c11*b32*a31*a13*c13*a22-c11*b32*a32*a13*c13*a21-c11*b32*a33*a13*c12*a21+2*c11*b32*a33*a11*c12*a23-c11*b32*a33*a11*c13*a22-c11*c32*a31*a23*b13*a12-c11*c32*a31*a13*b13*a22-c11*c32*a32*a23*b11*a13-c11*c32*a33*a13*b11*a22+2*c11*c32*a33*a13*b12*a21+2*c11*c32*a33*a12*b11*a23-c11*c32*a33*a12*b13*a21-4*c11*c32*a33*a11*b12*a23+2*c11*c32*a33*a11*b13*a22-c11*b33*a31*a22*c13*a12+2*c11*b33*a31*a22*c12*a13-c11*b33*a32*a12*c13*a21+2*c11*b33*a32*a11*c13*a22-c11*c33*a31*a12*b12*a23+2*c11*c33*a32*a11*b12*a23-4*c11*c33*a32*a11*b13*a22-c11*c33*a33*a12*b12*a21-c11*c33*a33*a22*b11*a12-c12*a31*a32*c23*b11*a13+2*c12*a31*a32*c23*b13*a11+c31*a33*a12*b21*c12*a13-2*c31*a33*a11*b22*c12*a13+c31*a33*a11*b22*c13*a12+c31*a33*a11*c12*b23*a12+c31*b33*a12*a13*c11*a22+c31*b33*a12*a11*c12*a23-2*c31*b33*a12*a11*c13*a22+c31*b33*a11*a22*c12*a13+c31*c33*a12*a13*b11*a22-2*c31*c33*a11*a22*b12*a13+c32*a31*a13*b21*c13*a12+c32*a31*a13*c11*b23*a12+c32*a31*a11*b23*c12*a13-2*c32*a31*a11*b23*c13*a12+c32*a31*a11*c13*b22*a13+c32*b31*a13*a12*c13*a21-2*c32*b31*a13*a12*c11*a23+c32*b31*a13*a11*c12*a23+c32*b31*a11*a23*c13*a12-2*c32*a32*a13*b21*c13*a11-2*c32*a32*a13*c11*b23*a11+c32*b32*a11*a23*c11*a13+c32*b32*a13*a21*c13*a11+c32*a33*a12*b21*c13*a11+c32*a33*a11*c11*b22*a13+c32*a33*a11*b21*c12*a13+c32*b33*a11*a13*c12*a21+c32*b33*a11*a12*c11*a23-2*c32*c33*a12*a21*b11*a13+c32*c33*a12*a21*b13*a11+c32*c33*a11*a13*b11*a22+c32*c33*a11*a13*b12*a21+c32*c33*a11*a12*b11*a23+c33*a31*a12*b21*c12*a13+c33*a31*a12*c11*b22*a13-2*c33*a31*a11*b22*c12*a13+c33*b31*a12*a13*c12*a21-2*c33*b31*a12*a11*c12*a23+c33*a32*a12*b21*c13*a11+c33*a32*a11*c11*b22*a13+c33*a32*a11*b21*c12*a13+c33*b32*a12*a21*c11*a13+c33*b32*a12*a21*c13*a11+c33*b32*a11*a13*c11*a22-2*c33*a33*a12*b21*c12*a11-2*c33*a33*a12*c11*b22*a11+c33*b33*a11*a22*c11*a12-c11*c31*a33*a22*b13*a12-c11*a32*a33*c21*b12*a13-c11*a32*a33*c21*b13*a12-c11*a32*a33*b21*c12*a13-c11*a32*a33*b21*c13*a12-c11*a32*a33*b11*c22*a13-c11*a32*a33*b11*c23*a12+2*c11*a32*a33*c22*b13*a11-c11*a32*a33*b22*c13*a11-c11*a32*a33*c12*b23*a11+2*c11*a32*a33*b12*c23*a11-c11*a31*a32*c23*b12*a13+2*c11*a31*a32*c23*b13*a12+2*c11*a31*a32*b23*c12*a13-c11*a31*a32*b23*c13*a12-c11*a31*a32*c13*b22*a13-c11*a31*a33*c22*b13*a12-c11*a31*a33*b22*c12*a13+2*c11*a31*a33*b22*c13*a12-c11*a31*a33*c12*b23*a12-c11*b31*a32*a23*c12*a13+2*c11*b31*a32*a13*c13*a22+2*c11*b31*a33*a12*c12*a23-c11*b31*a33*a22*c12*a13+2*c11*c31*a32*a13*b13*a22+2*c11*c31*a33*a12*b12*a23-c12*a31*a32*b23*c13*a11-c12*a31*a32*b13*c21*a13-c12*a31*a33*c21*b12*a13+2*c12*a31*a33*c21*b13*a12+2*c12*a31*a33*b11*c23*a12-c12*a31*a33*b22*c13*a11-c12*a31*a33*b12*c23*a11+2*c12*b31*a32*a23*c13*a11-c12*b31*a32*a13*c13*a21-c12*b31*a33*a12*c13*a21+2*c12*c31*a32*a23*b11*a13-c12*c31*a32*a13*b13*a21-c12*c31*a33*a13*b12*a21-4*c12*c31*a33*a12*b11*a23+2*c12*c31*a33*a12*b13*a21+2*c12*c31*a33*a11*b12*a23-c12*c31*a33*a11*b13*a22+2*c12*a32*a33*c21*b11*a13-c12*a32*a33*c21*b13*a11-c12*c32*a31*a23*b13*a11+2*c12*c32*a31*a13*b13*a21+2*c12*c32*a33*a11*b11*a23-c12*c32*a33*a21*b11*a13-c12*c32*a33*a21*b13*a11-c12*b33*a32*a21*c13*a11-c12*c33*a31*a13*b11*a22+2*c12*c33*a31*a13*b12*a21-4*c12*c33*a31*a12*b13*a21-c12*c33*a31*a11*b12*a23+2*c12*c33*a31*a11*b13*a22+2*c12*c33*a32*a21*b13*a11-c12*c33*a32*a11*b11*a23+2*c12*c33*a33*a21*b11*a12-c12*c33*a33*a11*b11*a22-c12*c33*a33*a21*b12*a11+2*c13*a31*a32*c21*b12*a13-c13*a31*a32*c21*b13*a12-c13*a31*a32*b11*c23*a12-c13*a31*a32*c22*b13*a11+b31*a33*a13*c12^2*a21-2*b31*a33*a11*c12^2*a23-2*c13*a31^2*c22*b12*a13+c13*a31^2*c22*b13*a12+c13*a31^2*b12*c23*a12-2*c13*a32^2*c21*b11*a13+c13*a32^2*c21*b13*a11+c13*a32^2*b11*c23*a11+a31*a32*b21*c13^2*a12+a31*a32*b22*c13^2*a11+b31*a31*a22*c13^2*a12+b31*a32*a12*c13^2*a21+b32*a32*a21*c13^2*a11-c21*a31*c32*a13^2*b12+2*c21*a31*b33*a12^2*c13-c21*b31*a32*a13^2*c12-c21*b31*a33*a12^2*c13-c21*a33*b33*a12^2*c11-c21*a33*c33*a12^2*b11-c22*a31*c31*a13^2*b12+2*c22*a31*c32*a13^2*b11+2*c22*b31*a32*a13^2*c11-c22*c31*a32*a13^2*b11+2*c22*a32*b33*a11^2*c13-c22*a32*c33*a11^2*b13+2*c22*c32*a33*a11^2*b13-c22*a33*b33*a11^2*c12+2*c23*b31*a33*a12^2*c11-c23*c31*a33*a12^2*b11-c23*a32*b32*a11^2*c13-c23*a32*c32*a11^2*b13-c23*a32*b33*a11^2*c12+2*c23*a32*c33*a11^2*b12-c23*c32*a33*a11^2*b12-c31^2*a12*a23*b12*a13-c31*b31*a23*c13*a12^2-c31*b31*a22*c12*a13^2+2*c31*b33*a12^2*c13*a21+2*c32*a32*b23*c13*a11^2-c32*b32*a23*c13*a11^2-c32*b32*a21*c11*a13^2-c32*a33*b22*c13*a11^2-c32*a33*c12*b23*a11^2+2*c32*b33*a11^2*c13*a22-c32*b33*a11^2*c12*a23-c32*c33*a11^2*b13*a22-c33*a31*c11*b23*a12^2-c33*a32*b22*c13*a11^2-c33*a32*c12*b23*a11^2-c33*b32*a11^2*c13*a22+2*c33*b32*a11^2*c12*a23+2*c33*a33*b21*c11*a12^2+2*c33*a33*b22*c12*a11^2-c33*b33*a21*c11*a12^2-c33*b33*a22*c12*a11^2-c13*c31*a31*a22*b13*a12-4*c13*c31*a32*a13*b11*a22+2*c13*c31*a32*a13*b12*a21+2*c13*c31*a32*a12*b11*a23-c13*c31*a32*a12*b13*a21+2*c13*c31*a32*a11*b13*a22+2*c13*c31*a33*a22*b11*a12,b12*c11*c22*a31*c13*b23-b12*c23*c32*b21*c11*a13-b23*c23*b32*c11^2*a12+2*b13*c22*c32*b21*c11*a13-b12*c21*c23*b31*c13*a12-b12*c11*c21*c33*b13*a22+b11*c12*c22*a33*c13*b21-2*b12*c11*c21*a32*c13*b23+2*b12*c22*c31*b23*c11*a13+2*b11*c12*c21*c33*b13*a22-b11*c22*c23*b31*c13*a12-b11*c23*c32*b21*c12*a13+2*b11*c21*c32*b23*c12*a13+2*b12*c33*c11^2*b23*a22-2*b22*c11*c23*b31*c12*a13-b11*c31*b23*c12^2*a23-b11*c33*b21*c12^2*a23+b11*c22^2*c13*a13*b31+b11*c22^2*b33*c13*a11-b11*c11*c23*c32*b12*a23-b13*c21*c32*c12*b23*a11+b13*c11*c32*c12*b23*a21+2*b12*c23*c31*c12*b23*a11+2*b13*c21*b31*c12^2*a23+2*b11*c22*a31*c13^2*b22+b11*c13*a31*b13*c22^2-b12*c23*c31*c11*b23*a12+b13*c12*c22*a31*c13*b21-b12*c22*c31*b23*c13*a11+b11*c12*c23*b31*c13*a22+b11*c12*c33*b21*c13*a22-b13*c23*b31*c12^2*a21+2*b13*c31*b21*c12^2*a23-b12*c11*c23*c31*b13*a22+b13*c22^2*b31*c11*a13-b13*c33*b21*c12^2*a21+c11*c21*a32*b13^2*c22-b12*c21*c32*b23*c13*a11+2*b12*c13*c21*c31*b13*a22-2*b21*c11*c23*b32*c12*a13+2*b21*c23*b31*c12^2*a13+b21*c12*c21*b33*c13*a12+b12*c12*c33*b21*c13*a21+b21*c12*c23*b32*c13*a11-b11*c12*c21*b13*a23*c32-b12*c32*b23*c11^2*a23+b12*c11*c32*c13*b21*a23-b11*c12*c21*a33*b13*c22+2*b12*c23*b33*c11^2*a22-b11*c21*c22*c13*a13*b32-b11*c12*c21*a33*c23*b12-2*b12*c12*c21*c13*a23*b31-2*b11*c11*c23*a32*b23*c12+b12*c13*a32*b13*c21^2+b12*c11*c31*c13*b22*a23+2*b11*c22*c32*b23*c13*a11+c13*c23*c31*b12^2*a21-b13*c22*a32*b23*c11^2-b13*c22*c31*c11*b23*a12-b11*c22*b31*c13^2*a22-b11*c22*a32*c13^2*b21+b22*c12*c21*c13*a13*b31+2*b12*c23*c32*b21*c13*a11-b11*c22*c33*b21*c12*a13-b12*c21*c23*b32*c13*a11+b23*c12*c22*b31*c13*a11+2*b11*c23*c32*c11*b22*a13+c12*c22*a33*c23*b11^2-2*c12*c23*c33*b11^2*a22-2*b21*c11*c22*b33*c13*a12-2*b11*c22^2*b33*c11*a13+b11*c23^2*c12*a12*b31+c13*c22*a32*c23*b11^2+c12*c22*c33*b11^2*a23+b12*c21^2*c13*a13*b32+b12*c21^2*b33*c13*a12+b11*c11*c22*a33*b23*c12-b12*c23*c31*c11*b22*a13+b11*c11*c23*a33*c12*b22+2*b22*c23*b32*c11^2*a13-b22*c23*b33*c11^2*a12+b11*c12*c21*a33*c13*b22+b13*c11*c23*a31*c12*b22+b11*c11*c23*b32*c12*a23-2*b23*c11*c22*b31*c13*a12-b13*c22*b33*c11^2*a22-b13*c23*a32*b22*c11^2+b22*c11*c21*b33*c12*a13-b12*c13*c21*c32*b13*a21+b12*c11*c23*b31*c12*a23-b11*c22*c23*b32*c13*a11+2*b12*c21*c33*b21*c12*a13-2*b11*c11*c23*c12*a22*b33-2*b11*c11*c22*a33*c13*b22-b11*c11*c22*c33*b12*a23-b11*c23*a33*c12^2*b21+2*b11*c23*b33*c12^2*a21+2*b21*c22*b31*c13^2*a12-b21*c22*b32*c13^2*a11-b11*c12*c22*a31*b13*c23-b12*c33*c11^2*b22*a23+b23*c11*c22*b32*c13*a11+c13*c21*a31*c23*b12^2-2*b11*c23^2*b32*c11*a12+b11*c23^2*b32*c12*a11+2*b11*c13*c22*c32*b13*a21-b13*c21*c23*c12*a12*b31-b11*c13*c22*c33*b12*a21+c11*c21*a33*c23*b12^2+b12*c11*c32*b23*c13*a21+2*b11*c12*c21*a32*b13*c23-b12*c23*a33*b22*c11^2-b21*c23*b33*c12^2*a11-b21*c31*b23*c12^2*a13+2*b13*c22*c31*b21*c13*a12-b11*c12*c21*c33*b12*a23+b21*c11*c22*b33*c12*a13-b13*c23*c31*b22*c12*a11-b13*c23*c31*c12*b21*a12-b13*c23*c32*b21*c11*a12+2*b13*c23*c32*b21*c12*a11-b13*c21*c32*c11*b23*a12+b11*c11*c22*b33*c12*a23+2*b11*c33*c12^2*b23*a21-b11*c21*a33*b23*c12^2-b21*c33*c12^2*b23*a11-b21*c21*b32*c13^2*a12-b11*c12*c22*c33*b13*a21+2*b13*c21*c31*b22*c12*a13+2*b12*c21*b31*c13^2*a22+2*b12*c21*a32*c13^2*b21+c13*c23*c32*b11^2*a22+c13*c22*c33*b11^2*a22+2*b13*c21*c32*b22*c13*a11-2*b12*c12*c31*c13*b21*a23-b12*c31*b22*c13^2*a21+b11*c12*c32*c13*b21*a23-b12*c23*b32*c11^2*a23-b12*c21*c33*c11*b22*a13+2*b11*c21*c33*b22*c13*a12+b13*c11*c23*c12*a22*b31+b12*c11*c22*a33*c13*b21+2*b11*c22*c33*c11*b23*a12-c11*c33*b22^2*c13*a11-b22*c22*b33*c11^2*a13+2*b11*c22*c33*c11*b22*a13-b11*c21*c22*b33*c13*a12+b11*c12*c31*c13*b22*a23-2*b13*c11*c22*b32*c13*a21-b11*c31*b22*c13^2*a22-b11*c32*b21*c13^2*a22+2*b11*c32*b22*c13^2*a21-2*c13*c22*c32*b11^2*a23+c12*c23*c32*b11^2*a23-b11*c21*a32*c13^2*b22+2*b12*c21*c23*b33*c12*a11+b12*c12*c21*a31*c13*b23+b12*c11*c22*b33*c13*a21-b11*c21*c23*c12*a12*b33+b12*c12*c21*b33*c13*a21-b11*c11*c22*a32*b13*c23+b11*c11*c22*a32*c13*b23+b13*c21^2*b32*c12*a13-2*b13*c21^2*b32*c13*a12+c11*c21*c32*b13^2*a22+c11*c22*c31*b13^2*a22+b12*c11*c21*b33*c12*a23+2*b12*c21*c31*c13*b22*a13-b13*c32*c11^2*b23*a22-b13*c33*b22*c11^2*a22-b13*c21*a31*b23*c12^2-2*b13*c11*c31*b22*c12*a23-b21*c31*b22*c13^2*a12-b21*c32*b22*c13^2*a11-c12*a32*c23^2*b11^2-c13*a33*c22^2*b11^2-c11*a31*c23^2*b12^2-c13*a33*b12^2*c21^2-c11*a31*b13^2*c22^2-c12*a32*b13^2*c21^2+c33*b21^2*c12^2*a13+c32*b21^2*c13^2*a12+c33*c11^2*b22^2*a13+c31*b22^2*c13^2*a11+c32*c11^2*b23^2*a12+c31*c12^2*b23^2*a11+b11*c12*c21*c13*a23*b32+b11*c12*c21*a32*c13*b23-2*b11*c12*c33*b22*c13*a21-2*b11*c12*c32*b23*c13*a21+b11*c12*c31*b23*c13*a22+2*b11*c12*c23*c33*b12*a21-2*b11*c12*c23*b32*c13*a21-b11*c12*c23*c32*b13*a21+b11*c12*c23*a32*c13*b21+2*b11*c11*c22*b13*a23*c32+b11*c11*c22*b33*c13*a22-b13*c22*c33*b21*c11*a12+2*b13*c22*c33*b21*c12*a11-b13*c22*c33*c11*b22*a11+2*b13*c23*c31*b22*c11*a12-b13*c23*c32*c11*b22*a11-2*b13*c12*c21*a32*c13*b21+b13*c12*c21*b32*c13*a21+b13*c12*c22*b31*c13*a21-2*b13*c12*c31*b21*c13*a22+b13*c12*c31*b22*c13*a21+b13*c12*c32*b21*c13*a21+2*b13*c21*c22*b31*c13*a12-b13*c21*c22*b31*c12*a13-b13*c21*c22*b32*c11*a13+2*b13*c21*c22*b32*c13*a11-b13*c21*c22*b33*c11*a12-b13*c21*c22*b33*c12*a11+2*b13*c21*c23*b32*c11*a12-b13*c21*c23*b32*c12*a11-4*b13*c21*c31*b22*c13*a12+2*b13*c21*c31*c12*b23*a12-b13*c21*c32*b21*c12*a13+2*b13*c21*c32*b21*c13*a12-b13*c21*c32*c11*b22*a13+b21*c11*c22*c13*a13*b32+b21*c11*c23*b32*c13*a12+b21*c11*c23*c12*a12*b33+b21*c11*c32*b23*c12*a13-2*b21*c11*c32*b23*c13*a12+b21*c11*c32*c13*b22*a13-2*b21*c11*c33*b22*c12*a13+b21*c11*c33*b22*c13*a12+b21*c11*c33*c12*b23*a12+b21*c12*c21*c13*a13*b32-2*b21*c12*c22*c13*a13*b31+b21*c12*c22*b33*c13*a11-2*b21*c12*c23*b31*c13*a12+b21*c12*c31*b23*c13*a12+b21*c12*c31*c13*b22*a13+b21*c12*c32*b23*c13*a11+b21*c12*c33*b22*c13*a11-2*b22*c11*c21*c13*a13*b32+b22*c11*c21*b33*c13*a12+b22*c11*c22*c13*a13*b31+b22*c11*c22*b33*c13*a11+b22*c11*c23*b31*c13*a12-2*b22*c11*c23*b32*c13*a11+b22*c11*c23*b33*c12*a11+b22*c11*c31*b23*c12*a13+b22*c11*c31*b23*c13*a12+b22*c11*c32*b23*c13*a11+b22*c11*c33*c12*b23*a11-2*b22*c12*c21*b33*c13*a11+b22*c12*c23*b31*c13*a11-2*b22*c12*c31*b23*c13*a11+b23*c11*c21*b32*c12*a13+b23*c11*c21*b32*c13*a12-2*b23*c11*c21*c12*a12*b33+b23*c11*c22*b31*c12*a13-2*b23*c11*c22*b33*c12*a11+b23*c11*c23*c12*a12*b31-b12*c22*c31*c13*b21*a13-b12*c22*c33*b21*c11*a13+2*b12*c22*c33*b21*c13*a11-b12*c22*c33*c11*b23*a11+2*b12*c23*c31*b21*c12*a13-b12*c23*c31*b21*c13*a12-b12*c23*c31*b22*c13*a11-b11*c13*c23*b12*a22*c31+2*b11*c21*c22*b33*c12*a13-b11*c21*c23*b32*c12*a13+2*b11*c21*c23*b32*c13*a12-b11*c21*c32*b23*c13*a12-b11*c21*c32*c13*b22*a13-b11*c21*c33*b22*c12*a13-b11*c13*c21*a32*b13*c22-b11*c13*c23*c32*b12*a21+2*b11*c13*c22*c31*b12*a23-b11*c13*c22*c31*b13*a22-b11*c13*c21*b12*a22*c33-b11*c13*c22*a31*c23*b12+2*b11*c13*c21*a33*b12*c22-2*b11*c12*c22*b33*c13*a21-b11*c13*c21*c32*b13*a22+2*b11*c13*c21*c32*b12*a23-b11*c12*c23*c31*b12*a23-b11*c13*c21*a32*c23*b12+2*b11*c12*c23*c31*b13*a22-2*b11*c12*c23*a31*c13*b22-b11*c12*c22*b13*a23*c31+b11*c12*c22*c13*a23*b31-2*b11*c12*c22*a31*c13*b23+b11*c12*c21*b33*c13*a22+b23*c11*c23*b32*c12*a11+b23*c12*c21*b31*c13*a12-2*b23*c12*c21*b32*c13*a11-b12*c22*a33*b23*c11^2-b12*c22*b33*c11^2*a23+2*b12*c23*a32*b23*c11^2+b12*c12*a33*b13*c21^2-2*c11*c23*c33*b12^2*a21+c11*c21*c33*b12^2*a23+c11*c23*c31*b12^2*a23-2*c13*c21*c31*b12^2*a23+c13*c21*c33*b12^2*a21-b12*c21*a31*c13^2*b22-b12*c21*b32*c13^2*a21-b12*c22*a31*c13^2*b21-b12*c22*b31*c13^2*a21-b12*c32*b21*c13^2*a21-2*b12*c21^2*b33*c12*a13+b12*c23^2*b31*c11*a12-2*b12*c23^2*b31*c12*a11+b12*c23^2*c11*a11*b32+2*b12*c31*b21*c13^2*a22+2*b13*c22*b32*c11^2*a23+2*b13*c22*a33*b22*c11^2-b13*c23*b32*c11^2*a22+2*b13*c32*c11^2*b22*a23+2*b13*c21*a33*c12^2*b21-b13*c21*b33*c12^2*a21-b13*c23*a31*c12^2*b21-b13*c31*c12^2*b23*a21-2*c11*c22*c32*b13^2*a21+c12*c21*a31*b13^2*c22-2*c12*c21*c31*b13^2*a22+c12*c21*c32*b13^2*a21+c12*c22*c31*b13^2*a21+b13*c21^2*c12*a12*b33-2*b13*c22^2*b31*c13*a11+b13*c22^2*c11*a11*b33-b21*c21*b33*c12^2*a13-c12*c32*c13*b21^2*a13-c12*c33*b21^2*c13*a12-c11*c31*c13*b22^2*a13-b22*c32*b23*c11^2*a13-b22*c33*c11^2*b23*a12-b22*c21*b31*c13^2*a12+2*b22*c21*b32*c13^2*a11-b22*c22*b31*c13^2*a11-b23*c22*b32*c11^2*a13+2*b23*c22*b33*c11^2*a12-b23*c21*b31*c12^2*a13+2*b23*c21*b33*c12^2*a11-b23*c23*b31*c12^2*a11-c11*c31*c12*b23^2*a12-c11*c32*c12*b23^2*a11-b11*c21*b33*c12^2*a23+2*b11*c23*a31*b23*c12^2-b11*c23*b31*c12^2*a23+b11*c12*a31*c23^2*b12+b11*c11*a33*b13*c22^2+b11*c11*a32*c23^2*b12-b11*c21*b32*c13^2*a22+2*b11*c22*b32*c13^2*a21+b11*c11*c23*a32*c13*b22+b11*c11*c23*b32*c13*a22-2*b11*c11*c22*c13*a23*b32-b11*c11*c22*c33*b13*a22+b11*c11*c32*b23*c12*a23-b11*c11*c23*c32*b13*a22+2*b11*c11*c23*b12*a22*c33+b11*c11*c32*b23*c13*a22-2*b11*c11*c32*c13*b22*a23-2*b11*c11*c33*c12*b23*a22+b11*c11*c33*b22*c13*a22+b11*c11*c33*b22*c12*a23-b11*c11*c22*a33*c23*b12-b11*c22*c23*b31*c12*a13+2*b11*c22*c23*b32*c11*a13+2*b11*c22*c23*b33*c11*a12-b11*c22*c23*b33*c12*a11+2*b11*c22*c31*b23*c12*a13-b11*c22*c31*b23*c13*a12-b11*c22*c31*c13*b22*a13-4*b11*c22*c32*b23*c11*a13+2*b11*c22*c32*c13*b21*a13-b11*c22*c33*b21*c13*a12-b11*c22*c33*b22*c13*a11-b11*c22*c33*c12*b23*a11-b11*c23*c31*b22*c12*a13+2*b11*c23*c31*b22*c13*a12-b11*c23*c31*c12*b23*a12-b11*c23*c32*b21*c13*a12+2*b11*c23*c32*c11*b23*a12-b11*c23*c32*b22*c13*a11-b11*c23*c32*c12*b23*a11-4*b11*c23*c33*b22*c11*a12+2*b11*c23*c33*b22*c12*a11+2*b11*c23*c33*c12*b21*a12-b11*c21*c33*c12*b23*a12-2*b12*c11*c23*a32*c13*b21+b12*c11*c23*b32*c13*a21+2*b12*c11*c23*c32*b13*a21+b12*c11*c23*a33*c12*b21-2*b12*c11*c23*b33*c12*a21+b12*c11*c31*b23*c12*a23-2*b12*c11*c31*b23*c13*a22+b12*c11*c33*b21*c12*a23-2*b12*c11*c33*b21*c13*a22+b12*c11*c33*b22*c13*a21-2*b12*c11*c33*c12*b23*a21-b12*c11*c21*a32*b13*c23+b12*c11*c21*c13*a23*b32-b12*c11*c21*b13*a23*c32+b12*c11*c21*a33*b23*c12+b12*c11*c21*a33*c13*b22-b12*c11*c21*a33*b13*c22-2*b12*c11*c21*b33*c13*a22+2*b12*c11*c22*a31*b13*c23+b12*c11*c22*c13*a23*b31-b12*c11*c22*b13*a23*c31+2*b12*c11*c22*c33*b13*a21-2*b12*c11*c23*a31*b23*c12+b12*c11*c23*a31*c13*b22-2*b12*c11*c23*b31*c13*a22-b12*c12*c21*a31*b13*c23+2*b12*c12*c21*b13*a23*c31-2*b12*c12*c21*a33*c13*b21-b12*c12*c21*c33*b13*a21+b12*c12*c23*a31*c13*b21+b12*c12*c23*b31*c13*a21-b12*c12*c23*c31*b13*a21+b12*c12*c31*b23*c13*a21-b12*c13*c21*a31*b13*c22-b12*c13*c22*c31*b13*a21-b12*c21*c22*c13*a13*b31-b12*c21*c22*b33*c13*a11+2*b12*c21*c22*b33*c11*a13+2*b12*c21*c23*b31*c12*a13-b12*c21*c23*b32*c11*a13-b12*c21*c23*b33*c11*a12-4*b12*c21*c31*b23*c12*a13+2*b12*c21*c31*b23*c13*a12+2*b12*c21*c32*b23*c11*a13-b12*c21*c32*c13*b21*a13-b12*c21*c33*b21*c13*a12-b12*c21*c33*c11*b23*a12-b12*c21*c33*b22*c13*a11+2*b12*c21*c33*c12*b23*a11-b12*c22*c23*b31*c11*a13+2*b12*c22*c23*b31*c13*a11-b12*c22*c23*c11*a11*b33-b12*c23*c32*c11*b23*a11+2*b12*c23*c33*b21*c11*a12-4*b12*c23*c33*b21*c12*a11+2*b12*c23*c33*c11*b22*a11-2*b13*c12*c21*b31*c13*a22+b13*c11*c21*a32*b23*c12+b13*c11*c21*a32*c13*b22-2*b13*c11*c21*b32*c12*a23+b13*c11*c21*b32*c13*a22-2*b13*c11*c21*a33*c12*b22+b13*c11*c21*c12*a22*b33+b13*c11*c22*a31*b23*c12-2*b13*c11*c22*a31*c13*b22-2*b13*c11*c22*b31*c12*a23+b13*c11*c22*b31*c13*a22+b13*c11*c22*a32*c13*b21-2*b13*c11*c22*a33*c12*b21+b13*c11*c22*b33*c12*a21+b13*c11*c23*a32*c12*b21+b13*c11*c23*b32*c12*a21+b13*c11*c31*b22*c13*a22+b13*c11*c31*c12*b23*a22-2*b13*c11*c32*b21*c12*a23+b13*c11*c32*b21*c13*a22-2*b13*c11*c32*b22*c13*a21+b13*c11*c33*b22*c12*a21+b13*c11*c33*c12*b21*a22+b13*c12*c21*a31*c13*b22+2*b13*c21*c33*b22*c11*a12-b13*c21*c33*b22*c12*a11-b13*c21*c33*c12*b21*a12+2*b13*c22*c23*b31*c12*a11-b13*c22*c23*c11*a11*b32-b13*c22*c31*b21*c12*a13-b13*c22*c31*c11*b22*a13+2*b13*c22*c31*b22*c13*a11-b13*c22*c31*c12*b23*a11-4*b13*c22*c32*b21*c13*a11+2*b13*c22*c32*c11*b23*a11-b13*c22*c23*b31*c11*a12,b32*a23*c11*a21*b22*a13+2*b22*c31*a13*a21*b23*a12+2*b23*a32*c21*a13*b11*a22-b12*a32*c23*b13*a21^2+2*b13*c31*a22^2*b21*a13+b23*b31*a21*c23*a12^2+b12*a31*a21*b23*c12*a23+2*b21*a31*a13*c12*b23*a22+b31*a22*b23*a13*c12*a21-2*b13*c32*a21*a23*b22*a11-b21*a31*a13*b12*c23*a22+2*b23*a31*b12*a22*c23*a11+b12*b33*a21*a23*c21*a12+2*b12*a32*b23*c13*a21^2+2*b23*a33*a12*c21*b11*a22-2*b31*a23*b22*a13*c12*a21+2*b22*a31*b13*a23*c22*a11+b12*a33*a21*b21*c12*a23+b13*b31*a22*a21*c22*a13+2*b22*a33*c21*a13*b12*a21-b12*a33*c12*b23*a21^2-b21*c33*a22*a13*b22*a11+b11*b32*a23*a22*c21*a13+2*b23*b32*a11*a21*c22*a13-b12*b31*a23^2*c21*a12-2*b12*a32*a23*c11*b23*a21-2*b13*c32*a21*a22*b21*a13-b22*a33*a11*b12*c23*a21-b22*b33*a21*a13*c21*a12-b22*a32*a11*c23*b11*a23-b22*a33*b11*a23*c22*a11+b23*b32*a22*c23*a11^2+b12*b31*a23*a22*c23*a11+2*b22*a31*c23*a11*b12*a23+c31*a12*a22*b23^2*a11+2*b12*c31*a23^2*b21*a12+2*b12*a32*b21*c11*a23^2-b33*c12*a21^2*b23*a12+b12*a33*a21*c11*b22*a23-b22*b33*a11*a21*c22*a13-a33*a22*b11^2*c22*a23+2*b22*b33*a11*a21*c23*a12+2*b22*a31*b23*a11*c13*a22+b13*a31*a21*b22*c13*a22-b23*b31*a12*a21*c22*a13+2*b13*b33*a12*c22*a21^2+2*b13*b33*a11*c21*a22^2-b11*c31*a13*b23*a22^2-b21*b32*a23*a12*c23*a11+b12*a32*a23*c21*b13*a21-2*b12*c31*a23*a22*b21*a13-b21*a33*b22*a11*c13*a22+2*b12*b32*a11*c21*a23^2-b12*c32*a13*b23*a21^2+2*b21*a33*b22*a13*c11*a22-2*b12*b33*a22*a11*c21*a23-b21*b31*a13*a12*c23*a22-2*b11*c32*a23*a21*b22*a13-b12*a33*b22*c13*a21^2-b12*b33*a21^2*c23*a12+b12*c31*a21*a13*b23*a22+c33*a11*a21*b22^2*a13-2*a31*c12*a22*b23^2*a11+2*b11*a31*b23*c13*a22^2+b11*c31*a22*a13*b22*a23+2*b11*a31*b22*c12*a23^2+c33*a12*a22*b21^2*a13+b21*b33*a23*c21*a12^2+c32*a11*a21*b23^2*a12-b31*b23*a13*c11*a22^2-b23*a31*a12*c21*b13*a22-2*b31*a22*b23*a12*c13*a21+b32*a23*b21*a11*c13*a22+2*b21*a32*c23*a11*b13*a22-2*b22*b33*a22*c23*a11^2+b22*c33*a22*b23*a11^2+2*b11*b31*a12*c22*a23^2-2*b33*a22*b21*a13*c12*a21-b21*b32*a13*a23*c21*a12+2*b21*a32*b23*a12*c11*a23+2*b22*a33*c11*a21*b23*a12-b33*b21*a11*c13*a22^2-b33*c11*a22^2*b23*a11+b11*a32*a21*c23*b12*a23+2*b21*a31*a13*c22*b12*a23+2*b22*b31*a13*a23*c21*a12+b33*a22*b21*a11*c12*a23-b11*a33*c11*b23*a22^2-b13*c33*a12*b22*a21^2-b13*c33*a11*b21*a22^2-b21*a33*b22*a11*c12*a23+2*b22*a31*c23*a12*b13*a21-b13*c31*a22^2*b23*a11-b13*a32*b22*c13*a21^2-b21*a33*c22*a12*b11*a23-b11*a32*b21*c12*a23^2-b11*a32*c11*b22*a23^2+b11*b33*a22*a23*c21*a12-2*b11*b33*a21*a12*c22*a23-b21*a31*a13*b22*c13*a22+2*b22*b31*a13*a22*c23*a11+2*b21*a33*b12*a22*c21*a13+b33*a22*c11*a23*b22*a11-b11*a33*b21*c13*a22^2+2*b22*a33*c21*a11*b13*a22-b11*a31*c22*b12*a23^2+b12*a31*a21*c23*b13*a22-b13*b31*a22^2*c23*a11-b13*b31*a22^2*c21*a13+b12*a31*a23*c11*b23*a22+b31*a23*b22*a13*c11*a22-b12*a31*b21*c12*a23^2-b21*c32*a13*a23*b22*a11-b21*a31*a13*c22*b13*a22+b12*a33*a22*c11*b23*a21+2*b31*b22*a11*c12*a23^2-b31*c12*a23^2*b21*a12+b11*c31*a23*a12*b23*a22-b11*a31*c23*b13*a22^2-b22*a31*b23*a12*c11*a23-b23*a31*b12*a22*c21*a13+2*b12*c33*a21^2*b23*a12-b12*c33*a21^2*b22*a13+b11*c32*a23*a22*b21*a13+b11*a32*a23*b21*c13*a22+b11*b33*a22*a21*c23*a12+b32*a21*b23*a11*c12*a23-b11*b33*a22^2*c21*a13+2*b21*c33*a12*a23*b22*a11-b13*b32*a21^2*c23*a12-b13*b32*a21^2*c22*a13-b13*c32*a21^2*b23*a12-a32*a22*c21*b13^2*a21-2*a32*c13*a23*b21^2*a12-b33*b22*a12*c13*a21^2-2*b32*a23*b21*a12*c13*a21+b32*a21*b23*a13*c11*a22-2*b32*a21*b23*a11*c13*a22-b11*b33*a22^2*c23*a11-b11*c31*a12*b22*a23^2-b11*a32*c21*b12*a23^2-b23*b33*a12*a11*c22*a21-b12*a31*c11*b22*a23^2+b13*c32*a22*a11*b23*a21-2*b13*a31*a21*b22*c12*a23+b11*a32*a23*c11*b23*a22-b23*b33*a12*a11*c21*a22-b12*b31*a23^2*c22*a11+b13*c32*a22*a11*b21*a23+b31*a23*b22*a12*c13*a21-b11*c33*a22^2*b21*a13+2*b22*a32*a13*c11*b23*a21-b32*c11*a23^2*b22*a11-b32*b23*a13*c12*a21^2-4*b21*a33*c22*a13*b12*a21-b21*a33*b12*a22*c23*a11+b11*a33*a22*c11*b22*a23+b11*a33*a21*c22*b12*a23-b21*a31*a12*b13*c22*a23-b21*a33*b22*a12*c13*a21+b11*c33*a21*a12*b22*a23-b23*a32*c21*a13*b12*a21+b32*a23*b21*a13*c12*a21-b22*b31*a13*a23*c22*a11+a33*a12*b21^2*c13*a22+b21*b31*a23*c23*a12^2+a32*c13*a22*b21^2*a13+a32*a13*b21^2*c12*a23+b31*a23*c12*a22*b21*a13+2*b11*c33*a22^2*b23*a11-a33*a21*c21*b12^2*a23-b13*a31*b21*c13*a22^2+b13*b32*a21*a23*c21*a12+a31*c12*a21*b23^2*a12+a31*a12*c11*b23^2*a22+b11*a32*a23*c21*b13*a22+2*b23*b32*a11*a23*c21*a12-b12*c31*a23^2*b22*a11+b21*c31*a23*b23*a12^2+b21*c31*a22*b22*a13^2-b22*a31*c23*a12*b11*a23-a32*a23*b11^2*c23*a22+b12*c33*a21*a22*b21*a13-2*b13*c31*a22*a23*b21*a12+2*b22*b33*a11*a22*c21*a13+b11*a33*a22*b21*c12*a23+2*b11*b31*a13*c23*a22^2-2*b12*a33*a22*b21*c11*a23-b21*a32*b23*a13*c12*a21+b12*a33*a22*c21*b13*a21+b12*a33*a22*b21*c13*a21+b13*c31*a22*a21*b23*a12-b31*c13*a22^2*b21*a13-b31*b22*a12*c11*a23^2+b11*b33*a22*a23*c22*a11-b11*b32*a23^2*c22*a11-b11*b32*a23^2*c21*a12+b21*c32*a21*b22*a13^2+c32*a13*a23*b21^2*a12-2*b12*a32*a23*b21*c13*a21+b11*b33*a22*a21*c22*a13+2*b23*a31*c22*a13*b12*a21+a32*b11^2*c22*a23^2+a33*b11^2*c23*a22^2+a31*c21*b12^2*a23^2+a33*b12^2*c23*a21^2+a31*c21*b13^2*a22^2+a32*c22*b13^2*a21^2-c32*a22*b21^2*a13^2-c33*a23*b21^2*a12^2-c31*a21*b22^2*a13^2-c33*a23*b22^2*a11^2-c31*a21*b23^2*a12^2-c32*a22*b23^2*a11^2+b11*a32*a21*c23*b13*a22+b11*a32*a21*b23*c12*a23-2*b11*a32*a21*b23*c13*a22-b21*a32*c23*a13*b11*a22-2*b11*c32*a23*a22*b23*a11+b11*c32*a23*a21*b23*a12+b11*c32*a21*a13*b23*a22+b11*a33*a22*c21*b12*a23+b11*a31*a23*c22*b13*a22-2*b11*a31*a23*b22*c13*a22-2*b11*a31*a23*c12*b23*a22+b11*a31*a23*b12*c23*a22-2*b11*b31*a23*a12*c23*a22-2*b11*b31*a22*a13*c22*a23+b11*a32*a21*c13*b22*a23-2*b11*a32*a21*b13*c22*a23+b11*b32*a23*a22*c23*a11+b11*b32*a23*a21*c22*a13+b11*b32*a23*a21*c23*a12-2*b11*b32*a21*a13*c23*a22+b11*a33*a21*c22*b13*a22-2*b11*a33*a21*b22*c12*a23+b11*a33*a21*b22*c13*a22+b11*a33*a21*c12*b23*a22-2*b11*a33*a21*b12*c23*a22-2*b11*c33*a22*a23*b22*a11+b11*c33*a22*a23*b21*a12+b11*c33*a22*a21*b22*a13-2*b11*c33*a22*a21*b23*a12-2*b12*a31*a23*c21*b13*a22+b12*a31*a23*b21*c13*a22-2*b12*a31*a21*b23*c13*a22+b12*a31*a21*c13*b22*a23+b12*a31*a21*b13*c22*a23+b12*b31*a23*a22*c21*a13+b12*b31*a23*a21*c22*a13+b12*b31*a23*a21*c23*a12-2*b12*b31*a21*a13*c23*a22+b12*c31*a23*a22*b23*a11+b12*c31*a23*a21*b22*a13-2*b12*c31*a23*a21*b23*a12-2*b12*b32*a23*a11*c23*a21-2*b12*b32*a21*a13*c21*a23+b12*c32*a23*a11*b23*a21+b12*c32*a21*a13*b21*a23+b12*b33*a22*a11*c23*a21+b12*b33*a21*a23*c22*a11+b12*b33*a21*a22*c21*a13+b12*c33*a22*a11*b21*a23-2*b12*c33*a22*a11*b23*a21-2*b12*c33*a21*a23*b21*a12+b12*c33*a21*a23*b22*a11+b13*a31*a22*b21*c12*a23+b13*a31*a22*c11*b22*a23+b13*a31*a21*c12*b23*a22+b13*b31*a22*a23*c22*a11+b13*b31*a22*a23*c21*a12+b13*b31*a22*a21*c23*a12-2*b13*b31*a21*a12*c22*a23+b13*c31*a22*a23*b22*a11-2*b13*c31*a22*a21*b22*a13+b13*c31*a21*a12*b22*a23-2*b13*a32*a22*b21*c11*a23+b13*a32*a22*b21*c13*a21+b13*a32*a22*c11*b23*a21+b13*a32*a21*c11*b22*a23+b13*a32*a21*b21*c12*a23-2*b13*b32*a22*a11*c21*a23+b13*b32*a22*a11*c23*a21+b13*b32*a21*a23*c22*a11+b13*b32*a21*a22*c21*a13+b13*c32*a21*a23*b21*a12-2*b13*a33*a22*b21*c12*a21-2*b13*a33*a22*c11*b22*a21-2*b13*b33*a22*a11*c22*a21-2*b13*b33*a21*a12*c21*a22+b13*c33*a22*a11*b22*a21+b13*c33*a21*a12*b21*a22+2*b21*a33*c22*a13*b11*a22-b21*a31*a13*b22*c12*a23-b21*a31*a12*c23*b12*a23+2*b21*a31*a12*c23*b13*a22-b21*a31*a12*b23*c12*a23-b21*a31*a12*b23*c13*a22+2*b21*a31*a12*c13*b22*a23+2*b21*a32*c23*a13*b12*a21+2*b21*a32*c23*a12*b11*a23-4*b21*a32*c23*a12*b13*a21-b21*a32*c23*a11*b12*a23-b21*a32*b23*a13*c11*a22+2*b21*a32*b23*a12*c13*a21-b21*a32*b23*a11*c12*a23-b21*a32*b23*a11*c13*a22+2*b21*a32*c13*a23*b22*a11-b21*a32*c13*a21*b22*a13+2*b21*a32*b13*a23*c21*a12-b21*a32*b13*a23*c22*a11-b21*a32*b13*a22*c21*a13+2*b21*a32*b13*a21*c22*a13-b21*a32*a13*c21*b12*a23-b21*a32*a13*c11*b22*a23-b21*a32*a13*b11*c22*a23+2*b21*a33*c22*a12*b13*a21+2*b21*a33*c22*a11*b12*a23-b21*a33*c22*a11*b13*a22+2*b21*a33*b22*a13*c12*a21-b21*a33*b22*a12*c11*a23+2*b21*a33*c12*a22*b23*a11-b21*a33*c12*a21*b23*a12-b21*a33*b12*a23*c21*a12+2*b21*a33*b12*a21*c23*a12-b21*a33*a12*c21*b13*a22-b21*a33*a12*c11*b23*a22-b21*a33*a12*b11*c23*a22-b21*b31*a13*a12*c22*a23-b21*c31*a13*a12*b23*a22-b21*c31*a13*a12*b22*a23+2*b21*b32*a13*a23*c22*a11-b21*b32*a13*a22*c23*a11+2*b21*b32*a13*a21*c23*a12+2*b21*c32*a13*a22*b23*a11-b21*c32*a13*a21*b23*a12-b21*c32*a23*a12*b23*a11-b21*b33*a12*a23*c22*a11-b21*b33*a12*a22*c21*a13+2*b21*b33*a12*a22*c23*a11+2*b21*b33*a12*a21*c22*a13-b21*b33*a22*a13*c22*a11-b21*c33*a12*a22*b23*a11-b21*c33*a12*a21*b22*a13+2*b22*a31*c23*a13*b11*a22+2*b22*a32*a13*c21*b11*a23-b22*a32*a13*c21*b13*a21-b22*a32*a13*b11*c23*a21+2*b22*a32*a11*c23*b13*a21-b22*a32*a11*b23*c11*a23-b22*a32*a11*b23*c13*a21-b22*a32*a11*b13*c21*a23-4*b22*a33*c21*a13*b11*a22+2*b22*a33*c21*a12*b11*a23-b22*a33*c21*a12*b13*a21-b22*a33*c21*a11*b12*a23-b22*a33*c11*a22*b23*a11+2*b22*a33*b11*a22*c23*a11+2*b22*a33*b11*a21*c22*a13-b22*a33*b11*a21*c23*a12-b22*a33*a11*c22*b13*a21-b22*a33*a11*c12*b23*a21-b22*a31*c23*a13*b12*a21-4*b22*a31*c23*a11*b13*a22-b22*a31*b23*a13*c11*a22-b22*a31*b23*a13*c12*a21-b22*a31*b23*a12*c13*a21+2*b22*a31*b23*a11*c12*a23-b22*a31*b13*a23*c21*a12+2*b22*a31*b13*a22*c21*a13-b22*a31*b13*a21*c22*a13-b22*a31*a13*c21*b12*a23-b22*a31*a13*b11*c22*a23-b22*b33*a11*a23*c21*a12-b22*b31*a13*a21*c23*a12-b22*b31*a23*a12*c23*a11-b22*c31*a13*a22*b23*a11-b22*c31*a23*a12*b23*a11-b22*b32*a13*a11*c23*a21-b22*b32*a13*a11*c21*a23-b22*c32*a13*a11*b23*a21-b22*c33*a11*a21*b23*a12-b23*a31*c22*a13*b11*a22+2*b23*a32*b11*a23*c22*a11-b23*a32*b11*a22*c23*a11+2*b11*c32*a23^2*b22*a11-b11*c32*a23^2*b21*a12-b11*a33*c21*b13*a22^2+b31*a22*c13*a23*b21*a12+b31*a22*c13*a21*b22*a13-2*b32*a23*b21*a13*c11*a22+b32*a23*c11*a22*b23*a11+2*b23*a31*c22*a12*b11*a23-b23*a31*c22*a12*b13*a21-4*b23*a31*c22*a11*b12*a23+2*b23*a31*c22*a11*b13*a22+2*b23*a31*b12*a23*c21*a12-b23*a31*b12*a21*c23*a12-b23*a31*a12*b11*c23*a22-4*b23*a32*c21*a12*b11*a23+2*b23*a32*c21*a12*b13*a21+2*b23*a32*c21*a11*b12*a23-b23*a32*c21*a11*b13*a22-b23*a32*b11*a21*c22*a13+2*b23*a32*b11*a21*c23*a12-b23*a32*a11*c22*b13*a21-b23*a32*a11*b12*c23*a21-b23*a33*a11*b12*c21*a22-b23*a33*a12*c21*b12*a21-b23*a33*a12*b11*c22*a21-b23*a33*a11*c22*b11*a22+2*b23*a33*a11*c22*b12*a21+2*b23*b31*a12*a23*c22*a11+2*b23*b31*a12*a22*c21*a13-b23*b31*a12*a22*c23*a11-b23*b31*a22*a13*c22*a11-b23*b32*a11*a22*c21*a13-b23*b32*a11*a21*c23*a12-b23*b32*a21*a13*c21*a12-2*b31*a23*b22*a11*c13*a22-2*b31*a23*c12*a22*b23*a11+b31*a23*c12*a21*b23*a12+b31*a22*b23*a12*c11*a23-2*b32*a23*c11*a21*b23*a12+b32*a21*c13*a23*b22*a11+b32*a21*c13*a22*b21*a13-2*b33*a22*b21*a12*c11*a23+b33*a22*b21*a12*c13*a21-2*b33*a22*c11*a21*b22*a13+b33*a22*c11*a21*b23*a12+b33*a21*b22*a12*c11*a23-2*b33*a21*b22*a11*c12*a23+b33*a21*b22*a11*c13*a22+b33*a21*c12*a23*b21*a12+b33*a21*c12*a22*b23*a11+2*b12*b32*a13*c23*a21^2-b12*c32*a11*b21*a23^2-b12*a33*c22*b13*a21^2-b12*b33*a21^2*c22*a13-a31*a21*c23*b12^2*a23-b13*a31*c11*b23*a22^2-b13*a32*c12*b23*a21^2+2*b13*c32*a21^2*b22*a13+2*b13*a33*b21*c11*a22^2+2*b13*a33*b22*c12*a21^2-a31*a21*c22*b13^2*a22+a33*c12*a23*b21^2*a12-2*a33*c12*a22*b21^2*a13+b21*b31*a22*c22*a13^2+b21*b32*a22*c21*a13^2-2*b21*b32*a21*c22*a13^2-2*b21*b33*a21*c23*a12^2+b21*c33*a21*b23*a12^2+a33*c11*a23*b22^2*a11-2*a33*c11*a21*b22^2*a13+a33*a11*b22^2*c13*a21-2*a31*c13*a23*b22^2*a11+a31*c13*a21*b22^2*a13+a31*a13*c11*b22^2*a23+c31*a13*a23*b22^2*a11-2*b22*b31*a22*c21*a13^2+b22*b31*a21*c22*a13^2+b22*b32*a23*c23*a11^2+b22*b32*a21*c21*a13^2+b22*c32*a23*b23*a11^2+b22*b33*a23*c22*a11^2+a32*c11*a22*b23^2*a11-2*a32*c11*a21*b23^2*a12+a32*a11*c12*b23^2*a21-2*b23*b31*a23*c21*a12^2-2*b23*b32*a23*c22*a11^2+b23*b33*a21*c21*a12^2+b23*b33*a22*c22*a11^2+2*b31*b23*a11*c13*a22^2+2*b32*b21*a12*c11*a23^2-b32*b21*a11*c12*a23^2+2*b32*b23*a12*c13*a21^2-b32*c13*a21^2*b22*a13+2*b33*b21*a13*c11*a22^2+2*b33*b22*a13*c12*a21^2,-b32*b33*c32*a11*b21*a23-2*b23*b31^2*a32*c12*a23+b13*a31*b32^2*c23*a21+b12*b31*c32*a33*b23*a21+b21*b22*a32*b33*c11*a33+b21*b23*b31*c12*a32*a33+4*b11*b32*a32*c33*b21*a23+b12*b31*a32*c33*b23*a21-b31*b32*c32*a23*b23*a11-b21*b32*b33*a32*c11*a23+b13*b33*a31*c32*b22*a21-b32*b33*c32*a21*b21*a13+b21*b32*a31*b23*a13*c32+b12*b23*a31*a33*c21*b32+2*b21*b32*b33*a33*c12*a21+2*b31*a31*c33*b22^2*a13+2*b13*b31*a31*b32*c22*a23+b33^2*c32*b11*a21*a22-2*b13*b22*a32*a33*c21*b31+b32^2*c33*a21*b21*a13+b31^2*c32*b13*a23*a22-b21*b22*b31*c12*a33^2-b21*b22*b32*c11*a33^2+2*b22*b32*a31*b33*c11*a23-2*b12*b32*a31*c33*b21*a23+2*b21*b32*a33*b33*c22*a11+b13*b22*a31*a33*c21*b32-b11*b23*a32^2*c23*b31+b23*a31*b32^2*c13*a21-2*b23*a31*b32^2*c11*a23+2*b22*b31*a33*b33*c21*a12-2*b11*b32*c32*a33*b21*a23-b23*b32*a31*b33*c12*a21-2*b12*b33*a31*c33*b22*a21+2*b21*b31*b33*a32*c12*a23-2*b11*b31*c32*a33*b23*a22-b22*b31*b33*a31*c12*a23-b22*b31*a31*c23*a13*b32+b22*b31*a32*b23*a13*c31-2*b11*b33*a32*c32*b21*a23-2*b31^2*c32*a13*b22*a23-2*b31^2*c33*a12*b23*a22-2*b11*b32*a32*c33*b23*a21-2*b21*b32*a31*c33*b22*a13-b33*a32*c33*b21^2*a12+2*b33*a33*c32*b21^2*a12-b13*b31*a32*b32*c23*a21+b22*a33*b31^2*c22*a13+b21*a31*c23*a13*b32^2+2*b21*b31*b32*a33*c13*a22+b11*b32^2*a33*c21*a23-2*b11*b32^2*a33*c23*a21-2*b12*b31*a31*c33*b23*a22+b11*b31*a32*c33*b23*a22-2*b21*b32*a32*c33*b23*a11-b21*b31*b33*a32*c13*a22-2*b12*b23*a32*a33*c21*b31+b21*b32^2*c13*a23*a31+b21*b32^2*a33*c11*a23-b11*b31*a32*b33*c23*a22-b33*a31*c33*b22^2*a11-b22*b23*a31^2*c13*b32+b12*b32*a33*a21*b21*c33-b12*b23*a31^2*c22*b33-2*b21*b32^2*a33*c13*a21-2*b11*b21*a32*a33*c23*b32+b22*a31*b33^2*c22*a11+2*b33*a33*c31*b22^2*a11-b12*b32*a33*a21*c21*b33-b33*a31*c31*b22^2*a13-b23*b31*b32*a33*c12*a21-b21*b23*b31*c13*a32^2+b11*b32*a31*c33*b23*a22+b21*a32*b33^2*c21*a12+b12*b21*a32*a33*c23*b31-2*b11*b22*a31*a32*c23*b33+b21*a33*b32^2*c21*a13+b21*b32*a33*c31*b23*a12+b23*b31^2*c12*a22*a33+b23*a32*b31^2*c23*a12+b11*b31*a32*a23*b23*c32-2*b21*a33*b32^2*c23*a11-b13*b31*a31*b32*c23*a22-b33*a32*c32*b21^2*a13-b12*b32*a31*b33*c23*a21+2*b13*b31*a32*b33*c22*a21-b23*b31*a33*b32*c22*a11+b22*b33*a31*c32*b23*a11+b32^2*c31*a13*b23*a21+b32^2*c31*a23*b23*a11+2*b13*b31*a32*b32*c21*a23-b22*b31*b33*a33*c12*a21+b13*b31*a32*c33*b22*a21-b32*a33*c33*b21^2*a12-2*b22*a31*b33^2*c11*a22-2*b22*a31*b33^2*c21*a12-b11*b32*a31*b33*c22*a23-2*b21*a32*b33^2*c22*a11+b21*b32*a33*c32*b23*a11-2*b21*b31*a33*c32*b23*a12-b21*b31*b32*c13*a23*a32+b22*b32*a31*c33*b23*a11-b31*b33*c31*a22*b22*a13+b12*b31*a33*c33*b21*a22-2*b12*b31*a31*a23*b23*c32-b22*b31*a31*b33*c22*a13+b11*b32*c31*a33*b22*a23+b21*b33^2*a32*c11*a22+b12*b31*c31*a23*b23*a32-2*b22*b32*a33*c31*b23*a11+2*b23*b31*b33*a32*c12*a21-b31*a33*c31*b22^2*a13-b31*a33*c33*b22^2*a11-b22*b31*a32*b33*c23*a11+b11*b32*a31*a23*b23*c32-b12*b31*a32*b33*c23*a21-b32*b33*c33*a11*b21*a22+b13*b22*a31*a32*c23*b31-b22^2*a31*b31*c13*a33+b33^2*c31*b12*a22*a21-2*b22*b31^2*a33*c13*a22+b22*a32*c23*a13*b31^2-b13*b21*a32^2*c23*b31-b13*b21*a32^2*c21*b33-2*b21*b33*a33*c32*b22*a11-b12*b31*a32*b33*c21*a23-b23*b31*b32*a32*c13*a21+b31^2*c33*a22*b22*a13+b31*b33*c33*b11*a22^2-2*b13*b31*c31*a32*b23*a22-b32*b33*c31*b12*a23*a21+2*b12*b31*a33*b33*c21*a22-b22^2*a31*b33*c11*a33+b11*b32*c31*a33*b23*a22-2*b11*b32*c31*a23*b23*a32-2*b11*b32*a31*c33*b22*a23-2*b11*b33*c32*a33*b22*a21-b21*b31*b32*a33*c12*a23+b12*b33*a31*c31*b23*a22-b23*b31*a31*c12*a22*b33-b11*b23*a32^2*c21*b33+2*b11*b21*a32^2*c23*b33+2*b13*b32*a31*b33*c21*a22-2*b22*a33*b31^2*c23*a12+2*b11*b32*a32*b33*c23*a21-2*b21*b33^2*a32*c12*a21+b23*a33*c21*a11*b32^2+b23*b32^2*c11*a21*a33+2*b23*b31*b32*a32*c11*a23-2*b13*b31*a32*c32*b23*a21-b13*b31*b32*a33*c22*a21+b32*b33*c32*b13*a21^2+b32*b33*c33*b12*a21^2-b22*b31*a33*b33*c22*a11+2*b32*a32*c33*b21^2*a13+4*b12*b31*a31*c33*b22*a23+b12*b31*c32*a33*b21*a23+b11*b22*a31*a33*c22*b33+2*b23*b32*a31*b33*c11*a22+2*b23*b32*a31*b33*c21*a12-b13*b32*a31*b33*c22*a21-2*b13*a31*b32^2*c21*a23+b13*b32^2*a21*c21*a33+2*b22*b32*a31*b33*c21*a13-2*b13*b32*a32*a21*b21*c33+2*b32*b33*c31*b11*a23*a22-b11*b32*a31*b33*c23*a22+b21*a31*c12*a22*b33^2-b23*b31*b33*a32*c11*a22-2*b11*b33*c31*a22*b22*a33+2*b23*b31*a32*b32*c21*a13-b22*b31*b32*c13*a23*a31-b22*b31*b32*a33*c11*a23+b21*b32*a31*c33*b23*a12-b13*b22*a31^2*c22*b33+2*b13*b23*a31^2*c22*b32+2*b13*b23*a32^2*c21*b31+b21*b33*a32*c31*b23*a12+b12*b23*a31*a32*c21*b33+b21*a31*c22*a12*b33^2+2*b11*b21*a33^2*c22*b32-b11*b22*a33^2*c22*b31-b11*b22*a33^2*c21*b32-b21*b32*b33*a33*c11*a22+b11*a31*a22*c22*b33^2+b11*a32*b33^2*c21*a22-2*b11*a32*b33^2*c22*a21+b12*b23*a31*a32*c23*b31+b12*b21*a31*a33*c22*b33+b13*b31*c32*a33*b22*a21-b32*b33*c31*b13*a22*a21+b22*a32*c11*a21*b33^2+b22*a31*b33^2*c12*a21+2*b21*b32*b33*a32*c13*a21+2*b22*b31*b32*a33*c13*a21+b22*b31*a33*c31*b23*a12+2*b32*b33*c31*a13*b21*a22-2*b11*b33*a31*c32*b23*a22-b21^2*a32*b33*c12*a33-b32*a33*c32*b21^2*a13-b22*b32*a31*b33*c23*a11-b11*b32*a32*b33*c21*a23-b21^2*a32*b32*c13*a33-2*b32^2*c31*a13*b21*a23+b32^2*c31*b13*a23*a21-b11*b31*a32*a23*c23*b32+2*b12*b32*a31*b33*c21*a23+b23^2*b31*c11*a32^2+b23^2*a31^2*c12*b32+b21^2*b32*c12*a33^2+b21^2*a32^2*c13*b33-b31^2*c32*b12*a23^2-b31^2*c33*b13*a22^2-b32^2*c31*b11*a23^2-b32^2*c33*b13*a21^2-b33^2*c31*b11*a22^2-b33^2*c32*b12*a21^2+b22^2*b31*c11*a33^2+b22^2*a31^2*c13*b33+2*b11*b32*a33*b33*c22*a21-b11*b32*a33*b33*c21*a22+b11*b32*a33*c33*b22*a21-2*b11*b32*a33*c33*b21*a22+b11*b33*a31*c32*b22*a23+b11*b33*a31*a22*b22*c33+b11*b33*c31*a32*b22*a23+b11*b33*c31*a32*b23*a22+b11*b33*a32*c32*b23*a21-2*b11*b33*a32*c33*b21*a22+b11*b33*a32*c33*b22*a21+4*b11*b33*c32*a33*b21*a22+b11*b22*a32*a33*c21*b33+b11*b23*a31*a32*c23*b32+b11*b23*a31*a32*c22*b33-2*b11*b23*a31*a33*c22*b32+b11*b22*a32*a33*c23*b31+b12*b21*a31*a33*c23*b32-2*b12*b21*a31*a32*c23*b33-2*b12*b22*a31*a33*c23*b31+b12*b21*a32*a33*c21*b33-2*b12*b22*a31*a33*c21*b33+b12*b23*a31*a33*c22*b31-b12*b31*b32*a33*c21*a23+2*b12*b31*b32*a33*c23*a21-2*b12*b31*a32*c33*b21*a23-b32*b33*c32*b11*a21*a23-b32*b33*c33*b11*a21*a22-b32*b33*c31*a11*b23*a22-b32*b33*c31*a12*b23*a21-b32*b33*c31*a11*b22*a23+2*b32*b33*c31*a12*b21*a23-b32*b33*c31*a13*b22*a21-2*b12*b31*c31*a33*b22*a23-b12*b31*a31*b33*c22*a23+2*b12*b31*a31*b33*c23*a22-b12*b31*a31*a23*c23*b32+b12*b31*c31*a33*b23*a22-b22*b31*a32*b33*c21*a13+b22*b31*a32*c33*b23*a11+2*b22*b31*a33*b32*c23*a11-b22*b31*a33*b32*c21*a13+b22*b31*a33*c32*b23*a11+2*b22*b31*b33*a31*c13*a22-b22*b31*b33*a32*c13*a21-b22*b31*b33*a32*c11*a23+2*b22*b31*b33*a33*c11*a22-b31*b33*c32*a11*b23*a22-b31*b33*c32*a12*b23*a21+2*b31*b33*c32*a11*b22*a23-b31*b33*c32*a12*b21*a23-b31*b33*c32*a13*b21*a22+2*b31*b33*c32*a13*b22*a21-b31*b33*c33*a12*b22*a21-b31*b33*c33*a22*b22*a11+2*b31*b33*c33*a12*b21*a22-b31*b33*c32*b11*a23*a22+2*b31*b33*c32*b12*a23*a21-b31*b33*c32*b13*a22*a21-b31*b33*c33*b12*a22*a21-b31*b33*c31*b12*a22*a23+2*b32*b33*c32*a11*b23*a21+2*b32*b33*c33*a11*b22*a21-b32*b33*c33*a21*b21*a12+b13*b33*a31*a22*b22*c31-2*b13*b33*a31*c32*b21*a22-2*b13*b33*c31*a32*b22*a21+b13*b33*c31*a32*b21*a22+b13*b33*a32*a21*b21*c32+b13*b21*a31*a32*c22*b33-2*b13*b21*a31*a33*c22*b32-2*b13*b23*a31*a32*c22*b31-2*b13*b23*a31*a32*c21*b32-2*b13*b31*a31*c32*b22*a23+4*b13*b31*a31*c32*b23*a22-b13*b31*a31*a22*c22*b33-2*b13*b31*a31*a22*b22*c33+b13*b31*c31*a32*b22*a23+b21*b22*a31*b32*c13*a33-2*b21*b22*a31*b33*c13*a32+b21*b22*a31*b33*c12*a33+b21*b22*b31*a32*c13*a33+b21*b23*a31*a32*c13*b32+b21*b23*a31*a32*c12*b33+b21*b32*a33*c31*b22*a13-b21*b32*a33*b33*c21*a12+b21*b32*a33*c33*b22*a11-b21*b32*b33*a31*c12*a23-b21*b32*b33*a31*c13*a22-2*b21*b33*a31*c32*b23*a12+b21*b33*a31*c32*b22*a13+b21*b33*a31*b22*a12*c33+b21*b33*a32*c32*b23*a11+b21*b33*a32*c31*b22*a13+b22*b23*a31*b31*c12*a33+b22*b23*a31*a32*c11*b33+b22*b23*a31*b32*c11*a33-2*b22*b23*b31*a32*c11*a33-2*b22*b31*a31*b23*a13*c32+2*b22*b31*a31*b33*c23*a12-2*b22*b31*a31*c33*b23*a12+2*b23*b31*a31*b32*c22*a13-b23*b31*a31*b32*c23*a12-b23*b31*a31*c22*a12*b33-b23*b31*a31*b32*c13*a22+2*b23*b31*a31*b32*c12*a23-b23*b31*a32*b32*c23*a11+2*b23*b31*a32*b33*c22*a11-b23*b31*a32*b33*c21*a12-b23*b31*b32*a33*c11*a22-b23*b31*a33*b32*c21*a12-b23*b32*a32*c21*a11*b33-b23*b32*a32*c11*a21*b33-b23*b32*a31*b33*c22*a11-b31*b32*c31*b13*a23*a22-b31*b32*c32*b13*a23*a21-b31*b32*c33*b11*a23*a22-b31*b32*c31*a23*b23*a12-b31*b32*c31*a13*b23*a22+2*b31*b32*c31*a13*b22*a23-b31*b32*c32*a13*b23*a21+2*b31*b32*c32*a13*b21*a23+2*b31*b32*c33*a11*b23*a22+2*b31*b32*c33*a12*b23*a21-b31*b32*c33*a11*b22*a23-b31*b32*c33*a12*b21*a23-b31*b32*c33*a13*b21*a22-b31*b32*c33*a13*b22*a21-b31*b32*c33*b12*a23*a21+2*b31*b32*c33*b13*a22*a21+2*b31*b33*c31*a12*b23*a22-b31*b33*c31*a12*b22*a23+b21*b33*a32*c33*b22*a11-2*b21*b33*a33*b22*a12*c31-2*b21*b23*a31*b32*c12*a33+b21*b23*a32*b32*c11*a33-b21*b31*a32*c23*a13*b32+b21*b31*a32*b23*a13*c32-b21*b31*a32*b33*c23*a12+2*b21*b31*a32*b33*c22*a13+b21*b31*a32*c33*b23*a12-2*b21*b31*a32*c33*b22*a13+2*b21*b31*a33*b32*c23*a12-b21*b31*a33*b32*c22*a13+b21*b31*a33*c32*b22*a13-b21*b31*a33*c22*a12*b33+b21*b31*a33*b22*a12*c33-b21*b31*b33*c12*a22*a33-b21*b32*a31*b33*c23*a12-b21*b32*a31*b33*c22*a13-2*b21*b32*a32*b23*a13*c31+2*b21*b32*a32*b33*c23*a11-b21*b32*a32*b33*c21*a13-b22*b32*b33*c11*a21*a33-b22*b32*a33*c21*a11*b33-b22*b32*a31*b33*c13*a21+b22*b32*a31*b23*a13*c31-2*b22*b33*a32*c31*b23*a11+b22*b33*a31*c31*b23*a12+b22*b23*a31*b31*c13*a32+b11*b23*a32*a33*c21*b32+b11*b23*a32*a33*c22*b31-b11*b31*b32*a33*c22*a23+b11*b22*a31*a33*c23*b32-2*b11*b21*a32*a33*c22*b33+b11*b31*a33*a22*b22*c33-b11*b31*a33*a22*c22*b33+b11*b31*c32*a33*b22*a23+2*b11*b31*b32*a33*c23*a22-2*b11*b31*a32*c33*b22*a23+2*b11*b31*a32*b33*c22*a23+b11*b32*c32*a33*b23*a21-b12*b31*a33*b33*c22*a21-2*b12*b31*a33*c33*b22*a21+b12*b32*a31*a23*b23*c31+b12*b32*a31*c33*b23*a21-2*b12*b32*c31*a33*b23*a21+b12*b32*c31*a33*b21*a23-2*b12*b33*a31*c31*b22*a23-2*b12*b33*a32*c31*b23*a21+b12*b33*a32*c31*b21*a23+4*b12*b33*a33*c31*b22*a21-2*b12*b33*a33*c31*b21*a22+b12*b33*a31*c32*b23*a21+b12*b33*a31*c32*b21*a23+b12*b33*a31*c33*b21*a22+b12*b33*a32*a21*b21*c33-2*b12*b33*c32*a21*b21*a33+b13*b21*a31*a32*c23*b32+b13*b21*a32*a33*c21*b32+b13*b21*a32*a33*c22*b31+b13*b22*a31*a33*c22*b31+b13*b22*a31*a32*c21*b33+b13*b31*c31*a22*b22*a33+b13*b31*a32*c32*b21*a23-b13*b31*a32*b33*c21*a22+b13*b31*a32*c33*b21*a22-b13*b31*b32*a33*c21*a22-2*b13*b31*c32*a33*b21*a22-2*b13*b32*a31*c31*b23*a22+b13*b32*a31*c31*b22*a23+4*b13*b32*a32*c31*b23*a21-2*b13*b32*a32*c31*b21*a23-2*b13*b32*a33*c31*b22*a21+b13*b32*a33*c31*b21*a22-2*b13*b32*a31*c32*b23*a21+b13*b32*a31*c32*b21*a23+b13*b32*a31*c33*b21*a22+b13*b32*a31*c33*b22*a21-b13*b32*a32*a21*c21*b33+b13*b32*c32*a21*b21*a33+b32^2*c33*b11*a21*a23-2*b32^2*c33*a11*b23*a21+b32^2*c33*a11*b21*a23+b31^2*c33*b12*a22*a23+b31^2*c32*a13*b23*a22+b31^2*c32*a23*b23*a12+b31^2*c33*a12*b22*a23+b31*b33*c31*b13*a22^2+b31*b32*c31*b12*a23^2+b31*b32*c32*b11*a23^2-2*b33^2*c31*a12*b21*a22+b33^2*c31*a12*b22*a21+b33^2*c31*a22*b22*a11+b33^2*c32*a21*b21*a12-2*b33^2*c32*a11*b22*a21+b33^2*c32*a11*b21*a22+b22*a32*c21*a11*b33^2-b22*b23*a31^2*c12*b33+b22*b31^2*c13*a23*a32+b22*b31^2*a33*c12*a23-b13*b22*a31^2*c23*b32-2*b13*b31^2*a32*c22*a23+b13*b31^2*a32*c23*a22+b13*b31^2*a22*c22*a33+b11*a31*a23*c23*b32^2-b12*b21*a33^2*c22*b31-b12*b21*a33^2*c21*b32+2*b12*b22*a31^2*c23*b33+2*b12*b22*a33^2*c21*b31-b12*b23*a31^2*c23*b32-2*b12*b31^2*a33*c23*a22+b12*b31^2*a33*c22*a23+b12*b31^2*a23*c23*a32-2*b12*a31*b33^2*c21*a22+b12*a31*b33^2*c22*a21+b12*a32*a21*c21*b33^2-b23^2*a31*b31*c12*a32-b23^2*a31*a32*c11*b32+2*b31*a31*c32*b23^2*a12-b31*a32*c32*b23^2*a11-b31*a32*c31*b23^2*a12+2*b32*a32*c31*b23^2*a11+b23*b31^2*a32*c13*a22-2*b23*a32*b31^2*c22*a13+b23*a33*c22*a12*b31^2-2*b23*a31*b32^2*c21*a13+b23*a31*b32^2*c23*a11-b32*a31*c32*b23^2*a11-b32*a31*c31*b23^2*a12-b21*b23*a32^2*c11*b33,2*c12*c31*c33*a31*b13*a22-c32*c33*b31*a11*c12*a23+c33^2*b31*a22*c12*a11+c13*c32^2*b11*a21*a33-2*c12*c33*a33*b31*c21*a12-c12*c31*c32*b13*a23*a31+2*c21*c31*c33*a32*b12*a13-c12*c32*a33*b21*a11*c33-c11*c23*c31*b13*a32^2+c12*c32*a33*c21*a11*b33-2*c11*c32*b31*c13*a23*a32-2*c12*c33*a32*b31*c23*a11+c11*c33*a32*b31*c22*a13+c12*c33*a31*b32*c23*a11+2*c31*b33*a31*c12^2*a23+2*c31*c33*b33*a22*c11*a12-2*c12*c32*a33*b31*c23*a11+2*c32*b33*a32*c11^2*a23-c13*c31*c32*a33*b12*a21+c32^2*b33*a11*c11*a23-2*c32^2*b33*a21*c13*a11-c11*c22*c32*b11*a33^2+c23*c32^2*a31*b13*a11-c11*c31*c32*a33*b12*a23+2*c13*c23*c32*b12*a31^2-c13*c22*c33*b12*a31^2-c32*b33*a33*c11^2*a22-2*c12*a31*c33^2*b21*a12-2*c12*c31*b33*a31*c13*a22+c13*c31^2*b12*a22*a33-c11*c32*a31*c33*b22*a13+c12*c31*a33*b31*c23*a12-c31*c32*b33*a12*c11*a23+c13*c33*a32*b31*c21*a12-c13*c31*c32*a33*b11*a22+2*c11*c32*a33*c33*b22*a11+c12*c33*b32*a31*c13*a21-c11*c31*a32*c33*b23*a12-c32*c33*b31*a13*c22*a11+2*c33*b32*a33*c11^2*a22-c23*c31*c32*a31*b13*a12+c13*c21*a31*c32*b13*a32-2*c12*c13*a32*a33*b21*c31+c11*c33^2*a32*b11*a22+2*c23*c31*c33*a32*b12*a11-c21*c32*c33*a33*b11*a12+c12*c31*b33*a32*c13*a21+c11*a33*c32^2*b21*a13-2*c11*c33*a33*c22*a12*b31+c13*a33*b22*a12*c31^2+c11*c33*b31*a32*c13*a22-2*c13*a32*c31^2*b22*a13-c11^2*a32*a33*b23*c32-c32*c33*b32*a21*c11*a13+2*c11*c32*c33*a33*b12*a21+2*c32*b31*a32*c13^2*a21-c32*b31*a31*c13^2*a22-c12^2*a31*a33*b23*c31-c32*b32*a31*c13^2*a21-c31*c33*b33*a22*c12*a11-2*c13*c31*a31*b32*c22*a13+2*c11*c31*a32*c33*b22*a13-c12*c31*c33*a31*b12*a23+c11*a31*b22*a12*c33^2-c12*c32*a31*c33*b23*a11-2*c11*a32*c33^2*b22*a11+c12*c32*a31*b33*c23*a11+c11*a32*c33^2*b21*a12-c13*c31*a31*b22*a12*c33-2*c13*c23*a31*c32*b11*a32+c11*c32*a33*b32*c23*a11+c13*c31*a33*b32*c22*a11+c12*c33*a31*b32*c21*a13+c11*a31*b23*a13*c32^2+c11*c13*a32*a33*b22*c31-2*c13*c31*a32*b32*c23*a11-c13*c21*c33*b11*a32^2-c13*c21*c31*b13*a32^2+c12*c32*a33*b31*c21*a13+c13*c32^2*a31*b13*a21+c12*c21*a31*c33*b12*a33+c11*c33^2*b12*a22*a31+c12*c21*c31*a32*b13*a33-c12*c31*a31*c33*b22*a13+c12*c31*b31*c13*a23*a32-2*c12*c31*a33*b33*c22*a11-c12*c13*a31^2*b23*c32-c32*b32*a33*c11^2*a23-c33*b33*a32*c11^2*a22-2*c13*c22*c31*a32*b11*a33-c31*c32*b33*a13*c12*a21+2*c12*c31*a33*c33*b21*a12-c12*c13*a31^2*b22*c33+c21*c33^2*b12*a12*a31+c22*c33^2*a31*b12*a11+c31*c33*b33*c21*a12^2+c32*c33*b33*c22*a11^2+c31^2*b32*a13*c13*a22+c31*c32*b32*c21*a13^2-2*c12*c33^2*a31*b11*a22+c12*c33^2*a31*b12*a21+c13*c21*a32*c32*b11*a33-2*c12*c22*a31*c31*b13*a33-c31*c32*b33*a13*c21*a12-2*c11*c32*a31*b33*c22*a13-c32*c33*b33*a11*c11*a22+c11*c33*b33*a32*c12*a21-2*c13*a31*c32^2*b21*a13-c21*c32*c33*a31*b12*a13-c11*c31*c33*a32*b13*a22-2*c13*c23*a31*c31*b12*a32-c23*c31*c32*a33*b11*a12+c13*c31^2*a32*b13*a22-2*c13*c31^2*a32*b12*a23+c11*c32*a33*b31*c22*a13-2*c12*c31^2*a33*b13*a22+c12*c31^2*a33*b12*a23+2*c13*c23*c31*b11*a32^2+c12*c23*a31*c31*b13*a32-2*c12*c22*a31*c33*b11*a33-c31*c32*b33*a13*c11*a22-2*c11*c12*a31*a32*b23*c33+c11*c22*a31*c32*b13*a33-2*c12*c31*a31*b33*c23*a12-c11*c13*a32^2*b21*c33-c13*c32*c33*a31*b12*a21+2*c31*c32*b32*a23*c11*a13-2*c13*c32^2*a31*b11*a23-c31*c32*b31*a13*c23*a12-2*c11*c22*a31*c33*b13*a32-c33*b33*a31*c12^2*a21-c23*c31*c33*b12*a12*a31-2*c32^2*b31*a23*c11*a13+c32^2*b33*a11*c21*a13+c33^2*b31*a12*c22*a11+c33^2*b32*a11*c21*a12+c13*c22*a31*c31*b12*a33-c31*c33*b33*a12*c12*a21+2*c31*c32*b33*a12*c13*a21-2*c12*c33*a31*b33*c22*a11+c11*c32^2*a33*b11*a23+4*c12*c33*a33*b31*c22*a11+c31*c32*b31*c22*a13^2+c31*c33*b31*c23*a12^2-2*c13*c31*a32*b31*c23*a12-2*c11*c21*a32*c32*b13*a33-c21*c31*c32*a33*b12*a13+2*c21*c31*c32*a33*b13*a12-c13*c22*c32*b13*a31^2-c12*c31*a32*c33*b21*a13+c32^2*b31*a13*c23*a11+c33^2*b31*a12*c12*a21+c12*c33*a31*b33*c21*a12+c11*c32^2*b13*a23*a31+2*c31*c33*b32*a13*c12*a21+c12*c33*b31*a31*c13*a22-2*c11*c32^2*a33*b13*a21+2*c33*b31*a33*c12^2*a21-c33*b31*a31*c12^2*a23-c31*b33*a33*c12^2*a21-c23*c31*c32*a33*b12*a11+4*c12*c31*a31*b33*c22*a13+c11*c32*a31*c23*a13*b32+2*c12*c32*c33*a31*b11*a23-c11*c23*c33*b11*a32^2+c11*c32*b32*a33*c13*a21+c12*c21*a31*c32*b13*a33-2*c11*c33^2*a32*b12*a21+c12*c31*b32*a33*c13*a21+c11*c33*a32*b33*c22*a11+c13*a31*c32^2*b23*a11+2*c22*c32*c33*a31*b11*a13-c11*c32*c33*a32*b11*a23+2*c11*c32*c33*a32*b13*a21+c13*a32*c31^2*b23*a12-c11^2*a32*a33*b22*c33+2*c11*c31*c32*a33*b13*a22+c11*c31*a32*c23*a13*b32+c11*c23*a32*c32*b11*a33-c31*c33*b31*a22*c12*a13-c11*c32*c33*a31*b13*a22+c12*c13*a31*a32*b23*c31-2*c11*a33*c32^2*b23*a11+2*c31*c33*b32*a13*c22*a11+2*c31*c33*b32*a11*c12*a23-c33^2*b32*c22*a11^2+c12^2*a31^2*b23*c33+c12^2*a33^2*b21*c31+c13^2*a31^2*b22*c32+c13^2*a32^2*b21*c31-c31^2*b33*c23*a12^2-c31^2*b32*c22*a13^2-c32^2*b31*c21*a13^2-c32^2*b33*c23*a11^2+c11^2*a32^2*b23*c33+c11^2*a33^2*b22*c32-c33^2*b31*c21*a12^2-c11*c32*c33*a33*b11*a22-c11*c32*c33*a31*b12*a23+c11*c33*a32*b31*c23*a12-2*c11*c33*b31*c12*a22*a33+c11*c33*b31*a32*c12*a23+c11*c33*a31*c22*a12*b33+c11*c33*a31*b32*c22*a13-2*c11*c33*a31*b32*c23*a12+c11*c33*a32*b32*c23*a11-2*c11*c33*a32*b33*c21*a12-2*c11*c33*a32*b32*c21*a13-2*c11*c33*b32*a33*c12*a21+c11*c33*b32*a32*c13*a21-2*c11*c33*b32*a31*c13*a22+c11*c33*b32*a31*c12*a23+c11*c33*b33*c12*a22*a31-2*c11*c33*a33*b32*c22*a11+4*c11*c33*a33*b32*c21*a12+c12*c32*b33*a31*c13*a21-c12*c32*c33*a31*b13*a21-c12*c32*c33*b11*a21*a33+c12*c33*a31*b31*c23*a12-2*c12*c33*a31*b31*c22*a13-c22*c31*c32*b13*a13*a31-c22*c31*c32*a33*b11*a13+2*c22*c31*c32*a33*b13*a11+c12*c13*a31*a33*b22*c31+c12*c13*a31*a32*b21*c33-c12*c31*c33*a32*b13*a21-c12*c31*c33*a32*b11*a23+2*c12*c31*c33*a33*b11*a22-c12*c31*c33*a33*b12*a21+c12*c32*a31*c23*a13*b31-2*c12*c32*a31*b33*c21*a13+2*c12*c32*a31*c33*b21*a13+c12*c32*b31*c13*a23*a31-2*c12*c32*b31*a33*c13*a21-2*c12*c21*a31*c33*b13*a32+c12*c13*a31*a33*b21*c32+c12*c23*a31*c32*b11*a33+c12*c23*a31*c31*b12*a33+c12*c21*a32*c33*b11*a33-c12*c31*a31*b23*a13*c32-2*c12*c31*a31*c23*a13*b32-2*c12*c23*c31*a32*b11*a33+c12*c23*a31*c33*b11*a32+2*c12*c31*a31*c33*b23*a12+c12*c31*a33*b33*c21*a12-c12*c31*a33*c32*b21*a13+2*c12*c31*a33*c32*b23*a11+c12*c31*a33*b32*c21*a13+c12*c31*a33*b32*c23*a11-2*c12*c31*a33*b31*c22*a13+2*c12*c31*c32*a33*b13*a21-c12*c31*c32*a33*b11*a23-2*c12*c31*b32*c13*a23*a31-c12*c31*a32*c33*b23*a11-2*c12*c31*a32*b33*c21*a13+c12*c31*a32*b33*c23*a11+c12*c31*a32*c23*a13*b31+c12*c31*b31*a33*c13*a22-c12*c31*a33*c33*b22*a11-c31*b31*a33*c12^2*a23-c12^2*a31*a33*b21*c33-c31*b32*a32*c13^2*a21+2*c31*b32*a31*c13^2*a22-c31*b31*a32*c13^2*a22-c13^2*a31*a32*b21*c32-c13^2*a31*a32*b22*c31+c13*a33*b21*a11*c32^2+c21*c32^2*b13*a13*a31-2*c21*c32^2*a33*b13*a11+c21*c32^2*a33*b11*a13-2*c21*c33^2*a32*b12*a11+c21*c33^2*a32*b11*a12-2*c22*c33^2*a31*b11*a12-2*c22*c31^2*a33*b13*a12+c22*c31^2*a33*b12*a13+c22*c31^2*b13*a13*a32+c22*c33^2*b11*a11*a32+c23*c32^2*b11*a11*a33-2*c23*c32^2*a31*b11*a13+c23*c31^2*b12*a12*a33-2*c23*c31^2*a32*b12*a13+c23*c31^2*a32*b13*a12+c31^2*b33*a12*c22*a13+c31^2*b33*a12*c12*a23-2*c31^2*b33*a22*c13*a12+c31^2*b33*a22*c12*a13-2*c31^2*b32*a23*c12*a13+c31^2*b32*a13*c23*a12+c31^2*b32*a23*c13*a12+c32*c33*b32*c23*a11^2+c32^2*b33*a21*c11*a13+c32^2*b31*a13*c13*a21+c32^2*b31*a23*c13*a11-2*c33^2*b31*a22*c11*a12+c33^2*b32*a11*c11*a22+c33^2*b32*a21*c11*a12-2*c33^2*b32*a21*c12*a11-c33*b32*a32*c11^2*a23+2*c11*c21*c33*b13*a32^2-c11*c13*a32^2*b23*c31-c11*c12*a33^2*b21*c32-c11*c12*a33^2*b22*c31-c11*c22*c31*b12*a33^2+2*c11*c21*c32*b12*a33^2+c12*c33^2*b11*a21*a32+c12*a32*b21*a11*c33^2+c12*a31*c33^2*b22*a11+c12*a33*c31^2*b22*a13-2*c12*a33*c31^2*b23*a12+c12*a32*b23*a13*c31^2+c12*c31^2*b13*a23*a32-c12*c23*c33*b12*a31^2-c12*c23*c32*b13*a31^2+2*c12*c22*c31*b11*a33^2+2*c12*c22*c33*b13*a31^2-c12*c21*c32*b11*a33^2-c12*c21*c31*b12*a33^2+2*c22*c31*c33*a31*b13*a12-c22*c31*c33*a31*b12*a13-c22*c31*c33*a32*b11*a13-c22*c31*c33*a32*b13*a11+2*c22*c31*c33*a33*b11*a12-c22*c31*c33*a33*b12*a11-c32*c33*b33*a21*c11*a12+2*c32*c33*b31*a13*c11*a22-c32*c33*b31*a13*c12*a21+2*c32*c33*b31*a12*c11*a23-c32*c33*b31*a12*c13*a21-c32*c33*b31*a11*c13*a22-c32*c33*b32*a11*c11*a23+2*c32*c33*b32*a21*c13*a11+2*c32*c33*b33*a21*c12*a11+2*c32*c33*b31*a13*c21*a12-c32*c33*b31*a12*c23*a11-c32*c33*b32*a11*c21*a13-c32*c33*b33*a11*c21*a12-c21*c32*c33*a32*b11*a13+2*c21*c32*c33*a32*b13*a11+2*c21*c32*c33*a33*b12*a11+2*c13*c32*c33*a31*b11*a22-c13*c32*c33*b11*a21*a32+c13*c33*a31*c22*a12*b31-2*c13*c33*a31*b32*c21*a12+c13*c33*a31*b32*c22*a11-2*c13*c33*a32*b31*c22*a11+c13*c33*a32*c21*a11*b32-c21*c31*c32*b13*a13*a32-c21*c31*c33*a32*b13*a12-c21*c31*c33*b12*a12*a33-c21*c32*c33*a31*b13*a12+c13*c31*a33*c22*a12*b31-2*c13*c31*a33*b32*c21*a12-c13*c31*a33*c32*b21*a12-c13*c31*a33*c32*b22*a11-c13*c31*c33*b12*a22*a31+2*c13*c31*c33*a32*b12*a21-c13*c31*c33*a32*b11*a22-2*c13*c32*a31*b31*c23*a12+c13*c32*a31*b31*c22*a13-2*c13*c32*a31*b32*c23*a11+c13*c32*a31*b32*c21*a13+c13*c32*a31*b33*c21*a12+c13*c32*a31*b33*c22*a11+2*c13*c32*a31*c33*b21*a12-c13*c32*a31*c33*b22*a11+4*c13*c32*a32*b31*c23*a11-2*c13*c32*a32*b31*c21*a13-2*c13*c32*a32*c21*a11*b33-c13*c32*a32*b21*a11*c33+c13*c32*a33*b31*c21*a12-2*c13*c32*a33*b31*c22*a11+c13*c32*a33*c21*a11*b32-c31*c33*b31*a12*c22*a13-c31*c33*b32*a12*c13*a21-c31*c33*b32*a12*c11*a23+2*c31*c33*b31*a22*c13*a12-c31*c33*b31*a12*c12*a23+2*c31*c32*b33*a11*c13*a22-c31*c32*b33*a11*c12*a23-c31*c32*b31*a13*c13*a22+2*c31*c32*b31*a23*c12*a13-c31*c32*b31*a23*c13*a12-c31*c32*b32*a13*c13*a21-c31*c33*b32*a13*c11*a22-c31*c33*b32*a11*c13*a22-c31*c32*b32*a23*c13*a11-c31*c33*b32*a12*c23*a11-c31*c33*b32*a13*c21*a12-c31*c33*b33*a12*c22*a11-c31*c32*b32*a13*c23*a11+2*c31*c32*b33*a12*c23*a11-c31*c32*b33*a13*c22*a11+2*c23*c32*c33*a31*b11*a12-c23*c32*c33*a31*b12*a11-c23*c32*c33*b11*a11*a32+2*c13*c31*c32*a31*b12*a23-c13*c31*c32*a31*b13*a22+2*c13*c31*c32*a32*b11*a23-c13*c31*c32*a32*b13*a21+c13*c31*a32*b31*c22*a13+c13*c31*a32*b32*c21*a13-c13*c31*a32*c32*b23*a11+2*c13*c31*a32*c32*b21*a13+c13*c31*a32*b33*c21*a12+c13*c31*a32*b33*c22*a11-c13*c31*a32*c33*b21*a12+2*c13*c31*a32*c33*b22*a11+4*c13*c31*a31*b32*c23*a12-c13*c31*a31*c32*b23*a12+2*c13*c31*a31*c32*b22*a13-2*c13*c31*a31*c22*a12*b33+2*c23*c31*c32*a31*b12*a13+2*c23*c31*c32*a32*b11*a13-c23*c31*c32*a32*b13*a11-c23*c31*c33*a32*b11*a12+c13*c21*c31*a32*b12*a33+c13*c22*a31*c31*b13*a32+c13*c22*a31*c32*b11*a33+c13*c22*a31*c33*b11*a32-2*c13*c21*a31*c32*b12*a33+c13*c21*a31*c33*b12*a32-2*c12*c33*a33*c21*a11*b32-2*c12*c33*b31*a32*c13*a21+c12*c33*a32*b31*c21*a13+c12*c33*a32*c21*a11*b33-2*c11*c21*a32*c33*b12*a33+c11*c13*a32*a33*b21*c32-2*c11*c13*a31*a33*b22*c32+c11*c13*a31*a32*b22*c33+c11*c13*a31*a32*b23*c32+c11*c12*a32*a33*b21*c33+c11*c12*a32*a33*b23*c31+c11*c12*a31*a33*b22*c33+c11*c12*a31*a33*b23*c32-2*c11*c31*a32*b33*c22*a13+c11*c31*a32*b33*c23*a12-c11*c31*a32*b23*a13*c32+c11*c23*c31*a32*b12*a33+c11*c23*a31*c33*b12*a32-2*c11*c23*a31*c32*b12*a33+c11*c23*a31*c32*b13*a32+c11*c22*a32*c33*b11*a33+c11*c22*c31*a32*b13*a33+c11*c22*a31*c33*b12*a33+4*c11*c32*a32*b33*c21*a13-2*c11*c32*a32*b33*c23*a11-2*c11*c32*a32*c23*a13*b31+c11*c32*b31*a33*c13*a22+c11*c32*b31*a33*c12*a23-c11*c32*a31*c33*b23*a12+c11*c32*a31*b33*c23*a12-c11*c31*c33*b12*a22*a33+2*c11*c31*c33*a32*b12*a23+c11*c31*b33*c12*a22*a33+c11*c31*b33*a32*c13*a22-2*c11*c31*b33*a32*c12*a23-c11*c31*a33*b22*a12*c33+c11*c31*a33*c22*a12*b33-c11*c31*a33*c32*b22*a13+2*c11*c31*a33*c32*b23*a12+c11*c31*a33*b32*c22*a13-2*c11*c31*a33*b32*c23*a12-c11*c31*c32*b13*a23*a32-2*c11*c31*b32*a33*c13*a22+c11*c31*b32*a33*c12*a23+c11*c31*b32*c13*a23*a32-c22*c32*c33*a31*b13*a11-c22*c32*c33*b11*a11*a33+c11*c32*a33*b31*c23*a12+c11*c32*b32*c13*a23*a31-c11*c32*a32*c33*b21*a13+2*c11*c32*a32*c33*b23*a11-2*c11*c32*a33*b32*c21*a13+c11*c32*b33*a33*c12*a21-2*c11*c32*b33*a32*c13*a21+c11*c32*b33*a31*c13*a22-2*c11*c32*b33*a31*c12*a23-c11*c32*a33*c33*b21*a12+c11*c32*a33*b33*c22*a11-2*c11*c32*a33*b33*c21*a12,-c32^2*b23^2*a11^2+c31^2*b13^2*a22^2-a33^2*c22^2*b11^2-c33^2*b21^2*a12^2-c31^2*b23^2*a12^2-2*b13*c22*a33*c31*b21*a12-c32^2*b21^2*a13^2+c32^2*b13^2*a21^2+b33^2*c21^2*a12^2-b33^2*c11^2*a22^2-2*b13*c23*a31*c32*b21*a12+a33^2*c12^2*b21^2+c33^2*b12^2*a21^2+a32^2*c13^2*b21^2-a32^2*c23^2*b11^2+4*b23*c31*b31*a22*c12*a13+4*b21*c32*b31*a23*c12*a13-4*b23*c11*a32*b31*c22*a13+2*b12*c31*b33*a23*c21*a12-4*b11*c13*a31*c32*b22*a23+4*b32*c13*a32*c21*b11*a23+4*b21*c33*b32*a13*c12*a21-2*b22*c32*b31*a23*c13*a11-2*b11*c21*a33*c32*b23*a12+4*b21*c33*b32*a12*c11*a23-4*b23*c11*a32*b33*c21*a12+2*b21*c11*c32*a33*b12*a23-2*b21*c31*c33*a12*b22*a13+2*c31*c33*a13*b22^2*a11-2*c11*a31*a32*b23^2*c12+4*b12*c22*a31*b23*a13*c31-2*b21*c32*b33*a12*c11*a23+4*b11*c13*a33*b32*c22*a21-2*b11*c13*a32*b33*c22*a21-2*b31*c12*a32*c23*b13*a21-2*b11*c21*a32*c33*b22*a13-2*b23*c32*b32*a11*c11*a23-2*b11*c21*a32*c33*b23*a12-2*b31*c13*a32*b11*c22*a23+2*b22*c13*a32*b31*c23*a11-2*b31*c12*b33*a22*c13*a21+2*b32*c21*b33*a12*c23*a11+2*b31*c22*a31*b23*c12*a13-b32^2*c11^2*a23^2+2*b23*c11*a31*b32*c22*a13+2*b23*c11*a33*b32*c21*a12-2*b21*c33*b32*a12*c13*a21+2*b23*c12*a33*b31*c22*a11+2*b21*c12*a31*a33*c13*b22-4*b23*c12*c31*a32*b11*a23-2*b32*b33*a13*c21^2*a12-2*b32*c22*b33*c23*a11^2-4*b31*c22*a31*b23*c13*a12+2*b21*c12*c33*a32*b11*a23-2*b12*c23*a32*b21*a11*c33-2*b11*c31*c32*b12*a23^2-2*b23*c31*b32*a13*c12*a21-2*b33*c12*a31*b11*c23*a22+2*b12*c22*a31^2*b13*c23+2*b11*c12*a33*c33*b21*a22+2*b31*c22*a31*c13*b22*a13+4*b12*c23*a33*c31*b21*a12+2*b12*c31*c32*a23*b13*a21+2*b11*a31*a32*c23^2*b12-2*b32*c13*a32*c21*b13*a21+2*b32*c21*a33*b22*c13*a11-2*c31*c32*a22*b13^2*a21+2*b11*c12*a31*c33*b22*a23+2*b21*c13*c33*a32*b12*a21+a32^2*b23^2*c11^2-2*b22*c31*b33*a11*c12*a23+4*b13*c22*a31*c33*b21*a12-2*b12*c13*a32*b31*c23*a21-2*b12*c23*a31*c31*b22*a13-4*b13*c12*a33*c31*b21*a22-2*b33*c13*a31*c22*b12*a21+2*b11*c32*b33*a23*c22*a11+2*b22*c11*a31*b33*c23*a12-2*b21*c33*b32*a11*c13*a22+2*b13*c33*b31*a12*c21*a22+2*b33*c21*a33*c12*b21*a12+2*b23*c13*c31*a32*b11*a22-2*b13*c22*a31*c32*b21*a13-2*b12*c21*a32*b23*a13*c31+2*b12*c31*b31*a23*c23*a12+2*b32*c12*b33*c13*a21^2+2*c11*b32^2*a23*c13*a21-2*b11*c23*a32*c32*b23*a11+4*b23*c32*b31*a12*c11*a23+2*b21*c11*a32*a33*c13*b22-2*b31*b33*a13*c22^2*a11-2*b31*b32*a12*c23^2*a11-2*b21*c33*b32*a11*c12*a23+2*b13*c32*b32*a11*c23*a21+4*b22*c31*b31*a23*c13*a12+2*b32*c21*a32*c13*b21*a13-2*b21*c11*a32^2*c13*b23-4*b12*c32*b33*a21*c21*a13-4*b12*c33*b31*a23*c21*a12+2*b11*c33*b33*a22*c22*a11-4*b32*c21*a32*b23*c13*a11-2*b21*c11*a33^2*c12*b22+2*b12*c13*a31*c33*b21*a22+4*b21*c32*b32*a23*c13*a11+2*b12*c12*a31*c33*b23*a21-2*b11*c13*a31*b32*c23*a22-2*b11*c23*a32*c32*b21*a13-4*b11*c32*b31*a13*c22*a23+4*b13*c12*a31*b33*c22*a21+2*b13*c33*b31*a12*c22*a21+2*b11*c21*a32^2*b13*c23-2*b11*c22*a31*a33*c23*b12-2*b11*c31*c33*b13*a22^2+2*b22*c13*c32*b11*a21*a33+2*b32*c23*a32*c11*b23*a11+2*c21*a31*a33*c23*b12^2+2*b12*c31*b33*a21*c22*a13+2*b11*c21*a33^2*b12*c22-2*b32*c13*a33*c21*b11*a22-2*b21*a31*a33*b23*c12^2-2*b22*c33*b33*a21*c12*a11-2*b12*c12*a31*b33*c23*a21+2*b11*c33*b32*a21*c22*a13-2*b23*c31*b31*a12*c12*a23-2*b23*c33*b31*a22*c11*a12+2*b21*c13*c31*b12*a22*a33+2*b13*c12*a31*c31*b23*a22+2*b31*c23*a32*c11*b22*a13-2*b13*c21*a33*b22*a12*c31+4*b13*c21*a33*c32*b21*a12+4*b22*c33*b31*a13*c11*a22+2*b21*c33^2*a12*b22*a11-2*c12*a32*a33*c13*b21^2-b32^2*c13^2*a21^2-2*b21*c33*b33*a22*c11*a12+4*b11*c23*a31*c32*b23*a12-2*b11*c23*a31*c32*b22*a13+2*b21*c31*c33*b23*a12^2+2*b21*c32^2*a13*b23*a11-2*b12*c23*a31*c31*b23*a12+2*b31*c23*a31*b22*c13*a12-4*b13*c32*b33*a11*c22*a21+2*b11*c32*c33*a22*b13*a21+2*b32*c23*a33*b21*c11*a12-2*b12*c32*c33*b13*a21^2-a31^2*c23^2*b12^2+2*b31*c22*a33*c11*b23*a12+2*b13*c32*b31*a23*c21*a12-2*b12*c23*a33*b21*a11*c32-2*b11*c23*a33*b22*a12*c31-2*b11*c23*a33*c32*b21*a12+2*b21*c13*a31*b32*c23*a12+2*b12*c13*a31*c31*b22*a23+4*b12*c13*a31*b32*c23*a21-a32^2*b13^2*c21^2-2*b22*c33*b31*a11*c13*a22-2*b22*c33*b32*a11*c11*a23+2*b23*c12*c31*a31*b12*a23+2*b13*c32*b31*a23*c22*a11+2*b22*c13*a31*b33*c22*a11+2*b33*c23*a32*b21*c11*a12+2*b13*c11*a33*c32*b21*a22+4*b12*c21*a31*c33*b23*a12-2*b12*c21*a31*c33*b22*a13+2*b22*c11*a32*b33*c21*a13+4*b11*c23*a33*c32*b22*a11-2*b13*c12*a32*c21*a21*b33+2*b31*b32*a22*c13^2*a21+2*c12*b31^2*a23*c13*a22+4*b23*c31*b33*a22*c11*a12+4*b11*c22*a33*c32*b21*a13-2*b22*c32*b33*a21*c13*a11+4*b21*c31*b33*a12*c12*a23-2*b23*c32*b33*a11*c11*a22-4*b13*c12*a31*c31*b22*a23-2*b21*c32*c33*a12*b23*a11-4*b22*c13*a31*b32*c23*a11-2*b21*c31*b33*a22*c13*a12+2*b12*c33*b33*a11*c22*a21+4*b13*c11*a31*b32*c22*a23-2*b33*c11*a32*c22*b13*a21-2*b33*c11*a32*b12*c23*a21-2*b12*c31^2*a23*b13*a22+2*b23*c12*c31*a33*b11*a22-2*b22*c31*b31*a23*c12*a13-2*b22*c31*c32*a13*b23*a11+c32^2*b11^2*a23^2-2*b12*c21*a32*c33*b23*a11+4*b11*c11*a32*b33*c22*a23-2*b33*c12*a33*b11*c22*a21-2*c32*c33*a23*b11^2*a22+4*b22*c32*b31*a13*c13*a21-2*b13*c12*a33*b31*c22*a21-a33^2*b12^2*c21^2+2*b22*c13*c31*a31*b13*a22+b31^2*c23^2*a12^2-2*b21*a31*a32*c13^2*b22+2*b21*c31*c32*b22*a13^2-4*b21*c13*c32*a33*b12*a21+2*b11*c11*a32*c33*b23*a22-2*b11*c11*a33*b32*c22*a23+2*c32*c33*a13*b21^2*a12-2*b22*a32*a33*b23*c11^2-4*b21*c12*a31*b33*c23*a12+c31^2*b12^2*a23^2+2*b12*c31*b33*a22*c23*a11+2*b11*a31*a33*b13*c22^2-4*b23*c12*a33*b31*c21*a12+2*b33*c23*a31*b22*c12*a11+a31^2*c13^2*b22^2+2*b32*c23*a32*b21*c13*a11-2*c31*c33*a23*b12^2*a21-2*b22*c31*b33*a12*c13*a21+4*b33*c12*a33*c21*b11*a22-2*b33*c12*a33*c21*b12*a21+2*b12*a32*a33*b13*c21^2+2*b12*c31*b32*a13*c23*a21+a31^2*b23^2*c12^2-4*b11*c12*a33*c32*b21*a23-2*b23*c32*b31*a13*c11*a22+2*b33*c22*a32*b21*c11*a13+2*c22*a32*a33*c23*b11^2-2*b31*c21*b32*c22*a13^2-2*b31*c21*b33*c23*a12^2+2*b23*c12*a31*b33*c21*a12-2*b22*c31*b32*a13*c13*a21-2*b22*c31*b33*a13*c11*a22+2*b21*c12*a33*b32*c21*a13-4*b32*c23*a32*b21*c11*a13+2*c21*a31*a32*b13^2*c22-b33^2*c12^2*a21^2-4*b23*c12*a32*b31*c23*a11+2*b23*c12*a32*b31*c21*a13+b31^2*c22^2*a13^2-4*b11*c11*a33*c32*b23*a22+2*b13*c12*a33*c31*b22*a21-a31^2*b13^2*c22^2+4*b12*c12*a31*b33*c21*a23+4*b22*c33*b31*a11*c12*a23+4*b13*c22*a31*c32*b23*a11-2*b13*c23*a31*c32*b22*a11+4*b23*c33*b31*a12*c12*a21+2*b11*c32*b32*a13*c21*a23-4*b11*c32*b33*a23*c21*a12-4*b11*c33*b31*a12*c23*a22+2*b11*c33*b31*a12*c22*a23+b32^2*c21^2*a13^2-2*b12*c22*a33*c31*b23*a11+4*b11*c21*a33*b22*a12*c33-2*b11*c22*a31*a32*b13*c23-2*b11*c32^2*a23*b13*a21-2*b21*c32*c33*a13*b22*a11-2*b23*c31*b31*a22*c13*a12+2*b23*c11*a32*b31*c23*a12-2*b23*c31*b33*a22*c12*a11-2*b12*c21*a33*c33*b21*a12-2*b12*c21*a33*c33*b22*a11-2*b11*c21*a33*c32*b22*a13-2*b11*c33^2*a22*b12*a21-2*b31*c13*a32*c21*b12*a23-4*b13*c11*a32*c31*b23*a22+4*b12*c21*a32*c33*b21*a13-2*c22*b31^2*a13*c23*a12+2*b32*b33*a23*c11^2*a22+4*b13*c12*a33*c21*a21*b32+4*b13*c13*a31*b32*c21*a22-2*b13*c13*a31*b32*c22*a21-4*b13*c13*a31*c32*b21*a22+2*b13*c13*a31*c32*b22*a21-2*b13*c13*a32*b31*c21*a22+4*b13*c13*a32*b31*c22*a21+2*b13*c13*a32*c31*b21*a22-4*b13*c13*a32*c31*b22*a21-2*b13*c21*a31*c32*b23*a12-2*b23*c33*b32*a21*c11*a12-2*b23*c33*b32*a21*c12*a11+4*b23*c33*b32*a11*c11*a22-2*b23*c33*b31*a22*c12*a11-2*b31*c11*a32*c23*b13*a22-2*b31*c11*b32*a23*c13*a22-2*b31*c11*a33*c22*b12*a23-2*b31*c11*b33*a22*c12*a23-2*b31*c12*a31*c23*b12*a23+4*b31*c12*a31*c23*b13*a22-2*b31*c12*a31*b13*c22*a23-2*b31*c12*b32*a23*c13*a21-2*b31*c12*a33*c21*b13*a22-2*b31*c12*a33*b11*c23*a22+4*b31*c13*a31*c22*b12*a23-2*b31*c13*a31*c22*b13*a22-2*b31*c13*a31*b12*c23*a22-2*b31*c13*a33*c22*b12*a21+2*b31*c21*a32*b23*c13*a12+2*b31*c21*a33*b22*c12*a13+2*b31*c22*a32*b23*c13*a11-2*b33*c13*a32*c21*b11*a22+2*b33*c21*a31*b22*c12*a13+2*b31*c23*a32*b21*c12*a13+2*b31*c23*a33*b22*c12*a11+2*b31*c21*b32*a13*c23*a12+2*b31*c21*b33*a12*c22*a13+2*b31*c22*b32*a13*c23*a11+2*b31*c22*b33*a12*c23*a11-2*b32*c11*a31*c23*b13*a22-2*b32*c11*a32*c23*b11*a23+4*b32*c11*a32*c23*b13*a21-2*b32*c11*a32*b13*c21*a23-2*b32*c11*a33*c22*b13*a21-2*b32*c11*a33*b12*c23*a21-2*b32*c11*b33*a23*c12*a21-2*b32*c11*b33*a22*c13*a21-2*b32*c12*a31*c23*b13*a21-2*b32*c12*a33*c21*b11*a23-2*b32*c13*a31*c21*b12*a23-2*b32*c13*a31*b11*c22*a23-2*b32*c13*a32*b11*c23*a21+2*b32*c21*a31*b23*c13*a12+2*b32*c21*a32*b23*c11*a13+2*b32*c21*a33*c12*b23*a11+2*b32*c22*a31*b23*c13*a11+2*b32*c22*a33*b21*c11*a13+2*b32*c23*a31*b21*c12*a13+2*b32*c23*a31*c11*b22*a13+2*b32*c21*b33*a13*c22*a11-2*b33*c11*a31*c22*b12*a23-2*b33*c11*a33*c22*b11*a22+4*b33*c11*a33*c22*b12*a21-2*b33*c11*a33*b12*c21*a22-2*b33*c12*a31*c21*b13*a22-2*b33*c12*a32*c21*b11*a23+2*b33*c21*a32*b22*c13*a11+2*b33*c21*a32*c12*b23*a11+2*b33*c21*a33*b22*c11*a12-4*b33*c21*a33*b22*c12*a11+2*b33*c22*a31*b21*c13*a12+2*b33*c22*a31*c11*b23*a12-4*b33*c22*a33*b21*c11*a12+2*b33*c22*a33*b21*c12*a11+2*b33*c22*a33*c11*b22*a11-2*b11*c22*a31*b23*a13*c32-2*b11*c22*a31*c33*b23*a12+4*b11*c22*a31*c33*b22*a13-2*b11*c22*a32*b23*a13*c31+4*b11*c22*a32*c33*b23*a11-2*b11*c22*a32*c33*b21*a13+4*b11*c22*a33*c31*b23*a12-2*b11*c22*a33*c31*b22*a13-2*b11*c22*a33*c32*b23*a11-2*b11*c22*a33*c33*b21*a12-2*b11*c22*a33*c33*b22*a11-2*b11*c23*a31*b22*a12*c33-2*b11*c23*a32*c31*b23*a12+4*b11*c23*a32*c31*b22*a13+4*b11*c23*a32*c33*b21*a12-2*b11*c23*a32*c33*b22*a11+2*b11*c31*c32*a23*b13*a22+2*b11*c31*c33*a22*b12*a23+2*b11*c31*b32*a13*c23*a22-4*b11*c31*b32*a23*c23*a12+2*b11*c31*b32*a13*c22*a23+2*b11*c31*b33*a12*c23*a22+2*b11*c31*b33*a12*c22*a23-4*b11*c31*b33*a22*c22*a13+2*b11*c32*c33*a23*b12*a21+2*b11*c32*b31*a13*c23*a22+2*b11*c32*b31*a23*c23*a12+2*b11*c32*b32*a23*c23*a11-4*b11*c32*b32*a13*c23*a21+2*b11*c32*b33*a22*c21*a13-4*b11*c32*b33*a22*c23*a11+2*b11*c32*b33*a21*c22*a13+2*b11*c32*b33*a21*c23*a12+2*b11*c33*b32*a23*c21*a12-4*b11*c33*b32*a23*c22*a11-4*b11*c33*b32*a22*c21*a13+2*b11*c33*b32*a22*c23*a11+4*b13*c21*a31*c32*b22*a13-2*b13*c21*a31*b22*a12*c33+4*b13*c21*a32*c31*b23*a12-2*b13*c21*a32*c31*b22*a13-2*b13*c21*a32*c32*b23*a11-2*b13*c21*a32*c32*b21*a13-2*b13*c21*a32*c33*b21*a12+4*b13*c21*a32*c33*b22*a11-2*b13*c21*a33*c32*b22*a11-2*b13*c22*a31*c31*b23*a12-2*b13*c22*a31*c31*b22*a13-2*b13*c22*a31*c33*b22*a11-2*b13*c22*a32*c31*b23*a11+4*b13*c22*a32*c31*b21*a13-2*b13*c22*a32*b21*a11*c33+4*b13*c22*a33*c31*b22*a11-2*b13*c22*a33*b21*a11*c32+4*b13*c23*a31*b22*a12*c31-2*b13*c23*a32*c31*b21*a12-2*b13*c23*a32*c31*b22*a11+4*b13*c23*a32*b21*a11*c32+2*b13*c31*b32*a23*c21*a12+2*b13*c31*b32*a23*c22*a11+2*b13*c31*b32*a22*c21*a13-4*b13*c31*b32*a22*c23*a11-4*b13*c31*b32*a21*c22*a13+2*b13*c31*b32*a21*c23*a12-4*b13*c31*b33*a12*c21*a22+2*b13*c31*b33*a22*c22*a11+2*b13*c31*b33*a12*c22*a21+2*b13*c31*b31*a12*c23*a22-4*b13*c31*b31*a12*c22*a23+2*b13*c31*b31*a22*c22*a13-4*b13*c32*b31*a22*c21*a13+2*b13*c32*b31*a22*c23*a11+2*b13*c32*b31*a21*c22*a13-4*b13*c32*b31*a21*c23*a12-4*b13*c32*b32*a11*c21*a23+2*b13*c32*b32*a21*c21*a13+2*b13*c32*b33*a21*c21*a12+2*b13*c32*b33*a11*c21*a22-2*b12*c21*a33*c31*b23*a12+4*b12*c21*a33*c31*b22*a13+4*b12*c21*a33*c32*b23*a11-2*b12*c21*a33*c32*b21*a13-2*b12*c22*a31*c33*b23*a11-2*b12*c22*a31*c33*b21*a13-2*b12*c22*a33*c31*b21*a13+4*b12*c22*a33*b21*a11*c33-2*b12*c23*a31*c32*b23*a11+4*b12*c23*a31*c32*b21*a13-2*b12*c23*a31*c33*b21*a12+4*b12*c23*a31*c33*b22*a11+4*b12*c23*a32*c31*b23*a11-2*b12*c23*a32*c31*b21*a13-2*b12*c23*a33*c31*b22*a11+2*b12*c31*c33*a22*b13*a21-4*b12*c31*b31*a13*c23*a22+2*b12*c31*b31*a13*c22*a23+2*b12*c31*b32*a23*c23*a11-4*b12*c31*b32*a13*c21*a23-4*b12*c31*b33*a23*c22*a11+2*b12*c31*b33*a22*c21*a13-4*b12*c31*b33*a21*c23*a12-2*b22*c31*b32*a23*c13*a11-2*b22*c31*c33*a12*b23*a11-2*b22*c32*b31*a23*c11*a13-2*b22*c32*b33*a21*c11*a13+4*b22*c32*b33*a11*c11*a23+2*b21*c11*c33*a32*b13*a22+2*b21*c12*a31*a32*c13*b23+2*b21*c12*a31*b33*c22*a13+2*b21*c12*c31*b13*a23*a32+2*b21*c12*a32*b33*c23*a11-4*b21*c12*a32*b33*c21*a13+2*b21*c12*c32*a33*b13*a21+2*b21*c12*a33*b31*c23*a12-4*b21*c12*a33*b31*c22*a13-4*b21*c12*a33*b32*c23*a11+2*b21*c12*c33*a31*b13*a22-4*b21*c12*c33*a32*b13*a21+2*b21*c12*c33*a33*b12*a21-4*b21*c13*a31*b32*c22*a13-4*b21*c13*a32*b31*c23*a12+2*b21*c13*a32*b31*c22*a13+2*b21*c13*a32*b33*c21*a12-4*b21*c13*a32*b33*c22*a11+2*b21*c13*c32*a31*b12*a23+2*b21*c13*c32*a32*b13*a21+2*b21*c13*c32*a33*b11*a22-4*b21*c13*a33*b32*c21*a12+2*b21*c13*a33*b32*c22*a11-2*b21*c31*b32*a23*c12*a13-2*b21*c31*b32*a23*c13*a12+4*b21*c31*b32*a13*c13*a22-2*b21*c31*b33*a22*c12*a13-2*b21*c31*c32*a13*b23*a12-2*b21*c32*b31*a23*c13*a12-2*b21*c32*b31*a13*c13*a22-2*b21*c32*b32*a23*c11*a13-2*b21*c32*b32*a13*c13*a21+4*b21*c32*b33*a13*c11*a22-2*b21*c32*b33*a13*c12*a21+4*b21*c32*b33*a12*c13*a21-2*b21*c32*b33*a11*c12*a23-2*b21*c32*b33*a11*c13*a22-2*b21*c33*b31*a12*c12*a23+4*b21*c33*b31*a22*c13*a12-2*b21*c33*b31*a22*c12*a13-2*b21*c33*b32*a13*c11*a22-2*b21*c33*b33*a12*c12*a21+4*b21*c33*b33*a22*c12*a11-2*b22*c31*b31*a13*c13*a22+2*b22*c11*a31*a32*c13*b23+2*b22*c11*a31*a33*b23*c12-4*b22*c11*a31*b33*c22*a13+2*b22*c11*c31*a33*b13*a22-4*b22*c11*a32*b33*c23*a11+2*b22*c11*c32*b13*a23*a31-4*b22*c11*a33*b31*c23*a12+2*b22*c11*a33*b31*c22*a13+2*b22*c11*a33*b32*c23*a11-4*b22*c11*a33*b32*c21*a13+2*b22*c11*c33*a31*b12*a23-4*b22*c11*c33*a31*b13*a22+2*b22*c11*c33*a32*b13*a21+2*b22*c11*c33*a33*b11*a22+2*b22*c12*c31*a33*b11*a23+2*b22*c12*c33*a31*b13*a21+2*b22*c13*a31*b32*c21*a13-4*b22*c13*a31*b33*c21*a12+2*b22*c13*c31*a32*b11*a23-4*b22*c13*c31*a33*b11*a22+2*b22*c13*c31*a33*b12*a21-4*b22*c13*a32*b31*c21*a13+2*b22*c13*a33*b31*c21*a12-4*b22*c13*a33*b31*c22*a11+2*b22*c13*c33*a31*b11*a22+4*b22*c31*b32*a23*c11*a13+4*b22*c31*b33*a13*c12*a21-2*b22*c31*b33*a12*c11*a23+4*b22*c31*b33*a11*c13*a22+2*b31*c22*a33*b21*c13*a12-4*b31*c23*a31*b22*c12*a13+2*b31*c23*a31*c12*b23*a12+4*b22*c33*b33*a21*c11*a12-2*b22*c33*b31*a13*c12*a21-2*b22*c33*b31*a12*c11*a23-2*b22*c33*b31*a12*c13*a21+2*b11*c33*b32*a21*c23*a12+2*b11*c33*b33*a12*c21*a22-4*b11*c33*b33*a12*c22*a21+2*b11*c33*b31*a22*c22*a13+2*b12*c11*a33*c33*b22*a21-4*b12*c11*a33*c33*b21*a22+4*b12*c11*a33*b32*c21*a23+2*b12*c11*a33*c31*b23*a22-4*b12*c11*a33*c31*b22*a23-2*b12*c11*a33*b31*c23*a22+2*b12*c11*a32*c33*b21*a23-4*b12*c11*a32*c33*b23*a21-2*b12*c11*a32*b33*c21*a23+4*b12*c11*a32*c23*a23*b31+4*b12*c11*a31*b33*c23*a22-2*b12*c11*a31*c23*a23*b32-4*b12*c12*a31*c33*b21*a23-2*b12*c12*a33*b31*c21*a23+4*b12*c12*a33*b31*c23*a21+2*b12*c12*a33*c31*b21*a23-4*b12*c12*a33*c31*b23*a21-4*b12*c13*a31*c31*b23*a22-2*b12*c13*a31*b33*c21*a22-4*b12*c13*a31*c33*b22*a21+2*b12*c13*a32*c31*b23*a21-4*b12*c13*a32*c31*b21*a23+4*b12*c13*a32*c21*a21*b33+4*b12*c13*a33*b31*c21*a22-2*b12*c13*a33*c21*a21*b32-2*b12*c21*a31*a32*b13*c23-2*b12*c21*a31*b23*a13*c32-2*b12*c21*a31*a33*b13*c22-2*b11*c11*a32*b33*c23*a22-4*b11*c11*a32*c33*b22*a23+4*b11*c11*a33*b32*c23*a22+2*b11*c11*a33*c32*b22*a23-4*b11*c12*a33*c33*b22*a21+2*b11*c12*a33*c32*b23*a21-2*b11*c12*a33*b32*c23*a21+4*b11*c12*a33*b31*c22*a23+4*b11*c12*a32*b33*c23*a21-2*b11*c12*a32*c23*a23*b31-4*b11*c12*a31*c33*b23*a22-2*b11*c12*a31*b33*c22*a23+4*b11*c12*a31*c23*a23*b32+2*b11*c13*a31*c32*b23*a22+4*b11*c13*a31*c22*a22*b33+4*b11*c13*a32*b31*c23*a22-4*b11*c13*a32*c32*b23*a21+2*b11*c13*a32*c32*b21*a23+2*b11*c13*a32*c33*b22*a21-4*b11*c13*a32*c33*b21*a22-2*b11*c13*a33*c22*a22*b31+4*b11*c21*a32*b23*a13*c32-2*b11*c21*a32*a33*c23*b12-2*b11*c21*a32*a33*b13*c22-2*b22*c12*a31^2*c13*b23+2*b22*c31^2*a13*b23*a12+2*b22*c32*c33*b23*a11^2-2*c11*a31*a33*c13*b22^2+2*c31*c32*a12*b23^2*a11+2*b31*c11*b32*c12*a23^2+2*b31*c11*b33*c13*a22^2+2*b31*b33*a23*c12^2*a21-2*c21*b32^2*a13*c23*a11+2*c11*b33^2*a22*c12*a21-2*c21*b33^2*a12*c22*a11-4*b13*c11*a33*c32*b22*a21-2*b13*c12*a31*b32*c21*a23-4*b13*c12*a31*c32*b23*a21+2*b13*c12*a31*c32*b21*a23+4*b13*c12*a32*b31*c21*a23-4*b13*c33*b31*a22*c22*a11-4*b13*c33*b32*a21*c21*a12+2*b13*c33*b32*a11*c21*a22+2*b13*c33*b32*a11*c22*a21+2*b21*c11*a32*a33*b23*c12+2*b12*c32*b31*a13*c23*a21-4*b12*c32*b31*a23*c23*a11+2*b12*c32*b31*a13*c21*a23+2*b12*c32*b33*a11*c23*a21+2*b12*c32*b33*a11*c21*a23+2*b12*c33*b31*a23*c22*a11+2*b12*c33*b31*a22*c21*a13+2*b12*c33*b31*a22*c23*a11-4*b12*c33*b31*a21*c22*a13+2*b12*c33*b31*a21*c23*a12-4*b12*c33*b32*a11*c23*a21+2*b12*c33*b32*a11*c21*a23+2*b12*c33*b32*a21*c21*a13+2*b12*c33*b33*a21*c21*a12-4*b12*c33*b33*a11*c21*a22-2*b13*c11*a31*c22*a22*b33-2*b13*c11*a32*b31*c22*a23+2*b13*c11*a32*c31*b22*a23+2*b13*c11*a32*c32*b23*a21-4*b13*c11*a32*c32*b21*a23+4*b13*c11*a32*b33*c21*a22+4*b13*c11*a33*c22*a22*b31-2*b13*c11*a33*b32*c21*a22-2*b23*c32*b31*a13*c12*a21-2*b23*c32*b31*a12*c13*a21-2*b23*c32*b31*a11*c12*a23+4*b23*c32*b31*a11*c13*a22+4*b23*c32*b32*a21*c11*a13-2*b23*c32*b32*a21*c13*a11+4*b23*c32*b33*a21*c12*a11-2*b22*c33*b32*a21*c11*a13+4*b22*c33*b32*a21*c13*a11-2*b22*c33*b33*a11*c11*a22-4*b23*c11*a31*b32*c23*a12+2*b23*c11*c31*a32*b12*a23+2*b23*c11*a32*b33*c22*a11-4*b23*c11*c32*a31*b12*a23+2*b23*c11*c32*a31*b13*a22+2*b23*c11*c32*a32*b11*a23+2*b23*c11*c32*a33*b12*a21-4*b23*c11*a33*b32*c22*a11+2*b23*c11*c33*b12*a22*a31+2*b23*c12*a31*b32*c23*a11-4*b23*c12*a31*b32*c21*a13-4*b23*c12*a31*b33*c22*a11+2*b23*c12*c31*a32*b13*a21+2*b23*c12*c32*a31*b11*a23+2*b23*c12*c33*b11*a21*a32+2*b23*c13*c32*a31*b12*a21-2*b23*c31*b32*a13*c11*a22-2*b23*c31*b32*a12*c11*a23+4*b23*c31*b32*a12*c13*a21+4*b23*c31*b32*a11*c12*a23-2*b23*c31*b32*a11*c13*a22-2*b23*c31*b33*a12*c12*a21-2*b23*c32*b33*a21*c11*a12+c33^2*b11^2*a22^2+b32^2*c23^2*a11^2-b31^2*c12^2*a23^2-b31^2*c13^2*a22^2+b33^2*c22^2*a11^2+a33^2*b22^2*c11^2-c31^2*b22^2*a13^2-c33^2*b22^2*a11^2,-c23*b32^2*a11^2*c13-b31*b32*a12*c13^2*a21-2*b21*c32*c33*a12*b11*a13+b21*c11*b33*a32*c12*a13-3*b11*c12*a33*b33*c21*a12-b23*c32*b31*a12*c11*a13+b12*c11*a33^2*c12*b21-b22*b33*a33*c11^2*a12-b11*c12*a31*a32*c13*b23-b31*c21*b32*a13*c13*a12-2*b13*b33*a31*c12^2*a21+3*b11*c12*a32*b33*c21*a13-c11*b32^2*a13*c13*a21-b22*c31*c32*a13^2*b11+b22*c32*b31*a13^2*c11-3*b13*c32*b32*a21*c11*a13-b23*c31*c33*a12^2*b11-b22*c32*b33*a11*c11*a13-3*b12*c12*a31*b33*c21*a13+b12*a31*a32*c13^2*b21+b12*b31*a31*c13^2*a22-2*b11*c11*c32*a33*b12*a23-2*b22*c31*c33*a11*b12*a13-b11*c21*c32*b13*a13*a32-b12*c21*c33*a31*b13*a12-b11*c11*b32*c13*a23*a32+c22*b31^2*a13*c13*a12-b21*c31*b33*a12*c12*a13+b31*c21*b33*a12^2*c13-b31*c21*c33*a12^2*b13-3*b13*c13*a32*b31*c22*a11-b32*c22*c31*a13^2*b11+3*b11*c32*b33*a12*c11*a23+2*b23*b33*a32*c11^2*a12-b23*b31*a31*c12^2*a13+b11*c13*c31*b12*a22*a33+3*b11*c13*a31*b32*c22*a13+c31*c33*a11*b12^2*a23+b22*c11*b33*a33*c12*a11-b22*c31*b31*a13*c13*a12-b23*c31^2*a12*b12*a13+b11*a31*a32*c13^2*b22-2*b11*b31*a32*c13^2*a22+c21*b33^2*a12*c12*a11+c22*b33^2*a11*c11*a12+2*b12*c11*b31*a33*c12*a23+b13*c11*a32^2*c13*b21+b13*b32*a32*c11^2*a23-b11*c31*c32*a23*b13*a12+b12*c11*c32*a33*b13*a21-b23*c32*c33*a11^2*b12+3*b13*c13*a32*c31*b22*a11-b31*b32*a11*c13^2*a22+b31*c21*b32*a13^2*c12+c21*c32*a31*b13^2*a12+c21*c32*a32*b13^2*a11-b32*c22*c33*a11^2*b13-b12*c11*a32*a33*c13*b21+b23*c33*b32*a11^2*c12-c11*b32^2*a23*c13*a11-b13*c11*a32*a33*c12*b21+2*b22*c31*b32*a13*c13*a11+b33^2*a22*c11^2*a12+c22*c31*a31*b13^2*a12+c22*c31*a32*b13^2*a11+2*b11*c31*c32*a23*b12*a13+b12*c11*c33*a32*b13*a21-b22*c31^2*a13*b13*a12-2*b22*c31*b32*a13^2*c11-b21*b33*a33*c12^2*a11+2*b32*c23*c33*a11^2*b12-2*b21*c12*b31*a33*c13*a12-3*b12*c11*a33*c32*b23*a11-b21*c33^2*a12*b12*a11-c11*b33^2*a12*c12*a21-c11*b33^2*a22*c12*a11-3*b11*c12*a31*c23*a13*b32+2*b13*c12*b32*a31*c13*a21-3*b11*c13*a33*b32*c22*a11+3*b12*c13*a32*b31*c21*a13-b23*c32^2*a11*b11*a13-3*b11*c11*a32*b23*a13*c32+2*b32*c21*c31*a13^2*b12+3*b11*c32*b33*a11*c13*a22-b22*c32*c33*a11^2*b13-2*b22*c33*b32*a11^2*c13-b11*c12*b32*c13*a23*a31+3*b13*c31*b32*a13*c12*a21-2*b31*c11*b33*a22*c13*a12-2*b13*b33*a32*c11^2*a22+b13*c12*a31^2*c13*b22+2*b11*c23*c31*a32*b13*a12+c21*b32^2*a13*c13*a11-b21*c31*b32*a13*c13*a12+3*b11*c12*a31*c33*b23*a12-3*b12*c13*a31*b31*c22*a13-b12*c12*a31*a33*c13*b21+c32*c33*a12*b11^2*a23+b33^2*a21*c12^2*a11+3*b12*c12*a31*c33*b21*a13+b11*c12*c33*a31*b12*a23-b12*c23*c31*a31*b13*a12+b12*b33*a32*c11^2*a23-b11*c11*a33^2*b12*c22+3*b13*c33*b31*a22*c12*a11-2*b23*c12*b32*a31*c13*a11+2*b11*c23*c33*b12*a12*a31-c12*b31^2*a23*c13*a12-c12*b31^2*a13*c13*a22+2*b12*c11*b32*c13*a23*a31+b23*c33*b31*a12^2*c11-b11*c11*a32*a33*c13*b22+3*b11*c13*a32*b33*c22*a11-b12*c23*c31*a32*b13*a11-2*b12*b32*a33*c11^2*a23+b12*b31*a32*c13^2*a21-b12*c11*b31*c13*a23*a32-b31*b33*a13*c12^2*a21+2*b13*c11*b31*a32*c13*a22-b11*c11*a32^2*b13*c23+b11*c11*a32^2*c13*b23+b33*c21*c32*a11*b12*a13+2*b11*c12*b31*c13*a23*a32-b32*c21*b33*a12*c13*a11-b13*c11*b32*a32*c13*a21+3*b11*c12*a33*c33*b22*a11-b11*c12*b33*a31*c13*a22+b21*c31*b33*a12^2*c13-b21*c31*c33*a12^2*b13+2*b11*c11*b33*a32*c13*a22+b33*c21*c32*a12*b11*a13-b32*b33*a13*c11^2*a22-b12*c12*a31^2*b13*c23+b12*c12*a31^2*c13*b23-2*c23*c33*a31*b12^2*a11-c11*a31*a33*c23*b12^2-b11*c11*b33*c12*a22*a33+b33*c23*c31*a12*b12*a11+2*b23*c31*b32*a12*c11*a13+b11*c13*a31*a32*b13*c22-b23*c33*b32*a11*c11*a12-2*b11*c13*c33*a32*b12*a21-b12*c13*a31^2*b13*c22+2*b33*c22*c32*a11^2*b13-b33*c22*c33*a11^2*b12-3*b11*c12*a32*c33*b23*a11+b21*c32*c33*a12*b13*a11+3*b11*c12*a32*b23*a13*c31-3*b12*c32*b31*a13*c13*a21+3*b12*c32*b33*a21*c11*a13+b12*c11*a31*a32*b13*c23-2*b31*c22*c33*a12*b11*a13-b13*c11*b31*c12*a22*a33-b23*c32*b31*a12*c13*a11+b11*c12*a31*a33*c23*b12-b23*c33*b31*a12*c12*a11-b31*b33*a11*c12^2*a23+b13*a32*a33*b22*c11^2-3*b12*c13*a32*c31*b23*a11-c21*b33^2*a12^2*c11-c22*b33^2*a11^2*c12+3*b13*c32*b32*a11*c11*a23+3*b13*c33*b32*a21*c11*a12+c23*b32^2*a11*c11*a13-b12*c31*c33*a12*b13*a21+b23*c32*b32*a11^2*c13+b32*c23*c31*a12*b11*a13-b23*c32*b32*a11*c11*a13+b32*c23*b33*a11^2*c12-b32*c21*b33*a11*c12*a13+b32*c11*b33*a12*c13*a21-3*b11*c13*a33*c32*b22*a11+b13*b31*a33*c12^2*a21-c11*a31*a32*b13^2*c22+2*b11*c11*b32*a33*c12*a23-b11*c11*b32*a33*c13*a22+3*b12*c13*a33*b21*a11*c32-b23*c31*b32*a12*c13*a11+3*b12*c11*a31*b33*c22*a13-3*b12*c11*a31*c33*b23*a12+b12*a32*a33*b23*c11^2+c31*c32*a12*b13^2*a21+c31*c32*a11*b13^2*a22-b21*b33*a31*c12^2*a13-2*b32*c21*c33*a11*b12*a13+c22*c33*a33*b11^2*a12-2*c22*c32*a33*b11^2*a13+3*b13*c11*a33*c32*b22*a11-3*b13*c13*a31*b32*c21*a12+2*b12*c23*c32*a31*b13*a11+b11*c11*a33^2*c12*b22+b11*a31*a33*b23*c12^2-b11*c22*c33*a31*b12*a13+b11*b33*a31*c12^2*a23+b11*b33*a33*c12^2*a21+b11*c12*c33*a32*b13*a21-b31*c22*b33*a12*c13*a11+3*b12*c11*a32*b33*c23*a11+c23*c31*a31*b12^2*a13+c23*c31*a33*b12^2*a11-b11*c11*b33*a32*c12*a23-b32*b33*a12*c11^2*a23+2*b21*c32*b31*a13*c13*a12+2*b12*c22*c33*a31*b13*a11+2*b12*c21*c31*a33*b13*a12+b11*c11*a32*a33*c23*b12-b12*c11*a31*a33*b23*c12-c12*a31*a32*b13^2*c21-c12*c31*a31*b13^2*a22-c12*c31*a32*b13^2*a21-b12*c21*c32*a33*b13*a11-b12*c22*c31*b13*a13*a31+3*b13*c32*b31*a12*c13*a21+3*b12*c33*b33*a11*c11*a22+b32*c22*b33*a11^2*c13-2*b31*c23*c33*a12*b12*a11-3*b11*c12*a32*b33*c23*a11-2*b33*c21*c32*a12*b13*a11-b33*c23*c31*a12^2*b11-b33*c23*c32*a11^2*b12-2*b11*c13*a31*a32*c23*b12+b31*c11*b32*a23*c13*a12+b12*c31^2*a23*b13*a12+b12*c31^2*a13*b13*a22+b13*a31*a33*c12^2*b21+b13*b31*a31*c12^2*a23+3*b13*c11*a32*c32*b21*a13-3*b13*c11*a32*c33*b22*a11-b11*c22*c33*a33*b12*a11+2*b11*c22*c31*a33*b12*a13+3*b11*c11*a32*c23*a13*b32-b32*c21*c32*a13^2*b11-b12*c11*b33*a31*c13*a22-2*b23*c32*b33*a11^2*c12+b11*c13*c31*a32*b12*a23+2*b23*c31*b33*a12*c12*a11+b11*c13*a32*a33*b12*c21-3*b13*c33*b32*a11*c11*a22-3*b13*c33*b31*a12*c12*a21+2*b22*b32*a31*c13^2*a11+b22*c31*b31*a13^2*c12-2*b22*c12*b33*a31*c13*a11+b22*c12*b31*a33*c13*a11-2*b23*c31*b33*a12^2*c11+3*b12*c13*a31*b33*c21*a12+2*b11*c22*c32*b13*a13*a31-2*b22*c11*b31*a33*c12*a13+b22*c11*b31*a33*c13*a12-c13*c32*a33*b11^2*a22+2*c13*c33*a32*b11^2*a22+c22*c33*a32*b11^2*a13-3*b13*c13*a32*b21*a11*c32+b12*b33*a33*c11^2*a22+2*b21*b31*a33*c12^2*a13+2*b22*b32*a33*c11^2*a13+b21*c11*b32*c13*a13*a32-2*b21*c11*b33*a32*c13*a12+c23*c32*a33*b11^2*a12+c23*c32*a32*b11^2*a13-2*b12*b32*a31*c13^2*a21+3*b12*c13*a33*b31*c22*a11-3*b12*c31*b33*a13*c12*a21-3*b12*c11*a32*c33*b21*a13+2*b12*c11*b32*a33*c13*a21-b11*c22*c31*b13*a13*a32+3*b12*c32*b31*a23*c13*a11-b32*c23*c32*a11^2*b13-b12*c31*c33*a11*b13*a22+b21*c12*b32*a33*c13*a11+2*b22*c31*b33*a12*c11*a13-b22*c31*b33*a12*c13*a11+b23*c31*b31*a12^2*c13-b11*c21*c33*b12*a12*a33-b12*c11*b33*a32*c13*a21+3*b12*c12*a33*c31*b23*a11+3*b12*c12*a33*c21*a11*b33+b11*c12*c33*a31*b13*a22+b11*c12*c33*a33*b12*a21-b11*a33^2*c12^2*b21-b11*a32^2*c13^2*b21+c12*a33^2*c22*b11^2+c13*a32^2*c23*b11^2-c32^2*a23*b11^2*a13-c33^2*a22*b11^2*a12-b12*a33^2*b22*c11^2-b12*a31^2*c13^2*b22+c11*a33^2*b12^2*c21+c13*a31^2*c23*b12^2-c31^2*a23*b12^2*a13-c33^2*a21*b12^2*a11-b13*a32^2*b23*c11^2-b13*a31^2*b23*c12^2+c11*a32^2*b13^2*c21+c12*a31^2*b13^2*c22-c31^2*a22*b13^2*a12-c32^2*a21*b13^2*a11+b21*c32^2*a13^2*b11+b21*c33^2*a12^2*b11+b22*c31^2*a13^2*b12+b22*c33^2*a11^2*b12+b23*c31^2*a12^2*b13+b23*c32^2*a11^2*b13+b31^2*a23*c12^2*a13+b31^2*a22*c13^2*a12-c22*b31^2*a13^2*c12-c23*b31^2*a12^2*c13+b32^2*a23*c11^2*a13+b32^2*a21*c13^2*a11-c21*b32^2*a13^2*c11+b21*c32*b32*a13^2*c11-b21*c32^2*a13*b13*a11-2*b21*c33*b31*a12^2*c13-b12*c21*c32*b13*a13*a31-b12*c22*c31*a33*b13*a11-b11*c32*c33*a13*b12*a21-b11*c32*c33*a12*b13*a21-b11*c32*c33*a11*b12*a23-b11*c32*c33*a11*b13*a22-3*b11*c32*b32*a23*c13*a11+3*b11*c33*b32*a13*c11*a22-3*b11*c33*b32*a13*c12*a21-3*b11*c33*b32*a12*c11*a23+3*b11*c33*b32*a11*c12*a23+3*b11*c33*b33*a12*c12*a21-3*b11*c33*b33*a22*c12*a11+2*b12*c21*c31*b13*a13*a32-b11*c11*a32*a33*b23*c12+b11*c11*a32*a33*b13*c22-3*b11*c11*a32*b33*c22*a13+3*b11*c11*a32*c33*b22*a13+b11*c11*c32*b13*a23*a32+b11*c11*c32*a33*b13*a22-3*b11*c11*a33*b32*c23*a12+3*b11*c11*a33*c32*b23*a12+3*b11*c11*a33*c22*a12*b33-3*b11*c11*a33*b22*a12*c33+b11*c11*c33*a32*b12*a23-2*b11*c11*c33*a32*b13*a22+b11*c11*c33*b12*a22*a33+b11*c12*a31*a32*b13*c23-b11*c12*a31*a33*c13*b22-2*b11*c12*a31*a33*b13*c22+3*b11*c12*a31*b33*c23*a12-3*b11*c12*a31*c33*b22*a13+2*b11*c12*b31*a33*c13*a22+b11*c12*c31*b13*a23*a32-2*b11*c12*c31*a33*b12*a23+b11*c12*c31*a33*b13*a22+b11*c12*a32*a33*b13*c21+2*b11*c12*a32*a33*c13*b21-b11*c12*b32*a33*c13*a21-2*b11*c12*c32*b13*a23*a31-2*b11*c12*c32*a33*b13*a21-3*b11*c12*a33*c31*b23*a12+3*b11*c12*a33*b32*c23*a11-b11*c12*b33*a32*c13*a21-3*b11*c13*a31*c32*b23*a12+3*b11*c13*a31*c32*b22*a13+b11*c13*a31*a33*b12*c22-3*b11*c13*a31*c22*a12*b33-2*b11*c13*c31*a32*b13*a22-3*b11*c13*a32*c31*b22*a13-3*b11*c13*a32*b32*c21*a13+3*b11*c13*a32*c32*b23*a11+b11*c13*c32*a31*b12*a23+b11*c13*c32*a31*b13*a22+b11*c13*c32*a32*b13*a21+b11*c13*c32*a33*b12*a21+3*b11*c13*a33*b22*a12*c31+3*b11*c13*a33*b32*c21*a12-2*b11*c13*c33*b12*a22*a31+2*b11*c21*c32*a33*b12*a13-b11*c21*c32*a33*b13*a12+2*b11*c21*c33*a32*b13*a12-b11*c21*c33*a32*b12*a13-b11*c22*c33*a31*b13*a12-b11*c22*c33*a32*b13*a11-b11*c22*c31*a33*b13*a12+2*b11*c22*c32*a33*b13*a11-b11*c23*c32*a33*b12*a11-b11*c23*c31*a32*b12*a13-b11*c23*c31*b12*a12*a33-b11*c23*c32*a31*b12*a13-b11*c23*c32*a31*b13*a12-b11*c23*c32*a32*b13*a11+2*b11*c23*c33*a32*b12*a11+3*b11*c31*b32*a23*c13*a12-3*b11*c31*b32*a13*c13*a22-b11*c31*c32*a13*b13*a22-3*b11*c31*b33*a12*c12*a23+3*b11*c31*b33*a22*c12*a13-b11*c31*c33*a12*b12*a23+2*b11*c31*c33*a22*b13*a12-b11*c31*c33*a22*b12*a13+3*b11*c32*b32*a13*c13*a21-3*b11*c32*b33*a13*c11*a22-3*b11*c32*b33*a12*c13*a21-3*b12*c33*b33*a21*c11*a12-3*b12*c33*b31*a13*c11*a22+3*b12*c33*b31*a13*c12*a21+3*b12*c33*b31*a12*c11*a23-3*b12*c33*b31*a11*c12*a23+2*b13*c11*a31*a32*b23*c12-b13*c11*a31*a32*c13*b22+3*b13*c11*a31*b32*c23*a12-3*b13*c11*a31*b32*c22*a13-3*b13*c11*a31*c32*b22*a13-b13*c11*a31*a33*c12*b22+3*b13*c11*a31*b22*a12*c33-b13*c11*b31*a32*c12*a23+3*b13*c11*a32*b31*c22*a13-3*b13*c11*a32*b32*c23*a11-b13*c11*b32*a31*c12*a23-b13*c11*b32*a31*c13*a22-b13*c11*b32*a33*c12*a21-3*b13*c11*a33*c22*a12*b31+3*b13*c11*a33*b32*c22*a11-3*b13*c11*a33*c32*b21*a12+2*b13*c11*b33*c12*a22*a31+2*b13*c11*b33*a32*c12*a21-3*b13*c12*a31*b31*c23*a12+3*b13*c12*a31*c31*b22*a13-b13*c12*a31*a32*c13*b21+3*b13*c12*a31*b32*c21*a13-3*b13*c12*a31*c33*b21*a12-b13*c12*b31*a31*c13*a22-b13*c12*b31*a32*c13*a21+3*b13*c12*a32*b31*c23*a11-3*b13*c12*a32*b31*c21*a13-3*b13*c12*a32*c31*b21*a13+3*b13*c12*a32*b21*a11*c33+3*b13*c12*a33*b31*c21*a12+3*b13*c12*a33*c31*b21*a12-3*b13*c12*a33*c31*b22*a11-3*b13*c12*a33*c21*a11*b32+3*b13*c13*a31*c22*a12*b31-3*b13*c13*a31*b22*a12*c31+3*b13*c13*a31*c32*b21*a12+3*b13*c13*a32*c21*a11*b32-b22*c31*b33*a11*c12*a13+b22*c31*c33*a12*b11*a13+b22*c31*c33*a12*b13*a11-b22*c32*b31*a13*c13*a11+b22*c32*c33*a11*b11*a13-b22*c33*b31*a12*c11*a13+2*b22*c33*b31*a12*c13*a11-b22*c33*b31*a11*c12*a13+2*b22*c33*b32*a11*c11*a13-b22*c33*b33*a11*c11*a12-2*b23*c11*b31*a32*c13*a12+b23*c11*b31*a32*c12*a13+b23*c11*b31*c12*a12*a33+b23*c11*b32*a31*c12*a13+b23*c11*b32*a31*c13*a12+b23*c11*b32*a32*c13*a11+b23*c11*b32*a33*c12*a11-2*b23*c11*b33*c12*a12*a31-2*b23*c11*b33*a32*c12*a11+b23*c12*b31*a31*c13*a12+b23*c12*b31*a32*c13*a11-b23*c31*b31*a12*c12*a13-b23*c31*b32*a11*c12*a13+b23*c31*c32*a12*b11*a13+b23*c31*c32*a11*b12*a13-2*b23*c31*c32*a12*b13*a11+b23*c31*c33*a12*b12*a11+2*b23*c32*b31*a11*c12*a13+2*b23*c32*b33*a11*c11*a12+b23*c32*c33*a11*b11*a12-2*b31*c11*b32*a23*c12*a13+b31*c11*b32*a13*c13*a22+b31*c11*b33*a12*c12*a23+b31*c11*b33*a22*c12*a13+b31*c12*b32*a13*c13*a21+b31*c12*b33*a12*c13*a21+b31*c12*b33*a11*c13*a22+b31*c21*c32*a13*b13*a12-b31*c21*b33*a12*c12*a13+b31*c21*c33*a12*b12*a13+b31*c22*c31*a13*b13*a12-b31*c22*b32*a13*c13*a11-2*b31*c22*c32*a13*b13*a11-b31*c22*b33*a12*c11*a13+2*b31*c22*b33*a11*c12*a13+b31*c22*c33*a12*b13*a11+b31*c22*c33*a11*b12*a13+b31*c23*c31*a12*b12*a13-b31*c23*b32*a12*c11*a13-b31*c23*b32*a11*c12*a13+2*b31*c23*b32*a12*c13*a11-2*b31*c23*c32*a12*b11*a13+b31*c23*c32*a11*b12*a13+b31*c23*c32*a12*b13*a11-b31*c23*b33*a12*c12*a11+b32*c11*b33*a13*c12*a21+b32*c11*b33*a11*c12*a23+b32*c11*b33*a11*c13*a22-2*b32*c12*b33*a21*c13*a11-2*b32*c21*c31*a13*b13*a12+b32*c21*c32*a13*b13*a11+2*b32*c21*b33*a12*c11*a13+b32*c21*c33*a12*b11*a13+b32*c21*c33*a12*b13*a11+b32*c22*c31*a13*b13*a11-b32*c22*b33*a11*c11*a13+b32*c22*c33*a11*b11*a13+b32*c23*c31*a12*b13*a11-2*b32*c23*c31*a11*b12*a13+b32*c23*c32*a11*b11*a13-b32*c23*b33*a11*c11*a12-2*b32*c23*c33*a11*b11*a12-2*b33*c21*c31*a12*b12*a13+b33*c21*c33*a12*b12*a11+b33*c22*c31*a12*b11*a13-2*b33*c22*c31*a12*b13*a11+b33*c22*c31*a11*b12*a13-2*b33*c22*c32*a11*b11*a13+b33*c22*c33*a11*b11*a12+b33*c23*c32*a11*b11*a12-b31*c21*c32*a13^2*b12-b31*c22*c31*a13^2*b12+b31*c22*b32*a13^2*c11+2*b31*c22*c32*a13^2*b11-b31*c23*c31*a12^2*b13+b31*c23*b33*a12^2*c11+2*b31*c23*c33*a12^2*b11+c23*b31^2*a12*c12*a13+2*b33*c21*c31*a12^2*b13-b33*c21*c33*a12^2*b11-2*b11*b31*a33*c12^2*a23-b11*c12*a33^2*b12*c21+b11*b32*a31*c13^2*a22-b11*c13*a32^2*b13*c21+b11*b32*a32*c13^2*a21+b11*c32^2*a23*b13*a11+b11*c32^2*a13*b13*a21+b11*c33^2*a12*b12*a21+b11*c33^2*a22*b12*a11-c12*a32*a33*c23*b11^2+2*c12*c32*a33*b11^2*a23-c12*c33*a32*b11^2*a23-c12*c33*a33*b11^2*a22-c13*a32*a33*c22*b11^2-c13*c32*a32*b11^2*a23-2*c23*c33*a32*b11^2*a12+c32*c33*a13*b11^2*a22-3*b12*c31*b31*a23*c13*a12+3*b12*c31*b31*a13*c13*a22-b12*c11*a31*a32*c13*b23+3*b12*c11*a31*b23*a13*c32+2*b12*c11*a31*a33*c13*b22+b12*c11*a31*a33*b13*c22-3*b12*c11*a31*b33*c23*a12-b12*c11*b31*a33*c13*a22-2*b12*c11*c31*b13*a23*a32-2*b12*c11*c31*a33*b13*a22-3*b12*c11*a32*c23*a13*b31-2*b12*c11*a32*a33*b13*c21+3*b12*c11*a32*c33*b23*a11+b12*c11*c32*b13*a23*a31+3*b12*c11*a33*b31*c23*a12-3*b12*c11*a33*b33*c22*a11+3*b12*c11*a33*c33*b21*a12-b12*c11*b33*a31*c12*a23-b12*c11*b33*a33*c12*a21+b12*c11*c33*a31*b13*a22+3*b12*c12*a31*c23*a13*b31-3*b12*c12*a31*b23*a13*c31+b12*c12*a31*a33*b13*c21-b12*c12*b31*c13*a23*a31-b12*c12*b31*a33*c13*a21+b12*c12*c31*b13*a23*a31+b12*c12*c31*a33*b13*a21-3*b12*c12*a33*b31*c23*a11-3*b12*c12*a33*b21*a11*c33+2*b12*c12*b33*a31*c13*a21-2*b12*c12*c33*a31*b13*a21+3*b12*c13*a31*c31*b23*a12+b12*c13*a31*a32*b13*c21-3*b12*c13*a31*c32*b21*a13+b12*c13*c31*a31*b13*a22+b12*c13*c31*a32*b13*a21+3*b12*c13*a32*c31*b21*a13-3*b12*c13*a32*c21*a11*b33-2*b12*c13*c32*a31*b13*a21-3*b12*c13*a33*b31*c21*a12-3*b12*c13*a33*c31*b21*a12-b12*c21*c33*a32*b13*a11-b12*c31*c32*a23*b13*a11-b12*c31*c32*a13*b13*a21+3*b12*c31*b33*a12*c13*a21+3*b12*c31*b33*a11*c12*a23-3*b12*c31*b33*a11*c13*a22-3*b12*c32*b33*a11*c11*a23+2*b12*c32*c33*a21*b13*a11+b31*c12*b32*a23*c13*a11+3*b13*c31*b31*a12*c12*a23-3*b13*c31*b31*a22*c12*a13-3*b13*c31*b32*a12*c13*a21-3*b13*c31*b32*a11*c12*a23+3*b13*c31*b32*a11*c13*a22+3*b13*c32*b31*a13*c11*a22-3*b13*c32*b31*a12*c11*a23-3*b13*c32*b31*a11*c13*a22-2*b21*c11*b32*a33*c12*a13+b21*c11*b32*a33*c13*a12+b21*c11*b33*c12*a12*a33-2*b21*c12*b31*c13*a13*a32+b21*c12*b32*c13*a13*a31+b21*c12*b33*a31*c13*a12+b21*c12*b33*a32*c13*a11+b21*c31*c32*a13*b13*a12+b21*c31*c33*a12*b12*a13-b21*c32*b32*a13*c13*a11-b21*c32*b33*a12*c11*a13-b21*c32*b33*a12*c13*a11+2*b21*c32*b33*a11*c12*a13+b21*c32*c33*a11*b12*a13+2*b21*c33*b31*a12*c12*a13-b21*c33*b32*a12*c11*a13-b21*c33*b32*a11*c12*a13+2*b21*c33*b32*a12*c13*a11-b21*c33*b33*a12*c12*a11+b22*c11*b31*c13*a13*a32-2*b22*c11*b32*c13*a13*a31-2*b22*c11*b32*a33*c13*a11+b22*c11*b33*a31*c13*a12+b22*c11*b33*a31*c12*a13+b22*c11*b33*a32*c13*a11+b22*c12*b31*c13*a13*a31+b22*c31*c32*a13*b13*a11+c21*c33*a33*b12^2*a11-2*c21*c31*a33*b12^2*a13+2*c11*c31*a33*b12^2*a23-c11*c33*a31*b12^2*a23-c11*c33*a33*b12^2*a21-c13*a31*a33*b12^2*c21-c13*c31*a31*b12^2*a23-c13*c31*a33*b12^2*a21+2*c13*c33*a31*b12^2*a21+c21*c33*a31*b12^2*a13+c31*c33*a13*b12^2*a21+b13*b32*a33*c11^2*a22+2*c11*c31*a32*b13^2*a22-c11*c32*a31*b13^2*a22-c11*c32*a32*b13^2*a21+2*c12*c32*a31*b13^2*a21-2*c21*c31*a32*b13^2*a12-2*c22*c32*a31*b13^2*a11+2*b21*b31*a32*c13^2*a12-b21*b32*a31*c13^2*a12-b21*b32*a32*c13^2*a11+b21*c31*b32*a13^2*c12-b21*c31*c32*a13^2*b12-2*b21*c32*b31*a13^2*c12+b21*c33*b33*a12^2*c11-b22*b33*a32*c11^2*a13-b22*b31*a31*c13^2*a12-b22*b31*a32*c13^2*a11+b22*c32*b33*a11^2*c13+b22*c33*b33*a11^2*c12-b22*c33^2*a11*b11*a12-b23*b32*a32*c11^2*a13-b23*b32*a33*c11^2*a12-b23*b31*a33*c12^2*a11+2*b23*b33*a31*c12^2*a11,b21*c11*c12*a22*b33^2-b21*c31*c32*b13^2*a22+b33*b22*c11*a31*b23*c12+b22*b23*c32*b31*c13*a11+2*b32*b23*c21*b33*c12*a11+b21*c21*c12*a12*b33^2-b13*b21*c31*b22*a12*c33+b31*b13*c22*b32*c11*a23-3*b11*b22*c33*b32*c11*a23+2*b31*b22*c21*b33*c12*a13-b31*b22*c23*b33*c11*a12+b11^2*c33*c22*a22*b33+b22*c23*b31^2*c13*a12-b22*b11*c33^2*b12*a21-b22*c32*c33*b11^2*a23-b22*b31*c11*c13*a23*b32-b31*b22*c23*b32*c13*a11-2*b31*b13*c23*b32*c11*a22-b32*b23*c21*b33*c11*a12-b13*c22*b31^2*c23*a12-b13*b31*b33*c22^2*a11-3*b21*b12*c32*b33*c21*a13+2*b12^2*c21*a31*b23*c33-3*b12*b21*c13*a32*c23*b31-b22^2*c33*c11*a11*b33-b23*b11*c32^2*b13*a21+b22^2*c13*c33*b11*a31-b22^2*c31*c13*a13*b31-b21*b12*c12*a33*b23*c31+b21^2*c13*c33*b12*a32+2*b21^2*c32*b33*c13*a12-b31*b23*c21*b32*c12*a13+3*b11*b23*c12*a31*c23*b32+3*b11*b21*c32*c13*a23*b32-b11^2*c23*a32*b23*c32-b11^2*c23*a32*b22*c33+2*b21*b22*c11*c33*b13*a32+b22*b23*c31*b31*c12*a13-b13*c31^2*b22^2*a13+b13*b31^2*c22^2*a13+b13*b32^2*c21^2*a13-b21*b33^2*c12^2*a21+b22*c33^2*b11^2*a22+b22*c31^2*b13^2*a22-b22*c31*c32*b13^2*a21-b21*b12*c13*a31*b22*c33+b31*b22*c11*a32*c13*b23+2*b11*b13*c31*b32*c22*a23+3*b11*b21*c12*a32*c23*b33-b33*b21*a31*b23*c12^2+b11*b13*c21*a32*b22*c33+3*b11*b21*c13*a33*c22*b32+2*b11*b12*c31*b33*c23*a22-3*b13*b22*c13*a32*c21*b31-b13^2*c21*a32*b21*c32-b13^2*c22*a31*b22*c31+3*b13*b23*c12*a32*c21*b31+b21*c23*b32^2*c13*a11-b11*c23*b32^2*c11*a23-b13^2*c21*a32*b22*c31+b13^2*c31*c22*a22*b31+b13^2*c31*b32*c21*a22+b21*c21*c13*a13*b32^2-2*b21*c23*b32^2*c11*a13-b22*b11*c13*a31*b23*c32+3*b21*b11*c32*b33*c22*a13-b12*c33^2*b21^2*a12+2*b11^2*c23*a33*b22*c32+b11^2*c32*c23*a23*b32-3*b11*b23*c33*c12*a22*b31-b21*b11*b12*a22*c33^2-b21*c31*c33*b12^2*a23-b32*b22*a33*b23*c11^2-b32*c11*a31*b23^2*c12-2*b23*b11*c31*c32*b12*a23-b12*b32*b33*c21^2*a13-b12*c21*b33^2*c22*a11+b21*b22*c33*b31*c13*a12+2*b21^2*c33*b32*c12*a13+2*b22^2*c31*b33*c13*a11-b22^2*c31*b33*c11*a13-b31*b11*c22*a33*c23*b12+b31*b11*c22*b33*c13*a22+3*b23*b12*c31*b32*c23*a11-b31*c11*a32*b23^2*c12+b32*c22*a33*c23*b11^2+b31*b13*c21*b32*c12*a23-2*b12*b13*c21*a31*b23*c32+2*b22*b23*c11*c32*b13*a31+3*b13*b22*c11*a33*c22*b31+b13^2*c32*b31*c22*a21+b13^2*c32*c21*a21*b32-b12*b22*c31*c33*b23*a11+3*b12*b21*c12*a33*c23*b31+2*b31*b23*c21*b32*c13*a12+3*b11*b23*c11*a32*c22*b33-2*b22^2*c11*c33*b13*a31+b22^2*c11*c33*b11*a33-b31*b22*c21*b33*c13*a12-3*b12*b21*c13*a33*c21*b32+b12*b21*c33^2*b22*a11+b12*c32*c33*b21^2*a13-b33*c12*a32*c13*b21^2-b33*b22*a32*b23*c11^2+b11*b31*c22*b33*c23*a12+b11*b32*c21*b33*c23*a12+b32*c21*a31*b13^2*c22-b32*c12*a33*c13*b21^2-b12*b31*b32*c23^2*a11-b12^2*c23*a31*b23*c31-b12^2*c23*a31*b21*c33-2*b31*b12*c22*b33*c11*a23+2*b12*c22*c13*a23*b31^2-b12*c23*b31^2*c12*a23-2*b21*b12*c32*c33*b13*a21+b21*b23*c32*b32*c11*a13-3*b22*b13*c31*b32*c23*a11+b32*b22*c11*a31*c13*b23+2*b32*b21*c22*b33*c11*a13+b12*b22*b23*a13*c31^2+b12*c31*c32*b23^2*a11+b32*b11*a31*c23^2*b12+b32*b12*a33*b13*c21^2-b13^2*c22*a31*b21*c32+2*b13^2*c22*a32*b21*c31+b21*b11*c32*c33*b13*a22-b13*b32*b33*c21^2*a12-b13*c21*b32^2*c23*a11+b32*b21*c11*a33*b23*c12+b22*b12*c31*c33*b13*a21+b11*b21*b22*a12*c33^2+3*b22*b12*c33*b31*c23*a11-b31*b22*c22*b33*c13*a11-3*b13*b21*c32*b32*c11*a23+b31*b11*a33*b13*c22^2+b31*b11*a32*c23^2*b12-2*b22*b23*c31*b33*c12*a11+b33*a33*c12^2*b21^2-b22*b11*c12*a31*b23*c33-3*b13*b22*c11*a33*c21*b32-b31*b21*c22*b33*c12*a13+b12*b13*c21*a33*b21*c32+b31*b13*c21*b32*c13*a22-b23^2*c31*c12*a12*b31+b21*b23*c32*b31*c12*a13-b12*b13*c31*b33*c21*a22-3*b13*b21*c12*a32*c21*b33+b31*b21*c12*a33*c13*b22-2*b11*b12*c23*a33*b22*c31-2*b22*b23*c31*b32*c13*a11-3*b22*b12*c33*c21*a11*b33+3*b22*b13*c31*b31*c23*a12-2*b31*b11*c23*c12*a22*b33-b32*b21*c22*b33*c13*a11-b22*b13*c11*a32*b23*c31+b11*b21*b23*a13*c32^2+b21*c33^2*b12^2*a21+b21*c32^2*b13^2*a21-b21*b32^2*c13^2*a21-b33*a33*b12^2*c21^2-2*b12*b13*c21*a31*b22*c33+b21*b12*c31*b13*a23*c32+b22*b23*c32*c11*a11*b33-b22*b13*c12*a31*b23*c31+b33*a33*b22^2*c11^2-b23*b31*c12*b32*c13*a21-2*b11*b32*c22*b33*c23*a11+b11*b12*c21*a33*b22*c33+3*b11*b23*c33*b32*c11*a22-b11*b13*c32*b33*c22*a21-2*b21*b22*c31*b33*c13*a12+b11*b13*c22*a31*b22*c33-2*b11*b13*c22*a32*b21*c33+3*b11*b22*c33*b32*c13*a21-3*b11*b22*c33*b33*c12*a21-b21*b12*c11*a32*b23*c33-2*b23*c21*b32^2*c13*a11+b23*c23*c11*a11*b32^2+3*b12*b22*c13*a33*c21*b31-3*b12*b22*c13*a31*c21*b33+b12*b31^2*c23^2*a12-b11*b12*c32*c23*a23*b31+b11*b12*c23*a31*b23*c32-3*b13*b23*c31*b32*c11*a22-3*b21*b12*c33*b32*c23*a11+3*b21*b12*c33*b32*c21*a13+b23^2*c12*c31*b12*a31-2*b23^2*c12*c31*b11*a32+b32*b21*c11*a33*c13*b22-b13*b21*c31*c32*b23*a12-b22*b31*c11*b33*c12*a23-3*b13*b21*c12*a33*c22*b31-b12*b13*c33*c21*a21*b32-3*b12*b21*c12*a31*c23*b33-2*b21*b22*c33*b31*c12*a13-b22*b31^2*c13^2*a22-b22*b33^2*c11^2*a22+b23*c32^2*b11^2*a23+b23*c31^2*b12^2*a23+b23*b11*c32*c33*b12*a21-b11*c21*c22*a12*b33^2-b11*b13*c31*c22*a22*b33-b32*b21*a31*c13^2*b22-b21*b13*c13*a32*b22*c31-b23*c31*c33*b12^2*a21+b23*b31*b33*c12^2*a21-b21^2*c32*b33*c12*a13-b22*b12*b13*a23*c31^2+b22*b31*b32*c13^2*a21+b11*c31*c33*b22^2*a13+b11*c31*c32*b23^2*a12+b21*b23*c33*b32*c11*a12-2*b21*b23*c33*b32*c12*a11+b23^2*c11*c31*b12*a32-2*b23^2*c11*c32*b12*a31+b31*c21*a32*b13^2*c22-b31*b21*a32*c13^2*b22-b11*b31*b33*c22^2*a13+3*b12*b22*c11*a31*c23*b33+b12*b33^2*c21^2*a12+b31*b11*c23*b32*c13*a22-b21^2*c32*c13*a13*b32+b22*c22*c13*a13*b31^2-2*b22*c23*b31^2*c12*a13+2*b11*c21*c13*a23*b32^2+b23*c21*b32^2*c11*a13+3*b13*b22*c31*b32*c11*a23-3*b13*b22*c31*b32*c13*a21-b31*b22*c22*b33*c11*a13+2*b31*b22*c23*b32*c11*a13+3*b13*b21*c12*a31*c22*b33-b12^2*c21*a33*b23*c31-b12^2*c21*a33*b21*c33+3*b23*b11*c31*c22*a12*b33+b23*b11*c31*c32*b13*a22+b33*b11*a31*b13*c22^2+b33*c22*a32*c23*b11^2-2*b21*b22*c32*b33*c13*a11-b11*c33^2*b22^2*a11+b11*b13*c21*a32*b23*c32-3*b13*b22*c32*c11*a21*b33+3*b13*b23*c11*a31*c22*b32+b12*b31*c22*b33*c23*a11-b12*c31^2*b23^2*a12-2*b13^2*c31*b32*c22*a21-2*b13^2*c32*b31*c21*a22+3*b11*b23*c32*b33*c12*a21-b13*c22*b31^2*c12*a23-b13*c22*b31^2*c13*a22+2*b13*c23*c12*a22*b31^2-b13*c21*b32^2*c13*a21-b13*c21*b32^2*c11*a23+2*b13*c23*c11*a21*b32^2-3*b21*b13*c32*b31*c23*a12-3*b12*b21*c33*b33*c11*a22-b13*c32^2*b21^2*a13+b13*c31*c33*b22^2*a11+2*b13^2*c21*a31*b22*c32-b31*b21*a33*b23*c12^2-b31*c11*a33*c13*b22^2+b21*b22*c31*b33*c12*a13+b21*b22*c32*c13*a13*b31+3*b11*b22*c13*a32*c23*b31-b31*b21*c22*c13*a13*b32-2*b11*b12*c21*a32*b23*c33-2*b11*b12*c23*a33*b21*c32+2*b32*b11*c21*a32*b13*c23-b32*b11*c21*a33*c23*b12-b32*b11*c22*a31*b13*c23+b21^2*c12*c33*b12*a33+b21^2*c13*c32*b13*a32-2*b21^2*c13*c32*b12*a33-b23^2*c32*b31*c12*a11-b23^2*c32*c11*a11*b32+2*b12^2*c23*a33*b21*c31+b12^2*c31*c23*a23*b31+b12^2*c31*b33*c21*a23-3*b23*b11*c32*b33*c21*a12+b23*b12*c31*c32*b13*a21+2*b21*b22*c13*c32*b11*a33+b21*b22*c31*c13*a13*b32+b11*b32^2*c23^2*a11+b11*b12*c23*a31*b22*c33+3*b22*b11*c33*b31*c22*a13-3*b22*b11*c33*b32*c21*a13-b11*b13*c33*b32*c21*a22+b23*b32*b33*c11^2*a22+b23*c11*b32^2*c13*a21-2*b11*b13*c22*a32*b23*c31+2*b31*b23*c22*b32*c13*a11+2*b31*b23*c22*b33*c11*a12+2*b22*b23*c13*c31*b11*a32+b22*b23*c31*b31*c13*a12+b21*b22*c33*b33*c11*a12+b21*b22*c33*b33*c12*a11+b21*b22*c32*b33*c11*a13-b11*c32^2*b23^2*a11-2*b12^2*c31*b33*c23*a21-2*b12^2*c33*b31*c21*a23+b12^2*c33*b31*c23*a21+2*b11*b22*c32*c33*b23*a11+3*b11*b22*c32*b33*c11*a23-3*b21*b13*c33*b32*c21*a12+b11*b33^2*c22^2*a11-b23*c32*c33*b11^2*a22-b23*b12*c31^2*b13*a22-b11*b12*c33*b33*c22*a21-b21^2*c33*b32*c13*a12-b21^2*c33*c12*a12*b33+2*b22^2*c33*b31*c11*a13-b22^2*c33*b31*c13*a11-2*b32*b21*c11*a32*c13*b23+b32*b21*c12*a31*c13*b23+b12^2*c33*c21*a21*b33+b13*b21*c32^2*b23*a11+2*b11*b12*c32*b33*c23*a21-b11*b12*c32*b33*c21*a23+2*b11*b12*c33*b31*c22*a23-b11*b12*c33*b31*c23*a22-b11*b12*c33*b32*c23*a21+2*b11*b12*c33*b32*c21*a23-b11*b12*c33*b33*c21*a22-b11*b21*c32*c33*b22*a13-3*b11*b21*c32*b33*c12*a23-3*b11*b21*c33*b32*c13*a22+3*b11*b21*c33*c12*a22*b33-3*b11*b22*c11*a32*c23*b33+3*b11*b22*c11*a33*c23*b32-3*b11*b22*c13*a31*c23*b32+3*b11*b22*c13*a31*c22*b33-3*b11*b22*c13*a33*c22*b31-b11*b22*c31*b23*a13*c32-b11*b22*c31*c33*b23*a12+b11*b12*c21*a33*b23*c32-2*b11*b12*c22*a31*b23*c33+b11*b12*c22*a33*b23*c31+b11*b12*c22*a33*b21*c33+b11*b12*c23*a32*b23*c31+b11*b12*c23*a32*b21*c33-b11*b12*c31*c23*a23*b32-b11*b12*c31*b33*c22*a23+2*b22*b31*c11*b33*c13*a22-b22*b31*c12*b33*c13*a21-b22*b32*c11*b33*c13*a21-3*b23*b11*c31*b32*c23*a12+b21*b23*c31*c12*a12*b33-2*b21*b23*c32*b31*c13*a12+b21*b23*c32*b32*c13*a11-2*b21*b23*c32*b33*c11*a12+b21*b23*c32*b33*c12*a11+b21*b23*c33*c12*a12*b31+2*b21*b23*c11*c32*b12*a33-b21*b31*c12*c13*a23*b32-b21*b31*c12*b33*c13*a22-b21*b32*c11*b33*c12*a23-b21*b32*c11*b33*c13*a22+2*b21*b32*c12*b33*c13*a21-b22*b11*c11*a32*b23*c33-b22*b11*c11*a33*b23*c32+3*b22*b11*c31*c23*a13*b32-3*b22*b11*c31*b33*c22*a13+b22*b11*c31*b13*a23*c32+b22*b11*c31*c33*b12*a23-2*b22*b11*c31*c33*b13*a22+b22*b11*c32*c33*b13*a21-3*b22*b11*c33*b31*c23*a12+3*b22*b11*c33*b33*c21*a12-b22*b12*c11*a33*b23*c31-b22*b12*c13*a31*b23*c31-3*b22*b12*c31*c23*a13*b31+3*b22*b12*c31*b33*c21*a13-3*b22*b13*c31*b33*c21*a12+3*b22*b13*c31*b33*c22*a11-3*b22*b13*c33*b31*c22*a11+3*b22*b13*c33*c21*a11*b32+2*b22*b23*c11*c33*b12*a31+2*b22*b23*c12*c31*b11*a33+b22*b23*c31*b32*c11*a13+b22*b23*c31*b33*c11*a12-2*b22*b23*c32*b31*c11*a13-2*b22*b23*c33*b31*c11*a12+b22*b23*c33*b31*c12*a11+b22*b23*c33*c11*a11*b32-b11*b31*b32*c23^2*a12-b11*c21*c23*a13*b32^2+2*b11^2*c22*a32*b23*c33-b11^2*c22*a33*b23*c32-b11^2*c22*a33*b22*c33+b11^2*c32*b33*c22*a23-2*b11^2*c32*b33*c23*a22-2*b11^2*c33*b32*c22*a23+b11^2*c33*b32*c23*a22-b12*c22*c23*a13*b31^2+b13*c32*c33*b21^2*a12+b13*b22*c31^2*b23*a12-b21*b11*b13*a23*c32^2+b21*b31*b33*c12^2*a23+b21*b31*b32*c13^2*a22+b21*c11*c13*a23*b32^2+b21^2*c12*c32*b13*a33-2*b21^2*c12*c33*b13*a32+b22*c12*c13*a23*b31^2+b22*b32*b33*c11^2*a23+b22*c11*b33^2*c12*a21+b22^2*c11*c31*b13*a33+b22^2*c13*c31*b13*a31-2*b22^2*c13*c31*b11*a33+b23*c12*b31^2*c13*a22+b23^2*c11*c32*b11*a32+b23^2*c12*c32*b11*a31-b23^2*c31*b32*c11*a12+2*b23^2*c31*b32*c12*a11+2*b23^2*c32*b31*c11*a12-b12*c23*b31^2*c13*a22-2*b23*c22*b31^2*c13*a12+b23*c22*b31^2*c12*a13+b23*c23*c12*a12*b31^2+b31*c21*a33*c23*b12^2-3*b12*b21*c33*b31*c12*a23+3*b12*b21*c33*b31*c13*a22+3*b12*b21*c33*b32*c11*a23-3*b12*b22*c11*a33*c23*b31+3*b12*b22*c31*c13*a23*b31-3*b12*b22*c31*b33*c11*a23-3*b12*b22*c33*b31*c13*a21+3*b12*b22*c33*c11*a21*b33-3*b12*b23*c11*a31*c23*b32+3*b12*b23*c11*a32*c23*b31-3*b12*b23*c11*a32*c21*b33+3*b12*b23*c11*a33*c21*b32+3*b12*b23*c12*a31*c21*b33-3*b12*b23*c12*a33*c21*b31-3*b12*b23*c31*b31*c13*a22+3*b12*b23*c31*b32*c13*a21-3*b12*b23*c31*b33*c12*a21+3*b12*b23*c31*b33*c11*a22+3*b12*b23*c33*b31*c12*a21-3*b12*b23*c33*c11*a21*b32+b12*b31*c21*c23*a13*b32-2*b12*b31*c21*b33*c23*a12+b12*b31*c21*b33*c22*a13+b12*b32*c21*b33*c23*a11+3*b13*b21*c12*a33*c21*b32-3*b13*b21*c13*a31*c22*b32+3*b13*b21*c13*a32*c22*b31+2*b13*b21*c31*c32*b22*a13+3*b13*b21*c31*b32*c13*a22-3*b13*b21*c31*c12*a22*b33+3*b13*b21*c32*b31*c12*a23-3*b13*b21*c32*b31*c13*a22+3*b13*b21*c32*b33*c11*a22-b13*b21*c32*c33*b22*a11-3*b13*b22*c11*a31*c22*b33+3*b13*b22*c11*a32*c21*b33+3*b13*b22*c13*a31*c21*b32-3*b13*b22*c31*b31*c12*a23+3*b13*b22*c31*b33*c12*a21-b13*b22*c31*c32*b23*a11+3*b13*b22*c32*b31*c13*a21-3*b13*b23*c11*a32*c22*b31-3*b13*b23*c12*a31*c21*b32+3*b13*b23*c31*c12*a22*b31-3*b13*b23*c32*b31*c12*a21+3*b13*b23*c32*c11*a21*b32+b13*b31*c22*b32*c23*a11+b13*b31*c21*b32*c23*a12-2*b13*b31*c21*b32*c22*a13+b13*b31*c21*c22*a12*b33+b13*b32*c21*b33*c22*a11-b21*b11*c12*a33*b23*c32-b21*b11*c12*a33*b22*c33-b21*b11*c13*a32*b23*c32-3*b23*b13*c31*c22*a12*b31+3*b23*b13*c31*b32*c21*a12-b21*b11*c13*a32*b22*c33-3*b21*b11*c32*c23*a13*b32+b21*b11*c32*c33*b12*a23+3*b21*b11*c33*b32*c23*a12-3*b21*b11*c33*c22*a12*b33-b21*b12*c11*a33*b22*c33-b21*b12*c12*a31*b23*c33-b21*b12*c13*a32*b23*c31+b21*b12*c31*c33*b13*a22+3*b21*b12*c32*c23*a13*b31-3*b21*b12*c33*b31*c22*a13+3*b21*b12*c33*b33*c22*a11-b21*b13*c11*a32*b23*c32-b21*b13*c11*a33*b22*c32-b21*b13*c12*a31*b23*c32-b21*b13*c12*a33*b22*c31-b21*b13*c13*a31*b22*c32+3*b21*b13*c32*b32*c23*a11+3*b21*b13*c32*b33*c21*a12-3*b21*b13*c32*b33*c22*a11+3*b21*b13*c33*c22*a12*b31+2*b21*b22*c12*c33*b13*a31+2*b21*b22*c13*c31*b12*a33-2*b21*b22*c33*b32*c11*a13+b21*b22*c33*b32*c13*a11+2*b21*b23*c12*c31*b13*a32+2*b21*b23*c12*c33*b11*a32+2*b21*b23*c13*c32*b12*a31-2*b21*b23*c31*b32*c12*a13+b21*b23*c31*b32*c13*a12-b23*b31^2*c12^2*a23-b23*b32^2*c11^2*a23-b31*a31*c23^2*b12^2-b31*a31*b13^2*c22^2+b31*a31*c13^2*b22^2+b31*a31*b23^2*c12^2-b32*a32*c23^2*b11^2-b32*a32*b13^2*c21^2+b32*a32*c13^2*b21^2+b32*a32*b23^2*c11^2-b33*a33*c22^2*b11^2-b11*c23*b32^2*c13*a21+b33*c21*a31*c23*b12^2-b33*c11*a31*c13*b22^2+2*b11*c21*c12*a22*b33^2-b11*c22*b33^2*c11*a22-b11*c22*b33^2*c12*a21-b12*c21*b33^2*c12*a21-b12*c21*b33^2*c11*a22+2*b12*c22*c11*a21*b33^2+b33*b12*a32*b13*c21^2-2*b21*c22*b33^2*c11*a12+b21*c22*b33^2*c12*a11+b22*c21*b33^2*c11*a12-2*b22*c21*b33^2*c12*a11+b22*c22*c11*a11*b33^2-2*b11*b13*c21*a33*b22*c32+b11*b13*c22*a31*b23*c32+b11*b13*c22*a33*b22*c31+b11*b13*c22*a33*b21*c32-2*b11*b13*c23*a31*b22*c32+b11*b13*c23*a32*b22*c31+b11*b13*c23*a32*b21*c32-b11*b13*c31*b32*c23*a22-b11*b13*c32*b31*c22*a23+2*b11*b13*c32*b31*c23*a22-b11*b13*c32*b32*c23*a21-b11*b13*c32*b32*c21*a23+2*b11*b13*c32*b33*c21*a22-b11*b13*c33*c22*a22*b31+2*b11*b13*c33*b32*c22*a21-3*b11*b21*c12*a33*c23*b32-3*b11*b21*c13*a32*c22*b33-b11*b21*c32*c33*b23*a12-3*b11*b22*c32*c13*a23*b31+3*b11*b22*c33*b31*c12*a23-3*b11*b23*c11*a33*c22*b32-3*b11*b23*c12*a31*c22*b33-3*b11*b23*c12*a32*c23*b31+3*b11*b23*c12*a33*c22*b31+3*b11*b23*c32*b31*c13*a22-3*b11*b23*c32*b32*c13*a21-3*b11*b23*c32*b33*c11*a22+b11*b31*c22*c23*a13*b32+b11*b32*c21*b33*c22*a13+b12*b13*c21*a32*b23*c31+b12*b13*c21*a32*b21*c33+b12*b13*c21*a33*b22*c31+b12*b13*c22*a31*b23*c31+b12*b13*c22*a31*b21*c33-2*b12*b13*c22*a33*b21*c31+b12*b13*c23*a31*b22*c31+b12*b13*c23*a31*b21*c32-2*b12*b13*c23*a32*b21*c31-b12*b13*c31*b31*c23*a22-b12*b13*c31*b31*c22*a23+2*b12*b13*c31*b32*c23*a21-b12*b13*c31*b32*c21*a23+2*b12*b13*c31*b33*c22*a21-b12*b13*c32*b31*c23*a21+2*b12*b13*c32*b31*c21*a23-b12*b13*c32*c21*a21*b33-b12*b13*c33*b31*c22*a21+2*b12*b13*c33*b31*c21*a22+3*b12*b21*c13*a31*c23*b32+3*b12*b21*c13*a32*c21*b33-b12*b21*c31*b23*a13*c32+2*b12*b21*c31*c33*b23*a12-b12*b21*c31*c33*b22*a13-3*b12*b21*c31*c13*a23*b32+3*b12*b21*c31*b33*c12*a23-b12*b21*c32*c33*b23*a11+b23*b11*c31*b12*a22*c33+3*b23*b11*c32*b31*c23*a12-3*b23*b11*c32*b31*c22*a13+3*b23*b11*c32*b32*c21*a13+3*b23*b12*c31*b31*c22*a13-3*b23*b12*c31*b32*c21*a13-3*b23*b12*c31*b33*c22*a11-3*b23*b12*c32*b31*c23*a11+3*b23*b12*c32*c21*a11*b33-b32*b23*c22*c11*a11*b33-b33*b11*c21*a32*c23*b12-b33*b11*c21*a32*b13*c22+3*b23*b13*c32*b31*c22*a11-3*b23*b13*c32*c21*a11*b32+2*b23*b31*c11*b32*c12*a23-b23*b31*c11*b32*c13*a22-b23*b31*c11*c12*a22*b33-b23*b32*c11*b33*c12*a21+b31*b11*c22*b33*c12*a23-2*b31*b11*c22*c13*a23*b32-b31*b11*c22*a32*b13*c23+b31*b11*c23*b32*c12*a23+b31*b12*c23*b32*c11*a23+b31*b12*c23*b32*c13*a21+b31*b12*c23*b33*c12*a21+b31*b12*c23*b33*c11*a22-b31*b12*c21*a32*b13*c23-2*b31*b12*c21*c13*a23*b32-b31*b12*c21*a33*b13*c22+b31*b12*c21*b33*c12*a23+b31*b12*c21*b33*c13*a22+2*b31*b12*c22*a31*b13*c23-2*b31*b12*c22*b33*c13*a21-2*b31*b13*c21*c12*a22*b33+b31*b13*c22*b32*c13*a21+b31*b13*c22*b33*c11*a22+b31*b13*c22*b33*c12*a21-2*b31*b13*c23*b32*c12*a21+b31*b21*c12*a32*c13*b23+2*b31*b21*c22*b33*c13*a12+2*b31*b21*c23*b32*c12*a13-b31*b21*c23*b32*c13*a12-b31*b21*c23*c12*a12*b33+b31*b22*c11*a33*b23*c12-2*b31*b22*c12*a31*c13*b23-b31*b22*c21*c13*a13*b32+2*b31*b22*c23*b33*c12*a11-b31*b23*c21*c12*a12*b33-b31*b23*c22*b32*c11*a13-b31*b23*c22*b33*c12*a11-b31*b23*c23*b32*c11*a12-b31*b23*c23*b32*c12*a11+b32*b13*c21*b33*c12*a21+b32*b13*c21*b33*c11*a22-2*b32*b13*c22*c11*a21*b33-b32*b21*c21*b33*c13*a12-b32*b21*c21*b33*c12*a13+2*b32*b21*c23*b33*c11*a12-b32*b21*c23*b33*c12*a11+b32*b11*c23*b33*c12*a21+b32*b11*c23*b33*c11*a22-b32*b11*c21*a33*b13*c22-2*b32*b11*c21*b33*c12*a23-2*b32*b11*c21*b33*c13*a22+b32*b11*c22*b33*c13*a21+b32*b11*c22*b33*c11*a23-b32*b12*c21*a31*b13*c23+b32*b12*c21*b33*c11*a23+b32*b12*c21*b33*c13*a21-2*b32*b12*c23*c11*a21*b33-b32*b22*c21*b33*c11*a13+2*b32*b22*c21*b33*c13*a11-b32*b22*c23*c11*a11*b33+2*b33*b11*c21*a33*b12*c22-b33*b11*c22*a31*c23*b12-b33*b12*c21*a31*b13*c22+b33*b21*c11*a32*c13*b22+b33*b21*c11*a32*b23*c12-2*b33*b21*c11*a33*c12*b22+b33*b21*c12*a31*c13*b22,-2*c11*c12*a31*b33*c22*a23-c13*c32^2*a21*b11*a23-c12*c33*b31*a22*c13*a21+2*c13^2*a32*b31*c22*a21+2*c13*c21*a31*b32*c23*a12+c11*c12*a32*b33*c23*a21+c11*c32*c33*a22*b23*a11+c21*c32*b33*a12*c23*a11+c13*c32*c33*a11*b22*a21-c32*a32*b11*c23^2*a11+c33*a33*b22*c11^2*a22-c13*c31^2*a22*b22*a13-2*c12^2*a33*c31*b23*a21-c23*c32*c33*a11*b11*a22-2*c11*a31*b32*c23^2*a12+c11*a32*b31*c23^2*a12-2*c22*c21*c31*a33*b13*a12-c21*a31*a33*b23*c12^2-c21*c32*c33*a13*b11*a22+c11*c22*a31*a33*b23*c12+c13*c22*a31^2*c23*b12+c13*a31*b31*c22^2*a13+c13*a32*b32*c21^2*a13-3*c12*c21*a33*c31*b23*a12-c23*c31*c32*a12*b11*a23-3*c11*c33*b32*a23*c22*a11-c11*c32*b31*a23*c13*a22+3*c12*c23*c33*b11*a21*a32+c21*c33^2*a22*b11*a12-c12*c21*a33*b33*c22*a11+c12*c31*c32*a23*b23*a11+c11*c21*a32^2*b13*c23-c23*c32*c33*a21*b12*a11+2*c21^2*c33*a32*b12*a13-2*c12*c31*c33*a23*b12*a21-c11*c21*a33^2*c12*b22-c22*c32*c33*a11*b21*a13+c11*a33*b31*c22^2*a13-3*c13*c22*a31*c32*b21*a13+c32*a32*b21*c13^2*a21-c32*a32*b13*c21^2*a13+3*c13*c23*a31*b22*a12*c31+c22*c31^2*a13*b23*a12-c22*c32*b33*c23*a11^2+2*c23*c32*c33*a21*b11*a12-2*c12*c31*c32*a13*b23*a21-2*c11*c32*c33*a21*b23*a12+c13*a31*b33*c22^2*a11+3*c12*c21*a33*c32*b23*a11+c11*c12*a31*c23*a23*b32-c12*c13*a32*c31*b21*a23-c13*c11*a32*c31*b23*a22+c13*c21*a32^2*c23*b11+2*c13*c11*a33*c32*b21*a22-2*c13*c11*a33*b32*c21*a22-c12*c13*a31*c31*b23*a22+3*c13*c31*b33*a22*c22*a11-3*c13*c21*a31*b22*a12*c33-c22*b33*a33*c11^2*a22-c22*b31*a31*c13^2*a22+c11^2*a33*c32*b22*a23-2*c11^2*a33*c32*b23*a22-c13*c21*a31*c22*a12*b33-2*c21*c33^2*a22*b12*a11+c21*c31*b33*a12*c22*a13-c21*c31*c33*a12*b22*a13+3*c12*c21*c33*a33*b11*a22+c12*c21*a31*a33*c13*b22-c11*c13*a32*c33*b21*a22-c22*c32*c33*a21*b13*a11-3*c11*c22*a33*c32*b23*a11+3*c13*c22*a32*c31*b21*a13+2*c11*c32^2*a13*b23*a21+3*c13*c32*b31*a22*c23*a11-3*c11*c33*b31*a12*c23*a22+2*c23*c31*c32*a13*b11*a22-c23*c31*c32*a12*b13*a21+3*c13*c33*b31*a12*c21*a22+2*c11*c12*a31*c33*b22*a23+c11*c22*a32*a33*c13*b21-3*c13*c22*c31*a33*b11*a22+c23*c21*c31*a32*b13*a12+2*c11*c22*a31*b33*c23*a12+c31*a31*b22*c13^2*a22-c31*a31*b13*c22^2*a13-c11*c22*a33*b31*c23*a12-c11*c22*a33*b32*c23*a11-3*c12*c23*a31*c33*b21*a12+c11*c12*a32*c23*a23*b31-3*c13*c31*b32*a22*c23*a11+2*c23*c31*c32*a12*b23*a11-c22^2*c31*a33*b11*a13+2*c22^2*c31*a33*b13*a11+3*c12*c31*b32*a23*c23*a11+c11*c21*a33^2*b12*c22-c11^2*a33*b32*c22*a23+2*c11^2*a33*b32*c23*a22-3*c11*c32*b33*a23*c21*a12-c12*c31*c32*b11*a23^2-c12*c31^2*a23*b23*a12-3*c12*c33*b31*a21*c22*a13-3*c13*c23*a31*c32*b22*a11-3*c13*c23*c31*b12*a22*a31+c31*b33*a23*c12^2*a21+3*c13*c32*b31*a21*c22*a13-2*c11*c12*a33*b32*c23*a21-c11*c32^2*a23*b13*a21+c22*c31^2*a13*b13*a22+c11*c32*c33*a22*b13*a21+c13*c31*c32*a21*b22*a13+c12*c31*c32*a23*b13*a21-3*c11*c22*c32*a33*b13*a21-c33*b32*a13*c21^2*a12+c12*c31*c33*a22*b13*a21+2*c12^2*a31*b33*c21*a23-c12^2*a31*b33*c23*a21+c12*c31*c32*a13*b21*a23+3*c13*c22*c32*b11*a21*a33+c12*c33*b32*c13*a21^2+c12*c13*a31*b32*c23*a21+2*c13*c21*a33*b32*c22*a11-c13*c22*a31*b31*c23*a12-3*c13*c22*a31*c31*b23*a12+c13*c31*c32*a23*b11*a22-c21*c33*b31*c23*a12^2+3*c11*c22*a33*c31*b23*a12+2*c21^2*c32*a33*b13*a12-3*c12*c31*b32*a13*c21*a23-c11*c21*a32^2*c13*b23+2*c11*c13*a32*c33*b22*a21+2*c12^2*a33*b31*c23*a21+c12^2*a33*c31*b21*a23-3*c11*c31*b32*a23*c23*a12+3*c11*c21*a33*b22*a12*c33+2*c22*c32*c33*a21*b11*a13-c12*c32*b31*a23*c13*a21+c21*c33^2*a12*b12*a21-2*c23*c22*c32*a31*b11*a13-c11*c31*c32*b12*a23^2-c21*c31*b32*c22*a13^2-3*c12*c23*a31*c31*b22*a13+3*c12*c21*c32*a33*b13*a21+c11*c23*a31*a33*c12*b22+3*c11*c23*c31*a32*b12*a23+3*c12*c21*a33*c31*b22*a13-c11*c13*a31*c32*b22*a23-c21^2*c32*a33*b12*a13-c13^2*a31*b32*c22*a21-2*c13^2*a31*c32*b21*a22+c13*a31*a33*c22^2*b11-2*c13*a33*b31*c22^2*a11-c11*c32*b33*a23*c12*a21+2*c11*c33^2*a12*b22*a21+c33*b32*a23*c11^2*a22+c13^2*a32*c31*b21*a22-2*c13^2*a32*c31*b22*a21+c12*c31*c33*a23*b11*a22+c11*a31*a33*b13*c22^2+c12*c31*c33*a23*b22*a11+3*c11*c32*b31*a23*c23*a12+c22*c31^2*a23*b12*a13+c11*c32*c33*a23*b12*a21-2*c21*c22*c32*a33*b13*a11+2*c23*c31*c32*a13*b12*a21+c32*c21*a31*b13*c22*a13-c23*c31*c32*a11*b12*a23+c11*a32*b32*c23^2*a11+c13*c31*c32*a22*b21*a13-c23*c31*c32*a13*b22*a11+2*c12*c31^2*a13*b23*a22-2*c12^2*a31*c33*b21*a23+c12^2*a31*c33*b23*a21+c22*c31*b32*a13*c23*a11-c22*c31*c32*a13*b23*a11-c11*c22*a33^2*c12*b21-c33*c12*a32*b21*c13*a21+c33*c21*a31*b12*c23*a12-c12*c31*b33*a22*c13*a21-2*c11*a31*b33*c22^2*a13-2*c23*c21*c31*a32*b12*a13-2*c23*c21*c32*a33*b11*a12+c23*c21*c32*a33*b12*a11+c22*c21*c33*a32*b13*a11+c11*c32*b31*c12*a23^2-c11*c32^2*a23*b23*a11-2*c21*c23*c33*a32*b12*a11-c21*c31*c32*a23*b12*a13+2*c12*c21*a32*b33*c23*a11-2*c13*c11*a32*b31*c22*a23-c12*c13*a31*c31*b22*a23+c12*c31*c33*a21*b23*a12+c12*c32*c33*a21*b11*a23-c23*b31*a31*c12^2*a23+c23*c31^2*a12*b12*a23+c21*c22*c32*a33*b11*a13-c21*c32*c33*a12*b11*a23-c21*c32*c33*a12*b13*a21-c32*b33*a13*c21^2*a12+c22*c11*b33*a33*c12*a21+3*c11*c22*a33*c32*b21*a13-2*c22*c23*c31*a32*b13*a11-2*c22*c23*c33*a31*b11*a12+c11*c31*b33*c13*a22^2-c11*c31*c33*b13*a22^2-c22*c32*c33*a11*b11*a23+c11*a33*b33*c22^2*a11-c11*c31*b32*a23*c13*a22-c11*c33*b32*a22*c13*a21+c12*c32*b33*c13*a21^2-c12*c32*c33*b13*a21^2+3*c12*c32*b31*a13*c21*a23+3*c12*c32*b33*a11*c23*a21+c21*c31*b32*a13*c23*a12-2*c11*c32*c33*a21*b22*a13+c12*c32*c33*a11*b23*a21+c21*c31*c33*b23*a12^2+c12*a32*a33*b13*c21^2-2*c12*a32*b33*c21^2*a13+2*c11*c21*a32*b33*c22*a13+3*c11*c32*b33*a22*c21*a13-c22*c31*c32*a23*b11*a13-c22*c31*c32*a13*b13*a21+c11*a31*a32*c23^2*b12+c11*c23*a31*a32*c13*b22-3*c11*c22*a32*b23*a13*c31+2*c11*c22*a32*a33*c23*b11-c11*c21*a33*c22*a12*b33+c21*c23*c32*a32*b13*a11+c21*c23*c33*a32*b11*a12+c22*c32*c33*b23*a11^2-2*c22*c33^2*a21*b11*a12+c22*c23*c31*a31*b13*a12+c21*c33^2*a12*b22*a11-c11*c31*b33*a22*c12*a23+3*c13*c23*a32*b21*a11*c32+3*c13*c23*c32*a31*b12*a21-c23*a31*a33*c12^2*b21+c11*c21*a32*a33*c13*b22-c21^2*c33*a32*b13*a12+c23*c31^2*a12*b22*a13+c23*c32^2*a11*b11*a23-3*c13*c23*a32*c31*b21*a12+c22*c33^2*a11*b11*a22-c22*c33*b32*c23*a11^2+c22*c33^2*a11*b21*a12-3*c13*c21*c31*a32*b12*a23-2*c22*c31^2*a23*b13*a12+c22*c31*c32*b21*a13^2-c23*c32*c33*a11*b21*a12+c23*c32^2*a11*b21*a13-c23^2*c31*a32*b11*a12-3*c13*c32*b31*a21*c23*a12+3*c12*c22*a31*b23*a13*c31+3*c13*c21*c32*a32*b11*a23-3*c13*c21*c32*a33*b12*a21-c11*c23*a32^2*c13*b21+c11*c31*b32*c12*a23^2+c21*c22*c33*a31*b13*a12-2*c21*c22*c33*a31*b12*a13+2*c13*c11*a32*c31*b22*a23+c13*c11*a32*b33*c21*a22-2*c12*c31*c33*a22*b23*a11+c12*c31*c33*a21*b22*a13-c12*c33^2*a21*b11*a22+c13*c31*c33*a22*b12*a21+3*c13*c31*b32*a22*c21*a13+3*c12*c33*b32*a21*c21*a13+c13*c11*a31*b32*c22*a23-c11*c12*a33*c33*b21*a22-c11*c12*a33*c32*b21*a23-c11*a33^2*c22^2*b11-c11*a32^2*c23^2*b11+c11*c32^2*b11*a23^2+c11*c33^2*b11*a22^2+c22*a33^2*b22*c11^2+c23*a32^2*b23*c11^2-c32*b32*c11^2*a23^2-c33*b33*c11^2*a22^2-c12*a33^2*b12*c21^2-c12*a31^2*c23^2*b12+c12*c31^2*b12*a23^2+c12*c33^2*b12*a21^2+c21*a33^2*c12^2*b21+c23*a31^2*b23*c12^2-c31*b31*c12^2*a23^2-c33*b33*c12^2*a21^2-c13*a32^2*b13*c21^2-c13*a31^2*b13*c22^2+c13*c31^2*b13*a22^2+c13*c32^2*b13*a21^2+c21*a32^2*c13^2*b21+c22*a31^2*c13^2*b22-c31*b31*c13^2*a22^2-c32*b32*c13^2*a21^2-c21*c32^2*b21*a13^2-c21*c33^2*b21*a12^2+c32*b32*c21^2*a13^2+c33*b33*c21^2*a12^2-c22*c31^2*b22*a13^2-c22*c33^2*b22*a11^2+c31*b31*c22^2*a13^2+c33*b33*c22^2*a11^2-c23*c31^2*b23*a12^2-c23*c32^2*b23*a11^2+c31*b31*c23^2*a12^2+c32*b32*c23^2*a11^2+c22*c33^2*a21*b12*a11-c22^2*c33*a31*b13*a11+2*c22^2*c33*a31*b11*a13-c31*b33*a13*c22^2*a11-c33*b31*a13*c22^2*a11-c23*b32*a32*c11^2*a23+c23*c31^2*a22*b13*a12-2*c23*c31^2*a22*b12*a13+c23*c31*c33*b21*a12^2-2*c23*c32^2*a21*b11*a13+c23*c32^2*a21*b13*a11+c23*c32*c33*b22*a11^2+2*c23^2*c31*a32*b12*a11+2*c23^2*c32*a31*b11*a12-c23^2*c32*a31*b12*a11-c31*b32*a12*c23^2*a11-c32*b31*a12*c23^2*a11+c31*a31*b23*c12^2*a23-c31*a31*b12*c23^2*a12+c32*a32*b23*c11^2*a23+c33*a33*b21*c12^2*a21-c33*a33*b12*c21^2*a12-c33*a33*b11*c22^2*a11+2*c22*c31*c32*a23*b13*a11-c22*c31*c33*a13*b11*a22-c22*c31*c33*a13*b12*a21+2*c22*c31*c33*a12*b11*a23+2*c22*c31*c33*a12*b13*a21-c22*c31*c33*a11*b12*a23-c22*c31*c33*a11*b13*a22-2*c22*c31*b31*a13*c23*a12+c22*c31*b33*a12*c23*a11-c22*c31*c33*a13*b21*a12+2*c22*c31*c33*a13*b22*a11-c22*c31*c33*a12*b23*a11+c22*c32*b31*a13*c23*a11+c22*c33*b31*a12*c23*a11-c31*c11*a33*b22*c13*a22+c31*c21*a32*b13*c22*a13+c31*c21*a33*b12*c23*a12+c23*c11*b32*a32*c13*a21+c23*c12*b31*a31*c13*a22+c23*c22*c31*a33*b11*a12-2*c23*c22*c31*a33*b12*a11+c23*c22*c32*a31*b13*a11-c23*c31*c32*a11*b13*a22-c23*c31*c33*a12*b12*a21+2*c23*c31*c33*a22*b12*a11-c23*c31*c33*a22*b11*a12-c23*c31*c32*a13*b21*a12-c23*c31*c33*a12*b22*a11-c31*c11*a32*b23*c12*a23-c32*c11*a31*b23*c12*a23-c32*c12*a33*b21*c13*a21+c32*c22*a33*b11*c23*a11-c33*c11*a31*b22*c13*a22+c33*c22*a32*b11*c23*a11+3*c12*c31*b33*a23*c21*a12-3*c12*c31*b33*a23*c22*a11+3*c12*c31*b33*a21*c22*a13-3*c12*c31*b33*a21*c23*a12+c12*c31*c33*a23*b21*a12-2*c12*c31*c33*a22*b21*a13-3*c12*c32*b31*a23*c23*a11-3*c12*c32*b33*a21*c21*a13-2*c12*c32*c33*a11*b21*a23+c12*c32*c33*a21*b21*a13-3*c12*c33*b31*a23*c21*a12+3*c12*c33*b31*a23*c22*a11+3*c12*c33*b31*a21*c23*a12-3*c12*c33*b32*a11*c23*a21-c13*c11*a33*c32*b22*a21-2*c13*c12*a31*b32*c21*a23-c13*c12*a31*c32*b23*a21+2*c13*c12*a31*c32*b21*a23+c13*c12*a31*b33*c22*a21+c13*c12*a32*b31*c21*a23-2*c13*c12*a33*b31*c22*a21+2*c13*c12*a33*c31*b22*a21-c13*c12*a33*c31*b21*a22-c13*c21*a31*a32*c23*b12+2*c13*c21*a31*a32*b13*c22-c13*c21*a31*b32*c22*a13+3*c13*c21*a31*c32*b22*a13-c13*c21*a31*a33*b12*c22+3*c13*c21*c31*b12*a22*a33-c13*c21*a32*b31*c23*a12-c13*c21*a32*b31*c22*a13+3*c13*c21*a32*c31*b23*a12-3*c13*c21*a32*c31*b22*a13-c13*c21*a32*b32*c23*a11-3*c13*c21*a32*c32*b23*a11-c13*c21*a32*a33*c22*b11-c13*c21*a32*b33*c22*a11+3*c13*c21*a32*c33*b22*a11+2*c13*c21*a33*c22*a12*b31+3*c13*c21*c33*a32*b12*a21-3*c13*c21*c33*a32*b11*a22-c13*c22*a31*a32*c23*b11-c13*c22*a31*b32*c23*a11+3*c13*c22*a31*c32*b23*a11+3*c13*c22*a31*c33*b21*a12+3*c13*c22*c31*a31*b12*a23+2*c13*c22*a32*b31*c23*a11-3*c13*c22*a32*b21*a11*c33-3*c13*c22*c32*a31*b11*a23-3*c13*c22*c33*a31*b12*a21+3*c13*c22*c33*a31*b11*a22+3*c13*c23*c31*a32*b11*a22-3*c13*c23*c32*b11*a21*a32+c13*c31*c32*a23*b12*a21-2*c13*c31*c32*a22*b13*a21-3*c13*c31*b32*a21*c22*a13+3*c13*c31*b32*a21*c23*a12-2*c13*c31*c32*a23*b21*a12-2*c13*c31*c32*a23*b22*a11+c13*c31*c32*a22*b23*a11+c13*c31*c32*a21*b23*a12-3*c13*c31*b33*a12*c21*a22+c13*c31*c33*a12*b21*a22+c13*c31*c33*a22*b22*a11-2*c13*c31*c33*a12*b22*a21+c13*c32*c33*a21*b11*a22-3*c13*c32*b31*a22*c21*a13+3*c13*c32*b33*a21*c21*a12-3*c13*c32*b33*a11*c22*a21+c13*c32*c33*a21*b21*a12-2*c13*c32*c33*a11*b21*a22-3*c13*c33*b31*a22*c22*a11-3*c13*c33*b32*a21*c21*a12+3*c13*c33*b32*a11*c22*a21+c21*c11*b32*c13*a23*a32+c21*c11*b33*c12*a22*a33-3*c12*c21*c32*a33*b11*a23-c12*c21*a33*b31*c23*a12-c12*c21*a33*b31*c22*a13-c12*c21*a33*b32*c23*a11-3*c12*c21*a33*c33*b22*a11-3*c12*c21*c33*a32*b13*a21-c12*c22*a31*c23*a13*b31-c12*c22*a31*a33*c23*b11+c12*c22*a31*a33*c13*b21-c12*c22*a31*b33*c23*a11-3*c12*c22*a31*c33*b23*a11-3*c12*c22*c31*b13*a23*a31+3*c12*c22*c31*a33*b11*a23+2*c12*c22*a33*b31*c23*a11-3*c12*c22*a33*c31*b21*a13+3*c12*c22*a33*b21*a11*c33+3*c12*c22*c33*a31*b13*a21-3*c12*c22*c33*b11*a21*a33+c12*c23*a31*a32*c13*b21+3*c12*c23*a31*c32*b21*a13+3*c12*c23*a31*c33*b22*a11+3*c12*c23*c31*a31*b13*a22-3*c12*c23*c31*a32*b11*a23+c21*c22*c33*a33*b11*a12+c21*c22*c33*a33*b12*a11+c21*c23*c32*a31*b12*a13-2*c21*c23*c32*a31*b13*a12+c21*c23*c32*a32*b11*a13+2*c21*c31*c32*a23*b13*a12-c21*c31*c32*a13*b13*a22-c21*c31*c33*a12*b12*a23-c21*c31*c33*a22*b13*a12+2*c21*c31*c33*a22*b12*a13-c21*c31*c32*a13*b23*a12-c21*c32*c33*a13*b12*a21+2*c21*c32*c33*a11*b12*a23+2*c21*c32*c33*a11*b13*a22+c21*c32*b31*a13*c23*a12-2*c21*c32*b32*a13*c23*a11+c21*c32*b33*a13*c22*a11+2*c21*c32*c33*a13*b21*a12-c21*c32*c33*a13*b22*a11-c21*c32*c33*a12*b23*a11+c21*c33*b31*a12*c22*a13+c21*c33*b32*a13*c22*a11+c21*c33*b32*a12*c23*a11-2*c21*c33*b33*a12*c22*a11+c22*c21*c31*a33*b12*a13+c22*c23*c31*a31*b12*a13+c22*c23*c31*a32*b11*a13+c22*c23*c33*a31*b12*a11+c22*c12*b31*c13*a23*a31-2*c22*c21*c33*a32*b11*a13-c11*c32^2*a13*b21*a23-c11*c33^2*a22*b12*a21+c11*c33*b31*c13*a22^2-c11*c33^2*a12*b21*a22-c11*c33^2*a22*b22*a11+2*c11^2*a32*b33*c22*a23-c11^2*a32*b33*c23*a22-2*c11^2*a32*c33*b22*a23+c11^2*a32*c33*b23*a22-c22*a32*a33*b23*c11^2-c23*a32*a33*b22*c11^2+c32*b33*a23*c11^2*a22+c12*a33*b32*c21^2*a13+c12*a33*b33*c21^2*a12+c12*c21*a33^2*c22*b11+c12*c22*a31^2*b13*c23-c12*c22*a31^2*c13*b23-c12*c23*a31^2*c13*b22+c12*a31*b31*c23^2*a12+c12*a31*a32*c23^2*b11+c12*a31*b32*c23^2*a11-2*c12*a32*b31*c23^2*a11-c12*c31^2*a23*b13*a22-c12*c31^2*a13*b22*a23-c12^2*a33*b31*c21*a23-c12*c33^2*a21*b21*a12+2*c12*c33^2*a11*b21*a22-c12*c33^2*a11*b22*a21+c33*b31*a23*c12^2*a21+c13*a32*a33*b12*c21^2+c13*a32*b33*c21^2*a12-2*c13*a33*b32*c21^2*a12-c13*c31^2*a22*b12*a23-c13*c31*c33*b11*a22^2+2*c13*c31^2*a12*b22*a23-c13*c31^2*a12*b23*a22-c13*c32*c33*b12*a21^2+2*c13*c32^2*a11*b21*a23-c13*c32^2*a21*b21*a13-c13*c32^2*a11*b23*a21+2*c13^2*a31*b32*c21*a22+c13^2*a31*c32*b22*a21-c13^2*a32*b31*c21*a22-c21*a31*a32*c13^2*b22-c22*a31*a32*c13^2*b21+c31*b32*a22*c13^2*a21+c32*b31*a22*c13^2*a21-c21*b33*a33*c12^2*a21-c21*b32*a32*c13^2*a21+c21*c31*c32*b22*a13^2-c21*c31*b33*c23*a12^2-2*c21*c32^2*a23*b13*a11+c21*c32^2*a23*b11*a13+c21*c32^2*a13*b13*a21-c21*c32*b31*c22*a13^2+c21*c32^2*a13*b23*a11+c12*c13*a32*c21*a21*b33+c12*c13*a33*b31*c21*a22+c12*c13*a33*c21*a21*b32-c12*c21*a31*a32*b13*c23+c12*c21*a31*a32*c13*b23-c12*c21*a31*c23*a13*b32-3*c12*c21*a31*b23*a13*c32+2*c12*c21*a31*a33*c23*b12-c12*c21*a31*a33*b13*c22-c12*c21*a31*b33*c23*a12+2*c12*c21*a31*b33*c22*a13+3*c12*c21*a31*c33*b23*a12+3*c12*c21*c31*b13*a23*a32-3*c12*c21*c31*a33*b13*a22+2*c12*c21*a32*c23*a13*b31-c12*c21*a32*a33*c23*b11-2*c12*c21*a32*a33*c13*b21-c11*c33*b31*a22*c12*a23-c11*c33*b32*a23*c12*a21-c11*c12*a33*c33*b22*a21+2*c11*c12*a33*c32*b23*a21+c11*c12*a33*b31*c22*a23-c11*c12*a31*c33*b23*a22+2*c11*c13*a31*c32*b23*a22+c11*c13*a31*c22*a22*b33+c11*c13*a32*b31*c23*a22-c11*c13*a32*c32*b23*a21-c11*c13*a32*c32*b21*a23-2*c11*c13*a32*b33*c22*a21+c11*c13*a33*c22*a22*b31+c11*c13*a33*b32*c22*a21-2*c11*c13*a31*b32*c23*a22-c11*c21*a32*c23*a13*b32+3*c11*c21*a32*b23*a13*c32-c11*c21*a32*a33*c23*b12+c11*c21*a32*a33*b23*c12-c11*c21*a32*a33*b13*c22-c11*c21*a32*b33*c23*a12-3*c11*c21*a32*c33*b23*a12-3*c11*c21*c32*b13*a23*a32+3*c11*c21*c32*a33*b12*a23+2*c11*c21*a33*b32*c23*a12-c11*c21*a33*b32*c22*a13-3*c11*c21*a33*c32*b22*a13+3*c11*c21*c33*a32*b13*a22-3*c11*c21*c33*b12*a22*a33-c11*c22*a31*a32*b13*c23+c11*c22*a31*a32*c13*b23+2*c11*c22*a31*c23*a13*b32-c11*c22*a31*a33*c23*b12-2*c11*c22*a31*a33*c13*b22-3*c11*c22*c31*a33*b12*a23+3*c11*c22*c31*a33*b13*a22-c11*c22*a32*c23*a13*b31-c11*c22*a32*b33*c23*a11+3*c11*c22*a32*c33*b23*a11+3*c11*c22*c32*b13*a23*a31-3*c11*c22*a33*c33*b21*a12-3*c11*c22*c33*a31*b13*a22+3*c11*c22*c33*a33*b12*a21-2*c11*c23*a31*a32*b23*c12-3*c11*c23*c31*a32*b13*a22+3*c11*c23*a32*c31*b22*a13-3*c11*c23*a32*c32*b21*a13+c11*c23*a32*a33*c12*b21+3*c11*c23*a32*c33*b21*a12-3*c11*c23*a32*c33*b22*a11-3*c11*c23*c32*a31*b12*a23+3*c11*c23*c32*a32*b13*a21-3*c11*c23*a33*b22*a12*c31+3*c11*c23*a33*c32*b22*a11+3*c11*c23*c33*b12*a22*a31-3*c11*c23*c33*a32*b12*a21+c11*c31*c33*a22*b12*a23+3*c11*c31*b32*a13*c22*a23-2*c11*c31*c32*a13*b23*a22+c11*c31*c32*a23*b23*a12+c11*c31*c32*a13*b22*a23+3*c11*c31*b33*a12*c23*a22-3*c11*c31*b33*a22*c22*a13+c11*c31*c33*a12*b23*a22-2*c11*c31*c33*a12*b22*a23+c11*c31*c33*a22*b22*a13+2*c11*c32*b32*a23*c13*a21-c11*c32*b33*a22*c13*a21-2*c11*c32*c33*a23*b11*a22-3*c11*c32*b31*a13*c22*a23+3*c11*c32*b33*a23*c22*a11-3*c11*c32*b33*a22*c23*a11+c11*c32*c33*a23*b21*a12+c11*c32*c33*a23*b22*a11+c11*c32*c33*a22*b21*a13+2*c11*c33*b33*a22*c12*a21+3*c11*c33*b32*a23*c21*a12-3*c11*c33*b32*a22*c21*a13+3*c11*c33*b32*a22*c23*a11+3*c11*c33*b31*a22*c22*a13+c12*c11*a33*b32*c21*a23+2*c12*c11*a33*c31*b23*a22-c12*c11*a33*c31*b22*a23-2*c12*c11*a33*b31*c23*a22+2*c12*c11*a32*c33*b21*a23-c12*c11*a32*c33*b23*a21-2*c12*c11*a32*b33*c21*a23+c12*c11*a31*b33*c23*a22-2*c12*c13*a31*b33*c21*a22+2*c12*c13*a31*c33*b21*a22-c12*c13*a31*c33*b22*a21-2*c12*c13*a32*b31*c23*a21+2*c12*c13*a32*c31*b23*a21+3*c12*c23*c32*a31*b11*a23-3*c12*c23*c32*a31*b13*a21+3*c12*c23*a33*c31*b21*a12-3*c12*c23*a33*b21*a11*c32-3*c12*c23*c33*a31*b11*a22+2*c12*c31*b31*a23*c13*a22-c12*c31*b32*a23*c13*a21+c11*c31*c32*a23*b13*a22,3*c23*c32*a31*a13*b12*a21+3*c11*a32*b33*a22*c21*a13+c11*a31*a33*c12*b23*a22+2*c11*c32*a33*a23*b12*a21-2*c23*a33*c32*a11*b21*a12-c32*b33*a13*c12*a21^2+3*c11*a33*c32*a23*b22*a11+c21*a33*b32*a12*c23*a11-c33*b33*a12*a11*c22*a21-c23*a31*a33*c12*b21*a12+c11*b32*a31*c12*a23^2-3*c13*a31*b33*a12*c21*a22-2*c11*a31*a32*b23*c12*a23-c13*a31^2*b12*c23*a22+c13*c31*a31*b13*a22^2+c11*a32*a33*b11*c23*a22-3*c13*a31*b32*a21*c22*a13-c31*b33*a12*a23*c22*a11+3*c12*a31*c33*a23*b22*a11-c21*a31*a32*b23*c12*a13-2*c22*a31^2*b23*c13*a12+c22*a31^2*c13*b22*a13-2*c22*a33^2*b21*c11*a12-3*c22*c31*a31*a23*b13*a12-c31^2*a13*a22*b12*a23-c31^2*a12*a23*b13*a22-2*c32*c33*a11*a23*b11*a22+c31*c33*a21*b23*a12^2+c11*b31*a33*c13*a22^2-2*c21*a32*c33*a12*b23*a11-c11*c32*a33*a23*b11*a22+c32*b31*a23*a13*c12*a21-c21*a33*b31*c23*a12^2+c22*a31^2*c23*b12*a13-c23*a32*c32*b23*a11^2-c23*a32*c33*b22*a11^2+2*c13*c32*a31*a23*b12*a21-c11*b33*a32*a22*c13*a21+2*c13*c32*a33*a21*b11*a22-c31*b32*a12*c11*a23^2+2*c31*b32*a11*c12*a23^2+c21*a32*c31*a13*b23*a12+c13*c32*a32*b13*a21^2-2*c13*c32*a33*b12*a21^2-c11*c33*a32*a23*b12*a21+c11*a31*a33*b22*c12*a23-c11*c32*a33*a22*b13*a21-c23*a31*a32*c12*b23*a11-2*c11*c32*a31*b12*a23^2-a31*a32*b21*c13^2*a22-a31*a32*b22*c13^2*a21+c11*a32*a33*c21*b13*a22-c22*a31*a33*c11*b22*a13+c21*a33^2*c22*b12*a11-3*c13*a32*c31*a23*b21*a12+3*c13*a33*b31*a12*c21*a22+c32*c33*a21*a12*b11*a23+c21*a32*c33*a13*b21*a12+c23*a31*c33*a12*b22*a11-c11*a32^2*c13*b21*a23-c31*c32*a12*b11*a23^2-c31*c32*a11*b12*a23^2-c31*c33*a12*a23*b22*a11-a31*b32*a12*c23^2*a11-a32*b31*a12*c23^2*a11+c21*a33*c32*a12*b23*a11+3*c11*a32*c31*a13*b22*a23-c31*b33*a13*c11*a22^2+2*c31*b33*a11*c13*a22^2+3*c13*a31*b32*a21*c23*a12-3*c22*c32*a33*a21*b13*a11-c11*a33^2*c12*b21*a22-c11*a33^2*b12*c21*a22+c11*a31*a32*c13*b22*a23-2*c32*b31*a23*a13*c11*a22-2*c32*b31*a23*a12*c13*a21+2*c33*b32*a11*a21*c22*a13-c33*b32*a11*a21*c23*a12+c21*a33^2*c12*b21*a12-3*c11*a33*c33*a12*b21*a22-c22*a31*a33*b11*c23*a12+c11*b33*a31*c13*a22^2-2*c11*c33*a31*b13*a22^2-c21*a31*a32*c23*b12*a13+c23*a31*c31*a12*b22*a13-c11*a32^2*b13*c21*a23+3*c11*a32*b31*a23*c23*a12-2*c13*a31*a33*c22*b12*a21-2*c11*a32*a33*c22*b13*a21-c33^2*a22*b22*a11^2+c11*a32*a33*c21*b12*a23-c12*a31^2*b13*c22*a23+c12*c31*a31*b12*a23^2-2*c12*c31*a32*b11*a23^2-2*c12*a31*a33*c21*b13*a22+b32*a33*a23*c11^2*a22+c31*b31*a13*a22*c12*a23+2*c32*b31*a12*c11*a23^2-c33*b32*a12*c13*a21^2-c33*b33*a12*c12*a21^2+c22*a33*c31*a12*b23*a11+2*c22*a31*a33*c11*b23*a12+c23*a32*c31*a13*b22*a11+2*c11*a32^2*c23*b13*a21+3*c12*a33*c32*a11*b23*a21+3*c12*a33*c33*a11*b21*a22+c31*c33*a22*a12*b11*a23+3*c21*c33*a32*a11*b13*a22+3*c21*c33*a33*a22*b11*a12+c22*a33*b31*a12*c23*a11+3*c13*a31*c32*a22*b23*a11+3*c13*a31*c32*a21*b22*a13+c22*a31*b33*a12*c23*a11+c22*a31*c33*a13*b21*a12-3*c12*a33*c31*a22*b21*a13-c21*a31*b33*c23*a12^2+2*c21*a31*c33*b23*a12^2+c21*a32^2*c23*b11*a13+2*c31*c33*a22*a13*b22*a11-c31*b31*a12*c12*a23^2-c31*b31*a13*c13*a22^2+3*c12*a31*b33*a21*c22*a13+3*c22*c31*a33*a11*b13*a22+c22*a32*b31*a13*c23*a11+3*c11*a32*c33*a23*b21*a12+c33^2*a12*a11*b22*a21+3*c13*a31*b33*a22*c22*a11+c21*a32^2*b23*c11*a13-2*c21*a32^2*b23*c13*a11+3*c11*a33*b32*a23*c21*a12-3*c22*c31*a33*a11*b12*a23+3*c11*a33*b32*a22*c23*a11+2*c22*a32*a33*b21*c11*a13+a31*a32*b11*c23^2*a12+a31*a32*b12*c23^2*a11+c12*a31*a32*b23*c13*a21+c12*a31*a32*c13*b21*a23+2*c11*c33*a32*a22*b13*a21-c11*c33*a33*a22*b12*a21-2*c21*a31*c33*a12*b22*a13-c31*b31*a13*a12*c23*a22+2*c32*b31*a13*a23*c21*a12+c13*a31*a33*b12*c21*a22+2*c12*c33*a31*a22*b13*a21+2*c12*c33*a32*a21*b11*a23-c11*b33*a32*a23*c12*a21+c22*a31*c31*a13*b23*a12-c31*b32*a23*a12*c23*a11+2*c23*a31*a32*c11*b22*a13-3*c13*a31*c33*a12*b22*a21+c22*a33*c33*a11*b21*a12-2*c22*a33*c31*a13*b21*a12+c22*a33*c31*a13*b22*a11+c22*a31^2*c23*b13*a12+c22*a31^2*b23*c12*a13-2*c21*a32*b32*a13*c23*a11-3*c12*a33*b31*a23*c21*a12-c23*a32*a33*c11*b22*a11-c11*a32^2*b23*c13*a21+b31*a32*a22*c13^2*a21+b32*a31*a22*c13^2*a21-c33^2*a11*a22*b12*a21-2*c33*b31*a23*c21*a12^2+c33*b31*a21*c23*a12^2+3*c11*a33*c31*a12*b23*a22-3*c11*a33*c32*a21*b22*a13-2*c22*a31*b31*a13*c23*a12+c11*a31*a32*c23*b12*a23-c22*a32*a33*c11*b23*a11+3*c13*a31*c33*a12*b21*a22-c33^2*a21*b21*a12^2-c13*c32*a32*a21*b11*a23-c13*a32^2*c21*b13*a21-c13*a32^2*b11*c23*a21-c33*b32*a21*a13*c21*a12-3*c21*c33*a33*a22*b12*a11-c22*a31*a32*c23*b11*a13-a33*b32*a13*c21^2*a12+c21*a33^2*c22*b11*a12+c12*c33*a33*b12*a21^2+2*c13*a31^2*c22*b12*a23-c13*a31^2*c22*b13*a22+3*c21*c32*a32*a23*b11*a13-3*c22*c33*a31*a13*b12*a21+c12*b33*a32*c13*a21^2-2*c12*c33*a32*b13*a21^2+c33*b31*a22*a11*c12*a23+c11*c32*a32*b11*a23^2-3*c11*a32*c31*a13*b23*a22+c13*a31*a32*c21*b13*a22-2*c13*a31*a32*b11*c22*a23-c13*c31*a31*a22*b12*a23+2*c13*c31*a32*a23*b11*a22-c12*a33^2*c21*b12*a21-c12*a33^2*b11*c22*a21-2*c22*a32*c31*a13*b23*a11-c22*a32*a33*b21*c13*a11+c33*b31*a22*a12*c13*a21+c33*b31*a12*a23*c12*a21-c21*a31*a33*b22*c13*a12-c21*a31*a33*c12*b23*a12-c13*c31*a32*a22*b13*a21+c31*b33*a12*a23*c12*a21-3*c21*c33*a32*a12*b13*a21+2*c12*c31*a32*a23*b13*a21-c21*a32*a33*c11*b22*a13+c21*a33*b32*a13*c22*a11+3*c13*a31*c31*a12*b22*a23-c22*a31*a33*c12*b23*a11-c33*b31*a11*c13*a22^2+2*c33*b32*a13*c12*a21^2+2*c32*b33*a12*c13*a21^2-c32*c33*a13*b12*a21^2+c32*b32*a11*a23*c13*a21-c31*c33*a12*a22*b21*a13+c11*a31*a33*b12*c23*a22+2*c13*c31*a33*a22*b12*a21-2*c13*a32*a33*c21*b11*a22+c33*b32*a11*a23*c11*a22+c33*b33*a12*a21*c11*a22-3*c23*c32*a31*a11*b12*a23-3*c23*c32*a32*a21*b11*a13-c32*b31*a11*c12*a23^2+c31*c32*a22*b21*a13^2+c12*a32*a33*b11*c23*a21+3*c12*a32*b33*a11*c23*a21-3*c11*a31*b33*a22*c22*a13-c13*c33*a32*a21*b11*a22+3*c13*a32*c32*a11*b21*a23-a31^2*b12*c23^2*a12+a31*b31*c23^2*a12^2+a32^2*b23*c11^2*a23-b32*a32*c11^2*a23^2+a33^2*b22*c11^2*a22-b33*a33*c11^2*a22^2+a31^2*b23*c12^2*a23-b31*a31*c12^2*a23^2+a33^2*b21*c12^2*a21-b33*a33*c12^2*a21^2+a31^2*b22*c13^2*a22-b31*a31*c13^2*a22^2+a32^2*b21*c13^2*a21-b32*a32*c13^2*a21^2-a32^2*b13*c21^2*a13+a32*b32*c21^2*a13^2-a33^2*b12*c21^2*a12+a33*b33*c21^2*a12^2-a31^2*b13*c22^2*a13+a31*b31*c22^2*a13^2-a33^2*b11*c22^2*a11+a33*b33*c22^2*a11^2-a32^2*b11*c23^2*a11+a32*b32*c23^2*a11^2+c31^2*a12*b12*a23^2+c31^2*a13*b13*a22^2-c31^2*a23*b23*a12^2-c31^2*a22*b22*a13^2+c32^2*a11*b11*a23^2+c32^2*a13*b13*a21^2-c32^2*a23*b23*a11^2-c32^2*a21*b21*a13^2+c33^2*a12*b12*a21^2+c33^2*a11*b11*a22^2+3*c22*c33*a31*a12*b13*a21-3*c22*c33*a31*a11*b13*a22-3*c22*c33*a33*a21*b11*a12+3*c22*c33*a33*a21*b12*a11-2*c23*a33*c31*a12*b22*a11+2*c23*a31*a32*b21*c12*a13-c23*a31*a32*b21*c13*a12-c23*a31*a32*c11*b23*a12-c23*a31*a32*b22*c13*a11-c23*a31*a33*b22*c11*a12+2*c23*a31*a33*b22*c12*a11+c23*a31*c32*a13*b21*a12-2*c23*a31*c32*a13*b22*a11+c23*a31*c32*a12*b23*a11+3*c23*c31*a31*a22*b13*a12-3*c23*c31*a31*a22*b12*a13+3*c23*c31*a32*a13*b11*a22-3*c23*c31*a32*a12*b11*a23+3*c23*c31*a32*a11*b12*a23-3*c23*c31*a32*a11*b13*a22+2*c23*a32*a33*b21*c11*a12-c23*a32*a33*b21*c12*a11-2*c23*a32*c31*a13*b21*a12+c23*a32*c31*a12*b23*a11+c23*a32*c32*a11*b21*a13+c23*a32*c33*a11*b21*a12+3*c23*c32*a31*a12*b11*a23-3*c23*c32*a31*a12*b13*a21+3*c23*c32*a32*a21*b13*a11+3*c23*c33*a31*a22*b12*a11-3*c23*c33*a31*a22*b11*a12+3*c23*c33*a32*a21*b11*a12-3*c23*c33*a32*a21*b12*a11+c31*b31*a12*a23*c13*a22+c31*b32*a23*a13*c11*a22-2*c31*b32*a23*a13*c12*a21+c31*b32*a23*a12*c13*a21-2*c31*b32*a23*a11*c13*a22+c31*b32*a13*a22*c13*a21-c11*a33^2*c22*b11*a22+2*c11*a33^2*c22*b12*a21-c11*a33^2*b22*c12*a21+c11*c33*a33*b11*a22^2-a31*a33*b21*c12^2*a23-a31*a33*c12^2*b23*a21+b31*a33*a23*c12^2*a21+b33*a31*a23*c12^2*a21-c12*a31^2*c23*b12*a23+2*c12*a31^2*c23*b13*a22-c12*a31^2*b23*c13*a22-c12*a31^2*c13*b22*a23+c12*b32*a33*c13*a21^2+c12*c32*a31*b11*a23^2+c12*c32*a33*b13*a21^2+2*c12*a33^2*c21*b11*a22-2*c13*c31*a33*b11*a22^2+2*c13*a32^2*c21*b11*a23+c13*c33*a31*b11*a22^2+c13*c33*a32*b12*a21^2-c21*a31*b32*c22*a13^2+2*c21*a31*c32*b22*a13^2+c21*a32^2*c23*b13*a11+c21*a32^2*c13*b21*a13-c21*a32*b31*c22*a13^2-c21*a32*c31*b22*a13^2-c21*a32*c32*b21*a13^2+a32*a33*c21^2*b12*a13+a32*a33*c21^2*b13*a12-a32*b33*a13*c21^2*a12+c21*a33^2*b22*c11*a12-2*c21*a33^2*b22*c12*a11-c21*a33*c31*b23*a12^2-c21*a33*c33*b21*a12^2-c22*a31*c31*b22*a13^2-c22*a31*c32*b21*a13^2+2*c22*a32*c31*b21*a13^2-c22*a32*b33*c23*a11^2+2*c22*a32*c33*b23*a11^2+c22*a33^2*b21*c12*a11+c22*a33^2*c11*b22*a11-c22*a33*b32*c23*a11^2-c22*a33*c32*b23*a11^2-c22*a33*c33*b22*a11^2+a31*a33*b11*c22^2*a13+a31*a33*c22^2*b13*a11-a31*b33*a13*c22^2*a11-a33*b31*a13*c22^2*a11-2*c23*a31^2*b22*c12*a13+c23*a31^2*b22*c13*a12+c23*a31^2*c12*b23*a12-c23*a31*c31*b23*a12^2-c23*a31*c33*b21*a12^2-2*c23*a32^2*b21*c11*a13+c23*a32^2*b21*c13*a11+c23*a32^2*c11*b23*a11+2*c23*a33*c31*b21*a12^2+2*c23*a33*c32*b22*a11^2-c31*c33*a13*b11*a22^2-c31*c33*a11*b13*a22^2+c31*b31*a23*c23*a12^2+c31*b31*a22*c22*a13^2+c31*b32*a22*c21*a13^2-2*c31*b32*a21*c22*a13^2+c31*c32*a21*b22*a13^2+c31^2*a13*a12*b23*a22+c31^2*a13*a12*b22*a23+c31*b33*a23*c21*a12^2-2*c31*b33*a21*c23*a12^2+c31*c33*a23*b21*a12^2+c11*b31*a32*c12*a23^2-a32*a33*c11^2*b22*a23-a32*a33*c11^2*b23*a22+b33*a32*a23*c11^2*a22+c11*c31*a32*b12*a23^2+c11*c31*a33*b13*a22^2-c11*a32^2*c23*b11*a23-c32*b32*a11*c11*a23^2-c32*b32*a13*c13*a21^2-c32*c33*a12*b13*a21^2-c32^2*a13*a21*b11*a23-c32^2*a11*a23*b13*a21+c32^2*a13*a11*b21*a23-2*c32*b31*a22*c21*a13^2+c32*b31*a21*c22*a13^2+c32*b32*a23*c23*a11^2+c32*b32*a21*c21*a13^2+c32*b33*a23*c22*a11^2-2*c32*b33*a22*c23*a11^2+c32*c33*a23*b22*a11^2+c32*c33*a22*b23*a11^2+c32^2*a13*a11*b23*a21+2*c33*b31*a13*c11*a22^2-c33*b33*a11*c11*a22^2-c33^2*a12*a21*b11*a22-2*c33*b32*a23*c22*a11^2+c33*b32*a22*c23*a11^2+c33*b33*a21*c21*a12^2+c33*b33*a22*c22*a11^2+c33^2*a12*a11*b21*a22-3*c13*a31*c31*a12*b23*a22-c13*c31*a32*a23*b12*a21+c13*a32*a33*c21*b12*a21+c13*a32*a33*b11*c22*a21-3*c13*a32*b31*a22*c21*a13+3*c13*a32*b31*a22*c23*a11+3*c13*a32*b31*a21*c22*a13-3*c13*a32*b31*a21*c23*a12+3*c13*a32*c31*a22*b21*a13-3*c13*a32*c31*a21*b22*a13+3*c13*a32*c31*a21*b23*a12+3*c13*a32*b33*a21*c21*a12-3*c13*a32*b33*a11*c22*a21-3*c13*a32*c33*a11*b21*a22+3*c13*a32*c33*a11*b22*a21-3*c13*a32*c32*a11*b23*a21-c13*c32*a31*a23*b11*a22-c13*c32*a31*a22*b13*a21-3*c13*a33*b31*a22*c22*a11-3*c13*a33*b32*a21*c21*a12+3*c13*a33*b32*a11*c22*a21-c13*c33*a31*a22*b12*a21-c21*a31*a32*c23*b13*a12+2*c21*a31*a32*b23*c13*a12-c21*a31*a32*c13*b22*a13+2*c21*a31*a32*b13*c22*a13+c21*a31*b32*a13*c23*a12-2*c21*a31*c32*a13*b23*a12-c21*a31*a33*c22*b12*a13-c21*a31*a33*c22*b13*a12+2*c21*a31*a33*b22*c12*a13+2*c21*a31*a33*b12*c23*a12+c21*a31*b33*a12*c22*a13+3*c21*c31*a32*a23*b13*a12-3*c21*c31*a32*a23*b12*a13+3*c21*c31*a33*a22*b12*a13-3*c21*c31*a33*a22*b13*a12-c21*a32*a33*b21*c12*a13-c21*a32*a33*b21*c13*a12-c21*a32*a33*c11*b23*a12-c21*a32*a33*b11*c22*a13-c21*a32*a33*b11*c23*a12-c21*a32*a33*c22*b13*a11+2*c21*a32*a33*b22*c13*a11+2*c21*a32*a33*c12*b23*a11-c21*a32*a33*b12*c23*a11+c21*a32*b31*a13*c23*a12-c11*c31*a33*a22*b12*a23-c11*c31*a32*a23*b13*a22+c11*a32*a33*b21*c12*a23+c11*a32*a33*b21*c13*a22+c11*a32*a33*b11*c22*a23+c11*a31*a32*b23*c13*a22-2*c11*a31*a32*c23*b13*a22+c22*a33*c32*a11*b21*a13+3*c22*c33*a31*a13*b11*a22+c21*a32*c32*a13*b23*a11+c21*a32*b33*a13*c22*a11+c21*a32*b33*a12*c23*a11+c21*a32*c33*a13*b22*a11-3*c21*c32*a32*a23*b13*a11-3*c21*c32*a33*a13*b12*a21-3*c21*c32*a33*a12*b11*a23+3*c21*c32*a33*a12*b13*a21+3*c21*c32*a33*a11*b12*a23+c21*a33*b31*a12*c22*a13+c21*a33*c31*a12*b22*a13+c21*a33*c32*a13*b21*a12-2*c21*a33*c32*a13*b22*a11-2*c21*a33*b33*a12*c22*a11+c21*a33*c33*a12*b22*a11-3*c21*c33*a32*a13*b11*a22+3*c21*c33*a32*a13*b12*a21-c22*a31*a32*c23*b13*a11-c22*a31*a32*b23*c11*a13+2*c22*a31*a32*b23*c13*a11-c22*a31*a32*c13*b21*a13-c22*a31*a33*b21*c12*a13+2*c22*a31*a33*b21*c13*a12-c22*a31*a33*b22*c13*a11-c22*a31*a33*b12*c23*a11+c22*a31*b32*a13*c23*a11+c22*a31*c32*a13*b23*a11+c22*a31*c33*a13*b22*a11-2*c22*a31*c33*a12*b23*a11+3*c22*c31*a31*a23*b12*a13-3*c22*c31*a33*a13*b11*a22+3*c22*c31*a33*a12*b11*a23+2*c22*a32*a33*b11*c23*a11-2*c22*a32*c33*a11*b21*a13+3*c22*c32*a31*a23*b13*a11-3*c22*c32*a31*a23*b11*a13+3*c22*c32*a33*a21*b11*a13+c11*a32*a33*b22*c13*a21+c11*a32*a33*c12*b23*a21-2*c11*a32*a33*b12*c23*a21-3*c11*a32*b31*a13*c22*a23+3*c11*a32*c32*a13*b23*a21-3*c11*a32*c32*a13*b21*a23-3*c11*a32*b33*a23*c21*a12+3*c11*a32*b33*a23*c22*a11-3*c11*a32*b33*a22*c23*a11-3*c11*a32*c33*a23*b22*a11+3*c11*a32*c33*a22*b23*a11-3*c11*a32*c33*a21*b23*a12-c11*b32*a31*a23*c13*a22+2*c11*b32*a32*a23*c13*a21-c11*b32*a33*a23*c12*a21-c11*b32*a33*a22*c13*a21+2*c11*c32*a31*a23*b13*a22-c11*c32*a32*a23*b13*a21-3*c11*a33*b32*a23*c22*a11-3*c11*a33*b32*a22*c21*a13+3*c11*a33*c32*a22*b21*a13-3*c11*a33*c32*a22*b23*a11+3*c11*a33*c33*a12*b22*a21-3*c11*a33*b31*a12*c23*a22+3*c11*a33*b31*a22*c22*a13-3*c11*a33*c31*a12*b22*a23-c11*b33*a31*a22*c12*a23+2*c11*b33*a33*a22*c12*a21+2*c11*c33*a31*a22*b12*a23-c11*c33*a32*a23*b11*a22-c11*b31*a33*a22*c12*a23-c11*b31*a32*a23*c13*a22+3*c11*a31*b33*a12*c23*a22-2*c11*a31*a33*b22*c13*a22+c11*a31*a33*c22*b13*a22-2*c11*a31*a33*c22*b12*a23+3*c11*a31*b32*a13*c22*a23-3*c11*a31*b32*a23*c23*a12+c11*a31*a32*b13*c22*a23+c12*a31*a32*c23*b11*a23-2*c12*a31*a32*c23*b13*a21+c12*a31*a32*b13*c21*a23+c12*a31*a33*c21*b12*a23+c12*a31*a33*b21*c13*a22+c12*a31*a33*b11*c22*a23-2*c12*a31*a33*b11*c23*a22+c12*a31*a33*c22*b13*a21+c12*a31*a33*b22*c13*a21+c12*a31*a33*b12*c23*a21-3*c12*a31*c31*a13*b22*a23+3*c12*a31*b32*a23*c23*a11-3*c12*a31*b32*a13*c21*a23-3*c12*a31*c32*a13*b23*a21+3*c12*a31*c32*a13*b21*a23+3*c12*a31*b33*a23*c21*a12-3*c12*a31*b33*a23*c22*a11-3*c12*a31*b33*a21*c23*a12-3*c12*a31*c33*a23*b21*a12-3*c12*a31*c33*a22*b23*a11+3*c12*a31*c33*a21*b23*a12+3*c12*a31*c31*a13*b23*a22+2*c12*b31*a31*a23*c13*a22-c12*b31*a32*a23*c13*a21-c12*b31*a33*a22*c13*a21-c12*c31*a31*a23*b13*a22+2*c12*c31*a33*a23*b11*a22-c12*c31*a33*a23*b12*a21-c12*c31*a33*a22*b13*a21-3*c12*a32*b31*a23*c23*a11+3*c12*a32*b31*a13*c21*a23-2*c12*a32*a33*c21*b11*a23+c12*a32*a33*c21*b13*a21-2*c12*a32*a33*b21*c13*a21-3*c12*a32*b33*a21*c21*a13-c12*b32*a31*a23*c13*a21-c12*c32*a31*a23*b13*a21-c12*c32*a33*a21*b11*a23+3*c12*a33*b31*a23*c22*a11-3*c12*a33*b31*a21*c22*a13+3*c12*a33*b31*a21*c23*a12+3*c12*a33*c31*a23*b21*a12+3*c12*a33*c31*a21*b22*a13-3*c12*a33*c31*a21*b23*a12-3*c12*a33*b32*a11*c23*a21+3*c12*a33*b32*a21*c21*a13-3*c12*a33*c32*a11*b21*a23-3*c12*a33*c33*a11*b22*a21-c12*b33*a31*a22*c13*a21-c12*c33*a31*a23*b11*a22-c12*c33*a31*a23*b12*a21-c12*c33*a33*a21*b11*a22-2*c13*a31*a32*c21*b12*a23+c13*a31*a32*b11*c23*a22+c13*a31*a32*c22*b13*a21+c13*a31*a32*b12*c23*a21+c13*a31*a33*c22*b11*a22+3*c13*a31*b32*a22*c21*a13-3*c13*a31*b32*a22*c23*a11-3*c13*a31*c32*a23*b22*a11-3*c13*a31*c32*a22*b21*a13+c31*c32*a23*a13*b11*a22+c31*c32*a23*a13*b12*a21+c31*c32*a23*a12*b13*a21+c31*c32*a23*a11*b13*a22-2*c31*c32*a13*a22*b13*a21+c31*b33*a22*a13*c12*a21+c31*b33*a22*a12*c11*a23-2*c31*b33*a22*a12*c13*a21-2*c31*b33*a22*a11*c12*a23+c31*c33*a22*a13*b12*a21+c31*c33*a22*a12*b13*a21+c31*c33*a22*a11*b12*a23-2*c31*c33*a12*a23*b12*a21-c31*b31*a13*a12*c22*a23-c31*b32*a13*a23*c21*a12+2*c31*b32*a13*a23*c22*a11-c31*b32*a13*a22*c23*a11+2*c31*b32*a13*a21*c23*a12-c31*c32*a13*a23*b21*a12-c31*c32*a13*a23*b22*a11-c31*c32*a13*a22*b23*a11-c31*c32*a13*a21*b23*a12+2*c31*c32*a23*a12*b23*a11-c31*b33*a12*a22*c21*a13+2*c31*b33*a12*a22*c23*a11+2*c31*b33*a12*a21*c22*a13-c31*b33*a22*a13*c22*a11-c31*c33*a12*a22*b23*a11-c31*c33*a12*a21*b22*a13+c32*b32*a13*a21*c11*a23+c32*b33*a21*a13*c11*a22-2*c32*b33*a21*a12*c11*a23+c32*b33*a21*a11*c12*a23-2*c32*b33*a21*a11*c13*a22+c32*b33*a11*a23*c11*a22+c32*c33*a21*a13*b11*a22+c32*c33*a21*a11*b12*a23+c32*c33*a21*a11*b13*a22+c32*b31*a23*a11*c13*a22+c32*b31*a13*a22*c13*a21-c32*b33*a11*a23*c21*a12-c32*b31*a13*a23*c22*a11+2*c32*b31*a13*a22*c23*a11-c32*b31*a13*a21*c23*a12-c32*b31*a23*a12*c23*a11-c32*b32*a13*a11*c23*a21-c32*b32*a13*a11*c21*a23+2*c32*b33*a11*a22*c21*a13-c32*b33*a11*a21*c22*a13+2*c32*b33*a11*a21*c23*a12-c32*b33*a21*a13*c21*a12-c32*c33*a11*a23*b21*a12-c32*c33*a11*a22*b21*a13-c32*c33*a11*a21*b22*a13-c32*c33*a11*a21*b23*a12+2*c32*c33*a21*a13*b21*a12-2*c33*b31*a22*a13*c12*a21-2*c33*b31*a22*a12*c11*a23-2*c33*b32*a21*a13*c11*a22+c33*b32*a21*a12*c11*a23-2*c33*b32*a21*a11*c12*a23+c33*b32*a21*a11*c13*a22+c33*b33*a11*a22*c12*a21+2*c33*b31*a12*a23*c22*a11+2*c33*b31*a12*a22*c21*a13-c33*b31*a12*a22*c23*a11-c33*b31*a12*a21*c22*a13-c33*b31*a22*a13*c22*a11+2*c33*b32*a11*a23*c21*a12-c33*b32*a11*a22*c21*a13-c33*b33*a12*a11*c21*a22,-2*b21*c31*c33*a12*b23*a22+3*b12*c22*a33*c31*b23*a21-3*b11*c21*a32*b23*a23*c32-b21*a31*b33*c22^2*a13-b21*a33*b33*c22^2*a11+b21*c22*a33^2*b22*c11+3*b21*c12*a31*b33*c23*a22+b23*c22*a31*b31*c23*a12-b12*c21*a31*b33*c23*a22+3*b22*c33*b31*a23*c21*a12+b31*c13*b33*a22*c22*a21-b33*c11*c32*a21*b22*a23+3*b22*c12*a31*c23*a23*b31+2*b12*c21*a33*b31*c22*a23-b33*c13*c31*a22*b22*a21-b12*c31*b31*a23^2*c22+b12*c31^2*a23*b23*a22+c21*a31*c33*b22^2*a13-2*b31*c13*b32*a22*c23*a21+c22*a32*a33*c13*b21^2+c22*a32*c33*b21^2*a13+3*b13*c21*a33*c32*b22*a21+3*b21*c33*b32*a22*c21*a13+2*b12*c22*a31*b33*c23*a21+b22*c31*c33*a21*b23*a12-b13*c33*b31*a22^2*c21-b13*c33*b32*a21^2*c22+2*b21*c23*a32*c31*b23*a12-b22*c23*a31*a32*b23*c11-b11*c32*c33*a21*b22*a23+b23*c21*a33*c22*a12*b31+b32*c13*c32*a21^2*b23-b32*c13*b33*a21^2*c22-b12*c22*a33*b31*c23*a21-3*b23*c13*a32*b31*c22*a21-3*b21*c12*a32*b33*c23*a21+b12*c32*b33*a21*c21*a23+b22*c22*a31*a33*c23*b11-2*c22*a31*c32*b23^2*a11+c22*a32*c31*b23^2*a11-b21*c23*a31*a33*c12*b22-c13*b31^2*a22*c22*a23+c22*b31^2*a13*c23*a22+b23*c21*a32*a33*c22*b11+3*b23*c33*b32*a21*c21*a12-3*b23*c33*b32*a11*c21*a22-b21*a31*b32*c23^2*a12+2*b21*a32*b31*c23^2*a12-2*b21*c12*a31*b23*a23*c32-2*b23*c22*a31*b32*c23*a11+c21*a32*c32*b23^2*a11+c22*a31*c31*b23^2*a12+2*b31*c21*b32*a13*c22*a23+b12*a33*b33*c21^2*a22-2*b12*a33*b32*c21^2*a23+2*b13*c31*b33*a22^2*c21+b13*c31*c33*a22^2*b21+b31*b32*a21*c23^2*a12-c12*b31^2*a23*c23*a22+b21*c22*a31*b33*c23*a12+c22*b31^2*a23*c23*a12-2*b32*c11*c31*a23^2*b22+c21*a31*a33*c13*b22^2+b21*c32*c33*a22*b23*a11+b21*c32*c33*a21*b22*a13-2*b23*c21*a31*c22*a12*b33+3*b21*c11*a32*c23*a23*b32-2*b11*c33*b31*a22*c22*a23-b32*c21*b33*a22*c23*a11+2*c13*a31*c33*b22^2*a21+b12*c32*c33*a21^2*b23+2*b12*c33*b32*a21^2*c23-b11*c21*a33*b32*c23*a22-b23*a31*b31*c22^2*a13-b23*a31*a33*c22^2*b11+2*b23*a31*b33*c22^2*a11+2*b31*c21*b33*a12*c23*a22-b31*c21*b33*a12*c22*a23+b13*a32*b32*c21^2*a23-b21*c21*a32^2*b13*c23-2*c21*a33*c31*b22^2*a13+c21*a33*c33*b22^2*a11-3*b12*c22*a31*b23*a23*c31-c11*a31*c33*b22^2*a23-c13*a31*c31*b22^2*a23-b32*c12*b33*a21^2*c23+b32*c12*c33*a21^2*b23+3*b23*c12*a33*b31*c21*a22+3*b22*c33*b31*a21*c22*a13-b22*c22*a33*c31*b23*a11+b13*c32*b31*a22*c21*a23-b21*a31*a33*b13*c22^2+2*b21*a33*b31*c22^2*a13+2*b32*c22*b33*a11*c23*a21-b21*c23*a33*c32*b22*a11-b22*c21*a33^2*c22*b11-b22*c22*a31^2*b13*c23+2*c12*a33*c32*b21^2*a23-c12*a32*c33*b21^2*a23-c13*a33*c31*b22^2*a21-3*b22*c33*b33*a21*c21*a12-b31*c22*b32*a13*c23*a21-b31*c22*b33*a22*c23*a11-3*b22*c13*a31*b31*c22*a23+b22*c13*a31*c31*b23*a22+2*b22*c21*a32*b23*a13*c31+b31*c11*b33*a22*c22*a23+2*b31*c13*c32*a22*b21*a23+b12*c31*c32*a23^2*b21-b12*c32*b31*a23^2*c21-b22*c31^2*a13*b23*a22-b21*c22*a33*c31*b23*a12+b21*c22*a33*b32*c23*a11+b11*c31*b32*a23*c23*a22-3*b21*c12*a33*b33*c21*a22+b21*c31*c33*a22*b22*a13+3*b21*c32*b33*a23*c21*a12-b22*c21*a32*c33*b23*a11+b23*c21*a31*b32*c22*a13-3*b23*c11*a32*b32*c23*a21-b22*a33*b33*c21^2*a12+b22*c22*a31^2*c13*b23+b22*c23*a31^2*b23*c12+b31*c11*c32*a23^2*b22-b31*c11*b33*a22^2*c23-2*b21*c13*a32*c33*b22*a21-b12*c32*b33*a21^2*c23-b12*c33*b33*a21^2*c22+b12*c33^2*a21*b21*a22+3*b21*c32*b32*a13*c23*a21+b21*c21*a32^2*c13*b23-b21*c21*a33^2*b12*c22+b21*c21*a33^2*c12*b22-3*b22*c31*b31*a23*c23*a12-b21*c23*a31*a32*b23*c12+2*b21*c23*a31*a32*c13*b22+b22*c21*a32*a33*c23*b11-2*b12*c31*b32*a23*c23*a21-3*b21*c32*b32*a23*c23*a11+b11*c31*c33*a22^2*b23+2*b11*c32*b31*a23^2*c22-b11*c32*b32*a23^2*c21+b12*c33*b31*a22*c21*a23+3*b21*c31*b32*a23*c23*a12+b21*c31*c32*a13*b23*a22-b13*c22*a32*b31*c23*a21+2*b21*c21*a32*c33*b23*a12-b21*c21*a32*c33*b22*a13-2*b22*c11*a32*b23*a23*c31+b32*b33*a23*c21^2*a12+b32*b33*a22*c21^2*a13+3*b11*c21*a33*c32*b23*a22-2*c23*a31*c33*b22^2*a11+c23*a33*c31*b22^2*a11-b23*a33*b31*c22^2*a11-c11*a31*c32*b23^2*a22+b21*c11*a32*b23*a23*c32-2*b32*c13*c33*a21^2*b22+c21*b32^2*a23*c23*a11+c21*b32^2*a13*c23*a21-2*b22*c12*a31*c33*b23*a21-2*b21*c11*a33*c32*b22*a23+b21*c11*a33*c32*b23*a22-b31*c11*c32*a23*b23*a22+3*b12*c21*a32*c33*b23*a21-b12*c21*a32*b33*c23*a21-b32*c21*b33*a21*c22*a13+b13*a33*b31*c22^2*a21-b13*c31*b31*a22^2*c23+b13*c31^2*a22*b22*a23+3*b12*c22*a31*c33*b21*a23-b21*c21*a32*b23*a13*c32-3*b23*c31*b32*a23*c22*a11+3*b23*c31*b32*a22*c23*a11-2*b31*c12*c32*a23^2*b21+b31*c13*c31*a22^2*b23-b21*a32*b32*c23^2*a11+b21*c23*a32^2*b23*c11-b21*a31*a32*c23^2*b12-3*b21*c13*a33*b32*c22*a21+b11*c32^2*a23*b23*a21+2*b11*c33*b31*a22^2*c23-b11*c33*b33*a22^2*c21+2*b21*c22*a33*c31*b22*a13+b22*c21*a33*b31*c23*a12-3*b22*c33*b31*a22*c21*a13-3*b13*c21*a32*c33*b22*a21-c13*a32*c32*b21^2*a23+2*c13*a32*c33*b21^2*a22-c13*a33*c32*b21^2*a22-3*b23*c12*a31*b31*c23*a22-3*b21*c13*a32*b32*c21*a23+2*b13*c21*a32*b33*c22*a21-b22*c21*a31*b23*a13*c32-b22*c23*a31*c31*b23*a12+3*b12*c23*a32*c31*b21*a23-3*b12*c23*a33*c31*b21*a22+b23*c22*a31*a32*c23*b11-2*c22*a33*c32*b21^2*a13+c22*a33*c33*b21^2*a12+b21*c12*a32*c33*b23*a21-3*b23*c31*b32*a21*c23*a12+b21*c32*c33*a23*b22*a11-3*b21*c33*b32*a23*c21*a12+b12*a32*b33*c21^2*a23+b12*a31*b31*c23^2*a22-b22*a32*b31*c23^2*a11-b22*c31^2*a23*b23*a12-3*b22*c32*b33*a11*c21*a23+b22*c11*a31*c33*b23*a22+3*b23*c32*b31*a22*c21*a13+b11*a31*b32*c23^2*a22-b11*c31*b32*a23^2*c22-2*b23*c21*a32*b33*c22*a11+b23*c21*a33*b32*c22*a11-b31*c13*c32*a21*b22*a23-3*b12*c21*a32*c33*b21*a23+b22*c21*a33*b33*c22*a11-2*b12*a31*b32*c23^2*a21+b12*a32*b31*c23^2*a21-b21*c22*a31*c33*b22*a13-2*b21*c22*a32*c23*a13*b31-3*b21*c31*b32*a13*c23*a22+c23*a31*c31*b22^2*a13+c23*a31*a33*b22^2*c11+b22*c21*a31*a32*b13*c23+2*b33*c11*c31*a22*b22*a23-b22*a31*a32*c23^2*b11+2*b22*a31*b32*c23^2*a11+3*b22*c11*a32*b33*c23*a21-b22*a32*b33*c21^2*a13+2*b22*a33*b32*c21^2*a13-b21*c23*a31*c32*b22*a13-b32*c21*b33*a23*c22*a11-c31*c32*a22*b23^2*a11-c31*c32*a21*b23^2*a12-b31*c11*b32*a23^2*c22+b22*c31*c33*a22*b23*a11-b32*c12*c33*a21*b21*a23+3*b22*c32*b31*a23*c23*a11-c12*b33^2*a21*c21*a22+c21*b33^2*a22*c22*a11+c23*a32*c32*b21^2*a13+c23*a32*a33*c12*b21^2+b11*c32*b32*a23*c23*a21+2*b22*c21*a33*c31*b23*a12-2*b22*c21*a33*b32*c23*a11-2*b21*c21*a33*b32*c22*a13-b21*c21*a33*c32*b23*a12-b21*c32^2*a13*b23*a21-b21*c33^2*a22*b22*a11-b21*c33^2*a12*b22*a21-b12*c31*c33*a22*b23*a21+b12*c31*b31*a23*c23*a22+b32*c11*b33*a21*c22*a23-b32*c11*c33*a22*b23*a21+b21*c21*a32*a33*b13*c22-2*b21*c21*a32*b33*c23*a12-2*b33*c12*c32*a21^2*b23+b33*c12*c33*a21^2*b22+b33*c13*c31*a22^2*b21+b22*c22*a33*b31*c23*a11-b21*c22*a31*c33*b23*a12-b12*c21*a33*b31*c23*a22-c11*a33*c33*b22^2*a21+2*c11*a33*c31*b22^2*a23-3*b22*c32*b31*a13*c23*a21+3*b22*c32*b33*a21*c21*a13+3*b23*c31*b31*a12*c22*a23-3*b23*c31*b31*a22*c22*a13-3*b23*c32*b31*a23*c21*a12-3*b23*c32*b31*a22*c23*a11+c21*b33^2*a12*c22*a21+b11*a33*b33*c22^2*a21+b22*c31*c32*a13*b23*a21-c31*c33*a23*b22^2*a11-c31*c33*a21*b22^2*a13+2*b22*c23*a31*c32*b23*a11+3*b11*c22*a31*c33*b23*a22-3*b11*c22*a31*c33*b22*a23+b33*c13*c32*a21^2*b22-c11*b33^2*a22*c22*a21+b11*c33^2*a22*b22*a21+c32^2*a13*b21^2*a23+c33^2*a12*b21^2*a22+3*b11*c22*a32*b23*a23*c31+2*b11*c22*a32*c23*a23*b31-2*c23*a32*c33*b21^2*a12+c23*a33*c32*b21^2*a12+2*b21*c22*a33*c32*b23*a11-b21*c22*a33*c33*b22*a11+2*b22*c21*a32*a33*b23*c11+b32*c12*b33*a21*c21*a23-b32*c13*c31*a22*b23*a21-b32*c13*c31*a22*b21*a23+2*b32*c13*c31*a21*b22*a23-b32*c13*c32*a21*b21*a23+b32*c13*b33*a21*c21*a22+2*b32*c13*c33*a21*b21*a22-b31*c21*b32*a13*c23*a22-b31*c21*b32*a23*c23*a12-b31*c21*b33*a22*c22*a13-b31*c22*b32*a23*c23*a11-b31*c22*b33*a21*c23*a12-b32*c21*b33*a21*c23*a12+2*b32*c11*c31*a23*b23*a22-b32*c11*c32*a23*b23*a21+b32*c11*b33*a22*c23*a21-2*b32*c11*b33*a22*c21*a23-b32*c11*c33*a22*b21*a23+2*b32*c11*c33*a21*b22*a23-b32*c12*c31*a23*b23*a21-b23*a32*b32*c21^2*a13-b23*a32*a33*b12*c21^2+2*b23*a32*b33*c21^2*a12-b23*c21*a32^2*c23*b11-b23*a33*b32*c21^2*a12-b23*c22*a31^2*c23*b12+2*c11*a32*c31*b23^2*a22-c11*a32*c32*b23^2*a21-c12*a31*c31*b23^2*a22+2*c12*a31*c32*b23^2*a21-c12*a32*c31*b23^2*a21+c21*a31*a32*b23^2*c12+c21*a31*c32*b23^2*a12-2*c21*a32*c31*b23^2*a12+c22*a31*a32*b23^2*c11+b31*c11*c33*a22^2*b23+b31*c12*c31*a23^2*b22-b31*c12*b32*a23^2*c21-b31*c13*b33*a22^2*c21-2*b31*c13*c33*a22^2*b21+b31*b33*a23*c22^2*a11+b31*b33*a21*c22^2*a13+b31*b32*a22*c23^2*a11+b32*c11*c32*a23^2*b21+b32*c12*c31*a23^2*b21-c11*b32^2*a23*c23*a21-c13*b32^2*a21*c21*a23-2*b33*c11*c31*a22^2*b23+b33*c11*c33*a22^2*b21-2*b11*a33*b31*c22^2*a23+b11*a31*b33*c22^2*a23-2*b11*a32*b31*c23^2*a22+b11*a32*b32*c23^2*a21+b11*c31*c32*a23^2*b22-b11*c31*b33*a22^2*c23-b11*c32^2*a23^2*b21-b11*c33^2*a22^2*b21-b12*c31^2*a23^2*b22-b12*c33^2*a21^2*b22-b13*c31^2*a22^2*b23+b23*a31^2*b13*c22^2-c21*a32^2*b23^2*c11-c22*a31^2*b23^2*c12+c31^2*a12*b23^2*a22+c32^2*a11*b23^2*a21+c12*b31^2*a23^2*c22+c13*b31^2*a22^2*c23-b31^2*a13*c22^2*a23-b31^2*a12*c23^2*a22+c11*b32^2*a23^2*c21+c13*b32^2*a21^2*c23-b32^2*a13*c21^2*a23-b32^2*a11*c23^2*a21-b13*c32^2*a21^2*b23+b21*a33^2*c22^2*b11+b21*a32^2*c23^2*b11-c22*a33^2*c12*b21^2-c23*a32^2*c13*b21^2+c11*b33^2*a22^2*c21+c12*b33^2*a21^2*c22-b33^2*a12*c21^2*a22-b33^2*a11*c22^2*a21+b22*a33^2*b12*c21^2+b22*a31^2*c23^2*b12-c21*a33^2*b22^2*c11-c23*a31^2*c13*b22^2+c31^2*a13*b22^2*a23+b23*a32^2*b13*c21^2+c33^2*a11*b22^2*a21+2*b12*c31*b32*a23^2*c21-2*b13*a32*b33*c21^2*a22+b13*a33*b32*c21^2*a22+b13*a31*b31*c22^2*a23-2*b13*a31*b33*c22^2*a21-b13*c32*b32*a21^2*c23+b13*c32^2*a21*b21*a23+2*b13*c32*b33*a21^2*c22+b13*c32*c33*a21^2*b22-b21*c32^2*a23*b23*a11-c12*a33*c33*b21^2*a22-c32*c33*a23*b21^2*a12-c32*c33*a22*b21^2*a13-b22*a32*a33*b13*c21^2-b22*a31*b31*c23^2*a12+2*b33*c11*c32*a22*b23*a21-b33*c11*c32*a22*b21*a23-b33*c11*c33*a22*b22*a21+2*b33*c12*c31*a22*b23*a21-b33*c12*c31*a22*b21*a23-b33*c12*c31*a21*b22*a23+2*b33*c12*c32*a21*b21*a23-b33*c12*c33*a21*b21*a22-b33*c13*c32*a21*b21*a22-b12*c21*a31*b33*c22*a23+3*b12*c21*a31*b23*a23*c32+2*b12*c21*a31*c23*a23*b32-b12*c22*a31*c23*a23*b31-b11*c21*a32*c23*a23*b32-b11*c21*a32*b33*c22*a23+2*b11*c21*a32*b33*c23*a22+3*b11*c21*a32*c33*b22*a23+2*b11*c21*a33*b32*c22*a23-b11*c21*a33*c22*a22*b33-3*b11*c21*a33*b22*a22*c33+3*b11*c22*a33*c33*b22*a21-b11*c22*a33*b32*c23*a21-3*b11*c22*a33*c31*b23*a22+2*b11*c22*a33*b31*c23*a22-3*b11*c22*a32*c33*b23*a21-b11*c22*a32*b33*c23*a21-b11*c22*a31*b33*c23*a22-b11*c22*a31*c23*a23*b32-3*b11*c23*a31*c32*b23*a22-3*b11*c23*a32*c31*b22*a23+3*b11*c23*a32*c32*b23*a21+3*b11*c23*a33*b22*a22*c31-3*b11*c23*a33*c32*b22*a21+3*b11*c23*a31*c32*b22*a23-b11*c31*c32*a23*b23*a22+b11*c31*b33*a22*c22*a23-b11*c31*c33*a22*b22*a23-2*b11*c32*b31*a23*c23*a22+b11*c32*b33*a22*c23*a21+b11*c32*b33*a22*c21*a23-2*b11*c32*b33*a21*c22*a23-b11*c32*c33*a22*b23*a21+2*b11*c32*c33*a22*b21*a23-2*b11*c33*b32*a22*c23*a21+b11*c33*b32*a22*c21*a23+b11*c33*b32*a21*c22*a23+b11*c33*b33*a22*c22*a21+3*b12*c21*a33*c33*b21*a22-b12*c21*a33*b33*c22*a21-3*b12*c21*a33*c32*b23*a21+2*b12*c21*a33*b32*c23*a21-b12*c21*a32*c23*a23*b31-3*b12*c21*a31*c33*b23*a22-3*b22*c12*a31*b33*c21*a23-3*b12*c22*a33*b21*a21*c33+3*b12*c23*a31*c31*b23*a22-3*b12*c23*a31*c32*b21*a23-3*b12*c23*a32*c31*b23*a21+3*b12*c23*a33*b21*a21*c32-b12*c31*c32*a23*b23*a21+b12*c31*b33*a22*c23*a21-2*b12*c31*b33*a22*c21*a23+b12*c31*b33*a21*c22*a23-b12*c31*c33*a22*b21*a23+2*b12*c31*c33*a21*b22*a23+b12*c32*b31*a23*c23*a21-b12*c32*c33*a21*b21*a23-2*b12*c33*b31*a22*c23*a21+b12*c33*b31*a21*c22*a23-2*b12*c33*b32*a21*c21*a23+b12*c33*b33*a21*c21*a22-b13*c21*a31*b32*c22*a23+2*b13*c21*a31*c22*a22*b33+3*b13*c21*a31*b22*a22*c33-b13*c21*a32*b31*c22*a23+2*b13*c21*a32*b31*c23*a22-b13*c21*a32*b32*c23*a21+3*b13*c21*a32*c32*b21*a23-b13*c21*a33*c22*a22*b31-b13*c21*a33*b32*c22*a21-3*b13*c21*a33*c32*b21*a22-3*b13*c21*a31*c32*b22*a23-b13*c21*a31*b32*c23*a22-b13*c22*a31*b31*c23*a22+3*b13*c22*a31*c31*b22*a23+2*b13*c22*a31*b32*c23*a21-3*b13*c22*a31*c33*b21*a22-3*b13*c22*a32*c31*b21*a23+3*b13*c22*a32*b21*a21*c33-3*b13*c22*a33*c31*b22*a21+3*b13*c22*a33*c31*b21*a22-3*b13*c23*a31*b22*a22*c31+3*b13*c23*a31*c32*b21*a22+3*b13*c23*a32*c31*b22*a21-3*b13*c23*a32*b21*a21*c32+b13*c31*b31*a22*c22*a23+b13*c31*b32*a22*c23*a21-2*b13*c31*b32*a22*c21*a23+b13*c31*b32*a21*c22*a23+2*b13*c31*c32*a22*b23*a21-b13*c31*c32*a22*b21*a23-b13*c31*c32*a21*b22*a23-2*b13*c31*b33*a22*c22*a21-b13*c31*c33*a22*b22*a21+b13*c32*b31*a22*c23*a21-2*b13*c32*b31*a21*c22*a23+b13*c32*b32*a21*c21*a23-2*b13*c32*b33*a21*c21*a22-b13*c32*c33*a21*b21*a22+b13*c33*b31*a22*c22*a21+b13*c33*b32*a21*c21*a22+b21*c32*c33*a21*b23*a12-3*b21*c11*a32*b33*c22*a23+b21*c11*a32*c33*b22*a23-2*b21*c11*a32*c33*b23*a22-3*b21*c11*a33*b32*c23*a22+3*b21*c11*a33*c22*a22*b33+b21*c11*a33*b22*a22*c33+b21*c12*a33*c33*b22*a21-2*b21*c12*a33*c32*b23*a21+3*b21*c12*a33*b32*c23*a21+b21*c12*a33*c31*b23*a22-2*b21*c12*a33*c31*b22*a23+3*b21*c12*a32*b33*c21*a23+b21*c12*a32*b23*a23*c31+b21*c12*a31*c33*b23*a22+b21*c12*a31*c33*b22*a23-3*b21*c12*a31*c23*a23*b32+3*b21*c13*a31*b32*c22*a23+b21*c13*a31*c32*b23*a22-3*b21*c13*a31*c22*a22*b33-2*b21*c13*a31*b22*a22*c33+b21*c13*a32*c31*b22*a23-2*b21*c13*a32*c31*b23*a22+b21*c13*a32*c32*b23*a21+3*b21*c13*a32*b33*c22*a21+b21*c13*a33*b22*a22*c31+3*b21*c13*a33*b32*c21*a22+b21*c13*a33*c32*b22*a21+b21*c13*a31*c32*b22*a23+b21*c21*a32*c23*a13*b32+b21*c21*a32*a33*c23*b12-b21*c21*a32*a33*b23*c12-b21*c21*a32*a33*c13*b22+b21*c21*a32*b33*c22*a13+b21*c21*a33*b32*c23*a12+2*b21*c21*a33*c32*b22*a13+b21*c21*a33*c22*a12*b33-b21*c21*a33*b22*a12*c33+b21*c22*a31*a32*b13*c23-b21*c22*a31*a32*c13*b23+b21*c22*a31*c23*a13*b32+2*b21*c22*a31*b23*a13*c32+b21*c22*a31*a33*c23*b12+2*b21*c22*a31*a33*b23*c12-b21*c22*a31*a33*c13*b22-b21*c22*a32*b23*a13*c31-2*b21*c22*a32*a33*c23*b11-b21*c22*a32*a33*b23*c11+b21*c22*a32*b33*c23*a11-b21*c22*a32*c33*b23*a11-2*b21*c22*a33*b31*c23*a12-b21*c23*a31*c32*b23*a12+2*b21*c23*a31*b22*a12*c33-b21*c23*a32*c31*b22*a13-b21*c23*a32*c32*b23*a11-b21*c23*a32*a33*b22*c11+2*b21*c23*a32*c33*b22*a11-b21*c23*a33*b22*a12*c31+b21*c31*c32*a23*b23*a12-2*b21*c31*c32*a13*b22*a23-3*b21*c31*b33*a12*c22*a23+3*b21*c31*b33*a22*c22*a13+b21*c31*c33*a12*b22*a23-3*b21*c32*b33*a22*c21*a13+3*b21*c32*b33*a22*c23*a11-3*b21*c32*b33*a21*c23*a12+3*b21*c33*b32*a23*c22*a11-3*b21*c33*b32*a21*c22*a13-3*b21*c33*b33*a22*c22*a11+3*b21*c33*b33*a12*c22*a21-3*b22*c11*a33*b33*c22*a21+b22*c11*a33*c32*b23*a21-2*b22*c11*a33*c31*b23*a22+3*b22*c11*a33*b31*c23*a22+b22*c11*a32*c33*b23*a21-3*b22*c11*a32*c23*a23*b31-3*b22*c11*a31*b33*c23*a22+3*b22*c11*a31*b33*c22*a23+b22*c11*a31*b23*a23*c32+b22*c12*a31*b23*a23*c31+3*b23*c31*b32*a21*c22*a13-3*b22*c12*a33*b31*c23*a21+b22*c12*a33*c31*b23*a21+3*b22*c12*a33*c21*a21*b33-2*b22*c13*a31*c32*b23*a21+3*b22*c13*a31*b33*c21*a22+3*b22*c13*a32*b31*c21*a23+b22*c13*a32*c31*b23*a21-3*b22*c13*a32*c21*a21*b33+3*b22*c13*a33*b31*c22*a21-3*b22*c13*a33*b31*c21*a22-b22*c21*a31*a32*c13*b23-2*b22*c21*a31*c23*a13*b32-2*b22*c21*a31*a33*c23*b12-b22*c21*a31*a33*b23*c12+b22*c21*a31*a33*b13*c22+b22*c21*a31*b33*c23*a12+b22*c21*a31*b33*c22*a13-b22*c21*a31*c33*b23*a12+b22*c21*a32*c23*a13*b31+b22*c21*a32*b33*c23*a11-2*b22*c21*a33*b31*c22*a13-b22*c21*a33*c32*b23*a11+b22*c22*a31*c23*a13*b31-b22*c22*a31*b23*a13*c31-b22*c22*a31*a33*b23*c11-2*b22*c22*a31*b33*c23*a11+2*b22*c22*a31*c33*b23*a11-b22*c23*a32*c31*b23*a11+3*b22*c31*b31*a13*c23*a22+b22*c31*c32*a23*b23*a11+3*b22*c31*b33*a23*c22*a11-3*b22*c31*b33*a22*c23*a11-3*b22*c31*b33*a21*c22*a13+3*b22*c31*b33*a21*c23*a12-2*b22*c32*c33*a11*b23*a21-3*b22*c33*b31*a23*c22*a11+3*b22*c33*b33*a11*c21*a22-3*b23*c11*a31*b32*c22*a23+3*b23*c11*a32*b31*c22*a23-3*b23*c11*a33*c22*a22*b31+3*b23*c11*a33*b32*c22*a21+3*b23*c11*a31*b32*c23*a22+3*b23*c12*a31*b32*c21*a23+3*b23*c12*a32*b31*c23*a21-3*b23*c12*a32*b31*c21*a23-3*b23*c12*a33*c21*a21*b32+3*b23*c13*a31*c22*a22*b31-3*b23*c13*a31*b32*c21*a22+3*b23*c13*a32*c21*a21*b32+b23*c21*a31*a32*c23*b12-2*b23*c21*a31*a32*b13*c22+b23*c21*a31*b32*c23*a12+b23*c21*a31*a33*b12*c22-2*b23*c21*a32*b31*c23*a12+b23*c21*a32*b31*c22*a13+b23*c21*a32*b32*c23*a11+b23*c22*a32*b31*c23*a11+3*b23*c32*b31*a21*c23*a12+3*b23*c32*b32*a11*c21*a23-3*b23*c32*b32*a21*c21*a13-3*b23*c33*b31*a12*c22*a21+3*b23*c33*b31*a22*c22*a11+b31*c11*b32*a23*c23*a22-b31*c11*c33*a22*b22*a23-b31*c12*c31*a23*b23*a22+b31*c12*b32*a23*c23*a21+2*b31*c12*c32*a23*b23*a21+b31*c12*b33*a22*c23*a21+b31*c12*b33*a22*c21*a23-2*b31*c12*b33*a21*c22*a23-b31*c12*c33*a22*b23*a21+2*b31*c12*c33*a22*b21*a23-b31*c12*c33*a21*b22*a23-b31*c13*c31*a22*b22*a23+b31*c13*b32*a22*c21*a23+b31*c13*b32*a21*c22*a23-b31*c13*c32*a22*b23*a21+2*b31*c13*c33*a22*b22*a21,-3*b21*c23*b32*a11*c12*a23-2*b13*c11*c31*a22^2*b23+3*b23*c21*b32*a11*c12*a23+b13*b31*a23*c22^2*a11-3*b11*c23*c31*a12*b22*a23-3*b12*c22*c33*a21*b21*a13+b22*c22*a33*b11*c23*a11+3*b11*c22*a32*b23*c11*a23-b21*c21*a33*c12*b23*a12-c31*a21*c23*b12^2*a23-b13*c11*b31*a22^2*c23-b12*c12*b31*a23^2*c21-b11*c11*b32*a23^2*c22+b11*c32*a21*c23*b12*a23+b22*c31*b23*a11*c12*a23+b12*c32*a23*c21*b13*a21+b22*c21*b33*a13*c22*a11-b11*c31*c23*b13*a22^2+3*b12*c23*a32*b21*c11*a23+b11*c13*b33*a22*c22*a21+b21*c11*a32*c13*b22*a23+2*b11*c12*c33*a22*b21*a23+c22*a32*c11*b23^2*a11-c31*c12*a22*b23^2*a11-c32*c11*a22*b23^2*a11-c32*c11*a21*b23^2*a12-3*b13*c23*c31*a22*b22*a11-2*b13*c12*b31*a21*c22*a23+2*b13*c12*c31*a22*b23*a21-2*b11*b31*a12*c23^2*a22+3*b13*c21*c32*a21*b22*a13+c23*c31*a13*b22^2*a11-b23*a32*c21^2*b12*a13+b22*c21*b33*a12*c23*a11-2*b21*c31*a13*b22*c12*a23+b21*c11*a33*c12*b23*a22-b22*c23*c31*a12*b23*a11+b11*c13*c31*a22^2*b23+b11*c11*c33*a22^2*b23+b21*c21*a33*b12*c23*a12+b21*c32*b23*a13*c11*a22-b22*c22*c31*a13*b23*a11+b21*c12*a33*b22*c13*a21-b21*c22*c31*a13*b23*a12-b22*c22*b33*c23*a11^2+c23*c32*a13*b21^2*a12-b22*a32*b13*c21^2*a13+2*b21*c22*a33*c12*b23*a11-b22*c21*a33*c12*b23*a11+2*b12*c11*b32*a23^2*c21+b12*c11*c32*a23^2*b21+b12*a32*b13*c21^2*a23+b12*a33*c21^2*b13*a22-b11*c21*b33*a22*c22*a13+3*b11*c22*c33*a22*b23*a11+3*b12*c21*c32*a23*b23*a11-b21*a32*b22*c13^2*a21-b21*a31*b13*c22^2*a13+b21*c22*a33*b12*c23*a11+2*b13*c22*b32*a11*c23*a21+b12*c11*b33*a22*c23*a21+3*b22*c21*b31*a23*c13*a12-b11*c12*c33*a22*b23*a21-2*b11*c32*a21*b13*c22*a23+b21*c22*b33*a12*c23*a11+3*b11*c22*c33*a21*b22*a13-3*b11*c22*c33*a21*b23*a12+3*b23*c21*b31*a22*c12*a13+2*c33*a11*b22^2*c13*a21-b22*c21*b31*c22*a13^2-b11*c33*c21*b13*a22^2-b12*c13*c32*a21*b21*a23+3*b21*c23*b32*a12*c11*a23+b13*b32*a22*c21^2*a13-2*b13*b33*a12*c21^2*a22-b11*c22*a33*b12*c23*a21+2*b11*c22*b31*a13*c23*a22-b11*c31*c22*b12*a23^2-3*b22*c22*b33*a21*c11*a13+b32*c12*b23*c13*a21^2+b32*a22*b21*c13^2*a21+3*b13*c22*a33*b21*c11*a22-2*b11*c13*c33*a22^2*b21+3*b13*c21*c33*a22*b22*a11+b11*a31*b12*c23^2*a22+2*b22*a33*c21^2*b12*a13-b22*a33*c11^2*b23*a22+3*b21*c23*b33*a22*c12*a11-b12*c21*b33*a22*c23*a11+b21*c22*a32*c23*b13*a11-2*b12*c13*b32*a21*c21*a23+2*b11*c22*b31*a23*c23*a12+3*b11*c22*c31*a23*b23*a12+b21*c31*a12*b23*c12*a23+2*b12*c11*c33*a21*b22*a23+3*b22*c23*b31*a11*c12*a23-3*b21*c22*b33*a12*c11*a23+3*b21*c22*b33*a12*c13*a21-b21*b32*a12*c23^2*a11+c22*c33*a13*b21^2*a12-2*b11*c13*b31*a22*c22*a23-b11*c13*c31*a22*b22*a23-3*b21*c22*b32*a13*c13*a21+b11*b33*a23*c22^2*a11+b21*c31*a13*c12*b23*a22+b11*c31*a23*b12*c23*a22+b11*c32*a23*c21*b13*a22+b11*c11*c32*a23^2*b22-b12*c12*c31*a23*b23*a21+b21*c22*b32*a13*c23*a11-2*b21*c32*a13*c11*b22*a23+3*b11*c21*c32*a13*b23*a22+b11*a33*c22^2*b13*a21+2*b11*c12*b31*a23^2*c22+3*b23*c21*b32*a12*c13*a21-b21*c23*c31*a12*b22*a13-b21*c23*c32*a13*b22*a11+b12*b31*a21*c23^2*a12-2*b12*b32*a11*c23^2*a21+b22*c23*c32*b23*a11^2-b22*b31*a12*c23^2*a11-3*b12*c23*a33*b21*c11*a22-b13*c21*b31*a12*c22*a23-b21*c21*b33*c23*a12^2+b21*c21*c33*b23*a12^2+b21*c22*c31*b22*a13^2+2*b12*c21*b32*a13*c23*a21+3*b13*c23*c31*a12*b22*a21-3*b12*c23*a31*b21*c12*a23+b22*c33*c11*a22*b23*a11+b22*c33*c11*a21*b23*a12-2*b21*c11*a32*b23*c13*a22-3*b11*c21*c32*a23*b23*a12+2*b11*c21*a33*c22*b12*a23+3*b12*c23*a33*b21*c12*a21-2*b22*c22*a31*c23*b13*a11+2*b23*a31*c22^2*b13*a11-b23*a33*b11*c22^2*a11-3*b21*c22*b33*a11*c13*a22+3*b21*c22*b32*a23*c13*a11-b22*c21*a31*b23*c13*a12+b22*c21*a31*b13*c22*a13-b21*c23*a31*b22*c12*a13+b21*c12*a32*b23*c13*a21-b21*c23*c32*a12*b23*a11-b33*c11*a21*b22*c12*a23-c11*a32*c12*b23^2*a21+c21*a31*c12*b23^2*a12-2*c21*a32*c11*b23^2*a12-c33*c12*a22*b21^2*a13+2*c33*a12*b21^2*c13*a22+2*b22*c23*a31*c12*b23*a11+3*b22*c23*b31*a13*c11*a22+2*b11*c21*b32*a13*c22*a23+c21*a32*c22*b13^2*a21-c31*a21*c22*b13^2*a22+3*b13*c23*a32*c11*b22*a21-b23*c21*b31*c23*a12^2+2*b23*a32*c21^2*b13*a12-b23*a33*b12*c21^2*a12-2*b22*c21*a33*b12*c23*a11+3*b22*c21*b33*a13*c12*a21+2*b12*c13*b32*a21^2*c23+b12*c13*c32*a21^2*b23-3*b21*c23*b33*a12*c12*a21-b22*c23*a32*c11*b23*a11+b21*c33*c12*a22*b23*a11+b21*c33*c12*a21*b23*a12-b21*c23*a33*b22*c11*a12-b12*c21*b33*a21*c23*a12-3*b12*c21*c33*a23*b21*a12-3*b12*c22*a31*b23*c11*a23+2*c32*a11*c12*b23^2*a21-b23*b32*a13*c21^2*a12-2*b22*c12*a31*b23*c13*a21-b11*c22*a32*c23*b13*a21-3*b11*c22*a32*b23*c13*a21-3*b13*c21*c32*a23*b22*a11-2*b11*c12*b33*a21*c22*a23+b11*b32*a21*c23^2*a12+2*b11*c13*c32*a22*b21*a23+b11*c12*c31*a23^2*b22+3*b12*c23*a31*c11*b23*a22-3*b12*c23*a32*c11*b23*a21+c22*a32*c23*b11^2*a23+c22*a33*b11^2*c23*a22+3*b11*c21*c33*a12*b22*a23-b11*c13*b33*a22^2*c21-3*b13*c23*a31*b22*c11*a22+3*b11*c22*a33*b22*c13*a21+b11*c13*b32*a22*c21*a23+b11*c13*b32*a21*c22*a23+b33*c11*b21*c13*a22^2+b33*a22*c11^2*b22*a23-b12*c13*c31*a22*b21*a23+2*b12*c13*c31*a21*b22*a23-b11*c12*c33*a21*b22*a23-b11*c12*b32*a23^2*c21-b21*a31*b12*c23^2*a12+2*b21*a32*b11*c23^2*a12+3*b12*c23*c32*a21*b21*a13+b12*c31*a21*b13*c22*a23-b11*c11*b33*a22^2*c23+b11*a31*b13*c22^2*a23-b22*c23*a31*c11*b23*a12+b13*c12*b31*a22*c23*a21+b13*c12*b31*a22*c21*a23+3*b11*c22*a31*b23*c13*a22-3*b11*c22*a31*c13*b22*a23+b12*c31*a21*c23*b13*a22-b21*c23*a33*b22*c12*a11-b11*c32*c21*b12*a23^2+2*b31*c12*a23*b21*c13*a22+b23*c22*a31*b11*c23*a12+b11*b33*a21*c22^2*a13+b33*c12*b22*c13*a21^2+b33*a21*b21*c12^2*a23-c12*a33*b21^2*c13*a22+c22*a32*c13*b21^2*a13-b12*c32*c23*b13*a21^2-b12*c33*c22*b13*a21^2+c21*a31*c23*b12^2*a23+b11*a32*b12*c23^2*a21+b31*a21*b23*c12^2*a23+b31*a21*b22*c13^2*a22+2*b21*a33*b11*c22^2*a13-b21*a33*c22^2*b13*a11-b22*a32*b11*c23^2*a11+c23*a33*c11*b22^2*a11-c31*c13*a23*b22^2*a11-c31*c12*a21*b23^2*a12+2*c31*a12*c11*b23^2*a22+2*b11*c13*b31*a22^2*c23-b21*a32*b12*c23^2*a11-c12*a32*c13*b21^2*a23+3*b12*c23*c31*a23*b21*a12-3*b12*c23*c31*a22*b21*a13-2*b11*c12*c32*a23^2*b21+b12*c12*c33*a21^2*b23-2*b13*c11*b33*a22*c22*a21+b12*c12*c31*a23^2*b21-b12*c12*b33*a21^2*c23-b12*c11*b31*a23^2*c22-2*b12*c11*c31*a23^2*b22-b12*c21*b33*a21*c22*a13-3*b12*c21*a32*c13*b21*a23+b21*c21*a33*c22*b13*a12+2*b21*c21*a33*b22*c12*a13-3*b22*c23*b31*a13*c12*a21-b11*c12*c31*a23*b23*a22+b11*c12*b32*a23*c23*a21-b11*c21*a33*c22*b13*a22-3*b11*c21*a33*b22*c13*a22-c32*a23*b11^2*c23*a22-c33*a22*b11^2*c22*a23-b11*c22*a31*c23*b13*a22-b23*c22*b32*c23*a11^2-b23*b31*a13*c22^2*a11+c21*c32*a12*b23^2*a11+b13*c12*c33*a21^2*b22-b13*c13*b31*a22^2*c21+3*b12*c21*a32*b23*c13*a21-2*b12*c31*a23*c21*b13*a22-b21*c21*c32*a13*b23*a12+b21*c21*b33*a12*c22*a13+b12*c12*b31*a23*c23*a21-b21*c22*c33*a13*b22*a11-2*b23*c21*a32*c22*b13*a11-b12*c13*b33*a21^2*c22+b21*c32*c13*a23*b22*a11+b12*c12*b33*a21*c21*a23-b12*c12*c33*a21*b21*a23-b22*c21*c32*a13*b23*a11-b13*c22*b31*a22*c23*a11-b13*c22*b31*a21*c23*a12-b13*c12*c31*a21*b22*a23+b13*c12*b32*a21*c21*a23+b21*c32*b23*a11*c13*a22+b21*c32*c13*a21*b22*a13+2*b11*c13*c33*a22*b22*a21-2*b21*c33*b22*a11*c13*a22+b21*c31*a13*b22*c13*a22+b22*c31*b23*a12*c13*a21+3*b13*c21*a33*b22*c12*a21-3*b21*c21*b33*a22*c12*a13+b21*c22*a31*c23*b12*a13-b21*c22*a32*b23*c11*a13-b21*c22*a32*b23*c13*a11-b12*c11*c33*a22*b23*a21-b12*c11*c33*a22*b21*a23+b11*b32*a22*c23^2*a11-2*b11*b31*a13*c22^2*a23+b11*c12*b33*a22*c23*a21-a33*b11^2*c22^2*a23-a32*b11^2*c23^2*a22+c32*b11^2*c22*a23^2+c33*b11^2*c23*a22^2-a33*c21^2*b12^2*a23-a31*b12^2*c23^2*a21+c31*c21*b12^2*a23^2+c33*b12^2*c23*a21^2-a32*c21^2*b13^2*a22-a31*c22^2*b13^2*a21+c31*c21*b13^2*a22^2+c32*c22*b13^2*a21^2+a32*b21^2*c13^2*a22+b21*b31*c23^2*a12^2-c22*c32*b21^2*a13^2-c23*c33*b21^2*a12^2+b21*b31*c22^2*a13^2+a31*b22^2*c13^2*a21+a33*c11^2*b22^2*a23+b22*b32*c23^2*a11^2-c21*c31*b22^2*a13^2-c23*c33*b22^2*a11^2+a32*c11^2*b23^2*a22+a31*c12^2*b23^2*a21+b23*b33*c21^2*a12^2+b23*b33*c22^2*a11^2-c21*c31*b23^2*a12^2-c22*c32*b23^2*a11^2-b31*b21*c12^2*a23^2-b31*b21*c13^2*a22^2-b32*c11^2*b22*a23^2-b32*b22*c13^2*a21^2-b33*c11^2*b23*a22^2+a33*b21^2*c12^2*a23+b22*b32*c21^2*a13^2-b33*c12^2*b23*a21^2-2*b12*c13*c33*a21^2*b22-2*b12*b32*a13*c21^2*a23+b12*b33*a23*c21^2*a12+b12*b33*a22*c21^2*a13+b12*b31*a22*c23^2*a11+c21*a33*b12^2*c23*a21-c33*a21*c21*b12^2*a23+2*b13*c11*b33*a22^2*c21+b13*c11*c33*a22^2*b21-b13*c12*b32*a21^2*c23-2*b13*c12*c32*a21^2*b23+2*b13*c12*b33*a21^2*c22+b13*c13*c31*a22^2*b21-b13*c13*b32*a21^2*c22+b13*c13*c32*a21^2*b22+b13*b32*a23*c21^2*a12+b13*b31*a21*c22^2*a13-2*b13*b33*a11*c22^2*a21+c21*a31*c22*b13^2*a22-c32*a22*c21*b13^2*a21-b21*a31*b23*c12^2*a23-b21*a33*c12^2*b23*a21-b21*a31*b22*c13^2*a22-2*c22*a33*b21^2*c12*a13+c22*a33*b21^2*c13*a12+c23*a32*b21^2*c12*a13-2*c23*a32*b21^2*c13*a12+c23*a33*c12*b21^2*a12-c32*c13*a23*b21^2*a12-c32*c13*a22*b21^2*a13+2*c32*a13*b21^2*c12*a23-c33*c12*a23*b21^2*a12-b21*c21*b32*c22*a13^2+b21*c21*c32*b22*a13^2-b21*b33*a13*c22^2*a11+b21*c23*c31*b23*a12^2-c11*a31*c13*b22^2*a23-c11*a33*b22^2*c13*a21+c21*a31*c13*b22^2*a13-2*c21*a33*c11*b22^2*a13+c21*a33*b22^2*c13*a11+c23*a31*c11*b22^2*a13-2*c23*a31*b22^2*c13*a11-b22*a32*b23*c11^2*a23-b22*a33*c21^2*b13*a12-b22*a31*b11*c23^2*a12+2*b22*a31*b12*c23^2*a11-c31*c13*a21*b22^2*a13+2*c31*a13*c11*b22^2*a23-c33*c11*a23*b22^2*a11-c33*c11*a21*b22^2*a13-b22*b33*a13*c21^2*a12+b22*c22*c33*b23*a11^2+c21*c33*a13*b22^2*a11-b23*a31*b11*c22^2*a13-c11*a31*c12*b23^2*a22+c21*a32*c12*b23^2*a11+c22*a31*c11*b23^2*a12-2*c22*a31*c12*b23^2*a11+c22*c31*a12*b23^2*a11+b31*c11*b22*c12*a23^2+b31*c11*b23*c13*a22^2+b32*c11*b21*c12*a23^2+b32*a23*c11^2*b23*a22+3*b12*c22*a33*c11*b23*a21+2*b12*c22*b33*a11*c23*a21+3*b12*c22*c33*a11*b21*a23+3*b12*c23*c31*a22*b23*a11-3*b12*c23*c31*a21*b23*a12-3*b12*c23*c32*a11*b21*a23+b12*c33*a22*c21*b13*a21+b13*c11*b31*a22*c22*a23+2*b13*c11*c31*a22*b22*a23+b13*c11*b32*a22*c23*a21-2*b13*c11*b32*a22*c21*a23+b13*c11*b32*a21*c22*a23+2*b13*c11*c32*a22*b23*a21-b13*c11*c32*a22*b21*a23-b13*c11*c32*a21*b22*a23-b13*c11*c33*a22*b22*a21-b13*c12*c31*a22*b21*a23+2*b13*c12*c32*a21*b21*a23-2*b13*c12*b33*a21*c21*a22-b13*c12*c33*a21*b21*a22+b13*c13*b31*a22*c22*a21-b13*c13*c31*a22*b22*a21+b13*c13*b32*a21*c21*a22-b13*c13*c32*a21*b21*a22-3*b13*c21*a31*b22*c12*a23+3*b13*c21*a31*b22*c13*a22+3*b13*c21*a32*b21*c12*a23-3*b13*c21*a32*b22*c13*a21-3*b13*c21*a33*c12*b21*a22-b13*c21*b32*a23*c22*a11-b13*c21*b32*a22*c23*a11-b13*c21*b32*a21*c22*a13-b13*c21*b32*a21*c23*a12+3*b13*c21*c32*a23*b21*a12-3*b13*c21*c32*a22*b21*a13+2*b13*c21*b33*a22*c22*a11+2*b13*c21*b33*a12*c22*a21-3*b13*c21*c33*a12*b22*a21+2*b13*c21*b31*a12*c23*a22-b13*c21*b31*a22*c22*a13-3*b13*c22*a31*b21*c13*a22+3*b13*c22*a31*c11*b22*a23-3*b13*c22*a32*b21*c11*a23+3*b13*c22*a32*b21*c13*a21-3*b13*c22*a33*c11*b22*a21-3*b13*c22*c31*a23*b21*a12+3*b13*c22*c31*a23*b22*a11+3*b13*c22*c31*a22*b21*a13-3*b13*c22*c31*a21*b22*a13+3*b13*c22*c33*a21*b21*a12-3*b13*c22*c33*a11*b21*a22+3*b13*c23*a31*c12*b21*a22-3*b13*c23*a32*b21*c12*a21-3*b13*c23*c32*a21*b21*a12+3*b13*c23*c32*a11*b21*a22+b21*c21*a32*c23*b12*a13-2*b21*c21*a32*c23*b13*a12-b21*c21*a32*b23*c12*a13+2*b21*c21*a32*b23*c13*a12-b21*c21*a32*c13*b22*a13+b21*c21*a32*b13*c22*a13-3*b21*c21*b32*a23*c13*a12+3*b21*c21*b32*a13*c13*a22-2*b21*c21*a33*c22*b12*a13-b21*c21*a33*b22*c13*a12-2*b21*c22*a32*c23*b11*a13+2*b21*c22*a33*c11*b22*a13-b21*c22*a33*c11*b23*a12-2*b21*c22*a33*b11*c23*a12-b21*c22*a33*b22*c13*a11+3*b21*c22*b33*a13*c11*a22+2*b21*c23*a31*b22*c13*a12-b21*c23*a31*c12*b23*a12-b21*c23*a32*c11*b22*a13+2*b21*c23*a32*c11*b23*a12+2*b21*c23*a32*b22*c13*a11-b21*c23*a32*c12*b23*a11-3*b21*c23*b32*a13*c11*a22+3*b21*c23*b32*a13*c12*a21-2*b21*c31*a12*b23*c13*a22+b21*c31*a12*c13*b22*a23-2*b21*c32*b23*a13*c12*a21+b21*c32*b23*a12*c11*a23+b21*c32*b23*a12*c13*a21-2*b21*c32*b23*a11*c12*a23+b21*c33*b22*a13*c11*a22+b21*c33*b22*a13*c12*a21+b21*c33*b22*a12*c11*a23-2*b21*c33*b22*a12*c13*a21+b21*c33*b22*a11*c12*a23-2*b21*c33*a12*c11*b23*a22+b21*c21*b32*a13*c23*a12-b21*c21*c33*a12*b22*a13-2*b21*c22*b31*a13*c23*a12+2*b21*c22*c32*a13*b23*a11-b21*c22*c33*a12*b23*a11+2*b21*c23*c33*a12*b22*a11+b22*c11*a31*b23*c12*a23+b22*c11*a31*b23*c13*a22+b22*c11*a32*b23*c13*a21+b22*c11*a33*c12*b23*a21-2*b22*c21*a31*c23*b12*a13+b22*c21*a31*c23*b13*a12-b22*c21*a31*b23*c12*a13-3*b22*c21*b31*a13*c13*a22+b22*c21*a32*c23*b11*a13+b22*c21*a32*c23*b13*a11+2*b22*c21*a32*b23*c11*a13-b22*c21*a32*b23*c13*a11+2*b22*c21*a33*c11*b23*a12-2*b22*c21*a33*b11*c22*a13+b22*c21*a33*b11*c23*a12+b22*c21*a33*c22*b13*a11-3*b22*c21*b33*a12*c13*a21-3*b22*c21*b33*a11*c12*a23+3*b22*c21*b33*a11*c13*a22+b22*c22*a31*c23*b11*a13-b22*c22*a31*b23*c11*a13+2*b22*c22*a31*b23*c13*a11-3*b22*c22*b31*a23*c13*a11+3*b22*c22*b31*a13*c13*a21-b22*c22*a33*c11*b23*a11+3*b22*c22*b33*a11*c11*a23+3*b22*c23*b33*a21*c11*a12-3*b22*c23*b31*a12*c11*a23+3*b21*c21*b33*a12*c12*a23+b21*c11*a32*b23*c12*a23-2*b21*c11*a33*b22*c12*a23+b21*c11*a33*b22*c13*a22+b21*c12*a31*b23*c13*a22+b21*c12*a31*c13*b22*a23-3*b22*c23*b33*a11*c11*a22-2*b22*c31*b23*a13*c11*a22+b22*c31*b23*a13*c12*a21-2*b22*c31*b23*a12*c11*a23+b22*c31*b23*a11*c13*a22+b22*c32*a13*c11*b23*a21+b22*c32*a11*b23*c11*a23-2*b22*c32*a11*b23*c13*a21-2*b22*c33*a11*c12*b23*a21+b22*c21*b31*a13*c23*a12+2*b22*c21*c31*a13*b23*a12-2*b22*c21*b32*a13*c23*a11-b22*c21*c33*a12*b23*a11+b22*c22*b31*a13*c23*a11+b23*c21*a31*c22*b12*a13-2*b23*c21*a31*c22*b13*a12+b23*c21*a31*b12*c23*a12-3*b23*c21*b31*a12*c12*a23+b23*c21*a32*b11*c22*a13-2*b23*c21*a32*b11*c23*a12+b23*c21*a32*b12*c23*a11-3*b23*c21*b32*a13*c12*a21-3*b23*c21*b32*a11*c13*a22+b23*c21*a33*c22*b11*a12+b23*c21*a33*c22*b12*a11-2*b23*c22*a31*b12*c23*a11-3*b23*c22*b31*a13*c11*a22+3*b23*c22*b31*a12*c11*a23-3*b23*c22*b31*a12*c13*a21+3*b23*c22*b31*a11*c13*a22+b23*c22*a32*b11*c23*a11-3*b23*c22*b32*a11*c11*a23+3*b23*c22*b32*a21*c11*a13+3*b23*c23*b31*a12*c12*a21-3*b23*c23*b31*a22*c12*a11-3*b23*c23*b32*a21*c11*a12+3*b23*c23*b32*a11*c11*a22+b23*c21*b31*a12*c22*a13+b23*c21*b32*a13*c22*a11+b23*c21*b32*a12*c23*a11-2*b23*c21*b33*a12*c22*a11+b23*c22*b31*a12*c23*a11-b31*c11*a23*b22*c13*a22-b31*c11*a23*c12*b23*a22-b31*c12*a21*b23*c13*a22-b31*c12*a21*c13*b22*a23-b32*c11*a23*b21*c13*a22-b32*c11*a21*b23*c12*a23-b32*c11*a21*b23*c13*a22+2*b32*c11*a21*c13*b22*a23-b32*c12*a23*b21*c13*a21-b33*c11*a22*b21*c12*a23-b33*c11*a21*b22*c13*a22+2*b33*c11*a21*c12*b23*a22-b33*c12*a22*b21*c13*a21+b11*c11*b32*a23*c23*a22-b11*c11*c32*a23*b23*a22+b11*c11*b33*a22*c22*a23-b11*c11*c33*a22*b22*a23-2*b11*c12*b31*a23*c23*a22+2*b11*c12*c32*a23*b23*a21+b11*c12*b33*a22*c21*a23-2*b11*c13*b32*a22*c23*a21-b11*c13*c32*a22*b23*a21-b11*c13*c32*a21*b22*a23-3*b11*c21*a32*b23*c12*a23-b11*c21*a32*c23*b12*a23+2*b11*c21*a32*c23*b13*a22+3*b11*c21*a32*c13*b22*a23-b11*c21*a32*b13*c22*a23-b11*c21*b32*a13*c23*a22-b11*c21*b32*a23*c23*a12+3*b11*c21*a33*c12*b23*a22-b11*c21*a33*b12*c23*a22+2*b11*c21*b33*a12*c23*a22-b11*c21*b33*a12*c22*a23-3*b11*c21*c33*a22*b22*a13-b11*c22*a31*c23*b12*a23-3*b11*c22*a33*c11*b23*a22+b21*c22*a31*c23*b13*a12+2*b21*c22*a31*b23*c12*a13-b21*c22*a31*b23*c13*a12-b21*c22*a31*c13*b22*a13-b11*c22*b32*a23*c23*a11-b11*c22*b32*a13*c23*a21-b11*c22*b33*a22*c23*a11-b11*c22*b33*a21*c23*a12-3*b11*c22*c33*a23*b22*a11-3*b11*c22*c31*a13*b23*a22+3*b11*c23*a31*b22*c12*a23-3*b11*c23*a31*c12*b23*a22-3*b11*c23*a32*c11*b22*a23+3*b11*c23*a32*c12*b23*a21+3*b11*c23*a33*b22*c11*a22-3*b11*c23*a33*b22*c12*a21+3*b11*c23*c32*a23*b22*a11-3*b11*c23*c32*a22*b23*a11-3*b11*c23*c32*a21*b22*a13+3*b11*c23*c32*a21*b23*a12+3*b11*c23*c31*a22*b22*a13+b11*c31*a23*c22*b13*a22+b11*c32*a21*c23*b13*a22+b11*c33*a22*c21*b12*a23+b11*c33*a21*c22*b12*a23+b11*c33*a21*c22*b13*a22-2*b11*c33*a21*b12*c23*a22-b12*c21*b31*a23*c23*a12+2*b12*c21*b31*a13*c22*a23+2*b12*c21*b32*a23*c23*a11-3*b12*c21*c32*a13*b23*a21-b12*c21*b33*a23*c22*a11+b12*c11*b31*a23*c23*a22+2*b12*c11*c31*a23*b23*a22-2*b12*c11*b32*a23*c23*a21-b12*c11*c32*a23*b23*a21-2*b12*c11*b33*a22*c21*a23+b12*c11*b33*a21*c22*a23-2*b12*c13*b31*a22*c23*a21+b12*c13*b31*a22*c21*a23+b12*c13*b31*a21*c22*a23-b12*c13*c31*a22*b23*a21+b12*c13*b33*a21*c21*a22+2*b12*c13*c33*a21*b21*a22+3*b12*c21*a31*b23*c12*a23-b12*c21*a31*c23*b13*a22-3*b12*c21*a31*b23*c13*a22-b12*c21*a31*b13*c22*a23-b12*c21*a32*c23*b13*a21+3*b12*c21*a33*b21*c13*a22-b12*c21*a33*c22*b13*a21-3*b12*c21*a33*c12*b23*a21-b12*c21*b31*a13*c23*a22+3*b12*c21*c33*a22*b21*a13-3*b12*c21*c33*a22*b23*a11+3*b12*c21*c33*a21*b23*a12+2*b12*c22*a31*c23*b13*a21+3*b12*c22*a31*c13*b21*a23-b12*c22*b31*a13*c23*a21-b12*c22*b31*a23*c23*a11+3*b12*c22*c31*a13*b23*a21-3*b12*c22*c31*a23*b23*a11-3*b12*c22*a33*b21*c13*a21,b31*c31*b33*a12*c12*a23+b13*c12*a32*a33*c21*b31-2*b32*c31*b33*a12*c11*a23-b12*c13*a32*a33*b21*c31+b31*c33^2*a12*b12*a21+2*b32*c31*c33*a13*b12*a21+b31*c32*b33*a13*c11*a22+b11*c11*a33^2*b22*c32-b11*c32^2*a33*b13*a21-3*b12*c33*b33*c11*a21*a32+c12*b31^2*a33*c13*a22+b11*c31*c32*b13*a23*a32-b21*c11*b33*c13*a32^2-b21*c11*b32*c12*a33^2-b21*a31*b33*c12^2*a33-b31*c32*b32*c21*a13^2-3*b12*c33*a31*b31*c22*a13+b13*c32*a32*b21*a11*c33+c33^2*a31*b12^2*a21-c21*c31*b13^2*a32^2-c22*c32*b13^2*a31^2+2*b31*c31*c33*a22*b13*a12+2*b11*c13*a32^2*c23*b31-b13*c13*a32^2*c21*b31+b13*c13*a32^2*b21*c31-2*c12*a33*b31^2*c22*a13-b32*c33*b33*c22*a11^2+b31*c31*c32*b22*a13^2-b31*c31*b33*c23*a12^2-b31*c12*b33*a32*c13*a21+b11*c32*a31*c33*b22*a13+c12*a31*b33^2*c21*a12-c31*b33^2*a12*c12*a21+2*b13*c11*a32^2*c21*b33+b13*c11*a32^2*b21*c33-b32*c32*c33*a11*b11*a23+c12*b31^2*c13*a23*a32+3*b12*c32*a31*c23*a13*b31+b31*c33*b33*a12*c22*a11+b11*c12*a33^2*b22*c31+b12*c23*c32*b13*a31^2-b12*c31^2*b13*a23*a32+b31*c31*c33*b23*a12^2-c33*b31^2*a12*c22*a13-c31*b32^2*a13*c13*a21+2*c31*b32^2*a23*c11*a13-b33*c31*c32*a12*b11*a23+3*b13*c33*a32*c21*a11*b32-2*b11*c13*a32*a33*c22*b31-b13*c13*a31^2*c22*b32+b13*c13*a31^2*b22*c32+2*c33*b31^2*a22*c13*a12-c32*b31^2*a23*c13*a12+b31*c31*b33*a22*c12*a13-b11*c13*a32^2*c21*b33+2*b12*c11*a33^2*c21*b32+b12*c11*a33^2*b21*c32+3*b13*c32*a32*b31*c23*a11+b32*b33*a32*c11^2*a23+c13*a33*c21*a11*b32^2-b12*c13*a31*a33*b21*c32-2*b33*c32^2*a21*b13*a11-b13*c11*a32^2*c23*b31-2*b13*c11*a32^2*b23*c31-3*b12*c31*b31*c13*a23*a32+b33*c31^2*a12*b12*a23-b32*c11*b33*a31*c12*a23+b11*c32*c33*a31*b13*a22-c33*b31^2*a12*c12*a23-c33*b31^2*a22*c12*a13+3*b12*c31*a32*b33*c23*a11-3*b13*c32*b32*c11*a21*a33+b32*c33^2*a21*b11*a12+b32*c32*c33*b23*a11^2+3*b12*c31*a31*b33*c22*a13+b11*c32*a31*c33*b23*a12-b11*c22*c31*a32*b13*a33-b12*a33*c31^2*b23*a12+2*b12*a33*c31^2*b22*a13-b31*c32*c33*a11*b13*a22-b11*c11*a32^2*c23*b33-b11*c12*a31*a32*b23*c33+2*b13*c11*a32*a33*b22*c31-b13*c11*a32*a33*b21*c32-3*b22*c33*b31*a31*c12*a13-c22*c32*b11^2*a33^2+b23*b33*c12^2*a31^2+b23*b33*c11^2*a32^2-b32*c31^2*b22*a13^2+3*b13*c32*a31*b32*c21*a13+b12*c13*a32*a33*c21*b31+3*b13*c31*b32*a31*c13*a22+b12*c31*a33*c33*b21*a12+2*b12*c13*a31*a33*b22*c31-2*b12*c13*a31*a33*c21*b32+b33*c32^2*a21*b11*a13-b32*c31*c32*a13*b23*a11+b31*c31*b32*a13*c23*a12-b11*c12*a33^2*c21*b32+b31*b33*a33*c12^2*a21-b11*c22*a31*c33*b13*a32-3*b11*c33*a31*c22*a12*b33+2*c32*b33^2*a21*c12*a11+b13*c11*a31*a32*c23*b32-b13*c11*a31*a32*b22*c33+2*b31*c13*a32*b32*c23*a11-2*b31*c31*b32*a23*c12*a13-2*b11*c13*a32^2*b21*c33+3*b11*c31*b33*c12*a22*a33-b13*c13*a31*a32*b22*c31+b13*c13*a31*a32*c21*b32+2*b32*c31*c32*a23*b11*a13-b32*c31*c32*a23*b13*a11-2*b13*c12*a31*a32*c21*b33-b13*c12*a31*a32*b21*c33-2*b31*c33^2*a22*b11*a12-b31*c31*c33*a12*b12*a23+b11*c13*a32^2*b23*c31-c21*c31*b12^2*a33^2-c23*c33*b12^2*a31^2+c31^2*a33*b12^2*a23-3*b13*c31*b32*a32*c13*a21-3*b11*c32*b33*a33*c11*a22+3*b11*c32*a33*b32*c23*a11+3*b23*c32*b31*a33*c11*a12+3*b23*c32*b32*a31*c11*a13+c32*b33^2*c22*a11^2-b12*a32*b21*a11*c33^2+c21*a31*c33*b12^2*a33-3*b11*c33*b32*a33*c12*a21-2*b12*c13*a31*a32*c23*b31+b21*b31*c13^2*a32^2+b22*b32*c11^2*a33^2+b22*b32*c13^2*a31^2+b12*c11*a31*a33*c22*b33+b33*c31^2*a12*b22*a13+b31*c32^2*a23*b13*a11+b31*b32*a32*c13^2*a21+b32*c33^2*a11*b11*a22-2*b32*c33^2*a21*b12*a11+b31*c32*b32*a23*c13*a11-b31*c31*c33*a22*b12*a13-2*b11*c12*a33^2*b21*c32+3*b11*c33*a32*b33*c22*a11+b32*c32*b33*a21*c11*a13-3*b23*c33*b32*a31*c11*a12-b33*c31^2*b23*a12^2+b31*c32^2*a13*b23*a11+c31^2*a32*b13^2*a22+c32^2*a31*b13^2*a21+b21*b31*c12^2*a33^2-2*b22*c11*a31*b32*c13*a33+c22*a31*c31*b13^2*a32-c31*c32*a31*b13^2*a22-c31*c32*a32*b13^2*a21+b31*b33*a31*c12^2*a23-3*b13*c33*b31*a32*c12*a21+2*b32*c11*a32*b33*c21*a13-b32*c32*b33*c23*a11^2+b32*c31^2*a13*b23*a12-3*b12*c31*a32*c23*a13*b31-b11*c23*a31*c32*b13*a32-3*b21*c33*b32*a33*c12*a11-b12*a32*b23*a13*c31^2-b12*a31*c33^2*b21*a12+2*b12*a31*c33^2*b22*a11-2*b31*c32*b32*a23*c11*a13-b32*c13*a32*c21*a11*b33-b33*c31*c32*a13*b12*a21-b33*c32*c33*a11*b21*a12-b11*c32^2*b13*a23*a31-b11*a33*c32^2*b23*a11-b33*c31*c33*a12*b22*a11-3*b21*c31*b32*a33*c13*a12+b31*c33^2*a22*b12*a11-b31*c31*b32*c22*a13^2-b33*c31*c32*a13*b21*a12-2*b11*c12*a31*a33*c22*b33-b31*c11*a32*c23*a13*b32+b11*c11*a32^2*b23*c33-2*c11*a33*b32^2*c21*a13-c33*b32^2*a11*c11*a23-b33*c31*c32*a13*b11*a22+b11*c23*c31*b13*a32^2-b11*a31*b23*a13*c32^2-3*b21*c33*b33*c12*a12*a31-3*b23*c31*b31*c12*a12*a33-3*b23*c31*b32*a31*c12*a13+c31*b33^2*c21*a12^2+2*b31*c31*c32*a23*b12*a13+2*b11*c12*a33^2*c22*b31+3*b21*c33*b32*a31*c12*a13-3*b21*c33*b32*a32*c11*a13+b32*c31^2*a13*b13*a22-3*b21*c31*b33*a32*c12*a13-b31*c32*c33*a11*b12*a23+2*b31*c12*a33*b32*c21*a13-c32*c33*a33*b11^2*a22-2*b31*c32^2*a23*b11*a13-b32*c11*a31*b33*c22*a13-b32*c11*a31*b33*c23*a12+c22*a32*c33*b11^2*a33-3*b23*c32*b32*c11*a11*a33+3*b23*c33*b31*c12*a12*a31-b33*c32^2*b23*a11^2+2*c32*b31^2*a23*c12*a13-c32*b31^2*a13*c13*a22+b32*c31*b33*a11*c12*a23+b13*c12*a31*a33*c21*b32+b12*c31*a32*c33*b21*a13+b12*c12*a31^2*b23*c33-b12*c12*a33^2*c21*b31-b13*c12*a31^2*c23*b32-2*b13*c12*a31^2*b23*c32+2*b11*c23*a31*c33*b12*a32-b11*c23*c31*a32*b12*a33-b31*c12*b32*c13*a23*a31-c32*c33*a32*b11^2*a23-3*b11*c33*a32*b32*c21*a13-c32*b33^2*a11*c11*a22+b31*c33^2*a12*b22*a11-b31*c33*b33*c21*a12^2+c12*a32*c23*a13*b31^2+c23*a31*c31*b12^2*a33-c31*c33*a31*b12^2*a23-c31*c33*a33*b12^2*a21+2*b33*c31*c32*a12*b13*a21-b33*c31*c32*a11*b12*a23+b23*c11*a31*b32*c13*a32-b33^2*a32*c11^2*a22-b31*c13*a31*c22*a12*b33+b11*c21*c33*b13*a32^2+b31*c32^2*a13*b13*a21+b11*c11*a32*a33*c22*b33-b33*c31*c32*a13*b22*a11-2*b12*c31*a31*c33*b22*a13+3*b12*c31*b31*a33*c13*a22+2*b11*a33*c32^2*b21*a13-b11*a31*b22*a12*c33^2-b32*c11*a32*b33*c23*a11+b12*c31*a32*c33*b23*a11+b12*c31*c32*b13*a23*a31-b12*c11*a31*a33*b23*c32-b32*c13*a31*b33*c21*a12+2*b32*c12*b33*a31*c13*a21+2*b12*c11*a31*a33*b22*c33+b33*c32^2*a11*b11*a23-b31*c12*a32*b33*c23*a11+c23*a32*c32*b11^2*a33-b21*a31*b32*c13^2*a32-b22*c11*b31*c12*a33^2-b22*c12*b33*c13*a31^2+3*b13*c32*b31*a32*c13*a21+3*b13*c32*b31*a33*c11*a22+b32*c31^2*a23*b13*a12-b12*c11*a32*a33*b21*c33+c11*a31*c12*a22*b33^2+c12*a32*c21*a11*b33^2+2*b11*a32*c33^2*b21*a12-b11*a32*c33^2*b22*a11-b11*c33^2*b12*a22*a31-2*b13*c11*a32*a33*c21*b32-b12*c12*a31^2*c23*b33-c23*c33*b11^2*a32^2+c32^2*a33*b11^2*a23+c33^2*a32*b11^2*a22+c13*a31*b32^2*c21*a13-2*c13*a31*b32^2*c23*a11+b12*c11*a31*a32*c23*b33-c32*b33^2*a21*c11*a12+2*b13*c12*a31^2*c22*b33+b13*c12*a31^2*b22*c33-b12*c13*a31*a32*b23*c31+3*b12*c32*b33*c11*a21*a33-2*b12*c32*c33*a31*b13*a21-2*b32*c31^2*a23*b12*a13-b32*c31*c33*a11*b13*a22+2*b32*c32*c33*a21*b13*a11+b11*c21*c32*b12*a33^2+b11*c22*c31*b12*a33^2-c33*b32^2*a11*c21*a13+2*c33*b32^2*a21*c13*a11-b12*c13*a31^2*c22*b33-2*b12*c13*a31^2*b22*c33+b12*c22*c33*b13*a31^2+2*b31*c11*a32*b33*c23*a12-b11*c11*a33^2*c22*b32-3*b12*c31*a31*b33*c23*a12+b12*c31*a31*c33*b23*a12+b33*c32*c33*b22*a11^2+b11*c32*a32*c33*b23*a11-2*b11*c32*a32*c33*b21*a13+2*b33*c31*c32*a12*b23*a11+2*b12*c11*a32*a33*b23*c31+b12*c32*a31*c33*b21*a13+3*b21*c31*b32*c13*a13*a32+b33*c31^2*a22*b12*a13+2*b13*a32*c31^2*b23*a12-b13*a32*c31^2*b22*a13-b13*a33*b22*a12*c31^2-b11*c33^2*a32*b12*a21-b12*c11*a33^2*c22*b31-2*b12*c11*a33^2*b22*c31-2*b11*c31*a33*c32*b22*a13+3*b11*c31*a33*c22*a12*b33-2*c11*a32*b33^2*c21*a12+c11*a32*b33^2*c22*a11+c11*a31*c22*a12*b33^2-2*b32*c33*b33*a21*c12*a11+b32*c33*b33*a11*c21*a12-b23*a32*b32*c11^2*a33-b23*a31*b31*c12^2*a33-b23*c12*b32*c13*a31^2-2*b23*c11*a31*b33*c12*a32+b23*c11*b31*a32*c12*a33-a31*b33^2*c12^2*a21+c12*a33*b31^2*c23*a12+2*b13*a31*c32^2*b23*a11-b13*a31*c32^2*b21*a13-b13*a33*b21*a11*c32^2+c21*a31*c32*b13^2*a32+3*b12*c32*a33*c21*a11*b33+3*b11*c33*a31*b32*c22*a13+3*b11*c33*b32*a31*c12*a23+c33*b31^2*c23*a12^2+c32*b31^2*c22*a13^2-b31*c33^2*b21*a12^2-b31^2*a33*c12^2*a23-b31*c32^2*b21*a13^2-b31^2*a32*c13^2*a22-b32*c33^2*b22*a11^2-b32^2*a33*c11^2*a23-b32^2*a31*c13^2*a21+c31*b32^2*c21*a13^2+c33*b32^2*c23*a11^2-c32*b31^2*a13*c23*a12-2*c13*a32*b31^2*c23*a12+c13*a32*b31^2*c22*a13+c13*a33*c22*a12*b31^2+b31*a31*b32*c13^2*a22+b32*c31*c32*b21*a13^2+3*b22*c31*b31*a33*c13*a12-3*b22*c31*b33*a31*c13*a12+3*b22*c31*b33*a31*c12*a13+3*b22*c31*b33*a32*c13*a11-3*b22*c31*b33*a33*c12*a11+3*b22*c32*b31*c13*a13*a31-3*b22*c32*b31*a33*c13*a11-3*b22*c32*b33*a31*c11*a13+3*b22*c32*b33*c11*a11*a33+3*b22*c33*b31*a32*c11*a13-3*b22*c33*b31*a33*c11*a12+3*b22*c33*b31*a33*c12*a11+3*b22*c33*b33*a31*c11*a12-3*b22*c33*b33*c11*a11*a32+b23*c11*a31*b32*c12*a33+b23*c12*a31*b31*c13*a32+3*b23*c31*b31*a32*c12*a13+3*b23*c31*b32*a31*c13*a12-3*b23*c31*b32*a32*c13*a11+3*b23*c31*b32*a33*c12*a11-3*b23*c32*b31*a31*c13*a12-3*b23*c32*b31*a32*c11*a13+3*b23*c32*b31*a32*c13*a11-3*b23*c33*b31*a32*c12*a11+3*b23*c33*b32*c11*a11*a32-b31*c13*a33*b32*c22*a11-b31*c13*a33*b32*c21*a12-b31*c13*a31*b32*c22*a13+2*b31*c13*a31*b32*c23*a12-b31*c13*a32*b33*c22*a11+2*b31*c13*a32*b33*c21*a12-b31*c13*a32*b32*c21*a13+b31*c31*b33*a12*c22*a13-b31*c31*c33*a12*b22*a13-2*b31*c31*b33*a22*c13*a12-b31*c31*c32*a13*b23*a12-b31*c32*c33*a13*b22*a11-b31*c32*c33*a12*b23*a11-2*b31*c32*b33*a13*c22*a11+b31*c32*b33*a12*c23*a11+b31*c32*b33*a13*c21*a12+b31*c32*b32*a13*c23*a11+b31*c33*b32*a13*c21*a12+b31*c33*b32*a13*c22*a11-2*b31*c33*b32*a12*c23*a11+b31*c31*b32*a23*c13*a12+b31*c31*b32*a13*c13*a22-b31*c31*c32*a23*b13*a12-b31*c31*c32*a13*b13*a22-2*b31*c32*b33*a13*c12*a21+b31*c32*b33*a12*c11*a23+b31*c32*b33*a12*c13*a21+2*b31*c32*c33*a13*b21*a12+2*b31*c12*a31*b33*c22*a13-b31*c12*a31*b33*c23*a12-b31*c12*a31*c23*a13*b32-b31*c11*b33*c12*a22*a33+2*b31*c11*b33*a32*c13*a22-b31*c11*b33*a32*c12*a23-b31*c11*a33*c22*a12*b33+2*b31*c11*a33*b32*c22*a13-b31*c11*a33*b32*c23*a12-b31*c11*b32*a33*c13*a22+2*b31*c11*b32*a33*c12*a23-b31*c11*b32*c13*a23*a32-b31*c11*a32*b33*c22*a13+b31*c33*b33*a12*c12*a21-2*b31*c33*b33*a22*c11*a12+b31*c33*b33*a22*c12*a11+b31*c33*b32*a12*c11*a23-2*b31*c33*b32*a12*c13*a21+b31*c33*b32*a11*c12*a23-2*b31*c33*b32*a11*c13*a22+b31*c33*b32*a13*c11*a22+b31*c33*b32*a13*c12*a21+b31*c32*b32*a13*c13*a21-2*b31*c32*b33*a11*c12*a23+b31*c32*b33*a11*c13*a22+2*b31*c32*c33*a13*b11*a22-b31*c32*c33*a13*b12*a21+2*b31*c32*c33*a12*b11*a23-b31*c32*c33*a12*b13*a21-b31*c12*a33*b32*c23*a11-b31*c12*b32*a33*c13*a21-b31*c12*a32*b33*c21*a13-b31*c12*b33*a31*c13*a22+2*b31*c12*a33*b33*c22*a11-b31*c12*a33*b33*c21*a12-b32*c12*a31*b33*c21*a13+2*b32*c11*a33*b33*c21*a12-b32*c11*a33*b33*c22*a11-b32*c12*a33*c21*a11*b33+2*b32*c12*a31*b33*c23*a11-b32*c11*b33*a32*c13*a21-b32*c11*b33*a31*c13*a22-b32*c11*b33*a33*c12*a21+2*b32*c13*a31*b33*c22*a11+2*b32*c31*c33*a11*b12*a23-b32*c31*c33*a12*b13*a21-b32*c31*c33*a12*b11*a23-b32*c31*c33*a13*b11*a22+b32*c31*b33*a11*c13*a22+b32*c31*b33*a12*c13*a21+b32*c31*b33*a13*c12*a21-2*b32*c31*b33*a13*c11*a22-b32*c31*c32*a13*b13*a21+2*b32*c31*c33*a13*b22*a11-b32*c31*c33*a13*b21*a12+b32*c31*b33*a12*c23*a11+b32*c31*b33*a13*c22*a11-2*b32*c31*b33*a13*c21*a12-b32*c32*c33*a21*b11*a13+b32*c32*b33*a11*c11*a23-2*b32*c32*b33*a21*c13*a11-b32*c31*c33*a12*b23*a11+b32*c33*b33*a21*c11*a12-b32*c32*c33*a11*b21*a13+b32*c32*b33*a11*c21*a13+b32*c33*b33*a11*c11*a22+2*b33*c31*c32*a11*b13*a22-b33*c31*c33*a12*b12*a21+2*b33*c31*c33*a22*b11*a12-b33*c31*c33*a22*b12*a11-b33*c32*c33*a11*b11*a22+2*b33*c32*c33*a21*b12*a11-b33*c32*c33*a21*b11*a12+3*b11*c32*b33*a32*c11*a23+b11*c32*c33*a31*b12*a23+b11*c32*c33*a33*b12*a21-3*b11*c32*a33*b33*c21*a12+3*b11*c32*b33*a31*c13*a22-3*b11*c32*b33*a32*c13*a21+b11*c32*c33*a32*b13*a21-2*b11*c32*a33*c33*b21*a12+b11*c32*a33*c33*b22*a11+b11*c31*c33*a32*b12*a23-2*b11*c31*c33*a32*b13*a22+b11*c31*c33*b12*a22*a33-3*b11*c32*a31*c23*a13*b32+3*b11*c32*a31*b33*c23*a12-3*b11*c32*a32*b33*c23*a11+3*b11*c32*a32*b33*c21*a13-3*b11*c32*b32*c13*a23*a31+3*b11*c32*b32*a33*c13*a21+b11*c11*a32*a33*c23*b32-b11*c11*a32*a33*b23*c32-b11*c11*a32*a33*b22*c33+b11*c12*a31*a32*c23*b33+b11*c12*a31*a33*c23*b32+2*b11*c12*a31*a33*b23*c32-b11*c12*a31*a33*b22*c33-2*b11*c12*a32*a33*c23*b31-b11*c12*a32*a33*b23*c31+b11*c12*a32*a33*c21*b33+2*b11*c12*a32*a33*b21*c33-2*b11*c13*a31*a32*c23*b32-b11*c13*a31*a32*b23*c32+b11*c13*a31*a32*c22*b33+2*b11*c13*a31*a32*b22*c33+b11*c13*a31*a33*c22*b32-b11*c13*a31*a33*b22*c32-b11*c13*a32*a33*b22*c31+b11*c13*a32*a33*c21*b32+2*b11*c13*a32*a33*b21*c32-b11*c21*a32*c32*b13*a33-b11*c21*a32*c33*b12*a33+2*b11*c22*a31*c32*b13*a33-b11*c22*a31*c33*b12*a33-b11*c23*a31*c32*b12*a33+3*b11*c31*a32*c23*a13*b32+b11*c31*a32*b23*a13*c32-3*b11*c31*a32*b33*c22*a13-2*b11*c31*a32*c33*b23*a12+b11*c31*a32*c33*b22*a13+3*b11*c31*b32*c13*a23*a32-3*b11*c31*b32*a33*c13*a22-2*b11*c31*c32*a33*b12*a23+b11*c31*c32*a33*b13*a22-3*b11*c31*a33*b32*c23*a12+b11*c31*a33*c32*b23*a12+b11*c31*a33*b22*a12*c33-3*b11*c31*b33*a32*c12*a23-3*b11*c33*b32*a32*c11*a23+3*b11*c33*b32*a33*c11*a22+3*b11*c33*a33*b32*c21*a12-3*b11*c33*a33*b32*c22*a11-3*b11*c33*b33*c12*a22*a31+3*b11*c33*b33*a32*c12*a21-b12*c11*a31*a32*b23*c33-2*b12*c11*a31*a33*c23*b32+b12*c11*a32*a33*c23*b31-2*b12*c11*a32*a33*c21*b33+b12*c12*a31*a33*c23*b31-b12*c12*a31*a33*b23*c31+b12*c12*a31*a33*c21*b33-b12*c12*a31*a33*b21*c33+b12*c13*a31*a32*c21*b33+2*b12*c13*a31*a32*b21*c33+b12*c13*a31*a33*c22*b31-b12*c21*a31*c32*b13*a33-b12*c21*a31*c33*b13*a32+2*b12*c21*c31*a32*b13*a33-b12*c22*a31*c31*b13*a33-b12*c23*a31*c31*b13*a32+b12*c31*a31*b23*a13*c32+b12*c31*c32*a33*b13*a21+3*b12*c31*a33*b31*c23*a12+b12*c31*a33*c32*b23*a11-2*b12*c31*a33*c32*b21*a13-3*b12*c31*a33*b33*c22*a11-2*b12*c31*a33*c33*b22*a11+3*b12*c31*b33*a31*c12*a23-3*b12*c31*b33*a31*c13*a22+3*b12*c31*b33*a32*c13*a21-3*b12*c31*b33*a33*c12*a21+b12*c31*c33*a31*b13*a22+b12*c31*c33*a32*b13*a21-3*b12*c32*a31*b33*c21*a13-2*b12*c32*a31*c33*b23*a11+3*b12*c32*b31*c13*a23*a31-3*b12*c32*b31*a33*c13*a21-3*b12*c32*a33*b31*c23*a11+b12*c12*a33^2*b21*c31+2*b12*c13*a31^2*c23*b32+b12*c13*a31^2*b23*c32-b12*c31^2*a33*b13*a22-b22*a31*b31*c13^2*a32-b22*a32*b33*c11^2*a33-b23*c11*b31*c13*a32^2+b12*c32*a33*b21*a11*c33-3*b12*c32*b33*a31*c11*a23+3*b12*c33*a31*b33*c21*a12-3*b12*c33*b31*a31*c12*a23+3*b12*c33*b31*a32*c11*a23-3*b12*c33*b31*a33*c11*a22+3*b12*c33*b31*a33*c12*a21+3*b12*c33*a32*b31*c21*a13-3*b12*c33*a32*c21*a11*b33-3*b12*c33*a33*b31*c21*a12+3*b12*c33*a33*b31*c22*a11+3*b12*c33*b33*a31*c11*a22+2*b13*c11*a31*a32*b23*c32-2*b13*c11*a31*a32*c22*b33+b13*c11*a31*a33*c22*b32-b13*c11*a31*a33*b22*c32+b13*c11*a32*a33*c22*b31+b13*c12*a31*a32*c23*b31+2*b13*c12*a31*a32*b23*c31-2*b13*c12*a31*a33*c22*b31-b13*c12*a31*a33*b22*c31+2*b13*c12*a31*a33*b21*c32-b13*c12*a32*a33*b21*c31+b13*c13*a31*a32*c22*b31-b13*c13*a31*a32*b21*c32+3*b13*c31*a31*b32*c23*a12-3*b13*c31*a31*b32*c22*a13-2*b13*c31*a31*c32*b23*a12+b13*c31*a31*c32*b22*a13+b13*c31*a31*b22*a12*c33+3*b13*c31*b31*a32*c12*a23-3*b13*c31*b31*c12*a22*a33+3*b13*c31*a32*b31*c22*a13-3*b13*c31*a32*b32*c23*a11-2*b13*c31*a32*c32*b23*a11+b13*c31*a32*c32*b21*a13-2*b13*c31*a32*c33*b21*a12+b13*c31*a32*c33*b22*a11-3*b13*c31*b32*a31*c12*a23+3*b13*c31*b32*a33*c12*a21-3*b13*c31*a33*c22*a12*b31+3*b13*c31*a33*b32*c22*a11+b13*c31*a33*c32*b21*a12+b13*c31*a33*c32*b22*a11-3*b13*c32*a31*b31*c23*a12+b13*c32*a31*c33*b21*a12-2*b13*c32*a31*c33*b22*a11-3*b13*c32*b31*a31*c13*a22-3*b13*c32*b31*a32*c11*a23-3*b13*c32*a32*b31*c21*a13+3*b13*c32*b32*a31*c11*a23+3*b13*c32*a33*b31*c21*a12-3*b13*c32*a33*c21*a11*b32+3*b13*c33*a31*c22*a12*b31-3*b13*c33*a31*b32*c21*a12+3*b13*c33*b31*c12*a22*a31-3*b13*c33*a32*b31*c22*a11-3*b13*c33*b32*a31*c11*a22+3*b13*c33*b32*c11*a21*a32+b21*c11*a32*b32*c13*a33+b21*c11*a32*b33*c12*a33+b21*c12*a31*b32*c13*a33+b21*c12*a31*b33*c13*a32-2*b21*c12*b31*a32*c13*a33+3*b21*c31*b33*c12*a12*a33-3*b21*c32*b32*c13*a13*a31+3*b21*c32*b32*a33*c13*a11+3*b21*c32*b33*a31*c13*a12+3*b21*c32*b33*a32*c11*a13-3*b21*c32*b33*a32*c13*a11-3*b21*c32*b33*a33*c11*a12+3*b21*c33*b32*a33*c11*a12+3*b21*c33*b33*a32*c12*a11+b22*c11*a31*b33*c13*a32+b22*c11*a31*b33*c12*a33+b22*c11*b31*a32*c13*a33+b22*c12*a31*b31*c13*a33-3*b22*c31*b31*c13*a13*a32+b32*b33*a33*c11^2*a22+c11*a31*c23*a13*b32^2+c11*a33*b32^2*c23*a11+c11*b32^2*a33*c13*a21+c11*b32^2*c13*a23*a31+b32*c33^2*a11*b21*a12-c31*b32^2*a13*c23*a11-c31*b32^2*a23*c13*a11-c33*b32^2*a21*c11*a13+c11*b33^2*a32*c12*a21-2*c12*a31*b33^2*c22*a11-c31*b33^2*a12*c22*a11-c32*b33^2*a11*c21*a12+2*c31*b33^2*a22*c11*a12-c31*b33^2*a22*c12*a11+b33*c32^2*a11*b21*a13+b33*c31*c33*b21*a12^2-2*b33*c31^2*a22*b13*a12,-b11*b32*b33*a23*c12*a21-b13*b31*b32*a22*c21*a13-2*b11*b32^2*a13*c23*a21+b11*b32^2*a13*c21*a23+b11*b22*a31*a33*b23*c12+b13*b12*a31*b32*c23*a21+2*b11*b13*a32*c33*b22*a21+3*b13*b23*a31*b32*c22*a11-b12*b33^2*c12*a21^2-b21*a33^2*b12^2*c21-b23*a31^2*c23*b12^2-2*b13^2*a32*c31*b22*a21+b21*a31*a32*b13^2*c22+3*b11*b22*b32*a33*c13*a21+b12*a33^2*c12*b21^2+2*b22*b33^2*a21*c11*a12-b22*b33^2*a21*c12*a11+b21^2*b33*a32*c13*a12+2*b23*b31^2*a22*c12*a13+b12*b13*a32*b31*c21*a23-b11^2*a32*b33*c23*a22-3*b11*b33*c31*a22*b22*a13+2*b11*a31*c32*b23^2*a12+2*b12^2*a31*b33*c21*a23-b12^2*a31*b33*c23*a21-2*b22*b31*b33*a12*c13*a21-b11*b32*b33*a23*c22*a11-b11*b32*b33*a22*c21*a13+b11*b23*a32^2*b13*c21-2*b23*b32*b33*a21*c11*a12-2*b13*b21*a31*c32*b23*a12-3*b13*b22*a32*b31*c21*a13+b13*b32^2*a11*c23*a21-2*b13*b32^2*a11*c21*a23+b22*b31*b32*a13*c13*a21+b13*b31^2*a12*c23*a22-2*b13*b31^2*a12*c22*a23-2*b23^2*b31*a32*c12*a11-2*b23^2*b32*a31*c11*a12-3*b13*b23*a32*c21*a11*b32-3*b13*b32*c31*a22*b23*a11+b21*a31*a33*c23*b12^2-b33*c31*a23*b12^2*a21+2*b13^2*a31*b32*c21*a22-b11*b32*b33*a22*c23*a11-b11*a32*c32*b23^2*a11+3*b11*b33*c31*a12*b23*a22-b11*a31*a32*b23^2*c12+2*b23*b22*b31*a33*c12*a11-b12*b13*a33*c31*b21*a22-b13*b12*a31*c33*b22*a21-b22*a31^2*b13^2*c22+b31*c31*b13^2*a22^2+b32*c32*b13^2*a21^2+b12*b22*a31*c33*b23*a11-2*b21*b32*b33*a11*c12*a23-b22*b33*c31*a12*b23*a11+3*b12*b23*a33*c21*a11*b32-b22*b32*b33*c23*a11^2-b11*b21*a32*a33*b13*c22+3*b12*b33*c31*a21*b22*a13+3*b11*b21*b33*c12*a22*a33-b11*b22*a31*a32*b13*c23-3*b11*b21*b33*a32*c13*a22+b31*c31*b12^2*a23^2+b33*c33*b12^2*a21^2-b21*a32^2*b13^2*c21+b31*c33*a13*b22^2*a11+b33*c31*a13*b22^2*a11+b11*b32^2*a23*c13*a21-b11*b32*c31*b12*a23^2+3*b13*b33*c32*a21*b21*a12-b23*b32^2*a11*c11*a23-b23*b32*b33*c22*a11^2-b23*b32^2*a11*c21*a13+b31*a31*c13*b22^2*a13+b31*a31*c12*b23^2*a12-b32*a32*c23*b11^2*a23-3*b11*b23*b33*c12*a22*a31+3*b11*b23*b33*a32*c12*a21-b11*b32^2*c11*a23^2+3*b13*b21*a32*b31*c22*a13+b13*b21*a32*c31*b23*a12+2*b12*b31*b33*a22*c23*a11+b11*b21*a32*a33*c13*b22+b22*a32*a33*c23*b11^2-3*b13*b31*c32*a21*b23*a12+3*b13*b32*c31*a22*b21*a13+b12*a31^2*b23^2*c12-3*b12*b21*a33*b32*c23*a11+b12*b21*a33*c32*b23*a11-2*b21*b32*b33*a13*c21*a12+b21*b32*b33*a13*c22*a11+b11*b33^2*a22*c22*a11-b12*b31*b32*a23*c23*a11+b11*b21*a33^2*b12*c22+b23*c32*a32*b11^2*a23+b23*c31*a31*b12^2*a23-b11*b31*b33*a22*c22*a13-3*b11*b31*c33*a12*b23*a22-b22*a33^2*c22*b11^2-b11*b23*a31*a32*b13*c22-b11*b23*a31*a33*b12*c22-b21*b31*b32*c22*a13^2+b21*b31*c32*b22*a13^2-b11*b31*b32*a13*c22*a23+2*b12*b13*a32*c31*b23*a21-b12*b13*a32*b21*a21*c33-b13*b21*a32^2*b23*c11+2*b13*a33*c32*b21^2*a12+3*b13*b23*b31*c12*a22*a31-2*b12*b13*a32*b31*c23*a21-2*b11^2*a32*c33*b22*a23+b32*c31*a12*b23^2*a11-b31*a31*c23*b12^2*a23-b31*a31*c22*b13^2*a22+2*b12*b32*b33*a11*c21*a23-b12*b32*b33*a21*c21*a13-2*b13*b12*a31*b32*c21*a23-2*b12*b31^2*a13*c23*a22+b12*b31^2*a23*c23*a12+b12*b31^2*a13*c22*a23+b11*b21*a32*b23*a13*c32+b22*b33*c32*b23*a11^2-b22*b33^2*a11*c21*a12-3*b12*b23*b32*a31*c11*a23+2*b11*a31*c33*b22^2*a13+b11*b12*a33*b33*c22*a21-b11*b21*a32^2*c13*b23+b13*a32^2*c13*b21^2+b13*a31^2*c13*b22^2-b13*b31^2*c13*a22^2+2*b11*b31*b32*a13*c23*a22+b11*a32^2*b23^2*c11+b22*b32*b33*a11*c21*a13+b32*b12*a33*c21*b13*a21+b21*b32*c31*b22*a13^2-b21*b32^2*a13*c23*a11-b21*b33^2*a12*c12*a21-3*b12*b32*c31*a13*b21*a23+b12^2*a31*c33*b23*a21-b12^2*a33*b31*c21*a23-b21*b22*b33*a33*c11*a12+3*b12*b21*b31*a33*c13*a22-2*b12*b21*a32*b23*a13*c31+2*b13*b11*a33*c32*b21*a22+b33*b12*a32*c21*b13*a21-b31*b21*a32*c13*b22*a13+b11*b31*b33*c13*a22^2-b22*b33^2*a11*c11*a22+b22^2*b31*a33*c11*a13-2*b22^2*b31*a33*c13*a11-b21*b31*b33*c23*a12^2+b21*b31*c33*b23*a12^2-b13^2*a31*b32*c22*a21-2*b13^2*a31*c32*b21*a22+b13^2*a31*c32*b22*a21-b11*b33*c31*b13*a22^2+b11*b33^2*a12*c21*a22+3*b11*b23*a32*b32*c21*a13-b23*a32^2*c23*b11^2-b11*b12*a32*b23*a23*c31+2*b11*b12*a31*c33*b22*a23+b12*b22*a31*a33*b23*c11+b11*b22*a33*c32*b23*a11+b33*c33*b11^2*a22^2+b33*a33*c12*b21^2*a12+b33*a33*c11*b22^2*a11+3*b12*b31*c33*a23*b22*a11-b12*b32*b33*a21*c11*a23+b11^2*a32*c33*b23*a22-3*b11*b23*a32*b33*c21*a12-b11*b33^2*c11*a22^2+b12*b21*a31*c33*b23*a12-2*b12*b21*a31*c33*b22*a13-2*b13*b21*a33*c32*b22*a11-3*b13*b21*b33*a32*c12*a21+2*b22*b21*b33*a32*c11*a13-b22*b21*b33*a32*c13*a11+b11*b32*c33*a23*b12*a21+b11*b31*b32*c12*a23^2+b11*b33^2*a22*c12*a21+2*b13*b12*a33*c31*b22*a21+2*b12*b11*a33*c31*b23*a22+b12*b33^2*a11*c22*a21+b23*a31*a33*b12^2*c21-b31*c33*a23*b12^2*a21+b21*b31*b32*a13*c23*a12+3*b12*b23*b31*a32*c11*a23-b11*a33*c31*b22^2*a13-2*b11*b33^2*a12*c22*a21-b33*c32*a23*b11^2*a22-2*b13*b21*a33*b22*a12*c31+2*b13^2*a32*b31*c22*a21+b13^2*a32*c31*b21*a22-3*b11*b31*c32*a13*b22*a23-b11*b31*b33*a12*c23*a22+b11*a33^2*b22^2*c11-b11*b12*a33*c31*b22*a23+b23*a32*a33*c22*b11^2-3*b12*b31*c33*a21*b22*a13-3*b13*b22*b31*a31*c12*a23+3*b13*b22*b31*a33*c11*a22+3*b12*b23*a31*b33*c21*a12-b11*a33*c33*b22^2*a11-b12*b32*b33*a11*c23*a21+2*b11^2*a32*b33*c22*a23+b12*b33^2*a21*c11*a22+b12*b33^2*a21*c21*a12-2*b12*b33^2*a11*c21*a22-b12*b11*a31*c33*b23*a22+b12*b13*a31*b31*c23*a22-3*b11*b32*c33*a22*b21*a13-b11*a32*c31*b23^2*a12-b12*b31*b33*a21*c22*a13-b12*b31*b33*a21*c23*a12+2*b11^2*a33*b32*c23*a22+b12*b21*a32*a33*b23*c11+2*b12*b21*a32*a33*b13*c21-3*b11*b22*a33*b32*c21*a13+3*b11*b22*a33*b33*c21*a12+b32*c32*b11^2*a23^2+b12*b21*a33*c31*b22*a13+b12*b11*a33*b31*c22*a23+2*b12*b11*a32*c33*b21*a23-3*b11*b21*b32*a33*c12*a23+3*b12*b33*c31*a23*b21*a12-b12*b31*b33*a22*c13*a21-b11*b21*a33^2*c12*b22+b11*b21*a33*c32*b22*a13-3*b11*b21*a33*c22*a12*b33+b11*b12*a33*b32*c21*a23-b32*c33*a23*b11^2*a22+b31*b11*a32*c23*b12*a23+b32*b11*a31*c23*b12*a23+b11*b32^2*a23*c23*a11-b11*b32*b33*a22*c13*a21-b11*b31*c32*b12*a23^2+b13*b32*b33*c12*a21^2+b13*b32^2*a21*c11*a23+3*b11*b21*a33*b32*c22*a13-2*b11*b21*a33*c32*b23*a12-b11*b12*a31*b23*a23*c32+b11*b13*a31*b32*c22*a23-2*b23*b31*b33*a22*c12*a11+b21*b32*b33*a13*c12*a21+b21*b32*b33*a12*c13*a21+3*b12*b21*a31*c23*a13*b32+b12*b21*a31*b23*a13*c32+3*b11*b31*c33*a22*b22*a13-b12*b31^2*c12*a23^2+2*b22*b21*b31*a33*c13*a12-b22*b11*c33*a33*b12*a21-2*b13*b11*a33*b32*c21*a22+b13*b11*a33*b32*c22*a21-b12*a32*a33*c13*b21^2+3*b13*b32*c31*a21*b23*a12-b13*b32*b33*a21*c21*a12+3*b12*b23*b32*a31*c13*a21-3*b12*b23*a33*b31*c21*a12-b11*a31*a33*c13*b22^2-2*b23*b31*b32*a12*c23*a11-b13^2*a32*b31*c21*a22+b22*a31*a32*b13^2*c21-b31*c32*a22*b13^2*a21-b22*b31*b32*c21*a13^2-b22*b31^2*a13*c23*a12-3*b11*b33*c32*a22*b23*a11+b12*b32*c31*a23*b13*a21+b11*b22*a33^2*b12*c21-3*b12*b22*b31*a33*c11*a23-b13*b32*b33*a21*c11*a22-3*b13*b32*c31*a21*b22*a13+3*b11*b21*a32*b33*c23*a12+b11*b21*a32*c33*b23*a12-2*b11^2*a33*c32*b23*a22+2*b23*b22*b32*a31*c11*a13-b23*b22*b32*a31*c13*a11+b11*b12*a33*b33*c21*a22+b11*b21*a32^2*b13*c23+b23*b32*b33*a11*c11*a22-2*b11*b22*a31*c33*b23*a12-3*b11*b22*a32*b33*c23*a11+b11*b22*a32*c33*b23*a11+b11^2*a33*c32*b22*a23-2*b23*b31*b32*a13*c11*a22-2*b23*b31*b32*a13*c12*a21-b31*b21*a33*c12*b23*a12+b31*b11*a33*c22*b13*a22-b13*b32*b33*a11*c22*a21+b21*c33*a33*b12^2*a21+b21*c32*a32*b13^2*a21+b21^2*b32*a33*c12*a13+2*b13*b11*a32*c31*b22*a23-b13*b11*a32*c33*b21*a22+2*b13*a33*c31*b22^2*a11+b13*b31^2*a22*c12*a23+b13*b31*b33*c11*a22^2-b12*a33*c32*b21^2*a13-b12*a33*c33*b21^2*a12+b21*b32*b33*a12*c11*a23-b11*b31*c33*b13*a22^2-b22*b12*c31*b13*a23*a31-b22*b21*b31*a33*c12*a13+3*b12*b31*c33*a21*b23*a12-b11^2*a33*b32*c22*a23-2*b21*b31*b33*a22*c12*a13-b21*b31*c32*a13*b23*a12-3*b11*b22*b32*c13*a23*a31+b13*b21*a31*b22*a12*c33+3*b13*b21*b31*a32*c12*a23-b11*b13*a31*b22*a22*c33-b11*b13*a32*c31*b23*a22-b21*b32^2*a23*c11*a13-b21*b32^2*a13*c13*a21+2*b21*b32^2*a23*c13*a11+2*b21*b33^2*a22*c12*a11-b21*b33^2*a22*c11*a12+b21*b33*c31*b23*a12^2+2*b12^2*a33*b31*c23*a21+b12^2*a33*c31*b21*a23-2*b12^2*a33*c31*b23*a21-b13*a32*c32*b21^2*a13-b13*a32*a33*c12*b21^2-b13*a32*c33*b21^2*a12-2*b12*b21*a32*c33*b23*a11+3*b12*b21*b32*a33*c11*a23+2*b23*b32^2*a21*c11*a13-b23*b32^2*a21*c13*a11+3*b13*b21*b33*a32*c11*a22+3*b13*b22*a31*b31*c23*a12-3*b12*b33*c31*a21*b23*a12+b12*b13*a31*b33*c22*a21+2*b12*b13*a31*c33*b21*a22-2*b22*b32*b33*a21*c11*a13+b22*b32*b33*a21*c13*a11-3*b11*b22*a33*b31*c23*a12+b11*b22*a33*c31*b23*a12+3*b11*b22*a33*b32*c23*a11+3*b11*b22*b33*a31*c13*a22-3*b11*b22*b33*a33*c12*a21+2*b11*b23*a31*a32*c23*b12-3*b11*b23*b31*a32*c12*a23+3*b11*b23*b31*a32*c13*a22-3*b11*b23*a32*b31*c22*a13-b11*b23*a32*a33*b12*c21+3*b11*b23*a32*b33*c22*a11+3*b11*b23*b32*a31*c12*a23-3*b11*b23*b32*a32*c13*a21+3*b11*b23*a33*c22*a12*b31-3*b11*b23*a33*b32*c22*a11-b11*b31*b32*a23*c13*a22+b11*b31*c32*a23*b13*a22-b11*b31*b33*a22*c12*a23+b11*b31*c33*a22*b12*a23-b11*b31*b32*a23*c23*a12+3*b11*b31*c32*a23*b23*a12+2*b11*b31*b33*a12*c22*a23+b11*b32*c31*a23*b13*a22-2*b11*b32*c32*a23*b13*a21+2*b11*b32*b33*a23*c11*a22-b13*b32^2*c13*a21^2+b21*b32^2*c21*a13^2+b21*b33^2*c21*a12^2-b32*c32*b21^2*a13^2-b33*c33*b21^2*a12^2+b22*b31^2*c22*a13^2+b22*b33^2*c22*a11^2-b31*c31*b22^2*a13^2-b33*c33*b22^2*a11^2+b23*b31^2*c23*a12^2+b23*b32^2*c23*a11^2-b31*c31*b23^2*a12^2-b32*c32*b23^2*a11^2+b11*b32*c33*a22*b13*a21-3*b11*b32*c31*a23*b23*a12+3*b11*b32*c31*a13*b22*a23-b11*b32*b33*a23*c21*a12+2*b11*b32*b33*a21*c22*a13+2*b11*b32*b33*a21*c23*a12+3*b11*b32*c33*a23*b21*a12-3*b11*b32*c33*a23*b22*a11+3*b11*b32*c33*a22*b23*a11+b11*b33*c31*a22*b12*a23+b11*b33*c32*a23*b12*a21+b11*b33*c32*a22*b13*a21-2*b11*b33*c33*a22*b12*a21-3*b11*b33*c32*a23*b21*a12+3*b11*b33*c32*a23*b22*a11+3*b11*b33*c32*a22*b21*a13-3*b12*b23*a31*b33*c22*a11-3*b12*b23*b31*a31*c13*a22+3*b12*b23*b33*a31*c11*a22-3*b12*b23*b33*c11*a21*a32-2*b12*b31*c31*a23*b13*a22-b12*b31*b32*a23*c13*a21+b12*b31*c32*a23*b13*a21-b12*b31*b33*a23*c11*a22+2*b12*b31*b33*a23*c12*a21+b12*b31*c33*a22*b13*a21+2*b12*b31*b32*a13*c23*a21-b12*b31*b32*a13*c21*a23-3*b12*b31*c32*a23*b23*a11+3*b12*b31*c32*a13*b21*a23-b12*b31*b33*a23*c21*a12-b12*b31*b33*a23*c22*a11+2*b11*b12*a33*c32*b23*a21-2*b11*b12*a33*b32*c23*a21-b11*b12*a32*c33*b23*a21+b11*b12*a31*b33*c23*a22-2*b11*b12*a31*b33*c22*a23+2*b11*b13*a31*c32*b23*a22+b11*b13*a32*b32*c23*a21+b11*b13*a32*b32*c21*a23-2*b11*b13*a32*b33*c22*a21+b11*b13*a32*b33*c21*a22-b11*b13*a33*b22*a22*c31-b11*b13*a33*c32*b22*a21-2*b11*b13*a31*b32*c23*a22-3*b11*b21*a32*c23*a13*b32-b11*b21*a32*a33*c23*b12+b11*b21*a32*a33*b23*c12-2*b11*b21*a32*c33*b22*a13+3*b11*b21*b32*c13*a23*a32+b11*b21*a33*b22*a12*c33+b11*b22*a31*a32*c13*b23-2*b11*b22*a31*b23*a13*c32-b11*b22*a31*a33*c23*b12+2*b11*b22*a31*a33*b13*c22+3*b11*b22*b31*a33*c12*a23-3*b11*b22*b31*a33*c13*a22+3*b11*b22*a32*c23*a13*b31+b11*b22*a32*b23*a13*c31-2*b11*b22*a32*a33*b23*c11-b11*b22*a32*a33*b13*c21+2*b12*b31*b33*a22*c21*a13-3*b12*b31*c33*a23*b21*a12-b12*b11*a33*c32*b21*a23-2*b12*b11*a33*b31*c23*a22-2*b12*b11*a32*b33*c21*a23+b12*b11*a32*b33*c23*a21+b12*b13*a31*b31*c22*a23-b12*b13*a31*c32*b23*a21-2*b12*b13*a31*b33*c21*a22-b12*b13*a33*b21*a21*c32-b12*b21*a31*a32*b13*c23+b12*b21*a31*a32*c13*b23-2*b12*b21*a31*a33*b23*c12+b12*b21*a31*a33*c13*b22-b12*b21*a31*a33*b13*c22-3*b12*b21*a31*b33*c23*a12-3*b12*b21*b31*c13*a23*a32-3*b12*b21*b32*a33*c13*a21+3*b12*b21*a33*b31*c23*a12-3*b12*b21*a33*b31*c22*a13+b12*b21*a33*c31*b23*a12+3*b12*b21*a33*b33*c22*a11+b12*b21*a33*c33*b22*a11+3*b12*b21*b33*a32*c13*a21-3*b12*b21*b33*a33*c11*a22-3*b12*b22*a31*c23*a13*b31+b12*b22*a31*b23*a13*c31-b12*b22*a31*a33*b13*c21+3*b12*b22*a31*b33*c23*a11+3*b12*b22*b31*c13*a23*a31+3*b12*b22*a33*b31*c21*a13-2*b12*b22*a33*c31*b23*a11-3*b12*b22*a33*c21*a11*b33-3*b12*b22*b33*a31*c13*a21+3*b12*b22*b33*c11*a21*a33+3*b12*b23*a31*b31*c22*a13-b12*b23*a31*a32*b13*c21-3*b12*b23*a31*b32*c21*a13+3*b12*b32*c31*a23*b23*a11-3*b12*b32*c33*a11*b23*a21+3*b12*b32*c33*a21*b21*a13+b12*b33*c31*a22*b13*a21-3*b12*b33*c31*a23*b22*a11-3*b12*b33*c32*a21*b21*a13+3*b12*b33*c32*a11*b23*a21-b13*b31*b33*a22*c12*a21+2*b13*b31*b32*a23*c21*a12+2*b13*b31*b32*a23*c22*a11-b13*b12*a32*c31*b21*a23-2*b13*b12*a33*b31*c22*a21+b13*b12*a33*b31*c21*a22+b13*b21*a31*a32*b23*c12-2*b13*b21*a31*a32*c13*b22-3*b13*b21*a31*b32*c22*a13+b13*b21*a31*c32*b22*a13+b13*b21*a31*a33*c12*b22+3*b13*b21*a31*c22*a12*b33-3*b13*b21*b31*c12*a22*a33-3*b13*b21*a32*b31*c23*a12+2*b12*a32*c33*b21^2*a13-b12*b21*a33^2*b22*c11+b12*b22*a31^2*b13*c23-b12*b22*a31^2*c13*b23+b12*b23*a31^2*b13*c22-b12*a31*c31*b23^2*a12-b12*a31*a32*b23^2*c11-b12*a31*c32*b23^2*a11+2*b12*a32*c31*b23^2*a11+b12*b31^2*a23*c13*a22+b12*b31*b32*c11*a23^2+b12*b32*b33*c13*a21^2-b12*b32*c33*b13*a21^2-b12*b33*c32*b13*a21^2-2*b12^2*a31*c33*b21*a23-b13*b22*a31^2*b23*c12-b13*a31*c31*b22^2*a13-b13*a31*a33*b22^2*c11-b13*a31*c33*b22^2*a11+b13*b31^2*a22*c22*a13+b13*b32^2*a21*c21*a13-b32*c31*a22*b13^2*a21-2*b21^2*b32*a33*c13*a12-2*b21^2*b33*a32*c12*a13-b21*b33^2*a12*c22*a11+b32*c33*a13*b21^2*a12+b33*c32*a13*b21^2*a12+b22*c33*a33*b11^2*a22+b22*c31*a31*b13^2*a22-b22*b31^2*a23*c12*a13+2*b22*b31^2*a23*c13*a12-b22*b31^2*a13*c13*a22+b22*b32*c33*b23*a11^2+b22^2*b33*a31*c13*a11-2*b22^2*b33*a31*c11*a13-b23*b31^2*a12*c12*a23-b23*b31^2*a22*c13*a12-b23*b31*b33*c21*a12^2-b23*b31^2*a12*c22*a13+b23^2*b31*a32*c11*a12+b23^2*b32*a31*c12*a11+b31*c32*a12*b23^2*a11-b32*a32*c21*b13^2*a21+b32*a32*c13*b21^2*a13+b32*a32*c11*b23^2*a11-b33*a33*c22*b11^2*a22-b33*a33*c21*b12^2*a21+b13*b21*a32*c31*b22*a13+3*b13*b21*a32*b32*c23*a11+b13*b21*a32*c32*b23*a11+b13*b21*a32*a33*b22*c11-3*b13*b21*a32*b33*c22*a11+b13*b21*a32*c33*b22*a11-3*b13*b21*b32*a32*c11*a23+3*b13*b21*b32*a33*c12*a21+b13*b22*a31*c31*b23*a12+b13*b22*a31*a32*b23*c11-3*b13*b22*a31*b32*c23*a11+3*b13*b22*a31*b32*c21*a13+b13*b22*a31*c32*b23*a11-3*b13*b22*a31*b33*c21*a12-2*b13*b22*a32*c31*b23*a11+3*b13*b22*a32*c21*a11*b33+3*b13*b22*b32*a31*c11*a23-3*b13*b22*b32*c11*a21*a33+3*b13*b22*b33*a31*c12*a21-3*b13*b22*b33*a31*c11*a22-3*b13*b23*a31*c22*a12*b31-3*b13*b23*b31*a32*c11*a22+3*b13*b23*a32*b31*c21*a12-3*b13*b23*b32*a31*c12*a21+3*b13*b23*b32*c11*a21*a32-b13*b31*b32*a23*c11*a22-b13*b31*b32*a23*c12*a21+2*b13*b31*b32*a22*c13*a21-2*b13*b11*a32*b31*c22*a23+b13*b11*a32*b31*c23*a22-b13*b11*a31*c32*b22*a23+2*b13*b12*a31*c32*b21*a23-b13*b31*b32*a22*c23*a11-b13*b31*b32*a21*c22*a13-b13*b31*b32*a21*c23*a12-3*b13*b31*c32*a22*b21*a13+3*b13*b31*c32*a22*b23*a11+3*b13*b31*c32*a21*b22*a13-b13*b31*b33*a12*c21*a22-b13*b31*b33*a22*c22*a11+2*b13*b31*b33*a12*c22*a21+3*b13*b31*c33*a12*b21*a22-3*b13*b31*c33*a22*b22*a11+2*b13*b32*b33*a11*c21*a22-b21*b31*c33*a12*b22*a13+b21*b32*b33*a13*c11*a22-2*b21*b32*b33*a11*c13*a22-b21*b32*c31*a13*b23*a12+2*b21*b32*c32*a13*b23*a11+b21*b32*b33*a12*c23*a11-b21*b32*c33*a13*b22*a11-b21*b32*c33*a12*b23*a11-b21*b33*c31*a12*b22*a13-b21*b33*c32*a13*b22*a11-b21*b33*c32*a12*b23*a11+2*b21*b33*c33*a12*b22*a11-b22*b23*b31*a31*c13*a12-b22*b23*b31*a31*c12*a13-b22*b23*b31*a32*c11*a13+2*b22*b23*b31*a32*c13*a11+2*b22*b23*b33*a31*c11*a12-b22*b23*b33*a31*c12*a11+b22*b31*b32*a23*c11*a13+b22*b31*b33*a13*c11*a22+b22*b31*b33*a13*c12*a21-2*b22*b31*b33*a12*c11*a23+b22*b31*b33*a11*c12*a23+b22*b31*b33*a11*c13*a22-3*b13*b32*c33*a21*b21*a12+3*b13*b32*c33*a11*b22*a21-3*b13*b33*c31*a12*b21*a22+3*b13*b33*c31*a22*b22*a11-3*b13*b33*c32*a11*b22*a21-b21*b11*c32*b13*a23*a32-b21*b11*c33*b12*a22*a33-b21*b22*b32*a33*c11*a13+2*b21*b22*b32*a33*c13*a11-b21*b22*b33*a31*c13*a12+2*b21*b22*b33*a31*c12*a13-b21*b22*b33*a33*c12*a11-b21*b23*b32*a31*c12*a13+2*b21*b23*b32*a31*c13*a12-b21*b23*b32*a32*c11*a13-b21*b23*b32*a32*c13*a11-b21*b23*b33*a32*c11*a12+2*b21*b23*b33*a32*c12*a11+b21*b31*b32*a23*c12*a13-2*b21*b31*b32*a23*c13*a12+b21*b31*b32*a13*c13*a22+b21*b31*b33*a12*c12*a23+b21*b31*b33*a22*c13*a12+b21*b31*b33*a12*c22*a13+b23*b32*b33*a21*c12*a11+b23*b32*b33*a11*c21*a12-2*b22*b31*b32*a23*c13*a11+2*b22*b31*c31*a13*b23*a12+b22*b31*b32*a13*c23*a11-b22*b31*c32*a13*b23*a11+b22*b31*b33*a13*c21*a12-2*b22*b31*b33*a13*c22*a11+b22*b31*b33*a12*c23*a11-b22*b31*c33*a12*b23*a11+b22*b32*b33*a11*c11*a23-b22*b32*c31*a13*b23*a11-b23*b11*c32*a32*b13*a21-b23*b12*c31*a31*b13*a22-b23*b21*b31*a32*c13*a12+2*b23*b21*b31*a32*c12*a13+2*b23*b21*b32*a33*c11*a12-b23*b21*b32*a33*c12*a11-b23*b22*b31*a33*c11*a12+b23*b31*b32*a12*c11*a23+b23*b31*b32*a12*c13*a21+b23*b31*b32*a11*c12*a23+b23*b31*b32*a11*c13*a22+b23*b31*b33*a12*c12*a21+b23*b31*b33*a22*c11*a12+b23*b31*b32*a13*c21*a12+b23*b31*b32*a13*c22*a11+b23*b31*b33*a12*c22*a11-b33*b21*a31*c12*b23*a12-b32*b21*a31*c13*b22*a13-b32*b22*a33*c11*b23*a11+b33*b11*a31*c22*b13*a22-b33*b22*a32*c11*b23*a11,-3*b13*c22*b31*a12*c11*a23-b21*c23*c31*a12^2*b13+3*b12*c23*a33*b21*c11*a12+b21*c11*a32*c13*b22*a13-b11*c21*a33*c22*b13*a12-b11*c11*b33*a22*c12*a23-b11*c12*a31*b23*c13*a22+b12*b31*a22*c13^2*a21+b12*a32*b21*c13^2*a21+b11*a31*b13*c22^2*a13+b11*a33*c22^2*b13*a11+b13*b32*a23*c11^2*a22+b13*a33*b22*c11^2*a22-3*b12*c23*a33*b21*c12*a11-b21*c22*b33*a12*c11*a13-b33*a11*b11*c22^2*a13-b22*a32*b23*c11^2*a13-c13*c32*a23*b11^2*a22-c13*a33*c22*b11^2*a22+b23*c21*c32*a12*b11*a13-b23*c21*c33*a12^2*b11+b23*c22*b32*a11^2*c13+b23*c23*c32*a11*b11*a12+b23*c11*b32*a12*c13*a21-2*b22*c21*b32*a13^2*c11-b22*c21*c32*a13^2*b11+b22*c22*b31*a13^2*c11+b11*a33*c12^2*b23*a21+b11*b33*a23*c12^2*a21-b12*c11*a33*c12*b23*a21-c11*a31*c13*b22^2*a13-c11*a33*b22^2*c13*a11+c33*a12*b21^2*c12*a13+b23*c23*b32*a11^2*c12-b13*c12*a32*b21*c13*a21-b12*c11*a33*b21*c13*a22+b12*c11*a33*c22*b13*a21-b23*c22*b32*a11*c11*a13-b22*b33*a13*c11^2*a22-b22*b33*a12*c11^2*a23-b22*b31*a12*c13^2*a21+2*b21*c22*b33*a11*c12*a13-2*b21*c22*c33*a12*b11*a13-2*b12*c11*a32*b13*c21*a23-2*b33*c21*a11*c22*b13*a12+b21*c11*a32*b23*c12*a13+3*b12*c21*a32*c13*b21*a13-2*b23*c21*c32*a12*b13*a11-3*b13*c32*c11*a21*b22*a13+3*b13*c33*a11*c12*b21*a22+c21*c32*a11*b13^2*a22+c22*c31*a12*b13^2*a21+c23*c31*a13*b12^2*a21+b12*a32*b23*c11^2*a23+b11*c11*b33*c13*a22^2-b11*c11*c33*b13*a22^2+b11*c13*a33*b12*c21*a22-b21*c31*a13*b22*c13*a12-b11*c23*c32*a11*b12*a23-b11*c23*c32*a11*b13*a22+b31*c21*a13*c22*b13*a12+3*b13*c21*a32*b22*c13*a11-3*b13*c21*b32*a12*c13*a21+c21*a31*c23*b12^2*a13+b12*c11*c33*a22*b13*a21-3*b11*c32*b23*a12*c13*a21-3*b11*c21*b33*a12*c12*a23-b33*c21*b11*c23*a12^2-b33*c22*b12*c23*a11^2-b11*c23*c32*a12*b13*a21+b22*c11*b33*a13*c12*a21-b21*b33*a11*c12^2*a23-b21*a31*b22*c13^2*a12+2*b12*c11*a33*b21*c12*a23+b31*c21*a13*b12*c23*a12+b21*c11*b32*a13*c13*a22-b21*b32*a11*c13^2*a22+b21*c21*b32*a13^2*c12+b12*c12*c31*a23*b13*a21+b13*b31*a23*c12^2*a21+b13*a33*b21*c12^2*a21+b23*c21*b31*a12^2*c13+2*b23*c21*c31*a12^2*b13-b21*c22*b33*a12*c13*a11+3*b11*c33*b22*a13*c11*a22-2*b31*c22*a13*b11*c23*a12+b31*c22*a11*c23*b13*a12+2*b23*c22*c32*a11^2*b13-2*b23*c22*b33*a11^2*c12+b22*c11*b33*a11*c12*a23-b22*c31*a11*b23*c12*a13-b22*c31*a11*b23*c13*a12+b21*c33*c11*b23*a12^2-c12*a32*c13*b21^2*a13+b11*c13*a32*c22*b13*a21-2*b11*c13*a32*b12*c23*a21+2*b22*b32*a23*c11^2*a13-b22*a33*c11^2*b23*a12+c22*a33*b11^2*c23*a12+c22*c33*a13*b11^2*a22+c22*c33*a12*b11^2*a23-b12*c11*a32*c13*b21*a23-b22*c21*b33*a11*c12*a13-2*b12*a31*b22*c13^2*a21-2*b21*c11*b33*a22*c13*a12+b21*c11*b33*a22*c12*a13-c11*a32*c22*b13^2*a21-c11*c32*a22*b13^2*a21-c12*a31*c21*b13^2*a22+2*b23*c22*b33*a11*c11*a12-3*b11*c31*a12*b23*c12*a23+b12*c13*c31*a22*b13*a21+b32*c21*a11*c23*b13*a12+3*b13*c32*b21*a12*c13*a21-2*b12*c12*a31*c23*b13*a21+2*b12*c12*a31*b23*c13*a21+3*b11*c23*b32*a11*c12*a23-b13*c12*a31*b21*c13*a22+b12*c12*a31*b13*c21*a23+2*b21*c23*b32*a12*c13*a11-3*b12*c33*b21*a11*c12*a23+c23*c32*a13*b11^2*a22+c23*c32*a12*b11^2*a23-3*b11*c23*a32*c12*b23*a11+b11*a31*b23*c12^2*a23-2*b11*a33*b21*c12^2*a23-b12*c21*c32*a13*b13*a21-3*b12*c21*a33*b21*c13*a12+2*c12*a31*c22*b13^2*a21-c12*c31*a22*b13^2*a21-2*c21*c31*a23*b12^2*a13+c21*a33*b12^2*c23*a11+c21*c33*a13*b12^2*a21+3*b12*c22*b31*a23*c13*a11-c12*a33*b21^2*c13*a12+c32*a13*b21^2*c13*a12-b12*c12*b31*a23*c13*a21+2*c12*a33*b11^2*c22*a23-c12*a33*b11^2*c23*a22-c12*c33*a23*b11^2*a22+2*b21*c23*b31*a12*c12*a13+b21*c23*c31*a12*b12*a13-b11*c11*a33*c12*b23*a22-b21*b33*a13*c12^2*a21-2*b22*c21*c31*a13*b13*a12+b11*c11*b32*c12*a23^2-b11*c11*c32*b12*a23^2+b22*c23*c32*a11*b11*a13+3*b11*c22*b32*a13*c13*a21-c13*a33*c21*b12^2*a21+b23*c11*b31*a22*c12*a13+b23*c11*b32*a13*c12*a21+b23*c11*b31*a12*c12*a23-2*b23*c11*b31*a22*c13*a12-b12*c22*c31*a23*b13*a11+2*b22*c23*c33*a11^2*b12+b22*c32*b23*c13*a11^2+b22*c33*c12*b23*a11^2+3*b12*c33*b21*a12*c11*a23-b11*c12*b33*a22*c13*a21-3*b11*c33*b22*a13*c12*a21-2*b21*c12*b31*a23*c13*a12-2*b21*c12*b31*a13*c13*a22+b21*c12*b32*a23*c13*a11-2*b22*c23*b32*a11^2*c13-b22*c23*c32*a11^2*b13+b22*c23*b33*a11^2*c12+2*b11*c23*c33*a22*b12*a11-b11*c12*c31*b12*a23^2+b11*a31*b22*c13^2*a22+b21*c21*c33*a12*b12*a13-b21*c31*a13*c12*b23*a12+b22*c11*a31*b23*c12*a13-b21*a33*c12^2*b23*a11+2*b21*b31*a22*c13^2*a12-b21*a32*b22*c13^2*a11-3*b13*c31*c12*a22*b21*a13+b23*c12*b31*a11*c13*a22+b11*c12*a33*c21*b13*a22+b21*c12*a31*c13*b22*a13-b23*c23*b32*a11*c11*a12-b23*b31*a11*c12^2*a23+2*b23*b33*a21*c12^2*a11+b12*c12*a33*c21*b13*a21-b12*c12*a33*b21*c13*a21-b11*c11*a32*c13*b22*a23-b12*c21*a32*c23*b13*a11-b12*c21*c32*a23*b13*a11+b23*c11*b32*a11*c13*a22-b21*c21*c32*a13^2*b12+b21*c21*b33*a12^2*c13-b21*c21*c33*a12^2*b13-c11*a31*c12*b23^2*a12-c11*a32*c12*b23^2*a11+3*b11*c33*b22*a11*c12*a23-3*b11*c33*c12*a22*b23*a11-3*b11*c23*b33*a22*c12*a11+2*b11*c23*c33*a12*b12*a21-3*b11*c22*b33*a13*c11*a22+3*b13*c22*b31*a13*c11*a22-b11*c23*c31*a12*b12*a23-b22*c23*b33*a11*c11*a12-2*b22*c23*c33*a11*b11*a12+2*b11*c21*c33*a22*b13*a12-b11*c21*c33*a22*b12*a13+3*b12*c32*a13*c11*b23*a21+b31*c22*a11*c23*b12*a13-c12*a32*c21*b13^2*a21+c21*a31*c22*b13^2*a12-2*b11*a32*b21*c13^2*a22+b11*a32*b22*c13^2*a21-3*b13*c21*b32*a11*c12*a23+3*b13*c21*b32*a11*c13*a22-b11*c23*c31*a22*b12*a13+3*b11*c23*a32*c11*b22*a13-b23*b32*a12*c11^2*a23+2*b23*b33*a22*c11^2*a12-b23*b31*a13*c12^2*a21-3*b12*c21*a32*b23*c13*a11-c13*c31*a23*b12^2*a21-2*c23*c33*a21*b12^2*a11-b31*a11*b12*c23^2*a12-b32*a13*c21^2*b13*a12-b32*c21*b11*c22*a13^2+b21*c12*a32*b23*c13*a11+b21*c12*b32*a13*c13*a21+b22*c11*b33*a12*c13*a21-b12*c11*a31*b23*c12*a23-3*b13*c23*b31*a12*c12*a21+b13*c11*b31*c13*a22^2+b13*c12*b32*c13*a21^2+b21*c11*a33*c12*b23*a12+b21*c11*b33*a12*c12*a23+b21*c31*b22*c12*a13^2+b21*c31*b23*c13*a12^2+b21*c32*c11*b22*a13^2-3*b13*c23*a32*c11*b22*a11+3*b12*c22*b33*a21*c11*a13+3*b13*c21*b31*a12*c12*a23-3*b13*c21*b31*a22*c12*a13+c31*a11*c12*b23^2*a12+c32*a12*c11*b23^2*a11-b22*c21*b33*a12*c13*a11-b23*c23*c32*a11^2*b12-3*b12*c21*a31*b23*c12*a13+2*b12*c11*b32*a23*c13*a21+b12*c11*c32*a23*b13*a21-b12*c13*c32*b13*a21^2+b12*a31*b21*c13^2*a22+3*b11*c22*a33*c11*b23*a12+2*b22*c23*b31*a12*c13*a11-b22*c23*b31*a11*c12*a13+b11*b32*a22*c13^2*a21-b31*c21*c22*b12*a13^2-b31*c21*c23*b13*a12^2-b31*a11*b13*c22^2*a13-b11*c21*a33*b12*c23*a12-b11*c22*c31*a23*b13*a12-b21*c32*a13*c11*b23*a12+2*b13*c12*a31*b22*c13*a21+2*c13*a32*b11^2*c23*a22+c22*a32*c23*b11^2*a13-2*c22*c32*a23*b11^2*a13-2*b21*c22*b31*a13^2*c12-b21*c22*c31*a13^2*b12+b21*c22*b32*a13^2*c11-3*b12*c23*b31*a11*c12*a23+b22*c21*c33*a12*b11*a13+b22*c23*c31*a12*b11*a13-b13*c11*a32*b22*c13*a21+2*b13*c11*a32*c12*b23*a21-b23*c23*c31*a12^2*b11-c11*a33*b12^2*c23*a21-c11*c33*a23*b12^2*a21-c13*a31*c21*b12^2*a23-b22*c32*a13*c11*b23*a11-b22*c33*a12*c11*b23*a11-3*b12*c32*a11*b23*c11*a23+3*b12*c32*a11*c13*b21*a23-b32*c22*c23*b13*a11^2-b32*a12*b11*c23^2*a11-b33*a12*c21^2*b12*a13+2*b21*c22*c32*a13^2*b11-2*b21*c23*b31*a12^2*c13+b21*c23*b33*a12^2*c11-3*b12*c21*b31*a23*c13*a12+3*b13*c21*b32*a13*c12*a21+3*b12*c33*c11*a22*b23*a11+3*b11*c21*a33*b22*c13*a12-3*b11*c21*a33*c12*b23*a12-3*b13*c32*b21*a12*c11*a23-3*b13*c32*b21*a11*c13*a22-b21*c33*a12*c11*b22*a13-b21*c33*a11*b22*c12*a13-2*b13*a31*c12^2*b23*a21-c11*a31*c22*b13^2*a22+2*c11*a32*c21*b13^2*a22-b21*c23*b32*a12*c11*a13-b21*c23*b32*a11*c12*a13+b12*a32*b13*c21^2*a13-2*b12*a33*c11^2*b22*a23-b12*c11*a31*b23*c13*a22+b21*c22*c33*a12*b13*a11+b21*c22*c33*a11*b12*a13+b22*c23*c31*a12*b13*a11-2*b22*c23*c31*a11*b12*a13-b11*c22*c33*a12*b13*a21-b11*b31*c12^2*a23^2-b11*b31*c13^2*a22^2+c12*c32*b11^2*a23^2+c13*c33*b11^2*a22^2-a33*b11^2*c22^2*a13-a32*b11^2*c23^2*a12-a33*c21^2*b12^2*a13-b12*b32*c11^2*a23^2-b12*b32*c13^2*a21^2+c11*c31*b12^2*a23^2+c13*c33*b12^2*a21^2-a31*b12^2*c23^2*a11-b13*b33*c11^2*a22^2-b13*b33*c12^2*a21^2+c11*c31*b13^2*a22^2+c12*c32*b13^2*a21^2-a32*c21^2*b13^2*a12-a31*c22^2*b13^2*a11+a33*b21^2*c12^2*a13+a32*b21^2*c13^2*a12-c32*b21^2*c12*a13^2-c33*b21^2*c13*a12^2+a33*c11^2*b22^2*a13+a31*b22^2*c13^2*a11-c31*c11*b22^2*a13^2-c33*b22^2*c13*a11^2+a32*c11^2*b23^2*a12+a31*c12^2*b23^2*a11-c31*c11*b23^2*a12^2-c32*c12*b23^2*a11^2+b31*b11*c22^2*a13^2+b31*b11*c23^2*a12^2+b32*c21^2*b12*a13^2+b32*b12*c23^2*a11^2+b33*c21^2*b13*a12^2+b33*c22^2*b13*a11^2+3*b11*c22*b33*a11*c13*a22-b11*c22*c33*a13*b12*a21+c21*c33*a11*b12^2*a23+b12*a33*c21^2*b13*a12+c23*c31*a11*b12^2*a23+b12*a33*c11^2*b23*a22+b12*b33*a23*c11^2*a22+b12*c11*b31*c12*a23^2+b12*c12*b33*c13*a21^2-b12*c12*c33*b13*a21^2-c11*a31*c23*b12^2*a23+2*c11*a33*c21*b12^2*a23+2*c13*a31*b12^2*c23*a21-2*b13*a32*c11^2*b23*a22+b13*a31*b21*c12^2*a23-2*c21*c31*a22*b13^2*a12+c21*a32*c22*b13^2*a11+c21*c32*a12*b13^2*a21+c22*c31*a11*b13^2*a22-2*c22*c32*a21*b13^2*a11+b13*a32*c11^2*b22*a23-b21*a31*b23*c12^2*a13+2*b21*b31*a23*c12^2*a13-b21*b32*a12*c13^2*a21+2*b21*c23*c33*a12^2*b11-b22*b31*a11*c13^2*a22+2*b22*b32*a21*c13^2*a11+b22*c21*b31*a13^2*c12+2*b22*c21*c31*a13^2*b12-b22*c22*c31*a13^2*b11+b22*c22*b33*a11^2*c13-b22*c22*c33*a11^2*b13+c31*a11*c13*b22^2*a13+c33*a11*c11*b22^2*a13-b23*b32*a13*c11^2*a22-2*b23*c21*b33*a12^2*c11-b23*c22*c33*a11^2*b12+b23*c23*b31*a12^2*c11-b11*c13*c31*b13*a22^2+b11*a31*b12*c23^2*a12+b11*a32*b12*c23^2*a11-c12*a32*c23*b11^2*a23-c13*a32*b11^2*c22*a23-2*c23*c33*a22*b11^2*a12+2*b11*c22*c32*a23*b13*a11+2*b11*c22*c32*a13*b13*a21-3*b11*c22*a33*b22*c13*a11-b11*c22*a33*b12*c23*a11+3*b11*c22*b33*a12*c11*a23-3*b11*c22*b33*a12*c13*a21+2*b11*c22*c31*a23*b12*a13-3*b11*c22*a31*b23*c13*a12+3*b11*c22*a31*c13*b22*a13-b11*c22*a31*c23*b13*a12-2*b11*c11*a33*c22*b12*a23+b11*c11*a33*c22*b13*a22+2*b11*c11*a33*b22*c12*a23-b11*c11*a33*b22*c13*a22+b11*c11*a33*b12*c23*a22+3*b11*c21*b33*a22*c12*a13-b11*c21*c33*a12*b12*a23-b11*c22*a31*c23*b12*a13-b11*c11*a32*b23*c12*a23+b11*c11*a32*c23*b12*a23-2*b11*c11*a32*c23*b13*a22+2*b11*c11*a32*b23*c13*a22+b11*c11*a32*b13*c22*a23-b11*c11*b32*a23*c13*a22+b11*c11*c32*a23*b13*a22+b11*c11*c33*a22*b12*a23+b11*c12*a31*c23*b12*a23+b11*c12*a31*c23*b13*a22-b11*c12*a31*c13*b22*a23-2*b11*c12*a31*b13*c22*a23+2*b11*c12*b31*a23*c13*a22-2*b11*c12*a33*c21*b12*a23+2*b11*c12*a33*b21*c13*a22-2*b11*c12*a33*c22*b13*a21-b11*c12*a33*b22*c13*a21+b11*c12*a33*b12*c23*a21+b11*c12*c31*a23*b13*a22+b11*c12*a32*c23*b13*a21-b11*c12*a32*b23*c13*a21+2*b11*c12*a32*c13*b21*a23+b11*c12*a32*b13*c21*a23-b11*c12*b32*a23*c13*a21-2*b11*c12*c32*a23*b13*a21-3*b12*c33*b21*a13*c11*a22+3*b12*c33*b21*a13*c12*a21+b11*c12*c33*a23*b12*a21+b11*c12*c33*a22*b13*a21+b11*c13*a31*c22*b12*a23+b11*c13*a31*c22*b13*a22-2*b11*c13*a31*b12*c23*a22+b11*c13*c31*a22*b12*a23+b11*c13*a32*c21*b12*a23-2*b11*c13*a32*c21*b13*a22+b11*c13*c32*a23*b12*a21+b11*c13*c32*a22*b13*a21+b11*c13*a33*c22*b12*a21-2*b11*c13*c33*a22*b12*a21-b11*c21*a32*c23*b12*a13+2*b11*c21*a32*c23*b13*a12+3*b11*c21*a32*b23*c12*a13-3*b11*c21*a32*c13*b22*a13-b11*c21*a32*b13*c22*a13+3*b11*c21*b32*a23*c13*a12-3*b11*c21*b32*a13*c13*a22+2*b11*c21*c32*a23*b12*a13-b11*c21*c32*a23*b13*a12-b11*c21*c32*a13*b13*a22+2*b11*c21*a33*c22*b12*a13-b11*c22*c31*a13*b13*a22-b11*c22*a32*c23*b13*a11-3*b11*c22*a32*b23*c11*a13+3*b11*c22*a32*b23*c13*a11+b22*c21*c33*a12*b13*a11-2*b22*c21*c33*a11*b12*a13-b22*c22*b31*a13*c13*a11+b22*c22*c31*a13*b13*a11-b22*c22*b33*a11*c11*a13+b22*c22*c33*a11*b11*a13-b22*c23*b31*a12*c11*a13-b11*c22*c33*a11*b12*a23-b11*c22*c33*a11*b13*a22-3*b11*c22*b32*a23*c13*a11-3*b11*c23*a31*b22*c12*a13+3*b11*c23*a31*c12*b23*a12+2*b11*c23*c31*a22*b13*a12+3*b11*c23*b32*a13*c11*a22-3*b11*c23*b32*a13*c12*a21-3*b11*c23*b32*a12*c11*a23-b11*c23*c32*a13*b12*a21-3*b11*c23*a33*b22*c11*a12+3*b11*c23*a33*b22*c12*a11+3*b11*c23*b33*a12*c12*a21-3*b11*c31*a13*b22*c13*a22+3*b11*c31*a13*c12*b23*a22+3*b11*c31*a12*c13*b22*a23-3*b11*c32*b23*a13*c11*a22+3*b11*c32*b23*a12*c11*a23+3*b11*c32*b23*a11*c13*a22-3*b11*c32*c13*a23*b22*a11+3*b11*c32*c13*a21*b22*a13-3*b11*c33*b22*a12*c11*a23+3*b11*c33*c12*a21*b23*a12+b12*c11*a31*c23*b13*a22+2*b12*c11*a31*c13*b22*a23+b12*c11*a31*b13*c22*a23-b12*c11*b31*a23*c13*a22-2*b12*c11*c31*a23*b13*a22+b12*c11*a32*c23*b13*a21-b12*c11*a32*b23*c13*a21-2*b12*c11*a33*c21*b13*a22+2*b12*c11*a33*b22*c13*a21-b12*c11*b33*a23*c12*a21-b12*c11*b33*a22*c13*a21-b12*c12*a31*c13*b21*a23+b12*c13*a31*c21*b13*a22-2*b12*c13*a31*c22*b13*a21+b12*c13*a32*c21*b13*a21-b12*c21*a31*c23*b13*a12+3*b12*c21*a31*b23*c13*a12-b12*c21*a31*b13*c22*a13+3*b12*c21*b31*a13*c13*a22+2*b12*c21*c31*a23*b13*a12+2*b12*c21*c31*a13*b13*a22-b12*c21*a33*c22*b13*a11+3*b12*c21*a33*c12*b23*a11-3*b12*c21*b33*a13*c12*a21+3*b12*c21*b33*a12*c13*a21+3*b12*c21*b33*a11*c12*a23-3*b12*c21*b33*a11*c13*a22-b12*c21*c33*a12*b13*a21-b12*c21*c33*a11*b13*a22+2*b12*c22*a31*c23*b13*a11+3*b12*c22*a31*b23*c11*a13-3*b12*c22*a31*c13*b21*a13-3*b12*c22*b31*a13*c13*a21-b12*c22*c31*a13*b13*a21+3*b12*c22*a33*b21*c13*a11-3*b12*c22*a33*c11*b23*a11-3*b12*c22*b33*a11*c11*a23+2*b12*c22*c33*a21*b13*a11-3*b12*c23*b33*a21*c11*a12+3*b12*c23*a31*b21*c12*a13-3*b12*c23*a31*c11*b23*a12-3*b12*c23*b31*a13*c11*a22+3*b12*c23*b31*a13*c12*a21+3*b12*c23*b31*a12*c11*a23-b12*c23*c31*a12*b13*a21-b12*c23*c31*a11*b13*a22-3*b12*c23*a32*b21*c11*a13+3*b12*c23*a32*c11*b23*a11+2*b12*c23*c32*a21*b13*a11+3*b12*c23*b33*a11*c11*a22-3*b12*c31*b23*a13*c12*a21+3*b12*c31*b23*a12*c13*a21+3*b12*c31*b23*a11*c12*a23-3*b12*c31*b23*a11*c13*a22-3*b12*c31*c13*a23*b21*a12+3*b12*c31*c13*a22*b21*a13-3*b12*c32*a13*b21*c13*a21-2*b21*c23*c32*a12*b11*a13+b21*c23*c32*a11*b12*a13+b21*c23*c32*a12*b13*a11-b21*c23*b33*a12*c12*a11-2*b21*c23*c33*a12*b12*a11-b13*c12*b31*a22*c13*a21+3*b13*c21*a31*b22*c12*a13-3*b13*c21*a31*b22*c13*a12-3*b13*c21*a32*b21*c12*a13-3*b13*c21*a33*b22*c12*a11+3*b13*c21*a33*c12*b21*a12+3*b13*c22*a31*b21*c13*a12-3*b13*c22*a31*c11*b22*a13+3*b13*c22*b31*a12*c13*a21-3*b13*c22*b31*a11*c13*a22+3*b13*c22*a32*b21*c11*a13-3*b13*c22*a32*b21*c13*a11+3*b13*c22*b32*a11*c11*a23-3*b13*c22*b32*a21*c11*a13-3*b13*c22*a33*b21*c11*a12+3*b13*c22*a33*c11*b22*a11+3*b13*c23*a31*b22*c11*a12-3*b13*c23*a31*c12*b21*a12+3*b13*c23*b31*a22*c12*a11+3*b13*c23*a32*b21*c12*a11+3*b13*c23*b32*a21*c11*a12-3*b13*c23*b32*a11*c11*a22+3*b13*c31*b22*a13*c12*a21-3*b13*c31*b22*a12*c13*a21-3*b13*c31*b22*a11*c12*a23+3*b13*c31*b22*a11*c13*a22+3*b13*c31*c12*a23*b21*a12+3*b13*c32*b21*a13*c11*a22+3*b13*c32*c11*a23*b22*a11-3*b13*c33*a12*b21*c12*a21+3*b13*c33*a12*c11*b22*a21-3*b13*c33*a11*b22*c11*a22-2*b21*c11*a32*b23*c13*a12-2*b21*c11*b32*a23*c12*a13+b21*c11*b32*a23*c13*a12-2*b21*c11*a33*b22*c12*a13+b21*c11*a33*b22*c13*a12+b21*c12*a31*b23*c13*a12+b21*c12*a33*b22*c13*a11+b21*c12*b33*a12*c13*a21+b21*c12*b33*a11*c13*a22-b21*c21*b32*a13*c13*a12+b21*c21*c32*a13*b13*a12-b21*c21*b33*a12*c12*a13+2*b21*c22*b31*a13*c13*a12+b21*c22*c31*a13*b13*a12-b21*c22*b32*a13*c13*a11-2*b21*c22*c32*a13*b13*a11-3*b12*c33*c11*a21*b23*a12-b13*c11*a31*b22*c12*a23-b13*c11*a31*b22*c13*a22+2*b13*c11*a31*c12*b23*a22-b13*c11*b31*a22*c12*a23-b13*c11*a32*b21*c12*a23+2*b13*c11*a32*b21*c13*a22-b13*c11*b32*a23*c12*a21-b13*c11*b32*a22*c13*a21-b13*c11*a33*b22*c12*a21-b13*c11*a33*c12*b21*a22+2*b13*c11*b33*a22*c12*a21+2*b21*c32*a11*b23*c12*a13-b21*c32*a11*b23*c13*a12-b21*c32*a11*c13*b22*a13+2*b21*c33*a11*b22*c13*a12-b21*c33*a11*c12*b23*a12+b22*c11*a31*b23*c13*a12-2*b22*c11*b31*a23*c12*a13+b22*c11*b31*a23*c13*a12+b22*c11*b31*a13*c13*a22+b22*c11*a32*b23*c13*a11-2*b22*c11*b32*a13*c13*a21+b22*c11*a33*c12*b23*a11+b22*c11*b33*a11*c13*a22-2*b22*c11*b32*a23*c13*a11-2*b22*c12*a31*b23*c13*a11+b22*c12*b31*a23*c13*a11+b22*c12*b31*a13*c13*a21-2*b22*c12*b33*a21*c13*a11-b22*c21*b31*a13*c13*a12+2*b22*c21*b32*a13*c13*a11+b22*c21*c32*a13*b13*a11+2*b22*c21*b33*a12*c11*a13+2*b22*c23*b32*a11*c11*a13+2*b22*c31*a13*c11*b23*a12+b23*c11*b32*a11*c12*a23-2*b23*c11*b33*a12*c12*a21-2*b23*c11*b33*a22*c12*a11+b23*c12*b31*a12*c13*a21-2*b23*c12*b32*a21*c13*a11-b23*c21*b31*a12*c12*a13-2*b23*c21*c31*a12*b12*a13+2*b23*c21*b32*a12*c11*a13-b23*c21*b32*a11*c12*a13-b23*c21*b32*a12*c13*a11+b23*c21*c32*a11*b12*a13+2*b23*c21*b33*a12*c12*a11+b23*c21*c33*a12*b12*a11-b23*c22*b31*a12*c11*a13-b23*c22*b31*a12*c13*a11+2*b23*c22*b31*a11*c12*a13+b23*c22*c31*a12*b11*a13-2*b23*c22*c31*a12*b13*a11+b23*c22*c31*a11*b12*a13-2*b23*c22*c32*a11*b11*a13+b23*c22*c33*a11*b11*a12-b23*c23*b31*a12*c12*a11+b23*c23*c31*a12*b12*a11+b32*c21*a13*b11*c23*a12-2*b32*c21*a11*c23*b12*a13+b32*c21*a11*b13*c22*a13+b32*c22*a13*b11*c23*a11+b33*c21*a12*b11*c22*a13+b33*c21*a11*c22*b12*a13+b33*c21*a11*b12*c23*a12+b33*c22*a12*b11*c23*a11,b13*c21*a32^2*c23*b31-b21*c31*a33*b22*a12*c33+3*b23*c31*b32*a32*c13*a21+3*b12*c32*a31*b33*c21*a23+b13*c22*a31*a33*b22*c31+c31*b33^2*a22*c22*a11-2*b33*c31*c32*a11*b23*a22+b12*c31^2*a23*b23*a32-b22*c31*a32*c33*b23*a11+b33*c31*c32*a11*b22*a23-c21*a31*c22*a12*b33^2-b13*c31*a32*c33*b22*a21+b33*c31*c33*a12*b22*a21-b33*c32^2*a11*b21*a23-b21*c32*a33*c33*b22*a11+2*b33*c31^2*a12*b23*a22-2*b11*a32*c33^2*b21*a22+b11*a32*c33^2*b22*a21+3*b12*c33*a32*a21*c21*b33+b11*a31*a23*b23*c32^2-2*b11*c32^2*a33*b21*a23+b21*c13*a31*a32*b23*c32-2*b11*c23*a32*a33*b21*c32+b32*c21*a33*b33*c22*a11+b12*a31*c33^2*b21*a22+b33*c31*c32*a13*b22*a21+b33*c31*c33*b12*a22*a21+b31*c22*a31*c23*a13*b32-2*b22*c11*a33^2*c21*b32-3*b23*c31*a33*b32*c22*a11+3*b22*c31*b33*a31*c13*a22-b11*c32*a33*c33*b22*a21-3*b22*c31*b33*a31*c12*a23+2*b13*c31*a32*c33*b21*a22+b32*c21*a32*b33*c23*a11-3*b12*c31*a31*b33*c22*a23+b23*c11*a32^2*c23*b31-b22*c11*a31*a32*c23*b33+2*b33*c32^2*a11*b23*a21+b12*c23*a31*a32*b23*c31-b32*c33^2*a21*b21*a12+2*b13*c21*a32^2*b23*c31-b13*c21*a32^2*b21*c33+3*b12*c33*b31*a33*c21*a22-b33*c31*c33*b11*a22^2-2*b21*c12*a33^2*c22*b31-b21*c12*a33^2*b22*c31+b21*c12*a33^2*c21*b32-3*b11*c33*a32*b33*c22*a21-b32*c33^2*b11*a21*a22-b12*c22*a31^2*b23*c33-b12*c22*a33^2*b21*c31-3*b21*c31*a32*c23*a13*b32+b13*c31^2*a32*b22*a23-2*b13*c31^2*a32*b23*a22+3*b23*c32*a33*c21*a11*b32-3*b23*c33*a31*c22*a12*b31-2*b32*c31*c32*a13*b21*a23-b32*c31*b33*a11*c23*a22+c32*b33^2*a21*c21*a12+2*b22*c11*a32*a33*c21*b33-3*b23*c31*b32*a31*c13*a22-3*b23*c31*b32*a33*c12*a21-3*b22*c31*a33*b31*c23*a12-b22*c31*a33*c32*b23*a11+c31*b33^2*c12*a22*a21+3*b22*c32*a31*b33*c21*a13+2*b22*c32*a31*c33*b23*a11+b22*c12*a31^2*c23*b33-b22*c12*a31^2*b23*c33-2*b31*c32*c33*a13*b21*a22-b13*c23*a31^2*b22*c32-b13*c23*a32^2*b21*c31-b31*c33*b32*a12*c21*a23+2*c12*b31^2*a33*c22*a23-c12*b31^2*a23*c23*a32-3*b23*c32*a31*b32*c21*a13+3*b23*c32*b31*a31*c13*a22+3*b23*c31*a33*c22*a12*b31+3*b23*c32*a31*b31*c23*a12-b31*a33*b33*c22^2*a11-b31*a31*b32*c23^2*a12-3*b23*c32*b31*a32*c13*a21-2*b32*c13*a31*b33*c22*a21+b32*c13*a32*a21*c21*b33+2*b12*c21*a31*a33*c23*b32+b32*c32*b33*c13*a21^2-b21*c11*a32*a33*c22*b33-b21*c12*a31*a32*c23*b33+b13*c22*a31^2*c23*b32+2*b13*c22*a31^2*b23*c32+2*c11*a32*b33^2*c21*a22+2*c13*b31^2*a32*c23*a22-c13*b31^2*a22*c22*a33-b33*c31^2*b12*a22*a23+2*b32*c33^2*a11*b22*a21-b32*c33^2*a11*b21*a22+3*b22*c33*a32*c21*a11*b33-b13*c22*a31^2*b22*c33+b13*a31*a33*c22^2*b31-3*b21*c31*a33*c22*a12*b33-2*b32*c11*a32*b33*c21*a23-b31*c33^2*a12*b22*a21-b31*c33^2*a22*b22*a11+b31*c11*b32*a33*c23*a22-2*b31*c11*a32*b33*c23*a22+c32*b33^2*a11*c21*a22-b23*c13*a31*a32*c22*b31+b31*c13*b32*a33*c22*a21-b21*c12*a32*a33*c21*b33-b21*c13*a31*a32*c22*b33-2*b33*c31*c32*a12*b23*a21+2*b32*c31*b33*a12*c21*a23+2*b32*c31*b33*a13*c21*a22+2*b11*c23*a32^2*b21*c33+b11*a31*a32*c23^2*b32-b22*c13*a31*a32*c21*b33+3*b23*c31*a32*b32*c23*a11+3*b23*c31*b32*a31*c12*a23+b33*c31*c32*b11*a23*a22+b33*c31*c32*b12*a23*a21-2*b22*c13*a31^2*c23*b32-b22*c13*a31^2*b23*c32+2*b31*c33^2*a12*b21*a22+b31*c33*b33*c11*a22^2-b31*c33^2*b12*a22*a21-c12*b31^2*a33*c23*a22-3*b13*c31*b31*a32*c22*a23+a33*b31^2*c22^2*a13+2*b31*c33*b32*c13*a22*a21-b31*c33*b32*c12*a23*a21-b32*c31*b33*a12*c23*a21-b32*c31*b33*a11*c22*a23+b32*c31*c33*a11*b23*a22+b32*c31*c33*a12*b23*a21-b13*c21*a31*a32*c23*b32+b31*c11*a32*b33*c22*a23+b31*c11*a32*a23*c23*b32+b22*c12*a33^2*c21*b31+c31*a31*c33*b22^2*a13+c31*a33*c33*b22^2*a11+2*c13*a31*b32^2*c23*a21-c13*a31*b32^2*c21*a23+2*b31*c32^2*a13*b21*a23+b31*c32*b32*c11*a23^2+b12*c21*a31*a32*b23*c33-b32*c32*c33*b13*a21^2-2*c31*b33^2*a12*c21*a22+b32*c31*c33*b13*a22*a21-b11*c21*a32*a33*c22*b33+b13*c23*a31*a32*b21*c32-b11*c31*a32*c33*b22*a23+b22*c11*a33^2*c22*b31-b12*c31*c32*a33*b23*a21-b12*c31*a32*c33*b21*a23+b12*a32*a21*b21*c33^2-b33*c31^2*a22*b22*a13-2*b21*c13*a32^2*c23*b31-b21*c13*a32^2*b23*c31+3*b21*c32*b33*a32*c13*a21+b23*c12*a31^2*c23*b32-2*b23*c12*a31^2*c22*b33-3*b22*c32*b31*c13*a23*a31+3*b22*c32*b31*a33*c13*a21+b11*c21*a32*a33*b22*c33+b22*c13*a31^2*c22*b33+b31*c32*c33*a12*b23*a21+b31*c12*a32*b33*c21*a23+2*b12*c23*a31^2*b22*c33+2*b21*c12*a32*a33*c23*b31+b21*c12*a32*a33*b23*c31-2*b12*c23*a31*a32*b21*c33+b12*a32*a33*c21^2*b33-b13*c32*a32*a21*b21*c33-2*b22*c11*a32*a33*b23*c31-b22*c12*a31*a33*c23*b31+3*b23*c32*b31*a32*c11*a23-3*b22*c33*a31*b33*c21*a12+b13*c21*a31*a32*b22*c33-b13*c32*a31*c33*b21*a22-b31*c31*b33*c12*a22*a23-3*b12*c31*b31*a33*c23*a22+3*b12*c31*b31*a23*c23*a32-b11*a32^2*c23^2*b31-c12*a32*a21*c21*b33^2+b32*c11*a31*b33*c22*a23+b32*c11*a31*b33*c23*a22-b32*a32*b33*c21^2*a13-b32*a33*b33*c21^2*a12-b32*c31^2*b13*a23*a22-b32*c31^2*a23*b23*a12-b32*c31^2*a13*b23*a22+b33*c31*c33*a22*b22*a11-2*b33*c31*c33*a12*b21*a22-b33*c32^2*a21*b21*a13+b33*c31*c32*a12*b21*a23-b33*c31^2*a12*b22*a23+b11*c21*a32^2*c23*b33-b11*c21*a32^2*b23*c33-c21*a32*b33^2*c22*a11+b22*a32*b23*a13*c31^2+b22*a33*c31^2*b23*a12+b21*c11*a32*a33*b22*c33-c11*a32*b33^2*c22*a21+c32*b33^2*c11*a21*a22+b33*c31*c32*a13*b21*a22+b31*c12*a32*b33*c23*a21-2*b31*c12*a31*b33*c22*a23+b12*c21*a33^2*c22*b31+2*b12*c21*a33^2*b22*c31+c31*b33^2*a12*c22*a21-c13*a31*a33*b22^2*c31+b22*c11*a31*a33*b23*c32-b22*c11*a31*a33*c22*b33-c12*a31*b33^2*c21*a22+b11*a31*a22*b22*c33^2-b12*c21*a33^2*b21*c32+b12*c22*a31^2*c23*b33-2*b32*c11*a33*b33*c21*a22-2*b32*c12*a31*b33*c23*a21+3*b22*c33*a33*b31*c21*a12-3*b22*c33*a33*b31*c22*a11-2*b21*c13*a31*a32*b22*c33-b21*c13*a31*a33*c22*b32-3*b23*c32*a33*b31*c21*a12+b12*c31^2*a33*b23*a22+3*b11*c33*a32*b32*c21*a23+b32*c33*b33*c12*a21^2-3*b23*c33*b31*c12*a22*a31-2*b12*c31^2*a33*b22*a23-2*c32*b33^2*a11*c22*a21-b22*c13*a31*a33*c22*b31+2*b22*c13*a31*a33*c21*b32+b11*c23*a32*a33*b22*c31-b21*c31*a33*c32*b23*a12-b12*c31*a31*a23*b23*c32-b13*c31*c32*a33*b22*a21+3*b21*c31*b33*a32*c12*a23-3*b21*c31*b33*c12*a22*a33-b13*c31*c32*a33*b21*a22+3*b13*c32*a31*b31*c23*a22+b21*c11*a32^2*c23*b33-b33*c32*c33*b12*a21^2-b31*c32^2*a13*b23*a21-b31*c32^2*a23*b23*a11+b31*c12*a31*b33*c23*a22-2*b31*c12*a33*b33*c22*a21+3*b22*c31*b33*a33*c12*a21-c11*a31*a22*c22*b33^2+b22*c11*a31*a32*b23*c33+2*b22*c11*a31*a33*c23*b32-c11*a31*a33*b22^2*c33+2*c12*a31*b33^2*c22*a21-b13*c21*a31*a33*c22*b32+b13*c21*a31*a33*b22*c32-b31*a32*b32*c23^2*a11+b31*c31*b32*c12*a23^2-3*b23*c33*a32*c21*a11*b32-2*b13*c21*a31*a32*b23*c32+2*b13*c21*a31*a32*c22*b33-b11*a33^2*c22^2*b31-2*b32*c32*c33*a11*b23*a21+b32*c32*c33*a11*b21*a23-3*b23*c32*b31*a33*c11*a22-2*b31*c13*a32*b33*c21*a22+b31*c22*a31*b33*c23*a12+3*b21*c32*a32*b33*c23*a11-b21*c31*a32*b23*a13*c32-c12*a32*a33*b21^2*c33-c13*a32*a33*b21^2*c32+c32*a32*c33*b21^2*a13+3*b13*c31*a32*b32*c23*a21-3*b13*c31*b32*a33*c22*a21+b31*c33^2*b11*a22^2-b31*c33*b32*a13*c22*a21-b31*c33*b33*a12*c22*a21+3*b21*c33*a33*b32*c22*a11+3*b21*c33*b33*c12*a22*a31-b31*c31*c33*b13*a22^2-b31*c32^2*b13*a23*a21+2*c11*b32^2*a33*c21*a23-c22*a33*b31^2*c23*a12-b31*a31*b33*c22^2*a13-b21*c11*a32*a33*c23*b32-b12*c31*a32*c33*b23*a21-3*b12*c31*a32*b33*c23*a21-2*b12*a31*c33^2*b22*a21+b33*c32*c33*a21*b21*a12-3*b23*c32*a32*b31*c23*a11+3*b23*c32*a32*b31*c21*a13-3*b23*c32*b32*a31*c11*a23-b31*c33*b33*c12*a22*a21-b31*c33*b32*c11*a23*a22-c13*b31^2*a32*c22*a23-c21*a33*b32^2*c23*a11-c11*b32^2*a33*c23*a21-c11*a31*a23*c23*b32^2-b22*c12*a31*a33*c21*b33-3*b21*c33*a32*b33*c22*a11+b31*c12*a31*a23*c23*b32-3*b21*c32*b33*a31*c13*a22-3*b21*c32*b33*a32*c11*a23-b11*c21*a33^2*b22*c32+b11*a31*a33*c22^2*b33-b11*c22*a33^2*b22*c31-3*b23*c33*b32*c11*a21*a32+c32*b31^2*a23*c23*a12+c32*b31^2*a13*c23*a22-2*c32*b31^2*a13*c22*a23+3*b23*c33*b32*a31*c11*a22+b12*a31*a32*c23^2*b31-b12*c23*a31^2*b23*c32+3*b11*c33*a31*a22*c22*b33-b33*c32^2*b11*a21*a23+3*b22*c32*a33*b31*c23*a11-3*b22*c32*a33*c21*a11*b33+2*b21*c13*a31*a32*c23*b32+b31*c13*b32*a33*c21*a22+b32*c31*c32*b13*a23*a21-2*b31*c32*c33*b11*a23*a22-b31*c32*b32*a13*c23*a21+b22*c12*a31*a33*b23*c31+2*b22*c13*a31*a32*c23*b31+a31*b32^2*c23^2*a11-c31*b32^2*c11*a23^2+b32*c33^2*b12*a21^2+b32*c31^2*b12*a23^2+a32*b33^2*c21^2*a12+a31*b33^2*c22^2*a11-c31*b33^2*c11*a22^2-c32*b33^2*c12*a21^2+b33*c32^2*b13*a21^2+b33*c31^2*b13*a22^2-c33*b32^2*c13*a21^2+a33*b32^2*c21^2*a13-b12*a33^2*c21^2*b32-b12*a31^2*c23^2*b32-b13*a31^2*c22^2*b33-b13*a32^2*c21^2*b33+c12*a33^2*b21^2*c32+c13*a32^2*b21^2*c33-a33*c32^2*b21^2*a13-a32*c33^2*b21^2*a12+c11*a33^2*b22^2*c31+c13*a31^2*b22^2*c33-a33*c31^2*b22^2*a13-a31*c33^2*b22^2*a11+c11*a32^2*b23^2*c31+c12*a31^2*b23^2*c32-a32*c31^2*b23^2*a12-a31*c32^2*b23^2*a11+a32*b31^2*c23^2*a12-c32*b31^2*c12*a23^2-c33*b31^2*c13*a22^2+b31*c32^2*b11*a23^2-2*b23*c11*a32^2*c21*b33+b23*c13*a31^2*c22*b32+b23*c13*a32^2*c21*b31-c11*a31*a32*b23^2*c32-c12*a31*a32*b23^2*c31+c31*a31*c32*b23^2*a12+c31*a32*c32*b23^2*a11+c32*a33*c33*b21^2*a12-b21*c11*a32^2*b23*c33+b21*c11*a33^2*c22*b32-b21*c11*a33^2*b22*c32+b21*c13*a32^2*c21*b33+b21*a31*b23*a13*c32^2+b21*a33*c32^2*b23*a11+b21*a31*b22*a12*c33^2+b21*a32*c33^2*b22*a11+b13*a32*a33*c21^2*b32+b13*c31^2*a22*b22*a33-2*b13*a31*c32^2*b23*a21+b13*a31*c32^2*b21*a23+b13*c32^2*a21*b21*a33+b11*c21*a33^2*c22*b32+2*b11*c22*a33^2*b21*c32-b11*c23*a32^2*b23*c31+b11*c32^2*a33*b23*a21+3*b11*c33*b32*a33*c22*a21-3*b11*c33*b32*a33*c21*a22-b12*c21*a31*a32*c23*b33+b12*c21*a31*a33*b23*c32-b12*c21*a31*a33*c22*b33-2*b12*c21*a31*a33*b22*c33-b12*c21*a32*a33*c23*b31-2*b12*c21*a32*a33*b23*c31+b12*c21*a32*a33*b21*c33-b12*c22*a31*a33*c23*b31+b12*c22*a31*a33*b23*c31+b12*c22*a31*a33*b21*c33-2*b12*c23*a31*a33*b22*c31+b12*c23*a31*a33*b21*c32+b12*c23*a32*a33*b21*c31-b12*c31*a31*c33*b23*a22+3*b12*c31*a31*b33*c23*a22+2*b12*c31*a31*c33*b22*a23+2*b12*c31*c32*a33*b21*a23+3*b12*c31*a33*b33*c22*a21+2*b12*c31*a33*c33*b22*a21-b12*c31*a33*c33*b21*a22-3*b12*c32*a31*a23*c23*b31+2*b12*c32*a31*c33*b23*a21-b12*c32*a31*c33*b21*a23+3*b12*c32*b31*a33*c23*a21-3*b12*c32*a33*a21*c21*b33-b12*c32*a33*a21*b21*c33+3*b12*c33*a31*b31*c22*a23-3*b12*c33*a31*b33*c21*a22-3*b12*c33*b31*a32*c21*a23-3*b12*c33*b31*a33*c22*a21+3*b13*c33*a31*b32*c21*a22+3*b13*c33*b31*a32*c22*a21-3*b13*c33*a32*a21*c21*b32-b13*c21*a32*a33*c22*b31-2*b13*c21*a32*a33*b22*c31+b13*c21*a32*a33*b21*c32-b13*c22*a31*a32*c23*b31-2*b13*c22*a31*a32*b23*c31+b13*c22*a31*a32*b21*c33-2*b13*c22*a31*a33*b21*c32+b13*c22*a32*a33*b21*c31+b13*c23*a31*a32*b22*c31+3*b13*c31*a31*b32*c22*a23-3*b13*c31*a31*b32*c23*a22-b13*c31*a31*c32*b22*a23+2*b13*c31*a31*c32*b23*a22-b13*c31*a31*a22*b22*c33+3*b13*c31*b31*a22*c22*a33+2*b13*c31*a32*c32*b23*a21-b13*c31*a32*c32*b21*a23-3*b13*c32*a31*b32*c21*a23+2*b13*c32*a31*c33*b22*a21-3*b13*c32*b31*a32*c23*a21+3*b13*c32*b31*a32*c21*a23-3*b13*c32*b31*a33*c21*a22+3*b13*c32*b32*a21*c21*a33-3*b13*c33*a31*a22*c22*b31+b21*c11*a32*a33*b23*c32+b21*c12*a31*a32*b23*c33-b21*c12*a31*a33*c23*b32-2*b21*c12*a31*a33*b23*c32+2*b21*c12*a31*a33*c22*b33+b21*c12*a31*a33*b22*c33+3*b21*c31*a32*b33*c22*a13+2*b21*c31*a32*c33*b23*a12-b21*c31*a32*c33*b22*a13-3*b21*c31*b32*c13*a23*a32+3*b21*c31*b32*a33*c13*a22+3*b21*c31*a33*b32*c23*a12+2*b21*c31*a33*c32*b22*a13+3*b21*c32*a31*c23*a13*b32-3*b21*c32*a31*b33*c23*a12-b21*c32*a31*c33*b23*a12-b21*c32*a31*c33*b22*a13-3*b21*c32*a32*b33*c21*a13-b21*c32*a32*c33*b23*a11+3*b21*c32*b32*c13*a23*a31-3*b21*c32*b32*a33*c13*a21-3*b21*c32*a33*b32*c23*a11+3*b21*c32*a33*b33*c21*a12+3*b21*c32*b33*a33*c11*a22-3*b21*c33*a31*b32*c22*a13+3*b21*c33*a31*c22*a12*b33+3*b21*c33*a32*b32*c21*a13-3*b21*c33*b32*a31*c12*a23+3*b21*c33*b32*a32*c11*a23+3*b21*c33*b32*a33*c12*a21-3*b21*c33*b32*a33*c11*a22-3*b21*c33*a33*b32*c21*a12-3*b21*c33*b33*a32*c12*a21-b22*c11*a32*a33*c23*b31+b22*c13*a31*a32*b23*c31-b22*c13*a32*a33*c21*b31-b22*c31*a31*b23*a13*c32+3*b22*c31*a31*b33*c23*a12-3*b22*c31*a31*b33*c22*a13-b22*c31*a31*c33*b23*a12+3*b22*c31*b31*c13*a23*a32-3*b22*c31*b31*a33*c13*a22+3*b22*c31*a32*c23*a13*b31-3*b22*c31*a32*b33*c23*a11+3*b22*c31*a33*b33*c22*a11-3*b22*c31*b33*a32*c13*a21-3*b22*c32*a31*c23*a13*b31-b11*c21*a32*a33*c23*b32+b11*c21*a32*a33*b23*c32-b11*c22*a31*a32*c23*b33+b11*c22*a31*a32*b23*c33-b11*c22*a31*a33*c23*b32-2*b11*c22*a31*a33*b23*c32+b11*c22*a31*a33*b22*c33+2*b11*c22*a32*a33*c23*b31+b11*c22*a32*a33*b23*c31-2*b11*c22*a32*a33*b21*c33-2*b33*c31*c32*b13*a22*a21+b21*c13*a31*a33*b22*c32+2*b21*c13*a32*a33*c22*b31+b21*c13*a32*a33*b22*c31-b21*c13*a32*a33*c21*b32-2*b32*c22*a31*b33*c23*a11+b32*c11*a32*b33*c23*a21+b32*c11*a33*b33*c22*a21+b32*c12*a31*b33*c21*a23+b32*c12*a33*a21*c21*b33+b32*c13*a31*b33*c21*a22+b33*c32*c33*b11*a21*a22-2*b33*c32*c33*a11*b22*a21+b33*c32*c33*a11*b21*a22+3*b22*c32*b33*a31*c11*a23-3*b22*c32*b33*c11*a21*a33+3*b22*c33*a31*b31*c22*a13+3*b22*c33*b31*a31*c12*a23-3*b22*c33*b31*a32*c11*a23+3*b22*c33*b31*a33*c11*a22-3*b22*c33*b31*a33*c12*a21-3*b22*c33*a32*b31*c21*a13-3*b22*c33*b33*a31*c11*a22+3*b22*c33*b33*c11*a21*a32-b23*c11*a31*a32*c23*b32+2*b23*c11*a31*a32*c22*b33-b23*c11*a31*a33*c22*b32-b23*c11*a32*a33*c22*b31+2*b23*c11*a32*a33*c21*b32-b23*c12*a31*a32*c23*b31+2*b23*c12*a31*a32*c21*b33+2*b23*c12*a31*a33*c22*b31-b23*c12*a31*a33*c21*b32-b23*c12*a32*a33*c21*b31-b23*c13*a31*a32*c21*b32-3*b23*c31*a31*b32*c23*a12+3*b23*c31*a31*b32*c22*a13-3*b23*c31*b31*a32*c12*a23+3*b23*c31*b31*c12*a22*a33-3*b23*c31*a32*b31*c22*a13+b31*c13*a32*b33*c22*a21+b31*c21*a32*c23*a13*b32-2*b31*c21*a32*b33*c23*a12+b31*c21*a32*b33*c22*a13+b31*c21*a33*b32*c23*a12-2*b31*c21*a33*b32*c22*a13+b31*c21*a33*c22*a12*b33-b31*c31*b32*c13*a23*a22+b31*c31*c32*b13*a23*a22+b31*c31*c33*b12*a22*a23-b31*c31*b32*a13*c23*a22-b31*c31*b32*a23*c23*a12+2*b31*c31*b32*a13*c22*a23+b31*c31*c32*a13*b23*a22+b31*c31*c32*a23*b23*a12-2*b31*c31*c32*a13*b22*a23+2*b31*c31*b33*a12*c23*a22-b31*c31*b33*a12*c22*a23-b31*c31*b33*a22*c22*a13-2*b31*c31*c33*a12*b23*a22+b31*c31*c33*a12*b22*a23+b31*c31*c33*a22*b22*a13-b31*c32*b32*c13*a23*a21-b31*c32*b33*c11*a23*a22-b31*c32*b33*c13*a22*a21+2*b31*c32*b33*c12*a23*a21-b31*c32*b32*a23*c23*a11+2*b31*c32*b32*a13*c21*a23-b31*c32*b33*a11*c23*a22-b31*c32*b33*a12*c23*a21+2*b31*c32*b33*a11*c22*a23-b31*c32*b33*a12*c21*a23-b31*c32*b33*a13*c21*a22+2*b31*c32*b33*a13*c22*a21+b31*c32*c33*a11*b23*a22+b31*c32*c33*a11*b22*a23-2*b31*c32*c33*a12*b21*a23+b31*c32*c33*a13*b22*a21+b31*c32*c33*b12*a23*a21+b31*c32*c33*b13*a22*a21+2*b31*c33*b32*a11*c23*a22+2*b31*c33*b32*a12*c23*a21-b31*c33*b32*a11*c22*a23-b31*c33*b32*a13*c21*a22-b31*c33*b33*a22*c22*a11+2*b31*c33*b33*a12*c21*a22+2*b32*c31*b33*c11*a23*a22-b32*c31*b33*c13*a22*a21-b32*c31*b33*c12*a23*a21+b32*c31*c33*b11*a23*a22+b32*c31*c32*a13*b23*a21+b32*c31*c32*a23*b23*a11-b32*c31*b33*a13*c22*a21-2*b32*c31*c33*a11*b22*a23+b32*c31*c33*a12*b21*a23+b32*c31*c33*a13*b21*a22-2*b32*c31*c33*a13*b22*a21-2*b32*c31*c33*b12*a23*a21-b32*c32*b33*c11*a21*a23+b32*c32*c33*b11*a21*a23+2*b32*c32*b33*a11*c23*a21-b32*c32*b33*a11*c21*a23-b32*c32*b33*a21*c21*a13+b32*c32*c33*a21*b21*a13-b32*c33*b33*c11*a21*a22+2*b32*c33*b33*a11*c22*a21-b32*c33*b33*a11*c21*a22-b32*c33*b33*a21*c21*a12+b32*c21*a31*b33*c23*a12+b32*c21*a31*b33*c22*a13+3*b23*c32*b32*c11*a21*a33+3*b23*c33*a31*b32*c21*a12+3*b23*c33*b31*a32*c12*a21+3*b23*c33*a32*b31*c22*a11+b31*c22*a32*b33*c23*a11+b31*c22*a33*b32*c23*a11-2*b31*c11*b32*a33*c22*a23+b31*c11*a33*a22*c22*b33-2*b31*c12*b32*a33*c21*a23+b31*c12*b32*a33*c23*a21+b31*c12*a33*b33*c21*a22+b31*c13*a31*b32*c22*a23-2*b31*c13*a31*b32*c23*a22+b31*c13*a31*a22*c22*b33-2*b31*c13*a32*b32*c23*a21+b31*c13*a32*b32*c21*a23+2*b32*c31^2*a13*b22*a23-b32*c31*c32*b11*a23^2+c31*b32^2*c13*a23*a21+c31*b32^2*a13*c23*a21+c31*b32^2*a23*c23*a11-2*c31*b32^2*a13*c21*a23+c33*b32^2*c11*a21*a23-2*c33*b32^2*a11*c23*a21+c33*b32^2*a11*c21*a23+c33*b32^2*a21*c21*a13-c13*b32^2*a21*c21*a33-c21*a31*c23*a13*b32^2-b31*c31*c32*b12*a23^2+b31*c31*b33*c13*a22^2-c22*a32*c23*a13*b31^2+c32*b31^2*c13*a23*a22-2*c33*b31^2*a12*c23*a22+c33*b31^2*a12*c22*a23+c33*b31^2*a22*c22*a13+c33*b31^2*c12*a22*a23+b11*c23*a31*a32*b23*c32-2*b11*c23*a31*a32*b22*c33+b11*c23*a31*a33*b22*c32-b11*c31*a33*a22*b22*c33-3*b11*c31*a33*a22*c22*b33-b11*c31*c32*a33*b23*a22+2*b11*c31*c32*a33*b22*a23+3*b11*c31*b32*a33*c23*a22+2*b11*c31*a32*c33*b23*a22+3*b11*c31*a32*b33*c22*a23-b11*c31*a32*a23*b23*c32-3*b11*c31*a32*a23*c23*b32-3*b11*c32*b32*a33*c23*a21+2*b11*c32*a32*c33*b21*a23-b11*c32*a32*c33*b23*a21-3*b11*c32*a32*b33*c21*a23+3*b11*c32*a32*b33*c23*a21-b11*c32*a31*c33*b23*a22-3*b11*c32*a31*b33*c23*a22+3*b11*c32*a31*a23*c23*b32-b11*c32*a31*c33*b22*a23+3*b11*c32*a33*b33*c21*a22+2*b11*c32*a33*c33*b21*a22-3*b11*c33*a31*b32*c22*a23,-b11*c21*c32*b33*c23*a12-b22*c11*c13*a33*c22*b31+2*b11*c21*c23*c32*b13*a32+c11*c31*c33*b22^2*a13-2*b22*c11^2*a32*c23*b33-2*b23*c11*c33*b32*c12*a21-b12*c11*c32*c33*b23*a21+3*b32*c21*c33*b22*c13*a11-b12*c12*c31*c33*b23*a21-b23*c31*b33*c12^2*a21+b23*c23*b32*c11^2*a32-3*b22*c13*c33*b31*c22*a11-2*b23*c11*c33*c12*a22*b31-b22*c31*b32*c13^2*a21+b32*c21*c22*b33*c11*a13-b21*c12*c31*b23*a13*c32-c32*a32*c23^2*b11^2+b11*c11*c22*a32*c23*b33-2*b11*c12*c33^2*b22*a21-2*b12*c13*c31^2*b23*a22+2*b11*c21*c22*c33*b12*a33+b11*c12*c33^2*b21*a22+c33*a33*c12^2*b21^2-c11*c33^2*b22^2*a11-c13*c31^2*b22^2*a13-b11*c22*c33*b31*c23*a12-2*b11*c31*b33*c22^2*a13+b21*c13*c11*a33*b22*c32+b12*c21*c31*c33*b13*a22-3*b12*c12*c23*a31*b21*c33-b31*c11*c23*c12*a22*b33+3*b32*c21*c32*b23*c11*a13-b21*c12*c32*c33*b23*a11+b21*c12*c32*b33*c13*a21+2*b23*c33*b31*c12^2*a21+b22*c11*c33*b31*c12*a23-3*b13*c11*c22*a32*b23*c31+3*b12*c12*c23*a33*b21*c31-3*b12*c12*c21*a33*b23*c31+b12*c33*b32*c21^2*a13-c23*c31*c33*b12^2*a21+c31*c21*a33*c23*b12^2+b11*c12*c22*a33*c23*b31+2*b11*c21*b22*a12*c33^2+b12*c23*c31*c32*b21*a13-3*b21*c13*c32*b31*c23*a12-2*b23*c12^2*a33*c21*b31-b23*c31*b31*c12^2*a23+2*b22*c32*b33*c11^2*a23-b22*c33*b32*c11^2*a23-3*b31*c12*c23*c33*b11*a22-2*b12*c11*c22*a33*c23*b31+c21*c33^2*b12^2*a21+b31*c21*b33*c12^2*a23+c12*c23*b31^2*c13*a22-b31*c23^2*b32*c12*a11-c22*c23*b31^2*c13*a12+2*b12*c21*c32*b33*c23*a11+b11*c22*c31*b13*a23*c32-b11*c23*c32^2*b23*a11-3*b33*c12*c21*c31*b13*a22+c12*c22*c13*a23*b31^2+b31*c21*b32*c13^2*a22+b21*c12*c33*b32*c13*a21-3*b11*c11*c22*a33*b23*c32+b11*c13*c32^2*b21*a23+3*b11*c12*c32*b33*c23*a21-b11*c22*c33^2*b22*a11+b12*c33*b33*c21^2*a12-c21*c31*c33*b12^2*a23-b13*c21*c32^2*b21*a13+b13*c32*b32*c21^2*a13-3*b32*c23*c32*b21*c11*a13+3*b32*c23*c32*b21*c13*a11+b13*c22*c31*c33*b21*a12+b13*c22*c31*c33*b22*a11+2*b12*c22*b21*a11*c33^2-b12*c23*c31^2*b13*a22-b12*c23*c31^2*b23*a12+c32*c22*a33*c23*b11^2+c33*c22*a32*c23*b11^2+b11*c23^2*c32*b12*a31-2*b11*c31*b32*c23^2*a12+c33*a33*b22^2*c11^2+c31*a31*c13^2*b22^2-c11*c32^2*b23^2*a11-b21*c13*c31*c32*b23*a12+b11*c12*c21*a33*c22*b33-b11*c21*b13*a23*c32^2-c31*c11*a33*c13*b22^2-c33*c11*a31*c13*b22^2+2*b12*c13*c31*c32*b23*a21+2*b12*c13*c31*c33*b21*a22-3*b33*c21*c33*b22*c12*a11+b21*c12*c32*c13*a23*b31-3*b21*c12*c32*b33*c21*a13+b22*c12*b23*a13*c31^2+b22*c13*c31^2*b23*a12+3*b23*c12*c31*b32*c23*a11+b23*c12*c31*b31*c13*a22+c22*c31^2*b13^2*a22-c12*c31^2*b23^2*a12+c31*a31*b23^2*c12^2+c32*a32*b23^2*c11^2+b23*c23*b31*c12^2*a31+c12*c31*c32*b23^2*a11-3*b13*c13*c21*a32*b22*c31+2*b21*c12*c31*c33*b23*a12+3*b31*c22*c32*b23*c13*a11+3*b22*c11*c21*c33*b13*a32+3*b22*c11*c22*c31*b13*a33-2*b13*c33*b32*c21^2*a12-b13*c22*c31^2*b23*a12-b13*c22*c31^2*b22*a13+b12*c13*c31^2*b22*a23-b12*c21*c33^2*b21*a12+b32*c21*c22*b33*c13*a11+b32*c21*c23*b33*c11*a12+b21*c12*c33*b31*c13*a22-b11*c22*c32*c23*a13*b31-b11*c22*c32*b33*c23*a11+b11*c33*b33*c22^2*a11-2*b21*c12*c31*b33*c13*a22+b13*c21*c31*c32*b22*a13+b12*c23*c31*c32*b13*a21+b12*c23*c31*c32*b23*a11+b12*c23*c31*c33*b22*a11-b11*c11*c32*c33*b22*a23+3*b11*c11*c32*b33*c22*a23-b11*c13*a33*c22^2*b31+3*b22*c13*c23*c31*b11*a32-3*b11*c12*c23*a33*b21*c32-b11*c21*b12*a22*c33^2+3*b32*c23*c33*b21*c11*a12-3*b33*c11*c21*b12*a22*c33+2*b11*c21*c33*b32*c23*a12+2*b11*c12*a31*c23^2*b32+b22*c11*c31*c13*a23*b32-2*b22*c11*c31*b33*c12*a23+b13*c11*c32^2*b23*a21-2*b13*c11*c32^2*b21*a23-b13*c11*a31*c22^2*b33+b11*c23*c32*c33*b21*a12-c31*a31*c23^2*b12^2-b12*c13*c31*c32*b21*a23-b32*c21^2*b33*c13*a12-b32*c21^2*b33*c12*a13-b22*c21*c11*b33*c12*a33+b11*c22*c31*c33*b12*a23-2*b11*c22*c31*c33*b13*a22-b11*c23*c32^2*b13*a21+c11*c23*b32^2*c13*a21+c11*c21*c13*a23*b32^2+b22*c12*c31*c13*a23*b31+2*b12*c11*c31*c33*b23*a22+2*b12*c11*c32*c33*b21*a23-b12*c13*a33*c21^2*b32-b21*c11*c13*a32*c22*b33+b21*c11*c13*a32*b22*c33+2*b21*c31*b33*c12^2*a23-b21*c33*b31*c12^2*a23-2*b31*c21*c22*c13*a13*b32-2*b12*c13*c21*a32*c23*b31-b12*c11*a31*c23^2*b32+2*b12*c11*a32*c23^2*b31+3*b11*c11*c22*a32*b23*c33-2*b11*c13*c32^2*b23*a21-3*b32*c21*c32*b23*c13*a11-2*b32*c22*c23*c11*a11*b33-b12*c11*c31*c33*b22*a23-2*b12*c23*c32*b21*a11*c33-3*b33*c12*c21*c32*b11*a23+3*b33*c12*c21*c33*b11*a22-b11*c23*c32^2*b21*a13+b11*c23^2*c31*b12*a32+3*b12*c11*c33*b32*c21*a23+b12*c11*c21*a33*c23*b32+b12*c11*c21*a33*c22*b33+c23*c31^2*b12^2*a23-3*b12*c12*c31*b33*c23*a21-2*b23*c11^2*a33*c22*b32-b23*c32*b32*c11^2*a23+c33*c21*a31*c23*b12^2+2*b12*c22*b23*a13*c31^2-b12*c22*b13*a23*c31^2+2*b13*c22*c32*b31*c23*a11-2*b13*c22*c32*b21*a11*c33+c32*c21*a31*b13^2*c22+c12*c32*c33*b21^2*a13+b32*c23*b33*c11^2*a22+b32*c22*b33*c11^2*a23-b12*c23*c21*c31*b13*a32-3*b22*c13*c31*b32*c23*a11-3*b23*c11*c23*c32*b12*a31+2*b22*c11*c32*c33*b23*a11-2*b22*c11*c32*b33*c13*a21+2*b11*c12*c31*c33*b22*a23-b11*c12*c31*c33*b23*a22+b11*c22^2*c31*b13*a33+b23*c11*c32*b33*c12*a21+b22*c11*c31*b33*c13*a22-2*b22*c11*c32*c13*a23*b31+3*b23*c12*c23*c32*b11*a31-3*b23*c12*c31*b33*c22*a11-2*b23*c12*c32*b31*c13*a21-3*b23*c12*c32*b31*c23*a11-b12*c12*a31*c23^2*b31+b12*c12*b23*a23*c31^2+b12*c12*b21*a21*c33^2-b12*c22*c21*c31*b13*a33-3*b32*c11*c23*c33*b12*a21-3*b32*c11*c21*b13*a23*c32-b12*c12*a33*c21^2*b33+3*b11*c11*c23*a33*b22*c32-3*b11*c11*c23*a32*b22*c33+2*b11*c13*a31*c22^2*b33-b11*c21*c33*b32*c22*a13-b11*c21*c33*c22*a12*b33+b11*c11*b22*a22*c33^2-3*b33*c12*c22*b11*a21*c33-b21*c11*c12*a33*c23*b32+b21*c11*c12*a33*b23*c32-b11*c21*c22*c32*b13*a33-3*b23*c11*c32*b31*c22*a13-3*b23*c11*c32*b33*c21*a12-b11*c11*a33*c22^2*b33-2*b11*c22*c31*b23*a13*c32+2*b11*c22*c31*b33*c23*a12-b11*c11*a32*c23^2*b32+3*b21*c13*c21*c33*b12*a32+c23*c32^2*b11^2*a23+b13*c31*b31*c22^2*a13+b13*c31*b33*c22^2*a11-b23*c22*c12*b31*c13*a31-b22*c11*c31*c33*b23*a12-b11*c21*c23*c33*b12*a32-b11*c21*c32*c23*a13*b32-b11*c12*a32*c23^2*b31-b12*c21*c33*b33*c22*a11+2*b12*c22*c23*c31*b13*a31-b12*c21*c31*b33*c23*a12-2*b12*c22*c31*c33*b23*a11-b11*c13*c32*c33*b21*a22+3*b11*c13*c33*b32*c22*a21-b11*c22*c33^2*b12*a21+b13*c21*c32*c33*b21*a12+b21*c12^2*a33*c23*b31-b21*c12^2*a33*b23*c31+3*b12*c11*c31*b33*c23*a22-c33*a33*c22^2*b11^2-b32*c11*c22*b33*c13*a21-3*b32*c11*c23*c31*b13*a22+3*b31*c23*c31*b22*c13*a12+b32*c21*c23*b33*c12*a11+3*b32*c21*c31*b23*c13*a12+3*b12*c12*c21*a31*b23*c33+b12*c12*c21*a31*c23*b33-2*b12*c11*c21*a32*c23*b33-3*b33*c22*c33*b21*c11*a12+3*b33*c22*c33*b21*c12*a11-3*b11*c13*c22*a32*b21*c33-b11*c22*c33^2*b21*a12-b23*c13*c12*a31*c21*b32+2*b23*c13*c12*a32*c21*b31+b31*c21*c22*b33*c12*a13-3*b11*c11*c32*b33*c23*a22+2*b11*c21*b23*a13*c32^2-3*b21*c13*c33*b32*c21*a12-b21*c22*c11*b33*c12*a33+b11*c23*c31*c32*b22*a13-2*b11*c23*c31*b22*a12*c33-c33*a33*b12^2*c21^2+3*b32*c23*c31*c11*b22*a13-b12*c21*c33^2*b22*a11+b12*c21^2*c32*b13*a33+b12*c21^2*c33*b13*a32+b21*c11*b23*a13*c32^2+b21*c11*b22*a12*c33^2-b11*c22*c21*c33*b13*a32-b11*c22*c23*c31*b13*a32+b11*c11*b23*a23*c32^2-b12*c13*c31*c33*b22*a21-b12*c13*c32*b21*a21*c33-b31*c12*c21*c13*a23*b32-b31*c22^2*b33*c13*a11-b31*c22^2*b33*c11*a13-b31*c23^2*b32*c11*a12+b12*c13*c21*a31*c23*b32-b12*c21*c22*c33*b13*a31+3*b12*c12*c33*b31*c23*a21-2*b12*c13*c21*a31*c22*b33-c12*c33^2*b21^2*a12-c13*c32^2*b21^2*a13+c32*a32*c13^2*b21^2-2*b13*c23*c31*c32*b21*a12-2*b13*c23*c31*c32*b22*a11+b11*c22*c32*c33*b23*a11+b11*c22*c32*c33*b21*a13+b11*c33*b31*c22^2*a13+b11*c22*c32*c33*b13*a21-2*b13*c12*c21*a31*c23*b32+b11*c22^2*c33*b13*a31-c31*a31*b13^2*c22^2-c32*a32*b13^2*c21^2+c21*c32^2*b13^2*a21-3*b31*c12*c22*b13*a23*c31-b31*c12*c21*b33*c13*a22-3*b31*c22*c31*b23*c13*a12+3*b31*c22*c33*b21*c13*a12+2*b23*c13*c11*a31*c22*b32-b23*c13*c11*a32*c22*b31-3*b22*c11*c31*b33*c22*a13-b22*c11^2*a32*b23*c33+b22*c11^2*a33*c23*b32-b22*c11^2*a33*b23*c32+b22*c22*b33*c11^2*a33+b22*c22*b31*c13^2*a31+b21*c12*c33^2*b22*a11-2*b21*c12^2*a31*c23*b33-b21*c12^2*a31*b23*c33+3*b21*c13*c22*c32*b11*a33+c22*c33^2*b11^2*a22+b23*c11*c31*c12*a22*b33-3*b22*c11*c22*c33*b13*a31+3*b22*c11*c23*c33*b12*a31-3*b33*c11*c22*c31*b12*a23-3*b33*c11*c22*c32*b13*a21-b12*c23*c31^2*b22*a13+b12*c31*b31*c23^2*a12+b12*c31*b32*c23^2*a11-b32*c11*c21*b33*c13*a22-2*b12*c32*b33*c21^2*a13-2*b12*c32*b31*c23^2*a11+2*b13*c11*a33*c22^2*b31-b13*c12*a32*c21^2*b33+2*b13*c12*a33*c21^2*b32+b13*c12*c31^2*b23*a22-2*b13*c12*c31^2*b22*a23-b13*c13*a32*c21^2*b32-b13*c13*a31*c22^2*b31+b13*c13*b22*a22*c31^2+b13*c13*b21*a21*c32^2-b13*c21*c32^2*b23*a11+b13*c32*b33*c21^2*a12-2*b13*c33*b31*c22^2*a11+2*b13*c23*b22*a12*c31^2+2*b13*c23*b21*a11*c32^2-c21*c31*c32*b13^2*a22-c22*c31*c32*b13^2*a21+c31*c21*a32*b13^2*c22-b21*c33*b33*c12^2*a21+b21*c13*c32^2*b23*a11-2*b21*c13^2*a31*c22*b32-b21*c13^2*a31*b22*c32+b21*c13^2*a32*c22*b31-b21*c13^2*a32*b22*c31+2*b21*c31*b32*c13^2*a22-b21*c32*b31*c13^2*a22-b21*c32*b32*c13^2*a21+b21*c21*b33*c12^2*a33+b21*c21*b32*c13^2*a32-c32*c12*a33*c13*b21^2-c33*c12*a32*c13*b21^2+c13*c32*c33*b21^2*a12-b22*c33*b33*c11^2*a22+b22*c13^2*a31*c21*b32-2*b22*c13^2*a32*c21*b31-b22*c31*b31*c13^2*a22+2*b22*c32*b31*c13^2*a21+c13*c31*c33*b22^2*a11+c11*c31*c32*b23^2*a12+b23*c11^2*a32*c22*b33-b23*c32*b33*c11^2*a22+2*b23*c33*b32*c11^2*a22+b23*c12^2*a31*c21*b33-c31*c11*a32*b23^2*c12-c32*c11*a31*b23^2*c12+b31*c23*b33*c12^2*a21+b31*c22*b32*c13^2*a21-c22*c23*b31^2*c12*a13-c21*c23*b32^2*c13*a11-c21*c23*b32^2*c11*a13+c11*c21*c12*a22*b33^2+c11*c22*b33^2*c12*a21-c21*c22*b33^2*c11*a12-c21*c22*b33^2*c12*a11-b23*c12*c11*a32*c21*b33+3*b23*c12*c21*c31*b13*a32-b11*c22*c33*b32*c23*a11-3*b23*c12*c31*b32*c21*a13+3*b23*c12*c22*c31*b11*a33-3*b23*c12*c23*c31*b11*a32+b23*c12*c31*b32*c13*a21-b23*c11*c12*a31*c23*b32-b11*c23*c22*c31*b12*a33-b11*c23*c22*c32*b13*a31+b11*c23*c31*c32*b23*a12-2*b11*c23*c31*c32*b12*a23+b11*c23*c31*c32*b13*a22+b11*c23*c31*b12*a22*c33+b11*c23*c32*c33*b12*a21+b11*c23*c32*c33*b22*a11-3*b12*c11*c21*a32*b23*c33+b12*c11*c22*a31*c23*b33-3*b12*c11*c23*a33*b22*c31-b12*c11*c31*b23*a23*c32+b12*c12*c21*a33*c23*b31+3*b12*c12*c31*b33*c21*a23-b12*c12*c31*c33*b21*a23-3*b12*c12*c33*b31*c21*a23-3*b12*c13*c21*a31*b22*c33+b12*c13*c21*a33*c22*b31+b12*c13*c22*a31*c23*b31-3*b12*c13*c23*a32*b21*c31+3*b12*c13*c31*b32*c23*a21+3*b12*c13*c33*b31*c21*a22-b12*c21*c23*c32*b13*a31-b12*c21*c31*c23*a13*b32-2*b12*c21*c31*b23*a13*c32+2*b12*c21*c31*b33*c22*a13+b12*c21*c31*c33*b23*a12+b12*c21*c31*c33*b22*a13+b12*c21*c31*b13*a23*c32+2*b12*c21*c32*c23*a13*b31+b12*c21*c32*c33*b23*a11+b12*c21*c32*c33*b21*a13-2*b12*c21*c32*c33*b13*a21-b12*c21*c33*b31*c23*a12-b12*c21*c33*b31*c22*a13-b12*c21*c33*b32*c23*a11-b12*c22*c31*c23*a13*b31-b12*c22*c31*b33*c23*a11-2*b12*c22*c31*c33*b21*a13+b12*c22*c31*c33*b13*a21+2*b12*c22*c33*b31*c23*a11+b12*c23*c31*c33*b21*a12-b13*c13*c31*c32*b22*a21-3*b13*c13*c32*b31*c21*a22+b13*c11*c21*a32*c23*b32+b13*c11*c21*a32*c22*b33-2*b13*c11*c21*a33*c22*b32-3*b13*c11*c21*a33*b22*c32+b13*c11*c22*a31*c23*b32-2*b13*c11*c22*a32*c23*b31+3*b13*c11*c31*b32*c22*a23+2*b13*c11*c31*c32*b22*a23-b13*c11*c31*c32*b23*a22-b13*c11*c31*b22*a22*c33+3*b13*c11*c32*b33*c21*a22-b13*c11*c32*c33*b22*a21+2*b13*c11*c32*c33*b21*a22-b22*c12*c31*c33*b23*a11-b22*c23*c12*b31*c13*a31-3*b13*c12*c21*a31*b23*c32+b13*c12*c21*a31*c22*b33+b13*c12*c21*a32*c23*b31-2*b13*c12*c21*a33*c22*b31+b13*c12*c22*a31*c23*b31-3*b13*c12*c22*a33*b21*c31-b13*c12*c31*c32*b23*a21+2*b13*c12*c31*c32*b21*a23+3*b13*c12*c31*b33*c22*a21-b13*c12*c31*c33*b21*a22+2*b13*c12*c31*c33*b22*a21+3*b13*c12*c32*b31*c21*a23-b13*c12*c32*b21*a21*c33+b13*c13*c21*a32*c22*b31-3*b13*c13*c22*a31*b21*c32+3*b13*c13*c22*a32*b21*c31+3*b13*c13*c31*b32*c21*a22-3*b13*c13*c31*b32*c22*a21-b13*c13*c31*c32*b21*a22+3*b13*c13*c21*a31*b22*c32+b13*c13*c21*a31*c22*b32+3*b13*c13*c32*b31*c22*a21+2*b13*c21*c31*b32*c23*a12-b13*c21*c31*b32*c22*a13+b13*c21*c31*c32*b23*a12-b13*c21*c31*c22*a12*b33-2*b13*c21*c31*b22*a12*c33-b13*c21*c32*b31*c23*a12-b13*c21*c32*b31*c22*a13-b13*c21*c32*b32*c23*a11-b13*c21*c32*b33*c22*a11+b13*c21*c32*c33*b22*a11+2*b13*c21*c33*c22*a12*b31+2*b13*c21*c33*b32*c22*a11-b13*c22*c31*b31*c23*a12-b13*c22*c31*b32*c23*a11+b13*c22*c31*c32*b23*a11+b13*c22*c31*c32*b21*a13+2*b21*c11*c12*a32*c23*b33-2*b21*c11*c12*a33*b22*c33-2*b21*c11*c13*a32*b23*c32+2*b21*c11*c13*a33*c22*b32-b21*c11*c32*c33*b23*a12-b21*c11*c32*c33*b22*a13+b21*c11*c32*c13*a23*b32-2*b21*c11*c32*b33*c12*a23+b21*c11*c32*b33*c13*a22+b21*c11*c33*b32*c12*a23-2*b21*c11*c33*b32*c13*a22+b21*c11*c33*c12*a22*b33+b21*c12*c11*a32*b23*c33+2*b21*c12*c13*a31*c23*b32+b21*c12*c13*a31*b22*c33-b21*c12*c13*a32*c23*b31+b21*c12*c13*a32*b23*c31-b21*c12*c13*a32*c21*b33-b21*c12*c13*a33*c21*b32+3*b21*c12*c21*c32*b13*a33-3*b21*c12*c21*c33*b13*a32+3*b21*c12*c22*c33*b13*a31+3*b21*c12*c23*c33*b11*a32-b21*c12*c31*c33*b22*a13-2*b21*c12*c31*c13*a23*b32-3*b21*c12*c33*b31*c22*a13-3*b21*c12*c33*b32*c23*a11+3*b21*c12*c33*b32*c21*a13+b21*c13*c12*a31*b23*c32+2*b21*c13*c12*a31*c22*b33-b21*c13*c12*a33*c22*b31+b21*c13*c12*a33*b22*c31-3*b21*c13*c21*c32*b12*a33+3*b21*c13*c23*c32*b12*a31+2*b21*c13*c31*c32*b22*a13-b21*c13*c31*b22*a12*c33+3*b21*c13*c32*b33*c21*a12-3*b21*c13*c32*b33*c22*a11-b21*c13*c32*c33*b22*a11-c23*b31^2*c12^2*a23-c22*b31^2*c13^2*a22+c22^2*c13*a13*b31^2+c23^2*c12*a12*b31^2-c23*b32^2*c11^2*a23+c21^2*c13*a13*b32^2+c23^2*c11*a11*b32^2-c21*b32^2*c13^2*a21-c22*b33^2*c11^2*a22-c21*b33^2*c12^2*a21+c21^2*c12*a12*b33^2+c22^2*c11*a11*b33^2+2*b11*c12*c32*c33*b23*a21-b11*c12*c32*c33*b21*a23+3*b11*c12*c33*b31*c22*a23-2*b11*c13*c21*a32*c22*b33+b11*c13*c21*a33*c22*b32-2*b11*c13*c22*a31*c23*b32+b11*c13*c22*a32*c23*b31-3*b11*c13*c23*a31*b22*c32-b11*c13*c31*c32*b22*a23+2*b11*c13*c31*c32*b23*a22-b11*c13*c31*b22*a22*c33+3*b11*c13*c32*b31*c23*a22+2*b11*c13*c32*c33*b22*a21-b11*c12*c31*b23*a23*c32-3*b11*c12*c22*a31*b23*c33-2*b11*c12*c22*a31*c23*b33-2*b11*c12*c21*a33*c23*b32+3*b11*c11*c33*b32*c23*a22-3*b11*c11*c33*b32*c22*a23-b11*c11*c32*c33*b23*a22+b11*c11*c22*a33*c23*b32+b11*c12*c21*a32*c23*b33+b11*c13*c21*a32*c23*b32+2*b11*c21*c32*b33*c22*a13-2*b11*c21*c32*c33*b23*a12-2*b11*c21*c32*c33*b22*a13+b11*c21*c32*c33*b12*a23+b11*c21*c32*c33*b13*a22-b11*c22*c23*c33*b12*a31+2*b11*c22*c31*c23*a13*b32+b11*c22*c31*c33*b23*a12+b11*c22*c31*c33*b22*a13+2*b23*c12*c11*a33*c21*b32+b23*c11*c32*b31*c12*a23+b23*c11*c32*b31*c13*a22+b23*c11*c32*b32*c13*a21+3*b23*c11*c32*b31*c23*a12-b21*c23*c11*b32*c13*a32-b22*c11*c13*a31*c23*b32+b22*c11*c13*a31*b23*c32-b22*c11*c13*a31*c22*b33+2*b22*c11*c13*a32*c23*b31-b22*c11*c31*b23*a13*c32+b22*c11*c33*b31*c13*a22+b22*c11*c33*b32*c13*a21+b22*c11*c33*b33*c12*a21-3*b22*c11*c33*b31*c23*a12+3*b22*c11*c33*b31*c22*a13-3*b22*c11*c33*b32*c21*a13+2*b22*c12*c11*a31*c23*b33-b22*c12*c11*a33*c23*b31+b22*c12*c11*a33*b23*c31-2*b22*c12*c13*a31*b23*c31-b22*c12*c13*a31*c21*b33+2*b22*c12*c13*a33*c21*b31-b22*c13*c31*c32*b23*a11-3*b22*c13*c31*b33*c21*a12+3*b22*c13*c31*b33*c22*a11+b22*c11*c12*a31*b23*c33+2*b32*c12*c21*b33*c13*a21+b22*c12*c31*b33*c13*a21-2*b22*c12*c33*b31*c13*a21+b22*c13*c11*a32*b23*c31+2*b22*c13*c11*a32*c21*b33-b22*c13*c11*a33*c21*b32+3*b22*c13*c21*c31*b12*a33-3*b22*c13*c22*c31*b11*a33+3*b22*c13*c22*c33*b11*a31-b23*c11*c12*a31*c22*b33-b23*c11*c12*a32*c23*b31+2*b23*c11*c12*a33*c22*b31+3*b23*c11*c21*c32*b12*a33+3*b23*c11*c22*c32*b13*a31+3*b23*c11*c23*c31*b12*a32-3*b23*c11*c31*b32*c23*a12+b23*c11*c31*b32*c12*a23-2*b23*c11*c31*b32*c13*a22-b11*c23*c21*c32*b12*a33+b11*c32*b31*c23^2*a12+b11*c32*b32*c23^2*a11-c22*c32*c33*b11^2*a23-c23*c32*c33*b11^2*a22-2*b12*c11*c33^2*b21*a22+b12*c11*c33^2*b22*a21+2*b12*c13*a32*c21^2*b33-b23*c21*c11*b32*c13*a32-3*b31*c13*c23*b12*a22*c31+b31*c21*c22*b33*c13*a12+b31*c21*c23*b32*c12*a13+b31*c21*c23*b32*c13*a12-2*b31*c21*c23*c12*a12*b33-3*b31*c13*c22*c33*b12*a21-3*b31*c13*c22*c32*b11*a23+3*b31*c13*c22*c31*b12*a23-b31*c12*c22*b33*c13*a21+3*b31*c12*c23*c31*b13*a22-b31*c12*c23*b32*c13*a21-3*b31*c12*c23*c32*b13*a21+2*b31*c11*c22*b33*c13*a22-b31*c11*c23*b32*c13*a22+2*b31*c11*c23*b32*c12*a23-b31*c11*c22*c13*a23*b32-b31*c11*c22*b33*c12*a23+b31*c22*c23*b32*c11*a13+b31*c22*c23*b32*c13*a11+b31*c22*c23*b33*c11*a12+b31*c22*c23*b33*c12*a11+3*b31*c22*c31*b23*c12*a13-3*b31*c23*c31*b22*c12*a13+3*b31*c23*c32*b21*c12*a13+3*b31*c23*c33*b22*c12*a11+3*b32*c11*c23*c32*b13*a21-b32*c11*c23*b33*c12*a21-b32*c11*c21*b33*c12*a23-3*b32*c13*c21*c31*b12*a23+3*b32*c13*c21*c32*b11*a23-3*b32*c13*c21*c33*b11*a22-3*b32*c13*c23*b11*a21*c32+3*b33*c11*c22*c33*b12*a21+3*b33*c21*c33*b22*c11*a12+3*b33*c22*c31*c11*b23*a12+3*b33*c22*c32*b21*c11*a13+3*b33*c21*c31*b22*c12*a13+3*b33*c21*c32*c12*b23*a11,-3*b23*b33*a32*a21*c11*a12-2*b13*a32^2*b21*c11*a23-b11*b31*a32*c12*a23^2+b32*c33*a13*b12*a21^2-2*b32*c33*a12*b13*a21^2-2*b11*a33^2*b22*c12*a21+b11*a33^2*c12*b21*a22+2*b12*b31*a32*c11*a23^2-b12*b32*a31*c11*a23^2-b12*b32*a33*c13*a21^2-c33*a32*a23*b11^2*a22+b12*c31*a33*a22*b13*a21+b23*a31*b31*c23*a12^2+3*b13*a32*c31*a21*b23*a12+b22*a33*c32*b23*a11^2-2*b12*c31*a31*a23*b13*a22+2*b23*a32^2*c21*b11*a13-3*b11*a32*b33*a22*c23*a11+3*b13*a32*c31*a22*b21*a13-b13*a31*a32*b21*c13*a22+b12*b32*a31*a23*c13*a21+2*b23*a31^2*c22*b12*a13+b11*a32^2*c13*b21*a23+2*b31*c32*a23*a11*b13*a22-b11*a32*a33*c21*b13*a22-b11*a32*a33*b21*c12*a23+a32*a33*b11^2*c22*a23-3*b12*a33*c32*a21*b21*a13-a31*a33*c11*b22^2*a13+a32*c33*a13*b21^2*a12+a33*c32*a13*b21^2*a12-2*b22*a32*a33*c21*b11*a13+b21*a31*a33*b22*c12*a13-b32*b33*a21*a11*c13*a22-3*b13*a32*b31*a21*c23*a12+b22*a33*b33*c22*a11^2-b32*c33*a21*a13*b11*a22+2*b32*c33*a21*a12*b11*a23-2*b13*a31^2*b22*c12*a23+b13*a31^2*b22*c13*a22+b13*a31^2*c12*b23*a22+a32*c31*a12*b23^2*a11+3*b22*b33*a33*a21*c11*a12-2*b22*a31*a33*c21*b13*a12+2*b22*a32*b33*a11*c21*a13+b32*c32*a13*a11*b21*a23+3*b13*a31*c32*a21*b22*a13-3*b23*b31*a31*a22*c13*a12+b32*c32*a13*b13*a21^2+b32*b33*a13*c12*a21^2+b32*b33*a12*c13*a21^2+2*b11*a31*a33*b22*c12*a23+2*b11*a31*a32*b23*c13*a22+b21*a32*a33*b11*c23*a12+b11*b31*a33*a22*c12*a23+b23*a32*a33*c21*b12*a11-a32*a33*b21^2*c12*a13-a32*a33*b21^2*c13*a12+b31*c31*a13*a12*b22*a23+b31*c33*a12*a22*b21*a13+2*b22*a31*b33*a12*c23*a11+b23*a31*a32*b11*c23*a12-3*b11*a33*c31*a22*b22*a13+b12*a33^2*b21*c12*a21-3*b12*a31*c33*a23*b21*a12-b23*a32^2*b11*c23*a11+2*b21*a32*c32*a13*b23*a11-b21*a32*b33*a13*c21*a12-b12*a31*a32*b13*c21*a23+2*b23*a33*b32*a11*c21*a12-2*b32*c33*a11*a22*b21*a13+b32*c33*a11*a21*b22*a13-b21*a33^2*b22*c12*a11-b21*a33^2*b12*c21*a12+b21*a33*c31*b23*a12^2+b32*c31*a13*a21*b23*a12-b12*c33*a32*b13*a21^2-b32^2*a13*a11*c23*a21-b32^2*a13*a11*c21*a23+2*b32*c31*a22*b21*a13^2+3*b12*a32*c31*a23*b23*a11+b23*a31*b33*c21*a12^2-2*b11*a32^2*b23*c13*a21-2*b33*c32*a11*a23*b21*a12+b11*b31*a32*a23*c13*a22+2*b21*a31*b33*a12*c22*a13-2*b23*a32*a33*c21*b11*a12+b11*c32*a31*a23*b13*a22-2*b11*c32*a32*a23*b13*a21-2*b12*b31*a32*a23*c13*a21-2*b12*b31*a33*a23*c11*a22-b23*a32^2*c21*b13*a11-b22*a31*b31*a13*c23*a12+2*b22*a31*c31*a13*b23*a12+3*b11*a32*b33*a21*c23*a12-b22*a33^2*b11*c22*a11+b33*c33*a12*a11*b22*a21-2*b23*a31*a32*c21*b12*a13+b23*a31*a32*c21*b13*a12-c32*a33*a23*b11^2*a22+3*b12*a33*b33*a11*c22*a21+b12*c32*a31*a23*b13*a21-3*b12*a33*b31*a23*c21*a12+a33*c31*a13*b22^2*a11-2*b21*a31*b33*c23*a12^2-2*b13*b32*a31*a23*c12*a21-b13*b33*a31*c11*a22^2-b13*b33*a32*c12*a21^2-2*b12*a33^2*b21*c11*a22-3*b23*b31*a32*a11*c12*a23-2*b21*a31*a32*c13*b22*a13-3*b11*a32*c33*a23*b22*a11+b11*c32*a33*a23*b12*a21+b11*c32*a33*a22*b13*a21-b31^2*a13*a12*c22*a23-b31*b33*a23*c21*a12^2-b31*b33*a21*c23*a12^2-2*b21*a32*a33*b12*c23*a11+b12*a31^2*c23*b13*a22+b33*c31*a11*b13*a22^2-2*b33*c32*a13*b12*a21^2+b33*c32*a12*b13*a21^2-b11*b32*a32*c11*a23^2+b13*b32*a31*a23*c11*a22-3*b13*a31*b32*a21*c22*a13-b11*b31*a33*c13*a22^2+b22*a32*a33*c21*b13*a11+2*b12*b33*a32*c13*a21^2-b22*a33*b31*a12*c23*a11-b32*b33*a21*a13*c11*a22-3*b13*a32*b32*a11*c21*a23+3*b13*a32*b33*a11*c21*a22+b31*c33*a12*a23*b22*a11-2*b31*c33*a12*a22*b23*a11+3*b11*a33*b33*a12*c21*a22-3*b21*b31*a32*a23*c13*a12+3*b21*b31*a32*a23*c12*a13-3*b12*a33*b33*a11*c21*a22+2*b33*c31*a22*a12*b11*a23-b33*c31*a22*a12*b13*a21-b31*c33*a23*b21*a12^2+2*b31*c33*a21*b23*a12^2-2*b32*c31*a12*b11*a23^2+3*b11*a33*c32*a22*b21*a13-a31*a32*c12*b23^2*a11+a31*c32*a12*b23^2*a11+b32*c31*a23*a12*b23*a11+b31*c32*a13*a22*b23*a11+b22*a31*a32*b23*c13*a11+b22*a31*a32*b13*c21*a13-c33*a31*a23*b12^2*a21+b12*a31^2*b23*c12*a23-2*b12*a31^2*b23*c13*a22-b23*a31*b33*a12*c22*a11+3*b23*b31*a31*a22*c12*a13-2*b33*c32*a11*a21*b22*a13+b33*c32*a11*a21*b23*a12-b33*c33*a12*a21*b11*a22+2*b33*c31*a22*a13*b12*a21-3*b21*b31*a33*a22*c12*a13-b12*a31*a33*c22*b13*a21-b12*a31*a33*b22*c13*a21-b22*a31^2*b13*c22*a13+b22*a31*b31*c22*a13^2-b11*c31*a33*b13*a22^2+2*b31*c32*a23*a13*b12*a21-b31*c32*a23*a12*b13*a21-b11*c33*a31*b13*a22^2+a31*a33*c21*b12^2*a23+b22*a31*a33*c22*b13*a11-b31*b33*a22*a12*c13*a21-b31*b33*a22*a11*c12*a23-2*b33*c31*a12*a23*b22*a11-2*b33*c31*a12*a22*b21*a13-b31*b32*a21*c22*a13^2-b31*c32*a22*b21*a13^2+b32*b33*a11*a21*c23*a12-b33*c33*a21*b21*a12^2-b33*c33*a22*b22*a11^2-b33^2*a12*a11*c21*a22-b11*c32*a31*b12*a23^2-3*b12*a31*c32*a23*b23*a11+b23*a32*b33*c22*a11^2-2*b21*a31*a32*c23*b13*a12+b21*a31*a32*b23*c12*a13-3*b11*a32*b33*a23*c21*a12+3*b11*a32*b33*a23*c22*a11+b22*a33*b32*c23*a11^2-3*b12*a31*b33*a23*c22*a11+3*b12*a31*b33*a22*c23*a11+b23*a32*b32*c23*a11^2-b31*b32*a23*a12*c13*a21-b31*b32*a23*a11*c13*a22-2*b32*b33*a21*a13*c21*a12+b32*c33*a11*a23*b21*a12+3*b11*a33*b31*a12*c22*a23+2*b31*b33*a12*a23*c12*a21-b31*c33*a22*a13*b12*a21-3*b11*a33*b33*a12*c22*a21-3*b11*a33*b31*a12*c23*a22+3*b22*b32*a31*a23*c11*a13-3*b22*b32*a33*a21*c11*a13-b32*c32*a21*b21*a13^2-b32*b33*a23*c22*a11^2-b32*b33*a22*c23*a11^2+b11*a32^2*c23*b13*a21+a32*a33*b11^2*c23*a22+3*b12*a33*b31*a22*c21*a13+a31*c33*a13*b22^2*a11-b12*b33*a33*c12*a21^2-b33*c31*a22*a11*b12*a23-b33*c31*a12*a23*b12*a21+2*b13*a31*a32*c11*b22*a23-b13*a31*a32*c11*b23*a22-2*b22*a32*a33*c11*b23*a11+b22*a32*a33*b11*c23*a11+b11*a33^2*c22*b12*a21-b22*a31*b33*a13*c22*a11-b22*a31*c33*a12*b23*a11-b21*a33^2*c22*b11*a12+2*b21*a33^2*c22*b12*a11+2*b11*b32*a31*c12*a23^2-c32*a31*a22*b13^2*a21-b13*b31*a31*c13*a22^2+2*b13*b31*a33*c11*a22^2+b13*a32^2*b21*c13*a21+b12*a33^2*c11*b22*a21+3*b22*b33*a31*a11*c13*a22+3*b12*a33*b32*a11*c21*a23+3*b12*a33*c32*a11*b23*a21-b31*b32*a23*a13*c11*a22-b31*b32*a23*a13*c12*a21+b11*c31*a32*a23*b13*a22+3*b11*a31*c33*a22*b22*a13-b32*b33*a21*a11*c12*a23-a31*a32*c11*b23^2*a12+b22*a31*a32*c23*b11*a13-2*b22*a31*a32*c23*b13*a11-b13*a31*a32*b22*c13*a21-b13*a31*a32*c12*b23*a21-b21*a32*b31*a13*c23*a12-b21*a32*c31*a13*b23*a12+b31*b33*a12*a21*c22*a13-2*b31*b33*a22*a13*c22*a11-b32*c33*a23*b22*a11^2+2*b32*c33*a22*b23*a11^2-2*b33*c31*a13*b11*a22^2+b11*c33*a32*a23*b12*a21+b11*c33*a32*a22*b13*a21-2*b23*a33*b31*c21*a12^2-2*b23*a33*b32*c22*a11^2+b31*b32*a13*a23*c21*a12+b31*b32*a13*a23*c22*a11-b12*a31*a33*b21*c12*a23-3*b12*a33*c31*a21*b23*a12-3*b12*a33*b32*a11*c23*a21-a31*a33*b22^2*c13*a11-b23*a32*b31*a13*c22*a11-3*b22*b31*a33*a11*c13*a22+2*b22*a32*b31*a13*c23*a11+b31*c32*a12*b11*a23^2-2*b31*c32*a11*b12*a23^2+b13*a32^2*c11*b23*a21-b13*b32*a32*c13*a21^2+2*b13*b32*a33*c12*a21^2-b32*c32*a11*a23*b13*a21+2*b32*b33*a11*a23*c11*a22+3*b23*b33*a32*a21*c12*a11-b31*c31*a13*a22*b12*a23-3*b12*a32*c33*a11*b23*a21+3*b12*a32*c33*a21*b21*a13-b23*a31^2*c22*b13*a12-b32*b33*a21*a12*c11*a23+3*b11*a32*c33*a23*b21*a12-b22*a33^2*c21*b12*a11+3*b13*a32*b32*a11*c23*a21-b21*a32*b33*a13*c22*a11+2*b21*a32*b33*a12*c23*a11+2*b31*c32*a21*b22*a13^2-b31^2*a13*a12*c23*a22+b12*a31^2*c13*b22*a23+b12*a31^2*b13*c22*a23-b12*b31*a31*c12*a23^2+b31*c33*a13*b11*a22^2-2*b31*c33*a11*b13*a22^2+b31^2*a13*a22*c12*a23-b11*b33*a33*c11*a22^2+a31*a33*b12^2*c23*a21-c31*a33*a23*b12^2*a21+b11*a32^2*b13*c21*a23+b11*a33^2*b12*c21*a22+2*b11*b33*a31*c13*a22^2+b11*a32^2*b23*c11*a23+3*b11*a32*c33*a22*b23*a11-2*b11*b32*a31*a23*c13*a22+b11*a33^2*b22*c11*a22-b12*a31*a33*c12*b23*a21-3*b12*a31*b31*a13*c23*a22+a31*a32*c21*b13^2*a22+a31*a32*c22*b13^2*a21-c31*a32*a22*b13^2*a21-3*b13*a32*b33*a11*c22*a21-3*b13*a32*c33*a21*b21*a12-b21*a33*b32*a13*c21*a12+2*b21*a33*b32*a13*c22*a11+b21*a33*b33*c21*a12^2+b21*a33*b31*c23*a12^2+2*b33*c31*a23*b21*a12^2-b33*c31*a21*b23*a12^2+2*b33*c32*a23*b22*a11^2-b33*c32*a22*b23*a11^2+3*b23*b33*a31*a22*c11*a12+2*b23*a33*b31*a12*c22*a11+b22*a31*b32*c21*a13^2-2*b22*a32*b31*c21*a13^2-2*b22*a32*b33*c23*a11^2+2*b12*a32*a33*c21*b13*a21+2*b12*a32*a33*b21*c11*a23-b23*a31^2*b12*c23*a12+3*b21*b32*a33*a12*c11*a23-3*b21*b32*a33*a12*c13*a21+3*b11*a33*b32*a22*c23*a11+3*b11*a33*b32*a21*c22*a13-3*b11*a33*c32*a23*b21*a12+3*b11*a33*c32*a23*b22*a11+b21*a32*a33*c11*b22*a13+b21*a32*a33*c11*b23*a12-2*b32*c33*a11*a21*b23*a12+b32*c33*a21*a13*b21*a12-b12*c32*a33*b13*a21^2+b11*b32*a32*a23*c13*a21+b11*b32*a33*a23*c11*a22-2*b12*b33*a32*a21*c11*a23+b12*b33*a33*a21*c11*a22+b32*c31*a11*b12*a23^2+b32*c32*a11*b11*a23^2-b11*c31*a32*b12*a23^2-2*b31*c33*a12*a21*b22*a13-b11*a32*a33*b21*c13*a22-b11*a32*a33*c11*b22*a23-2*b21*a32*a33*c22*b13*a11+b21*a32*a33*b22*c13*a11-a31^2*c23*b12^2*a23+c32*a32*b11^2*a23^2-a33^2*c22*b11^2*a22+c33*a33*b11^2*a22^2+c31*a31*b12^2*a23^2-a33^2*c21*b12^2*a21+c33*a33*b12^2*a21^2-a31^2*c22*b13^2*a22+c31*a31*b13^2*a22^2-a32^2*c21*b13^2*a21+c32*a32*b13^2*a21^2+a32^2*c13*b21^2*a13-a32*c32*b21^2*a13^2+a33^2*c12*b21^2*a12-a33*c33*b21^2*a12^2+a31^2*c13*b22^2*a13-a31*c31*b22^2*a13^2+a33^2*c11*b22^2*a11-a33*c33*b22^2*a11^2+a31^2*c12*b23^2*a12-a31*c31*b23^2*a12^2+a32^2*c11*b23^2*a11-a32*c32*b23^2*a11^2-b31^2*a12*c12*a23^2-b31^2*a13*c13*a22^2+b31^2*a23*c23*a12^2+b31^2*a22*c22*a13^2-b32^2*a11*c11*a23^2-b32^2*a13*c13*a21^2+b32^2*a23*c23*a11^2+b32^2*a21*c21*a13^2-b33^2*a12*c12*a21^2-b33^2*a11*c11*a22^2+b33^2*a21*c21*a12^2+b33^2*a22*c22*a11^2-a32^2*c23*b11^2*a23-2*b21*a31*b32*c22*a13^2+b21*a31*c32*b22*a13^2+b21*a31*c33*b23*a12^2-b21*a32^2*c23*b11*a13+2*b21*a32^2*c23*b13*a11-b21*a32^2*b23*c11*a13-b21*a32^2*b23*c13*a11-b21*a32^2*b13*c21*a13+b21*a32*b31*c22*a13^2+b21*a32*c31*b22*a13^2+b21*a32*b32*c21*a13^2-b21*a33^2*b22*c11*a12-b22*a31^2*c23*b12*a13+2*b22*a31^2*c23*b13*a12-b22*a31^2*b23*c12*a13-b22*a31^2*b23*c13*a12+b22*a32*c33*b23*a11^2+2*b22*a33^2*c21*b11*a12-b21*a33*c32*a13*b22*a11+3*b12*a31*b32*a13*c23*a21-3*b12*a31*b32*a13*c21*a23+3*b12*a31*c32*a13*b21*a23+3*b12*a31*b33*a23*c21*a12-3*b12*a31*b33*a21*c23*a12+3*b12*a31*c33*a23*b22*a11-3*b12*a31*c33*a21*b22*a13+3*b12*a31*c33*a21*b23*a12+b12*b31*a31*a23*c13*a22+b12*b31*a33*a23*c12*a21+b12*b31*a33*a22*c13*a21+b12*c31*a32*a23*b13*a21-3*b12*a32*c31*a13*b21*a23-b12*a32*a33*b21*c13*a21-b12*a32*a33*c11*b23*a21+b12*b32*a33*a21*c11*a23-3*b12*a33*b31*a21*c22*a13+3*b12*a33*b31*a21*c23*a12+3*b12*a33*c31*a23*b21*a12-3*b12*a33*c31*a23*b22*a11+3*b12*a33*c31*a21*b22*a13+b12*b33*a31*a23*c11*a22+b12*b33*a31*a23*c12*a21-2*b12*b33*a31*a22*c13*a21+b12*c33*a31*a22*b13*a21+2*b13*a31*a32*b21*c12*a23-b13*a31*a33*b22*c11*a22+2*b13*a31*a33*b22*c12*a21-b13*a31*a33*c12*b21*a22+3*b13*a31*b32*a23*c22*a11+3*b13*a31*b32*a22*c21*a13-3*b13*a31*b32*a22*c23*a11-3*b13*a31*c32*a22*b21*a13+3*b13*a31*c32*a22*b23*a11-3*b13*a31*c32*a21*b23*a12-3*b13*a31*b33*a12*c21*a22+3*b13*a31*b33*a12*c22*a21+3*b13*a31*c33*a12*b21*a22-3*b13*a31*c33*a22*b22*a11+3*b13*a31*b31*a12*c23*a22-3*b13*a31*b31*a12*c22*a23+b13*b31*a31*a22*c12*a23-2*b13*b31*a32*a23*c11*a22+b13*b31*a32*a23*c12*a21+b13*b31*a32*a22*c13*a21-2*b13*b31*a33*a22*c12*a21+2*b13*a32*a33*b21*c11*a22-b13*a32*a33*b21*c12*a21-b13*a32*a33*c11*b22*a21+3*b13*a32*b31*a23*c21*a12-3*b13*a32*b31*a22*c21*a13+3*b13*a32*b31*a21*c22*a13-3*b13*a32*c31*a22*b23*a11-3*b13*a32*c31*a21*b22*a13+3*b13*a32*c33*a11*b22*a21+b13*b32*a31*a22*c13*a21+b13*b32*a32*a21*c11*a23-2*b13*b32*a33*a21*c11*a22-3*b13*a33*c31*a12*b21*a22+3*b13*a33*c31*a22*b22*a11+3*b13*a33*c32*a21*b21*a12-3*b13*a33*c32*a11*b22*a21+b13*b33*a31*a22*c12*a21+b13*b33*a32*a21*c11*a22+b21*a31*a32*c23*b12*a13+b21*a31*a32*b23*c13*a12+b21*a31*a32*b13*c22*a13+2*b21*a31*b32*a13*c23*a12-b21*a31*c32*a13*b23*a12-2*b21*a31*a33*c22*b12*a13+b21*a31*a33*c22*b13*a12+b21*a31*a33*b22*c13*a12-2*b21*a31*a33*c12*b23*a12+b21*a31*a33*b12*c23*a12-b21*a31*c33*a12*b22*a13+3*b21*b31*a33*a22*c13*a12+b21*a32*a33*c21*b12*a13+b21*a32*a33*c21*b13*a12+b21*a32*a33*b11*c22*a13+b21*a32*a33*c12*b23*a11-b21*a32*b32*a13*c23*a11-b21*a32*c33*a13*b22*a11-b21*a32*c33*a12*b23*a11-3*b21*b32*a32*a23*c11*a13+3*b21*b32*a32*a23*c13*a11+3*b21*b32*a33*a13*c12*a21-3*b21*b32*a33*a11*c12*a23+3*b12*a31*b31*a13*c22*a23-b11*a31*a32*c23*b13*a22+2*b11*a31*a32*c23*b12*a23-b11*a31*a32*b23*c12*a23+b11*c31*a33*a22*b12*a23-3*b11*a31*c33*a12*b23*a22-b11*a32*a33*c21*b12*a23-b11*a32*a33*c11*b23*a22-b11*a32*a33*c22*b13*a21+2*b11*a32*a33*b22*c13*a21+2*b11*a32*a33*c12*b23*a21-b11*a32*a33*b12*c23*a21+3*b11*a32*b31*a13*c23*a22-3*b11*a32*b31*a13*c22*a23-3*b11*a32*c31*a23*b23*a12+3*b11*a32*c31*a13*b22*a23-3*b11*a32*b32*a13*c23*a21+3*b11*a32*b32*a13*c21*a23-3*b11*a32*c33*a22*b21*a13-2*b11*b32*a33*a23*c12*a21+b11*b32*a33*a22*c13*a21-3*b11*a33*b32*a23*c22*a11-3*b11*a33*b32*a22*c21*a13+b31*c31*a12*b12*a23^2+b31*c31*a13*b13*a22^2+b31*b32*a12*c11*a23^2+b31*b32*a11*c12*a23^2+b31*b33*a13*c11*a22^2+b31*b33*a11*c13*a22^2+b31^2*a12*a23*c13*a22-b31*c31*a22*b22*a13^2-b31*b32*a22*c21*a13^2+b32^2*a13*a21*c11*a23+b32^2*a11*a23*c13*a21-b32*c31*a21*b22*a13^2-b32*c32*a23*b23*a11^2+b33*c33*a12*b12*a21^2+b33*c33*a11*b11*a22^2+b33^2*a12*a21*c11*a22+b33^2*a11*a22*c12*a21-b33^2*a12*a11*c22*a21-b31*c31*a23*b23*a12^2+b32*c32*a13*a11*b23*a21+b32*b33*a11*a22*c21*a13+b32*b33*a11*a21*c22*a13+2*b33*c32*a21*a13*b11*a22-b33*c32*a21*a12*b11*a23+2*b33*c32*a21*a11*b12*a23-b33*c32*a21*a11*b13*a22-b33*c32*a11*a23*b11*a22-b33*c33*a11*a22*b12*a21+b33*c31*a12*a22*b23*a11+b33*c31*a12*a21*b22*a13+b33*c31*a22*a13*b22*a11+b33*c32*a11*a22*b21*a13+b33*c32*a21*a13*b21*a12+b33*c33*a12*a11*b21*a22-b21*a33*c32*a12*b23*a11-b21*a33*b31*a12*c22*a13-b21*a33*c31*a12*b22*a13-b21*a33*b32*a12*c23*a11-3*b11*a33*c32*a22*b23*a11+3*b11*a33*c31*a12*b23*a22-2*b11*b33*a31*a22*c12*a23+b11*b33*a32*a23*c11*a22+b11*b33*a32*a23*c12*a21-2*b11*b33*a32*a22*c13*a21+b11*b33*a33*a22*c12*a21+b11*c33*a31*a22*b12*a23-2*b11*c33*a33*a22*b12*a21-b11*a31*a33*b12*c23*a22-b11*a31*a33*c12*b23*a22-b11*a31*a33*b22*c13*a22+2*b11*a31*a33*c22*b13*a22-b11*a31*a33*c22*b12*a23-3*b11*a31*c32*a13*b22*a23+3*b11*a31*c32*a23*b23*a12-b11*a31*a32*b13*c22*a23-b11*a31*a32*c13*b22*a23-b12*a31*a32*c23*b13*a21-b12*a31*a32*b23*c11*a23+2*b12*a31*a32*b23*c13*a21-b12*a31*a32*c13*b21*a23-b12*a31*a33*c21*b13*a22+2*b12*a31*a33*b21*c13*a22-b12*a31*a33*c11*b22*a23+2*b12*a31*a33*c11*b23*a22-b21*a33*b33*a12*c22*a11+2*b21*a33*c33*a12*b22*a11+3*b21*b33*a32*a13*c11*a22-3*b21*b33*a32*a13*c12*a21+3*b21*b33*a32*a12*c13*a21-3*b21*b33*a32*a11*c13*a22-3*b21*b33*a33*a22*c11*a12+3*b21*b33*a33*a22*c12*a11+b22*a31*a32*b23*c11*a13+b22*a31*a33*c21*b12*a13+b22*a31*a33*c11*b23*a12+b22*a31*a33*b11*c22*a13-2*b22*a31*a33*b11*c23*a12+b22*a31*a33*c12*b23*a11+b22*a31*a33*b12*c23*a11-b22*a31*b32*a13*c23*a11-b22*a31*c32*a13*b23*a11-b22*a31*b33*a13*c21*a12-3*b22*b31*a31*a23*c12*a13+3*b22*b31*a31*a23*c13*a12+3*b22*b31*a33*a13*c11*a22-3*b22*b31*a33*a12*c11*a23+3*b22*b31*a33*a11*c12*a23-b22*a32*c31*a13*b23*a11-3*b22*b32*a31*a23*c13*a11+3*b22*b32*a33*a21*c13*a11+2*b22*a33*b31*a13*c21*a12-b22*a33*b31*a13*c22*a11-b22*a33*c31*a12*b23*a11-b22*a33*b32*a11*c21*a13-b22*a33*b33*a11*c21*a12-3*b22*b33*a31*a13*c11*a22+3*b22*b33*a31*a13*c12*a21-3*b22*b33*a31*a12*c13*a21-3*b22*b33*a33*a21*c12*a11-3*b23*b33*a31*a22*c12*a11-2*b23*a31*a32*b11*c22*a13+b23*a31*a32*c22*b13*a11+b23*a31*a32*b12*c23*a11+b23*a31*a33*c22*b11*a12-2*b23*a31*a33*c22*b12*a11+b23*a31*a33*b12*c21*a12-b23*a31*b31*a12*c22*a13-b23*a31*b32*a13*c21*a12+2*b23*a31*b32*a13*c22*a11-b23*a31*b32*a12*c23*a11-3*b23*b31*a32*a13*c11*a22+3*b23*b31*a32*a12*c11*a23+3*b23*b31*a32*a11*c13*a22+b23*a32*a33*b11*c22*a11+2*b23*a32*b31*a13*c21*a12-b23*a32*b31*a12*c23*a11-b23*a32*b32*a11*c21*a13-b23*a32*b33*a11*c21*a12-3*b23*b32*a31*a13*c12*a21-3*b23*b32*a31*a12*c11*a23+3*b23*b32*a31*a12*c13*a21+3*b23*b32*a31*a11*c12*a23+3*b23*b32*a32*a21*c11*a13-3*b23*b32*a32*a21*c13*a11-b31*c31*a12*a23*b13*a22+2*b31*b32*a13*a22*c13*a21-b31*c32*a23*a13*b11*a22-b31*c32*a13*a22*b13*a21-b31*b33*a22*a13*c12*a21-b31*b33*a22*a12*c11*a23-b31*c33*a22*a12*b11*a23+2*b31*c33*a22*a12*b13*a21+2*b31*c33*a22*a11*b12*a23-b31*c33*a12*a23*b12*a21+b31*c31*a13*a12*b23*a22+b31*b32*a13*a22*c23*a11+b31*b32*a13*a21*c23*a12-2*b31*b32*a23*a12*c23*a11+b31*c32*a13*a23*b21*a12-2*b31*c32*a13*a23*b22*a11-2*b31*c32*a13*a21*b23*a12+b31*c32*a23*a12*b23*a11+b31*b33*a12*a23*c22*a11+b31*b33*a12*a22*c21*a13+b31*b33*a12*a22*c23*a11+b31*c33*a22*a13*b22*a11-b32*c32*a13*a21*b11*a23-b32*c31*a23*a13*b12*a21+2*b32*c31*a23*a12*b13*a21-b32*c31*a23*a11*b13*a22-b32*c31*a13*a22*b13*a21-b32*c33*a21*a11*b12*a23+2*b32*c33*a21*a11*b13*a22-b32*c33*a11*a23*b11*a22+2*b32*c31*a23*a13*b11*a22+b32*b33*a11*a23*c21*a12-2*b32*c31*a13*a23*b21*a12+b32*c31*a13*a23*b22*a11-2*b32*c31*a13*a22*b23*a11,-3*b23*b33*a32*a21*c11*a12-2*b13*a32^2*b21*c11*a23-b11*b31*a32*c12*a23^2+b32*c33*a13*b12*a21^2-2*b32*c33*a12*b13*a21^2-2*b11*a33^2*b22*c12*a21+b11*a33^2*c12*b21*a22+2*b12*b31*a32*c11*a23^2-b12*b32*a31*c11*a23^2-b12*b32*a33*c13*a21^2-c33*a32*a23*b11^2*a22+b12*c31*a33*a22*b13*a21+b23*a31*b31*c23*a12^2+3*b13*a32*c31*a21*b23*a12+b22*a33*c32*b23*a11^2-2*b12*c31*a31*a23*b13*a22+2*b23*a32^2*c21*b11*a13-3*b11*a32*b33*a22*c23*a11+3*b13*a32*c31*a22*b21*a13-b13*a31*a32*b21*c13*a22+b12*b32*a31*a23*c13*a21+2*b23*a31^2*c22*b12*a13+b11*a32^2*c13*b21*a23+2*b31*c32*a23*a11*b13*a22-b11*a32*a33*c21*b13*a22-b11*a32*a33*b21*c12*a23+a32*a33*b11^2*c22*a23-3*b12*a33*c32*a21*b21*a13-a31*a33*c11*b22^2*a13+a32*c33*a13*b21^2*a12+a33*c32*a13*b21^2*a12-2*b22*a32*a33*c21*b11*a13+b21*a31*a33*b22*c12*a13-b32*b33*a21*a11*c13*a22-3*b13*a32*b31*a21*c23*a12+b22*a33*b33*c22*a11^2-b32*c33*a21*a13*b11*a22+2*b32*c33*a21*a12*b11*a23-2*b13*a31^2*b22*c12*a23+b13*a31^2*b22*c13*a22+b13*a31^2*c12*b23*a22+a32*c31*a12*b23^2*a11+3*b22*b33*a33*a21*c11*a12-2*b22*a31*a33*c21*b13*a12+2*b22*a32*b33*a11*c21*a13+b32*c32*a13*a11*b21*a23+3*b13*a31*c32*a21*b22*a13-3*b23*b31*a31*a22*c13*a12+b32*c32*a13*b13*a21^2+b32*b33*a13*c12*a21^2+b32*b33*a12*c13*a21^2+2*b11*a31*a33*b22*c12*a23+2*b11*a31*a32*b23*c13*a22+b21*a32*a33*b11*c23*a12+b11*b31*a33*a22*c12*a23+b23*a32*a33*c21*b12*a11-a32*a33*b21^2*c12*a13-a32*a33*b21^2*c13*a12+b31*c31*a13*a12*b22*a23+b31*c33*a12*a22*b21*a13+2*b22*a31*b33*a12*c23*a11+b23*a31*a32*b11*c23*a12-3*b11*a33*c31*a22*b22*a13+b12*a33^2*b21*c12*a21-3*b12*a31*c33*a23*b21*a12-b23*a32^2*b11*c23*a11+2*b21*a32*c32*a13*b23*a11-b21*a32*b33*a13*c21*a12-b12*a31*a32*b13*c21*a23+2*b23*a33*b32*a11*c21*a12-2*b32*c33*a11*a22*b21*a13+b32*c33*a11*a21*b22*a13-b21*a33^2*b22*c12*a11-b21*a33^2*b12*c21*a12+b21*a33*c31*b23*a12^2+b32*c31*a13*a21*b23*a12-b12*c33*a32*b13*a21^2-b32^2*a13*a11*c23*a21-b32^2*a13*a11*c21*a23+2*b32*c31*a22*b21*a13^2+3*b12*a32*c31*a23*b23*a11+b23*a31*b33*c21*a12^2-2*b11*a32^2*b23*c13*a21-2*b33*c32*a11*a23*b21*a12+b11*b31*a32*a23*c13*a22+2*b21*a31*b33*a12*c22*a13-2*b23*a32*a33*c21*b11*a12+b11*c32*a31*a23*b13*a22-2*b11*c32*a32*a23*b13*a21-2*b12*b31*a32*a23*c13*a21-2*b12*b31*a33*a23*c11*a22-b23*a32^2*c21*b13*a11-b22*a31*b31*a13*c23*a12+2*b22*a31*c31*a13*b23*a12+3*b11*a32*b33*a21*c23*a12-b22*a33^2*b11*c22*a11+b33*c33*a12*a11*b22*a21-2*b23*a31*a32*c21*b12*a13+b23*a31*a32*c21*b13*a12-c32*a33*a23*b11^2*a22+3*b12*a33*b33*a11*c22*a21+b12*c32*a31*a23*b13*a21-3*b12*a33*b31*a23*c21*a12+a33*c31*a13*b22^2*a11-2*b21*a31*b33*c23*a12^2-2*b13*b32*a31*a23*c12*a21-b13*b33*a31*c11*a22^2-b13*b33*a32*c12*a21^2-2*b12*a33^2*b21*c11*a22-3*b23*b31*a32*a11*c12*a23-2*b21*a31*a32*c13*b22*a13-3*b11*a32*c33*a23*b22*a11+b11*c32*a33*a23*b12*a21+b11*c32*a33*a22*b13*a21-b31^2*a13*a12*c22*a23-b31*b33*a23*c21*a12^2-b31*b33*a21*c23*a12^2-2*b21*a32*a33*b12*c23*a11+b12*a31^2*c23*b13*a22+b33*c31*a11*b13*a22^2-2*b33*c32*a13*b12*a21^2+b33*c32*a12*b13*a21^2-b11*b32*a32*c11*a23^2+b13*b32*a31*a23*c11*a22-3*b13*a31*b32*a21*c22*a13-b11*b31*a33*c13*a22^2+b22*a32*a33*c21*b13*a11+2*b12*b33*a32*c13*a21^2-b22*a33*b31*a12*c23*a11-b32*b33*a21*a13*c11*a22-3*b13*a32*b32*a11*c21*a23+3*b13*a32*b33*a11*c21*a22+b31*c33*a12*a23*b22*a11-2*b31*c33*a12*a22*b23*a11+3*b11*a33*b33*a12*c21*a22-3*b21*b31*a32*a23*c13*a12+3*b21*b31*a32*a23*c12*a13-3*b12*a33*b33*a11*c21*a22+2*b33*c31*a22*a12*b11*a23-b33*c31*a22*a12*b13*a21-b31*c33*a23*b21*a12^2+2*b31*c33*a21*b23*a12^2-2*b32*c31*a12*b11*a23^2+3*b11*a33*c32*a22*b21*a13-a31*a32*c12*b23^2*a11+a31*c32*a12*b23^2*a11+b32*c31*a23*a12*b23*a11+b31*c32*a13*a22*b23*a11+b22*a31*a32*b23*c13*a11+b22*a31*a32*b13*c21*a13-c33*a31*a23*b12^2*a21+b12*a31^2*b23*c12*a23-2*b12*a31^2*b23*c13*a22-b23*a31*b33*a12*c22*a11+3*b23*b31*a31*a22*c12*a13-2*b33*c32*a11*a21*b22*a13+b33*c32*a11*a21*b23*a12-b33*c33*a12*a21*b11*a22+2*b33*c31*a22*a13*b12*a21-3*b21*b31*a33*a22*c12*a13-b12*a31*a33*c22*b13*a21-b12*a31*a33*b22*c13*a21-b22*a31^2*b13*c22*a13+b22*a31*b31*c22*a13^2-b11*c31*a33*b13*a22^2+2*b31*c32*a23*a13*b12*a21-b31*c32*a23*a12*b13*a21-b11*c33*a31*b13*a22^2+a31*a33*c21*b12^2*a23+b22*a31*a33*c22*b13*a11-b31*b33*a22*a12*c13*a21-b31*b33*a22*a11*c12*a23-2*b33*c31*a12*a23*b22*a11-2*b33*c31*a12*a22*b21*a13-b31*b32*a21*c22*a13^2-b31*c32*a22*b21*a13^2+b32*b33*a11*a21*c23*a12-b33*c33*a21*b21*a12^2-b33*c33*a22*b22*a11^2-b33^2*a12*a11*c21*a22-b11*c32*a31*b12*a23^2-3*b12*a31*c32*a23*b23*a11+b23*a32*b33*c22*a11^2-2*b21*a31*a32*c23*b13*a12+b21*a31*a32*b23*c12*a13-3*b11*a32*b33*a23*c21*a12+3*b11*a32*b33*a23*c22*a11+b22*a33*b32*c23*a11^2-3*b12*a31*b33*a23*c22*a11+3*b12*a31*b33*a22*c23*a11+b23*a32*b32*c23*a11^2-b31*b32*a23*a12*c13*a21-b31*b32*a23*a11*c13*a22-2*b32*b33*a21*a13*c21*a12+b32*c33*a11*a23*b21*a12+3*b11*a33*b31*a12*c22*a23+2*b31*b33*a12*a23*c12*a21-b31*c33*a22*a13*b12*a21-3*b11*a33*b33*a12*c22*a21-3*b11*a33*b31*a12*c23*a22+3*b22*b32*a31*a23*c11*a13-3*b22*b32*a33*a21*c11*a13-b32*c32*a21*b21*a13^2-b32*b33*a23*c22*a11^2-b32*b33*a22*c23*a11^2+b11*a32^2*c23*b13*a21+a32*a33*b11^2*c23*a22+3*b12*a33*b31*a22*c21*a13+a31*c33*a13*b22^2*a11-b12*b33*a33*c12*a21^2-b33*c31*a22*a11*b12*a23-b33*c31*a12*a23*b12*a21+2*b13*a31*a32*c11*b22*a23-b13*a31*a32*c11*b23*a22-2*b22*a32*a33*c11*b23*a11+b22*a32*a33*b11*c23*a11+b11*a33^2*c22*b12*a21-b22*a31*b33*a13*c22*a11-b22*a31*c33*a12*b23*a11-b21*a33^2*c22*b11*a12+2*b21*a33^2*c22*b12*a11+2*b11*b32*a31*c12*a23^2-c32*a31*a22*b13^2*a21-b13*b31*a31*c13*a22^2+2*b13*b31*a33*c11*a22^2+b13*a32^2*b21*c13*a21+b12*a33^2*c11*b22*a21+3*b22*b33*a31*a11*c13*a22+3*b12*a33*b32*a11*c21*a23+3*b12*a33*c32*a11*b23*a21-b31*b32*a23*a13*c11*a22-b31*b32*a23*a13*c12*a21+b11*c31*a32*a23*b13*a22+3*b11*a31*c33*a22*b22*a13-b32*b33*a21*a11*c12*a23-a31*a32*c11*b23^2*a12+b22*a31*a32*c23*b11*a13-2*b22*a31*a32*c23*b13*a11-b13*a31*a32*b22*c13*a21-b13*a31*a32*c12*b23*a21-b21*a32*b31*a13*c23*a12-b21*a32*c31*a13*b23*a12+b31*b33*a12*a21*c22*a13-2*b31*b33*a22*a13*c22*a11-b32*c33*a23*b22*a11^2+2*b32*c33*a22*b23*a11^2-2*b33*c31*a13*b11*a22^2+b11*c33*a32*a23*b12*a21+b11*c33*a32*a22*b13*a21-2*b23*a33*b31*c21*a12^2-2*b23*a33*b32*c22*a11^2+b31*b32*a13*a23*c21*a12+b31*b32*a13*a23*c22*a11-b12*a31*a33*b21*c12*a23-3*b12*a33*c31*a21*b23*a12-3*b12*a33*b32*a11*c23*a21-a31*a33*b22^2*c13*a11-b23*a32*b31*a13*c22*a11-3*b22*b31*a33*a11*c13*a22+2*b22*a32*b31*a13*c23*a11+b31*c32*a12*b11*a23^2-2*b31*c32*a11*b12*a23^2+b13*a32^2*c11*b23*a21-b13*b32*a32*c13*a21^2+2*b13*b32*a33*c12*a21^2-b32*c32*a11*a23*b13*a21+2*b32*b33*a11*a23*c11*a22+3*b23*b33*a32*a21*c12*a11-b31*c31*a13*a22*b12*a23-3*b12*a32*c33*a11*b23*a21+3*b12*a32*c33*a21*b21*a13-b23*a31^2*c22*b13*a12-b32*b33*a21*a12*c11*a23+3*b11*a32*c33*a23*b21*a12-b22*a33^2*c21*b12*a11+3*b13*a32*b32*a11*c23*a21-b21*a32*b33*a13*c22*a11+2*b21*a32*b33*a12*c23*a11+2*b31*c32*a21*b22*a13^2-b31^2*a13*a12*c23*a22+b12*a31^2*c13*b22*a23+b12*a31^2*b13*c22*a23-b12*b31*a31*c12*a23^2+b31*c33*a13*b11*a22^2-2*b31*c33*a11*b13*a22^2+b31^2*a13*a22*c12*a23-b11*b33*a33*c11*a22^2+a31*a33*b12^2*c23*a21-c31*a33*a23*b12^2*a21+b11*a32^2*b13*c21*a23+b11*a33^2*b12*c21*a22+2*b11*b33*a31*c13*a22^2+b11*a32^2*b23*c11*a23+3*b11*a32*c33*a22*b23*a11-2*b11*b32*a31*a23*c13*a22+b11*a33^2*b22*c11*a22-b12*a31*a33*c12*b23*a21-3*b12*a31*b31*a13*c23*a22+a31*a32*c21*b13^2*a22+a31*a32*c22*b13^2*a21-c31*a32*a22*b13^2*a21-3*b13*a32*b33*a11*c22*a21-3*b13*a32*c33*a21*b21*a12-b21*a33*b32*a13*c21*a12+2*b21*a33*b32*a13*c22*a11+b21*a33*b33*c21*a12^2+b21*a33*b31*c23*a12^2+2*b33*c31*a23*b21*a12^2-b33*c31*a21*b23*a12^2+2*b33*c32*a23*b22*a11^2-b33*c32*a22*b23*a11^2+3*b23*b33*a31*a22*c11*a12+2*b23*a33*b31*a12*c22*a11+b22*a31*b32*c21*a13^2-2*b22*a32*b31*c21*a13^2-2*b22*a32*b33*c23*a11^2+2*b12*a32*a33*c21*b13*a21+2*b12*a32*a33*b21*c11*a23-b23*a31^2*b12*c23*a12+3*b21*b32*a33*a12*c11*a23-3*b21*b32*a33*a12*c13*a21+3*b11*a33*b32*a22*c23*a11+3*b11*a33*b32*a21*c22*a13-3*b11*a33*c32*a23*b21*a12+3*b11*a33*c32*a23*b22*a11+b21*a32*a33*c11*b22*a13+b21*a32*a33*c11*b23*a12-2*b32*c33*a11*a21*b23*a12+b32*c33*a21*a13*b21*a12-b12*c32*a33*b13*a21^2+b11*b32*a32*a23*c13*a21+b11*b32*a33*a23*c11*a22-2*b12*b33*a32*a21*c11*a23+b12*b33*a33*a21*c11*a22+b32*c31*a11*b12*a23^2+b32*c32*a11*b11*a23^2-b11*c31*a32*b12*a23^2-2*b31*c33*a12*a21*b22*a13-b11*a32*a33*b21*c13*a22-b11*a32*a33*c11*b22*a23-2*b21*a32*a33*c22*b13*a11+b21*a32*a33*b22*c13*a11-a31^2*c23*b12^2*a23+c32*a32*b11^2*a23^2-a33^2*c22*b11^2*a22+c33*a33*b11^2*a22^2+c31*a31*b12^2*a23^2-a33^2*c21*b12^2*a21+c33*a33*b12^2*a21^2-a31^2*c22*b13^2*a22+c31*a31*b13^2*a22^2-a32^2*c21*b13^2*a21+c32*a32*b13^2*a21^2+a32^2*c13*b21^2*a13-a32*c32*b21^2*a13^2+a33^2*c12*b21^2*a12-a33*c33*b21^2*a12^2+a31^2*c13*b22^2*a13-a31*c31*b22^2*a13^2+a33^2*c11*b22^2*a11-a33*c33*b22^2*a11^2+a31^2*c12*b23^2*a12-a31*c31*b23^2*a12^2+a32^2*c11*b23^2*a11-a32*c32*b23^2*a11^2-b31^2*a12*c12*a23^2-b31^2*a13*c13*a22^2+b31^2*a23*c23*a12^2+b31^2*a22*c22*a13^2-b32^2*a11*c11*a23^2-b32^2*a13*c13*a21^2+b32^2*a23*c23*a11^2+b32^2*a21*c21*a13^2-b33^2*a12*c12*a21^2-b33^2*a11*c11*a22^2+b33^2*a21*c21*a12^2+b33^2*a22*c22*a11^2-a32^2*c23*b11^2*a23-2*b21*a31*b32*c22*a13^2+b21*a31*c32*b22*a13^2+b21*a31*c33*b23*a12^2-b21*a32^2*c23*b11*a13+2*b21*a32^2*c23*b13*a11-b21*a32^2*b23*c11*a13-b21*a32^2*b23*c13*a11-b21*a32^2*b13*c21*a13+b21*a32*b31*c22*a13^2+b21*a32*c31*b22*a13^2+b21*a32*b32*c21*a13^2-b21*a33^2*b22*c11*a12-b22*a31^2*c23*b12*a13+2*b22*a31^2*c23*b13*a12-b22*a31^2*b23*c12*a13-b22*a31^2*b23*c13*a12+b22*a32*c33*b23*a11^2+2*b22*a33^2*c21*b11*a12-b21*a33*c32*a13*b22*a11+3*b12*a31*b32*a13*c23*a21-3*b12*a31*b32*a13*c21*a23+3*b12*a31*c32*a13*b21*a23+3*b12*a31*b33*a23*c21*a12-3*b12*a31*b33*a21*c23*a12+3*b12*a31*c33*a23*b22*a11-3*b12*a31*c33*a21*b22*a13+3*b12*a31*c33*a21*b23*a12+b12*b31*a31*a23*c13*a22+b12*b31*a33*a23*c12*a21+b12*b31*a33*a22*c13*a21+b12*c31*a32*a23*b13*a21-3*b12*a32*c31*a13*b21*a23-b12*a32*a33*b21*c13*a21-b12*a32*a33*c11*b23*a21+b12*b32*a33*a21*c11*a23-3*b12*a33*b31*a21*c22*a13+3*b12*a33*b31*a21*c23*a12+3*b12*a33*c31*a23*b21*a12-3*b12*a33*c31*a23*b22*a11+3*b12*a33*c31*a21*b22*a13+b12*b33*a31*a23*c11*a22+b12*b33*a31*a23*c12*a21-2*b12*b33*a31*a22*c13*a21+b12*c33*a31*a22*b13*a21+2*b13*a31*a32*b21*c12*a23-b13*a31*a33*b22*c11*a22+2*b13*a31*a33*b22*c12*a21-b13*a31*a33*c12*b21*a22+3*b13*a31*b32*a23*c22*a11+3*b13*a31*b32*a22*c21*a13-3*b13*a31*b32*a22*c23*a11-3*b13*a31*c32*a22*b21*a13+3*b13*a31*c32*a22*b23*a11-3*b13*a31*c32*a21*b23*a12-3*b13*a31*b33*a12*c21*a22+3*b13*a31*b33*a12*c22*a21+3*b13*a31*c33*a12*b21*a22-3*b13*a31*c33*a22*b22*a11+3*b13*a31*b31*a12*c23*a22-3*b13*a31*b31*a12*c22*a23+b13*b31*a31*a22*c12*a23-2*b13*b31*a32*a23*c11*a22+b13*b31*a32*a23*c12*a21+b13*b31*a32*a22*c13*a21-2*b13*b31*a33*a22*c12*a21+2*b13*a32*a33*b21*c11*a22-b13*a32*a33*b21*c12*a21-b13*a32*a33*c11*b22*a21+3*b13*a32*b31*a23*c21*a12-3*b13*a32*b31*a22*c21*a13+3*b13*a32*b31*a21*c22*a13-3*b13*a32*c31*a22*b23*a11-3*b13*a32*c31*a21*b22*a13+3*b13*a32*c33*a11*b22*a21+b13*b32*a31*a22*c13*a21+b13*b32*a32*a21*c11*a23-2*b13*b32*a33*a21*c11*a22-3*b13*a33*c31*a12*b21*a22+3*b13*a33*c31*a22*b22*a11+3*b13*a33*c32*a21*b21*a12-3*b13*a33*c32*a11*b22*a21+b13*b33*a31*a22*c12*a21+b13*b33*a32*a21*c11*a22+b21*a31*a32*c23*b12*a13+b21*a31*a32*b23*c13*a12+b21*a31*a32*b13*c22*a13+2*b21*a31*b32*a13*c23*a12-b21*a31*c32*a13*b23*a12-2*b21*a31*a33*c22*b12*a13+b21*a31*a33*c22*b13*a12+b21*a31*a33*b22*c13*a12-2*b21*a31*a33*c12*b23*a12+b21*a31*a33*b12*c23*a12-b21*a31*c33*a12*b22*a13+3*b21*b31*a33*a22*c13*a12+b21*a32*a33*c21*b12*a13+b21*a32*a33*c21*b13*a12+b21*a32*a33*b11*c22*a13+b21*a32*a33*c12*b23*a11-b21*a32*b32*a13*c23*a11-b21*a32*c33*a13*b22*a11-b21*a32*c33*a12*b23*a11-3*b21*b32*a32*a23*c11*a13+3*b21*b32*a32*a23*c13*a11+3*b21*b32*a33*a13*c12*a21-3*b21*b32*a33*a11*c12*a23+3*b12*a31*b31*a13*c22*a23-b11*a31*a32*c23*b13*a22+2*b11*a31*a32*c23*b12*a23-b11*a31*a32*b23*c12*a23+b11*c31*a33*a22*b12*a23-3*b11*a31*c33*a12*b23*a22-b11*a32*a33*c21*b12*a23-b11*a32*a33*c11*b23*a22-b11*a32*a33*c22*b13*a21+2*b11*a32*a33*b22*c13*a21+2*b11*a32*a33*c12*b23*a21-b11*a32*a33*b12*c23*a21+3*b11*a32*b31*a13*c23*a22-3*b11*a32*b31*a13*c22*a23-3*b11*a32*c31*a23*b23*a12+3*b11*a32*c31*a13*b22*a23-3*b11*a32*b32*a13*c23*a21+3*b11*a32*b32*a13*c21*a23-3*b11*a32*c33*a22*b21*a13-2*b11*b32*a33*a23*c12*a21+b11*b32*a33*a22*c13*a21-3*b11*a33*b32*a23*c22*a11-3*b11*a33*b32*a22*c21*a13+b31*c31*a12*b12*a23^2+b31*c31*a13*b13*a22^2+b31*b32*a12*c11*a23^2+b31*b32*a11*c12*a23^2+b31*b33*a13*c11*a22^2+b31*b33*a11*c13*a22^2+b31^2*a12*a23*c13*a22-b31*c31*a22*b22*a13^2-b31*b32*a22*c21*a13^2+b32^2*a13*a21*c11*a23+b32^2*a11*a23*c13*a21-b32*c31*a21*b22*a13^2-b32*c32*a23*b23*a11^2+b33*c33*a12*b12*a21^2+b33*c33*a11*b11*a22^2+b33^2*a12*a21*c11*a22+b33^2*a11*a22*c12*a21-b33^2*a12*a11*c22*a21-b31*c31*a23*b23*a12^2+b32*c32*a13*a11*b23*a21+b32*b33*a11*a22*c21*a13+b32*b33*a11*a21*c22*a13+2*b33*c32*a21*a13*b11*a22-b33*c32*a21*a12*b11*a23+2*b33*c32*a21*a11*b12*a23-b33*c32*a21*a11*b13*a22-b33*c32*a11*a23*b11*a22-b33*c33*a11*a22*b12*a21+b33*c31*a12*a22*b23*a11+b33*c31*a12*a21*b22*a13+b33*c31*a22*a13*b22*a11+b33*c32*a11*a22*b21*a13+b33*c32*a21*a13*b21*a12+b33*c33*a12*a11*b21*a22-b21*a33*c32*a12*b23*a11-b21*a33*b31*a12*c22*a13-b21*a33*c31*a12*b22*a13-b21*a33*b32*a12*c23*a11-3*b11*a33*c32*a22*b23*a11+3*b11*a33*c31*a12*b23*a22-2*b11*b33*a31*a22*c12*a23+b11*b33*a32*a23*c11*a22+b11*b33*a32*a23*c12*a21-2*b11*b33*a32*a22*c13*a21+b11*b33*a33*a22*c12*a21+b11*c33*a31*a22*b12*a23-2*b11*c33*a33*a22*b12*a21-b11*a31*a33*b12*c23*a22-b11*a31*a33*c12*b23*a22-b11*a31*a33*b22*c13*a22+2*b11*a31*a33*c22*b13*a22-b11*a31*a33*c22*b12*a23-3*b11*a31*c32*a13*b22*a23+3*b11*a31*c32*a23*b23*a12-b11*a31*a32*b13*c22*a23-b11*a31*a32*c13*b22*a23-b12*a31*a32*c23*b13*a21-b12*a31*a32*b23*c11*a23+2*b12*a31*a32*b23*c13*a21-b12*a31*a32*c13*b21*a23-b12*a31*a33*c21*b13*a22+2*b12*a31*a33*b21*c13*a22-b12*a31*a33*c11*b22*a23+2*b12*a31*a33*c11*b23*a22-b21*a33*b33*a12*c22*a11+2*b21*a33*c33*a12*b22*a11+3*b21*b33*a32*a13*c11*a22-3*b21*b33*a32*a13*c12*a21+3*b21*b33*a32*a12*c13*a21-3*b21*b33*a32*a11*c13*a22-3*b21*b33*a33*a22*c11*a12+3*b21*b33*a33*a22*c12*a11+b22*a31*a32*b23*c11*a13+b22*a31*a33*c21*b12*a13+b22*a31*a33*c11*b23*a12+b22*a31*a33*b11*c22*a13-2*b22*a31*a33*b11*c23*a12+b22*a31*a33*c12*b23*a11+b22*a31*a33*b12*c23*a11-b22*a31*b32*a13*c23*a11-b22*a31*c32*a13*b23*a11-b22*a31*b33*a13*c21*a12-3*b22*b31*a31*a23*c12*a13+3*b22*b31*a31*a23*c13*a12+3*b22*b31*a33*a13*c11*a22-3*b22*b31*a33*a12*c11*a23+3*b22*b31*a33*a11*c12*a23-b22*a32*c31*a13*b23*a11-3*b22*b32*a31*a23*c13*a11+3*b22*b32*a33*a21*c13*a11+2*b22*a33*b31*a13*c21*a12-b22*a33*b31*a13*c22*a11-b22*a33*c31*a12*b23*a11-b22*a33*b32*a11*c21*a13-b22*a33*b33*a11*c21*a12-3*b22*b33*a31*a13*c11*a22+3*b22*b33*a31*a13*c12*a21-3*b22*b33*a31*a12*c13*a21-3*b22*b33*a33*a21*c12*a11-3*b23*b33*a31*a22*c12*a11-2*b23*a31*a32*b11*c22*a13+b23*a31*a32*c22*b13*a11+b23*a31*a32*b12*c23*a11+b23*a31*a33*c22*b11*a12-2*b23*a31*a33*c22*b12*a11+b23*a31*a33*b12*c21*a12-b23*a31*b31*a12*c22*a13-b23*a31*b32*a13*c21*a12+2*b23*a31*b32*a13*c22*a11-b23*a31*b32*a12*c23*a11-3*b23*b31*a32*a13*c11*a22+3*b23*b31*a32*a12*c11*a23+3*b23*b31*a32*a11*c13*a22+b23*a32*a33*b11*c22*a11+2*b23*a32*b31*a13*c21*a12-b23*a32*b31*a12*c23*a11-b23*a32*b32*a11*c21*a13-b23*a32*b33*a11*c21*a12-3*b23*b32*a31*a13*c12*a21-3*b23*b32*a31*a12*c11*a23+3*b23*b32*a31*a12*c13*a21+3*b23*b32*a31*a11*c12*a23+3*b23*b32*a32*a21*c11*a13-3*b23*b32*a32*a21*c13*a11-b31*c31*a12*a23*b13*a22+2*b31*b32*a13*a22*c13*a21-b31*c32*a23*a13*b11*a22-b31*c32*a13*a22*b13*a21-b31*b33*a22*a13*c12*a21-b31*b33*a22*a12*c11*a23-b31*c33*a22*a12*b11*a23+2*b31*c33*a22*a12*b13*a21+2*b31*c33*a22*a11*b12*a23-b31*c33*a12*a23*b12*a21+b31*c31*a13*a12*b23*a22+b31*b32*a13*a22*c23*a11+b31*b32*a13*a21*c23*a12-2*b31*b32*a23*a12*c23*a11+b31*c32*a13*a23*b21*a12-2*b31*c32*a13*a23*b22*a11-2*b31*c32*a13*a21*b23*a12+b31*c32*a23*a12*b23*a11+b31*b33*a12*a23*c22*a11+b31*b33*a12*a22*c21*a13+b31*b33*a12*a22*c23*a11+b31*c33*a22*a13*b22*a11-b32*c32*a13*a21*b11*a23-b32*c31*a23*a13*b12*a21+2*b32*c31*a23*a12*b13*a21-b32*c31*a23*a11*b13*a22-b32*c31*a13*a22*b13*a21-b32*c33*a21*a11*b12*a23+2*b32*c33*a21*a11*b13*a22-b32*c33*a11*a23*b11*a22+2*b32*c31*a23*a13*b11*a22+b32*b33*a11*a23*c21*a12-2*b32*c31*a13*a23*b21*a12+b32*c31*a13*a23*b22*a11-2*b32*c31*a13*a22*b23*a11]

==> anc/basis3333222 <==
basis3333222 =[-b13*c33^2*a12^2*b32+b13^2*c33*c12*a32^2-a13*c33^2*b12^2*a32+c13^2*a33*a12*b32^2-c13*b33^2*a12^2*c32+c13^2*b33*b12*a32^2-b13*a33^2*c12^2*b32+a13^2*c33*c12*b32^2-c13*a33^2*b12^2*c32+b13^2*a33*a12*c32^2+a13^2*b33*b12*c32^2+a13*c33^2*b12*a12*b32-a13^2*b33*c12*c32*b32-a13^2*c33*b12*b32*c32-a13*b13*a33*b12*c32^2-a13*b13*b33*a12*c32^2-a13*c13*a33*c12*b32^2-a13*c13*c33*a12*b32^2+a13*a33*b33*c12^2*b32-a13*b33^2*c12^2*a32+a13*a33*c33*b12^2*c32+a13*b33^2*c12*a12*c32-b13*c13*b33*c12*a32^2-b13*c13*c33*b12*a32^2+b13*a33^2*b12*c12*c32+b13*a33*b33*c12^2*a32+b13*b33*c33*a12^2*c32+b13*c33^2*b12*a12*a32-b13^2*a33*c12*c32*a32-b13^2*c33*a12*a32*c32-c13^2*a33*b12*b32*a32-c13^2*b33*a12*a32*b32+c13*a33^2*c12*b12*b32+c13*a33*c33*b12^2*a32+c13*b33^2*c12*a12*a32+c13*b33*c33*a12^2*b32+a13*b13*a33*c12*c32*b32+a13*b13*b33*c12*c32*a32-2*a13*b13*c33*a32*c12*b32+a13*b13*c33*a32*b12*c32+a13*b13*c33*b32*a12*c32+a13*c13*a33*b12*b32*c32+a13*c13*b33*a32*c12*b32-2*a13*c13*b33*a32*b12*c32+a13*c13*b33*b32*a12*c32+a13*c13*c33*b12*b32*a32-a13*a33*b33*b12*c12*c32-a13*a33*c33*c12*b12*b32-a13*b33*c33*c12*a12*b32+2*a13*b33*c33*b12*c12*a32-a13*b33*c33*b12*a12*c32+b13*c13*a33*a32*c12*b32+b13*c13*a33*a32*b12*c32-2*b13*c13*a33*b32*a12*c32+b13*c13*b33*a12*a32*c32+b13*c13*c33*a12*a32*b32-b13*a33*b33*c12*a12*c32-b13*a33*c33*b12*c12*a32-b13*a33*c33*b12*a12*c32+2*b13*a33*c33*c12*a12*b32-b13*b33*c33*c12*a12*a32-c13*a33*b33*b12*c12*a32-c13*a33*b33*c12*a12*b32+2*c13*a33*b33*b12*a12*c32-c13*a33*c33*b12*a12*b32-c13*b33*c33*b12*a12*a32,-a23^2*c33*c22*b32^2+b23*a33^2*c22^2*b32+a23*b33^2*c22^2*a32-b23^2*a33*a22*c32^2+b23*c33^2*a22^2*b32-b23^2*c33*c22*a32^2-c23^2*b33*b22*a32^2+c23*a33^2*b22^2*c32-c23^2*a33*a22*b32^2+c23*b33^2*a22^2*c32+a23*c33^2*b22^2*a32-a23^2*b33*b22*c32^2+b23^2*c33*a22*a32*c32+b23^2*a33*c22*c32*a32+b23*c23*b33*c22*a32^2+b23*c23*c33*b22*a32^2-b23*a33^2*c22*b22*c32-b23*a33*b33*c22^2*a32-b23*b33*c33*a22^2*c32-b23*c33^2*b22*a22*a32+c23^2*a33*b22*b32*a32+c23^2*b33*a22*a32*b32-c23*a33^2*c22*b22*b32-c23*a33*c33*b22^2*a32-c23*b33^2*c22*a22*a32-c23*b33*c33*a22^2*b32+a23^2*c33*b22*b32*c32+a23^2*b33*c22*c32*b32+a23*b23*a33*b22*c32^2+a23*b23*b33*a22*c32^2+a23*c23*a33*c22*b32^2+a23*c23*c33*a22*b32^2-a23*a33*b33*c22^2*b32-a23*a33*c33*b22^2*c32-a23*b33^2*c22*a22*c32-a23*c33^2*b22*a22*b32+a23*a33*c33*c22*b22*b32+a23*a33*b33*c22*b22*c32-a23*c23*c33*b22*b32*a32-a23*c23*b33*b32*a22*c32+2*a23*c23*b33*a32*b22*c32-a23*c23*b33*a32*c22*b32-a23*c23*a33*b22*b32*c32-a23*b23*c33*b32*a22*c32-a23*b23*c33*a32*b22*c32+2*a23*b23*c33*a32*c22*b32-a23*b23*b33*c22*c32*a32-a23*b23*a33*c22*c32*b32+a23*b33*c33*c22*a22*b32+a23*b33*c33*b22*a22*c32-2*a23*b33*c33*c22*b22*a32+b23*a33*b33*c22*a22*c32+b23*a33*c33*c22*b22*a32-2*b23*a33*c33*c22*a22*b32+b23*a33*c33*b22*a22*c32+b23*b33*c33*c22*a22*a32-b23*c23*c33*a22*a32*b32-b23*c23*b33*a22*a32*c32-b23*c23*a33*a32*c22*b32+2*b23*c23*a33*b32*a22*c32-b23*c23*a33*a32*b22*c32+c23*a33*b33*c22*b22*a32+c23*a33*b33*c22*a22*b32-2*c23*a33*b33*b22*a22*c32+c23*a33*c33*b22*a22*b32+c23*b33*c33*b22*a22*a32,-c13^2*b33*b11*a31^2-b13^2*a33*a11*c31^2+a13*b33^2*c11^2*a31+b13*c33^2*a11^2*b31-c13^2*a33*a11*b31^2-a13^2*c33*c11*b31^2+a13*c33^2*b11^2*a31+c13*b33^2*a11^2*c31-a13^2*b33*b11*c31^2+b13*a33^2*c11^2*b31-b13^2*c33*c11*a31^2+c13*a33^2*b11^2*c31+a13*b13*a33*b11*c31^2+a13*b13*b33*a11*c31^2+a13*c13*a33*c11*b31^2+a13*c13*c33*a11*b31^2-a13*a33*b33*c11^2*b31-a13*a33*c33*b11^2*c31-a13*b33^2*c11*a11*c31-a13*c33^2*b11*a11*b31+a13^2*b33*c11*c31*b31+a13^2*c33*b11*b31*c31+b13*c13*b33*c11*a31^2+b13*c13*c33*b11*a31^2-b13*a33^2*c11*b11*c31-b13*a33*b33*c11^2*a31-b13*b33*c33*a11^2*c31-b13*c33^2*b11*a11*a31+b13^2*a33*c11*c31*a31+b13^2*c33*a11*a31*c31-c13*a33^2*c11*b11*b31-c13*a33*c33*b11^2*a31-c13*b33^2*c11*a11*a31-c13*b33*c33*a11^2*b31+c13^2*a33*b11*b31*a31+c13^2*b33*a11*a31*b31+b13*b33*c33*c11*a11*a31+c13*a33*b33*c11*b11*a31+c13*a33*b33*c11*a11*b31-2*c13*a33*b33*b11*a11*c31+c13*a33*c33*b11*a11*b31+c13*b33*c33*b11*a11*a31-a13*b13*a33*c11*c31*b31-a13*b13*b33*c11*c31*a31+2*a13*b13*c33*a31*c11*b31-a13*b13*c33*a31*b11*c31-a13*b13*c33*b31*a11*c31-a13*c13*a33*b11*b31*c31+2*a13*c13*b33*a31*b11*c31-a13*c13*b33*a31*c11*b31-a13*c13*b33*b31*a11*c31-a13*c13*c33*b11*b31*a31+a13*a33*b33*c11*b11*c31+a13*a33*c33*c11*b11*b31+a13*b33*c33*c11*a11*b31+a13*b33*c33*b11*a11*c31-2*a13*b33*c33*c11*b11*a31-b13*c13*a33*a31*c11*b31+2*b13*c13*a33*b31*a11*c31-b13*c13*a33*a31*b11*c31-b13*c13*b33*a11*a31*c31-b13*c13*c33*a11*a31*b31+b13*a33*b33*c11*a11*c31+b13*a33*c33*c11*b11*a31-2*b13*a33*c33*c11*a11*b31+b13*a33*c33*b11*a11*c31,-c13^2*b23*a21^2*b11+a13*b23^2*c11^2*a21-a13^2*b23*b11*c21^2-c13^2*a23*b21^2*a11+a13*c23^2*b11^2*a21-b13^2*a23*c21^2*a11-a13^2*c23*c11*b21^2+c13*a23^2*b11^2*c21+b13*c23^2*a11^2*b21+c13*b23^2*a11^2*c21+b13*a23^2*c11^2*b21-b13^2*c23*c11*a21^2+c13^2*b23*a21*a11*b21-c13*a23^2*c11*b11*b21-c13*a23*c23*b11^2*a21-c13*b23^2*c11*a11*a21-c13*b23*c23*a11^2*b21+c13^2*a23*b11*a21*b21+b13^2*a23*c11*a21*c21-b13*c23^2*b11*a11*a21+b13^2*c23*a21*a11*c21-b13*b23*c23*a11^2*c21+b13*c13*c23*a21^2*b11-b13*a23^2*c11*b11*c21-b13*a23*b23*c11^2*a21+b13*c13*b23*c11*a21^2+a13^2*b23*c21*c11*b21-a13*a23*b23*c11^2*b21+a13^2*c23*b21*b11*c21-a13*a23*c23*b11^2*c21-a13*b23^2*c11*a11*c21-a13*c23^2*b11*a11*b21+a13*c13*c23*b21^2*a11+a13*c13*a23*c11*b21^2+a13*b13*b23*c21^2*a11+a13*b13*a23*b11*c21^2-2*c13*a23*b23*b11*c21*a11+b13*b23*c23*c11*a11*a21+b13*a23*c23*b11*c21*a11+b13*a23*b23*c11*a11*c21-2*b13*a23*c23*c11*a11*b21-b13*c13*c23*a21*a11*b21-b13*c13*a23*c11*a21*b21-b13*c13*b23*a21*a11*c21-b13*c13*a23*b11*c21*a21+2*b13*c13*a23*c21*b21*a11+c13*a23*b23*c11*b11*a21+c13*a23*b23*c11*a11*b21+c13*a23*c23*b11*a11*b21+c13*b23*c23*b11*a11*a21+b13*a23*c23*c11*b11*a21-a13*b13*a23*c21*c11*b21-a13*c13*b23*c21*b21*a11+2*a13*b13*c23*c11*a21*b21-a13*b13*b23*c11*a21*c21-a13*b13*c23*c21*b21*a11-a13*c13*a23*b21*b11*c21+2*a13*c13*b23*b11*c21*a21-a13*b13*c23*b11*c21*a21-a13*c13*c23*b11*a21*b21+a13*a23*b23*c11*b11*c21+a13*a23*c23*c11*b11*b21-a13*c13*b23*c11*a21*b21-2*a13*b23*c23*c11*b11*a21+a13*b23*c23*b11*c21*a11+a13*b23*c23*c11*a11*b21,-b13*c23^2*a12^2*b22+a13^2*c23*c12*b22^2-b13*a23^2*c12^2*b22+b13^2*a23*c22^2*a12-a13*b23^2*c12^2*a22-c13*a23^2*b12^2*c22-a13*c23^2*b12^2*a22+c13^2*b23*a22^2*b12-c13*b23^2*a12^2*c22+c13^2*a23*b22^2*a12+b13^2*c23*c12*a22^2+a13^2*b23*b12*c22^2+c13*a23^2*c12*b12*b22+c13*a23*c23*b12^2*a22+c13*b23^2*c12*a12*a22+c13*b23*c23*a12^2*b22-c13^2*a23*b12*a22*b22-c13^2*b23*a22*a12*b22-b13^2*c23*a22*a12*c22+b13*b23*c23*a12^2*c22+b13*c23^2*b12*a12*a22-b13^2*a23*c12*a22*c22+b13*a23*b23*c12^2*a22+b13*a23^2*c12*b12*c22-b13*c13*c23*a22^2*b12-b13*c13*b23*c12*a22^2+a13*c23^2*b12*a12*b22-a13^2*c23*b22*b12*c22-a13^2*b23*c22*c12*b22+a13*b23^2*c12*a12*c22+a13*a23*c23*b12^2*c22+a13*a23*b23*c12^2*b22-a13*c13*a23*c12*b22^2-a13*c13*c23*b22^2*a12-a13*b13*a23*b12*c22^2-a13*b13*b23*c22^2*a12+2*c13*a23*b23*b12*c22*a12-c13*a23*b23*c12*a12*b22-c13*a23*b23*c12*b12*a22-c13*a23*c23*b12*a12*b22-c13*b23*c23*b12*a12*a22+2*b13*a23*c23*c12*a12*b22+b13*c13*c23*a22*a12*b22+b13*c13*a23*c12*a22*b22+b13*c13*b23*a22*a12*c22+b13*c13*a23*b12*c22*a22-2*b13*c13*a23*c22*b22*a12-b13*a23*c23*c12*b12*a22-b13*a23*b23*c12*a12*c22-b13*a23*c23*b12*c22*a12-b13*b23*c23*c12*a12*a22+a13*c13*a23*b22*b12*c22+a13*b13*b23*c12*a22*c22+a13*b13*a23*c22*c12*b22+a13*b13*c23*c22*b22*a12+a13*b13*c23*b12*c22*a22-2*a13*c13*b23*b12*c22*a22+a13*c13*b23*c22*b22*a12+a13*c13*b23*c12*a22*b22-2*a13*b13*c23*c12*a22*b22+a13*c13*c23*b12*a22*b22-a13*a23*c23*c12*b12*b22-a13*a23*b23*c12*b12*c22-a13*b23*c23*b12*c22*a12-a13*b23*c23*c12*a12*b22+2*a13*b23*c23*c12*b12*a22,c21*c12*b11^2*a22^2-a22*a11*b21^2*c12^2-b22*b11*a21^2*c12^2-c22*b12^2*c11*a21^2+a21*a12*c11^2*b22^2+b21*b12*c11^2*a22^2-a22*a11*c21^2*b12^2+c21*c12*a11^2*b22^2-c22*a12^2*c11*b21^2-b22*a12^2*b11*c21^2+a21*a12*b11^2*c22^2+b21*b12*a11^2*c22^2-b21*a12*a11*b11*c22^2-a21*b12*a11*b11*c22^2+c22*b21*a12^2*b11*c21-c22*b21*c12*a11^2*b22+c22*c12*a12*a11*b21^2-c22*a21*c12*b11^2*a22+c22*c12*b12*b11*a21^2+c22*a21*a11*c21*b12^2-c22*a12*a22*b11^2*c21-c22*b12*b22*a11^2*c21-c21*a12*a11*c11*b22^2-a21*c12*a11*c11*b22^2+b22*c21*a12^2*c11*b21+b22*b12*a12*a11*c21^2+b22*a21*a11*b21*c12^2-b22*a21*b12*c11^2*a22-b22*a12*a22*c11^2*b21+b22*c12*b12*c11*a21^2+a22*b12*a12*b11*c21^2+a22*c21*b12^2*c11*a21-c21*b12*b11*c11*a22^2-b21*c12*b11*c11*a22^2+a22*c12*a12*c11*b21^2+a22*b21*b11*a21*c12^2-c22*b21*c12*a12*b11*a21+c22*b21*c12*a11*b11*a22-c22*b21*b12*a12*a11*c21+2*c22*b21*b12*a12*c11*a21-2*c22*b21*b12*a11*c11*a22+c22*b21*a12*a11*c11*b22-c22*a21*c12*b12*a11*b21+c22*a21*c12*b11*a11*b22+c22*a21*b12*b11*c11*a22-c22*a21*b12*a12*b11*c21-2*c22*a21*a12*b11*c11*b22+c22*b11*b12*a22*a11*c21+c22*b11*a12*a22*c11*b21+c22*a11*b12*a21*c11*b22+c22*a11*a12*b22*b11*c21-b22*c21*c12*a12*a11*b21+2*b22*c21*c12*a12*b11*a21-2*b22*c21*c12*a11*b11*a22-b22*c21*b12*a12*c11*a21+b22*c21*b12*a11*c11*a22+b22*a21*c12*b11*c11*a22-b22*a21*c12*a12*c11*b21-b22*a21*b12*c12*a11*c21+b22*c11*c12*a22*a11*b21+b22*c11*a12*a22*b11*c21+2*a22*c21*c12*b12*a11*b21-a22*c21*c12*b12*b11*a21-a22*c21*a12*b12*c11*b21-a22*b21*c12*b12*c11*a21-a22*b21*a12*c12*b11*c21,-c23*b33^2*a21^2*c31-c23*a33^2*b21^2*c31+c23^2*b33*b21*a31^2+c23^2*a33*a21*b31^2-a23*c33^2*b21^2*a31-b23*c33^2*a21^2*b31+a23^2*b33*b21*c31^2+b23^2*a33*a21*c31^2+a23^2*c33*c21*b31^2-a23*b33^2*c21^2*a31+b23^2*c33*c21*a31^2-b23*a33^2*c21^2*b31-a23*b23*a33*b21*c31^2-a23*b23*b33*a21*c31^2-a23*a33*c33*c21*b21*b31-a23*a33*b33*c21*b21*c31+a23*c23*c33*b21*b31*a31+a23*c23*b33*b31*a21*c31-2*a23*c23*b33*a31*b21*c31+a23*c23*b33*a31*c21*b31+a23*c23*a33*b21*b31*c31+a23*b23*c33*b31*a21*c31+a23*b23*c33*a31*b21*c31-2*a23*b23*c33*a31*c21*b31+a23*b23*b33*c21*c31*a31+a23*b23*a33*c21*c31*b31+2*a23*b33*c33*c21*b21*a31-a23*b33*c33*c21*a21*b31-a23*b33*c33*b21*a21*c31+b23*c23*c33*a21*a31*b31+b23*c23*b33*a21*a31*c31+b23*c23*a33*a31*c21*b31-2*b23*c23*a33*b31*a21*c31+b23*c23*a33*a31*b21*c31-b23*a33*b33*c21*a21*c31-b23*a33*c33*c21*b21*a31+2*b23*a33*c33*c21*a21*b31-b23*a33*c33*b21*a21*c31-b23*b33*c33*c21*a21*a31-c23*a33*b33*c21*b21*a31-c23*a33*b33*c21*a21*b31+2*c23*a33*b33*b21*a21*c31-c23*a33*c33*b21*a21*b31-c23*b33*c33*b21*a21*a31-a23*c23*a33*c21*b31^2-a23*c23*c33*a21*b31^2+a23*a33*b33*c21^2*b31+a23*a33*c33*b21^2*c31+a23*b33^2*c21*a21*c31+a23*c33^2*b21*a21*b31-a23^2*c33*b21*b31*c31-a23^2*b33*c21*c31*b31-b23^2*c33*a21*a31*c31-b23^2*a33*c21*c31*a31-b23*c23*b33*c21*a31^2-b23*c23*c33*b21*a31^2+b23*a33^2*c21*b21*c31+b23*a33*b33*c21^2*a31+b23*b33*c33*a21^2*c31+b23*c33^2*b21*a21*a31-c23^2*a33*b21*b31*a31-c23^2*b33*a21*a31*b31+c23*a33^2*c21*b21*b31+c23*a33*c33*b21^2*a31+c23*b33^2*c21*a21*a31+c23*b33*c33*a21^2*b31,a31*c32^2*b11^2*a12-c31^2*b32*a12^2*b11-c31^2*a32*b12^2*a11+c31*a32^2*b11^2*c12+c31*b32^2*a11^2*c12-b31^2*c32*a12^2*c11-b31^2*a32*c12^2*a11+b31*a32^2*c11^2*b12+b31*c32^2*a11^2*b12-a31^2*c32*b12^2*c11-a31^2*b32*c12^2*b11+a31*b32^2*c11^2*a12+2*a31*b31*c32*b12*a12*c11-a31*b31*b32*c11*c12*a12-a31*b31*a32*c11*c12*b12-a31*c31*a32*b11*b12*c12-a31*b31*c32*c12*b12*a11-a31*b31*c32*c12*a12*b11-a31*c31*b32*b12*a12*c11+a31*a32*b32*c11*b11*c12-a31*c31*c32*b11*b12*a12-a31*c31*b32*c12*b12*a11+2*a31*c31*b32*c12*a12*b11+a31*a32*c32*c11*b11*b12+a31*b32*c32*c11*a11*b12+a31*b32*c32*b11*a11*c12-2*a31*b32*c32*c11*b11*a12-b31*c31*c32*a11*a12*b12-b31*c31*b32*a11*a12*c12+2*b31*c31*a32*c12*b12*a11-b31*c31*a32*c12*a12*b11-b31*c31*a32*b12*a12*c11+b31*a32*b32*c11*a11*c12+b31*a32*c32*c11*b11*a12+b31*a32*c32*b11*a11*c12-2*b31*a32*c32*c11*a11*b12+b31*b32*c32*c11*a11*a12+c31*a32*c32*b11*a11*b12+c31*a32*b32*c11*a11*b12-2*c31*a32*b32*b11*a11*c12+c31*a32*b32*c11*b11*a12+c31*b32*c32*b11*a11*a12-a31*c32^2*b11*a11*b12-a31*a32*b32*c11^2*b12-a31*a32*c32*b11^2*c12-a31*b32^2*c11*a11*c12+a31*b31*b32*c12^2*a11+a31*c31*a32*b12^2*c11+a31*c31*c32*b12^2*a11+a31*b31*a32*c12^2*b11+a31^2*b32*c11*c12*b12+a31^2*c32*b11*b12*c12-b31*b32*c32*a11^2*c12+b31*c31*b32*a12^2*c11-b31*a32^2*c11*b11*c12+b31*c31*c32*a12^2*b11-b31*a32*b32*c11^2*a12-b31*c32^2*b11*a11*a12+b31^2*c32*a11*a12*c12+b31^2*a32*c11*c12*a12-c31*b32^2*c11*a11*a12-c31*b32*c32*a11^2*b12-c31*a32^2*c11*b11*b12-c31*a32*c32*b11^2*a12+c31^2*b32*a11*a12*b12+c31^2*a32*b11*b12*a12,c31^2*b32*a22^2*b21+c31^2*a32*b22^2*a21-c31*b32^2*a21^2*c22-c31*a32^2*b21^2*c22+b31^2*c32*a22^2*c21+b31^2*a32*c22^2*a21-b31*c32^2*a21^2*b22-b31*a32^2*c21^2*b22-a31*c32^2*b21^2*a22-a31*b32^2*c21^2*a22+a31^2*b32*c22^2*b21+a31^2*c32*b22^2*c21+a31*c31*a32*b21*b22*c22+a31*c31*b32*b22*a22*c21-2*a31*c31*b32*c22*a22*b21+a31*b31*a32*c21*c22*b22+a31*b31*b32*c21*c22*a22-2*a31*b31*c32*b22*a22*c21+a31*b31*c32*c22*a22*b21+a31*b31*c32*c22*b22*a21+a31*c31*b32*c22*b22*a21+a31*c31*c32*b21*b22*a22-a31*a32*b32*c21*b21*c22-a31*a32*c32*c21*b21*b22-a31*b32*c32*b21*a21*c22-a31*b32*c32*c21*a21*b22+2*a31*b32*c32*c21*b21*a22+b31*c31*a32*c22*a22*b21-2*b31*c31*a32*c22*b22*a21+b31*c31*b32*a21*a22*c22+b31*c31*c32*a21*a22*b22-b31*a32*b32*c21*a21*c22-b31*a32*c32*b21*a21*c22+2*b31*a32*c32*c21*a21*b22-b31*a32*c32*c21*b21*a22-b31*b32*c32*c21*a21*a22+b31*c31*a32*b22*a22*c21+2*c31*a32*b32*b21*a21*c22-c31*a32*b32*c21*a21*b22-c31*a32*b32*c21*b21*a22-c31*a32*c32*b21*a21*b22-c31*b32*c32*b21*a21*a22-a31^2*b32*c21*c22*b22-a31^2*c32*b21*b22*c22-a31*c31*c32*b22^2*a21-a31*c31*a32*b22^2*c21-a31*b31*b32*c22^2*a21-a31*b31*a32*c22^2*b21+a31*a32*b32*c21^2*b22+a31*a32*c32*b21^2*c22+a31*b32^2*c21*a21*c22+a31*c32^2*b21*a21*b22-b31*c31*b32*a22^2*c21-b31*c31*c32*a22^2*b21+b31*a32^2*c21*b21*c22+b31*a32*b32*c21^2*a22+b31*b32*c32*a21^2*c22-b31^2*c32*a21*a22*c22-b31^2*a32*c21*c22*a22+b31*c32^2*b21*a21*a22-c31^2*b32*a21*a22*b22+c31*a32^2*c21*b21*b22+c31*a32*c32*b21^2*a22+c31*b32^2*c21*a21*a22+c31*b32*c32*a21^2*b22-c31^2*a32*b21*b22*a22,c13^2*b23*a22^2*b32+c13^2*a23*b22^2*a32+b13^2*c23*a22^2*c32+b13^2*a23*c22^2*a32+a13^2*c23*b22^2*c32+a13^2*b23*c22^2*b32-a23^2*c33*b12^2*c22-a23^2*b33*c12^2*b22-b23^2*a33*c12^2*a22-b23^2*c33*a12^2*c22-c23^2*a33*b12^2*a22-c23^2*b33*a12^2*b22+2*a23*b23*c33*b12*c22*a12-a23*b23*c33*c12*a12*b22-a23*b23*c33*c12*b12*a22-a23*c23*a33*c12*b12*b22-a23*c23*b33*b12*c22*a12+2*a23*c23*b33*c12*a12*b22-a23*c23*b33*c12*b12*a22-a23*c23*c33*b12*a12*b22-b23*c23*a33*b12*c22*a12-b23*c23*a33*c12*a12*b22+2*b23*c23*a33*c12*b12*a22-b23*c23*b33*c12*a12*a22-b23*c23*c33*b12*a12*a22-a13*b23*c23*c32*a12*b22+2*a13*b23*c23*b32*c12*a22-a13*b23*c23*a32*c12*b22-a13*b23*c23*a32*b12*c22+2*a13*b23*c23*c32*b12*a22-2*a13*b23*a33*c22*c12*b22+a13*b23*b33*c12*a22*c22+a13*b23*c33*c22*b22*a12-2*a13*b23*c33*b12*c22*a22+a13*b23*c33*c12*a22*b22-a13*b23*c23*b32*a12*c22-2*a13*c23*a33*b22*b12*c22+a13*c23*b33*c22*b22*a12+a13*c23*b33*b12*c22*a22-2*a13*c23*b33*c12*a22*b22+a13*c23*c33*b12*a22*b22+a13*a23*b33*c22*c12*b22-a13*a23*c23*b32*c12*b22+a13*a23*c33*b22*b12*c22-a13*a23*c23*b22*b12*c32+2*a13*a23*c23*b32*b12*c22-a13*a23*b23*c22*c12*b32+2*a13*a23*b23*c32*c12*b22-a13*a23*b23*c32*b12*c22+a13*c13*b23*b22*a22*c32+a13*c13*c23*b22*a22*b32+a13*c13*b23*c22*b22*a32+a13*c13*a23*c22*b22*b32-2*a13*b13*c23*b22*a22*c32-2*a13*c13*b23*c22*a22*b32+a13*b13*c23*c22*b22*a32+a13*b13*c23*c22*a22*b32+a13*b13*b23*c22*a22*c32+a13*b13*a23*c22*b22*c32-2*b13*c13*a23*c22*b22*a32+b13*c13*a23*c22*a22*b32+b13*c13*a23*b22*a22*c32+b13*c13*b23*c22*a22*a32+b13*c13*c23*b22*a22*a32+2*b13*a23*c23*c32*a12*b22-b13*a23*c23*b32*c12*a22+2*b13*a23*c23*a32*c12*b22-b13*a23*c23*a32*b12*c22+2*b13*a23*b23*c32*c12*a22-b13*a23*b23*c32*a12*c22-b13*a23*b23*c22*c12*a32-b13*a23*c23*c32*b12*a22+b13*a23*a33*c22*c12*b22-2*b13*a23*b33*c12*a22*c22-2*b13*a23*c33*c22*b22*a12+b13*a23*c33*b12*c22*a22+b13*a23*c33*c12*a22*b22-b13*a23*c23*b32*a12*c22+2*b13*b23*c23*a32*a12*c22-b13*b23*c23*a32*c12*a22-b13*b23*c23*a22*a12*c32+b13*b23*a33*c12*a22*c22+b13*b23*c33*a22*a12*c22+b13*c23*a33*b12*c22*a22+b13*c23*a33*c22*b22*a12-2*b13*c23*a33*c12*a22*b22-2*b13*c23*b33*a22*a12*c22+b13*c23*c33*a22*a12*b22+c13*a23*a33*b22*b12*c22-2*c13*a23*b33*c22*b22*a12+c13*a23*b33*b12*c22*a22+c13*a23*b33*c12*a22*b22-2*c13*a23*c33*b12*a22*b22-c13*a23*b23*a32*c12*b22+2*c13*a23*b23*b32*a12*c22-c13*a23*b23*c32*a12*b22-c13*a23*b23*c32*b12*a22-c13*a23*c23*b22*b12*a32+2*c13*a23*c23*b32*b12*a22+2*c13*a23*b23*a32*b12*c22-c13*a23*c23*b32*a12*b22-c13*a23*b23*b32*c12*a22+2*c13*b23*c23*a32*a12*b22-c13*b23*c23*a32*b12*a22-c13*b23*c23*a22*a12*b32-2*c13*b23*a33*b12*c22*a22+c13*b23*a33*c22*b22*a12+c13*b23*a33*c12*a22*b22+c13*b23*b33*a22*a12*c22-2*c13*b23*c33*a22*a12*b22+c13*c23*a33*b12*a22*b22+c13*c23*b33*a22*a12*b22-a23*b23*a33*c12*b12*c22-a23*b23*b33*c12*a12*c22-2*a13*b23^2*c32*c12*a22+a13*b23^2*c32*a12*c22+a13*b23^2*c22*c12*a32+2*a13*b23*a33*b12*c22^2-a13*b23*b33*c22^2*a12+2*a13*c23*a33*c12*b22^2-a13*c23*c33*b22^2*a12+a13*c23^2*b22*b12*a32-2*a13*c23^2*b32*b12*a22+a13*c23^2*b32*a12*b22-a13*a23*b33*b12*c22^2-a13*c13*c23*b22^2*a32-a13*c13*a23*b22^2*c32-a13*b13*b23*c22^2*a32-a13*b13*a23*c22^2*b32-a13*a23*c33*c12*b22^2-a13^2*c23*c22*b22*b32-a13^2*b23*c22*b22*c32-b13*c13*b23*a22^2*c32-b13*c13*c23*a22^2*b32-b13^2*a23*c22*a22*c32-b13^2*c23*c22*a22*a32+b13*a23^2*c32*b12*c22+b13*a23^2*c22*c12*b32-b13*a23*a33*b12*c22^2+2*b13*a23*b33*c22^2*a12-2*b13*a23^2*c32*c12*b22-b13*b23*a33*c22^2*a12-b13*b23*c33*c12*a22^2-2*b13*c23^2*a32*a12*b22+b13*c23^2*a32*b12*a22+b13*c23^2*a22*a12*b32+2*b13*c23*b33*c12*a22^2-b13*c23*c33*a22^2*b12-c13^2*a23*b22*a22*b32-c13^2*b23*b22*a22*a32-c13*a23*a33*c12*b22^2+2*c13*a23*c33*b22^2*a12+c13*a23^2*b32*c12*b22+c13*a23^2*b22*b12*c32-2*c13*a23^2*b32*b12*c22-2*c13*b23^2*a32*a12*c22+c13*b23^2*a32*c12*a22+c13*b23^2*a22*a12*c32-c13*b23*b33*c12*a22^2+2*c13*b23*c33*a22^2*b12-c13*c23*a33*b22^2*a12-c13*c23*b33*a22^2*b12+a23^2*b33*c12*b12*c22+a23^2*c33*c12*b12*b22+a23*b23*a33*c12^2*b22+a23*b23*b33*c12^2*a22+a23*c23*a33*b12^2*c22+a23*c23*c33*b12^2*a22+b23*c23*b33*a12^2*c22+b23*c23*c33*a12^2*b22+b23^2*a33*c12*a12*c22+b23^2*c33*c12*a12*a22+c23^2*a33*b12*a12*b22+c23^2*b33*b12*a12*a22,a13^2*b33*b21*c31^2+a13^2*c33*c21*b31^2+b13^2*a33*a21*c31^2+b13^2*c33*c21*a31^2+c13^2*a33*a21*b31^2+c13^2*b33*b21*a31^2-a23*b33^2*c11^2*a31-a23*c33^2*b11^2*a31-b23*a33^2*c11^2*b31-b23*c33^2*a11^2*b31-c23*a33^2*b11^2*c31-c23*b33^2*a11^2*c31-c23*a33*b33*c11*a11*b31-b23*a33*b33*c11*a11*c31-b23*a33*c33*c11*b11*a31-c23*a33*b33*c11*b11*a31-a13^2*b33*c21*c31*b31-b13*c13*b33*c21*a31^2-b13*c13*c33*b21*a31^2-b13*a23*a33*b11*c31^2-b13*a23*b33*a11*c31^2+2*b13*b23*a33*a11*c31^2+2*b13*b23*c33*c11*a31^2-b13*c23*b33*c11*a31^2-b13*c23*c33*b11*a31^2-2*b13*a33^2*c21*c11*b31+b13*a33^2*c31*b11*c21+b13*a33^2*c31*c11*b21+b13*c33^2*a31*a11*b21+b13*c33^2*a31*b11*a21-2*b13*c33^2*a21*a11*b31-b13^2*a33*c21*c31*a31-b13^2*c33*a21*a31*c31-c13*a23*a33*c11*b31^2-c13*a23*c33*a11*b31^2-c13*b23*b33*c11*a31^2-c13*b23*c33*b11*a31^2+2*c13*c23*a33*a11*b31^2+2*c13*c23*b33*b11*a31^2+c13*a33^2*b31*c11*b21+c13*a33^2*b31*b11*c21-2*c13*a33^2*b21*b11*c31+c13*b33^2*a31*a11*c21+c13*b33^2*a31*c11*a21-2*c13*b33^2*a21*a11*c31-c13^2*a33*b21*b31*a31-c13^2*b33*a21*a31*b31+a23*a33*b33*c11^2*b31+a23*a33*c33*b11^2*c31+a23*b33^2*c11*a11*c31+a23*c33^2*b11*a11*b31+b23*a33^2*c11*b11*c31+b23*a33*b33*c11^2*a31+b23*b33*c33*a11^2*c31+b23*c33^2*b11*a11*a31+c23*a33^2*c11*b11*b31+c23*a33*c33*b11^2*a31+c23*b33^2*c11*a11*a31+c23*b33*c33*a11^2*b31-a13*c23*a33*c11*b31^2-a13*c13*a33*c21*b31^2-a13*b13*a33*b21*c31^2-a13*b23*b33*a11*c31^2-a13*b23*a33*b11*c31^2-a13*c13*c33*a21*b31^2+2*a13*a23*c33*c11*b31^2+2*a13*a23*b33*b11*c31^2+a13*c33^2*b31*a11*b21-a13*b13*b33*a21*c31^2+a13*c33^2*b31*b11*a21-2*a13*c33^2*b21*b11*a31-2*a13*b33^2*c21*c11*a31+a13*b33^2*c31*c11*a21+a13*b33^2*c31*a11*c21-a13^2*c33*b21*b31*c31-a13*c23*c33*a11*b31^2+2*b23*a33*c33*c11*a11*b31-b23*a33*c33*b11*a11*c31-b23*b33*c33*c11*a11*a31+2*c23*a33*b33*b11*a11*c31-c23*a33*c33*b11*a11*b31-c23*b33*c33*b11*a11*a31-a13*a33*b33*c31*b11*c21-a13*a33*b33*c31*c11*b21+2*a13*a33*c33*b21*b11*c31-a13*a33*c33*b31*b11*c21-a13*a33*c33*b31*c11*b21+2*a13*a33*b33*c21*c11*b31+a13*b23*b33*c11*c31*a31-2*a13*a23*c33*b11*b31*c31-2*a13*a23*b33*c11*c31*b31+a13*c23*a33*b11*b31*c31-2*a13*b23*c33*a31*c11*b31+a13*b23*a33*c11*c31*b31+a13*c13*c33*b21*b31*a31+a13*c13*b33*b31*a21*c31-2*a13*c13*b33*a31*b21*c31+a13*c13*a33*b21*b31*c31+a13*b13*c33*a31*b21*c31-a13*b33*c33*c31*a11*b21+a13*c23*c33*b11*b31*a31+a13*c23*b33*b31*a11*c31-2*a13*c23*b33*a31*b11*c31+a13*c23*b33*a31*c11*b31-a13*b33*c33*c31*b11*a21-a13*b33*c33*b31*c11*a21-a13*b33*c33*b31*a11*c21+a13*c13*b33*a31*c21*b31+a13*b13*c33*b31*a21*c31-2*a13*b13*c33*a31*c21*b31+a13*b13*b33*c21*c31*a31+a13*b13*a33*c21*c31*b31+a13*b23*c33*b31*a11*c31+a13*b23*c33*a31*b11*c31+2*a13*b33*c33*a31*b11*c21+2*a13*b33*c33*a31*c11*b21+b13*c13*a33*a31*c21*b31+b13*c13*a33*a31*b21*c31-2*b13*c13*a33*b31*a21*c31+b13*c13*b33*a21*a31*c31+b13*c13*c33*a21*a31*b31+b13*a23*a33*c11*c31*b31+b13*a23*b33*c11*c31*a31-2*b13*a23*c33*a31*c11*b31+b13*a23*c33*a31*b11*c31+b13*a23*c33*b31*a11*c31-2*b13*b23*a33*c11*c31*a31-2*b13*b23*c33*a11*a31*c31+b13*c23*a33*a31*c11*b31-2*b13*c23*a33*b31*a11*c31+b13*c23*a33*a31*b11*c31+b13*c23*b33*a11*a31*c31+b13*c23*c33*a11*a31*b31-b13*a33*c33*c31*a11*b21-b13*a33*c33*c31*b11*a21+2*b13*a33*b33*c21*c11*a31-b13*a33*b33*c31*a11*c21-b13*a33*b33*c31*c11*a21-b13*a33*c33*a31*c11*b21-b13*a33*c33*a31*b11*c21+2*b13*a33*c33*b31*a11*c21+2*b13*a33*c33*b31*c11*a21+2*b13*b33*c33*a21*a11*c31-b13*b33*c33*a31*a11*c21-b13*b33*c33*a31*c11*a21+c13*a23*a33*b11*b31*c31-2*c13*a23*b33*a31*b11*c31+c13*a23*b33*a31*c11*b31+c13*a23*b33*b31*a11*c31+c13*a23*c33*b11*b31*a31+c13*b23*a33*a31*c11*b31-2*c13*b23*a33*b31*a11*c31+c13*b23*a33*a31*b11*c31+c13*b23*b33*a11*a31*c31+c13*b23*c33*a11*a31*b31-2*c13*c23*a33*b11*b31*a31-2*c13*c23*b33*a11*a31*b31-c13*a33*b33*a31*b11*c21-c13*a33*b33*a31*c11*b21-c13*a33*b33*b31*a11*c21-c13*a33*b33*b31*c11*a21+2*c13*a33*b33*c31*a11*b21+2*c13*a33*b33*c31*b11*a21+2*c13*a33*c33*b21*b11*a31-c13*a33*c33*b31*b11*a21-c13*a33*c33*b31*a11*b21-c13*b33*c33*a31*a11*b21-c13*b33*c33*a31*b11*a21+2*c13*b33*c33*a21*a11*b31-a23*a33*b33*c11*b11*c31-a23*a33*c33*c11*b11*b31-a23*b33*c33*c11*a11*b31-a23*b33*c33*b11*a11*c31+2*a23*b33*c33*c11*b11*a31,-a13^2*c33*c11*b21^2-a13^2*b33*b11*c21^2+a13*b23^2*c11^2*a31+a13*c23^2*b11^2*a31-b13^2*a33*c21^2*a11-b13^2*c33*c11*a21^2+b13*a23^2*c11^2*b31+b13*c23^2*a11^2*b31-c13^2*a33*b21^2*a11-c13^2*b33*a21^2*b11+c13*a23^2*b11^2*c31+c13*b23^2*a11^2*c31+a13*c13*a33*c11*b21^2+a13*c13*c33*b21^2*a11-a13*a23*b23*c11^2*b31-a13*a23*c23*b11^2*c31-a13*a23*b33*c11^2*b21-a13*a23*c33*b11^2*c21-a13*b23^2*c11*a11*c31-a13*b23*a33*c11^2*b21+2*a13*b23*b33*c11^2*a21-a13*c23^2*b11*a11*b31-a13*c23*a33*b11^2*c21+2*a13*c23*c33*b11^2*a21+a13^2*c33*b21*b11*c21+a13^2*b33*c21*c11*b21+a13^2*c23*b31*b11*c21+a13*b13*a33*b11*c21^2+a13^2*c23*b21*b11*c31+a13*b13*b33*c21^2*a11-2*a13^2*c23*b31*c11*b21+a13^2*b23*c31*c11*b21-2*a13^2*b23*c31*b11*c21+a13^2*b23*c21*c11*b31+b13*c13*b33*c11*a21^2+b13*c13*c33*a21^2*b11-b13*a23^2*c11*b11*c31-b13*a23*b23*c11^2*a31+2*b13*a23*a33*c11^2*b21-b13*a23*b33*c11^2*a21-b13*b23*c23*a11^2*c31-b13*b23*a33*c11^2*a21-b13*b23*c33*a11^2*c21-b13*c23^2*b11*a11*a31-b13*c23*b33*a11^2*c21+2*b13*c23*c33*a11^2*b21+b13^2*a23*c21*c11*a31-2*b13^2*a23*c31*a11*c21+b13^2*a23*c31*c11*a21-2*b13^2*c23*a31*c11*a21+b13^2*c23*a31*a11*c21+b13^2*c23*a21*a11*c31+b13^2*a33*c11*a21*c21+b13^2*c33*a21*a11*c21-c13*a23^2*c11*b11*b31-c13*a23*c23*b11^2*a31+2*c13*a23*a33*b11^2*c21-c13*a23*c33*b11^2*a21-c13*b23^2*c11*a11*a31-c13*b23*c23*a11^2*b31+2*c13*b23*b33*a11^2*c21-c13*b23*c33*a11^2*b21-c13*c23*a33*b11^2*a21-c13*c23*b33*a11^2*b21+c13^2*a23*b21*b11*a31-2*c13^2*a23*b31*a11*b21+c13^2*a23*b31*b11*a21-2*c13^2*b23*a31*b11*a21+c13^2*b23*a31*a11*b21+c13^2*b23*a21*a11*b31+c13^2*a33*b11*a21*b21+c13^2*b33*a21*a11*b21-a13*c13*a23*b31*b11*c21-a13*c13*a23*b21*b11*c31+2*a13*c13*b23*a31*b11*c21-a13*c13*b23*a31*c11*b21-a13*c13*b23*b31*a11*c21-a13*c13*b23*b31*c11*a21-a13*c13*b23*c31*a11*b21+2*a13*c13*b23*c31*b11*a21-a13*c13*c23*b21*b11*a31-a13*c13*c23*b31*b11*a21+2*a13*c13*c23*b31*a11*b21-a13*c13*a33*b21*b11*c21-a13*c13*b33*c21*b21*a11+2*a13*c13*b33*b11*c21*a21-a13*c13*b33*c11*a21*b21-a13*c13*c33*b11*a21*b21+a13*a23*b23*c11*b11*c31+a13*a23*c23*c11*b11*b31+a13*a23*b33*c11*b11*c21+a13*a23*c33*c11*b11*b21-2*a13*b23*c23*c11*b11*a31+a13*b23*c23*c11*a11*b31+a13*b23*c23*b11*a11*c31+a13*b23*a33*c11*b11*c21-2*a13*b23*b33*c11*a11*c21+a13*b23*c33*c11*a11*b21-2*a13*b23*c33*c11*b11*a21+a13*b23*c33*b11*c21*a11+2*a13*c13*a23*b31*c11*b21-a13*b13*c33*b11*c21*a21+2*a13*b13*c33*c11*a21*b21-a13*b13*c33*c21*b21*a11-a13*b13*b33*c11*a21*c21-a13*b13*a33*c21*c11*b21-a13*b13*c23*c31*b11*a21-a13*b13*c23*c31*a11*b21+2*a13*b13*c23*b31*c11*a21-a13*b13*c23*b31*a11*c21-a13*b13*b23*c31*c11*a21+2*a13*b13*c23*a31*c11*b21-a13*b13*c23*a31*b11*c21+2*a13*b13*b23*c31*a11*c21-a13*b13*a23*c31*c11*b21-a13*b13*b23*c21*c11*a31+2*a13*b13*a23*c31*b11*c21-a13*b13*a23*c21*c11*b31+a13*c23*a33*c11*b11*b21+a13*c23*b33*c11*a11*b21-2*a13*c23*b33*c11*b11*a21+a13*c23*b33*b11*c21*a11-2*a13*c23*c33*b11*a11*b21-b13*c13*a23*a31*b11*c21-b13*c13*a23*a31*c11*b21+2*b13*c13*a23*b31*a11*c21-b13*c13*a23*b31*c11*a21-b13*c13*a23*c31*b11*a21+2*b13*c13*a23*c31*a11*b21-b13*c13*b23*a31*a11*c21+2*b13*c13*b23*a31*c11*a21-b13*c13*b23*a21*a11*c31-b13*c13*c23*a31*a11*b21+2*b13*c13*c23*a31*b11*a21-b13*c13*c23*a21*a11*b31+2*b13*c13*a33*c21*b21*a11-b13*c13*a33*b11*c21*a21-b13*c13*a33*c11*a21*b21-b13*c13*b33*a21*a11*c21-b13*c13*c33*a21*a11*b21+b13*a23*b23*c11*a11*c31+b13*a23*c23*c11*b11*a31-2*b13*a23*c23*c11*a11*b31+b13*a23*c23*b11*a11*c31-2*b13*a23*a33*c11*b11*c21+b13*a23*b33*c11*a11*c21-2*b13*a23*c33*c11*a11*b21+b13*a23*c33*c11*b11*a21+b13*a23*c33*b11*c21*a11+b13*b23*c23*c11*a11*a31+b13*b23*a33*c11*a11*c21+b13*b23*c33*c11*a11*a21-2*b13*c23*a33*c11*a11*b21+b13*c23*a33*c11*b11*a21+b13*c23*a33*b11*c21*a11+b13*c23*b33*c11*a11*a21-2*b13*c23*c33*b11*a11*a21+c13*a23*b23*c11*b11*a31+c13*a23*b23*c11*a11*b31-2*c13*a23*b23*b11*a11*c31+c13*a23*c23*b11*a11*b31-2*c13*a23*a33*c11*b11*b21+c13*a23*b33*c11*a11*b21+c13*a23*b33*c11*b11*a21-2*c13*a23*b33*b11*c21*a11+c13*a23*c33*b11*a11*b21+c13*b23*c23*b11*a11*a31+c13*b23*a33*c11*a11*b21+c13*b23*a33*c11*b11*a21-2*c13*b23*a33*b11*c21*a11-2*c13*b23*b33*c11*a11*a21+c13*b23*c33*b11*a11*a21+c13*c23*a33*b11*a11*b21+c13*c23*b33*b11*a11*a21,-b23*a33^2*c22^2*b31-c23*a33^2*b22^2*c31-a23*b33^2*c22^2*a31-c23*b33^2*a22^2*c31-a23*c33^2*b22^2*a31-b23*c33^2*a22^2*b31+b23^2*a33*a21*c32^2+b23^2*c33*c21*a32^2+c23^2*a33*a21*b32^2+c23^2*b33*b21*a32^2+a23^2*b33*b21*c32^2+a23^2*c33*c21*b32^2-c23^2*a33*b22*b32*a31-c23^2*a33*b31*b22*a32+2*c23^2*a33*b31*a22*b32-c23^2*a33*a32*b21*b32+2*c23^2*b33*a31*b22*a32-c23^2*b33*a31*a22*b32-c23^2*b33*a22*a32*b31-c23^2*b33*a32*a21*b32+c23*b33^2*a32*c22*a21+c23*b33^2*a32*c21*a22-2*c23*b33^2*a21*a22*c32+c23*a33^2*b32*c22*b21+c23*a33^2*b32*c21*b22-2*c23*a33^2*b21*b22*c32+a33*a23*b33*c22^2*b31+a33*a23*c33*b22^2*c31+a33*b23*b33*c22^2*a31+a33*c23*c33*b22^2*a31+b23*a33^2*c22*b22*c31+c23*a33^2*c22*b22*b31-a23*b23*a33*b21*c32^2-a23*b23*b33*a21*c32^2-a23*c23*a33*c21*b32^2-a23*c23*c33*a21*b32^2-2*a23*b33^2*c21*c22*a32+a23*b33^2*c32*c21*a22+a23*b33^2*c32*c22*a21-2*a23*c33^2*b21*b22*a32+a23*c33^2*b32*b21*a22+a23*c33^2*b32*b22*a21-a23^2*c33*b31*b22*c32-a23^2*c33*b32*b21*c32-a23^2*c33*b22*b32*c31+2*a23^2*c33*b31*c22*b32-a23^2*b33*b32*c21*c32+2*a23^2*b33*c31*b22*c32-a23^2*b33*c31*c22*b32-a23^2*b33*c22*c32*b31-b23^2*a33*c22*c32*a31-b23^2*a33*c31*c22*a32+2*b23^2*a33*c31*a22*c32-b23^2*a33*a32*c21*c32+2*b23^2*c33*a31*c22*a32-b23^2*c33*a31*a22*c32-b23^2*c33*a22*a32*c31-b23^2*c33*a32*a21*c32-b23*c23*b33*c21*a32^2-b23*c23*c33*b21*a32^2-2*b23*a33^2*c21*c22*b32+b23*a33^2*c32*c22*b21+b23*a33^2*c32*c21*b22+b23*c33^2*a32*b21*a22+b23*c33^2*a32*b22*a21-2*b23*c33^2*a21*a22*b32+b33*b23*c33*a22^2*c31+b33*c23*c33*a22^2*b31+a23*b33^2*c22*a22*c31+c23*b33^2*c22*a22*a31+a23*c33^2*b22*a22*b31+b23*c33^2*b22*a22*a31+a23*c23*c33*b31*b22*a32+a23*c23*c33*a32*b21*b32+2*a23*a33*b33*c21*c22*b32-a23*a33*b33*c32*c22*b21-a23*a33*b33*c32*c21*b22-a23*a33*c33*b32*c22*b21-a23*a33*c33*b32*c21*b22+2*a23*a33*c33*b21*b22*c32+a23*c23*b33*b32*a21*c32+a23*c23*b33*a31*c22*b32-2*a23*c23*b33*a31*b22*c32+a23*c23*b33*b31*c22*a32+a23*c23*b33*b31*a22*c32-2*a23*c23*b33*c31*b22*a32+a23*c23*b33*c31*a22*b32+a23*c23*c33*b22*b32*a31-2*a23*c23*c33*b31*a22*b32+b23*c23*a33*a32*c21*b32+b23*c23*a33*a32*b21*c32-2*b23*c23*a33*b32*a21*c32+b23*c23*a33*a31*c22*b32+b23*c23*a33*a31*b22*c32+b23*c23*a33*b31*c22*a32-2*b23*c23*a33*b31*a22*c32+b23*c23*a33*c31*b22*a32-2*b23*c23*a33*c31*a22*b32-2*b23*c23*b33*a31*c22*a32+b23*c23*b33*a31*a22*c32+b23*c23*b33*a22*a32*c31+b23*c23*b33*a32*a21*c32+b23*c23*c33*a22*a32*b31+b23*c23*c33*a31*a22*b32+b23*c23*c33*a32*a21*b32-2*b23*c23*c33*a31*b22*a32+2*b23*a33*b33*c21*c22*a32-b23*a33*b33*c32*c21*a22-b23*a33*b33*c32*c22*a21-b23*a33*c33*a32*c22*b21-b23*a33*c33*a32*c21*b22+2*b23*a33*c33*b32*c22*a21+2*b23*a33*c33*b32*c21*a22-b23*a33*c33*c32*b21*a22-b23*a33*c33*c32*b22*a21-b23*b33*c33*a32*c22*a21-b23*b33*c33*a32*c21*a22+2*b23*b33*c33*a21*a22*c32-c23*a33*b33*a32*c22*b21-c23*a33*b33*a32*c21*b22-c23*a33*b33*b32*c22*a21-c23*a33*b33*b32*c21*a22+2*c23*a33*b33*c32*b21*a22+2*c23*a33*b33*c32*b22*a21+2*c23*a33*c33*b21*b22*a32-c23*a33*c33*b32*b21*a22-c23*a33*c33*b32*b22*a21-c23*b33*c33*a32*b21*a22-c23*b33*c33*a32*b22*a21+2*c23*b33*c33*a21*a22*b32-a33*a23*b33*c22*b22*c31-a33*a23*c33*c22*b22*b31-a33*b23*b33*c22*a22*c31-a33*b23*c33*c22*b22*a31+2*a33*b23*c33*c22*a22*b31-a33*b23*c33*b22*a22*c31-a33*c23*b33*c22*b22*a31-a33*c23*b33*c22*a22*b31+2*a33*c23*b33*b22*a22*c31-a33*c23*c33*b22*a22*b31-b33*b23*c33*c22*a22*a31+2*b33*a23*c33*c22*b22*a31-b33*a23*c33*c22*a22*b31-b33*a23*c33*b22*a22*c31-b33*c23*c33*b22*a22*a31-2*a23*b23*c33*a31*c22*b32+a23*b23*c33*a31*b22*c32+a23*b23*c33*a32*b21*c32+a23*b23*c33*b32*a21*c32+a23*b23*a33*c22*c32*b31+a23*b23*c33*b31*a22*c32-2*a23*b23*c33*b31*c22*a32+a23*b23*b33*a32*c21*c32-2*a23*b23*c33*a32*c21*b32+a23*b23*b33*c31*c22*a32-2*a23*b23*b33*c31*a22*c32+a23*b23*c33*c31*b22*a32+a23*b23*c33*c31*a22*b32-2*a23*c23*a33*b31*c22*b32+a23*c23*a33*b31*b22*c32+a23*c23*a33*b22*b32*c31+a23*c23*a33*b32*b21*c32+a23*c23*b33*a32*c21*b32-2*a23*c23*b33*a32*b21*c32+2*a23*b33*c33*a32*c22*b21+2*a23*b33*c33*a32*c21*b22-a23*b33*c33*b32*c22*a21-a23*b33*c33*b32*c21*a22-a23*b33*c33*c32*b21*a22-a23*b33*c33*c32*b22*a21+a23*b23*a33*b32*c21*c32+a23*b23*b33*c22*c32*a31+a23*b23*a33*c31*c22*b32-2*a23*b23*a33*c31*b22*c32,-c23^2*b22*a12^2*b11+a13^2*c21*c12*b22^2+b13^2*a21*a12*c22^2+b13^2*c21*c12*a22^2+c13^2*a21*a12*b22^2+c13^2*b21*b12*a22^2-a23^2*c22*b12^2*c11-a23^2*b22*c12^2*b11-b23^2*c22*a12^2*c11-b23^2*a22*c12^2*a11-c23^2*a22*b12^2*a11+a13^2*b21*b12*c22^2-2*a13*c23*a22*c21*b12^2+a13*c23*a21*b12^2*c22-a13^2*b22*c22*b21*c12-a13*c13*a12*b22^2*c21+a13*a23*c22*c21*b12^2-a13*a23*c12*c11*b22^2+a13*a23*b22*b21*c12^2+2*a13*b23*a11*b12*c22^2-a13*b23*a12*b11*c22^2-2*a13*b23*a22*b21*c12^2+a13*b23*a21*c12^2*b22+2*a13*c23*a11*c12*b22^2-a13*c23*a12*c11*b22^2+b13*c23*b21*a12^2*c22-b13*c23*b12*c11*a22^2+b13*b23*c22*c21*a12^2-b13*b23*c12*c11*a22^2+b13*b23*a22*a21*c12^2-2*b13*c23*b22*c21*a12^2+2*b13*c23*b11*c12*a22^2-b13*c13*a22^2*b21*c12-b13*c13*b12*a22^2*c21-b13*a23*a11*b12*c22^2+2*b13*a23*a12*b11*c22^2+b13*a23*a22*b21*c12^2-2*b13*a23*a21*c12^2*b22-b13*b23*a12*a11*c22^2-a13*a23*b12*b11*c22^2-a13*b13*a21*b12*c22^2-a13*b13*a12*c22^2*b21-a13*c13*a21*c12*b22^2+a13*b13*c22*a22*b21*c12+a13*b13*c22*a22*c21*b12-2*a13*b13*a22*c21*c12*b22+a13*b13*a12*c21*c22*b22+a13*c13*b22*a22*b21*c12+a13*c13*b22*a21*b12*c22+a13*c13*b22*a22*c21*b12-2*a13*c13*a22*b21*b12*c22+a13*c13*a12*b21*b22*c22+a13*a23*c22*b11*c12*b22-a13*a23*c22*b12*b21*c12+a13*a23*b22*c11*b12*c22-a13*a23*b22*c12*c21*b12-2*a13*b23*c22*a11*c12*b22+a13*b23*c22*b11*c12*a22+2*a13*b23*c22*a12*b21*c12-2*a13*b23*c22*b12*c11*a22-a13*b23*c22*a12*c21*b12+a13*b23*c22*a12*c11*b22+a13*b23*a22*c12*c11*b22+2*a13*b23*a22*c12*c21*b12-a13*b23*c12*a21*b12*c22-a13*b23*a12*c21*c12*b22-2*a13*c23*b22*b11*c12*a22-a13*c23*b22*a12*b21*c12-2*a13*c23*b22*a11*b12*c22+a13*c23*b22*b12*c11*a22+2*a13*c23*b22*a12*c21*b12+a13*c23*b22*a12*b11*c22+2*a13*c23*a22*b12*b21*c12+a13*c23*a22*b12*b11*c22-a13*c23*b12*a21*c12*b22-a13*c23*a12*b21*b12*c22-2*b13*c13*b22*a21*a12*c22+b13*c13*b22*a22*c21*a12+b13*c13*a22*a21*c12*b22+b13*c13*a22*b21*a12*c22+b13*c13*b12*a21*a22*c22+b13*a23*c22*a11*c12*b22-2*b13*a23*c22*b11*c12*a22-b13*a23*c22*a12*b21*c12+b13*a23*c22*b12*c11*a22-b13*a23*c22*a12*c21*b12-2*b13*a23*c22*a12*c11*b22+b13*a23*a22*c12*c11*b22-b13*a23*a22*c12*c21*b12+2*b13*a23*c12*a21*b12*c22+2*b13*a23*a12*c21*c12*b22+b13*b23*c22*a11*c12*a22-b13*b23*c22*a12*a21*c12+b13*b23*a22*c11*a12*c22-b13*b23*a22*c12*c21*a12-2*b13*c23*b22*a11*c12*a22+2*b13*c23*b22*a12*a21*c12+b13*c23*b22*a12*a11*c22-b13*c23*a22*b12*a21*c12+b13*c23*a22*a11*b12*c22+2*b13*c23*a22*a12*c21*b12-2*b13*c23*a22*a12*b11*c22+b13*c23*a22*a12*c11*b22-b13*c23*b12*a21*a12*c22-b13*c23*a12*a22*b21*c12+c13*a23*b22*b11*c12*a22-c13*a23*b22*a12*b21*c12+c13*a23*b22*a11*b12*c22-2*c13*a23*b22*b12*c11*a22-c13*a23*b22*a12*c21*b12-2*c13*a23*b22*a12*b11*c22-c13*a23*a22*b12*b21*c12+c13*a23*a22*b12*b11*c22+2*c13*a23*b12*a21*c12*b22+2*c13*a23*a12*b21*b12*c22+c13*b23*b22*a11*c12*a22-c13*b23*b22*a12*a21*c12+c13*b23*b22*a12*a11*c22-c13*b23*a22*b12*a21*c12-2*c13*b23*a22*a11*b12*c22-c13*b23*a22*a12*c21*b12+c13*b23*a22*a12*b11*c22-2*c13*b23*a22*a12*c11*b22+2*c13*b23*b12*a21*a12*c22+2*c13*b23*a12*a22*b21*c12+c13*c23*b22*a11*b12*a22-c13*c23*b22*a12*a21*b12+c13*c23*a22*b11*a12*b22-c13*c23*a22*b12*b21*a12-a23*b23*a22*c11*c12*b12-a23*b23*c12*a12*c11*b22-a23*b23*c12*a11*b12*c22-a23*b23*c22*c12*a12*b11+2*a23*c23*b22*c12*a12*b11-a23*c23*b22*b12*a12*c11-a23*c23*a22*b11*b12*c12-a23*c23*b12*a11*c12*b22-a23*c23*b12*a12*b11*c22-b23*c23*b22*a11*a12*c12+2*b23*c23*a22*c12*b12*a11-b23*c23*a22*b12*a12*c11-b23*c23*a12*b11*c12*a22-b23*c23*a12*a11*b12*c22+a13*b13*c22*a21*c12*b22+2*a23*b23*c22*b12*a12*c11-a13^2*c22*b22*c21*b12-b13^2*c22*a22*c21*a12-b13^2*a22*c22*a21*c12-c13^2*b22*a22*b21*a12-c13^2*a22*b22*a21*b12-c13*a23*a11*c12*b22^2+2*c13*a23*a12*c11*b22^2+c13*a23*a22*c21*b12^2-2*c13*a23*a21*b12^2*c22+c13*b23*b22*c21*a12^2-c13*b23*b11*c12*a22^2-2*c13*b23*b21*a12^2*c22+2*c13*b23*b12*c11*a22^2-c13*c23*a12*a11*b22^2+c13*c23*b22*b21*a12^2-c13*c23*b12*b11*a22^2+c13*c23*a22*a21*b12^2+a23^2*c22*b11*b12*c12+a23^2*b22*c11*c12*b12+a23*b23*a22*c12^2*b11+a23*b23*a11*c12^2*b22+a23*c23*a22*b12^2*c11+a23*c23*a11*b12^2*c22+b23^2*a22*c11*c12*a12+b23*c23*b22*a12^2*c11+b23*c23*a12^2*b11*c22+b23^2*c22*a11*a12*c12+c23^2*b22*a11*a12*b12+c23^2*a22*b11*b12*a12,a31*a12*b11^2*c22^2+a31*a12*c11^2*b22^2+b31*b12*a11^2*c22^2+b31*b12*c11^2*a22^2+c31*c12*a11^2*b22^2+c31*c12*b11^2*a22^2-a32*a11*c21^2*b12^2-a32*a11*b21^2*c12^2-b32*a12^2*b11*c21^2-b32*b11*a21^2*c12^2-c32*a12^2*c11*b21^2-c32*b12^2*c11*a21^2-a31*c22*c12*b12*a11*b21+2*a31*c22*c12*b12*b11*a21+a31*c22*c12*b11*a11*b22+a31*c22*b12*b11*c11*a22-a31*c22*b12*a12*b11*c21+2*a31*c22*a12*b12*c11*b21-2*a31*c22*a12*b11*c11*b22+a31*b22*c12*b11*c11*a22+2*a31*b22*c12*b12*c11*a21-a31*b22*c12*a12*c11*b21-a31*b22*b12*c12*a11*c21+a31*b22*b12*c11*a11*c22+2*a31*b22*a12*c12*b11*c21-a31*c12*b12*a22*c11*b21-a31*c12*a12*b21*b11*c22-a31*b12*c12*a22*b11*c21-a31*b12*a12*c21*c11*b22+2*b31*c22*c12*a12*a11*b21-b31*c22*c12*a12*b11*a21+b31*c22*c12*a11*b11*a22-b31*c22*b12*a12*a11*c21+2*b31*c22*b12*a12*c11*a21-2*b31*c22*b12*a11*c11*a22+b31*c22*a12*a11*c11*b22+b31*a22*c12*a11*c11*b22-b31*a22*c12*b12*c11*a21+2*b31*a22*c12*a12*c11*b21+2*b31*a22*b12*c12*a11*c21-b31*a22*a12*c12*b11*c21+b31*a22*a12*c11*b11*c22-b31*c12*b12*a21*a11*c22-b31*c12*a12*a21*c11*b22-b31*a12*c12*b22*a11*c21-b31*a12*b12*c21*c11*a22-c31*b22*c12*a12*a11*b21+2*c31*b22*c12*a12*b11*a21-2*c31*b22*c12*a11*b11*a22+2*c31*b22*b12*a12*a11*c21-c31*b22*b12*a12*c11*a21+c31*b22*b12*a11*c11*a22+c31*b22*a12*a11*b11*c22+2*c31*a22*c12*b12*a11*b21-c31*a22*c12*b12*b11*a21+c31*a22*b12*a11*b11*c22+2*c31*a22*b12*a12*b11*c21-c31*a22*a12*b12*c11*b21+c31*a22*a12*b11*c11*b22-c31*b12*c12*a21*a11*b22-c31*b12*a12*a21*b11*c22-c31*a12*c12*b21*b11*a22-c31*a12*b12*b21*a11*c22+2*a32*c21*c12*b12*a11*b21-a32*c21*c12*b12*b11*a21-2*a32*c21*c12*b11*a11*b22+a32*c21*b12*a11*b11*c22-2*a32*c21*b12*b11*c11*a22-a32*c21*a12*b12*c11*b21+a32*c21*a12*b11*c11*b22+a32*b21*c12*a11*c11*b22-2*a32*b21*c12*b11*c11*a22-a32*b21*c12*b12*c11*a21-2*a32*b21*b12*c11*a11*c22-a32*b21*a12*c12*b11*c21+a32*b21*a12*c11*b11*c22+a32*c11*c12*b22*b11*a21+a32*c11*b12*b22*a11*c21+a32*b11*c12*b21*a11*c22+a32*b11*b12*c22*c11*a21-b32*c21*c12*a12*a11*b21+2*b32*c21*c12*a12*b11*a21-2*b32*c21*c12*a11*b11*a22-b32*c21*b12*a12*c11*a21+b32*c21*b12*a11*c11*a22+b32*c21*a12*a11*b11*c22-2*b32*c21*a12*a11*c11*b22-2*b32*a21*c12*a11*c11*b22+b32*a21*c12*b11*c11*a22-b32*a21*c12*a12*c11*b21-b32*a21*b12*c12*a11*c21+b32*a21*b12*c11*a11*c22-2*b32*a21*a12*c11*b11*c22+b32*c11*c12*a22*a11*b21+b32*c11*a12*a22*b11*c21+b32*a11*c12*a21*b11*c22+b32*a11*a12*c22*c11*b21-c32*b21*c12*a12*b11*a21+c32*b21*c12*a11*b11*a22-c32*b21*b12*a12*a11*c21+2*c32*b21*b12*a12*c11*a21-2*c32*b21*b12*a11*c11*a22-2*c32*b21*a12*a11*b11*c22+c32*b21*a12*a11*c11*b22-c32*a21*c12*b12*a11*b21+c32*a21*c12*b11*a11*b22-2*c32*a21*b12*a11*b11*c22+c32*a21*b12*b11*c11*a22-c32*a21*b12*a12*b11*c21-2*c32*a21*a12*b11*c11*b22+c32*b11*b12*a22*a11*c21+c32*b11*a12*a22*c11*b21+c32*a11*b12*a21*c11*b22+c32*a11*a12*b22*b11*c21-a31*c22*c12*b11^2*a22-a31*b12*a11*b11*c22^2+a31*c22*a11*c21*b12^2-2*a31*c22*b12^2*c11*a21-a31*c12*a11*c11*b22^2+a31*b22*a11*b21*c12^2-2*a31*b22*b11*a21*c12^2-a31*b22*b12*c11^2*a22+a31*c12^2*b21*b11*a22+a31*b12^2*c21*c11*a22+b31*c22*a12^2*b11*c21-b31*c22*c12*a11^2*b22-2*b31*c22*a12^2*c11*b21-b31*a12*a11*b11*c22^2-b31*c12*b11*c11*a22^2-2*b31*a22*a11*b21*c12^2+b31*a22*b11*a21*c12^2-b31*a22*a12*c11^2*b22+b31*c12^2*a21*a11*b22+b31*a12^2*c21*c11*b22-2*c31*b22*a12^2*b11*c21-c31*b22*b12*a11^2*c22+c31*b22*a12^2*c11*b21-c31*a12*a11*c11*b22^2-c31*a22*a12*b11^2*c22-c31*b12*b11*c11*a22^2-2*c31*a22*a11*c21*b12^2+c31*a22*b12^2*c11*a21+c31*b12^2*a21*a11*c22+c31*a12^2*b21*b11*c22-a32*c21*a12*b11^2*c22+2*a32*c21*c12*b11^2*a22+a32*b12*a12*b11*c21^2+a32*c21*b12^2*c11*a21+a32*c12*a12*c11*b21^2+a32*b21*b11*a21*c12^2+2*a32*b21*b12*c11^2*a22-a32*b21*a12*c11^2*b22-a32*b12*a21*c11^2*b22-a32*c12*a21*b11^2*c22+2*b32*c21*c12*a11^2*b22-b32*c21*b12*a11^2*c22+b32*c21*a12^2*c11*b21+b32*b12*a12*a11*c21^2+b32*a21*a11*b21*c12^2-b32*a21*b12*c11^2*a22+2*b32*a21*a12*c11^2*b22-b32*a12*a22*c11^2*b21-b32*c12*b21*a11^2*c22+b32*c12*b12*c11*a21^2+c32*b21*a12^2*b11*c21-c32*b21*c12*a11^2*b22+2*c32*b21*b12*a11^2*c22+c32*c12*a12*a11*b21^2+2*c32*a21*a12*b11^2*c22-c32*a21*c12*b11^2*a22+c32*c12*b12*b11*a21^2+c32*a21*a11*c21*b12^2-c32*a12*a22*b11^2*c21-c32*b12*b22*a11^2*c21,-a31*a22*b21^2*c12^2-a31*a22*c21^2*b12^2-b31*b22*a21^2*c12^2-b31*b22*c21^2*a12^2-c31*c22*a21^2*b12^2-c31*c22*b21^2*a12^2+a32*a21*c11^2*b22^2+a32*a21*b11^2*c22^2+b32*a22^2*c11^2*b21+b32*b21*a11^2*c22^2+c32*a22^2*b11^2*c21+c32*b22^2*a11^2*c21+b31*a22*b12*c22*c11*a21+b31*a22*a12*c21*c11*b22-b31*c12*c22*a21*b21*a12+b31*c12*b22*a22*c11*a21+2*b31*c12*b22*a21*c21*a12-b31*c12*a22*a21*c21*b12+b31*a12*c22*b22*a11*c21-b31*a12*c22*a21*c21*b12-b31*a12*a22*c21*b21*c12-c32*b11*a22*a21*c21*b12+c32*a11*c22*b22*b11*a21+c32*a11*b22*a22*c11*b21+a31*c22*c12*b22*b11*a21+a31*c22*c12*b21*b11*a22-2*a31*c22*b12*b22*a11*c21+a31*c22*b12*a21*c11*b22-2*a31*c22*b12*a22*c11*b21+a31*c22*a12*b22*b11*c21-2*a31*b22*c12*b21*a11*c22-2*a31*b22*c12*a22*b11*c21+a31*b22*b12*c21*c11*a22+a31*b22*a12*c22*c11*b21-a31*c12*c22*b21*a21*b12+a31*c12*b22*a22*c11*b21-a31*c12*b22*b21*c21*a12+2*a31*c12*a22*b21*c21*b12+a31*b12*c22*a22*b11*c21-a31*b12*c22*b21*c21*a12-a31*b12*b22*c21*a21*c12+b31*c22*c12*a22*a11*b21+b31*c22*c12*a21*a11*b22+b31*c22*b12*a22*a11*c21-2*b31*c22*a12*a22*b11*c21+b31*c22*a12*a22*c11*b21-2*b31*c22*a12*a21*c11*b22-2*b31*a22*c12*a21*b11*c22-2*b31*a22*c12*b22*a11*c21-c32*a11*b22*b21*c21*a12-a32*c21*b12*b21*a11*c22-a32*c21*b12*a22*c11*b21+2*a32*c21*a12*b21*b11*c22+2*a32*b21*b12*c22*c11*a21+2*a32*b21*a12*c21*c11*b22+a32*c11*c22*b22*a11*b21-2*a32*c11*c22*b22*b11*a21-a32*c11*b22*a21*b21*c12+a32*c11*a22*b22*b11*c21-a32*b21*c12*a21*b11*c22-b32*a21*c12*b21*a11*c22+2*b32*c21*c12*a22*a11*b21-b32*c21*c12*a21*a11*b22+2*b32*c21*b12*a21*a11*c22-b32*c21*a12*a22*c11*b21-b32*c21*a12*a21*b11*c22-b32*c21*a12*a21*c11*b22-b32*a21*c12*a22*b11*c21+2*b32*a21*b12*c21*c11*a22+2*b32*a21*a12*c22*c11*b21-2*b32*c11*c22*a22*a11*b21+b32*c11*c22*a22*b11*a21+b32*c11*b22*a22*a11*c21-b32*c11*a22*a21*b21*c12+b32*a11*c22*a22*b11*c21-b32*a11*c22*b21*c21*a12+b32*a11*b22*c22*c11*a21+2*c32*b21*c12*a21*a11*b22+2*c32*b21*b12*a22*a11*c21-c32*b21*b12*a21*a11*c22-c32*b21*a12*a22*b11*c21-c32*b21*a12*a21*b11*c22-c32*b21*a12*a21*c11*b22+2*c32*a21*c12*b21*b11*a22-c32*a21*b12*b22*a11*c21-c32*a21*b12*a22*c11*b21+2*c32*a21*a12*b22*b11*c21+c32*b11*c22*a22*a11*b21-2*c32*b11*b22*a22*a11*c21+c32*b11*b22*a22*c11*a21+2*a31*b12*b21*a11*c22^2-a31*a12*b21*b11*c22^2+2*a31*c12*b22^2*a11*c21-a31*a12*c21*c11*b22^2+a31*c12*c22*b21^2*a12-a31*c12*a21*c11*b22^2+a31*b22*a21*b21*c12^2-a31*b12*a21*b11*c22^2+a31*b12*b22*c21^2*a12+a31*c22*a21*c21*b12^2-b31*b12*a21*a11*c22^2+2*b31*a12*a21*b11*c22^2+2*b31*c12*a22^2*b11*c21-b31*b12*c21*c11*a22^2+b31*c12*c22*a21^2*b12-b31*c12*a22^2*c11*b21+b31*a22*a21*b21*c12^2-b31*a12*b21*a11*c22^2+b31*a12*a22*c21^2*b12+b31*c22*b21*c21*a12^2+2*c31*a12*a21*c11*b22^2-c31*c12*b21*b11*a22^2+2*c31*b12*a22^2*c11*b21+c31*b12*b22*a21^2*c12-c31*b12*a22^2*b11*c21+c31*a22*a21*c21*b12^2-c31*a12*b22^2*a11*c21+c31*a12*a22*b21^2*c12+c31*b22*b21*c21*a12^2-c31*c12*a21*a11*b22^2+a32*b12*b22*a11*c21^2-2*a32*a12*b22*b11*c21^2+a32*c12*b21^2*a11*c22-2*a32*a12*c22*c11*b21^2-a32*c11*b22^2*a11*c21+a32*c11*a22*b21^2*c12-a32*b22*a22*c11^2*b21-a32*b11*b21*a11*c22^2+a32*b11*a22*c21^2*b12-a32*c22*a22*b11^2*c21-2*b32*b12*a22*a11*c21^2+b32*a12*a22*b11*c21^2+b32*c12*a21^2*b11*c22-2*b32*b12*c22*c11*a21^2+b32*c11*b22*a21^2*c12-b32*c11*a22^2*b11*c21-b32*b22*a22*c11^2*a21-b32*a11*a21*b11*c22^2+b32*a11*b22*c21^2*a12-b32*c22*b22*a11^2*c21-2*c32*c12*a22*a11*b21^2+c32*a12*a22*c11*b21^2-2*c32*c12*b22*b11*a21^2+c32*b12*a21^2*c11*b22+c32*b11*c22*a21^2*b12-c32*b11*a22^2*c11*b21-c32*c22*a22*b11^2*a21+c32*a11*c22*b21^2*a12-c32*a11*a21*c11*b22^2-c32*c22*b22*a11^2*b21+c31*a22*c12*b22*b11*a21+c31*b22*c12*a22*a11*b21+c31*b22*b12*a22*a11*c21+c31*b22*b12*a21*a11*c22+c31*b22*a12*a22*b11*c21-2*c31*b22*a12*a22*c11*b21-2*c31*b22*a12*a21*b11*c22-2*c31*a22*b12*a21*c11*b22-2*c31*a22*b12*b21*a11*c22+c31*a22*a12*b21*b11*c22+c31*b12*c22*a22*b11*a21+2*c31*b12*c22*a21*b21*a12-c31*b12*b22*a21*c21*a12-c31*b12*a22*a21*b21*c12+c31*a12*c22*b22*a11*b21-c31*a12*b22*a21*b21*c12-c31*a12*a22*b21*c21*b12+a32*b11*a22*c22*c11*b21-a32*b11*c22*a21*c21*b12-a32*b21*c12*b22*a11*c21+a32*b11*c22*b22*a11*c21+2*a32*c21*c12*b22*b11*a21-a32*c21*c12*b21*b11*a22-a32*c21*b12*a21*c11*b22,a31^2*c21*c12*b22^2+a31^2*b21*b12*c22^2+b31^2*a21*a12*c22^2+b31^2*c21*c12*a22^2+c31^2*a21*a12*b22^2+c31^2*b21*b12*a22^2-a32^2*c22*c11*b21^2-a32^2*b22*b11*c21^2-b32^2*c22*c11*a21^2-b32^2*a22*a11*c21^2-c32^2*b22*b11*a21^2-c32^2*a22*a11*b21^2-a31*b31*a21*b12*c22^2-a31*b31*a12*c22^2*b21-a31*c31*a21*c12*b22^2-a31*c31*a12*b22^2*c21-a31*a32*b21*b11*c22^2-a31*a32*c21*c11*b22^2+a31*a32*c12*b21^2*c22+a31*a32*b12*c21^2*b22+2*a31*b32*b21*a11*c22^2-a31*b32*a21*b11*c22^2+a31*b32*b22*c21^2*a12-2*a31*b32*a22*c21^2*b12+a31*c32*c22*b21^2*a12+2*a31*c32*b22^2*a11*c21-a31*c32*a21*c11*b22^2-2*a31*c32*a22*b21^2*c12-a31^2*b22*c22*b21*c12-a31^2*c22*b22*c21*b12-b31*c31*a22^2*b21*c12-b31*c31*b12*a22^2*c21-b31*a32*b21*a11*c22^2+2*b31*a32*a21*b11*c22^2-2*b31*a32*b22*c21^2*a12+b31*a32*a22*c21^2*b12-b31*b32*a21*a11*c22^2-b31*b32*c21*c11*a22^2+b31*b32*c12*a21^2*c22+b31*b32*a12*c21^2*a22+b31*c32*c22*a21^2*b12-2*b31*c32*b22*a21^2*c12+2*b31*c32*a22^2*b11*c21-b31*c32*a22^2*c11*b21-b31^2*c22*a22*c21*a12-b31^2*a22*c22*a21*c12-2*c31*a32*c22*b21^2*a12-c31*a32*b22^2*a11*c21+2*c31*a32*a21*c11*b22^2+c31*a32*a22*b21^2*c12-2*c31*b32*c22*a21^2*b12+c31*b32*b22*a21^2*c12-c31*b32*a22^2*b11*c21+2*c31*b32*a22^2*c11*b21-c31*c32*a21*a11*b22^2-c31*c32*b21*b11*a22^2+c31*c32*b12*a21^2*b22+c31*c32*a12*b21^2*a22-c31^2*b22*a22*b21*a12-c31^2*a22*b22*a21*b12+a32*b32*a22*b11*c21^2+a32*b32*a11*c21^2*b22+a32*c32*a22*c11*b21^2+a32*c32*a11*b21^2*c22+a32^2*c21*b21*b11*c22+a32^2*b21*c21*c11*b22+b32*c32*a21^2*c11*b22+b32*c32*b11*a21^2*c22+b32^2*c21*a21*a11*c22+b32^2*a21*c21*c11*a22+c32^2*b21*a21*a11*b22+c32^2*a21*b21*b11*a22-2*b31*c32*c22*a22*b11*a21+b31*c32*c22*a21*a11*b22-b31*c32*c22*a21*b21*a12-2*b31*c32*b22*a22*a11*c21+b31*c32*b22*a22*c11*a21+2*b31*c32*b22*a21*c21*a12+2*b31*c32*a22*a21*b21*c12-b31*c32*a22*a21*c21*b12-b31*c32*c21*a22*b21*a12+c31*a32*c22*b22*a11*b21-2*c31*a32*c22*b22*b11*a21+c31*a32*c22*b21*b11*a22+2*c31*a32*c22*b21*a21*b12-2*c31*a32*b22*a22*c11*b21-c31*a32*b22*a21*b21*c12+2*c31*a32*b22*b21*c21*a12+c31*a32*a22*b22*b11*c21-c31*a32*a22*b21*c21*b12-c31*a32*c21*b22*a21*b12-2*c31*b32*c22*a22*a11*b21+c31*b32*c22*a22*b11*a21+c31*b32*c22*a21*a11*b22+2*c31*b32*c22*a21*b21*a12+c31*b32*b22*a22*a11*c21-2*c31*b32*b22*a22*c11*a21-c31*b32*b22*a21*c21*a12-c31*b32*a22*a21*b21*c12+2*c31*b32*a22*a21*c21*b12-c31*b32*c21*a22*b21*a12+c31*c32*b22*a22*a11*b21+c31*c32*a22*b22*b11*a21-c31*c32*b12*b21*a21*a22-c31*c32*a12*b21*a21*b22-a32*b32*c21*a22*c11*b21-a32*b32*c21*a21*b11*c22-a32*b32*c21*a21*c11*b22+2*a32*b32*a21*c22*c11*b21-a32*b32*a11*c21*b21*c22-a32*c32*b21*a22*b11*c21-a32*c32*b21*a21*b11*c22-a32*c32*b21*a21*c11*b22+2*a32*c32*a21*b22*b11*c21-a32*c32*a11*c21*b21*b22+2*b32*c32*b21*a22*a11*c21-b32*c32*b21*a21*a11*c22-b32*c32*a21*b22*a11*c21-b32*c32*a21*a22*c11*b21-b32*c32*b11*c21*a21*a22+a31*b32*c22*a22*b11*c21+2*a31*b32*c22*a21*c21*b12-a31*b32*c22*b21*c21*a12+a31*b32*b22*c22*c11*a21+a31*b32*b22*c21*c11*a22-a31*b32*b22*c21*a21*c12-2*a31*b32*a22*c22*c11*b21+2*a31*b32*a22*c21*b21*c12-a31*b32*b21*c22*a21*c12-2*a31*c32*c22*b22*a11*b21+a31*c32*c22*b22*b11*a21+a31*c32*c22*b21*b11*a22-a31*c32*c22*b21*a21*b12+a31*c32*b22*a22*c11*b21+2*a31*c32*b22*a21*b21*c12-a31*c32*b22*b21*c21*a12-2*a31*c32*a22*b22*b11*c21+2*a31*c32*a22*b21*c21*b12-a31*c32*c21*b22*a21*b12-2*a31*b32*c22*b22*a11*c21-a31*a32*b12*c21*b21*c22-a31*a32*c12*c21*b21*b22+a31*a32*b22*c22*c11*b21+a31*a32*c22*b22*b11*c21+a31*c31*a12*b21*b22*c22-2*a31*c31*a22*b21*b12*c22+a31*c31*b22*a22*c21*b12+a31*c31*b22*a21*b12*c22+a31*c31*b22*a22*b21*c12+a31*b31*a12*c21*c22*b22-2*a31*b31*a22*c21*c12*b22+a31*b31*c22*a22*c21*b12+a31*b31*c22*a22*b21*c12+a31*b31*c22*a21*c12*b22-2*b31*c31*b22*a21*a12*c22+b31*c31*b22*a22*c21*a12+b31*c31*a22*a21*c12*b22+b31*c31*a22*b21*a12*c22+b31*c31*b12*a21*a22*c22+b31*a32*c22*b22*a11*c21-2*b31*a32*c22*a22*b11*c21-b31*a32*c22*a21*c21*b12+2*b31*a32*c22*b21*c21*a12-2*b31*a32*b22*c22*c11*a21+b31*a32*b22*c21*c11*a22+2*b31*a32*b22*c21*a21*c12+b31*a32*a22*c22*c11*b21-b31*a32*a22*c21*b21*c12-b31*a32*b21*c22*a21*c12+b31*b32*c22*a22*a11*c21+b31*b32*a22*c22*c11*a21-b31*b32*c12*c21*a21*a22-b31*b32*a12*c21*a21*c22+b31*c32*c22*a22*a11*b21,-a13^2*c11*c32*b31^2-a13^2*b11*b32*c31^2-b13^2*a11*a32*c31^2-c13^2*b11*b32*a31^2-c13^2*a11*a32*b31^2+a33^2*b31*c11^2*b12+a33^2*c31*b11^2*c12+b33^2*a31*c11^2*a12+b33^2*c31*a11^2*c12+c33^2*a31*b11^2*a12+c33^2*b31*a11^2*b12-b13^2*c11*c32*a31^2+a13*b13*c31^2*b11*a32+a13*b13*b32*a11*c31^2+a13*c13*b31^2*c11*a32+a13*c13*c32*a11*b31^2-a13*a33*b31*c11^2*b32+a13*a33*b11*b12*c31^2-a13*a33*c31*b11^2*c32+2*a13*b33*a31*c11^2*b32-a13*b33*b31*c11^2*a32+a13*b33*c31^2*b12*a11-2*a13*b33*c31^2*b11*a12+2*a13*c33*a31*b11^2*c32+a13*c33*b31^2*c12*a11-2*a13*c33*b31^2*c11*a12-a13*c33*c31*b11^2*a32+a13*a33*c11*c12*b31^2+a13^2*b31*c11*c31*b32+a13^2*c31*b11*b31*c32+b13*c13*a31^2*c11*b32+b13*c13*c32*b11*a31^2-b13*a33*a31*c11^2*b32+2*b13*a33*b31*c11^2*a32-2*b13*a33*c31^2*b12*a11+b13*a33*c31^2*b11*a12-b13*b33*a31*c11^2*a32+b13*b33*a11*a12*c31^2-b13*b33*c31*a11^2*c32+b13*b33*c11*c12*a31^2+b13^2*a31*c11*c31*a32+b13^2*c31*a11*a31*c32+b13*c33*a31^2*c12*b11-2*b13*c33*a31^2*c11*b12+2*b13*c33*b31*a11^2*c32-b13*c33*c31*a11^2*b32+c13^2*a31*b11*b31*a32+c13^2*b31*a11*a31*b32-c13*a33*a31*b11^2*c32-2*c13*a33*b31^2*c12*a11+c13*a33*b31^2*c11*a12+2*c13*a33*c31*b11^2*a32-2*c13*b33*a31^2*c12*b11+c13*b33*a31^2*c11*b12-c13*b33*b31*a11^2*c32+2*c13*b33*c31*a11^2*b32-c13*c33*a31*b11^2*a32+c13*c33*a11*a12*b31^2-c13*c33*b31*a11^2*b32+c13*c33*b11*b12*a31^2-a33*b33*a31*c11^2*b12-a33*b33*b31*c11^2*a12-a33*c33*a31*b11^2*c12-a33*c33*c31*b11^2*a12-a33^2*b31*c11*b11*c12-a33^2*c31*c11*b11*b12-b33*c33*b31*a11^2*c12-b33*c33*c31*a11^2*b12-b33^2*c31*c11*a11*a12-b33^2*a31*c11*a11*c12-c33^2*a31*b11*a11*b12-c33^2*b31*b11*a11*a12-2*b33*c33*a31*c11*b11*a12+2*a13*b13*a31*c11*c32*b31-a13*b13*a31*c11*c31*b32-a13*b13*c31*a31*b11*c32-a13*b13*c31*b31*c11*a32-a13*b13*c32*b31*a11*c31-a13*c13*a31*b11*b31*c32+2*a13*c13*a31*b11*b32*c31-a13*c13*b31*a31*c11*b32-a13*c13*b31*c31*b11*a32-a13*c13*b32*b31*a11*c31-a13*a33*b31*c31*c12*b11-a13*a33*b31*c31*c11*b12+a13*a33*b31*c11*b11*c32+a13*a33*c31*c11*b11*b32-2*a13*b33*a31*c11*b11*c32-a13*b33*b31*c31*c12*a11+2*a13*b33*b31*c31*c11*a12+a13*b33*b31*c11*a11*c32+a13*b33*c31*c11*b11*a32-2*a13*b33*c31*c11*a11*b32+a13*b33*c31*b11*a11*c32-a13*b33*a31*c11*c12*b31-a13*b33*a31*c31*c11*b12+2*a13*b33*a31*c31*c12*b11+2*a13*c33*a31*b31*c11*b12-a13*c33*a31*b31*c12*b11-a13*c33*a31*b11*b12*c31-2*a13*c33*a31*c11*b11*b32-a13*c33*b31*c31*b12*a11+2*a13*c33*b31*c31*b11*a12+a13*c33*b31*c11*b11*a32+a13*c33*b31*c11*a11*b32-2*a13*c33*b31*b11*a11*c32+a13*c33*c31*b11*a11*b32-b13*c13*a31*b31*c11*a32-b13*c13*a31*b31*a11*c32-b13*c13*a31*c31*a11*b32+2*b13*c13*b31*a11*a32*c31-b13*c13*a32*a31*b11*c31+b13*a33*a31*c11*b11*c32+2*b13*a33*b31*c31*c12*a11-b13*a33*b31*c31*c11*a12-2*b13*a33*b31*c11*a11*c32-2*b13*a33*c31*c11*b11*a32+b13*a33*c31*c11*a11*b32+b13*a33*c31*b11*a11*c32-b13*a33*a31*c11*c12*b31+2*b13*a33*a31*c31*c11*b12-b13*a33*a31*c31*c12*b11-b13*b33*a31*c31*c12*a11-b13*b33*a31*c31*c11*a12+b13*b33*a31*c11*a11*c32+b13*b33*c31*c11*a11*a32+b13*c33*c31*b11*a11*a32-b13*c33*a31*b31*c12*a11+2*b13*c33*a31*b31*c11*a12+2*b13*c33*a31*c31*b12*a11-b13*c33*a31*c31*b11*a12+b13*c33*a31*c11*b11*a32+b13*c33*a31*c11*a11*b32-2*b13*c33*a31*b11*a11*c32-b13*c33*b31*a11*a12*c31-2*b13*c33*b31*c11*a11*a32-c13*a33*a31*b31*c11*b12+2*c13*a33*a31*b31*c12*b11-c13*a33*a31*b11*b12*c31+c13*a33*a31*c11*b11*b32+2*c13*a33*b31*c31*b12*a11-c13*a33*b31*c31*b11*a12-2*c13*a33*b31*c11*b11*a32+c13*a33*b31*c11*a11*b32+c13*a33*b31*b11*a11*c32-2*c13*a33*c31*b11*a11*b32-2*c13*b33*c31*b11*a11*a32+2*c13*b33*a31*b31*c12*a11-c13*b33*a31*b31*c11*a12-c13*b33*a31*c31*b12*a11+2*c13*b33*a31*c31*b11*a12+c13*b33*a31*c11*b11*a32-2*c13*b33*a31*c11*a11*b32+c13*b33*a31*b11*a11*c32-c13*b33*b31*a11*a12*c31+c13*b33*b31*c11*a11*a32-c13*c33*a31*b31*b11*a12-c13*c33*a31*b31*b12*a11+c13*c33*a31*b11*a11*b32+c13*c33*b31*b11*a11*a32+a33*b33*a31*c11*b11*c12+a33*b33*b31*c11*a11*c12+a33*b33*c31*c11*b11*a12-2*a33*b33*c31*b11*a11*c12+a33*b33*c31*c11*a11*b12+a33*c33*a31*c11*b11*b12+a33*c33*b31*c11*b11*a12+a33*c33*b31*b11*a11*c12-2*a33*c33*b31*c11*a11*b12+a33*c33*c31*b11*a11*b12+b33*c33*a31*b11*a11*c12+b33*c33*a31*c11*a11*b12+b33*c33*b31*c11*a11*a12+b33*c33*c31*b11*a11*a12,-b13*a23^2*c12^2*b32-b13*c23^2*a12^2*b32+b13^2*a33*c22^2*a12+b13^2*c33*c12*a22^2+a13^2*c33*c12*b22^2+a13^2*b33*b12*c22^2-a13*b23^2*c12^2*a32-a13*c23^2*b12^2*a32-c13*a23^2*b12^2*c32-c13*b23^2*a12^2*c32+c13^2*b33*a22^2*b12+c13^2*a33*b22^2*a12-a13*c13*a33*c12*b22^2-a13*c13*c33*b22^2*a12+a13*a23*b23*c12^2*b32+a13*a23*c23*b12^2*c32+a13*a23*b33*c12^2*b22+a13*a23*c33*b12^2*c22+a13*b23^2*c12*a12*c32+a13*b23*a33*c12^2*b22-2*a13*b23*b33*c12^2*a22+a13*c23^2*b12*a12*b32+a13*c23*a33*b12^2*c22-2*a13*c23*c33*b12^2*a22-a13*b13*b33*c22^2*a12-a13^2*c33*b22*b12*c22-a13^2*b33*c22*c12*b22-a13^2*c23*b22*b12*c32+2*a13^2*c23*b32*c12*b22-a13*b13*a33*b12*c22^2-a13^2*c23*b32*b12*c22-a13^2*b23*c32*c12*b22+2*a13^2*b23*c32*b12*c22-a13^2*b23*c22*c12*b32-b13^2*a23*c22*c12*a32+2*b13^2*a23*c32*a12*c22-b13^2*a23*c32*c12*a22-b13^2*c23*a32*a12*c22+2*b13^2*c23*a32*c12*a22-b13^2*c23*a22*a12*c32-b13^2*a33*c12*a22*c22-b13^2*c33*a22*a12*c22+b13*a23^2*c12*b12*c32+b13*a23*b23*c12^2*a32-2*b13*a23*a33*c12^2*b22+b13*a23*b33*c12^2*a22+b13*b23*c23*a12^2*c32+b13*b23*a33*c12^2*a22+b13*b23*c33*a12^2*c22+b13*c23^2*b12*a12*a32+b13*c23*b33*a12^2*c22-2*b13*c23*c33*a12^2*b22-b13*c13*b33*c12*a22^2-b13*c13*c33*a22^2*b12-c13^2*a23*b22*b12*a32+2*c13^2*a23*b32*a12*b22-c13^2*a23*b32*b12*a22-c13^2*b23*a32*a12*b22+2*c13^2*b23*a32*b12*a22-c13^2*b23*a22*a12*b32-c13^2*a33*b12*a22*b22-c13^2*b33*a22*a12*b22+c13*a23^2*c12*b12*b32+c13*a23*c23*b12^2*a32-2*c13*a23*a33*b12^2*c22+c13*a23*c33*b12^2*a22+c13*b23^2*c12*a12*a32+c13*b23*c23*a12^2*b32-2*c13*b23*b33*a12^2*c22+c13*b23*c33*a12^2*b22+c13*c23*a33*b12^2*a22+c13*c23*b33*a12^2*b22-2*b13*c13*a23*c32*a12*b22+b13*c13*a23*c32*b12*a22+b13*c13*b23*a32*a12*c22-2*b13*c13*b23*a32*c12*a22+b13*c13*b23*a22*a12*c32+b13*c13*c23*a32*a12*b22-2*b13*c13*c23*a32*b12*a22+b13*c13*c23*a22*a12*b32+b13*c13*a33*b12*c22*a22+a13*b13*c33*b12*c22*a22-2*a13*b13*c33*c12*a22*b22+a13*c13*a23*b32*b12*c22-2*a13*c13*a23*b32*c12*b22+a13*c13*a23*b22*b12*c32-2*a13*c13*b23*a32*b12*c22+a13*c13*b23*a32*c12*b22+a13*c13*b23*b32*a12*c22+a13*c13*b23*b32*c12*a22+a13*c13*b23*c32*a12*b22-2*a13*c13*b23*c32*b12*a22+a13*c13*c23*b22*b12*a32-2*a13*c13*c23*b32*a12*b22+a13*c13*c23*b32*b12*a22+a13*c13*a33*b22*b12*c22+a13*c13*b33*c22*b22*a12-2*a13*c13*b33*b12*c22*a22+a13*c13*b33*c12*a22*b22+a13*c13*c33*b12*a22*b22-a13*a23*b23*c12*b12*c32-a13*a23*c23*c12*b12*b32-a13*a23*b33*c12*b12*c22-a13*a23*c33*c12*b12*b22+2*a13*b23*c23*c12*b12*a32-a13*b23*c23*c12*a12*b32-a13*b23*c23*b12*a12*c32-a13*b23*a33*c12*b12*c22+2*a13*b23*b33*c12*a12*c22-a13*b23*c33*b12*c22*a12-a13*b23*c33*c12*a12*b22+2*a13*b23*c33*c12*b12*a22-a13*c23*a33*c12*b12*b22-a13*c23*b33*b12*c22*a12-a13*c23*b33*c12*a12*b22+2*a13*c23*b33*c12*b12*a22+2*a13*c23*c33*b12*a12*b22+a13*b13*c33*c22*b22*a12+a13*b13*b33*c12*a22*c22+a13*b13*a33*c22*c12*b22+a13*b13*c23*c32*b12*a22+a13*b13*c23*c32*a12*b22-2*a13*b13*c23*b32*c12*a22+a13*b13*c23*b32*a12*c22-2*a13*b13*b23*c32*a12*c22-2*a13*b13*c23*a32*c12*b22+a13*b13*c23*a32*b12*c22+a13*b13*b23*c32*c12*a22+a13*b13*b23*c22*c12*a32+a13*b13*a23*c32*c12*b22-2*a13*b13*a23*c32*b12*c22+a13*b13*a23*c22*c12*b32+b13*c13*a23*a32*b12*c22+b13*c13*a23*a32*c12*b22-2*b13*c13*a23*b32*a12*c22+b13*c13*a23*b32*c12*a22-2*b13*c13*a33*c22*b22*a12+b13*c13*a33*c12*a22*b22+b13*c13*b33*a22*a12*c22+b13*c13*c33*a22*a12*b22-b13*a23*b23*c12*a12*c32-b13*a23*c23*c12*b12*a32+2*b13*a23*c23*c12*a12*b32-b13*a23*c23*b12*a12*c32+2*b13*a23*a33*c12*b12*c22-b13*a23*b33*c12*a12*c22-b13*a23*c33*b12*c22*a12+2*b13*a23*c33*c12*a12*b22-b13*a23*c33*c12*b12*a22-b13*b23*c23*c12*a12*a32-b13*b23*a33*c12*a12*c22-b13*b23*c33*c12*a12*a22-b13*c23*a33*b12*c22*a12+2*b13*c23*a33*c12*a12*b22-b13*c23*a33*c12*b12*a22-b13*c23*b33*c12*a12*a22+2*b13*c23*c33*b12*a12*a22-c13*a23*b23*c12*b12*a32-c13*a23*b23*c12*a12*b32+2*c13*a23*b23*b12*a12*c32-c13*a23*c23*b12*a12*b32+2*c13*a23*a33*c12*b12*b22+2*c13*a23*b33*b12*c22*a12-c13*a23*b33*c12*a12*b22-c13*a23*b33*c12*b12*a22-c13*a23*c33*b12*a12*b22-c13*b23*c23*b12*a12*a32+2*c13*b23*a33*b12*c22*a12-c13*b23*a33*c12*a12*b22-c13*b23*a33*c12*b12*a22+2*c13*b23*b33*c12*a12*a22-c13*b23*c33*b12*a12*a22-c13*c23*a33*b12*a12*b22-c13*c23*b33*b12*a12*a22,-a13^2*c22*c11*b21^2-a13^2*b22*b11*c21^2-b13^2*c22*c11*a21^2-b13^2*a22*a11*c21^2-c13^2*b22*b11*a21^2-c13^2*a22*a11*b21^2+a23^2*c21*b11^2*c12+b23^2*c21*a11^2*c12+b23^2*a21*c11^2*a12+c23^2*b21*a11^2*b12+c23^2*a21*b11^2*a12+a23^2*b21*c11^2*b12+a13*b13*a22*b11*c21^2+a13*b13*a11*c21^2*b22+a13*c13*a22*c11*b21^2+a13*c13*a11*b21^2*c22-a13*a23*b21*c11^2*b22+a13*a23*b12*b11*c21^2-a13*a23*c21*b11^2*c22+a13*b23*a11*c21^2*b12+a13^2*b21*c21*c11*b22+a13^2*c21*b21*b11*c22+2*a13*c23*a21*b11^2*c22-a13*c23*a22*b11^2*c21+b13*c23*a21*b11*c11*a22-b13*c23*a21*a12*b11*c21+b13*c23*b11*a22*a11*c21+b13*c23*a11*a21*c11*b22+2*c13*a23*b21*b11*a21*c12+2*c13*a23*b21*a11*c21*b12-c13*a23*b21*b12*c11*a21-c13*a23*b21*a12*b11*c21+c13*a23*b21*a11*b11*c22+c13*a23*b21*a11*c11*b22-c13*a23*a21*b12*b11*c21+c13*a23*a21*b11*c11*b22-2*c13*a23*b11*a22*c11*b21-2*c13*a23*a11*b22*b11*c21-c13*b23*b21*a12*a11*c21-c13*b23*b21*a12*c11*a21+c13*b23*b21*a11*c11*a22+2*c13*b23*a21*a11*b21*c12-c13*b23*a21*a11*c21*b12+c13*b23*a21*a11*b11*c22+c13*b23*a21*b11*c11*a22+2*c13*b23*a21*a12*b11*c21-2*c13*b23*b11*a22*a11*c21-2*c13*b23*a11*a21*c11*b22-c13*c23*b21*a12*b11*a21+c13*c23*b21*a11*b11*a22-c13*c23*a21*b12*a11*b21+c13*c23*a21*b11*a11*b22-2*a23*b23*c21*b11*a11*c12+a23*b23*c21*c11*a11*b12+a23*b23*a21*c11*b11*c12+a23*b23*c11*a11*b21*c12+a23*b23*c11*a12*b11*c21+2*a13*b13*a21*c22*c11*b21-a13*b13*a11*c21*b21*c22-a13*c13*b21*a22*b11*c21-a13*c13*b21*a21*b11*c22-a13*c13*b21*a21*c11*b22+2*a13*c13*a21*b22*b11*c21-a13*c13*a11*c21*b21*b22-a13*a23*c21*b12*c11*b21+a13*a23*c21*b11*c11*b22-a13*a23*b21*c12*b11*c21+a13*a23*b21*c11*b11*c22+a13*b23*a11*c22*c11*b21-a13*b23*c21*a11*b21*c12+2*a13*b23*c21*b11*a21*c12-a13*b23*c21*b12*c11*a21+2*a13*b23*c21*a12*c11*b21+a13*b23*c21*a11*b11*c22-2*a13*b23*c21*a11*c11*b22-a13*b23*a21*c12*c11*b21-2*a13*b23*a21*c11*b11*c22+a13*b23*c11*a22*b11*c21-a13*c23*b21*b11*a21*c12-a13*c23*b21*a11*c21*b12+2*a13*c23*b21*b12*c11*a21+2*a13*c23*b21*a12*b11*c21-2*a13*c23*b21*a11*b11*c22+a13*c23*b21*a11*c11*b22-a13*c23*a21*b12*b11*c21-2*a13*c23*a21*b11*c11*b22+a13*c23*b11*a22*c11*b21+a13*c23*a11*b22*b11*c21-a13*b13*c21*a22*c11*b21+2*b13*c13*b21*a22*a11*c21-b13*c13*b21*a21*a11*c22-b13*c13*a21*b22*a11*c21-b13*c13*a21*a22*c11*b21-b13*c13*b11*c21*a21*a22-2*b13*a23*a11*c22*c11*b21+2*b13*a23*c21*a11*b21*c12-b13*a23*c21*b11*a21*c12+2*b13*a23*c21*b12*c11*a21-b13*a23*c21*a12*c11*b21+b13*a23*c21*a11*b11*c22+b13*a23*c21*a11*c11*b22-b13*a23*a21*c12*c11*b21+b13*a23*a21*c11*b11*c22-2*b13*a23*c11*a22*b11*c21-b13*b23*c21*a12*c11*a21+b13*b23*c21*a11*c11*a22-b13*b23*a21*c12*a11*c21+b13*b23*a21*c11*a11*c22-b13*c23*b21*a12*a11*c21+2*b13*c23*b21*a12*c11*a21-2*b13*c23*b21*a11*c11*a22-b13*c23*a21*a11*b21*c12+2*b13*c23*a21*a11*c21*b12-2*b13*c23*a21*a11*b11*c22-a13*b13*c21*a21*c11*b22-a13*b13*c21*a21*b11*c22+a23*c23*b21*b11*a11*c12-2*a23*c23*b21*c11*a11*b12+a23*c23*a21*c11*b11*b12+a23*c23*b11*a11*c21*b12+a23*c23*b11*a12*c11*b21+b23*c23*b21*c11*a11*a12+b23*c23*a21*b11*a11*c12-2*b23*c23*a21*c11*b11*a12+b23*c23*a11*b12*c11*a21+b23*c23*a11*a12*b11*c21+a13*a23*c12*c11*b21^2-2*a13*b23*a12*b11*c21^2+2*a13*b23*a21*c11^2*b22-a13*b23*a22*c11^2*b21+a13*c23*a11*b21^2*c12-2*a13*c23*a12*c11*b21^2+b13*b23*a12*a11*c21^2+b13^2*c21*a21*a11*c22+b13^2*a21*c21*c11*a22+b13*c13*a21^2*c11*b22+b13*c13*b11*a21^2*c22-2*b13*a23*a11*c21^2*b12+b13*a23*a12*b11*c21^2-b13*a23*a21*c11^2*b22+2*b13*a23*a22*c11^2*b21-b13*b23*c21*a11^2*c22+b13*b23*c12*c11*a21^2-b13*b23*a21*c11^2*a22+2*b13*c23*b21*a11^2*c22+b13*c23*b11*a21^2*c12-2*b13*c23*b12*c11*a21^2-b13*c23*b22*a11^2*c21-2*c13*a23*a11*b21^2*c12+c13*a23*a12*c11*b21^2-c13*a23*a21*b11^2*c22+2*c13*a23*a22*b11^2*c21-c13*b23*b21*a11^2*c22-2*c13*b23*b11*a21^2*c12+c13*b23*b12*c11*a21^2+2*c13*b23*b22*a11^2*c21+c13*c23*a12*a11*b21^2-c13*c23*b21*a11^2*b22+c13*c23*b12*b11*a21^2-c13*c23*a21*b11^2*a22+c13^2*b21*a21*a11*b22+c13^2*a21*b21*b11*a22-a23*b23*a21*c11^2*b12-a23*b23*a12*c11^2*b21-a23*c23*a21*b11^2*c12-a23*c23*a12*b11^2*c21-a23^2*c21*c11*b11*b12-a23^2*b21*c11*b11*c12-b23^2*c21*c11*a11*a12-b23^2*a21*c11*a11*c12-b23*c23*b21*a11^2*c12-b23*c23*a11^2*c21*b12-c23^2*b21*b11*a11*a12-c23^2*a21*b11*a11*b12,-a23^2*b33*b11*c31^2-a23^2*c33*c11*b31^2-b23^2*a33*a11*c31^2-b23^2*c33*c11*a31^2-c23^2*a33*a11*b31^2-c23^2*b33*b11*a31^2+a13*b33^2*c21^2*a31+a13*c33^2*b21^2*a31+b13*a33^2*c21^2*b31+b13*c33^2*a21^2*b31+c13*a33^2*b21^2*c31+c13*b33^2*a21^2*c31-b13*c23*c33*a21*a31*b31-b13*c23*b33*a21*a31*c31-b13*c23*a33*a31*c21*b31+2*b13*c23*a33*b31*a21*c31-b13*c23*a33*a31*b21*c31+2*b13*b23*c33*a21*a31*c31+2*b13*b23*a33*c21*c31*a31-b13*a23*c33*a31*b21*c31+2*b13*a23*c33*a31*c21*b31-b13*a23*c33*b31*a21*c31-b13*a23*b33*c21*c31*a31-b13*a23*a33*c21*c31*b31+b13*a33*b33*c21*a21*c31+b13*a33*c33*c21*b21*a31-2*b13*a33*c33*c21*a21*b31+b13*a33*c33*b21*a21*c31+b13*b33*c33*c21*a21*a31+2*c13*a23*b33*a31*b21*c31-c13*a23*b33*b31*a21*c31-c13*a23*c33*b21*b31*a31-c13*b23*a33*a31*c21*b31-c13*b23*a33*a31*b21*c31+2*c13*b23*a33*b31*a21*c31-c13*b23*b33*a21*a31*c31-c13*b23*c33*a21*a31*b31+2*c13*c23*a33*b21*b31*a31+2*c13*c23*b33*a21*a31*b31+c13*a33*b33*c21*b21*a31+c13*a33*b33*c21*a21*b31-2*c13*a33*b33*b21*a21*c31+c13*a33*c33*b21*a21*b31+c13*b33*c33*b21*a21*a31-c13*a23*a33*b21*b31*c31-c13*a23*b33*a31*c21*b31+a23*a33*b33*c31*b11*c21+a23*a33*b33*c31*c11*b21-2*a23*a33*c33*b21*b11*c31+a23*a33*c33*b31*b11*c21+a23*a33*c33*b31*c11*b21-2*a23*a33*b33*c21*c11*b31-a23*b23*b33*c11*c31*a31-a23*c23*a33*b11*b31*c31+2*a23*b23*c33*a31*c11*b31-a23*b23*a33*c11*c31*b31+a23*b33*c33*c31*a11*b21-a23*c23*c33*b11*b31*a31-a23*c23*b33*b31*a11*c31+2*a23*c23*b33*a31*b11*c31-a23*c23*b33*a31*c11*b31+a23*b33*c33*c31*b11*a21+a23*b33*c33*b31*c11*a21+a23*b33*c33*b31*a11*c21-a23*b23*c33*b31*a11*c31-a23*b23*c33*a31*b11*c31-2*a23*b33*c33*a31*b11*c21-2*a23*b33*c33*a31*c11*b21-b23*c23*a33*a31*c11*b31+2*b23*c23*a33*b31*a11*c31-b23*c23*a33*a31*b11*c31-b23*c23*b33*a11*a31*c31-b23*c23*c33*a11*a31*b31+b23*a33*c33*c31*a11*b21+b23*a33*c33*c31*b11*a21-2*b23*a33*b33*c21*c11*a31+b23*a33*b33*c31*a11*c21+b23*a33*b33*c31*c11*a21+b23*a33*c33*a31*c11*b21+b23*a33*c33*a31*b11*c21-2*b23*a33*c33*b31*a11*c21-2*b23*a33*c33*b31*c11*a21-2*b23*b33*c33*a21*a11*c31+b23*b33*c33*a31*a11*c21+b23*b33*c33*a31*c11*a21+c23*a33*b33*a31*b11*c21+c23*a33*b33*a31*c11*b21+c23*a33*b33*b31*a11*c21+c23*a33*b33*b31*c11*a21-2*c23*a33*b33*c31*a11*b21-2*c23*a33*b33*c31*b11*a21-2*c23*a33*c33*b21*b11*a31+c23*a33*c33*b31*b11*a21+c23*a33*c33*b31*a11*b21+c23*b33*c33*a31*a11*b21+c23*b33*c33*a31*b11*a21-2*c23*b33*c33*a21*a11*b31+a13*a33*c33*c21*b21*b31+a13*a33*b33*c21*b21*c31-a13*c23*c33*b21*b31*a31-a13*c23*b33*b31*a21*c31+2*a13*c23*b33*a31*b21*c31-a13*c23*b33*a31*c21*b31-a13*c23*a33*b21*b31*c31-a13*b23*c33*b31*a21*c31-a13*b23*c33*a31*b21*c31+2*a13*b23*c33*a31*c21*b31-a13*b23*b33*c21*c31*a31-a13*b23*a33*c21*c31*b31+2*a13*a23*c33*b21*b31*c31+2*a13*a23*b33*c21*c31*b31-2*a13*b33*c33*c21*b21*a31+a13*b33*c33*c21*a21*b31+a13*b33*c33*b21*a21*c31+a13*c23*a33*c21*b31^2+a13*b23*b33*a21*c31^2-2*a13*a23*c33*c21*b31^2+a13*b23*a33*b21*c31^2-2*a13*a23*b33*b21*c31^2+c13*a23*a33*c21*b31^2+c13*a23*c33*a21*b31^2+c13*b23*b33*c21*a31^2+c13*b23*c33*b21*a31^2-2*c13*c23*a33*a21*b31^2-2*c13*c23*b33*b21*a31^2-c13*a33^2*c21*b21*b31-c13*a33*c33*b21^2*a31-c13*b33^2*c21*a21*a31-c13*b33*c33*a21^2*b31+2*a23*b33^2*c21*c11*a31-a23*b33^2*c31*a11*c21-a23*b33^2*c31*c11*a21+2*a23*c33^2*b21*b11*a31-a23*c33^2*b31*b11*a21-a23*c33^2*b31*a11*b21+a23^2*c33*b11*b31*c31+a23^2*b33*c11*c31*b31+a23*b23*a33*b11*c31^2+a23*b23*b33*a11*c31^2+a23*c23*a33*c11*b31^2+a23*c23*c33*a11*b31^2+b23*c23*b33*c11*a31^2+b23*c23*c33*b11*a31^2+2*b23*a33^2*c21*c11*b31-b23*a33^2*c31*b11*c21-b23*a33^2*c31*c11*b21-b23*c33^2*a31*a11*b21-b23*c33^2*a31*b11*a21+2*b23*c33^2*a21*a11*b31+b23^2*a33*c11*c31*a31+b23^2*c33*a11*a31*c31-c23*a33^2*b31*c11*b21-c23*a33^2*b31*b11*c21+2*c23*a33^2*b21*b11*c31-c23*b33^2*a31*a11*c21-c23*b33^2*a31*c11*a21+2*c23*b33^2*a21*a11*c31+c23^2*a33*b11*b31*a31+c23^2*b33*a11*a31*b31-a13*c33^2*b21*a21*b31-a13*a33*c33*b21^2*c31-a13*b33^2*c21*a21*c31-a13*a33*b33*c21^2*b31+a13*c23*c33*a21*b31^2+b13*a23*a33*b21*c31^2+b13*a23*b33*a21*c31^2-2*b13*b23*a33*a21*c31^2-2*b13*b23*c33*c21*a31^2+b13*c23*b33*c21*a31^2+b13*c23*c33*b21*a31^2-b13*a33^2*c21*b21*c31-b13*a33*b33*c21^2*a31-b13*b33*c33*a21^2*c31-b13*c33^2*b21*a21*a31,b23*a33^2*b12*c22^2+b23*c33^2*a22^2*b12+a23*c33^2*b22^2*a12+a23*b33^2*c22^2*a12-c13*a23^2*c22*b32^2-c13*b23^2*c22*a32^2+c23*a33^2*c12*b22^2+c23*b33^2*c12*a22^2-b13*a23^2*b22*c32^2-b13*c23^2*b22*a32^2-a13*c23^2*a22*b32^2-a13*b23^2*a22*c32^2-a23*b23*c33*b32*c12*a22-a23*b23*c33*c32*a12*b22-a23*b23*c33*c32*b12*a22+2*a23*b23*a33*c32*c12*b22-a23*b23*b33*c22*c12*a32-a23*b23*b33*c32*a12*c22+2*a23*b23*b33*c32*c12*a22+2*a23*b23*c33*a32*b12*c22-a23*b23*c33*a32*c12*b22-a23*b23*a33*c22*c12*b32-a23*b23*a33*c32*b12*c22-a23*c23*b33*c32*b12*a22+2*a23*c23*a33*b32*b12*c22-a23*c23*a33*b32*c12*b22-a23*c23*a33*b22*b12*c32+2*a23*b23*c33*b32*a12*c22-a23*c23*c33*b32*a12*b22+2*a23*c23*c33*b32*b12*a22+a23*a33*b33*c22*c12*b22+a23*a33*c33*b22*b12*c22+a23*b33*c33*b12*c22*a22-2*a23*b33*c33*c22*b22*a12+a23*b33*c33*c12*a22*b22-a23*c23*b33*a32*b12*c22+2*a23*c23*b33*a32*c12*b22-a23*c23*b33*b32*a12*c22-a23*c23*b33*b32*c12*a22+2*a23*c23*b33*c32*a12*b22-a23*c23*c33*b22*b12*a32+2*b23*c23*c33*a32*a12*b22-b23*c23*c33*a32*b12*a22-b23*c23*c33*a22*a12*b32+b23*a33*b33*c12*a22*c22-2*b23*a33*c33*b12*c22*a22+b23*a33*c33*c22*b22*a12+b23*a33*c33*c12*a22*b22+b23*b33*c33*a22*a12*c22-b23*c23*a33*a32*b12*c22-b23*c23*a33*a32*c12*b22-b23*c23*a33*b32*a12*c22+2*b23*c23*a33*b32*c12*a22-b23*c23*a33*c32*a12*b22+2*b23*c23*a33*c32*b12*a22+2*b23*c23*b33*a32*a12*c22-b23*c23*b33*a32*c12*a22-b23*c23*b33*a22*a12*c32+c23*a33*b33*c22*b22*a12-2*c23*a33*b33*c12*a22*b22+c23*a33*c33*b12*a22*b22+c23*b33*c33*a22*a12*b22+c23*a33*b33*b12*c22*a22+a13*c23*c33*b22*a22*b32-c13*a23*c23*b22*b32*a32+c13*a23*a33*c22*b22*b32-2*c13*a23*b33*c22*b22*a32+c13*a23*b33*c22*a22*b32-2*c13*b23*c33*b22*a22*a32+c13*b23*a33*b22*a22*c32+c13*b23*b33*c22*a22*a32-2*c13*b23*a33*c22*a22*b32+b13*c23*a33*c22*a22*b32-2*b13*c23*a33*b22*a22*c32-2*b13*c23*b33*c22*a22*a32+b13*c23*c33*b22*a22*a32+c13*c23*a33*b22*a22*b32+c13*c23*b33*b22*a22*a32+2*c13*a23*b23*a32*c22*b32-c13*a23*b23*a32*b22*c32-c13*a23*b23*b32*a22*c32-2*a13*c23*b33*b22*a22*c32-2*a13*c23*a33*c22*b22*b32+a13*c23*b33*c22*a22*b32+a13*c23*b33*c22*b22*a32-2*a13*b23*c33*c22*a22*b32-2*a13*b23*a33*c22*b22*c32+a13*b23*c33*b22*a22*c32-a13*b23*c23*a32*b22*c32+a13*b23*b33*c22*a22*c32+a13*b23*c33*c22*b22*a32-a13*a23*c23*b22*b32*c32-a13*b23*c23*a32*c22*b32+2*a13*b23*c23*b32*a22*c32+a13*a23*c33*c22*b22*b32+a13*a23*b33*c22*b22*c32-a13*a23*b23*c22*c32*b32+c13*a23*b33*b22*a22*c32-2*c13*a23*c33*b22*a22*b32-c13*b23*c23*a22*a32*b32+c13*b23*a33*c22*b22*a32-b13*a23*b23*c22*c32*a32-b13*a23*c23*a32*c22*b32+2*b13*a23*c23*a32*b22*c32-b13*a23*c23*b32*a22*c32+b13*a23*a33*c22*b22*c32-2*b13*a23*b33*c22*a22*c32-2*b13*a23*c33*c22*b22*a32+b13*a23*c33*c22*a22*b32+b13*a23*c33*b22*a22*c32-b13*b23*c23*a22*a32*c32+b13*b23*a33*c22*a22*c32+b13*b23*c33*c22*a22*a32+b13*c23*a33*c22*b22*a32+2*a13*c23*a33*b22^2*c32+a13*c23^2*b22*b32*a32-a13*c23*c33*b22^2*a32-a13*b23*b33*c22^2*a32+2*a13*b23*a33*c22^2*b32+a13*b23^2*c22*c32*a32-a13*a23*c33*b22^2*c32-a13*a23*b33*c22^2*b32+a13*a23*c23*c22*b32^2+a13*a23*b23*b22*c32^2+b13*c23^2*a22*a32*b32+2*b13*c23*b33*a22^2*c32-b13*c23*c33*a22^2*b32+b13*a23^2*c22*c32*b32+2*b13*a23*b33*c22^2*a32-b13*a23*a33*c22^2*b32+b13*a23*b23*a22*c32^2-b13*b23*a33*c22^2*a32+b13*b23*c23*c22*a32^2-b13*b23*c33*a22^2*c32+c13*a23^2*b22*b32*c32+c13*a23*c23*a22*b32^2+2*c13*a23*c33*b22^2*a32-c13*a23*a33*b22^2*c32+2*c13*b23*c33*a22^2*b32-c13*b23*b33*a22^2*c32+c13*b23*c23*b22*a32^2+c13*b23^2*a22*a32*c32-c13*c23*b33*a22^2*b32-c13*c23*a33*b22^2*a32-a23*a33*b33*b12*c22^2-a23*a33*c33*c12*b22^2-a23*c33^2*b12*a22*b22-a23*b33^2*c12*a22*c22+a23^2*b33*c32*b12*c22-2*a23^2*b33*c32*c12*b22-2*a23^2*c33*b32*b12*c22+a23^2*c33*b32*c12*b22+a23^2*c33*b22*b12*c32+a23^2*b33*c22*c12*b32-b23*b33*c33*c12*a22^2-b23*a33*b33*c22^2*a12-b23*a33^2*c22*c12*b22-b23*c33^2*a22*a12*b22+b23^2*c33*a32*c12*a22+b23^2*c33*a22*a12*c32+b23^2*a33*c22*c12*a32+b23^2*a33*c32*a12*c22-2*b23^2*a33*c32*c12*a22-2*b23^2*c33*a32*a12*c22+c23^2*b33*a22*a12*b32+c23^2*a33*b22*b12*a32+c23^2*a33*b32*a12*b22-2*c23^2*a33*b32*b12*a22-2*c23^2*b33*a32*a12*b22-c23*a33*c33*b22^2*a12-c23*a33^2*b22*b12*c22-c23*b33^2*a22*a12*c22-c23*b33*c33*a22^2*b12+c23^2*b33*a32*b12*a22,b23*a13^2*c21^2*b12+c23*a13^2*b21^2*c12-a13*b23^2*c11^2*a22-a13*c23^2*b11^2*a22+a23*b13^2*c21^2*a12-b13*a23^2*c11^2*b22-b13*c23^2*a11^2*b22+c23*b13^2*a21^2*c12-c13*a23^2*b11^2*c22-c13*b23^2*a11^2*c22+a23*c13^2*b21^2*a12+b23*c13^2*a21^2*b12-a13*b23*c23*a11*b21*c12+2*a13*b23*c23*b12*c11*a21+2*a13*b23*c23*b11*c11*a22+2*a13*b23*c23*b11*a21*c12-2*a13*c23*b13*a21*b21*c12+a13*c23*b13*a21*c21*b12+a13*c23*b13*b21*c21*a12+a13*c23*c13*b21*a21*b12-a13*b23*c23*a11*c21*b12-a13*b23*c23*a11*c11*b22-a13*b23*c23*a11*b11*c22-a13*b23*c23*a12*b11*c21-a13*b23*c23*a12*c11*b21+a13*b23*c13*b21*c21*a12-2*a13*b23*c13*a21*c21*b12+a13*b23*c13*a21*b21*c12+a13*b23*b13*c21*a21*c12-a13*a23*c23*b11*b21*c12-a13*a23*c23*b11*c11*b22-a13*a23*c23*b12*c11*b21+2*a13*a23*c23*b12*b11*c21-a13*a23*b23*c11*c21*b12-a13*a23*b23*c11*b11*c22+2*a13*a23*b23*c12*c11*b21-a13*a23*b23*c12*b11*c21+a13*a23*c13*b21*c21*b12+a13*a23*b13*c21*b21*c12+a13*c13*b23*b21*a11*c22+a13*c13*b23*b22*a11*c21-2*a13*c13*b23*a21*b11*c22+a13*c13*b23*a21*c11*b22-2*a13*c13*a23*b22*c11*b21+a13*c13*a23*b22*b11*c21+a13*b13*c23*b21*a11*c22+a13*b13*c23*b22*a11*c21-2*a13*b13*c23*a21*c11*b22+a13*b13*c23*a21*b11*c22+a13*b13*a23*c22*c11*b21-2*a13*b13*a23*c22*b11*c21-2*b13*a13*b23*c22*a11*c21+b13*a13*b23*c22*c11*a21+b13*a13*c23*a22*b11*c21-2*b13*a13*c23*a22*c11*b21+b13*c13*a23*a22*b11*c21+b13*c13*a23*a22*c11*b21+b13*c13*a23*a21*b11*c22-2*b13*c13*a23*b21*a11*c22+b13*c13*b23*a22*a11*c21-2*b13*c13*b23*a22*c11*a21+b13*a23*c13*a21*b21*c12+b13*a23*c13*a21*c21*b12-2*b13*a23*c13*b21*c21*a12-b13*a23*b23*c12*a11*c21+2*b13*a23*b23*c12*c11*a21-b13*a23*b23*c11*a11*c22-b13*a23*b23*c11*c21*a12-b13*a23*c23*a12*b11*c21+2*b13*a23*c23*a12*c11*b21-b13*a23*c23*a11*b11*c22+2*b13*a23*c23*a11*c11*b22+2*b13*a23*c23*a11*b21*c12-b13*a23*c23*a11*c21*b12-b13*a23*c23*b12*c11*a21-b13*a23*c23*b11*c11*a22-b13*a23*c23*b11*a21*c12+b13*b23*c13*a21*c21*a12+2*b13*b23*c23*a12*a11*c21-b13*b23*c23*a12*c11*a21-b13*b23*c23*a11*c11*a22-b13*b23*c23*a11*a21*c12+b13*c23*c13*a21*b21*a12-2*c13*a13*b23*a22*b11*c21+c13*a13*b23*a22*c11*b21-2*c13*a13*c23*b22*a11*b21+c13*a13*c23*b22*b11*a21+c13*b13*a23*a21*c11*b22-2*c13*b13*a23*b22*a11*c21+c13*b13*c23*a22*a11*b21-2*c13*b13*c23*a22*b11*a21+2*c13*a23*b23*a12*b11*c21-c13*a23*b23*a12*c11*b21+2*c13*a23*b23*a11*b11*c22-c13*a23*b23*a11*c11*b22-c13*a23*b23*a11*b21*c12+2*c13*a23*b23*a11*c21*b12-c13*a23*b23*b12*c11*a21-c13*a23*b23*b11*c11*a22-c13*a23*b23*b11*a21*c12-c13*a23*c23*b12*a11*b21+2*c13*a23*c23*b12*b11*a21-c13*a23*c23*b11*a11*b22-c13*a23*c23*b11*b21*a12+2*c13*b23*c23*a12*a11*b21-c13*b23*c23*a12*b11*a21-c13*b23*c23*a11*b11*a22-c13*b23*c23*a11*a21*b12+a23*a13*b13*c21*c11*b22+a23*a13*c13*b21*b11*c22+b23*a13*b13*c21*c11*a22+b23*b13*c13*a21*a11*c22+c23*a13*c13*b21*b11*a22+c23*b13*c13*a21*a11*b22+a13*c23^2*b11*b21*a12-a13*c23*c13*b21^2*a12+2*a13^2*b23*c22*b11*c21-a13*b23*b13*c21^2*a12+a13*c23^2*b12*a11*b21-2*a13*c23^2*b12*b11*a21+a13*c23^2*b11*a11*b22-a13^2*c23*b22*b11*c21+2*a13^2*c23*b22*c11*b21-c23*a13^2*b21*c21*b12-b23*a13^2*c21*b21*c12-a13*a23*b13*c21^2*b12-a13*a23*c13*b21^2*c12+a13*a23*b23*c11^2*b22+a13*a23*c23*b11^2*c22+a13*b23^2*c12*a11*c21-2*a13*b23^2*c12*c11*a21+a13*b23^2*c11*a11*c22+a13*b23^2*c11*c21*a12-a13^2*b23*c22*c11*b21+b13*a23^2*c12*b11*c21-2*b13*a23^2*c12*c11*b21+b13*a23^2*c11*b11*c22+b13*a23^2*c11*c21*b12+b13*a23*b23*c11^2*a22+2*b13^2*a23*c22*a11*c21-b13^2*a23*c22*c11*a21-b13^2*c23*a22*a11*c21+2*b13^2*c23*a22*c11*a21-a23*b13^2*c21*a21*c12-c23*b13^2*a21*c21*a12-b13*b23*c13*a21^2*c12+b13*b23*c23*a11^2*c22-b13*c23*c13*a21^2*b12-2*b13*c23^2*a12*a11*b21+b13*c23^2*a12*b11*a21+b13*c23^2*a11*b11*a22+b13*c23^2*a11*a21*b12+2*c13^2*a23*b22*a11*b21-c13^2*a23*b22*b11*a21-c13^2*b23*a22*a11*b21+2*c13^2*b23*a22*b11*a21-a23*c13^2*b21*a21*b12-b23*c13^2*a21*b21*a12-2*c13*a23^2*b12*b11*c21+c13*a23^2*b12*c11*b21+c13*a23^2*b11*c11*b22+c13*a23^2*b11*b21*c12+c13*a23*c23*b11^2*a22+c13*b23*c23*a11^2*b22-2*c13*b23^2*a12*a11*c21+c13*b23^2*a12*c11*a21+c13*b23^2*a11*c11*a22+c13*b23^2*a11*a21*c12-a23*b13^2*c21*c11*a22-a23*c13^2*b21*b11*a22-b23*c13^2*a21*a11*b22-b23*a13^2*c21*c11*b22-c23*a13^2*b21*b11*c22-c23*b13^2*a21*a11*c22,-a13*c13*b23*b21*a21*c31-2*a23*c23*b33*c11*a11*b21-a13^2*c23*b21^2*c31-a13^2*b23*c21^2*b31+b13*a23*b23*c31*a11*c21+b13*a23*b23*c21*c11*a31-b13*a23*c33*b11*c21*a21-b13*a23*c33*c11*a21*b21+2*b13*a23*c33*c21*b21*a11+2*b13*a23*b33*c11*a21*c21-2*b13*b23*c23*a31*a11*c21+b13*b23*c23*a31*c11*a21+b13*b23*c23*a21*a11*c31-b13*b23*a33*c11*a21*c21-a13*a23*b33*c21*c11*b21-a13*a23*c33*b21*b11*c21+2*a13*b23*a33*c21*c11*b21-2*a13*b23*c23*c31*b11*a21+a13*b23*c23*c31*a11*b21-2*a13*b23*c23*b31*c11*a21+a13*b23*c23*b31*a11*c21+a13*b23*c23*a31*b11*c21+a13*b23*c23*a31*c11*b21+2*a13*b23*c33*b11*c21*a21-a13*b23*c33*c11*a21*b21-a13*b23*c33*c21*b21*a11-a13*b23*b33*c11*a21*c21+2*a13*c23*a33*b21*b11*c21-a13*c23*b33*c21*b21*a11-a13*c23*b33*b11*c21*a21+2*a13*c23*b33*c11*a21*b21-a13*c23*c33*b11*a21*b21-a13*c13*c23*b21*a21*b31+2*a13*c13*b23*c21*a21*b31-a13*c13*b23*c21*b21*a31-a13*c13*a23*c21*b21*b31+2*a13*b13*c23*b21*a21*c31+a13*a23*c23*b21*b11*c31+a13*a23*c23*b31*c11*b21-2*a13*a23*c23*b31*b11*c21-2*a13*a23*b23*c31*c11*b21+a13*a23*b23*c31*b11*c21+a13*a23*b23*c21*c11*b31-a13*b13*c23*c21*a21*b31-a13*b13*c23*c21*b21*a31-a13*b13*b23*c21*a21*c31-a13*b13*a23*c21*b21*c31+2*b13*c13*a23*c21*b21*a31-b13*c13*a23*c21*a21*b31-b13*c13*a23*b21*a21*c31-b13*c13*b23*c21*a21*a31-b13*c13*c23*b21*a21*a31-b13*a23*a33*c21*c11*b21+b13*a23*c23*c31*b11*a21-2*b13*a23*c23*c31*a11*b21+b13*a23*c23*b31*c11*a21+b13*a23*c23*b31*a11*c21+b13*a23*c23*a31*b11*c21-2*b13*a23*c23*a31*c11*b21-2*b13*a23*b23*c31*c11*a21-b13*b23*c33*a21*a11*c21-b13*c23*a33*c21*b21*a11-b13*c23*a33*b11*c21*a21+2*b13*c23*a33*c11*a21*b21+2*b13*c23*b33*a21*a11*c21-b13*c23*c33*a21*a11*b21+c13*a23*b23*c31*a11*b21+c13*a23*b23*b31*c11*a21-2*c13*a23*b23*b31*a11*c21+c13*a23*b23*a31*c11*b21-2*c13*a23*b23*a31*b11*c21-2*c13*a23*c23*b31*b11*a21+c13*a23*c23*b31*a11*b21-c13*a23*a33*b21*b11*c21+2*c13*a23*b33*c21*b21*a11-c13*a23*b33*b11*c21*a21-c13*a23*b33*c11*a21*b21+2*c13*a23*c33*b11*a21*b21+c13*a23*b23*c31*b11*a21+c13*a23*c23*b21*b11*a31-2*c13*b23*c23*a31*a11*b21+c13*b23*c23*a31*b11*a21+c13*b23*c23*a21*a11*b31-c13*b23*a33*c21*b21*a11+2*c13*b23*a33*b11*c21*a21-c13*b23*a33*c11*a21*b21-c13*b23*b33*a21*a11*c21+2*c13*b23*c33*a21*a11*b21-c13*c23*a33*b11*a21*b21-c13*c23*b33*a21*a11*b21+a23*b23*a33*c11*b11*c21+a23*b23*b33*c11*a11*c21+a23*b23*c33*c11*a11*b21+a23*b23*c33*c11*b11*a21-2*a23*b23*c33*b11*c21*a11+a23*c23*a33*c11*b11*b21+a23*c23*b33*c11*b11*a21+a23*c23*b33*b11*c21*a11+a23*c23*c33*b11*a11*b21+b23*c23*a33*c11*a11*b21-2*b23*c23*a33*c11*b11*a21+b23*c23*a33*b11*c21*a11+b23*c23*b33*c11*a11*a21+b23*c23*c33*b11*a11*a21-b13^2*a23*c21^2*a31-b13^2*c23*a21^2*c31-c13^2*a23*b21^2*a31-c13^2*b23*a21^2*b31+a23^2*b33*c11^2*b21+a23^2*c33*b11^2*c21+b23^2*a33*c11^2*a21+b23^2*c33*a11^2*c21+c23^2*a33*b11^2*a21+c23^2*b33*a11^2*b21+b13*b23*c33*c11*a21^2+2*b13*c23^2*a31*a11*b21-b13*c23^2*a31*b11*a21-b13*c23^2*a21*a11*b31-2*b13*c23*b33*c11*a21^2+b13*c23*c33*a21^2*b11+b13^2*a23*c21*a21*c31+b13^2*c23*c21*a21*a31+b13*c13*b23*a21^2*c31+b13*c13*c23*a21^2*b31-b13*a23^2*c31*b11*c21-b13*a23^2*c21*c11*b31+b13*a23*a33*b11*c21^2-2*b13*a23*b33*c21^2*a11+2*b13*a23^2*c31*c11*b21+b13*b23*a33*c21^2*a11+a13*a23*c33*c11*b21^2+a13*a23*b33*b11*c21^2+a13*c13*c23*b21^2*a31+a13*c13*a23*b21^2*c31+a13*b13*b23*c21^2*a31+a13*b13*a23*c21^2*b31+2*a13*b23^2*c31*c11*a21-a13*b23^2*c31*a11*c21-a13*b23^2*c21*c11*a31-2*a13*b23*a33*b11*c21^2+a13*b23*b33*c21^2*a11+2*a13*c23^2*b31*b11*a21-a13*c23^2*b31*a11*b21-2*a13*c23*a33*c11*b21^2+a13*c23*c33*b21^2*a11-a13*c23^2*b21*b11*a31+a13^2*c23*c21*b21*b31+a13^2*b23*c21*b21*c31-c13*a23^2*b21*b11*c31+2*c13*a23^2*b31*b11*c21-c13*a23^2*b31*c11*b21+c13*a23*a33*c11*b21^2-2*c13*a23*c33*b21^2*a11+2*c13*b23^2*a31*a11*c21-c13*b23^2*a31*c11*a21-c13*b23^2*a21*a11*c31+c13*b23*b33*c11*a21^2-2*c13*b23*c33*a21^2*b11+c13*c23*a33*b21^2*a11+c13*c23*b33*a21^2*b11+c13^2*a23*b21*a21*b31+c13^2*b23*b21*a21*a31-a23^2*b33*c11*b11*c21-a23^2*c33*c11*b11*b21-a23*b23*a33*c11^2*b21-a23*b23*b33*c11^2*a21-a23*c23*a33*b11^2*c21-a23*c23*c33*b11^2*a21-b23*c23*b33*a11^2*c21-b23*c23*c33*a11^2*b21-b23^2*a33*c11*a11*c21-b23^2*c33*c11*a11*a21-c23^2*a33*b11*a11*b21-c23^2*b33*b11*a11*a21,-b13*a33^2*c11^2*b32+a33*b13^2*a12*c31^2+c33*b13^2*c12*a31^2-b13*c33^2*a11^2*b32+a33*c13^2*a12*b31^2+b33*c13^2*b12*a31^2-c13*a33^2*b11^2*c32-c13*b33^2*a11^2*c32+b33*a13^2*b12*c31^2+c33*a13^2*c12*b31^2-a13*b33^2*c11^2*a32-a13*c33^2*b11^2*a32+b13*c13*b33*a11*a32*c31-c13*a33*b33*b31*c11*a12+2*c13*a33*b33*c31*b12*a11+2*c13*a33*b33*c31*b11*a12-c13*a33*b33*c11*b11*a32-c13*a33*b33*c11*a11*b32+2*c13*a33*b33*b11*a11*c32+2*c13*a33*c33*b11*b12*a31-c13*a33*c33*b31*b12*a11-c13*a33*c33*b31*b11*a12-c13*b33*c33*a31*b12*a11-c13*b33*c33*a31*b11*a12+2*c13*b33*c33*a11*a12*b31+a33*a13*b13*c11*c31*b32+a33*a13*c13*b11*b31*c32+b33*a13*b13*c11*c31*a32+b33*b13*c13*a11*a31*c32+c33*b13*c13*a11*a31*b32+c33*a13*c13*b11*b31*a32+a13*b13*a33*c11*c32*b31-2*a13*b13*a33*c31*b11*c32-2*a13*b13*c33*a31*c11*b32+a13*b13*c33*a31*b11*c32+a13*b13*c33*b31*a11*c32+a13*b13*c33*c31*a11*b32-2*a13*c13*a33*b31*c11*b32+a13*c13*a33*b11*b32*c31+a13*c13*b33*a31*c11*b32-2*a13*c13*b33*a31*b11*c32+a13*c13*b33*b31*a11*c32+a13*c13*b33*c31*a11*b32+a13*a33*b13*b31*c12*c31+a13*a33*c13*b31*b12*c31+2*a13*a33*b33*c11*c12*b31-a13*a33*b33*c31*c12*b11-a13*a33*b33*c31*c11*b12-a13*a33*b33*c11*b11*c32-a13*a33*c33*b31*c12*b11-a13*a33*c33*b31*c11*b12+2*a13*a33*c33*b11*b12*c31-a13*a33*c33*c11*b11*b32-a13*b33*c33*c31*b11*a12+2*a13*b33*c33*c11*b11*a32-a13*b33*c33*c11*a11*b32-a13*b33*c33*b11*a11*c32+a13*b33*c13*a31*c12*b31-2*a13*b33*c13*a31*b12*c31+a13*b33*c13*b31*a12*c31+2*a13*b33*c33*a31*c11*b12+2*a13*b33*c33*a31*c12*b11-a13*b33*c33*b31*c12*a11-a13*b33*c33*b31*c11*a12-a13*b33*c33*c31*b12*a11+a13*b33*b13*a31*c12*c31+a13*c33*c13*a31*b12*b31-2*a13*c33*b13*a31*c12*b31+a13*c33*b13*a31*b12*c31+a13*c33*b13*b31*a12*c31+b13*a13*b33*c11*c32*a31-2*b13*a13*b33*c31*a11*c32-2*b13*a13*c33*b31*c11*a32+b13*a13*c33*c31*b11*a32+b13*c13*a33*a31*b11*c32+b13*c13*a33*b31*c11*a32-2*b13*c13*a33*b31*a11*c32+b13*c13*a33*c31*b11*a32-2*b13*c13*b33*a31*c11*a32+c13*b33*c33*a11^2*b32+c13*b33^2*a31*c12*a11+c13*b33^2*a31*c11*a12-2*c13*b33^2*a11*a12*c31+c13*b33^2*c11*a11*a32-a33*b13^2*c11*c31*a32-a33*c13^2*b11*b31*a32-c13^2*a33*b11*b32*a31+2*c13^2*a33*b31*a11*b32+2*c13^2*b33*a31*b11*a32-c13^2*b33*a11*a32*b31-a33*c13^2*a31*b12*b31+c13*a33^2*b31*c11*b12+c13*a33^2*b31*c12*b11-2*c13*a33^2*b11*b12*c31+c13*a33^2*c11*b11*b32+c13*a33*c33*b11^2*a32-2*b13*a33^2*c11*c12*b31+b13*a33^2*c31*c11*b12+b13*a33^2*c31*c12*b11+b13*a33^2*c11*b11*c32+b13*a33*b33*c11^2*a32-b13*b33*c13*c12*a31^2+b13*b33*c33*a11^2*c32+b13*c33^2*a31*b12*a11+b13*c33^2*a31*b11*a12-2*b13*c33^2*a11*a12*b31+b13*c33^2*b11*a11*a32-b13*c33*c13*b12*a31^2-b13^2*a33*c11*c32*a31+2*b13^2*a33*c31*a11*c32+2*b13^2*c33*a31*c11*a32-b13^2*c33*a11*a32*c31-a33*b13^2*a31*c12*c31-c33*b13^2*a31*a12*c31-b33*c13^2*a11*a31*b32-b33*a13^2*c11*c31*b32-c33*a13^2*b11*b31*c32-c33*b13^2*a11*a31*c32-2*a13*b33^2*c11*c12*a31+a13*b33^2*c31*c12*a11+a13*b33^2*c31*c11*a12+a13*b33^2*c11*a11*c32+a13*c33^2*b11*a11*b32-2*a13*c33^2*b11*b12*a31+a13*c33^2*b31*b12*a11+a13*c33^2*b31*b11*a12-a13*c33*c13*a12*b31^2-a13^2*b33*c11*c32*b31+2*a13^2*b33*c31*b11*c32+2*a13^2*c33*b31*c11*b32-a13^2*c33*b11*b32*c31-b33*a13^2*b31*c12*c31-c33*a13^2*b31*b12*c31-a13*b33*b13*a12*c31^2-a13*a33*b13*b12*c31^2-a13*a33*c13*c12*b31^2+a13*a33*b33*c11^2*b32+a13*a33*c33*b11^2*c32-b33*c13^2*a31*a12*b31-2*c13*b13*c33*a31*b11*a32-c13*a33*c33*b11*a11*b32-c13*a33*b33*a31*c11*b12-c13*a33*b33*a31*c12*b11-c13*a33*b33*b31*c12*a11+b13*c33*c13*a31*a12*b31-c13*b33*c33*b11*a11*a32+c13*a13*b33*b31*c11*a32-2*c13*a13*b33*c31*b11*a32+c13*a13*c33*b11*b32*a31-2*c13*a13*c33*b31*a11*b32+c13*b13*a33*a31*c11*b32-2*c13*b13*a33*c31*a11*b32+c13*b13*c33*a11*a32*b31-b13*a33*c33*c31*b11*a12-b13*a33*c33*c11*b11*a32+2*b13*a33*c33*c11*a11*b32-b13*a33*c33*b11*a11*c32+b13*a33*c13*a31*c12*b31+b13*a33*c13*a31*b12*c31-2*b13*a33*c13*b31*a12*c31+2*b13*a33*b33*c11*c12*a31-b13*a33*b33*c31*c12*a11-b13*a33*b33*c31*c11*a12-b13*a33*b33*c11*a11*c32-b13*a33*c33*a31*c11*b12-b13*a33*c33*a31*c12*b11+2*b13*a33*c33*b31*c12*a11+2*b13*a33*c33*b31*c11*a12-b13*a33*c33*c31*b12*a11+b13*b33*c13*a31*a12*c31-b13*b33*c33*a31*c12*a11-b13*b33*c33*a31*c11*a12+2*b13*b33*c33*a11*a12*c31-b13*b33*c33*c11*a11*a32,c13^2*a23*a12*b32^2+c13^2*b23*b12*a32^2-c13*a33^2*b12^2*c22-c13*b33^2*a12^2*c22-b13*a33^2*c12^2*b22-b13*c33^2*a12^2*b22+b13^2*a23*a12*c32^2+b13^2*c23*c12*a32^2-a13*b33^2*c12^2*a22-a13*c33^2*b12^2*a22+a13^2*b23*b12*c32^2+a13^2*c23*c12*b32^2-a13*c23*a33*c12*b12*b32+2*a13*c23*b33*b12*c12*a32-a13*c23*b33*c12*a12*b32-a13*c23*b33*b12*a12*c32+2*a13*c23*c33*b12*a12*b32-a13*a33*b33*c12*b12*c22-a13*a33*c33*c12*b12*b22-2*a13*b13*c33*a32*c12*b22+a13*b13*c33*b32*a12*c22-2*a13*b13*c33*b32*c12*a22+a13*b13*c33*c32*b12*a22+a13*b13*c33*c32*a12*b22+a13*c13*a23*b12*b32*c32+a13*c13*b23*a32*c12*b32-2*a13*c13*b23*a32*b12*c32+a13*c13*b23*b32*a12*c32+a13*c13*c23*b12*b32*a32+a13*c13*a33*b32*b12*c22-2*a13*c13*a33*b32*c12*b22+a13*c13*a33*b22*b12*c32-2*a13*c13*b33*a32*b12*c22+a13*c13*b33*a32*c12*b22+a13*c13*b33*b32*a12*c22+a13*c13*b33*b32*c12*a22+a13*c13*b33*c32*a12*b22-2*a13*c13*b33*c32*b12*a22+a13*c13*c33*b22*b12*a32-2*a13*c13*c33*b32*a12*b22+a13*c13*c33*b32*b12*a22-a13*a23*b33*b12*c12*c32-a13*a23*c33*c12*b12*b32-a13*b23*a33*b12*c12*c32-c13*c23*b33*b12*a12*a32+2*c13*a33*b33*b12*c22*a12-b13*a33*b33*c12*a12*c22-b13*a33*c33*b12*c22*a12+2*b13*a33*c33*c12*a12*b22-b13*a33*c33*c12*b12*a22-b13*b33*c33*c12*a12*a22+b13*c13*c33*a32*a12*b22-2*b13*c13*c33*a32*b12*a22+b13*c13*c33*a22*a12*b32+2*b13*a23*a33*b12*c12*c32-b13*a23*b33*c12*a12*c32+b13*c13*a23*a32*c12*b32+b13*c13*a23*a32*b12*c32-2*b13*c13*a23*b32*a12*c32+b13*c13*b23*a12*a32*c32+b13*c13*c23*a12*a32*b32+b13*c13*a33*a32*b12*c22+b13*c13*a33*a32*c12*b22-2*b13*c13*a33*b32*a12*c22+b13*c13*a33*b32*c12*a22-2*b13*c13*a33*c32*a12*b22+b13*c13*a33*c32*b12*a22+b13*c13*b33*a32*a12*c22-2*b13*c13*b33*a32*c12*a22+b13*c13*b33*a22*a12*c32-c13*a33*b33*c12*b12*a22-c13*a33*c33*b12*a12*b22-c13*b33*c33*b12*a12*a22+2*c13*a23*a33*c12*b12*b32-c13*a23*b33*b12*c12*a32-c13*a23*b33*c12*a12*b32+2*c13*a23*b33*b12*a12*c32-c13*a23*c33*b12*a12*b32-c13*b23*a33*b12*c12*a32-c13*b23*a33*c12*a12*b32+2*c13*b23*a33*b12*a12*c32+2*c13*b23*b33*c12*a12*a32-c13*b23*c33*b12*a12*a32-c13*c23*a33*b12*a12*b32-c13*a33*b33*c12*a12*b22-b13*a23*c33*b12*a12*c32-b13*b23*a33*c12*a12*c32-b13*b23*c33*c12*a12*a32-b13*c23*a33*b12*c12*a32+2*b13*c23*a33*c12*a12*b32-b13*c23*a33*b12*a12*c32-b13*c23*b33*c12*a12*a32+2*b13*c23*c33*b12*a12*a32+a13*b13*b33*c22*c12*a32+a13*b13*a33*c32*c12*b22-2*a13*b13*a33*c32*b12*c22+a13*b13*c33*a32*b12*c22+a13*b13*b33*c32*c12*a22-2*a13*b13*b33*c32*a12*c22+a13*b13*a33*c22*c12*b32+a13*b13*c23*b32*a12*c32+a13*b13*c23*a32*b12*c32-a13*b33*c33*b12*c22*a12-a13*b33*c33*c12*a12*b22+2*a13*b33*c33*c12*b12*a22+a13*b13*b23*c12*c32*a32-2*a13*b13*c23*a32*c12*b32+a13*b13*a23*c12*c32*b32+2*a13*b23*b33*c12*a12*c32+2*a13*b23*c33*b12*c12*a32-a13*b23*c33*c12*a12*b32-a13*b23*c33*b12*a12*c32-b13*a23*c33*b12*c12*a32+2*b13*a23*c33*c12*a12*b32-2*c13*a23*a33*b12^2*c32+c13*a23*c33*b12^2*a32-2*c13*b23*b33*a12^2*c32+c13*b23*c33*a12^2*b32+c13*c23*a33*b12^2*a32+c13*c23*b33*a12^2*b32-c13^2*a33*b32*b12*a22-c13^2*b33*a32*a12*b22+2*c13^2*b33*a32*b12*a22-c13^2*b33*a22*a12*b32-c13^2*a23*b12*b32*a32-c13^2*b23*a12*a32*b32-c13^2*a33*b22*b12*a32+2*c13^2*a33*b32*a12*b22+c13*a33*c33*b12^2*a22+c13*a33^2*c12*b12*b22+c13*b33*c33*a12^2*b22+c13*b33^2*c12*a12*a22-a13^2*c33*b22*b12*c32+2*a13^2*c33*b32*c12*b22+a13*c23*a33*b12^2*c32-2*a13*c23*c33*b12^2*a32+a13*a33*b33*c12^2*b22+a13*a33*c33*b12^2*c22+a13*b33^2*c12*a12*c22+2*a13^2*b33*c32*b12*c22-a13^2*b33*c22*c12*b32-a13^2*c23*b12*b32*c32-a13^2*b23*c12*c32*b32-a13*b13*a23*b12*c32^2-a13*b13*b23*a12*c32^2-a13*c13*a23*c12*b32^2-a13*c13*c23*a12*b32^2+a13*a23*b33*c12^2*b32+a13*a23*c33*b12^2*c32+a13*b23*a33*c12^2*b32-2*a13*b23*b33*c12^2*a32-a13^2*c33*b32*b12*c22-a13^2*b33*c32*c12*b22+a13*c33^2*b12*a12*b22+b13*b23*a33*c12^2*a32+b13*b23*c33*a12^2*c32+b13*c23*b33*a12^2*c32-2*b13*c23*c33*a12^2*b32-b13*c13*b23*c12*a32^2-b13*c13*c23*b12*a32^2-b13^2*c23*a12*a32*c32-b13^2*a33*c22*c12*a32+2*b13^2*a33*c32*a12*c22-b13^2*a33*c32*c12*a22-b13^2*c33*a32*a12*c22+2*b13^2*c33*a32*c12*a22-b13^2*c33*a22*a12*c32+b13*a33^2*c12*b12*c22+b13*a33*b33*c12^2*a22+b13*b33*c33*a12^2*c22+b13*c33^2*b12*a12*a22-b13^2*a23*c12*c32*a32-2*b13*a23*a33*c12^2*b32+b13*a23*b33*c12^2*a32,-a23^2*b31*b22*c32^2-a23^2*c31*c22*b32^2-b23^2*a31*a22*c32^2-b23^2*c31*c22*a32^2-c23^2*a31*a22*b32^2-c23^2*b31*b22*a32^2+a33^2*b32*c22^2*b21+a33^2*c32*b22^2*c21+b33^2*a32*c22^2*a21+b33^2*c32*a22^2*c21+c33^2*a32*b22^2*a21+c33^2*b32*a22^2*b21-b23*a33*b32*c32*c22*a21-a23*b23*a31*c22*c32*b32-a23*b23*b31*c22*c32*a32+2*a23*b23*c31*a32*c22*b32-a23*b23*c31*a32*b22*c32-a23*b23*c31*b32*a22*c32-a23*c23*a31*b22*b32*c32-a23*c23*b31*a32*c22*b32+2*a23*c23*b31*a32*b22*c32-a23*c23*b31*b32*a22*c32-a23*c23*c31*b22*b32*a32+a23*a33*b31*c22*b22*c32+a23*a33*c31*c22*b22*b32-a23*a33*b32*c32*c21*b22-a23*a33*b32*c32*c22*b21-a23*b33*b32*c32*c21*a22+2*a23*b33*a32*c32*c21*b22-a23*b33*a32*c32*c22*b21-a23*b33*a32*c21*c22*b32+a23*b33*c31*b22*a22*c32+a23*b33*c31*c22*a22*b32-2*a23*b33*c31*c22*b22*a32-2*a23*b33*b31*c22*a22*c32+a23*b33*a31*c22*b22*c32+a23*c33*a31*c22*b22*b32-2*a23*c33*b31*c22*b22*a32+a23*c33*b31*c22*a22*b32+a23*c33*b31*b22*a22*c32-2*a23*c33*c31*b22*a22*b32+2*a23*c33*a32*b32*c22*b21-a23*c33*a32*b32*c21*b22-a23*c33*a32*b21*b22*c32-a23*c33*b32*c32*b21*a22+2*a23*c33*b32*c32*b22*a21-b23*c23*a31*a32*c22*b32-b23*c23*a31*a32*b22*c32+2*b23*c23*a31*b32*a22*c32-b23*c23*b31*a22*a32*c32-b23*c23*c31*a22*a32*b32+2*b23*a33*b32*c32*c21*a22-b23*a33*a32*c32*c21*b22+2*b23*a33*a32*c32*c22*b21-b23*a33*a32*c21*c22*b32+b23*a33*c31*b22*a22*c32-2*b23*a33*c31*c22*a22*b32+b23*a33*c31*c22*b22*a32+b23*a33*b31*c22*a22*c32-2*b23*a33*a31*c22*b22*c32+b23*b33*a31*c22*a22*c32+b23*b33*c31*c22*a22*a32-b23*b33*a32*c32*c21*a22-b23*b33*a32*c32*c22*a21-b23*c33*b32*a21*a22*c32+b23*c33*a31*c22*b22*a32-2*b23*c33*a31*c22*a22*b32+b23*c33*a31*b22*a22*c32+b23*c33*b31*c22*a22*a32-2*b23*c33*c31*b22*a22*a32-b23*c33*a32*b32*c21*a22+2*b23*c33*a32*b32*c22*a21+2*b23*c33*a32*c32*b21*a22-b23*c33*a32*c32*b22*a21-2*c23*a33*a31*c22*b22*b32+c23*a33*b31*c22*b22*a32+c23*a33*b31*c22*a22*b32-2*c23*a33*b31*b22*a22*c32+c23*a33*c31*b22*a22*b32-c23*a33*a32*b32*c22*b21+2*c23*a33*a32*b32*c21*b22-c23*a33*a32*b21*b22*c32+2*c23*a33*b32*c32*b21*a22-c23*a33*b32*c32*b22*a21-c23*b33*b32*a21*a22*c32+c23*b33*a31*c22*b22*a32+c23*b33*a31*c22*a22*b32-2*c23*b33*a31*b22*a22*c32-2*c23*b33*b31*c22*a22*a32+c23*b33*c31*b22*a22*a32+2*c23*b33*a32*b32*c21*a22-c23*b33*a32*b32*c22*a21-c23*b33*a32*c32*b21*a22+2*c23*b33*a32*c32*b22*a21+c23*c33*a31*b22*a22*b32+c23*c33*b31*b22*a22*a32-c23*c33*a32*b32*b21*a22-c23*c33*a32*b32*b22*a21+a33*b33*a32*c21*c22*b22+a33*b33*b32*c21*c22*a22-2*a33*b33*c32*b22*a22*c21+a33*b33*c32*c22*a22*b21+a33*b33*c32*c22*b22*a21+a33*c33*a32*b21*b22*c22+a33*c33*b32*b22*a22*c21-2*a33*c33*b32*c22*a22*b21+a33*c33*b32*c22*b22*a21+a33*c33*c32*b21*b22*a22+b33*c33*a32*b22*a22*c21+b33*c33*a32*c22*a22*b21-2*b33*c33*a32*c22*b22*a21+b33*c33*b32*a21*a22*c22+b33*c33*c32*a21*a22*b22+2*a23*b33*b32*c32*c22*a21+a23*b23*a31*b22*c32^2+a23*b23*b31*a22*c32^2+a23*c23*a31*c22*b32^2+a23*c23*c31*a22*b32^2-a23*a33*b31*c22^2*b32-a23*a33*c31*b22^2*c32+a23*a33*c21*c22*b32^2+a23*a33*b21*b22*c32^2-a23*b33*a31*c22^2*b32+a23*c33*b32^2*c21*a22+2*a23*b33*b31*c22^2*a32-2*a23*b33*c32^2*b22*a21+a23*b33*c32^2*b21*a22-a23*c33*a31*b22^2*c32+2*a23*c33*c31*b22^2*a32-2*a23*c33*b32^2*c22*a21+a23^2*b31*c22*c32*b32+a23^2*c31*b22*b32*c32+b23*c23*b31*c22*a32^2+b23*c23*c31*b22*a32^2+2*b23*a33*a31*c22^2*b32-b23*a33*b31*c22^2*a32+b23*a33*c32^2*b22*a21-2*b23*a33*c32^2*b21*a22-b23*b33*a31*c22^2*a32-b23*b33*c31*a22^2*c32+b23*b33*c21*c22*a32^2+b23*b33*a21*a22*c32^2-b23*c33*b31*a22^2*c32+2*b23*c33*c31*a22^2*b32+b23*c33*a32^2*c21*b22-2*b23*c33*a32^2*c22*b21+b23^2*a31*c22*c32*a32+b23^2*c31*a22*a32*c32+c23^2*a31*b22*b32*a32+c23^2*b31*a22*a32*b32+2*c23*a33*a31*b22^2*c32-c23*a33*c31*b22^2*a32+c23*a33*b32^2*c22*a21-2*c23*a33*b32^2*c21*a22-c23*b33*c31*a22^2*b32-2*c23*b33*a32^2*c21*b22+c23*b33*a32^2*c22*b21-c23*c33*a31*b22^2*a32-c23*c33*b31*a22^2*b32+c23*c33*b21*b22*a32^2+c23*c33*a21*a22*b32^2+2*c23*b33*b31*a22^2*c32-a33^2*b32*c21*c22*b22-a33^2*c32*b21*b22*c22-a33*b33*a32*c22^2*b21-a33*b33*b32*c22^2*a21-a33*c33*a32*b22^2*c21-a33*c33*c32*b22^2*a21-b33^2*a32*c21*c22*a22-b33^2*c32*a21*a22*c22-b33*c33*b32*a22^2*c21-b33*c33*c32*a22^2*b21-c33^2*a32*b21*b22*a22-c33^2*b32*a21*a22*b22,b23^2*a33*a12*c32^2+b23^2*c33*c12*a32^2+c23^2*a33*a12*b32^2+c23^2*b33*b12*a32^2-a13*c33^2*b22^2*a32-a13*b33^2*c22^2*a32-b13*a33^2*c22^2*b32-b13*c33^2*a22^2*b32-c13*a33^2*b22^2*c32-c13*b33^2*a22^2*c32+a23^2*b33*b12*c32^2+a23^2*c33*c12*b32^2-2*a23*c23*b33*a32*b12*c32+a23*c23*b33*b32*a12*c32+a23*c23*a33*b12*b32*c32+a23*b23*c33*b32*a12*c32+2*a23*b33*c33*a32*c12*b22-a23*b33*c33*c32*b12*a22+2*a23*b33*c33*a32*b12*c22+a23*b23*b33*c12*c32*a32+2*a23*a33*c33*b22*b12*c32-c23*a33*b33*b32*a12*c22-c23*a33*b33*b32*c12*a22+2*c23*a33*b33*c32*a12*b22+2*c23*a33*b33*c32*b12*a22+2*c23*a33*c33*b22*b12*a32-c23*a33*c33*b32*a12*b22-c23*a33*c33*b32*b12*a22-c23*b33*c33*a32*b12*a22+2*c23*b33*c33*a22*a12*b32-c23*a33*b33*a32*b12*c22-c23*a33*b33*a32*c12*b22-c23*b33*c33*a32*a12*b22+a23*b23*a33*c12*c32*b32-2*a23*c33^2*b22*b12*a32-c23^2*a33*b12*b32*a32-c23^2*b33*a12*a32*b32-b13*a23*a33*b22*c32^2-b13*a23*b33*a22*c32^2+2*b13*b23*a33*a22*c32^2+2*b13*b23*c33*c22*a32^2-b13*c23*b33*c22*a32^2-b13*c23*c33*b22*a32^2+b13*a33^2*c22*b22*c32+b13*a33*b33*c22^2*a32+b13*b33*c33*a22^2*c32+b13*c33^2*b22*a22*a32-c13*a23*a33*c22*b32^2-c13*a23*c33*a22*b32^2-c13*b23*b33*c22*a32^2-c13*b23*c33*b22*a32^2+2*c13*c23*a33*a22*b32^2+2*c13*c23*b33*b22*a32^2+c13*a33^2*c22*b22*b32+c13*a33*c33*b22^2*a32+c13*b33^2*c22*a22*a32+c13*b33*c33*a22^2*b32+a23*c33^2*b32*a12*b22+a23*c33^2*b32*b12*a22-a23*b23*a33*b12*c32^2-a23*b23*b33*a12*c32^2-a23*c23*a33*c12*b32^2-a23*c23*c33*a12*b32^2+a23*b33^2*c32*a12*c22+a23*b33^2*c32*c12*a22-2*a23*b33^2*c22*c12*a32-a23^2*c33*b12*b32*c32-a23^2*b33*c12*c32*b32-b23^2*a33*c12*c32*a32-b23^2*c33*a12*a32*c32-b23*c23*b33*c12*a32^2-b23*c23*c33*b12*a32^2-2*b23*a33^2*c22*c12*b32+b23*a33^2*c32*b12*c22+b23*a33^2*c32*c12*b22+b23*c33^2*a32*a12*b22+b23*c33^2*a32*b12*a22-2*b23*c33^2*a22*a12*b32+c23*a33^2*b32*b12*c22+c23*a33^2*b32*c12*b22-2*c23*a33^2*b22*b12*c32+c23*b33^2*a32*c12*a22-2*c23*b33^2*a22*a12*c32+c23*b33^2*a32*a12*c22-a13*c23*a33*c22*b32^2-a13*b23*b33*a22*c32^2+2*a13*a23*c33*c22*b32^2-a13*b23*a33*b22*c32^2+2*a13*a23*b33*b22*c32^2+a13*c33^2*b22*a22*b32+a13*a33*c33*b22^2*c32+a13*b33^2*c22*a22*c32+a13*a33*b33*c22^2*b32-a13*c23*c33*a22*b32^2-a23*a33*c33*b32*b12*c22-a23*b33*c33*c32*a12*b22-a23*a33*c33*b32*c12*b22+2*a23*a33*b33*c22*c12*b32-a23*b33*c33*b32*c12*a22-a23*a33*b33*c32*c12*b22+a23*c23*b33*a32*c12*b32+a23*c23*c33*b12*b32*a32+a23*b23*c33*a32*b12*c32-b23*b33*c33*a32*a12*c22-b23*b33*c33*a32*c12*a22+2*b23*b33*c33*a22*a12*c32+b23*c23*a33*a32*c12*b32+b23*c23*a33*a32*b12*c32-2*b23*c23*a33*b32*a12*c32+b23*c23*b33*a12*a32*c32+b23*c23*c33*a12*a32*b32-b23*a33*c33*c32*a12*b22-b23*a33*c33*c32*b12*a22-b23*a33*b33*c32*a12*c22-b23*a33*b33*c32*c12*a22-b23*a33*c33*a32*b12*c22-b23*a33*c33*a32*c12*b22+2*b23*a33*c33*b32*a12*c22+2*b23*a33*b33*c22*c12*a32+2*b23*a33*c33*b32*c12*a22+c13*a23*a33*b22*b32*c32+c13*a23*b33*a32*c22*b32-2*c13*a23*b33*a32*b22*c32+c13*a23*b33*b32*a22*c32+c13*a23*c33*b22*b32*a32+c13*b23*a33*a32*c22*b32+c13*b23*a33*a32*b22*c32-2*c13*b23*a33*b32*a22*c32+c13*b23*b33*a22*a32*c32+c13*b23*c33*a22*a32*b32-2*c13*c23*a33*b22*b32*a32-2*c13*c23*b33*a22*a32*b32-c13*a33*b33*c22*b22*a32-c13*a33*b33*c22*a22*b32+2*c13*a33*b33*b22*a22*c32-c13*a33*c33*b22*a22*b32-c13*b33*c33*b22*a22*a32-a23*b33*c33*b32*a12*c22-a23*a33*b33*c32*b12*c22-2*a23*b23*c33*a32*c12*b32-2*a13*a23*c33*b22*b32*c32-2*a13*a23*b33*c22*c32*b32-a13*a33*c33*c22*b22*b32-a13*a33*b33*c22*b22*c32+a13*c23*c33*b22*b32*a32+a13*c23*b33*b32*a22*c32-2*a13*c23*b33*a32*b22*c32+a13*c23*b33*a32*c22*b32+a13*c23*a33*b22*b32*c32+a13*b23*c33*b32*a22*c32+a13*b23*c33*a32*b22*c32-2*a13*b23*c33*a32*c22*b32+a13*b23*b33*c22*c32*a32+a13*b23*a33*c22*c32*b32-a13*b33*c33*c22*a22*b32-a13*b33*c33*b22*a22*c32+2*a13*b33*c33*c22*b22*a32+b13*a23*c33*b32*a22*c32-2*b13*a23*c33*a32*c22*b32-b13*a33*b33*c22*a22*c32-b13*a33*c33*c22*b22*a32+2*b13*a33*c33*c22*a22*b32-b13*a33*c33*b22*a22*c32-b13*b33*c33*c22*a22*a32+b13*c23*c33*a22*a32*b32-2*b13*b23*c33*a22*a32*c32+b13*c23*b33*a22*a32*c32+b13*c23*a33*a32*c22*b32-2*b13*c23*a33*b32*a22*c32+b13*c23*a33*a32*b22*c32-2*b13*b23*a33*c22*c32*a32+b13*a23*c33*a32*b22*c32+b13*a23*b33*c22*c32*a32+b13*a23*a33*c22*c32*b32,-a23^2*c33*b21*b11*c31+a13*b23^2*a21*c31^2+a13*c23^2*a21*b31^2+b13*a23^2*b21*c31^2+b13*c23^2*b21*a31^2+c13*a23^2*c21*b31^2+c13*b23^2*c21*a31^2-a23*b33^2*c21^2*a11-a23*c33^2*b21^2*a11-b23*a33^2*b11*c21^2-b23*c33^2*a21^2*b11-c23*a33^2*c11*b21^2-c23*b33^2*c11*a21^2-2*c13*a23*c33*b21^2*a31-c13*b23^2*a21*a31*c31-c13*b23*c23*b21*a31^2+c13*b23*b33*a21^2*c31-2*c13*b23*c33*a21^2*b31+c13*c23*a33*b21^2*a31+c13*c23*b33*a21^2*b31-b23^2*a33*c31*a11*c21+2*b23^2*a33*c31*c11*a21+2*b23^2*c33*a31*a11*c21-b23^2*c33*a31*c11*a21+b23*a33^2*c21*c11*b21+b23*a33*b33*c21^2*a11+b23*b33*c33*c11*a21^2+b23*c33^2*a21*a11*b21-b23^2*a33*c21*c11*a31-b23^2*c33*a21*a11*c31-c23^2*b33*a31*b11*a21+2*c23^2*a33*b31*b11*a21-c23^2*a33*b31*a11*b21+2*c23^2*b33*a31*a11*b21+c23*a33^2*b21*b11*c21+c23*a33*c33*b21^2*a11+c23*b33^2*a21*a11*c21+c23*b33*c33*a21^2*b11-c23^2*a33*b21*b11*a31-c23^2*b33*a21*a11*b31+2*a23^2*c33*b31*b11*c21+2*a23^2*b33*c31*c11*b21-a23^2*c33*b31*c11*b21-a23^2*b33*c31*b11*c21+a23*a33*b33*b11*c21^2+a23*a33*c33*c11*b21^2+a23*b33^2*c11*a21*c21+a23*c33^2*b11*a21*b21-a23^2*b33*c21*c11*b31-a13*a23*b23*b21*c31^2-a13*a23*c23*c21*b31^2+a13*a23*b33*c21^2*b31+a13*a23*c33*b21^2*c31-a13*b23^2*c21*c31*a31-2*a13*b23*a33*c21^2*b31+a13*b23*b33*c21^2*a31-a13*c23^2*b21*b31*a31-2*a13*c23*a33*b21^2*c31+a13*c23*c33*b21^2*a31-b13*a23^2*c21*c31*b31-b13*a23*b23*a21*c31^2+b13*a23*a33*c21^2*b31-2*b13*a23*b33*c21^2*a31-b13*b23*c23*c21*a31^2+b13*b23*a33*c21^2*a31+b13*b23*c33*a21^2*c31-b13*c23^2*a21*a31*b31-2*b13*c23*b33*a21^2*c31+b13*c23*c33*a21^2*b31-c13*a23^2*b21*b31*c31-c13*a23*c23*a21*b31^2+c13*a23*a33*b21^2*c31-b13*c23*a33*c21*a21*b31+2*b13*c23*a33*b21*a21*c31+2*b13*c23*b33*c21*a21*a31-b13*c23*c33*b21*a21*a31-2*c13*a23*b23*a31*c21*b31+c13*a23*b23*a31*b21*c31+c13*a23*b23*b31*a21*c31+c13*a23*c23*b21*b31*a31-c13*a23*a33*c21*b21*b31+2*c13*a23*b33*c21*b21*a31-c13*a23*b33*c21*a21*b31-c13*a23*b33*b21*a21*c31+2*c13*a23*c33*b21*a21*b31+c13*b23*c23*a21*a31*b31-c13*b23*a33*c21*b21*a31+2*c13*b23*a33*c21*a21*b31-c13*b23*a33*b21*a21*c31-c13*b23*b33*c21*a21*a31+2*c13*b23*c33*b21*a21*a31-c13*c23*a33*b21*a21*b31-c13*c23*b33*b21*a21*a31-2*a23*b23*c33*a31*b11*c21+a23*b23*c33*b31*c11*a21+a23*c23*a33*b31*c11*b21+a23*c23*a33*b21*b11*c31-2*a23*c23*b33*a31*c11*b21+a23*c23*b33*c31*b11*a21+a23*c23*c33*b21*b11*a31-2*a23*c23*c33*b31*b11*a21-a23*a33*b33*c21*c11*b21-a23*a33*c33*b21*b11*c21-a23*b33*c33*c11*a21*b21-a23*b33*c33*b11*c21*a21+2*a23*b33*c33*c21*b21*a11-2*a23*b23*b33*c31*c11*a21+a23*b23*b33*c21*c11*a31+a23*b23*a33*c21*c11*b31+a23*b23*a33*c31*b11*c21-2*a23*b23*a33*c31*c11*b21+a23*b23*b33*c31*a11*c21+a23*b23*c33*a31*c11*b21-2*a23*b23*c33*b31*a11*c21+a23*b23*c33*c31*a11*b21+a23*b23*c33*c31*b11*a21-2*a23*c23*a33*b31*b11*c21+a23*c23*b33*a31*b11*c21+a23*c23*b33*b31*a11*c21+a23*c23*b33*b31*c11*a21-2*a23*c23*b33*c31*a11*b21+a23*c23*c33*b31*a11*b21-2*b23*c23*a33*b31*c11*a21+b23*c23*a33*c31*a11*b21+b23*c23*b33*a31*c11*a21+b23*c23*b33*a21*a11*c31-2*b23*c23*c33*a31*a11*b21+b23*c23*c33*a21*a11*b31-b23*a33*b33*c11*a21*c21-b23*a33*c33*c11*a21*b21+2*b23*a33*c33*b11*c21*a21-b23*a33*c33*c21*b21*a11-b23*b33*c33*a21*a11*c21+b23*c23*a33*a31*b11*c21+b23*c23*a33*a31*c11*b21+b23*c23*a33*b31*a11*c21-2*b23*c23*a33*c31*b11*a21-2*b23*c23*b33*a31*a11*c21+b23*c23*c33*a31*b11*a21+2*c23*a33*b33*c11*a21*b21-c23*a33*b33*b11*c21*a21-c23*a33*b33*c21*b21*a11-c23*a33*c33*b11*a21*b21-c23*b33*c33*a21*a11*b21+2*a13*c23*b33*b21*a21*c31-a13*c23*c33*b21*a21*b31-a13*c23*b33*c21*b21*a31-a13*c23*b33*c21*a21*b31+2*a13*c23*a33*c21*b21*b31-a13*b23*c33*b21*a21*c31+2*a13*b23*c33*c21*a21*b31-a13*b23*c33*c21*b21*a31-a13*b23*b33*c21*a21*c31+2*a13*b23*a33*c21*b21*c31-2*a13*b23*c23*b31*a21*c31+a13*b23*c23*a31*b21*c31+a13*b23*c23*a31*c21*b31-a13*a23*c33*c21*b21*b31-a13*a23*b33*c21*b21*c31+a13*a23*c23*b21*b31*c31+a13*a23*b23*c21*c31*b31+b13*a23*b23*c21*c31*a31+b13*a23*c23*a31*c21*b31-2*b13*a23*c23*a31*b21*c31+b13*a23*c23*b31*a21*c31-b13*a23*a33*c21*b21*c31+2*b13*a23*b33*c21*a21*c31+2*b13*a23*c33*c21*b21*a31-b13*a23*c33*c21*a21*b31-b13*a23*c33*b21*a21*c31+b13*b23*c23*a21*a31*c31-b13*b23*a33*c21*a21*c31-b13*b23*c33*c21*a21*a31-b13*c23*a33*c21*b21*a31,a31^2*c32*c21*b12^2+a31^2*b32*b21*c12^2-a31*b32^2*c11^2*a22-a31*c32^2*b11^2*a22-c31*a32^2*b11^2*c22-c31*b32^2*a11^2*c22+c31^2*a32*a21*b12^2+c31^2*b32*b21*a12^2+b31^2*c32*c21*a12^2+b31^2*a32*a21*c12^2-b31*a32^2*c11^2*b22+b31*c32^2*a12*a11*b21+b31*c32^2*a12*b11*a21-2*b31*c32^2*a11*a21*b12-b31*c31*c32*b21*a12^2-b31*c31*b32*c21*a12^2+b31*a32^2*c12*c11*b21-2*b31*a32^2*c11*c21*b12+b31*a32^2*c12*b11*c21-b31^2*a32*c12*c21*a12+2*b31^2*a32*c12*a11*c22-b31^2*c32*a11*c12*a22-b31^2*c32*a12*a21*c12+2*b31^2*c32*a12*c11*a22-b31^2*a32*c11*a12*c22+b31*a32*b32*c11^2*a22+b31*a32^2*c11*b11*c22+b31*b32*c32*a11^2*c22+b31*c32^2*a11*b11*a22-a32*c31^2*b12*b11*a22-a32*b31^2*c12*c11*a22-c32*b31^2*a12*a11*c22-c32*a31^2*b12*b11*c22-2*a31*c32^2*b11*b21*a12+a31*c32^2*b12*a11*b21+a31*c32^2*b12*b11*a21+a31*b32^2*c12*a11*c21+a31*b32^2*c12*c11*a21-2*a31*b32^2*c11*c21*a12+2*a31^2*c32*b12*c11*b22-a31*c31*c32*a21*b12^2-a31*c31*a32*c21*b12^2-a31^2*b32*c11*b12*c22-a31*b31*b32*a21*c12^2-a31*b31*a32*b21*c12^2+a31*c32^2*b11*a11*b22-a31^2*b32*c12*c21*b12+a31*a32*b32*c11^2*b22+a31*a32*c32*b11^2*c22+a31*b32^2*c11*a11*c22+2*a31^2*b32*c12*b11*c22-a31^2*c32*b12*b21*c12-a31^2*c32*b11*c12*b22-b32*c31^2*a12*a11*b22+c31*a32*c32*b11^2*a22+c31*a32^2*b11*c11*b22+c31*b32*c32*a11^2*b22+c31*b32^2*a11*c11*a22-2*c31*b32^2*a11*a21*c12-c31^2*b32*a11*b12*a22-c31^2*b32*a12*a21*b12+2*c31^2*b32*a12*b11*a22-c31^2*a32*b11*a12*b22-c31^2*a32*b12*b21*a12+2*c31^2*a32*b12*a11*b22+c31*b32^2*a12*a11*c21+c31*b32^2*a12*c11*a21+c31*a32^2*b12*b11*c21+c31*a32^2*b12*c11*b21-2*c31*a32^2*b11*b21*c12-b32*a31^2*c12*c11*b22-2*a31*b31*c32*a12*c21*b12+c32*a31*c31*b12*b11*a22+c32*b31*c31*a12*a11*b22+b32*a31*b31*c12*c11*a22+b32*b31*c31*a12*a11*c22-c31*a32*c32*b11*a11*b22-c31*a32*b32*a11*c11*b22-c31*a32*b32*b11*c11*a22+a32*a31*b31*c12*c11*b22+a32*a31*c31*b12*b11*c22+a31*b31*c32*a12*b11*c22-2*a31*b31*c32*a12*c11*b22+a31*b31*c32*a12*b21*c12+a31*b31*b32*c12*c21*a12+a31*b31*c32*b12*a21*c12+2*a31*b32*c32*a12*b11*c21-a31*b32*c32*b11*a21*c12-a31*b32*c32*b12*c11*a21-a31*b32*c32*a11*c21*b12-a31*b32*c32*a11*b21*c12+2*a31*b32*c32*a12*c11*b21-a31*a32*b32*c11*b11*c22-a31*a32*c32*b11*c11*b22-b31*b32*c32*a11*c11*a22-b31*a32*c32*a11*b11*c22+2*b31*a32*c32*a11*c11*b22-b31*a32*c32*b11*c11*a22-b31*a32*b32*c11*a11*c22+b31*a31*b32*c11*a12*c22+b31*a31*c32*b11*c12*a22-2*b31*a31*c32*b12*c11*a22-2*b31*a31*b32*c12*a11*c22+b31*c31*a32*a12*b11*c22+b31*c31*a32*a12*c21*b12+b31*c31*a32*a12*b21*c12+b31*c31*b32*a12*a21*c12-2*b31*c31*b32*a12*c11*a22+b31*c31*a32*b11*c12*a22-2*b31*c31*a32*b12*a21*c12+b31*c31*a32*b12*c11*a22-2*b31*c31*a32*a11*b12*c22+b31*c31*c32*a12*a21*b12+b31*c31*b32*a11*c12*a22+2*b31*a32*b32*c11*c21*a12-b31*a32*b32*c12*c11*a21-b31*a32*b32*c12*a11*c21-b31*a32*c32*b11*a21*c12+2*b31*a32*c32*b12*c11*a21+2*b31*a32*c32*a11*c21*b12-b31*a32*c32*a11*b21*c12-b31*a32*c32*a12*c11*b21-b31*a32*c32*a12*b11*c21+2*b31*b32*c32*a11*a21*c12-b31*b32*c32*a12*c11*a21-b31*b32*c32*a12*a11*c21+c31*a31*c32*b11*a12*b22-2*c31*a31*b32*b11*c12*a22+c31*a31*b32*b12*c11*a22-2*c31*a31*c32*b12*a11*b22+c31*b31*c32*a11*b12*a22-2*c31*b31*c32*a12*b11*a22-2*c31*b31*a32*a11*c12*b22+c31*b31*a32*a12*c11*b22-c31*a32*c32*b12*b11*a21-c31*a32*c32*b12*a11*b21+2*c31*a32*b32*b11*a21*c12-c31*a32*b32*b12*c11*a21-c31*a32*b32*a11*c21*b12+2*c31*a32*b32*a11*b21*c12+2*c31*a32*c32*b11*b21*a12-c31*b32*c32*a11*b11*a22+2*c31*a32*b32*a11*b11*c22-c31*a32*b32*a12*c11*b21-c31*a32*b32*a12*b11*c21+2*c31*b32*c32*a11*a21*b12-c31*b32*c32*a12*b11*a21-c31*b32*c32*a12*a11*b21-a31*a32*c32*b12*b11*c21-a31*a32*c32*b12*c11*b21+2*a31*a32*c32*b11*b21*c12-a31*a32*b32*c12*c11*b21+2*a31*a32*b32*c11*c21*b12-a31*a32*b32*c12*b11*c21+a31*c31*c32*b12*b21*a12+a31*c31*b32*b12*a21*c12+a31*c31*b32*a11*c12*b22+a31*c31*b32*a11*b12*c22+a31*c31*b32*a12*c11*b22-2*a31*c31*b32*a12*b21*c12+a31*c31*b32*a12*c21*b12-2*a31*c31*b32*a12*b11*c22+a31*c31*a32*b12*b21*c12+a31*c31*a32*b11*c12*b22-2*a31*c31*a32*b12*c11*b22-a31*b32*c32*a11*b11*c22-a31*b32*c32*a11*c11*b22+2*a31*b32*c32*b11*c11*a22+a31*b31*a32*c11*b12*c22+a31*b31*a32*c12*c21*b12-2*a31*b31*a32*c12*b11*c22+a31*b31*c32*a11*c12*b22+a31*b31*c32*a11*b12*c22-b31*c32^2*a11^2*b22,b31*c32*a12^2*b11*c21+2*b31*c32*c12*a12*a11*b21-2*c31*a32*a11*c21*b12^2+c32^2*b21*a11^2*b12-c31^2*a22*b12^2*a11-b31^2*a22*c12^2*a11-b31^2*c22*a12^2*c11-a31^2*b22*c12^2*b11+a32^2*c21*b11^2*c12-c31*a32*a12*b11^2*c22-2*c31*b32*a12^2*b11*c21+c31*b32*c11*b21*a12^2-c31*b32*b12*a11^2*c22+2*c31*b32*c12*a11^2*b22-c31*c32*b12*a11^2*b22+c31^2*b22*a11*a12*b12+c31^2*a22*b11*b12*a12+c31*c32*b21*a12^2*b11-c31*c32*a12*b11^2*a22+c31*c32*a21*b12^2*a11+a31*c31*a22*b12^2*c11+a31*c31*c22*b12^2*a11+a31*a32*c21*b12^2*c11+a31*a32*b21*c12^2*b11-a31*a32*c22*b11^2*c12-a31*a32*b22*c11^2*b12+a31*b31*b22*c12^2*a11+a31*b31*a22*c12^2*b11-2*a31*b32*b11*a21*c12^2+a31*b32*a11*b21*c12^2-a31*b32*b12*c11^2*a22+2*a31*b32*a12*c11^2*b22-2*a31*c32*b12^2*c11*a21+a31*c32*a11*c21*b12^2-a31*c32*c12*b11^2*a22+2*a31*c32*a12*b11^2*c22+a31^2*c22*b11*b12*c12+a31^2*b22*c11*c12*b12-b31*a32*a12*c11^2*b22+b31*a32*b11*a21*c12^2-2*b31*a32*a11*b21*c12^2+2*b31*a32*b12*c11^2*a22+b31*b32*a21*c12^2*a11+c31*c32*a11*b11*a12*b22+b32*c32*b21*c11*a11*a12+b32*c32*a11*a12*b11*c21+b32*c32*a11*b12*c11*a21-2*b32*c32*a21*c11*b11*a12+b32*c32*a21*b11*a11*c12+a32*b32*a21*c11*b11*c12+a32*b32*c21*c11*a11*b12+b31*b32*c21*a12^2*c11-b31*b32*c22*a11^2*c12-b31*b32*a12*c11^2*a22-2*b31*c32*c11*b21*a12^2+2*b31*c32*b12*a11^2*c22-b31*c32*c12*a11^2*b22+b31*c31*c22*a12^2*b11+b31*c31*b22*a12^2*c11+b31^2*a22*c11*c12*a12+b31^2*c22*a11*a12*c12+c31*a32*b12^2*c11*a21+2*c31*a32*c12*b11^2*a22-a32*b32*a21*c11^2*b12-a32*c32*a12*b11^2*c21-a32*c32*a21*b11^2*c12-a32^2*c21*c11*b11*b12-a32^2*b21*c11*b11*c12-a32*b32*a12*c11^2*b21-b32^2*a21*c11*a11*c12-b32^2*c21*c11*a11*a12-b32*c32*a11^2*c21*b12-b32*c32*b21*a11^2*c12-c32^2*b21*b11*a11*a12-c32^2*a21*b11*a11*b12-2*a32*b32*c21*b11*a11*c12+a32*c32*b11*a11*c21*b12+a32*c32*b21*b11*a11*c12+a32*c32*a21*c11*b11*b12-2*a32*c32*b21*c11*a11*b12+a32*c32*b11*a12*c11*b21+a32*b32*c11*a12*b11*c21+a32*b32*c11*a11*b21*c12+2*c31*a32*c12*b12*a11*b21+c31*b32*a12*a11*b11*c22+2*c31*a32*b12*a12*b11*c21-2*c31*a32*b12*b11*c11*a22+c31*a32*b12*a11*b11*c22+2*c31*b32*c12*a12*b11*a21-c31*b32*c12*a12*a11*b21+2*c31*b32*b12*a12*a11*c21-c31*b32*c12*a11*a21*b12-c31*a32*c12*b11*b21*a12-2*c31*a32*c12*b11*a11*b22-c31*a32*c12*b12*b11*a21+c31*c32*b11*a11*b12*a22-c31*c32*a21*b11*b12*a12+c31*a32*c11*b11*a12*b22-c31*a32*c11*b12*b21*a12+c31*a32*c11*b12*a11*b22-2*c31*b32*c12*a11*b11*a22-c31*c32*b21*a11*a12*b12+c31*b32*b12*a11*c11*a22-c31*b32*b12*a12*c11*a21+c31*b32*c11*a12*b11*a22-2*c31*b32*c11*a12*a11*b22-2*b31*a32*c12*b11*c11*a22+b31*a32*c12*a11*c11*b22+2*b31*a32*c12*a12*c11*b21-b31*a32*c12*b12*c11*a21-b31*c32*b12*a12*a11*c21-b31*c32*c12*a11*a21*b12+b31*c32*c12*a11*b11*a22-2*b31*c32*b12*a11*c11*a22+2*b31*c32*b12*a12*c11*a21+b31*c32*c11*a12*b11*a22+b31*c32*c11*a12*a11*b22+b31*b32*c11*a11*c12*a22-b31*b32*a21*c11*c12*a12-b31*b32*c21*a11*a12*c12+b31*b32*c22*c11*a11*a12-b31*c32*c12*a12*b11*a21-b31*c31*a22*c12*a12*b11-b31*c31*b22*a11*a12*c12-b31*c31*c22*a11*a12*b12+b31*a32*a12*c11*b11*c22-b31*a32*a12*c12*b11*c21-b31*a32*b12*c11*c21*a12-2*b31*a32*b12*c11*a11*c22-b31*c31*a22*b12*a12*c11+2*b31*c31*a22*c12*b12*a11+2*b31*a32*b12*c12*a11*c21-2*b31*c32*a12*a11*b11*c22+b31*a32*b11*c12*a11*c22+2*a31*c31*b22*c12*a12*b11-a31*c31*b22*c12*b12*a11-a31*c31*b22*b12*a12*c11-a31*b31*c22*c12*a12*b11-a31*b32*c12*a12*c11*b21-a31*b32*b12*c12*a11*c21+a31*b32*b12*c11*a11*c22-a31*b32*b12*c11*c21*a12-2*a31*b32*c12*a11*c11*b22-a31*c31*c22*b11*b12*a12-a31*b31*c22*c12*b12*a11-a31*b31*a22*c11*c12*b12-a31*b31*b22*c11*c12*a12-2*a31*c32*b12*a11*b11*c22-a31*c32*c12*b11*b21*a12+a31*c32*c12*b11*a11*b22+2*a31*c32*c12*b12*b11*a21-a31*c32*c12*b12*a11*b21-2*a31*c32*c11*b11*a12*b22+2*a31*c32*c11*b12*b21*a12+a31*c32*c11*b12*a11*b22-a31*c32*b12*a12*b11*c21+a31*c32*b12*b11*c11*a22+a31*b32*c12*b11*c11*a22-a31*a32*b21*c11*c12*b12-a31*a32*c21*b11*b12*c12-a31*c31*a22*b11*b12*c12+a31*a32*c22*c11*b11*b12+a31*a32*b22*c11*b11*c12+2*a31*b31*c22*b12*a12*c11+2*a31*b32*a12*c12*b11*c21-2*a31*b32*a12*c11*b11*c22+a31*b32*b11*c12*a11*c22+2*a31*b32*c12*b12*c11*a21+a32^2*b21*c11^2*b12-c31^2*b22*a12^2*b11+c32^2*a21*b11^2*a12+b32^2*c21*a11^2*c12+b32^2*a21*c11^2*a12-a31^2*c22*b12^2*c11,-b31*c32^2*a21*b21*a12+a32*b31*b32*c21*a21*c12+c31^2*a32*b22*b11*a22+b31*a32*b32*c22*c11*a21-b31^2*a32*a11*c22^2-b31^2*c32*c11*a22^2-a31^2*b32*b11*c22^2-a31^2*c32*c11*b22^2+c31*b32^2*a21^2*c12+a31*b32^2*c21^2*a12+a31*c32^2*b21^2*a12+b31*c32^2*a21^2*b12-c31^2*a32*a11*b22^2-c31^2*b32*b11*a22^2+b31*a32^2*c21^2*b12+c31*a32^2*b21^2*c12+2*c31*b32^2*a21*a11*c22-2*c31^2*a32*b22*a21*b12+c31^2*a32*b22*b21*a12+c31^2*a32*b21*b12*a22+c31^2*b32*a22*a11*b22+c31^2*b32*a22*a21*b12-2*c31^2*b32*a22*b21*a12+c31^2*b32*a21*a12*b22-c31*a32^2*b22*b11*c21-c31*a32^2*b22*c11*b21+2*c31*a32^2*b21*b11*c22-c31*b32^2*a22*a11*c21-c31*b32^2*a22*c11*a21+a31^2*b32*c22*c21*b12-2*a31^2*b32*c22*b21*c12+a31^2*b32*c22*c11*b22+a31*b31*a32*b11*c22^2+a31*b31*b32*a11*c22^2+a31*c31*c32*a11*b22^2+a31*c31*a32*c11*b22^2-a31*b32^2*c22*a11*c21-a31*b32^2*c22*c11*a21+2*a31*b32^2*c21*c11*a22-a31*c32^2*b22*a11*b21-a31*c32^2*b22*b11*a21+2*a31*c32^2*b21*b11*a22+a31^2*c32*b22*b21*c12+a31^2*c32*b22*b11*c22+a31^2*b32*c21*c12*b22+a31^2*c32*b21*b12*c22-2*a31^2*c32*b22*c21*b12+b31*c31*b32*c11*a22^2+b31*c31*c32*b11*a22^2-b31*a32^2*c22*b11*c21-b31*a32^2*c22*c11*b21+2*b31*a32^2*c21*c11*b22-b31*c32^2*a22*a11*b21-b31*c32^2*a22*b11*a21+2*b31*c32^2*a21*a11*b22+b31^2*a32*c22*c11*a22-2*b31^2*a32*c22*a21*c12+b31^2*a32*c22*c21*a12+b31^2*a32*c21*c12*a22+b31^2*c32*a22*a11*c22+b31^2*c32*a22*a21*c12-2*b31^2*c32*a22*c21*a12+b31^2*c32*a21*a12*c22-b31*a32^2*c21*b21*c12-c31*a32^2*b21*c21*b12-a32*a31*b32*c21^2*b12-a32*a31*c32*b21^2*c12-a32*b31*b32*c21^2*a12-a32*c31*c32*b21^2*a12-a31*b32^2*c21*a21*c12-c31*b32^2*a21*c21*a12-b32*c31*c32*a21^2*b12-b32*b31*c32*a21^2*c12-a31*c32^2*b21*a21*b12-a31*b31*c32*a22*b11*c22-a31*b31*b32*c22*c11*a22+2*a31*b31*c32*a22*c21*b12-a31*b31*c32*a21*b12*c22-a31*b31*c32*a21*c12*b22-a31*b31*c32*b22*a11*c22+2*a31*b31*c32*b22*c21*a12-a31*b31*c32*b21*a12*c22-a31*c31*a32*b22*b11*c22-a31*c31*a32*b22*b21*c12+2*a31*c31*a32*b22*c21*b12-a31*c31*a32*b21*b12*c22+2*a31*c31*b32*a22*b11*c22-a31*c31*b32*a22*c11*b22+2*a31*c31*b32*a22*b21*c12-a31*c31*b32*a22*c21*b12-a31*c31*b32*a21*b12*c22-a31*c31*b32*a21*c12*b22-a31*c31*b32*b22*a11*c22-a31*c31*b32*b22*c21*a12+2*a31*c31*b32*b21*a12*c22-a31*c31*c32*b22*b11*a22+2*a31*c31*c32*b22*a21*b12-a31*c31*c32*b22*b21*a12-a31*c31*c32*b21*b12*a22+a31*a32*b32*c22*b11*c21+a31*a32*b32*c22*c11*b21-2*a31*a32*b32*c21*c11*b22+a31*a32*c32*b22*b11*c21+a31*a32*c32*b22*c11*b21-2*a31*a32*c32*b21*b11*c22-2*a31*b32*c32*a22*b11*c21-2*a31*b32*c32*a22*c11*b21+a31*b32*c32*a21*b11*c22+a31*b32*c32*a21*c11*b22+a31*b32*c32*b22*a11*c21+a31*b32*c32*b21*a11*c22-a31*b31*b32*c21*c12*a22-a31*b31*b32*c22*c21*a12-a31*b31*a32*c21*c12*b22-a31*b31*a32*c22*c21*b12+2*a31*b31*a32*c22*b21*c12-a31*b31*a32*c22*c11*b22+2*a31*b31*b32*c22*a21*c12-a31*b31*c32*a22*b21*c12+2*a31*b31*c32*a22*c11*b22-b31*c31*a32*b21*a12*c22-b31*c31*b32*a22*a11*c22-b31*c31*b32*a22*a21*c12+2*b31*c31*b32*a22*c21*a12-b31*c31*b32*a21*a12*c22-b31*c31*c32*a22*a11*b22-b31*c31*c32*a22*a21*b12+2*b31*c31*c32*a22*b21*a12-b31*c31*c32*a21*a12*b22-b31*c31*a32*a22*b11*c22-b31*c31*a32*a22*c11*b22-b31*c31*a32*a22*b21*c12-b31*c31*a32*a22*c21*b12+2*b31*c31*a32*a21*b12*c22+2*b31*c31*a32*a21*c12*b22+2*b31*c31*a32*b22*a11*c22-b31*c31*a32*b22*c21*a12+b31*a32*b32*c22*a11*c21-2*b31*a32*b32*c21*c11*a22+b31*a32*c32*a22*b11*c21+b31*a32*c32*a22*c11*b21+b31*a32*c32*a21*b11*c22-2*b31*a32*c32*a21*c11*b22-2*b31*a32*c32*b22*a11*c21+b31*a32*c32*b21*a11*c22+b31*b32*c32*a22*a11*c21+b31*b32*c32*a22*c11*a21-2*b31*b32*c32*a21*a11*c22+c31*a32*b32*a22*b11*c21+c31*a32*b32*a22*c11*b21-2*c31*a32*b32*a21*b11*c22+c31*a32*b32*a21*c11*b22+c31*a32*b32*b22*a11*c21-2*c31*a32*b32*b21*a11*c22+c31*a32*c32*b22*a11*b21+c31*a32*c32*b22*b11*a21-2*c31*a32*c32*b21*b11*a22+c31*b32*c32*a22*a11*b21+c31*b32*c32*a22*b11*a21-2*c31*b32*c32*a21*a11*b22+a32*a31*b32*c21*b21*c12+a32*a31*c32*b21*c21*b12+a32*b31*c32*a21*b21*c12-2*a32*b31*c32*a21*c21*b12+a32*b31*c32*b21*c21*a12-2*a32*c31*b32*a21*b21*c12+a32*c31*b32*a21*c21*b12+a32*c31*b32*b21*c21*a12+a32*c31*c32*b21*a21*b12+b32*a31*c32*a21*b21*c12+b32*a31*c32*a21*c21*b12-2*b32*a31*c32*b21*c21*a12+b32*b31*c32*a21*c21*a12+b32*c31*c32*a21*b21*a12,-a33*c31*c32*b11*b12*a12-b33*a31*c32*c12*b12*a11-c33*a31*b32*c12*b12*a11-a13*b31^2*c12^2*a32-a13*c31^2*b12^2*a32-b13*a31^2*c12^2*b32-b13*c31^2*a12^2*b32-c13*b31^2*a12^2*c32-c13*a31^2*b12^2*c32+a33*c32^2*b11^2*a12+a33*b32^2*c11^2*a12+b33*c32^2*a11^2*b12+b33*a32^2*c11^2*b12+c33*b32^2*a11^2*c12+c33*a32^2*b11^2*c12+b33*c31*b32*a12^2*c11-b33*a32^2*c11*b11*c12+b33*c31*c32*a12^2*b11+b33*a31*a32*c12^2*b11+b33*a31*b32*c12^2*a11-b33*a32*b32*c11^2*a12-b33*c32^2*b11*a11*a12-c33*b32^2*c11*a11*a12-c33*b32*c32*a11^2*b12-2*c33*c31*a32*b12^2*a11-2*c33*c31*b32*a12^2*b11-c33*a32^2*c11*b11*b12-c33*a32*c32*b11^2*a12+c33*a31*a32*b12^2*c11+c33*a31*c32*b12^2*a11+c33*b31*b32*a12^2*c11+c33*b31*c32*a12^2*b11+a13*a31*b31*c12^2*b32-a13*a31*c11*c12*b32^2+a13*a31*c31*b12^2*c32-a13*a31*b11*b12*c32^2+a13*b31^2*c12*a12*c32-a13*b31*c32^2*b11*a12+2*a13*b31*c32^2*b12*a11-a13*c31*b32^2*c11*a12+2*a13*c31*b32^2*c12*a11+a13*c31^2*b12*a12*b32-2*b33*b31*a32*c12^2*a11-2*b33*b31*c32*a12^2*c11-b13*b31*c11*c12*a32^2+b13*b31*c31*a12^2*c32-b13*b31*a11*a12*c32^2-b13*c31*a32^2*c11*b12+2*b13*c31*a32^2*c12*b11+b13*a31*b31*c12^2*a32+b13*a31^2*b12*c12*c32+2*b13*a31*c32^2*b11*a12-b13*a31*c32^2*b12*a11+b13*c31^2*b12*a12*a32+c13*a31*c31*b12^2*a32+c13*a31^2*c12*b12*b32+2*c13*a31*b32^2*c11*a12-c13*a31*b32^2*c12*a11+c13*b31^2*c12*a12*a32+2*c13*b31*a32^2*c11*b12-c13*b31*a32^2*c12*b11+c13*b31*c31*a12^2*b32-c13*c31*b11*b12*a32^2-c13*c31*a11*a12*b32^2-a33*c32^2*b11*a11*b12-a33*a32*b32*c11^2*b12-a33*a32*c32*b11^2*c12-a33*b32^2*c11*a11*c12+a33*b31*b32*c12^2*a11+a33*c31*a32*b12^2*c11+a33*c31*c32*b12^2*a11-2*a33*a31*b32*c12^2*b11-2*a33*a31*c32*b12^2*c11+a33*b31*a32*c12^2*b11-b33*b32*c32*a11^2*c12+b13*c31*a32*b32*c11*a12-2*b13*c31*a32*b32*c12*a11+b13*c31*a32*c32*b12*a11-2*b13*c31*a32*c32*b11*a12+b13*c31*b32*a11*a12*c32-c13*a31*b31*b12*c12*a32-2*c13*a31*a32*b32*c11*b12+c13*a31*a32*b32*c12*b11+c13*a31*a32*b11*b12*c32-c13*a31*b31*c12*a12*b32-c13*a31*c31*b12*a12*b32+c13*a31*b32*c32*b12*a11-2*c13*a31*b32*c32*b11*a12+2*c13*a31*b31*b12*a12*c32-c13*b31*c31*b12*a12*a32-2*c13*b31*a32*b32*c11*a12+c13*b31*a32*b32*c12*a11-2*c13*b31*a32*c32*b12*a11+c13*b31*a32*c32*b11*a12+c13*b31*b32*a11*a12*c32+c13*c31*a32*b32*b12*a11+c13*c31*a32*b32*b11*a12+2*a33*a31*b32*c11*c12*b12+2*a33*b31*c32*b12*a12*c11-a33*b31*b32*c11*c12*a12-a33*b31*a32*c11*c12*b12+2*a33*a31*c32*b11*b12*c12-a33*c31*a32*b11*b12*c12-a33*b31*c32*c12*b12*a11-a33*b31*c32*c12*a12*b11-a33*c31*b32*b12*a12*c11+a33*a32*b32*c11*b11*c12-a33*c31*b32*c12*b12*a11+2*a33*c31*b32*c12*a12*b11+a33*a32*c32*c11*b11*b12+a33*b32*c32*c11*a11*b12+a33*b32*c32*b11*a11*c12-2*a33*b32*c32*c11*b11*a12-b33*a31*b32*c11*c12*a12-b33*a31*a32*c11*c12*b12-b33*c31*c32*a11*a12*b12-b33*c31*b32*a11*a12*c12+2*b33*c31*a32*c12*b12*a11-b33*c31*a32*c12*a12*b11-b33*c31*a32*b12*a12*c11+2*b33*b31*c32*a11*a12*c12+2*b33*b31*a32*c11*c12*a12-b33*a31*c32*c12*a12*b11+2*b33*a31*c32*b12*a12*c11+b33*a32*b32*c11*a11*c12+b33*a32*c32*c11*b11*a12+b33*a32*c32*b11*a11*c12-2*b33*a32*c32*c11*a11*b12+b33*b32*c32*c11*a11*a12+c33*a32*c32*b11*a11*b12+c33*a32*b32*c11*a11*b12-2*c33*a32*b32*b11*a11*c12+c33*a32*b32*c11*b11*a12+2*c33*c31*b32*a11*a12*b12+2*c33*c31*a32*b11*b12*a12-c33*b31*c32*a11*a12*b12-c33*b31*b32*a11*a12*c12+2*c33*b31*a32*c12*b12*a11-c33*b31*a32*c12*a12*b11-c33*b31*a32*b12*a12*c11-c33*a31*c32*b11*b12*a12+2*c33*a31*b32*c12*a12*b11-c33*a31*b32*b12*a12*c11-c33*a31*a32*b11*b12*c12+c33*b32*c32*b11*a11*a12-a13*a31*c31*c12*b12*b32+a13*a31*b32*c32*c12*b11+a13*a31*b32*c32*c11*b12-a13*a31*b31*b12*c12*c32+2*a13*b31*c31*b12*c12*a32+a13*b31*a32*c11*c12*b32-2*a13*b31*a32*c32*c11*b12+a13*b31*a32*c32*c12*b11-a13*b31*c31*c12*a12*b32+a13*b31*b32*c32*c11*a12-2*a13*b31*b32*c32*c12*a11-a13*b31*c31*b12*a12*c32+a13*c31*a32*b32*c11*b12-2*a13*c31*a32*b32*c12*b11+a13*c31*a32*b11*b12*c32-2*a13*c31*b32*c32*b12*a11+a13*c31*b32*c32*b11*a12-b13*a31*c31*b12*c12*a32+b13*a31*a32*c11*c12*b32+b13*a31*a32*c32*c11*b12-2*b13*a31*a32*c32*c12*b11+2*b13*a31*c31*c12*a12*b32-2*b13*a31*b32*c32*c11*a12+b13*a31*b32*c32*c12*a11-b13*a31*b31*c12*a12*c32-b13*a31*c31*b12*a12*c32-b13*b31*c31*c12*a12*a32+b13*b31*a32*c32*c12*a11+b13*b31*a32*c32*c11*a12,b13*b33*a32*c32*c12*a11-a13*b33*c31*b12*a12*c32+a13*b13*c31*b32*a12*c32-b13*b33*c31*c12*a12*a32-2*c13*b33*a32*b32*c11*a12+2*a33*c33*b32*c12*a12*b11-c33^2*b32*a12^2*b11+a13^2*b31*b12*c32^2+a13^2*c31*c12*b32^2+b13^2*a31*a12*c32^2+b13^2*c31*c12*a32^2+c13^2*a31*a12*b32^2+c13^2*b31*b12*a32^2-a33^2*b32*c12^2*b11-a33^2*c32*b12^2*c11-b33^2*a32*c12^2*a11-b33^2*c32*a12^2*c11-c33^2*a32*b12^2*a11+b33*c33*b32*a12^2*c11+b33*c33*c32*a12^2*b11+b33^2*a32*c11*c12*a12+b33^2*c32*a11*a12*c12+c33^2*a32*b11*b12*a12+c33^2*b32*a11*a12*b12+b13*b33*a31*c12^2*a32-b13^2*a31*c12*c32*a32-b13^2*c31*a12*a32*c32-b13*b33*c11*c12*a32^2+b13*b33*c31*a12^2*c32-b13*b33*a11*a12*c32^2+b13*c33*b31*a12^2*c32-2*b13*c33*c31*a12^2*b32-b13*c33*a32^2*c11*b12+2*b13*c33*a32^2*c12*b11-b13*c13*b31*c12*a32^2-b13*c13*c31*b12*a32^2-b13*a33*c32^2*b12*a11+2*b13*a33*c32^2*b11*a12-2*b13*a33*a31*c12^2*b32+b13*a33*b31*c12^2*a32-c13*a33*b32^2*c12*a11+2*c13*a33*b32^2*c11*a12-2*c13*b33*b31*a12^2*c32+c13*b33*c31*a12^2*b32+2*c13*b33*a32^2*c11*b12-c13*b33*a32^2*c12*b11-c13*c33*b11*b12*a32^2+c13*c33*b31*a12^2*b32-c13*c33*a11*a12*b32^2+c13*c33*a31*b12^2*a32-c13^2*a31*b12*b32*a32-c13^2*b31*a12*a32*b32-2*c13*a33*a31*b12^2*c32+c13*a33*c31*b12^2*a32+a33^2*c32*b11*b12*c12+a33^2*b32*c11*c12*b12+a33*b33*a32*c12^2*b11+a33*b33*b32*c12^2*a11+a33*c33*a32*b12^2*c11+a33*c33*c32*b12^2*a11+a13*a33*b31*c12^2*b32-a13^2*b31*c12*c32*b32-a13^2*c31*b12*b32*c32-a13*b13*a31*b12*c32^2-a13*b13*b31*a12*c32^2-a13*c13*a31*c12*b32^2-a13*c13*c31*a12*b32^2-a13*a33*c11*c12*b32^2+a13*a33*c31*b12^2*c32-a13*a33*b11*b12*c32^2+2*a13*b33*c32^2*b12*a11-a13*b33*c32^2*b11*a12+a13*b33*a31*c12^2*b32-2*a13*b33*b31*c12^2*a32+a13*c33*a31*b12^2*c32-2*a13*c33*c31*b12^2*a32+2*a13*c33*b32^2*c12*a11-a13*c33*b32^2*c11*a12+b13*b33*a32*c32*c11*a12-b13*b33*a31*c12*a12*c32-2*b13*c33*a32*c32*b11*a12+b13*c33*b32*a11*a12*c32-b13*c33*a31*b12*c12*a32+2*b13*c33*a31*c12*a12*b32-b13*c33*a31*b12*a12*c32-b13*c33*b31*c12*a12*a32+2*b13*c33*c31*b12*a12*a32+b13*c33*a32*b32*c11*a12-2*b13*c33*a32*b32*c12*a11+b13*c33*a32*c32*b12*a11-2*c13*a33*a32*b32*c11*b12+c13*a33*a32*b11*b12*c32+c13*a33*b32*c32*b12*a11-2*c13*a33*b32*c32*b11*a12+2*c13*a33*a31*c12*b12*b32-c13*a33*b31*b12*c12*a32-c13*a33*b31*c12*a12*b32+2*c13*a33*b31*b12*a12*c32-c13*a33*c31*b12*a12*b32+c13*a33*a32*b32*c12*b11+c13*b33*a32*c32*b11*a12+c13*b33*b32*a11*a12*c32-c13*b33*a31*b12*c12*a32-c13*b33*a31*c12*a12*b32+2*c13*b33*a31*b12*a12*c32+2*c13*b33*b31*c12*a12*a32-c13*b33*c31*b12*a12*a32+c13*b33*a32*b32*c12*a11-2*c13*b33*a32*c32*b12*a11-c13*c33*b31*b12*a12*a32+c13*c33*a32*b32*b12*a11+c13*c33*a32*b32*b11*a12-c13*c33*a31*b12*a12*b32-a33*b33*b32*c11*c12*a12+2*a33*b33*c32*b12*a12*c11-a33*b33*c32*c12*a12*b11-a33*b33*c32*c12*b12*a11-a33*c33*a32*b11*b12*c12-a33*c33*b32*b12*a12*c11-a33*c33*b32*c12*b12*a11-a33*c33*c32*b11*b12*a12-b33*c33*a32*b12*a12*c11-b33*c33*a32*c12*a12*b11+2*b33*c33*a32*c12*b12*a11-b33*c33*b32*a11*a12*c12-b33*c33*c32*a11*a12*b12+a13*b13*b31*c12*c32*a32-2*a13*b13*c31*a32*c12*b32+a13*b13*c31*a32*b12*c32+a13*c13*a31*b12*b32*c32+a13*c13*b31*a32*c12*b32-2*a13*c13*b31*a32*b12*c32+a13*c13*b31*b32*a12*c32+a13*c13*c31*b12*b32*a32-a13*a33*c31*c12*b12*b32+a13*a33*b32*c32*c12*b11+a13*a33*b32*c32*c11*b12-a13*a33*b31*b12*c12*c32-a13*b33*c31*c12*a12*b32+a13*b33*a32*c11*c12*b32+a13*b33*a32*c32*c12*b11-2*a13*b33*a32*c32*c11*b12+a13*b33*b32*c32*c11*a12-2*a13*b33*b32*c32*c12*a11-a13*b33*a31*b12*c12*c32+2*a13*b33*b31*c12*a12*c32+2*a13*b33*c31*b12*c12*a32+a13*c33*a32*b32*c11*b12+a13*c33*a32*b11*b12*c32-2*a13*c33*b32*c32*b12*a11+a13*c33*b32*c32*b11*a12-a13*c33*a31*c12*b12*b32+2*a13*c33*b31*b12*c12*a32-a13*c33*b31*c12*a12*b32-a13*c33*b31*b12*a12*c32+2*a13*c33*c31*b12*a12*b32-2*a13*c33*a32*b32*c12*b11+b13*c13*a31*a32*c12*b32+b13*c13*a31*a32*b12*c32-2*b13*c13*a31*b32*a12*c32+b13*c13*b31*a12*a32*c32+b13*c13*c31*a12*a32*b32+2*b13*a33*c31*c12*a12*b32-b13*a33*c31*b12*a12*c32+b13*a33*a32*c11*c12*b32-2*b13*a33*a32*c32*c12*b11+b13*a33*a32*c32*c11*b12-2*b13*a33*b32*c32*c11*a12+b13*a33*b32*c32*c12*a11+2*b13*a33*a31*b12*c12*c32-b13*a33*b31*c12*a12*c32-b13*a33*c31*b12*c12*a32+a13*b13*a31*c12*c32*b32-a33*b33*a32*c11*c12*b12,2*a13*c13*a23*b22*b21*c12+2*b13*c13*a23*b22*a11*c22+2*b13*c23^2*a12*a11*b22+a13*b23*c23*a11*c12*b22+a23*c13*c23*b12*b21*a12+c13*b23*c23*a12*b11*a22+a13^2*b23*c22*b21*c12-b13^2*a23*a11*c22^2-b13^2*c23*c11*a22^2-c13^2*a23*a11*b22^2-c13^2*b23*b11*a22^2-a13^2*b23*b11*c22^2-a13^2*c23*c11*b22^2+b13*a23^2*b21*c12^2+c13*a23^2*c21*b12^2+a13*b23^2*a21*c12^2+c13*b23^2*c21*a12^2+a13*c23^2*a21*b12^2+b13*c23^2*b21*a12^2+a13^2*c23*b22*c21*b12+a13*b13*a23*b11*c22^2+a13*b13*b23*a11*c22^2+a13*c13*a23*c11*b22^2+a13*c13*c23*a11*b22^2-a13*b23^2*c12*a11*c22+2*a13*b23^2*c12*c11*a22-a13*b23^2*c11*a12*c22+a13^2*c23*b21*b12*c22-2*a13^2*c23*b22*b21*c12+a13^2*c23*b22*b11*c22+a13^2*b23*c21*c12*b22-2*a13^2*b23*c22*c21*b12+a13^2*b23*c22*c11*b22-a13*c23^2*b12*a11*b22+2*a13*c23^2*b12*b11*a22-a13*c23^2*b11*a12*b22+b13^2*a23*c22*c11*a22+b13^2*a23*c22*a21*c12-2*b13^2*a23*c22*c21*a12+b13^2*a23*c21*c12*a22+b13^2*c23*a22*a11*c22-2*b13^2*c23*a22*a21*c12+b13^2*c23*a22*c21*a12+b13^2*c23*a21*a12*c22-b13*c23^2*a12*b11*a22-b13*c23^2*a11*b12*a22+b13*c13*b23*c11*a22^2+b13*c13*c23*b11*a22^2-b13*a23^2*c12*b11*c22+2*b13*a23^2*c12*c11*b22-b13*a23^2*c11*b12*c22+2*c13*a23^2*b12*b11*c22-c13*a23^2*b12*c11*b22-c13*a23^2*b11*c12*b22+2*c13*b23^2*a12*a11*c22-c13*b23^2*a12*c11*a22-c13*b23^2*a11*c12*a22+c13^2*a23*b22*b11*a22+c13^2*a23*b22*a21*b12-2*c13^2*a23*b22*b21*a12+c13^2*a23*b21*b12*a22+c13^2*b23*a22*a11*b22-2*c13^2*b23*a22*a21*b12+c13^2*b23*a22*b21*a12+c13^2*b23*a21*a12*b22-a23*b13*b23*a21*c12^2-a23*a13*b23*b21*c12^2-a23*a13*c23*c21*b12^2-b13*a23^2*c12*c21*b12-c13*a23^2*b12*b21*c12-a23*c13*c23*a21*b12^2-b23*b13*c23*c21*a12^2-b23*c13*c23*b21*a12^2-a13*b23^2*c12*c21*a12-c13*b23^2*a12*a21*c12-a13*c23^2*b12*b21*a12-b13*c23^2*a12*a21*b12-a13*c13*a23*b22*c21*b12-a13*c13*c23*b21*b12*a22-a13*c13*b23*b22*a11*c22-a13*b13*b23*c21*c12*a22-a13*c13*b23*b21*a12*c22-a13*c13*b23*a22*c11*b22-a13*c13*b23*a21*c12*b22-a13*c13*b23*a22*b21*c12+2*a13*c13*b23*a21*b12*c22-a13*c13*a23*b22*b11*c22+2*a13*b13*c23*a21*c12*b22+2*a13*c13*b23*a22*c21*b12-a13*c13*b23*b22*c21*a12-a13*c13*c23*b22*a21*b12-a13*c13*a23*b21*b12*c22+2*a13*c13*c23*b22*b21*a12+a13*a23*b23*c12*b11*c22-2*a13*a23*b23*c12*c11*b22+a13*a23*b23*c11*b12*c22-2*a13*a23*c23*b12*b11*c22+a13*a23*c23*b12*c11*b22+a13*a23*c23*b11*c12*b22+a13*b23*c23*a12*b11*c22+a13*b23*c23*a12*c11*b22+a13*b23*c23*a11*b12*c22-2*a13*b23*c23*b12*c11*a22-2*a13*b23*c23*b11*c12*a22+2*a13*c13*b23*a22*b11*c22-a13*c13*c23*b22*b11*a22-a13*b13*c23*b21*a12*c22-a13*b13*c23*b22*c21*a12-a13*b13*c23*b22*a11*c22-a13*b13*c23*a21*b12*c22-a13*b13*c23*a22*c21*b12+2*a13*b13*c23*a22*b21*c12+2*a13*b13*c23*a22*c11*b22-a13*b13*c23*a22*b11*c22+2*a13*b13*b23*c22*c21*a12-a13*b13*b23*c22*a21*c12-a13*b13*b23*c22*c11*a22-a13*b13*a23*c21*c12*b22+2*a13*b13*a23*c22*c21*b12-a13*b13*a23*c22*b21*c12-a13*b13*a23*c22*c11*b22-b13*c13*a23*a22*b11*c22-b13*c13*a23*a22*c11*b22-b13*c13*a23*a22*b21*c12-b13*c13*a23*a22*c21*b12-b13*c13*a23*a21*b12*c22-b13*c13*a23*a21*c12*b22+2*b13*c13*a23*b22*c21*a12+2*b13*c13*a23*b21*a12*c22-b13*c13*b23*a22*a11*c22+2*b13*c13*b23*a22*a21*c12-b13*c13*b23*a22*c21*a12-b13*c13*b23*a21*a12*c22-b13*c13*c23*a22*a11*b22+2*b13*c13*c23*a22*a21*b12-b13*c13*c23*a22*b21*a12-b13*c13*c23*a21*a12*b22+b13*a23*b23*c12*a11*c22-2*b13*a23*b23*c12*c11*a22+b13*a23*b23*c11*a12*c22+b13*a23*c23*a12*b11*c22-2*b13*a23*c23*a12*c11*b22+b13*a23*c23*a11*b12*c22-2*b13*a23*c23*a11*c12*b22+b13*a23*c23*b12*c11*a22+b13*a23*c23*b11*c12*a22-2*b13*b23*c23*a12*a11*c22+b13*b23*c23*a12*c11*a22+b13*b23*c23*a11*c12*a22+c13*a23*c23*b12*a11*b22-2*c13*a23*c23*b12*b11*a22+c13*a23*b23*b12*c11*a22+c13*a23*b23*b11*c12*a22-2*c13*a23*b23*a12*b11*c22+c13*a23*b23*a12*c11*b22-2*c13*a23*b23*a11*b12*c22+c13*a23*b23*a11*c12*b22+c13*a23*c23*b11*a12*b22-2*c13*b23*c23*a12*a11*b22+c13*b23*c23*a11*b12*a22+a23*a13*b23*c12*c21*b12+a23*a13*c23*b12*b21*c12+a23*b13*c23*b12*a21*c12+a23*b13*b23*c12*c21*a12-2*a23*b13*c23*a12*b21*c12+a23*b13*c23*a12*c21*b12+a23*c13*b23*a12*b21*c12-2*a23*c13*b23*a12*c21*b12+a23*c13*b23*b12*a21*c12-2*b23*a13*c23*b12*a21*c12+b23*a13*c23*a12*b21*c12+b23*a13*c23*a12*c21*b12+b23*b13*c23*a12*a21*c12+b23*c13*c23*a12*a21*b12,a13*a32*c11*c12*b31^2-a33*a31*c31*b11*b12*c12+b13*b32*a11*a12*c31^2-a33*c31^2*b12^2*a11-a33*b31^2*c12^2*a11-b33*c31^2*a12^2*b11-b33*a31^2*c12^2*b11-c33*b31^2*a12^2*c11-c33*a31^2*b12^2*c11+c13*c31*b11^2*a32^2+c13*c31*a11^2*b32^2+a13*a31*c11^2*b32^2+a13*a31*b11^2*c32^2+b13*b31*c11^2*a32^2+b13*b31*a11^2*c32^2-a33*a31*b32*c11^2*b12-a33*a31*c32*b11^2*c12+a33*a31*b31*c12^2*b11+a33*a31*c31*b12^2*c11+b33*c31^2*a11*a12*b12+2*b33*c31*b32*a11^2*c12-b33*c31*c32*a11^2*b12+b33*a31^2*c11*c12*b12+b33*a31*b31*c12^2*a11-b33*a31*a32*c11^2*b12+2*b33*a31*b32*c11^2*a12+b33*b31*c31*a12^2*c11-b33*b31*a32*c11^2*a12-b33*b31*c32*a11^2*c12+2*c33*b31*c32*a11^2*b12-c33*c31*a32*b11^2*a12-c33*c31*b32*a11^2*b12+c33*b31^2*a11*a12*c12+c33*b31*c31*a12^2*b11-c33*b31*b32*a11^2*c12+c33*a31^2*b11*b12*c12+c33*a31*c31*b12^2*a11-c33*a31*a32*b11^2*c12+2*c33*a31*c32*b11^2*a12-a13*b31*b11*a11*c32^2-a13*b31*a32*c11^2*b32+a13*b31^2*c32*c12*a11-2*a13*b31^2*c32*c11*a12-a13*c31*c11*a11*b32^2-a13*c31*a32*b11^2*c32+a13*c31^2*b32*b12*a11-2*a13*c31^2*b32*b11*a12+a13*a32*b11*b12*c31^2-2*b13*c31^2*a32*b12*a11+b13*c31^2*a32*b11*a12-b13*c31*c11*b11*a32^2-b13*c31*b32*a11^2*c32+b13*b32*c11*c12*a31^2-b13*a31*b11*a11*c32^2-b13*a31*a32*c11^2*b32-2*b13*a31^2*c32*c11*b12+b13*a31^2*c32*c12*b11-c13*a31*c11*a11*b32^2-c13*a31*a32*b11^2*c32+c13*a31^2*b32*c11*b12-2*c13*a31^2*b32*c12*b11+c13*b31^2*a32*c11*a12-2*c13*b31^2*a32*c12*a11-c13*b31*c11*b11*a32^2-c13*b31*b32*a11^2*c32+c13*c32*b11*b12*a31^2+c13*c32*a11*a12*b31^2+a33*c31^2*b11*b12*a12+2*a33*c31*a32*b11^2*c12-a33*c31*c32*b11^2*a12+a33*b31^2*c11*c12*a12+2*a33*b31*a32*c11^2*b12-a33*b31*b32*c11^2*a12+b33*c31*a32*c11*b11*a12+b33*b31*c32*c11*a11*a12+b33*b31*a32*c11*a11*c12+b33*a31*c32*c11*a11*b12+b33*a31*c32*b11*a11*c12-2*b33*a31*c32*c11*b11*a12-2*b33*a31*b32*c11*a11*c12+b33*a31*a32*c11*b11*c12-b33*a31*c31*c12*b12*a11-2*a33*b31*a32*c11*b11*c12+2*a33*b31*c31*c12*b12*a11+a33*c31*c32*b11*a11*b12+a33*c31*b32*c11*a11*b12-2*a33*c31*b32*b11*a11*c12+a33*c31*b32*c11*b11*a12-2*a33*c31*a32*c11*b11*b12-b33*a31*b31*c11*c12*a12+b33*c31*c32*b11*a11*a12-2*b33*c31*b32*c11*a11*a12+b33*c31*a32*c11*a11*b12-2*b33*c31*a32*b11*a11*c12-a13*c31*b31*c32*b12*a11-a13*b32*a31*c11*c12*b31+a13*c31*a32*c11*b11*b32-a13*c31*a31*b32*c11*b12+2*a13*c31*a31*b32*c12*b11-2*a13*a31*b32*c11*b11*c32+a13*b31*b32*c11*a11*c32-a13*b31*c31*a32*c11*b12-a13*b31*c31*a32*c12*b11-a13*b31*c31*b32*c12*a11+2*a13*b31*c31*b32*c11*a12+a13*b31*a32*c11*b11*c32+2*a13*b31*a31*c32*c11*b12-a13*b31*a31*c32*c12*b11+a13*c31*b32*b11*a11*c32+2*a13*c31*b31*c32*b11*a12-a13*c32*a31*b11*b12*c31+2*b13*c31*a31*c32*b12*a11-b13*c31*a31*c32*b11*a12-b13*c31*b31*a32*c11*a12+2*b13*c31*b31*a32*c12*a11+b13*c31*a32*c11*a11*b32+b13*c31*a32*b11*a11*c32-b13*a32*a31*c11*c12*b31-b13*c32*b31*a11*a12*c31+b13*a31*b32*c11*a11*c32+2*b13*a31*c31*a32*c11*b12-b13*a31*c31*a32*c12*b11-b13*a31*c31*b32*c12*a11-b13*a31*c31*b32*c11*a12+b13*a31*a32*c11*b11*c32-b13*a31*b31*c32*c12*a11+2*b13*a31*b31*c32*c11*a12-2*b13*b31*a32*c11*a11*c32+2*c13*b31*c31*a32*b12*a11-c13*b31*c31*a32*b11*a12+c13*b31*a32*c11*a11*b32+c13*b31*a32*b11*a11*c32-2*c13*c31*a32*b11*a11*b32-c13*a32*a31*b11*b12*c31-c13*b32*b31*a11*a12*c31+c13*a31*b32*b11*a11*c32-c13*a31*b31*c32*b11*a12-c13*a31*c31*b32*b12*a11+2*c13*a31*c31*b32*b11*a12+c13*a31*a32*c11*b11*b32-c13*a31*b31*a32*c11*b12+2*c13*a31*b31*a32*c12*b11-c13*a31*b31*c32*b12*a11-c13*b31*a31*b32*c11*a12+2*c13*b31*a31*b32*c12*a11-a33*a31*b31*c11*c12*b12-a33*b31*c31*c12*a12*b11-a33*b31*c31*b12*a12*c11+a33*a31*c32*c11*b11*b12+a33*a31*b32*c11*b11*c12-2*a33*b31*c32*c11*a11*b12+a33*b31*c32*b11*a11*c12+a33*b31*c32*c11*b11*a12+a33*b31*b32*c11*a11*c12+2*b33*a31*c31*c12*a12*b11-b33*a31*c31*b12*a12*c11-b33*b31*c31*a11*a12*c12+2*c33*a31*b31*b12*a12*c11+c33*c31*b32*b11*a11*a12+c33*c31*a32*b11*a11*b12-2*c33*b31*c32*b11*a11*a12+c33*b31*b32*c11*a11*a12-2*c33*b31*a32*c11*a11*b12+c33*b31*a32*b11*a11*c12+c33*b31*a32*c11*b11*a12-c33*b31*c31*a11*a12*b12-2*c33*a31*c32*b11*a11*b12+c33*a31*b32*c11*a11*b12+c33*a31*b32*b11*a11*c12-2*c33*a31*b32*c11*b11*a12+c33*a31*a32*c11*b11*b12-c33*a31*c31*b11*b12*a12-c33*a31*b31*c12*b12*a11-c33*a31*b31*c12*a12*b11,2*a13*c13*c33*b31*a12*b32-a13*b13*c33*b32*a11*c32-2*a13*a33*b33*c11*c12*b32+a13*a33*c33*b32*c11*b12-2*c13^2*b33*a31*b12*a32-a13*c13*c33*b12*b32*a31-a13^2*b33*b11*c32^2-a13^2*c33*c11*b32^2-b13^2*a33*a11*c32^2-b13^2*c33*c11*a32^2-c13^2*a33*a11*b32^2-c13^2*b33*b11*a32^2+b13*c33^2*a12^2*b31+a13*c33^2*b12^2*a31+c13*b33^2*a12^2*c31+a13*b33^2*c12^2*a31+b13*a33^2*c12^2*b31+c13*a33^2*b12^2*c31-b33*b13*c33*a12^2*c31-c13*b33^2*c12*a12*a31-b33*c13*c33*a12^2*b31-a13*b33^2*c12*a12*c31+b13^2*a33*c12*c32*a31+b13^2*a33*c12*c31*a32+b13^2*a33*a32*c11*c32-2*b13^2*a33*c31*a12*c32-2*b13^2*c33*a31*c12*a32-a33*c13*c33*b12^2*a31-a33*b13*b33*c12^2*a31-b13*a33^2*c12*b12*c31-c13*a33^2*c12*b12*b31-a33*a13*b33*c12^2*b31-a33*a13*c33*b12^2*c31-b13*c13*a33*a32*c11*b32-b13*c13*a33*a32*b11*c32+2*b13*c13*a33*b32*a11*c32-b13*c13*a33*a31*c12*b32-b13*c13*a33*a31*b12*c32-b13*c13*a33*b31*c12*a32+2*b13*c13*a33*b31*a12*c32-b13*c13*a33*c31*b12*a32+2*b13*c13*a33*c31*a12*b32+2*b13*c13*b33*a31*c12*a32-b13*c13*b33*a12*a31*c32-b13*c13*b33*a12*a32*c31-b13*c13*b33*a32*a11*c32+2*b13*c13*c33*a31*b12*a32-b13*c13*c33*a12*a32*b31-b13*c13*c33*a32*a11*b32-b13*c13*c33*a12*a31*b32-2*b13*a33*b33*c11*c12*a32+b13*a33*b33*c32*c12*a11+b13*a33*b33*c32*c11*a12+b13*a33*c33*a32*c11*b12+b13*a33*c33*a32*c12*b11-2*b13*a33*c33*b32*c12*a11-2*b13*a33*c33*b32*c11*a12+b13*a33*c33*c32*b12*a11+b13*a33*c33*c32*b11*a12+b13*b33*c33*a32*c12*a11+b13*b33*c33*a32*c11*a12-2*b13*b33*c33*a11*a12*c32+c13*a33*b33*b32*c11*a12-2*c13*a33*b33*c32*b12*a11-2*c13*a33*b33*c32*b11*a12-2*c13*a33*c33*b11*b12*a32+c13*a33*c33*b32*b12*a11+c13*a33*c33*b32*b11*a12+c13*a33*b33*a32*c11*b12+c13*a33*b33*a32*c12*b11+c13*b33*c33*a32*b12*a11+c13*b33*c33*a32*b11*a12-2*c13*b33*c33*a11*a12*b32+c13*a33*b33*b32*c12*a11+a33*b13*b33*c12*a12*c31+a33*b13*c33*c12*b12*a31-2*a33*b13*c33*c12*a12*b31+a33*b13*c33*b12*a12*c31+a33*c13*b33*c12*b12*a31+a33*c13*b33*c12*a12*b31-2*a33*c13*b33*b12*a12*c31+a33*c13*c33*b12*a12*b31+a33*a13*b33*c12*b12*c31+a33*a13*c33*c12*b12*b31+b33*b13*c33*c12*a12*a31+b33*c13*c33*b12*a12*a31-2*b33*a13*c33*c12*b12*a31+b33*a13*c33*c12*a12*b31+b33*a13*c33*b12*a12*c31-a13*b13*a33*c12*c31*b32-a13*b13*a33*b32*c11*c32-a13*b13*a33*c12*c32*b31+2*a13*b13*a33*c31*b12*c32-a13*b13*b33*c12*c31*a32-a13*b13*b33*a32*c11*c32-a13*b13*b33*c12*c32*a31+2*a13*b13*b33*c31*a12*c32+2*a13*b13*c33*a31*c12*b32-a13*b13*c33*a31*b12*c32+2*a13*b13*c33*b31*c12*a32-a13*b13*c33*b31*a12*c32-a13*b13*c33*c31*b12*a32-a13*b13*c33*c31*a12*b32+2*a13*b13*c33*a32*c11*b32-a13*b13*c33*a32*b11*c32+2*a13*c13*a33*b31*c12*b32-a13*c13*a33*b12*b32*c31-a13*c13*a33*b32*b11*c32-a13*c13*a33*b12*b31*c32-a13*c13*b33*a31*c12*b32+2*a13*c13*b33*a31*b12*c32-a13*c13*b33*b31*c12*a32-a13*c13*b33*b31*a12*c32+2*a13*c13*b33*c31*b12*a32-a13*c13*b33*c31*a12*b32-a13*c13*b33*a32*c11*b32+2*a13*c13*b33*a32*b11*c32-a13*c13*b33*b32*a11*c32-a13*c13*c33*b12*b31*a32-a13*c13*c33*a32*b11*b32+a13*a33*b33*c32*c12*b11+a13*a33*b33*c32*c11*b12+a13*a33*c33*b32*c12*b11-2*a13*a33*c33*b11*b12*c32-2*a13*b33*c33*a32*c11*b12-2*a13*b33*c33*a32*c12*b11+a13*b33*c33*b32*c12*a11+a13*b33*c33*b32*c11*a12+a13*b33*c33*c32*b12*a11+a13*b33*c33*c32*b11*a12+b13^2*c33*a12*a31*c32+b13^2*c33*a12*a32*c31+b13^2*c33*a32*a11*c32-b13*c33^2*a32*b12*a11-b13*c33^2*a32*b11*a12+2*b13*c33^2*a11*a12*b32+b13*c13*c33*b11*a32^2+b13*c13*b33*c11*a32^2+2*b13*a33^2*c11*c12*b32-b13*a33^2*c32*c11*b12-b13*a33^2*c32*c12*b11-c13*b33^2*a32*c11*a12-c13*b33^2*a32*c12*a11+2*c13*b33^2*a11*a12*c32+c13^2*a33*b12*b32*a31+c13^2*a33*b12*b31*a32+c13^2*a33*a32*b11*b32-2*c13^2*a33*b31*a12*b32+c13^2*b33*a12*a31*b32+c13^2*b33*a12*a32*b31+c13^2*b33*a32*a11*b32-c13*a33^2*b32*c11*b12-c13*a33^2*b32*c12*b11+2*c13*a33^2*b11*b12*c32-b13*c33^2*b12*a12*a31-a13*c33^2*b12*a12*b31+a13^2*b33*c12*c32*b31+a13^2*b33*c12*c31*b32+a13^2*b33*b32*c11*c32-2*a13^2*b33*c31*b12*c32-2*a13^2*c33*b31*c12*b32+a13^2*c33*b12*b31*c32+a13^2*c33*b12*b32*c31+a13^2*c33*b32*b11*c32+a13*b13*a33*b11*c32^2+a13*b13*b33*a11*c32^2+a13*c13*a33*c11*b32^2+a13*c13*c33*a11*b32^2+2*a13*b33^2*c11*c12*a32-a13*b33^2*c32*c12*a11-a13*b33^2*c32*c11*a12+2*a13*c33^2*b11*b12*a32-a13*c33^2*b32*b12*a11-a13*c33^2*b32*b11*a12,2*a13*c13*a33*b31*c11*b21-a13*b13*c23*a31*b11*c31-2*c13*a23*a33*c11*b11*b31-a13*c13*a33*b31*b11*c21-b13^2*a23*a11*c31^2-b13^2*c23*c11*a31^2+b13*c33^2*a11^2*b21+b13*a33^2*c11^2*b21+a13*b33^2*c11^2*a21+a13*c33^2*b11^2*a21-a13^2*b23*b11*c31^2-a13^2*c23*c11*b31^2-c13^2*b23*b11*a31^2+c13*b33^2*a11^2*c21+c13*a33^2*b11^2*c21-c13^2*a23*a11*b31^2+b13*a33*b33*c11*a11*c21-2*b13*a33*c33*c11*a11*b21+b13*a33*c33*c11*b11*a21+b13*a33*c33*b11*c21*a11+b13*b33*c33*c11*a11*a21-b13*c13*a33*c31*b11*a21+2*b13*c13*a33*c31*a11*b21-b13*c13*b33*a31*a11*c21+2*b13*c13*b33*a31*c11*a21-b13*c13*b33*a21*a11*c31-b13*c13*c33*a31*a11*b21+2*b13*c13*c33*a31*b11*a21-b13*c13*c33*a21*a11*b31-2*b13*a23*a33*c11*b11*c31+b13*a23*b33*c11*a11*c31+b13*a23*c33*c11*b11*a31-2*b13*a23*c33*c11*a11*b31+b13*a23*c33*b11*a11*c31+b13*b23*a33*c11*a11*c31+b13*b23*c33*c11*a11*a31+b13*c23*a33*c11*b11*a31-2*b13*c23*a33*c11*a11*b31+b13*c23*a33*b11*a11*c31+b13*c23*b33*c11*a11*a31-2*b13*c23*c33*b11*a11*a31-b13*c13*a23*a31*c11*b31-b13*c13*a23*a31*b11*c31+2*b13*c13*a23*b31*a11*c31-b13*c13*b23*a11*a31*c31-b13*c13*c23*a11*a31*b31-b13*c13*a33*a31*b11*c21-b13*c13*a33*a31*c11*b21+2*b13*c13*a33*b31*a11*c21-b13*c13*a33*b31*c11*a21+a13*a23*b33*c11*b11*c31+a13*a23*c33*c11*b11*b31+a13*b23*a33*c11*b11*c31-2*a13*b23*b33*c11*a11*c31-2*a13*b23*c33*c11*b11*a31-a13*b13*c33*c31*a11*b21-a13*b13*c33*c31*b11*a21-a13*c13*a23*b11*b31*c31-a13*c13*b23*a31*c11*b31+2*a13*c13*b23*a31*b11*c31+c13*b23*a33*c11*a11*b31-2*c13*b23*a33*b11*a11*c31-2*c13*b23*b33*c11*a11*a31+c13*b23*c33*b11*a11*a31+c13*c23*a33*b11*a11*b31+c13*c23*b33*b11*a11*a31+a13*b23*c33*b11*a11*c31+a13*c23*a33*c11*b11*b31-2*a13*c23*b33*c11*b11*a31+a13*c23*b33*c11*a11*b31+a13*c23*b33*b11*a11*c31-2*a13*c23*c33*b11*a11*b31+a13*a33*b33*c11*b11*c21+a13*a33*c33*c11*b11*b21-a13*c13*b23*b31*a11*c31-a13*c13*c23*b11*b31*a31-a13*c13*a33*b21*b11*c31+2*a13*c13*b33*a31*b11*c21-a13*c13*b33*a31*c11*b21-a13*c13*b33*b31*a11*c21-a13*c13*b33*b31*c11*a21-a13*c13*b33*c31*a11*b21+2*a13*c13*b33*c31*b11*a21-a13*c13*c33*b21*b11*a31-a13*c13*c33*b31*b11*a21+2*a13*c13*c33*b31*a11*b21+2*a13*b13*c33*a31*c11*b21-a13*b13*b33*c31*c11*a21+2*a13*b13*b33*c31*a11*c21+2*a13*b13*c33*b31*c11*a21-a13*b13*b33*c21*c11*a31-a13*b13*a33*c31*c11*b21+2*a13*b13*a33*c31*b11*c21-a13*b13*c33*b31*a11*c21-a13*b13*a33*c21*c11*b31-a13*b13*c23*b31*a11*c31-a13*b13*b23*c11*c31*a31+2*a13*b13*c23*a31*c11*b31-a13*b13*a23*c11*c31*b31-a13*b13*c33*a31*b11*c21+a13*b33*c33*c11*a11*b21-2*a13*b33*c33*c11*b11*a21+a13*b33*c33*b11*c21*a11+a13*b23*c33*c11*a11*b31-2*c13*a23*b33*b11*a11*c31+c13*a23*c33*b11*a11*b31+c13*a23*b33*c11*b11*a31+c13*a23*b33*c11*a11*b31+c13*a33*b33*c11*a11*b21+c13*a33*b33*c11*b11*a21-2*c13*a33*b33*b11*c21*a11+c13*a33*c33*b11*a11*b21+c13*b33*c33*b11*a11*a21+c13*b23*a33*c11*b11*a31+c13^2*a33*b21*b11*a31-2*c13^2*a33*b31*a11*b21+c13^2*a33*b31*b11*a21-2*c13^2*b33*a31*b11*a21+c13^2*b33*a31*a11*b21+c13^2*b33*a21*a11*b31+2*c13*a23*a33*b11^2*c31-c13*a23*c33*b11^2*a31-c13*a33^2*c11*b11*b21-c13*a33*c33*b11^2*a21-c13*b33^2*c11*a11*a21-c13*b33*c33*a11^2*b21+2*c13*b23*b33*a11^2*c31-c13*b23*c33*a11^2*b31-c13*c23*a33*b11^2*a31-c13*c23*b33*a11^2*b31+c13^2*a23*b11*b31*a31+c13^2*b23*a11*a31*b31+a13*c13*a23*c11*b31^2+a13*c13*c23*a11*b31^2-a13*a23*b33*c11^2*b31-a13*a23*c33*b11^2*c31-2*a13^2*c33*b31*c11*b21+a13^2*b33*c31*c11*b21-2*a13^2*b33*c31*b11*c21+a13^2*b33*c21*c11*b31-b13*a33^2*c11*b11*c21-b13*a33*b33*c11^2*a21+b13^2*c23*a11*a31*c31+b13^2*a33*c21*c11*a31-2*b13^2*a33*c31*a11*c21+b13^2*a33*c31*c11*a21-2*b13^2*c33*a31*c11*a21+b13^2*c33*a31*a11*c21+b13^2*c33*a21*a11*c31+b13*c13*c23*b11*a31^2+2*b13*a23*a33*c11^2*b31-b13*a23*b33*c11^2*a31-b13*b23*a33*c11^2*a31-b13*b23*c33*a11^2*c31+b13*c13*b23*c11*a31^2+b13^2*a23*c11*c31*a31+a13^2*c33*b21*b11*c31+a13^2*c33*b31*b11*c21+a13^2*c23*b11*b31*c31+a13^2*b23*c11*c31*b31-a13*b33^2*c11*a11*c21-a13*c33^2*b11*a11*b21-a13*a33*b33*c11^2*b21-a13*a33*c33*b11^2*c21-a13*b23*a33*c11^2*b31+2*a13*b23*b33*c11^2*a31-a13*c23*a33*b11^2*c31+2*a13*c23*c33*b11^2*a31+a13*b13*a23*b11*c31^2+a13*b13*b23*a11*c31^2-b13*c33^2*b11*a11*a21-b13*b33*c33*a11^2*c21-b13*c23*b33*a11^2*c31+2*b13*c23*c33*a11^2*b31,-c23*a12*a22*b11^2*c21+a13*a21*c11^2*b22^2+a13*a21*b11^2*c22^2+b13*a22^2*c11^2*b21+b13*b21*a11^2*c22^2-a23*a11*c21^2*b12^2-a23*a11*b21^2*c12^2+c13*a22^2*b11^2*c21+c13*b22^2*a11^2*c21-b23*a12^2*b11*c21^2-b23*b11*a21^2*c12^2-c23*a12^2*c11*b21^2-c23*b12^2*c11*a21^2-2*a23*b21*c12*b11*c11*a22-a23*b21*c12*b12*c11*a21-2*a23*b21*b12*c11*a11*c22-a23*b21*a12*c12*b11*c21+a23*b21*a12*c11*b11*c22+a23*c11*c12*b22*b11*a21+a23*c11*b12*b22*a11*c21+a23*b11*c12*b21*a11*c22+a23*b11*b12*c22*c11*a21+2*c13*b21*c12*a21*a11*b22+a13*b11*a22*c22*c11*b21-a13*b11*c22*a21*c21*b12-a13*b21*c12*b22*a11*c21+a13*b11*c22*b22*a11*c21+2*a13*c21*c12*b22*b11*a21-a13*c21*c12*b21*b11*a22-a13*c21*b12*a21*c11*b22-a13*c21*b12*b21*a11*c22-a13*c21*b12*a22*c11*b21+2*a13*c21*a12*b21*b11*c22+2*a13*b21*b12*c22*c11*a21+2*a13*b21*a12*c21*c11*b22+a13*c11*c22*b22*a11*b21-2*a13*c11*c22*b22*b11*a21-a13*c11*b22*a21*b21*c12+a13*c11*a22*b22*b11*c21-a13*b21*c12*a21*b11*c22-b13*a21*c12*b21*a11*c22+2*b13*c21*c12*a22*a11*b21-b13*c21*c12*a21*a11*b22+2*b13*c21*b12*a21*a11*c22-b13*c21*a12*a22*c11*b21-b13*c21*a12*a21*b11*c22-b13*c21*a12*a21*c11*b22-b13*a21*c12*a22*b11*c21+2*b13*a21*b12*c21*c11*a22+2*b13*a21*a12*c22*c11*b21-2*b13*c11*c22*a22*a11*b21+b13*c11*c22*a22*b11*a21+b13*c11*b22*a22*a11*c21-b13*c11*a22*a21*b21*c12+b13*a11*c22*a22*b11*c21-b13*a11*c22*b21*c21*a12+b13*a11*b22*c22*c11*a21+2*c13*b21*b12*a22*a11*c21-c13*b21*b12*a21*a11*c22-c13*b21*a12*a22*b11*c21-c13*b21*a12*a21*b11*c22-c13*b21*a12*a21*c11*b22+2*c13*a21*c12*b21*b11*a22-c13*a21*b12*b22*a11*c21-c13*a21*b12*a22*c11*b21+2*c13*a21*a12*b22*b11*c21+c13*b11*c22*a22*a11*b21-2*c13*b11*b22*a22*a11*c21+c13*b11*b22*a22*c11*a21-c13*b11*a22*a21*c21*b12+c13*a11*c22*b22*b11*a21+c13*a11*b22*a22*c11*b21-c13*a11*b22*b21*c21*a12+2*a23*c21*c12*b12*a11*b21-a23*c21*c12*b12*b11*a21-2*a23*c21*c12*b11*a11*b22+a23*c21*b12*a11*b11*c22-2*a23*c21*b12*b11*c11*a22-a23*c21*a12*b12*c11*b21+a23*c21*a12*b11*c11*b22+a23*b21*c12*a11*c11*b22+a13*b12*b22*a11*c21^2-2*a13*a12*b22*b11*c21^2+a13*c12*b21^2*a11*c22-2*a13*a12*c22*c11*b21^2-a13*c11*b22^2*a11*c21+a13*c11*a22*b21^2*c12-a13*b22*a22*c11^2*b21-a13*b11*b21*a11*c22^2+a13*b11*a22*c21^2*b12-a13*c22*a22*b11^2*c21-2*b13*b12*a22*a11*c21^2+b13*a12*a22*b11*c21^2+b13*c12*a21^2*b11*c22-2*b13*b12*c22*c11*a21^2+b13*c11*b22*a21^2*c12-b13*c11*a22^2*b11*c21-b13*b22*a22*c11^2*a21-b13*a11*a21*b11*c22^2+b13*a11*b22*c21^2*a12-b13*c22*b22*a11^2*c21-2*c13*c12*a22*a11*b21^2+c13*a12*a22*c11*b21^2-2*c13*c12*b22*b11*a21^2+c13*b12*a21^2*c11*b22+c13*b11*c22*a21^2*b12-c13*b11*a22^2*c11*b21-c13*c22*a22*b11^2*a21+c13*a11*c22*b21^2*a12-c13*a11*a21*c11*b22^2-c13*c22*b22*a11^2*b21-a23*c21*a12*b11^2*c22+2*a23*c21*c12*b11^2*a22+a23*b12*a12*b11*c21^2+a23*c21*b12^2*c11*a21+a23*c12*a12*c11*b21^2+a23*b21*b11*a21*c12^2+2*a23*b21*b12*c11^2*a22-a23*b21*a12*c11^2*b22-a23*b12*a21*c11^2*b22-a23*c12*a21*b11^2*c22+2*b23*c21*c12*a11^2*b22-b23*c21*b12*a11^2*c22+b23*c21*a12^2*c11*b21+b23*b12*a12*a11*c21^2+b23*a21*a11*b21*c12^2-b23*a21*b12*c11^2*a22+2*b23*a21*a12*c11^2*b22-b23*a12*a22*c11^2*b21-b23*c12*b21*a11^2*c22+b23*c12*b12*c11*a21^2+c23*b21*a12^2*b11*c21-c23*b21*c12*a11^2*b22+2*c23*b21*b12*a11^2*c22+c23*c12*a12*a11*b21^2+2*c23*a21*a12*b11^2*c22-c23*a21*c12*b11^2*a22+c23*c12*b12*b11*a21^2+c23*a21*a11*c21*b12^2-c23*b12*b22*a11^2*c21-b23*c21*c12*a12*a11*b21+2*b23*c21*c12*a12*b11*a21-2*b23*c21*c12*a11*b11*a22-b23*c21*b12*a12*c11*a21+b23*c21*b12*a11*c11*a22+b23*c21*a12*a11*b11*c22-2*b23*c21*a12*a11*c11*b22-2*b23*a21*c12*a11*c11*b22+b23*a21*c12*b11*c11*a22-b23*a21*c12*a12*c11*b21-b23*a21*b12*c12*a11*c21+b23*a21*b12*c11*a11*c22-2*b23*a21*a12*c11*b11*c22+b23*c11*c12*a22*a11*b21+b23*c11*a12*a22*b11*c21+b23*a11*c12*a21*b11*c22+b23*a11*a12*c22*c11*b21-c23*b21*c12*a12*b11*a21+c23*b21*c12*a11*b11*a22-c23*b21*b12*a12*a11*c21+2*c23*b21*b12*a12*c11*a21-2*c23*b21*b12*a11*c11*a22-2*c23*b21*a12*a11*b11*c22+c23*b21*a12*a11*c11*b22-c23*a21*c12*b12*a11*b21+c23*a21*c12*b11*a11*b22-2*c23*a21*b12*a11*b11*c22+c23*a21*b12*b11*c11*a22-c23*a21*b12*a12*b11*c21-2*c23*a21*a12*b11*c11*b22+c23*b11*b12*a22*a11*c21+c23*b11*a12*a22*c11*b21+c23*a11*b12*a21*c11*b22+c23*a11*a12*b22*b11*c21,c13*b22*b21*c21*a12^2-2*c13*a22*b12*b21*a11*c22-a13*b12*b22*c21*a21*c12-a23*c22*c12*b11^2*a22-2*a23*b22*b11*a21*c12^2+2*b23*c22*b12*a12*c11*a21-a13*a22*b21^2*c12^2-a13*a22*c21^2*b12^2-b13*b22*a21^2*c12^2-b13*b22*c21^2*a12^2-c13*c22*a21^2*b12^2-c13*c22*b21^2*a12^2+a23*a12*b11^2*c22^2+a23*a12*c11^2*b22^2+b23*b12*a11^2*c22^2+b23*b12*c11^2*a22^2+c23*c12*a11^2*b22^2+c23*c12*b11^2*a22^2+2*a13*b12*b21*a11*c22^2-a13*a12*b21*b11*c22^2+2*a13*c12*b22^2*a11*c21-a13*a12*c21*c11*b22^2+a13*c12*c22*b21^2*a12-a13*c12*a21*c11*b22^2+a13*b22*a21*b21*c12^2-a13*b12*a21*b11*c22^2+a13*b12*b22*c21^2*a12+a13*c22*a21*c21*b12^2-b13*b12*a21*a11*c22^2+2*b13*a12*a21*b11*c22^2+2*b13*c12*a22^2*b11*c21-b13*b12*c21*c11*a22^2+b13*c12*c22*a21^2*b12-b13*c12*a22^2*c11*b21+b13*a22*a21*b21*c12^2-b13*a12*b21*a11*c22^2+b13*a12*a22*c21^2*b12+b13*c22*b21*c21*a12^2+2*c13*a12*a21*c11*b22^2-c13*c12*b21*b11*a22^2+2*c13*b12*a22^2*c11*b21+c13*b12*b22*a21^2*c12-c13*b12*a22^2*b11*c21+c13*a22*a21*c21*b12^2-c13*a12*b22^2*a11*c21+c13*a12*a22*b21^2*c12-c13*c12*a21*a11*b22^2-a23*b12*a11*b11*c22^2+a23*c22*a11*c21*b12^2-2*a23*c22*b12^2*c11*a21-a23*c12*a11*c11*b22^2+a23*b22*a11*b21*c12^2-a23*b22*b12*c11^2*a22+a23*c12^2*b21*b11*a22+a23*b12^2*c21*c11*a22+b23*c22*a12^2*b11*c21-b23*c22*c12*a11^2*b22-2*b23*c22*a12^2*c11*b21-b23*a12*a11*b11*c22^2-b23*c12*b11*c11*a22^2-2*b23*a22*a11*b21*c12^2+b23*a22*b11*a21*c12^2-b23*a22*a12*c11^2*b22+b23*c12^2*a21*a11*b22+b23*a12^2*c21*c11*b22-2*c23*b22*a12^2*b11*c21-c23*b22*b12*a11^2*c22+c23*b22*a12^2*c11*b21-c23*a12*a11*c11*b22^2-c23*a22*a12*b11^2*c22-c23*b12*b11*c11*a22^2-2*c23*a22*a11*c21*b12^2+c23*a22*b12^2*c11*a21+c23*b12^2*a21*a11*c22+c23*a12^2*b21*b11*c22+2*a23*b22*a12*c12*b11*c21-a23*c12*b12*a22*c11*b21-a23*c12*a12*b21*b11*c22-2*a23*c22*a12*b11*c11*b22+a23*b22*c12*b11*c11*a22+2*a23*b22*c12*b12*c11*a21-a23*b22*c12*a12*c11*b21-a23*b22*b12*c12*a11*c21+a23*b22*b12*c11*a11*c22+a23*c22*b12*b11*c11*a22-a23*c22*b12*a12*b11*c21+2*a23*c22*a12*b12*c11*b21+c13*b22*c12*a22*a11*b21+c13*a22*c12*b22*b11*a21-a23*c22*c12*b12*a11*b21+2*a23*c22*c12*b12*b11*a21+a23*c22*c12*b11*a11*b22-a23*b12*c12*a22*b11*c21-a23*b12*a12*c21*c11*b22+a13*c22*c12*b22*b11*a21+a13*c22*c12*b21*b11*a22-2*a13*c22*b12*b22*a11*c21+a13*c22*b12*a21*c11*b22-2*a13*c22*b12*a22*c11*b21+a13*c22*a12*b22*b11*c21-2*a13*b22*c12*b21*a11*c22-2*a13*b22*c12*a22*b11*c21+a13*b22*b12*c21*c11*a22+a13*b22*a12*c22*c11*b21-a13*c12*c22*b21*a21*b12+a13*c12*b22*a22*c11*b21-a13*c12*b22*b21*c21*a12+2*a13*c12*a22*b21*c21*b12+a13*b12*c22*a22*b11*c21-a13*b12*c22*b21*c21*a12+b13*c22*c12*a22*a11*b21+b13*c22*c12*a21*a11*b22+b13*c22*b12*a22*a11*c21-2*b13*c22*a12*a22*b11*c21+b13*c22*a12*a22*c11*b21-2*b13*c22*a12*a21*c11*b22-2*b13*a22*c12*a21*b11*c22-2*b13*a22*c12*b22*a11*c21+b13*a22*b12*c22*c11*a21+b13*a22*a12*c21*c11*b22-b13*c12*c22*a21*b21*a12+b13*c12*b22*a22*c11*a21+2*b13*c12*b22*a21*c21*a12-b13*c12*a22*a21*c21*b12+b13*a12*c22*b22*a11*c21-b13*a12*c22*a21*c21*b12-b13*a12*a22*c21*b21*c12+c13*b22*b12*a22*a11*c21+c13*b22*b12*a21*a11*c22+c13*b22*a12*a22*b11*c21-2*c13*b22*a12*a22*c11*b21-2*c13*b22*a12*a21*b11*c22-2*c13*a22*b12*a21*c11*b22+c13*a22*a12*b21*b11*c22+c13*b12*c22*a22*b11*a21+2*c13*b12*c22*a21*b21*a12-c13*b12*b22*a21*c21*a12-c13*b12*a22*a21*b21*c12+c13*a12*c22*b22*a11*b21-c13*a12*b22*a21*b21*c12-c13*a12*a22*b21*c21*b12+2*b23*c22*c12*a12*a11*b21-b23*c22*c12*a12*b11*a21+b23*c22*c12*a11*b11*a22-b23*c22*b12*a12*a11*c21-2*b23*c22*b12*a11*c11*a22+b23*c22*a12*a11*c11*b22+b23*a22*c12*a11*c11*b22-b23*a22*c12*b12*c11*a21+2*b23*a22*c12*a12*c11*b21+2*b23*a22*b12*c12*a11*c21-b23*a22*a12*c12*b11*c21+b23*a22*a12*c11*b11*c22-b23*c12*b12*a21*a11*c22-b23*c12*a12*a21*c11*b22-b23*a12*c12*b22*a11*c21-b23*a12*b12*c21*c11*a22-c23*b22*c12*a12*a11*b21+2*c23*b22*c12*a12*b11*a21-2*c23*b22*c12*a11*b11*a22+2*c23*b22*b12*a12*a11*c21-c23*b22*b12*a12*c11*a21+c23*b22*b12*a11*c11*a22+c23*b22*a12*a11*b11*c22+2*c23*a22*c12*b12*a11*b21-c23*a22*c12*b12*b11*a21+c23*a22*b12*a11*b11*c22+2*c23*a22*b12*a12*b11*c21-c23*a22*a12*b12*c11*b21+c23*a22*a12*b11*c11*b22-c23*b12*c12*a21*a11*b22-c23*b12*a12*a21*b11*c22-c23*a12*c12*b21*b11*a22-c23*a12*b12*b21*a11*c22,-a23*b33^2*c31*c22*a21+a23*b33*c33*c31*b21*a22-b23*b33*c23*a31*a22*c31+c23*a33*b33*a31*c22*b21+2*c23*b23*c33*a31*b21*a32-a23*b33*c23*a31*c22*b31-a23*a33*c23*b31*b22*c31+a23*b33*c33*c21*a21*b32+a33*c23^2*a31*b22*b31+c23*a33^2*b21^2*c32+c23*b33^2*a21^2*c32-a33*c23^2*a22*b31^2-b33*c23^2*b22*a31^2+a23*b33^2*c21^2*a32+a23*c33^2*b21^2*a32-b33*a23^2*b22*c31^2-c33*a23^2*c22*b31^2+b23*a33^2*c21^2*b32+b23*c33^2*a21^2*b32-a33*b23^2*a22*c31^2-c33*b23^2*c22*a31^2+c33*a23^2*b21*b31*c32+c33*b23^2*a21*a31*c32+a23*a33*b23*b22*c31^2+a23*a33*c23*c22*b31^2-a23*a33*b33*c21^2*b32-a23*a33*c33*b21^2*c32+a23^2*b33*b31*c21*c32-2*a23^2*b33*c31*b21*c32-2*a23^2*c33*b31*c21*b32+a23^2*c33*c31*b21*b32+b33*a23^2*b31*c22*c31+c33*a23^2*b31*b22*c31+a23*b33*b23*a22*c31^2+2*a23*b33^2*c21*c22*a31-a23*b33^2*c31*c21*a22-a23*b33^2*c21*a21*c32+a23*c33*c23*a22*b31^2+2*a23*c33^2*b21*b22*a31-a23*c33^2*b31*b22*a21-a23*c33^2*b31*b21*a22-a23*c33^2*b21*a21*b32-b23*c33^2*a31*b21*a22-b23*c33^2*a31*b22*a21+b23^2*a33*a31*c21*c32-2*b23^2*a33*c31*a21*c32-2*b23^2*c33*a31*c21*a32+b23^2*c33*c31*a21*a32+a33*b23^2*a31*c22*c31+c33*b23^2*a31*a22*c31-b23*a33*b33*c21^2*a32+2*b23*a33^2*c21*c22*b31-b23*a33^2*c31*c22*b21-b23*a33^2*c31*c21*b22-b23*a33^2*c21*b21*c32+b23*b33*c23*c22*a31^2-b23*b33*c33*a21^2*c32+b23*c33*c23*b22*a31^2+2*b23*c33^2*a21*a22*b31-b23*c33^2*b21*a21*a32+c23^2*a33*a31*b21*b32-2*c23^2*a33*b31*a21*b32-2*c23^2*b33*a31*b21*a32+c23^2*b33*b31*a21*a32+b33*c23^2*a31*a22*b31-c23*a33*c33*b21^2*a32-c23*a33^2*b31*c22*b21-c23*a33^2*b31*c21*b22+2*c23*a33^2*b21*b22*c31-c23*a33^2*c21*b21*b32-c23*b33*c33*a21^2*b32-c23*b33^2*a31*c22*a21-c23*b33^2*a31*c21*a22+2*c23*b33^2*a21*a22*c31-c23*b33^2*c21*a21*a32+a33*b23^2*c21*c31*a32+a33*c23^2*b21*b31*a32+b33*a23^2*c21*c31*b32+b33*c23^2*a21*a31*b32-a23*b23*a33*b31*c21*c32+2*a23*b23*a33*c31*b21*c32+2*a23*b23*c33*a31*c21*b32-a23*b23*c33*a31*b21*c32-a23*b23*c33*b31*a21*c32-a23*b23*c33*c31*a21*b32+2*a23*c23*a33*b31*c21*b32-a23*c23*a33*c31*b21*b32-a23*c23*b33*a31*c21*b32+2*a23*c23*b33*a31*b21*c32-a23*c23*b33*b31*a21*c32-a23*c23*b33*c31*a21*b32-a23*a33*b23*b31*c22*c31-2*a23*a33*b33*c21*c22*b31+a23*a33*b33*c31*c22*b21+a23*a33*b33*c31*c21*b22+a23*a33*b33*c21*b21*c32+a23*a33*c33*b31*c22*b21+a23*a33*c33*b31*c21*b22-2*a23*a33*c33*b21*b22*c31+a23*a33*c33*c21*b21*b32-a23*b33*b23*a31*c22*c31+2*a23*b33*c23*a31*b22*c31-a23*b33*c23*b31*a22*c31-2*a23*b33*c33*a31*c22*b21-2*a23*b33*c33*a31*c21*b22+a23*b33*c33*b31*c22*a21+a23*b33*c33*b31*c21*a22+a23*b33*c33*c31*b22*a21-2*a23*b33*c33*c21*b21*a32+a23*b33*c33*b21*a21*c32+2*a23*c33*b23*a31*c22*b31-a23*c33*b23*a31*b22*c31-a23*c33*b23*b31*a22*c31-a23*c33*c23*a31*b22*b31-b23*a23*b33*a31*c21*c32+2*b23*a23*b33*c31*a21*c32+2*b23*a23*c33*b31*c21*a32-b23*a23*c33*c31*b21*a32-b23*c23*a33*a31*b21*c32-b23*c23*a33*b31*c21*a32+2*b23*c23*a33*b31*a21*c32-b23*c23*a33*c31*b21*a32+2*b23*c23*b33*a31*c21*a32-b23*c23*b33*c31*a21*a32-b23*a33*c23*a31*c22*b31-b23*a33*c23*a31*b22*c31+2*b23*a33*c23*b31*a22*c31-2*b23*a33*b33*c21*c22*a31+b23*a33*b33*c31*c22*a21+b23*a33*b33*c31*c21*a22+b23*a33*b33*c21*a21*c32+b23*a33*c33*a31*c22*b21+b23*a33*c33*a31*c21*b22-2*b23*a33*c33*b31*c22*a21-2*b23*a33*c33*b31*c21*a22+b23*a33*c33*c31*b21*a22+b23*a33*c33*c31*b22*a21+b23*a33*c33*c21*b21*a32-2*b23*a33*c33*c21*a21*b32+b23*a33*c33*b21*a21*c32+b23*b33*c33*a31*c22*a21+b23*b33*c33*a31*c21*a22-2*b23*b33*c33*a21*a22*c31+b23*b33*c33*c21*a21*a32-b23*c33*c23*a31*a22*b31-c23*a23*b33*b31*c21*a32+2*c23*a23*b33*c31*b21*a32-c23*a23*c33*a31*b21*b32+2*c23*a23*c33*b31*a21*b32-c23*b23*a33*a31*c21*b32+2*c23*b23*a33*c31*a21*b32-c23*b23*c33*b31*a21*a32+c23*a33*b33*a31*c21*b22+c23*a33*b33*b31*c21*a22+c23*a33*b33*b31*c22*a21-2*c23*a33*b33*c31*b21*a22-2*c23*a33*b33*c31*b22*a21+c23*a33*b33*c21*b21*a32+c23*a33*b33*c21*a21*b32-2*c23*a33*b33*b21*a21*c32-2*c23*a33*c33*b21*b22*a31+c23*a33*c33*b31*b22*a21+c23*a33*c33*b31*b21*a22+c23*a33*c33*b21*a21*b32+c23*b33*c33*a31*b21*a22+c23*b33*c33*a31*b22*a21-2*c23*b33*c33*a21*a22*b31+c23*b33*c33*b21*a21*a32-a33*a23*b23*c21*c31*b32-a33*a23*c23*b21*b31*c32-b33*a23*b23*c21*c31*a32-b33*b23*c23*a21*a31*c32-c33*b23*c23*a21*a31*b32-c33*a23*c23*b21*b31*a32,b23*b31*a21*a22*c32^2-c33*a31*c32*b22^2*a21-a23*c31*b32*c32*b21*a22+a23*b31*c32^2*b21*a22-a23*a31*c31*b22^2*c32-a23*b31*a32*c21*c22*b32+a33*a32*c32*b21^2*c22+c23*c31*a21*a22*b32^2-a33*c31*a32*b22^2*c21+b23*a31^2*c22^2*b32+b23*c31^2*a22^2*b32+c23*a31^2*b22^2*c32+c23*b31^2*a22^2*c32-a33*b32^2*c21^2*a22-a33*c32^2*b21^2*a22-b33*a32^2*c21^2*b22-b33*c32^2*a21^2*b22-c33*a32^2*b21^2*c22-c33*b32^2*a21^2*c22+a23*b31^2*c22^2*a32+a23*c31^2*b22^2*a32+b33*a32^2*c21*b21*c22+b33*a32*b32*c21^2*a22+b33*b32*c32*a21^2*c22+b33*c32^2*b21*a21*a22-c33*a31*a32*b22^2*c21-c33*b31*b32*a22^2*c21-c33*b31*c32*a22^2*b21+2*c33*c31*a32*b22^2*a21+2*c33*c31*b32*a22^2*b21+a23*c31*b32^2*c21*a22-a23*c31^2*b22*a22*b32+b23*c31*a32^2*c21*b22-2*b23*c31*a32^2*c22*b21-b23*c31^2*b22*a22*a32-b23*a31*b31*c22^2*a32+b23*a31*c32^2*b22*a21-2*b23*a31*c32^2*b21*a22-b23*a31^2*c22*b22*c32-b23*b31*c31*a22^2*c32+b23*b31*c21*c22*a32^2-c23*b31*c31*a22^2*b32-2*c23*b31*a32^2*c21*b22+c23*b31*a32^2*c22*b21-c23*b31^2*c22*a22*a32+c23*c31*b21*b22*a32^2-c23*a31*c31*b22^2*a32+c23*a31*b32^2*c22*a21-2*c23*a31*b32^2*c21*a22-c23*a31^2*c22*b22*b32-a33*c31*c32*b22^2*a21-a33*b31*b32*c22^2*a21-a33*b31*a32*c22^2*b21+2*a33*a31*c32*b22^2*c21+2*a33*a31*b32*c22^2*b21+a33*a32*b32*c21^2*b22+a33*b32^2*c21*a21*c22+a33*c32^2*b21*a21*b22-b33*a31*a32*c22^2*b21-b33*a31*b32*c22^2*a21+2*b33*b31*a32*c22^2*a21+2*b33*b31*c32*a22^2*c21-b33*c31*b32*a22^2*c21-b33*c31*c32*a22^2*b21+a23*a31*b21*b22*c32^2+a23*a31*c21*c22*b32^2-a23*a31*b31*c22^2*b32-2*a23*b31*c32^2*b22*a21-a23*b31^2*c22*a22*c32-2*a23*c31*b32^2*c22*a21+2*c23*b31*a32*b32*c21*a22-c23*b31*a32*b32*c22*a21-c23*b31*a32*c32*b21*a22+2*c23*b31*a32*c32*b22*a21-c23*c31*a32*b32*b21*a22-c23*c31*a32*b32*b22*a21+a33*c31*a32*b21*b22*c22+a33*c31*b32*b22*a22*c21-2*a33*c31*b32*c22*a22*b21-a23*b31*a32*c32*c22*b21+a23*b31*c31*b22*a22*c32+2*a23*b31*a32*c32*c21*b22+a23*b31*c31*c22*a22*b32-2*a23*b31*c31*c22*b22*a32+2*a23*c31*a32*b32*c22*b21-a23*c31*a32*b32*c21*b22-a23*c31*a32*b21*b22*c32+2*a23*c31*b32*c32*b22*a21-a23*b31*b32*c32*c21*a22-a23*a31*b32*c32*c22*b21-a23*a31*b32*c32*c21*b22+2*a23*b31*b32*c32*c22*a21+a23*a31*c31*c22*b22*b32+a23*a31*b31*c22*b22*c32-b23*a31*b32*c32*c22*a21+2*b23*a31*b32*c32*c21*a22-b23*a31*a32*c32*c21*b22+2*b23*a31*a32*c32*c22*b21-b23*a31*a32*c21*c22*b32+b23*a31*c31*b22*a22*c32-2*b23*a31*c31*c22*a22*b32+b23*a31*c31*c22*b22*a32+b23*a31*b31*c22*a22*c32+b23*b31*c31*c22*a22*a32-b23*b31*a32*c32*c21*a22-b23*b31*a32*c32*c22*a21-b23*c31*b32*a21*a22*c32-b23*c31*a32*b32*c21*a22+2*b23*c31*a32*b32*c22*a21+2*b23*c31*a32*c32*b21*a22-b23*c31*a32*c32*b22*a21+c23*a31*b31*c22*b22*a32+c23*a31*b31*c22*a22*b32-2*c23*a31*b31*b22*a22*c32+c23*a31*c31*b22*a22*b32-c23*a31*a32*b32*c22*b21+2*c23*a31*a32*b32*c21*b22-c23*a31*a32*b21*b22*c32+2*c23*a31*b32*c32*b21*a22-c23*a31*b32*c32*b22*a21-c23*b31*b32*a21*a22*c32+c23*b31*c31*b22*a22*a32+c33*a32^2*c21*b21*b22+c33*a32*c32*b21^2*a22+c33*b32^2*c21*a21*a22+c33*b32*c32*a21^2*b22+a33*b31*a32*c21*c22*b22+a33*b31*b32*c21*c22*a22-2*a33*b31*c32*b22*a22*c21-2*a33*a31*b32*c21*c22*b22-2*a33*a31*c32*b21*b22*c22+a33*b31*c32*c22*a22*b21+a33*b31*c32*c22*b22*a21+a33*c31*b32*c22*b22*a21+a33*c31*c32*b21*b22*a22-a33*a32*b32*c21*b21*c22-a33*a32*c32*c21*b21*b22-a33*b32*c32*b21*a21*c22-a33*b32*c32*c21*a21*b22+2*a33*b32*c32*c21*b21*a22+b33*a31*a32*c21*c22*b22+b33*a31*b32*c21*c22*a22-2*b33*a31*c32*b22*a22*c21+b33*a31*c32*c22*a22*b21+b33*a31*c32*c22*b22*a21-2*b33*b31*c32*a21*a22*c22+b33*c31*a32*c22*a22*b21-2*b33*c31*a32*c22*b22*a21+b33*c31*b32*a21*a22*c22+b33*c31*c32*a21*a22*b22-b33*a32*b32*c21*a21*c22-b33*a32*c32*b21*a21*c22+2*b33*a32*c32*c21*a21*b22-b33*a32*c32*c21*b21*a22-b33*b32*c32*c21*a21*a22-2*b33*b31*a32*c21*c22*a22+b33*c31*a32*b22*a22*c21+c33*a31*a32*b21*b22*c22+c33*a31*b32*b22*a22*c21-2*c33*a31*b32*c22*a22*b21+c33*a31*b32*c22*b22*a21+c33*a31*c32*b21*b22*a22+c33*b31*a32*b22*a22*c21+c33*b31*a32*c22*a22*b21-2*c33*b31*a32*c22*b22*a21+c33*b31*b32*a21*a22*c22+c33*b31*c32*a21*a22*b22-2*c33*c31*b32*a21*a22*b22+2*c33*a32*b32*b21*a21*c22-c33*a32*b32*c21*a21*b22-c33*a32*b32*c21*b21*a22-c33*a32*c32*b21*a21*b22-c33*b32*c32*b21*a21*a22-2*c33*c31*a32*b21*b22*a22,-b23*c33*a31*c21*b21*a32-2*c23*a33*a31*b31*c22*b21+2*a33*b33*c31*b21*a21*c22-a23*a33*c31*c21*b21*b32-2*a23*b33*b31*c31*c21*a22-a23*c33*b31*c21*a21*b32+a23*c33*b31*c31*b22*a21-c23*c33*a31*b21*a21*b32-a33^2*c31*b21^2*c22-b33^2*a31*c21^2*a22-b33^2*c31*a21^2*c22-c33^2*a31*b21^2*a22-c33^2*b31*a21^2*b22+a23^2*b31^2*c21*c32+a23^2*c31^2*b21*b32+b23^2*a31^2*c21*c32+b23^2*c31^2*a21*a32+c23^2*a31^2*b21*b32+c23^2*b31^2*a21*a32-a33^2*b31*c21^2*b22+c23*a33*a31*b21^2*c32+2*c23*a33*b31^2*c22*a21-c23*a33*b31^2*c21*a22-2*c23*a33*c31*b21^2*a32+2*c23*b33*a31^2*c22*b21-c23*b33*a31^2*c21*b22+c23*b33*b31*a21^2*c32-2*c23*b33*c31*a21^2*b32-c23*c33*b21*b22*a31^2-c23*c33*a21*a22*b31^2+c23*c33*a31*b21^2*a32+c23*c33*b31*a21^2*b32-c23^2*a31*b21*b31*a32-c23^2*a31*b31*a21*b32+a33^2*b31*c21*b21*c22+a33^2*c31*c21*b21*b22+a33*b33*a31*c21^2*b22+a33*b33*b31*c21^2*a22+a33*c33*a31*b21^2*c22+a33*c33*c31*b21^2*a22+b33^2*a31*c21*a21*c22+b33^2*c31*c21*a21*a22+b33*c33*b31*a21^2*c22+b33*c33*c31*a21^2*b22+c33^2*a31*b21*a21*b22+c33^2*b31*b21*a21*a22-a23^2*b31*c21*c31*b32-a23^2*b31*c31*b21*c32-a23*b23*c31^2*b21*a32-a23*b23*c31^2*a21*b32-a23*c23*b31^2*c21*a32-a23*c23*b31^2*a21*c32-a23*a33*c21*c22*b31^2-a23*a33*b21*b22*c31^2+a23*a33*b31*c21^2*b32+a23*a33*c31*b21^2*c32-2*a23*b33*a31*c21^2*b32+a23*b33*b31*c21^2*a32+2*a23*b33*c31^2*b21*a22-a23*b33*c31^2*b22*a21-2*a23*c33*a31*b21^2*c32-a23*c33*b31^2*c22*a21+2*a23*c33*b31^2*c21*a22+a23*c33*c31*b21^2*a32-b23^2*a31*c21*c31*a32-b23^2*a31*c31*a21*c32-b23*c23*a31^2*c21*b32-b23*c23*a31^2*b21*c32+b23*a33*a31*c21^2*b32-2*b23*a33*b31*c21^2*a32-b23*a33*c31^2*b21*a22+2*b23*a33*c31^2*b22*a21-b23*b33*c21*c22*a31^2-b23*b33*a21*a22*c31^2+b23*b33*a31*c21^2*a32+b23*b33*c31*a21^2*c32-b23*c33*a31^2*c22*b21+2*b23*c33*a31^2*c21*b22-2*b23*c33*b31*a21^2*c32+b23*c33*c31*a21^2*b32+a23*b33*a31*c21*c22*b31-2*a23*b33*a31*c31*c22*b21+a23*b33*a31*c31*c21*b22+2*a23*b33*a31*c21*b21*c32+a23*b33*b31*c31*c22*a21-a23*b33*b31*c21*a21*c32-a23*b33*c31*c21*b21*a32+2*a23*b33*c31*c21*a21*b32-a23*b33*c31*b21*a21*c32-2*a23*c33*a31*b31*c21*b22+a23*c33*a31*b31*c22*b21+a23*c33*a31*b21*b22*c31+2*a23*c33*a31*c21*b21*b32-2*a23*c33*b31*c31*b21*a22-a23*c33*b31*c21*b21*a32+2*a23*c33*b31*b21*a21*c32-a23*c33*c31*b21*a21*b32+b23*a33*a31*c21*c22*b31+b23*c23*a31*b31*c21*a32+b23*c23*a31*c31*b21*a32+b23*c23*a31*c31*a21*b32+b23*c23*a31*b31*a21*c32-2*b23*c23*b31*c31*a21*a32+b23*a33*a31*c31*c22*b21-2*b23*a33*a31*c31*c21*b22-b23*a33*a31*c21*b21*c32-2*b23*a33*b31*c31*c22*a21+b23*a33*b31*c31*c21*a22+2*b23*a33*b31*c21*a21*c32+2*b23*a33*c31*c21*b21*a32-b23*a33*c31*c21*a21*b32-b23*a33*c31*b21*a21*c32+b23*b33*a31*c31*c22*a21+b23*b33*a31*c31*c21*a22-b23*b33*c31*c21*a21*a32-b23*b33*a31*c21*a21*c32+b23*c33*a31*b31*c22*a21-2*b23*c33*a31*b31*c21*a22+b23*c33*a31*c31*b21*a22-2*b23*c33*a31*c31*b22*a21-b23*c33*a31*c21*a21*b32+2*b23*c33*a31*b21*a21*c32+b23*c33*b31*a21*a22*c31+2*b23*c33*b31*c21*a21*a32-b23*c33*c31*b21*a21*a32+c23*a33*a31*b31*c21*b22+c23*a33*a31*b21*b22*c31-c23*a33*a31*c21*b21*b32-2*c23*a33*b31*c31*b22*a21+c23*a33*b31*c31*b21*a22+2*c23*a33*b31*c21*b21*a32-c23*a33*b31*c21*a21*b32-c23*a33*b31*b21*a21*c32+2*c23*a33*c31*b21*a21*b32-2*c23*b33*a31*b31*c22*a21+c23*b33*a31*b31*c21*a22-2*c23*b33*a31*c31*b21*a22+c23*b33*a31*c31*b22*a21-c23*b33*a31*c21*b21*a32+2*c23*b33*a31*c21*a21*b32-c23*b33*a31*b21*a21*c32+c23*b33*b31*a21*a22*c31-c23*b33*b31*c21*a21*a32+2*c23*b33*c31*b21*a21*a32+c23*c33*a31*b31*b21*a22+c23*c33*a31*b31*b22*a21-c23*c33*b31*b21*a21*a32-a33*b33*a31*c21*b21*c22-a33*b33*b31*c21*a21*c22-a33*b33*c31*c21*a21*b22-a33*b33*c31*c21*b21*a22-a33*c33*a31*c21*b21*b22-a33*c33*b31*b21*a21*c22+2*a33*c33*b31*c21*a21*b22-a33*c33*b31*c21*b21*a22-a33*c33*c31*b21*a21*b22-b33*c33*a31*b21*a21*c22-b33*c33*a31*c21*a21*b22+2*b33*c33*a31*c21*b21*a22-b33*c33*b31*c21*a21*a22-b33*c33*c31*b21*a21*a22+a23*b23*a31*c21*c31*b32-2*a23*b23*a31*b31*c21*c32+a23*b23*a31*c31*b21*c32+a23*b23*b31*c21*c31*a32+a23*b23*b31*c31*a21*c32+a23*c23*a31*b31*c21*b32-2*a23*c23*a31*c31*b21*b32+a23*c23*a31*b21*b31*c32+a23*c23*b31*c31*b21*a32+a23*c23*b31*c31*a21*b32+a23*a33*b31*c31*c22*b21+a23*a33*b31*c31*c21*b22-a23*a33*b31*c21*b21*c32,-b13*c33^2*a32*a12*b22+b13*c23*c33*b12*a32^2+b23*a33*c33*b12*a12*c32-b23*a33*b33*c12^2*a32-2*a13*a23*b33*b12*c32^2+2*c13*a33^2*b22*b12*c32-b13*c13*b33*a22*a32*c32-c13*b23*a33*a32*b12*c32+b13*a33*c33*c32*a12*b22-c13*b33^2*a32*a12*c22+c13^2*b33*a22*a32*b32+a23*b33^2*c12^2*a32+a23*c33^2*b12^2*a32+b23*a33^2*c12^2*b32+b23*c33^2*a12^2*b32-a13^2*b33*b22*c32^2-a13^2*c33*c22*b32^2-b13^2*a33*a22*c32^2-b13^2*c33*c22*a32^2-c13^2*a33*a22*b32^2-c13^2*b33*b22*a32^2+c23*a33^2*b12^2*c32+c23*b33^2*a12^2*c32+b13^2*a33*c22*c32*a32+b13^2*c33*a22*a32*c32+b13*c13*b33*c22*a32^2+b13*c13*c33*b22*a32^2+b13*a23*a33*b12*c32^2+b13*a23*b33*a12*c32^2-2*b13*b23*a33*a12*c32^2-2*b13*b23*c33*c12*a32^2+b13*c23*b33*c12*a32^2+2*b13*a33^2*c22*c12*b32-b13*a33^2*c32*b12*c22-b13*a33^2*c32*c12*b22-b13*c33^2*a32*b12*a22+2*b13*c33^2*a22*a12*b32+c13^2*a33*b22*b32*a32+c13*a23*a33*c12*b32^2+c13*a23*c33*a12*b32^2+c13*b23*b33*c12*a32^2+c13*b23*c33*b12*a32^2-2*c13*c23*a33*a12*b32^2-2*c13*c23*b33*b12*a32^2-c13*a33^2*b32*b12*c22-c13*a33^2*b32*c12*b22-c13*b33^2*a32*c12*a22+2*c13*b33^2*a22*a12*c32-a23*c33^2*b12*a12*b32-a23*a33*b33*c12^2*b32-a23*a33*c33*b12^2*c32-a23*b33^2*c12*a12*c32-b23*a33^2*b12*c12*c32-b23*b33*c33*a12^2*c32-b23*c33^2*b12*a12*a32+2*a13*b33^2*c22*c12*a32+a13*b23*a33*b12*c32^2-c23*a33^2*c12*b12*b32-c23*a33*c33*b12^2*a32-c23*b33^2*c12*a12*a32-c23*b33*c33*a12^2*b32+a13^2*c33*b22*b32*c32+a13^2*b33*c22*c32*b32+2*a13*c33^2*b22*b12*a32-a13*c33^2*b32*a12*b22-a13*b33^2*c32*c12*a22-a13*b33^2*c32*a12*c22+a13*b23*b33*a12*c32^2+a13*c23*c33*a12*b32^2+a13*c23*a33*c12*b32^2+a13*c13*c33*a22*b32^2-2*a13*a23*c33*c12*b32^2+a13*c13*a33*c22*b32^2+a13*b13*b33*a22*c32^2+a13*b13*a33*b22*c32^2-a13*c33^2*b32*b12*a22+c23*a33*b33*b12*c12*a32+c23*a33*b33*c12*a12*b32-2*c23*a33*b33*b12*a12*c32+c23*a33*c33*b12*a12*b32+c23*b33*c33*b12*a12*a32+a23*a33*b33*b12*c12*c32+a23*a33*c33*c12*b12*b32+a23*b33*c33*c12*a12*b32-2*a23*b33*c33*b12*c12*a32+a23*b33*c33*b12*a12*c32+a13*b33*c33*b32*a12*c22+a13*a33*b33*c32*b12*c22+2*a13*b23*c33*a32*c12*b32-a13*b23*a33*c12*c32*b32+2*a13*c13*b33*a32*b22*c32-a13*c13*a33*b22*b32*c32+2*a13*c23*b33*a32*b12*c32-a13*c23*b33*b32*a12*c32-a13*c23*a33*b12*b32*c32-a13*b23*c33*b32*a12*c32-2*a13*b33*c33*a32*c12*b22+a13*b33*c33*c32*b12*a22-2*a13*b33*c33*a32*b12*c22-a13*b13*c33*a32*b22*c32-a13*c13*b33*a32*c22*b32-a13*b13*c33*b32*a22*c32+2*a13*b13*c33*a32*c22*b32-a13*b13*b33*c22*c32*a32-a13*b13*a33*c22*c32*b32-a13*b23*b33*c12*c32*a32-a13*c13*b33*b32*a22*c32-a13*c13*c33*b22*b32*a32+2*a13*a23*c33*b12*b32*c32+2*a13*a23*b33*c12*c32*b32-2*a13*a33*c33*b22*b12*c32+a13*a33*c33*b32*b12*c22+a13*b33*c33*c32*a12*b22+a13*a33*c33*b32*c12*b22-2*a13*a33*b33*c22*c12*b32+a13*b33*c33*b32*c12*a22+a13*a33*b33*c32*c12*b22-a13*c23*b33*a32*c12*b32-a13*c23*c33*b12*b32*a32-a13*b23*c33*a32*b12*c32+b13*b33*c33*a32*a12*c22+b13*b33*c33*a32*c12*a22-2*b13*b33*c33*a22*a12*c32-b13*c23*a33*a32*c12*b32-b13*c23*a33*a32*b12*c32+2*b13*c23*a33*b32*a12*c32-b13*c23*b33*a12*a32*c32-b13*c23*c33*a12*a32*b32+b13*a33*c33*c32*b12*a22+b13*a33*b33*c32*a12*c22+b13*a33*b33*c32*c12*a22+b13*a33*c33*a32*b12*c22+b13*a33*c33*a32*c12*b22-2*b13*a33*c33*b32*a12*c22-2*b13*a33*b33*c22*c12*a32-2*b13*a33*c33*b32*c12*a22-b13*a23*c33*b32*a12*c32+2*b13*b23*a33*c12*c32*a32+2*b13*b23*c33*a12*a32*c32-b13*c13*a33*a32*c22*b32-b13*c13*a33*a32*b22*c32+2*b13*c13*a33*b32*a22*c32-b13*c13*c33*a22*a32*b32-b13*a23*a33*c12*c32*b32-b13*a23*b33*c12*c32*a32+2*b13*a23*c33*a32*c12*b32-b13*a23*c33*a32*b12*c32-c13*a23*a33*b12*b32*c32-c13*a23*b33*a32*c12*b32+2*c13*a23*b33*a32*b12*c32-c13*a23*b33*b32*a12*c32-c13*a23*c33*b12*b32*a32-c13*b23*a33*a32*c12*b32+2*c13*b23*a33*b32*a12*c32-c13*b23*b33*a12*a32*c32-c13*b23*c33*a12*a32*b32+2*c13*c23*a33*b12*b32*a32+2*c13*c23*b33*a12*a32*b32+c13*a33*b33*b32*a12*c22+c13*a33*b33*b32*c12*a22-2*c13*a33*b33*c32*a12*b22-2*c13*a33*b33*c32*b12*a22-2*c13*a33*c33*b22*b12*a32+c13*a33*c33*b32*a12*b22+c13*a33*c33*b32*b12*a22+c13*b33*c33*a32*b12*a22-2*c13*b33*c33*a22*a12*b32+c13*a33*b33*a32*b12*c22+c13*a33*b33*a32*c12*b22+c13*b33*c33*a32*a12*b22+b23*a33*b33*c12*a12*c32+b23*a33*c33*b12*c12*a32-2*b23*a33*c33*c12*a12*b32+b23*b33*c33*c12*a12*a32,-2*a33*c31*a32*b21^2*c22-a23*a32*c31*c21*b21*b32-2*a23*a31*c31*b32*c22*b21+a33*b31*c31*b22*a22*c21-2*c23*a31*b31*b32*c22*a21-c33*a31*b32*b21*a21*c22+c23*a32*a31*b21^2*c32+c23*a31*c31*b32*b22*a21-b33*c31*a32*c21*a21*b22+b33*a31*b31*c21*c22*a22+2*a33*b31*c32*c21*a21*b22-b33*a31*c32*b21*a21*c22-a23*a31*c21^2*b32^2-a23*a31*b21^2*c32^2-b23*b31*c21^2*a32^2-b23*b31*a21^2*c32^2-c23*c31*b21^2*a32^2-c23*c31*a21^2*b32^2+a33*b31^2*c22^2*a21+a33*c31^2*b22^2*a21+b33*a31^2*c22^2*b21+b33*c31^2*a22^2*b21+c33*a31^2*b22^2*c21+c33*b31^2*a22^2*c21-a23*b31^2*c21*c22*a32+2*a23*b31^2*c32*c21*a22-a23*b31^2*c32*c22*a21-a23*c31^2*b21*b22*a32+2*a23*c31^2*b32*b21*a22-a23*c31^2*b32*b22*a21+a23*a32*b31*c21^2*b32+a23*a32*c31*b21^2*c32+a23*c31*c21*a21*b32^2+a23*b31*b21*a21*c32^2-b23*a31^2*c21*c22*b32-b23*a31^2*c32*c22*b21+2*b23*a31^2*c32*c21*b22-b23*c31^2*a32*b21*a22+2*b23*c31^2*a32*b22*a21-b23*c31^2*a21*a22*b32+b23*c31*c21*b21*a32^2+b23*a32*a31*c21^2*b32+b23*b32*c31*a21^2*c32+b23*a31*b21*a21*c32^2+c23*b31*c21*b21*a32^2+2*c23*a31^2*b32*c22*b21-c23*a31^2*b32*c21*b22-c23*a31^2*b21*b22*c32-c23*b31^2*a32*c21*a22+2*c23*b31^2*a32*c22*a21-c23*b31^2*a21*a22*c32+c23*a31*c21*a21*b32^2+c23*b32*b31*a21^2*c32-c33*a31*c31*b22^2*a21+c33*a31*a32*b21^2*c22-a33*a31*b31*c22^2*b21-a33*a31*c31*b22^2*c21+a33*a31*b32*c21^2*b22+a33*a31*c32*b21^2*c22-a33*b31^2*c21*c22*a22-2*a33*b31*a32*c21^2*b22+a33*b31*b32*c21^2*a22-a33*c31^2*b21*b22*a22+a33*c31*c32*b21^2*a22-b33*a31^2*c21*c22*b22-b33*a31*b31*c22^2*a21+b33*a31*a32*c21^2*b22-2*b33*a31*b32*c21^2*a22-b33*b31*c31*a22^2*c21+b33*b31*a32*c21^2*a22+b33*b31*c32*a21^2*c22-b33*c31^2*a21*a22*b22-2*b33*c31*b32*a21^2*c22+b33*c31*c32*a21^2*b22-c33*a31^2*b21*b22*c22-2*c33*a31*c32*b21^2*a22-c33*b31^2*a21*a22*c22-c33*b31*c31*a22^2*b21+c33*b31*b32*a21^2*c22-2*c33*b31*c32*a21^2*b22+c33*c31*a32*b21^2*a22+c33*c31*b32*a21^2*b22-2*b33*a31*c31*c22*a22*b21+b33*a31*c31*c22*b22*a21-b33*a31*a32*c21*b21*c22+2*b33*a31*b32*c21*a21*c22-b33*a31*c32*c21*a21*b22+2*b33*a31*c32*c21*b21*a22+b33*b31*c31*a21*a22*c22-b33*b31*a32*c21*a21*c22-b33*b31*c32*c21*a21*a22+2*b33*c31*a32*b21*a21*c22-b33*c31*a32*c21*b21*a22+2*b33*c31*b32*c21*a21*a22-b33*c31*c32*b21*a21*a22-2*c33*a31*b31*b22*a22*c21+c33*a31*b31*c22*a22*b21+c33*a31*b31*c22*b22*a21+c33*a31*c31*b21*b22*a22-c33*a31*a32*c21*b21*b22-c33*a31*b32*c21*a21*b22+2*c33*a31*b32*c21*b21*a22+2*c33*a31*c32*b21*a21*b22+c33*b31*c31*a21*a22*b22-c33*b31*a32*b21*a21*c22+2*c33*b31*a32*c21*a21*b22-c33*b31*a32*c21*b21*a22-c33*b31*b32*c21*a21*a22+2*c33*b31*c32*b21*a21*a22-c33*c31*a32*b21*a21*b22-c33*c31*b32*b21*a21*a22+a23*a31*c31*b32*c21*b22-2*a23*a31*b31*c32*c21*b22+a23*a31*b31*c32*c22*b21+a23*a31*b31*c21*c22*b32+a23*a31*c31*b21*b22*c32+a23*b31*c31*a32*c22*b21+a23*b31*c31*a32*c21*b22+a33*a31*b31*c21*c22*b22+a33*a31*c31*b21*b22*c22-a33*a31*b32*c21*b21*c22-a33*a31*c32*c21*b21*b22+a33*b31*c31*c22*a22*b21-2*a33*b31*c31*c22*b22*a21+2*a33*b31*a32*c21*b21*c22-a33*b31*b32*c21*a21*c22-a33*b31*c32*b21*a21*c22-a33*b31*c32*c21*b21*a22+2*a33*c31*a32*c21*b21*b22+2*a33*c31*b32*b21*a21*c22-a33*c31*b32*c21*a21*b22-a33*c31*b32*c21*b21*a22-a33*c31*c32*b21*a21*b22+b33*a31*c31*b22*a22*c21+a23*b31*c31*b32*c22*a21-2*a23*b31*c31*b32*c21*a22-2*a23*b31*c31*c32*b21*a22+a23*b31*c31*c32*b22*a21-a23*a32*b31*c21*b21*c32+2*a23*b32*a31*c21*b21*c32-a23*b32*b31*c21*a21*c32-a23*b32*c31*b21*a21*c32+b23*a31*b31*c21*c22*a32-2*b23*a31*b31*c32*c21*a22+b23*a31*b31*c32*c22*a21+b23*a31*c31*a32*c22*b21-2*b23*a31*c31*a32*c21*b22+b23*a31*c31*b32*c22*a21+b23*a31*c31*b32*c21*a22+b23*a31*c31*c32*b21*a22-2*b23*a31*c31*c32*b22*a21-2*b23*b31*c31*a32*c22*a21+b23*b31*c31*a32*c21*a22+b23*b31*c31*a21*a22*c32-b23*a32*a31*c21*b21*c32+2*b23*a32*b31*c21*a21*c32-b23*a32*c31*c21*a21*b32-b23*a32*c31*b21*a21*c32-b23*b32*a31*c21*a21*c32+c23*a31*b31*a32*c21*b22-2*c23*a31*b31*a32*c22*b21+c23*a31*b31*b32*c21*a22+c23*a31*b31*c32*b21*a22+c23*a31*b31*c32*b22*a21+c23*a31*c31*b21*b22*a32-2*c23*a31*c31*b32*b21*a22+c23*b31*c31*a32*b21*a22-2*c23*b31*c31*a32*b22*a21+c23*b31*c31*a21*a22*b32-c23*a32*a31*c21*b21*b32-c23*a32*b31*c21*a21*b32-c23*a32*b31*b21*a21*c32+2*c23*a32*c31*b21*a21*b32-c23*b32*a31*b21*a21*c32,-a31*b31*c22*b11*c12*a22+a31*b32*c11*b22*a11*c22-2*b32*c32*b21*a12*a11*c21-3*b31*a32*c12*b22*a11*c21-3*b31*c32*c12*a22*a11*b21+3*a31*c32*b12*a21*c11*b22-3*b31*c32*b12*a21*a11*c22+a31*b31*a11*b12*c22^2-a31^2*c12*c11*b22^2+a31^2*c22*c21*b12^2-a31^2*b12*b11*c22^2+a31^2*b22*b21*c12^2+a31*a32*b11^2*c22^2+a31*a32*c11^2*b22^2-b31^2*a12*a11*c22^2+b31^2*c22*c21*a12^2-b31^2*c12*c11*a22^2+b31^2*a22*a21*c12^2+b31*b32*a11^2*c22^2+b31*b32*c11^2*a22^2-c31^2*a12*a11*b22^2+c31^2*b22*b21*a12^2-c31^2*b12*b11*a22^2+c31^2*a22*a21*b12^2+c31*c32*a11^2*b22^2+c31*c32*b11^2*a22^2+a32^2*c12*c11*b21^2-a32^2*b21*c11^2*b22+a32^2*b12*b11*c21^2-a32^2*c21*b11^2*c22-a32*a31*b21^2*c12^2-a32*a31*c21^2*b12^2+b32^2*a12*a11*c21^2-b32^2*c21*a11^2*c22+b32^2*c12*c11*a21^2-b32^2*a21*c11^2*a22-b32*b31*a21^2*c12^2-b32*b31*c21^2*a12^2+c32^2*a12*a11*b21^2-c32^2*b21*a11^2*b22+c32^2*b12*b11*a21^2-c32^2*a21*b11^2*a22-c32*c31*a21^2*b12^2-c32*c31*b21^2*a12^2+a31*b31*a12*b11*c22^2-a31*b31*a22*b21*c12^2-a31*b31*a21*c12^2*b22+a31*c31*a11*c12*b22^2+a31*c31*a12*c11*b22^2-a31*c31*a22*c21*b12^2-a31*c31*a21*b12^2*c22-a31^2*b22*c12*c21*b12+a31^2*b22*c11*b12*c22-a31^2*c22*b12*b21*c12+a31^2*c22*b11*c12*b22-a31*b32*b22*c11^2*a22-a31*b32*b11*a11*c22^2-a31*c32*c11*a11*b22^2-a31*c32*c22*b11^2*a22-b31*c31*b22*c21*a12^2+b31*c31*b11*c12*a22^2-b31*c31*b21*a12^2*c22+b31*c31*b12*c11*a22^2+b31^2*c22*a11*c12*a22-b31^2*c22*a12*a21*c12+b31^2*a22*c11*a12*c22-b31^2*a22*c12*c21*a12-b31*a32*b22*c11^2*a22-b31*a32*b11*a11*c22^2-b31*c32*c11*b11*a22^2-b31*c32*c22*a11^2*b22+c31^2*b22*a11*b12*a22-c31^2*b22*a12*a21*b12+c31^2*a22*b11*a12*b22-c31^2*a22*b12*b21*a12-c31*a32*c11*a11*b22^2-c31*a32*c22*b11^2*a22-c31*b32*c11*b11*a22^2-c31*b32*c22*a11^2*b22-a32*b32*a11*c21^2*b12-a32*b32*a12*b11*c21^2+a32*b32*a21*c11^2*b22+a32*b32*a22*c11^2*b21-a32*c32*a11*b21^2*c12-a32*c32*a12*c11*b21^2+a32*c32*a21*b11^2*c22+a32*c32*a22*b11^2*c21-a32^2*c21*b12*c11*b21+a32^2*c21*b11*c11*b22-a32^2*b21*c12*b11*c21+a32^2*b21*c11*b11*c22+a32*b31*b21*a21*c12^2+a32*b31*b12*c21^2*a12+a32*c31*c21*a21*b12^2+a32*c31*c12*b21^2*a12+b32*c32*b21*a11^2*c22-b32*c32*b11*a21^2*c12-b32*c32*b12*c11*a21^2+b32*c32*b22*a11^2*c21-b32^2*c21*a12*c11*a21+b32^2*c21*a11*c11*a22-b32^2*a21*c12*a11*c21+b32^2*a21*c11*a11*c22+b32*a31*b21*a21*c12^2+b32*a31*b12*c21^2*a12+b32*c31*c12*a21^2*b12+b32*c31*c21*b21*a12^2-c32^2*b21*a12*b11*a21+c32^2*b21*a11*b11*a22-c32^2*a21*b12*a11*b21+c32^2*a21*b11*a11*b22+c32*a31*c21*a21*b12^2+c32*a31*c12*b21^2*a12+c32*b31*c12*a21^2*b12+c32*b31*c21*b21*a12^2+a32*b32*c21*a12*c11*b21-a32*b32*a11*c22*c11*b21+a32*b32*c21*a11*b21*c12+a32*b32*c21*b11*a21*c12+a32*b32*c21*b12*c11*a21-a31*c31*b22*b12*c11*a22+a31*c31*b22*a12*c21*b12-a31*c31*b22*a12*b11*c22+a31*c31*a22*b12*b21*c12+2*a31*c31*a22*b12*b11*c22+a31*c31*b12*a21*c12*b22-a31*c31*b22*a11*b12*c22-2*a31*c31*b22*a12*b21*c12-a31*c31*b22*b11*c12*a22+a31*b31*a12*c21*c12*b22+a31*b31*c12*a21*b12*c22+a31*b31*a22*c12*c21*b12+2*a31*b31*a22*c12*c11*b22-a31*b31*c22*a12*c11*b22-2*a31*b31*c22*a12*c21*b12-a31*b31*c22*b12*c11*a22+a31*b31*c22*a12*b21*c12-a31*b31*c22*a11*c12*b22+a31*c31*a12*b21*b12*c22-3*a31*b32*c12*b21*a11*c22+3*a31*b32*c12*a21*b11*c22+3*a31*b32*c12*b22*a11*c21-3*a31*b32*c12*a22*b11*c21-3*a31*b32*b12*c22*c11*a21+3*a31*b32*b12*c21*c11*a22+3*a31*b32*a12*c22*c11*b21-3*a31*b32*a12*c21*c11*b22-3*a31*c32*c12*b22*b11*a21+3*a31*c32*c12*b21*b11*a22-3*a31*c32*b12*b22*a11*c21+3*a31*c32*b12*b21*a11*c22-3*a31*c32*b12*a22*c11*b21+3*a31*c32*a12*b22*b11*c21-3*a31*c32*a12*b21*b11*c22-2*a31*a32*c22*b11*c11*b22+a31*b32*c11*a22*b11*c22+a31*c32*c11*b22*b11*a22+a31*c32*b11*b22*a11*c22+3*b31*c32*c12*a21*a11*b22+3*b31*c32*b12*a22*a11*c21-3*b31*c32*a12*a22*b11*c21+3*b31*c32*a12*a22*c11*b21+3*b31*c32*a12*a21*b11*c22-3*b31*c32*a12*a21*c11*b22-b31*c31*b22*a11*c12*a22+b31*c31*b22*a12*a21*c12+2*b31*c31*b22*a12*a11*c22-2*b31*c31*a22*b12*a21*c12-b31*c31*a22*a11*b12*c22+b31*c31*a22*a12*c21*b12-b31*c31*a22*a12*b11*c22-b31*c31*a22*a12*c11*b22+b31*c31*b12*a21*a12*c22+b31*c31*a12*a22*b21*c12+3*b31*a32*c12*b21*a11*c22-3*b31*a32*c12*a21*b11*c22+3*b31*a32*c12*a22*b11*c21+3*b31*a32*b12*c22*c11*a21-3*b31*a32*b12*c21*c11*a22-3*b31*a32*a12*c22*c11*b21+3*b31*a32*a12*c21*c11*b22+b31*a32*c11*b22*a11*c22+b31*a32*c11*a22*b11*c22-2*b31*b32*c22*a11*c11*a22+b31*c32*c11*a22*a11*b22+b31*c32*b11*a22*a11*c22+3*c31*a32*c12*b22*b11*a21-3*c31*a32*c12*b21*b11*a22+3*c31*a32*b12*b22*a11*c21-3*c31*a32*b12*a21*c11*b22-3*c31*a32*b12*b21*a11*c22+3*c31*a32*b12*a22*c11*b21-3*c31*a32*a12*b22*b11*c21+3*c31*a32*a12*b21*b11*c22+3*c31*b32*c12*a22*a11*b21-3*c31*b32*c12*a21*a11*b22-3*c31*b32*b12*a22*a11*c21+3*c31*b32*b12*a21*a11*c22+3*c31*b32*a12*a22*b11*c21-3*c31*b32*a12*a22*c11*b21-3*c31*b32*a12*a21*b11*c22+3*c31*b32*a12*a21*c11*b22+c31*a32*c11*b22*b11*a22+c31*a32*b11*b22*a11*c22+c31*b32*c11*a22*a11*b22+c31*b32*b11*a22*a11*c22-2*c31*c32*b22*a11*b11*a22+2*a32*b32*c21*a11*b11*c22-a32*b32*c21*a11*c11*b22-2*a32*b32*a21*c12*c11*b21-a32*b32*a21*c11*b11*c22-a32*b32*c11*a22*b11*c21+a32*c32*b21*b11*a21*c12+a32*c32*b21*a11*c21*b12+a32*c32*b21*b12*c11*a21+a32*c32*b21*a12*b11*c21-a32*c32*b21*a11*b11*c22+2*a32*c32*b21*a11*c11*b22-2*a32*c32*a21*b12*b11*c21-a32*c32*a21*b11*c11*b22-a32*c32*b11*a22*c11*b21-a32*c32*a11*b22*b11*c21+2*a32*a31*c12*b21*c21*b12-a32*b31*c12*a21*c21*b12-a32*b31*c12*b21*c21*a12-a32*c31*c12*b21*a21*b12-a32*c31*b12*b21*c21*a12+b32*c32*b21*a12*c11*a21-b32*c32*b21*a11*c11*a22+b32*c32*a21*a11*b21*c12+b32*c32*a21*a11*c21*b12-b32*c32*a21*a11*b11*c22+2*b32*c32*a21*b11*c11*a22+b32*c32*a21*a12*b11*c21-b32*c32*b11*a22*a11*c21-b32*c32*a11*a21*c11*b22-b32*a31*c12*a21*c21*b12-b32*a31*c12*b21*c21*a12+2*b32*b31*c12*a21*c21*a12-b32*c31*c12*a21*b21*a12-b32*c31*b12*a21*c21*a12-c32*a31*c12*b21*a21*b12-c32*a31*b12*b21*c21*a12-c32*b31*c12*a21*b21*a12-c32*b31*b12*a21*c21*a12+2*c32*c31*b12*a21*b21*a12,a23*c33*c21*a21*b32^2+3*b23*a33*c31*b32*c22*a21-b33*c33*c32*a21^2*b22+3*c23*b33*b31*a32*c22*a21-b33*c33*c31*a21*a22*b22+a33*c33*b32*c21*b21*a22-b23*c23*c31*a31*a22*b32+b33*c33*b32*c21*a21*a22-b23*c23*a31*c31*b22*a32-b33*c33*a31*b22*a22*c21-3*a23*c33*a31*b32*c22*b21-3*c23*a33*c31*b32*b21*a22+a23*b33*a32*c21^2*b32-a33*c33*c32*b21^2*a22-a33*c23*c22*a22*b31^2+a23*c33*a32*b21^2*c32-a33^2*c32*c21*b21*b22+2*a33*b33*c31*b22*a22*c21+a33*c33*a31*b22^2*c21-a33*b23*a31*c22^2*b31+a23*c23*b31^2*a22*c32+c33*b23*a31*c22*a22*b31-a33*b33*a31*c21*c22*b22-a33^2*b31*c22^2*b21-a33^2*c31*b22^2*c21+a33^2*b32*c21^2*b22+a33^2*c32*b21^2*c22+a33*a23*c22^2*b31^2+a33*a23*b22^2*c31^2-b33^2*a31*c22^2*a21-b33^2*c31*a22^2*c21+b33^2*a32*c21^2*a22+b33^2*c32*a21^2*c22+b33*b23*c22^2*a31^2+b33*b23*a22^2*c31^2-c23^2*b32*b22*a31^2-c23^2*a32*a22*b31^2+c23^2*b31*b21*a32^2+c23^2*a31*a21*b32^2-c23*c33*b21^2*a32^2-c23*c33*a21^2*b32^2-c33^2*a31*b22^2*a21-c33^2*b31*a22^2*b21+c33^2*a32*b21^2*a22+c33^2*b32*a21^2*b22+c33*c23*b22^2*a31^2+c33*c23*a22^2*b31^2-a23^2*c32*c22*b31^2-a23^2*b32*b22*c31^2+a23^2*c31*c21*b32^2+a23^2*b31*b21*c32^2-a23*a33*c21^2*b32^2-a23*a33*b21^2*c32^2-b23*b33*c21^2*a32^2-b23*b33*a21^2*c32^2-b23^2*c32*c22*a31^2-b23^2*a32*a22*c31^2+b23^2*c31*c21*a32^2+b23^2*a31*a21*c32^2-b23*c23*b31*c21*a32^2-b23*c23*c31*b21*a32^2+c23^2*a32*a31*b22*b31+c23^2*b32*a31*a22*b31-c23^2*a31*a32*b21*b32-c23^2*b31*a32*a21*b32+c23*a33*a32*b21^2*c32+c23*a33*c21*a21*b32^2+c23*b33*c21*b21*a32^2+c23*b33*b32*a21^2*c32-a33*c23*a31*b22^2*c31-a33*b33*b32*c21^2*a22+a33*b33*a31*c22^2*b21+a33*b33*b31*c22^2*a21-a33*b33*a32*c21^2*b22+a33*c33*c31*b22^2*a21-a33*c33*a32*b21^2*c22+a33^2*b31*c21*c22*b22+a33^2*c31*b21*b22*c22-a33^2*b32*c21*b21*c22-b33*a23*a31*c22^2*b31-b33*a23*b22*a22*c31^2-b33*c23*c22*b22*a31^2-b33*c23*b31*a22^2*c31+b33*c33*b31*a22^2*c21+b33*c33*c31*a22^2*b21-b33*c33*b32*a21^2*c22+b33^2*c31*a21*a22*c22-b33^2*a32*c21*a21*c22-b33^2*c32*c21*a21*a22+b33^2*a31*c21*c22*a22-c33*b23*c22*b22*a31^2-c33*b23*b31*a22^2*c31-c33*a23*a31*b22^2*c31-c33*a23*c22*a22*b31^2+c33^2*a31*b21*b22*a22+c33^2*b31*a21*a22*b22-c33^2*a32*b21*a21*b22-c33^2*b32*b21*a21*a22-a23*b23*a31*b21*c32^2-a23*b23*b31*a21*c32^2+a23*b23*c31^2*b22*a32+a23*b23*c31^2*a22*b32-a23*c23*a31*c21*b32^2+a23*c23*b31^2*c22*a32-a23*c23*c31*a21*b32^2+a23*b33*b21*a21*c32^2+a23^2*b32*b31*c22*c31+a23^2*c32*b31*b22*c31-a23^2*b31*b32*c21*c32-a23^2*c31*b32*b21*c32-a33*b23*b22*a22*c31^2+b23^2*a32*a31*c22*c31+b23^2*c32*a31*a22*c31-b23^2*a31*a32*c21*c32-b23^2*c31*a32*a21*c32+b23*a33*a32*c21^2*b32+b23*a33*b21*a21*c32^2+b23*c33*c21*b21*a32^2+b23*c33*b32*a21^2*c32+b23*c23*a31^2*c22*b32+b23*c23*a31^2*b22*c32-a23*c23*a31*b31*b22*c32+2*a23*c23*a31*b22*b32*c31+2*a23*a33*b32*c21*b21*c32+3*a23*b33*a31*c21*c22*b32-3*a23*b33*a31*c32*c21*b22-3*a23*b33*b31*c21*c22*a32+3*a23*b33*b31*c32*c21*a22+3*a23*b33*c31*a32*c22*b21+a23*b23*c31*b32*a21*c32+a23*c23*a31*b32*b21*c32-a23*c23*b31*a31*c22*b32-a23*c23*b31*c31*a22*b32+a23*c23*b31*a32*c21*b32-2*a23*c23*b31*a32*b21*c32+a23*c23*b31*b32*a21*c32-a23*c23*c31*b31*b22*a32+a23*c23*c31*a32*b21*b32-3*c23*a33*a31*b21*b22*c32-3*c23*a33*b31*a32*c21*b22+3*c23*a33*b31*b32*c21*a22-3*c23*a33*b31*b32*c22*a21+3*c23*a33*b31*c32*b22*a21+3*c23*a33*c31*b21*b22*a32-c23*a33*a32*c21*b21*b32-c23*a33*b32*b21*a21*c32-3*c23*b33*a31*a32*c22*b21+3*c23*b33*a31*a32*c21*b22-3*c23*b33*a31*b32*c21*a22+3*c23*b33*a31*c32*b21*a22-3*c23*b33*b31*a21*a22*c32-3*c23*b33*c31*a32*b22*a21+3*c23*b33*c31*a21*a22*b32-c23*b33*a32*c21*a21*b32-c23*b33*a32*b21*a21*c32+2*c23*c33*a32*b21*a21*b32-a33*c33*a31*b21*b22*c22+a33*c23*a31*c22*b22*b31+b33*a23*a31*c22*b22*c31-2*a33*a23*b31*c22*b22*c31+a33*b23*a31*c22*b22*c31+a33*b23*b31*c22*a22*c31+a33*c23*b31*b22*a22*c31-a33*b33*b31*c21*c22*a22-a33*b33*c31*c22*a22*b21-a33*b33*c31*c22*b22*a21+a33*b33*a32*c21*b21*c22+a33*b33*b32*c21*a21*c22-2*a33*b33*c32*b21*a21*c22+a33*b33*c32*c21*a21*b22+a33*b33*c32*c21*b21*a22-a33*c33*b31*b22*a22*c21+2*a33*c33*b31*c22*a22*b21-a33*c33*b31*c22*b22*a21-a33*c33*c31*b21*b22*a22+a33*c33*a32*c21*b21*b22+a33*c33*b32*b21*a21*c22-2*a33*c33*b32*c21*a21*b22+a33*c33*c32*b21*a21*b22+b33*a23*b31*c22*a22*c31-2*b33*b23*a31*c22*a22*c31+b33*c23*a31*b22*a22*c31+b33*c23*a31*c22*a22*b31-b33*c33*a31*c22*a22*b21+2*b33*c33*a31*c22*b22*a21-b33*c33*b31*a21*a22*c22+b33*c33*a32*b21*a21*c22+b33*c33*a32*c21*a21*b22-2*b33*c33*a32*c21*b21*a22+b33*c33*c32*b21*a21*a22+c33*a23*a31*c22*b22*b31+c33*a23*b31*b22*a22*c31+c33*b23*a31*b22*a22*c31-2*c33*c23*a31*b22*a22*b31+3*c23*a33*a31*b32*c22*b21+2*a23*b23*a31*c22*c32*b31-a23*b23*a31*c31*c22*b32+a23*b23*a31*b32*c21*c32-a23*b23*b31*c31*c22*a32+a23*b23*b31*a32*c21*c32-a23*b23*c31*a31*b22*c32-a23*b23*c31*b31*a22*c32-2*a23*b23*c31*a32*c21*b32+a23*b23*c31*a32*b21*c32-3*a23*b33*c31*b32*c22*a21-3*a23*b33*c31*c32*b21*a22+3*a23*b33*c31*c32*b22*a21-a23*b33*a32*c21*b21*c32-a23*b33*b32*c21*a21*c32+3*a23*c33*a31*b21*b22*c32+3*a23*c33*b31*a32*c21*b22-3*a23*c33*b31*b32*c21*a22+3*a23*c33*b31*b32*c22*a21-3*a23*c33*b31*c32*b22*a21-3*a23*c33*c31*b21*b22*a32+3*a23*c33*c31*b32*b21*a22-a23*c33*a32*c21*b21*b32-a23*c33*b32*b21*a21*c32-b23*c23*a31*b31*c22*a32+b23*c23*a31*a32*c21*b32+b23*c23*a31*a32*b21*c32-2*b23*c23*a31*b32*a21*c32-b23*c23*b31*a31*a22*c32+2*b23*c23*b31*a22*a32*c31+b23*c23*b31*a32*a21*c32+b23*c23*c31*a32*a21*b32-3*b23*a33*a31*c21*c22*b32+3*b23*a33*a31*c32*c21*b22+3*b23*a33*b31*c21*c22*a32-3*b23*a33*b31*c32*c21*a22-3*b23*a33*c31*a32*c22*b21+3*b23*a33*c31*c32*b21*a22-3*b23*a33*c31*c32*b22*a21-b23*a33*a32*c21*b21*c32-b23*a33*b32*c21*a21*c32+2*b23*b33*a32*c21*a21*c32+3*b23*c33*a31*a32*c22*b21-3*b23*c33*a31*a32*c21*b22+3*b23*c33*a31*b32*c21*a22-3*b23*c33*a31*c32*b21*a22-3*b23*c33*b31*a32*c22*a21+3*b23*c33*b31*a21*a22*c32+3*b23*c33*c31*a32*b22*a21-3*b23*c33*c31*a21*a22*b32-b23*c33*a32*c21*a21*b32-b23*c33*a32*b21*a21*c32,3*a13*c33*a31*b32*c12*b11+3*a13*b33*c31*b32*c12*a11+b33*c13*b31*a12^2*c31-b13*c13*b31*a32*a11*c32-2*b13*b33*a32*c11*a11*c32-a33*b33*a31*c12^2*b11+2*a13*b13*c31*a32*c11*b32+b33^2*c32*c11*a11*a12-a13^2*b31*c12*c31*b32+b13*a33*b32*c11*a11*c32-c33*b13*a31*c12*a12*b31-2*a13*a33*b32*c11*b11*c32+b33*c33*b31*a11*a12*c12-a33*b33*c32*c11*a11*b12-a33*c33*c32*b11*a11*b12+b33*a13*a31*c12^2*b31+b13^2*c31*a32*a11*c32+a13*c13*b31*c31*b12*a32-3*a13*c33*a31*b11*b12*c32-a13^2*b31*b11*c32^2+a13^2*b12*b32*c31^2-a13^2*c31*c11*b32^2+a13*a33*c11^2*b32^2+a13*a33*b11^2*c32^2+b13*b33*a11^2*c32^2+b13*b33*c11^2*a32^2+b13^2*c12*c32*a31^2-b13^2*a31*a11*c32^2+b13^2*a12*a32*c31^2-b13^2*c31*c11*a32^2+c13^2*b12*b32*a31^2-c13^2*a31*a11*b32^2+c13^2*a12*a32*b31^2-c13^2*b31*b11*a32^2+c13*c33*b11^2*a32^2+c13*c33*a11^2*b32^2-a33*a13*c12^2*b31^2-a33*a13*b12^2*c31^2+a33^2*b31*c12^2*b11+a33^2*c31*b12^2*c11-a33^2*b32*c11^2*b12-a33^2*c32*b11^2*c12-b33*b13*a12^2*c31^2-b33*b13*c12^2*a31^2+b33^2*a31*c12^2*a11+b33^2*c31*a12^2*c11-b33^2*a32*c11^2*a12-b33^2*c32*a11^2*c12-c33*c13*b12^2*a31^2-c33*c13*a12^2*b31^2+c33^2*a31*b12^2*a11+c33^2*b31*a12^2*b11-c33^2*a32*b11^2*a12-c33^2*b32*a11^2*b12+a13^2*c12*c32*b31^2+a13*b13*a31*b11*c32^2+a13*b13*b31*a11*c32^2-a13*b13*c31^2*b12*a32-a13*b13*c31^2*a12*b32+a13*c13*a31*c11*b32^2-a13*c13*b31^2*c12*a32-a13*c13*b31^2*a12*c32+a13*c13*c31*a11*b32^2-a13*b33*b11*a11*c32^2-a13*b33*a32*c11^2*b32-a13*c33*c11*a11*b32^2-a13*c33*a32*b11^2*c32+3*a13*b33*c31*c32*b11*a12+a13*b33*a32*c11*b11*c32+a13*b13*a31*c12*c31*b32-a13*b13*a31*b32*c11*c32-2*a13*b13*a31*c12*c32*b31+a13*b13*a31*c31*b12*c32+a13*b13*b31*c12*c31*a32-a13*b13*b31*a32*c11*c32+a13*b13*b31*c31*a12*c32-a13*b13*c31*a32*b11*c32-a13*b13*c31*b32*a11*c32+a13*c13*a31*b31*c12*b32-2*a13*c13*a31*b12*b32*c31-a13*c13*a31*b32*b11*c32+a13*c13*a31*b12*b31*c32-a13*c13*b31*a32*c11*b32+2*a13*c13*b31*a32*b11*c32+a13*c13*b31*c31*a12*b32-a13*c13*b31*b32*a11*c32-a13*c13*c31*a32*b11*b32+a13*b33*b32*c11*a11*c32-3*a13*b33*c31*a32*c12*b11-3*a13*b33*c31*c32*b12*a11-3*a13*b33*a31*c11*c12*b32+3*a13*b33*a31*c32*c11*b12+3*a13*b33*b31*c11*c12*a32-3*a13*b33*b31*c32*c11*a12+a13*c33*b32*b11*a11*c32+3*a13*c33*c31*b11*b12*a32-3*a13*c33*c31*b32*b11*a12+a13*c33*a32*c11*b11*b32-3*a13*c33*b31*a32*c11*b12-3*a13*c33*b31*b32*c12*a11+3*a13*c33*b31*b32*c11*a12+3*a13*c33*b31*c32*b12*a11-c33*b13*a31*b12*a12*c31+2*c33*c13*a31*b12*a12*b31-c33*a13*b31*b12*a12*c31-c33*a13*a31*c12*b12*b31-3*b13*c33*a31*a32*c12*b11-3*b13*c33*a31*b32*c11*a12+3*b13*c33*a31*c32*b11*a12+3*b13*c33*b31*a32*c12*a11-3*b13*c33*b31*a11*a12*c32-3*b13*c33*c31*a32*b12*a11+3*b13*c33*c31*a11*a12*b32+b13*c33*a32*c11*a11*b32+b13*c33*a32*b11*a11*c32+3*b13*c33*a31*a32*c11*b12-b13*c13*a31*a32*b11*c32+b13*c13*a31*c31*a12*b32+2*b13*c13*a31*b32*a11*c32+b13*c13*a31*b31*a12*c32-2*b13*c13*b31*a12*a32*c31-b13*c13*c31*a32*a11*b32+b13*c13*a31*b31*c12*a32+b13*c13*a31*c31*b12*a32-b13*c13*a31*a32*c11*b32+3*b13*a33*c31*a32*c12*b11-3*b13*a33*c31*b32*c12*a11+3*b13*a33*c31*c32*b12*a11-3*b13*a33*c31*c32*b11*a12+b13*a33*a32*c11*b11*c32+3*b13*a33*a31*c11*c12*b32-3*b13*a33*a31*c32*c11*b12-3*b13*a33*b31*c11*c12*a32+3*b13*a33*b31*c32*c11*a12+c13*a33*b32*b11*a11*c32-3*c13*a33*c31*b11*b12*a32+3*c13*a33*c31*b32*b11*a12+c13*a33*a32*c11*b11*b32-3*c13*a33*a31*b32*c12*b11+3*c13*a33*a31*b11*b12*c32+3*c13*a33*b31*a32*c11*b12+3*c13*a33*b31*b32*c12*a11-3*c13*a33*b31*b32*c11*a12-3*c13*a33*b31*c32*b12*a11+3*c13*b33*a31*a32*c12*b11+3*c13*b33*a31*b32*c11*a12-3*c13*b33*a31*c32*b11*a12-3*c13*b33*b31*a32*c12*a11+3*c13*b33*b31*a11*a12*c32+3*c13*b33*c31*a32*b12*a11-3*c13*b33*c31*a11*a12*b32+c13*b33*a32*c11*a11*b32+c13*b33*a32*b11*a11*c32-3*c13*b33*a31*a32*c11*b12-2*c13*c33*a32*b11*a11*b32-a33*b33*c32*c11*b11*a12+2*a33*b33*c32*b11*a11*c12+a33*c33*a31*b11*b12*c12+a33*c33*b31*b12*a12*c11-2*a33*c33*b31*c12*a12*b11+a33*c33*b31*c12*b12*a11+a33*c33*c31*b11*b12*a12-a33*c33*a32*c11*b11*b12-a33*c33*b32*c11*b11*a12+a33*b33*a31*c11*c12*b12+a33*b33*b31*c11*c12*a12-2*a33*b33*c31*b12*a12*c11+a33*b33*c31*c12*a12*b11+a33*b33*c31*c12*b12*a11-a33*b33*a32*c11*b11*c12-a33*b33*b32*c11*a11*c12-a33*c13*b31*b12*a12*c31-a33*c13*a31*c12*b12*b31-a33*b13*a31*c12*b12*c31-a33*b13*b31*c12*a12*c31-a33*c33*b32*b11*a11*c12+2*a33*c33*b32*c11*a11*b12+2*a33*a13*b31*c12*b12*c31+b33*c33*a31*b12*a12*c11+b33*c33*a31*c12*a12*b11-2*b33*c33*a31*c12*b12*a11+b33*c33*c31*a11*a12*b12+2*b33*c33*a32*c11*b11*a12-b33*c33*a32*b11*a11*c12-b33*c33*a32*c11*a11*b12-b33*c33*b32*c11*a11*a12-b33*c33*c32*b11*a11*a12-b33*c13*a31*c12*a12*b31-b33*c13*a31*b12*a12*c31-b33*a13*b31*c12*a12*c31+2*b33*b13*a31*c12*a12*c31-b33*a13*a31*c12*b12*c31+a13^2*b31*b32*c11*c32-a13^2*b31*c31*b12*c32+a13^2*c31*b32*b11*c32-c13^2*a31*b31*a12*b32+c13^2*b31*a32*a11*b32-b13*a33*b11*a11*c32^2-b13*a33*a32*c11^2*b32-b13*c33*c11*b11*a32^2-b13*c33*b32*a11^2*c32-b13*c13*a31^2*c12*b32-b13*c13*a31^2*b12*c32+b13*c13*b31*c11*a32^2+b13*c13*c31*b11*a32^2-b13^2*a31*c12*c31*a32+b13^2*a31*a32*c11*c32-b13^2*a31*c31*a12*c32-c13*a33*c11*a11*b32^2-c13*a33*a32*b11^2*c32-c13*b33*c11*b11*a32^2-c13*b33*b32*a11^2*c32-c13^2*a31*b12*b31*a32+c13^2*a31*a32*b11*b32+a33*c13*a31*b12^2*c31-a33*b33*b31*c12^2*a11+a33*b13*b12*a12*c31^2+a33*b13*a31*c12^2*b31-a33^2*b31*c11*c12*b12-b33^2*a31*c11*c12*a12-b33^2*c31*a11*a12*c12+b33^2*a32*c11*a11*c12-b33*c33*b31*a12^2*c11-b33*c33*c31*a12^2*b11+b33*c33*b32*a11^2*c12+b33*c33*c32*a11^2*b12+b33*c13*c12*b12*a31^2+b33*a13*b12*a12*c31^2-c33^2*a31*b11*b12*a12-c33^2*b31*a11*a12*b12+c33^2*a32*b11*a11*b12+c33^2*b32*b11*a11*a12+c33*b13*c12*b12*a31^2+c33*a13*c12*a12*b31^2+c33*a13*a31*b12^2*c31+c33*b13*b31*a12^2*c31-a33^2*c31*b11*b12*c12+a33^2*b32*c11*b11*c12+a33^2*c32*c11*b11*b12+a33*b33*a32*c11^2*b12+a33*b33*b32*c11^2*a12-a33*c33*a31*b12^2*c11-a33*c33*c31*b12^2*a11+a33*c33*a32*b11^2*c12+a33*c33*c32*b11^2*a12+a33*c13*c12*a12*b31^2,3*a13*b23*c33*a31*b11*c21-b13*b33*c33*c11*a21^2-a23*a33*b33*c11*b11*c21+b13*c13*b33*a21^2*c31+b13*c13*c33*a21^2*b31+c13*b23^2*a11*a31*c31-b23*b33*c33*c11*a11*a21-b13*c13*c23*b21*a31^2-c13*b33^2*a21*a11*c21-c23*a33*b33*c11*b11*a21+c13*a33*b33*b11*c21*a21-a13*b23*c23*a31*c11*b31+c23*b33*c33*a11^2*b21+b13*c13*c23*a21*a31*b31-a13*c13*a23*c21*b31^2+a13^2*b23*b21*c31^2+a13^2*c23*c21*b31^2-a13^2*b33*c21^2*b31-a13^2*c33*b21^2*c31-a13*b23^2*a11*c31^2-a13*c23^2*a11*b31^2+a13*b33^2*c21^2*a11+a13*c33^2*b21^2*a11-b13*a23^2*b11*c31^2-b13*c23^2*b11*a31^2+b13*a33^2*b11*c21^2+b13*c33^2*a21^2*b11+b13^2*a23*a21*c31^2+b13^2*c23*c21*a31^2-b13^2*a33*c21^2*a31-b13^2*c33*a21^2*c31-c13*a23^2*c11*b31^2-c13*b23^2*c11*a31^2+c13*a33^2*c11*b21^2+c13*b33^2*c11*a21^2+c13^2*a23*a21*b31^2+c13^2*b23*b21*a31^2-c13^2*a33*b21^2*a31-c13^2*b33*a21^2*b31-a23*b33^2*c11^2*a21-a23*c33^2*b11^2*a21+a23^2*b33*c11^2*b31+a23^2*c33*b11^2*c31-b23*a33^2*c11^2*b21-b23*c33^2*a11^2*b21+b23^2*a33*c11^2*a31+b23^2*c33*a11^2*c31-c23*a33^2*b11^2*c21-c23*b33^2*a11^2*c21+c23^2*a33*b11^2*a31+c23^2*b33*a11^2*b31-3*c13*b23*a33*b31*a11*c21+3*c13*b23*a33*c31*b11*a21+3*c13*b23*b33*a31*a11*c21-3*c13*b23*b33*a21*a11*c31-3*c13*b23*c33*a31*b11*a21-2*c13*a33*b33*c11*a21*b21+c13*a33*b33*c21*b21*a11+c13*a33*c33*b11*a21*b21-2*b23*c23*a33*c11*b11*a31-3*a13*b23*c33*b31*c11*a21-3*a13*c23*a33*b31*c11*b21+3*a13*c23*a33*b21*b11*c31+3*a13*c23*b33*a31*c11*b21-3*a13*c23*b33*c31*b11*a21-3*a13*c23*c33*b21*b11*a31+3*a13*c23*c33*b31*b11*a21+a13*a33*b33*c21*c11*b21+a13*a33*c33*b21*b11*c21+a13*b33*c33*c11*a21*b21+a13*b33*c33*b11*c21*a21-2*a13*b33*c33*c21*b21*a11+3*a13*b23*b33*c31*c11*a21-3*a13*b23*b33*c21*c11*a31+3*a13*b23*a33*c21*c11*b31-3*a13*b23*a33*c31*b11*c21-a13*b23*c23*a31*b11*c31+2*a13*b23*c23*b31*a11*c31-3*a13*a23*c33*b31*b11*c21-3*a13*a23*b33*c31*c11*b21+3*a13*a23*c33*b31*c11*b21+3*a13*a23*b33*c31*b11*c21-a13*a23*c23*b11*b31*c31-a13*a23*b23*c11*c31*b31-a13*c13*c33*b21*a21*b31-a13*c13*b33*b21*a21*c31+2*a13*c13*b33*c21*a21*b31-a13*c13*a33*c21*b21*b31-a13*c13*b33*c21*b21*a31+a13*c13*c23*b21*b31*a31+a13*c13*b23*b31*a21*c31-2*a13*c13*b23*a31*b21*c31+a13*c13*a23*b21*b31*c31+a13*c13*b23*a31*c21*b31-a13*b13*c33*c21*a21*b31+2*a13*b13*c33*b21*a21*c31-a13*b13*c33*c21*b21*a31-a13*b13*b33*c21*a21*c31-a13*b13*a33*c21*b21*c31+a13*b13*c23*b31*a21*c31+a13*b13*c23*a31*b21*c31-2*a13*b13*c23*a31*c21*b31+a13*b13*b23*c21*c31*a31+a13*b13*a23*c21*c31*b31+b13*c13*a23*a31*c21*b31+b13*c13*a23*a31*b21*c31-2*b13*c13*a23*b31*a21*c31+b13*c13*b23*a21*a31*c31+2*b13*c13*a33*c21*b21*a31-b13*c13*a33*c21*a21*b31-b13*c13*a33*b21*a21*c31-b13*c13*b33*c21*a21*a31-b13*c13*c33*b21*a21*a31-b13*a23*b23*c11*c31*a31-b13*a23*c23*a31*c11*b31+2*b13*a23*c23*a31*b11*c31-b13*a23*c23*b31*a11*c31-3*b13*a23*a33*c21*c11*b31+3*b13*a23*a33*c31*c11*b21+3*b13*a23*b33*c21*c11*a31-3*b13*a23*b33*c31*a11*c21-3*b13*a23*c33*a31*c11*b21+3*b13*a23*c33*b31*a11*c21-b13*b23*c23*a11*a31*c31+3*b13*b23*a33*c31*a11*c21-3*b13*b23*a33*c31*c11*a21-3*b13*b23*c33*a31*a11*c21+3*b13*b23*c33*a31*c11*a21+3*b13*c23*a33*b31*c11*a21-3*b13*c23*a33*c31*a11*b21-3*b13*c23*b33*a31*c11*a21+3*b13*c23*b33*a21*a11*c31+3*b13*c23*c33*a31*a11*b21-3*b13*c23*c33*a21*a11*b31+b13*a33*b33*c11*a21*c21+b13*a33*c33*c11*a21*b21-2*b13*a33*c33*b11*c21*a21+b13*a33*c33*c21*b21*a11+b13*b33*c33*a21*a11*c21+3*c13*c23*b33*a31*b11*a21+3*c13*b23*c33*a21*a11*b31-3*c13*c23*a33*b31*b11*a21+3*c13*c23*a33*b31*a11*b21-3*c13*c23*b33*a31*a11*b21+2*c13*a23*b23*a31*c11*b31-c13*a23*b23*a31*b11*c31-c13*a23*b23*b31*a11*c31-c13*a23*c23*b11*b31*a31+3*c13*a23*a33*b31*b11*c21-3*c13*a23*a33*b21*b11*c31-3*c13*a23*b33*a31*b11*c21+3*c13*a23*b33*c31*a11*b21+3*c13*a23*c33*b21*b11*a31-3*c13*a23*c33*b31*a11*b21-c13*b23*c23*a11*a31*b31+a13*a23*b23*b11*c31^2+a13*a23*c23*c11*b31^2+a13*b13*a33*c21^2*b31+a13*b13*b33*c21^2*a31-a13*c13*c23*a21*b31^2+a13*c13*a33*b21^2*c31+a13*c13*c33*b21^2*a31-a13*b13*a23*b21*c31^2-a13*b13*b23*a21*c31^2+a13^2*c33*c21*b21*b31+a13^2*b33*c21*b21*c31-a13^2*c23*b21*b31*c31-a13^2*b23*c21*c31*b31+a13*b23^2*c11*c31*a31+a13*c23^2*b11*b31*a31-a13*a33*b33*b11*c21^2-a13*a33*c33*c11*b21^2-a13*b33^2*c11*a21*c21-a13*c33^2*b11*a21*b21-b13^2*a23*c21*c31*a31-b13^2*c23*a21*a31*c31+b13^2*a33*c21*a21*c31+b13^2*c33*c21*a21*a31-b13*c13*b23*c21*a31^2+b13*a23^2*c11*c31*b31+b13*a23*b23*a11*c31^2+b13*b23*c23*c11*a31^2+b13*c23^2*a11*a31*b31-b13*a33^2*c21*c11*b21-b13*a33*b33*c21^2*a11-b13*c33^2*a21*a11*b21-a23*b23*a33*c11^2*b31-a23*b23*b33*c11^2*a31-a23*c23*a33*b11^2*c31-a23*c23*c33*b11^2*a31+a23*a33*b33*c11^2*b21+a23*a33*c33*b11^2*c21+a23*b33^2*c11*a11*c21-a23^2*b33*c11*b11*c31-a23^2*c33*c11*b11*b31+a23*c33^2*b11*a11*b21-b23^2*a33*c11*a11*c31-b23^2*c33*c11*a11*a31-b23*c23*b33*a11^2*c31-b23*c23*c33*a11^2*b31+b23*a33^2*c11*b11*c21+b23*a33*b33*c11^2*a21+b23*b33*c33*a11^2*c21+b23*c33^2*b11*a11*a21-c13^2*a23*b21*b31*a31-c13^2*b23*a21*a31*b31+c13^2*a33*b21*a21*b31+c13^2*b33*b21*a21*a31+c13*a23^2*b11*b31*c31+c13*a23*c23*a11*b31^2+c13*b23*c23*b11*a31^2-c13*a33^2*b21*b11*c21-c13*a33*c33*b21^2*a11-c13*b33*c33*a21^2*b11+c23*a33^2*c11*b11*b21+c23*a33*c33*b11^2*a21+c23*b33^2*c11*a11*a21-c23^2*a33*b11*a11*b31-c23^2*b33*b11*a11*a31+c13*b33*c33*a21*a11*b21+a23*b23*a33*c11*b11*c31+a23*b23*b33*c11*a11*c31+a23*b23*c33*c11*b11*a31+a23*b23*c33*c11*a11*b31-2*a23*b23*c33*b11*a11*c31+a23*c23*a33*c11*b11*b31+a23*c23*b33*c11*b11*a31-2*a23*c23*b33*c11*a11*b31+a23*c23*b33*b11*a11*c31+a23*c23*c33*b11*a11*b31-a23*a33*c33*c11*b11*b21-a23*b33*c33*c11*a11*b21+2*a23*b33*c33*c11*b11*a21-a23*b33*c33*b11*c21*a11+b23*c23*a33*c11*a11*b31+b23*c23*a33*b11*a11*c31+b23*c23*b33*c11*a11*a31+b23*c23*c33*b11*a11*a31-b23*a33*b33*c11*a11*c21+2*b23*a33*c33*c11*a11*b21-b23*a33*c33*c11*b11*a21-b23*a33*c33*b11*c21*a11-c23*a33*b33*c11*a11*b21+2*c23*a33*b33*b11*c21*a11-c23*a33*c33*b11*a11*b21-c23*b33*c33*b11*a11*a21,-a13*a33*b33*c22*c12*b22-c13*a23*c23*a12*b32^2+a13*c13*c33*b22*a22*b32-a13^2*c33*c22*b22*b32+b13^2*c23*a22*a32*c32+3*b13*b23*c33*a32*a12*c22+a13*c13*a23*c22*b32^2-a13*a33*c33*b22*b12*c22+3*c13*a23*a33*b22*b12*c32+b23*a33*c33*b12*c22*a12+b13*c13*c33*b22*a22*a32-a23*c33^2*b12*a12*b22+c13*b33*c33*a22^2*b12+3*b13*a23*b33*c32*a12*c22+c13*a23*b23*b32*a12*c32-2*a13*b13*c33*b22*a22*c32+a13*b23*c23*a32*b12*c32+3*c13*b23*b33*a22*a12*c32+3*b13*c23*b33*a32*c12*a22-b13*c13*b33*a22^2*c32-a13*c13*a23*b22*b32*c32-3*a13*b23*a33*c22*c12*b32-b13*a33*b33*c12*a22*c22-3*a13*c23*b33*a32*c12*b22-a13^2*b23*b22*c32^2-a13^2*c23*c22*b32^2+a13^2*b33*c22^2*b32+a13^2*c33*b22^2*c32+a13*b23^2*a12*c32^2+a13*c23^2*a12*b32^2-a13*b33^2*c22^2*a12-a13*c33^2*b22^2*a12+b13*a23^2*b12*c32^2+b13*c23^2*b12*a32^2-b13*a33^2*b12*c22^2-b13*c33^2*a22^2*b12-b13^2*a23*a22*c32^2-b13^2*c23*c22*a32^2+b13^2*a33*c22^2*a32+b13^2*c33*a22^2*c32-c13^2*a23*a22*b32^2-c13^2*b23*b22*a32^2+c13^2*a33*b22^2*a32+c13^2*b33*a22^2*b32+c13*a23^2*c12*b32^2+c13*b23^2*c12*a32^2-c13*a33^2*c12*b22^2-c13*b33^2*c12*a22^2-a23^2*b33*c12^2*b32-a23^2*c33*b12^2*c32+a23*b33^2*c12^2*a22+a23*c33^2*b12^2*a22+b23*a33^2*c12^2*b22+b23*c33^2*a12^2*b22-b23^2*a33*c12^2*a32-b23^2*c33*a12^2*c32+c23*a33^2*b12^2*c22+c23*b33^2*a12^2*c22-c23^2*a33*b12^2*a32-c23^2*b33*a12^2*b32-b13^2*a33*c22*a22*c32-b13^2*c33*c22*a22*a32+b13^2*a23*c22*c32*a32+b13*c13*b23*c22*a32^2+b13*c13*c23*b22*a32^2-b13*c13*c33*a22^2*b32-b13*a23^2*c12*c32*b32-b13*a23*b23*a12*c32^2-b13*b23*c23*c12*a32^2-b13*c23^2*a12*a32*b32+b13*a33^2*c22*c12*b22+b13*a33*b33*c22^2*a12+b13*b33*c33*c12*a22^2+b13*c33^2*a22*a12*b22+a13*b13*a23*b22*c32^2+a13*b13*b23*a22*c32^2-a13*b13*a33*c22^2*b32-a13*b13*b33*c22^2*a32+a13*c13*c23*a22*b32^2-a13*c13*a33*b22^2*c32-a13*c13*c33*b22^2*a32-a13*a23*b23*b12*c32^2-a13*a23*c23*c12*b32^2-a13*b23^2*c12*c32*a32-a13^2*b33*c22*b22*c32+a13^2*c23*b22*b32*c32+a13^2*b23*c22*c32*b32-a13*c23^2*b12*b32*a32+a13*a33*b33*b12*c22^2+a13*a33*c33*c12*b22^2+a13*b33^2*c12*a22*c22+a13*c33^2*b12*a22*b22+c13^2*a23*b22*b32*a32+c13^2*b23*a22*a32*b32-c13^2*a33*b22*a22*b32-c13^2*b33*b22*a22*a32-c13*a23^2*b12*b32*c32-c13*b23^2*a12*a32*c32-c13*b23*c23*b12*a32^2+c13*a33^2*b22*b12*c22+c13*a33*c33*b22^2*a12+c13*b33^2*a22*a12*c22+a23*b23*a33*c12^2*b32+a23*b23*b33*c12^2*a32+a23*c23*a33*b12^2*c32+a23*c23*c33*b12^2*a32-a23*a33*b33*c12^2*b22-a23*a33*c33*b12^2*c22-a23*b33^2*c12*a12*c22+a23^2*b33*c12*b12*c32+a23^2*c33*c12*b12*b32+b23^2*a33*c12*a12*c32+b23^2*c33*c12*a12*a32+b23*c23*b33*a12^2*c32+b23*c23*c33*a12^2*b32-b23*a33^2*c12*b12*c22-b23*a33*b33*c12^2*a22-b23*b33*c33*a12^2*c22-b23*c33^2*b12*a12*a22-c23*a33^2*c12*b12*b22-c23*a33*c33*b12^2*a22-c23*b33^2*c12*a12*a22-c23*b33*c33*a12^2*b22+c23^2*a33*b12*a12*b32+c23^2*b33*b12*a12*a32-a13*c13*b23*a32*c22*b32+a13*b13*c33*c22*a22*b32+a13*b13*b33*c22*a22*c32+a13*b13*a33*c22*b22*c32-a13*b13*c23*b32*a22*c32-a13*b13*c23*a32*b22*c32+2*a13*b13*c23*a32*c22*b32-a13*b13*b23*c22*c32*a32-a13*b13*a23*c22*c32*b32-b13*c13*a23*a32*c22*b32-b13*c13*a23*a32*b22*c32+2*b13*c13*a23*b32*a22*c32-b13*c13*b23*a22*a32*c32-3*a13*b23*c33*a32*b12*c22+3*a13*b23*c33*b32*c12*a22+3*a13*c23*a33*b32*c12*b22-3*a13*c23*a33*b22*b12*c32+3*a13*c23*b33*c32*b12*a22+3*a13*c23*c33*b22*b12*a32-3*a13*c23*c33*b32*b12*a22-a13*b33*c33*c12*a22*b22+2*a13*b33*c33*c22*b22*a12-a13*b33*c33*b12*c22*a22-3*a13*b23*b33*c32*c12*a22+3*a13*b23*b33*c22*c12*a32+3*a13*b23*a33*c32*b12*c22-2*a13*b23*c23*b32*a12*c32+a13*b23*c23*a32*c12*b32-3*a13*a23*c33*b32*c12*b22+3*a13*a23*b33*c32*c12*b22+3*a13*a23*c33*b32*b12*c22-3*a13*a23*b33*c32*b12*c22+a13*a23*c23*b12*b32*c32+a13*a23*b23*c12*c32*b32+a13*c13*b33*b22*a22*c32-2*a13*c13*b33*c22*a22*b32+a13*c13*a33*c22*b22*b32+a13*c13*b33*c22*b22*a32-a13*c13*c23*b22*b32*a32-a13*c13*b23*b32*a22*c32+2*a13*c13*b23*a32*b22*c32+a13*b13*c33*c22*b22*a32-c13*a33*b33*b12*c22*a22-c13*a33*b33*c22*b22*a12+2*c13*a33*b33*c12*a22*b22-c13*a33*c33*b12*a22*b22-2*c13*a23*b23*a32*c12*b32+c13*a23*b23*a32*b12*c32+c13*a23*c23*b12*b32*a32-3*c13*a23*a33*b32*b12*c22+3*c13*a23*b33*a32*b12*c22-3*c13*a23*b33*c32*a12*b22-3*c13*a23*c33*b22*b12*a32+3*c13*a23*c33*b32*a12*b22+c13*b23*c23*a12*a32*b32+3*c13*b23*a33*b32*a12*c22-3*c13*b23*a33*c32*b12*a22-3*c13*b23*b33*a32*a12*c22+3*c13*b23*c33*a32*b12*a22-3*c13*b23*c33*a22*a12*b32-3*c13*c23*a33*b32*a12*b22+3*c13*c23*a33*b32*b12*a22+3*c13*c23*b33*a32*a12*b22-3*c13*c23*b33*a32*b12*a22-c13*b33*c33*a22*a12*b22-a23*b23*a33*c12*b12*c32-a23*b23*b33*c12*a12*c32-a23*b23*c33*c12*b12*a32-a23*b23*c33*c12*a12*b32+2*a23*b23*c33*b12*a12*c32-a23*c23*a33*c12*b12*b32-a23*c23*b33*c12*b12*a32+2*a23*c23*b33*c12*a12*b32-a23*c23*b33*b12*a12*c32-a23*c23*c33*b12*a12*b32+a23*a33*b33*c12*b12*c22+a23*a33*c33*c12*b12*b22+a23*b33*c33*c12*a12*b22+a23*b33*c33*b12*c22*a12-2*a23*b33*c33*c12*b12*a22+2*b23*c23*a33*c12*b12*a32-b23*c23*a33*c12*a12*b32-b23*c23*a33*b12*a12*c32-b23*c23*b33*c12*a12*a32-b23*c23*c33*b12*a12*a32+b23*a33*b33*c12*a12*c22-2*b23*a33*c33*c12*a12*b22+b23*a33*c33*c12*b12*a22+b23*b33*c33*c12*a12*a22+c23*a33*b33*c12*a12*b22-2*c23*a33*b33*b12*c22*a12+c23*a33*b33*c12*b12*a22+c23*a33*c33*b12*a12*b22+c23*b33*c33*b12*a12*a22-b13*c13*c23*a22*a32*b32-2*b13*c13*a33*c22*b22*a32+b13*c13*a33*c22*a22*b32+b13*c13*a33*b22*a22*c32+b13*c13*b33*c22*a22*a32+b13*a23*b23*c12*c32*a32+b13*a23*c23*a32*c12*b32-2*b13*a23*c23*a32*b12*c32+b13*a23*c23*b32*a12*c32+3*b13*a23*a33*c22*c12*b32-3*b13*a23*a33*c32*c12*b22-3*b13*a23*b33*c22*c12*a32+3*b13*a23*c33*a32*c12*b22-3*b13*a23*c33*b32*a12*c22+b13*b23*c23*a12*a32*c32-3*b13*b23*a33*c32*a12*c22+3*b13*b23*a33*c32*c12*a22-3*b13*b23*c33*a32*c12*a22-3*b13*c23*a33*b32*c12*a22+3*b13*c23*a33*c32*a12*b22-3*b13*c23*b33*a22*a12*c32-3*b13*c23*c33*a32*a12*b22+3*b13*c23*c33*a22*a12*b32-b13*a33*c33*c12*a22*b22-b13*a33*c33*c22*b22*a12+2*b13*a33*c33*b12*c22*a22-b13*b33*c33*a22*a12*c22,2*b13*c13*c22*a21*a11*b22+3*c13*b23*c12*a22*b11*a21+3*b13*a23*b12*c22*a11*c21-3*b13*a23*b12*c22*c11*a21+a23*b23*b12*c12*a11*c21+b23*c23*b12*a12*c11*a21+3*a13*c23*a22*b12*b11*c21-b13*a23*b22*c11^2*a22-a13*c13*b22*a22*c11*b21+2*a23*c23*c11*b12*a11*b22-2*b13*b23*c22*a11*c11*a22-3*c13*b23*a12*a21*b11*c22-a23*b13*c12*b21*c21*a12+b13*c13*a22^2*c11*b21+a23*c23*c12*b11^2*a22-3*c13*a23*a22*b12*b11*c21-3*c13*a23*c12*b22*b11*a21-b23*a13*c12*b21*c21*a12+3*a13*b23*c12*b22*a11*c21+2*a23*a13*c12*b21*c21*b12+2*a13*c13*c22*b21*b11*a22+2*c23*c13*b12*a21*b21*a12+b13*c13*a22*a21*c21*b12+a13*a23*b11^2*c22^2+a13*a23*c11^2*b22^2-a13^2*b21*b11*c22^2-a13^2*c21*c11*b22^2+a13^2*c12*b21^2*c22+a13^2*b12*c21^2*b22-b13^2*a21*a11*c22^2-b13^2*c21*c11*a22^2+b13^2*c12*a21^2*c22+b13^2*a12*c21^2*a22+b13*b23*a11^2*c22^2+b13*b23*c11^2*a22^2-c13^2*a21*a11*b22^2+c13*c23*a11^2*b22^2+c13*c23*b11^2*a22^2-c13^2*b21*b11*a22^2+c13^2*b12*a21^2*b22+c13^2*a12*b21^2*a22-a23*a13*b21^2*c12^2-a23^2*c22*b11^2*c12-a23*a13*c21^2*b12^2-a23^2*b22*c11^2*b12+a23^2*b11*b21*c12^2+a23^2*c11*c21*b12^2-b23*b13*a21^2*c12^2-b23^2*c22*a11^2*c12-b23^2*a22*c11^2*a12+b23^2*a11*a21*c12^2+b23^2*c11*c21*a12^2-b23*b13*c21^2*a12^2-c23^2*b22*a11^2*b12-c23*c13*a21^2*b12^2-c23*c13*b21^2*a12^2-c23^2*a22*b11^2*a12+c23^2*a11*a21*b12^2+c23^2*b11*b21*a12^2-a13^2*b12*c21*b21*c22-a13^2*c12*c21*b21*b22+a13^2*b22*c22*c11*b21+a13^2*c22*b22*b11*c21+a13*b13*b21*a11*c22^2+a13*b13*a21*b11*c22^2-a13*b13*b22*c21^2*a12-a13*b13*a22*c21^2*b12-a13*c13*c22*b21^2*a12+a13*c13*b22^2*a11*c21+a13*c13*a21*c11*b22^2-a13*c13*a22*b21^2*c12-a13*b23*b22*c11^2*a22-a13*b23*b11*a11*c22^2-a13*c23*c11*a11*b22^2-a13*c23*c22*b11^2*a22-b13*c13*c22*a21^2*b12-b13*c13*b22*a21^2*c12+b13*c13*a22^2*b11*c21-b13*a23*b11*a11*c22^2+b13^2*c22*a22*a11*c21+b13^2*a22*c22*c11*a21-b13^2*c12*c21*a21*a22-b13^2*a12*c21*a21*c22-b13*c23*c11*b11*a22^2-b13*c23*c22*a11^2*b22+c13^2*b22*a22*a11*b21+c13^2*a22*b22*b11*a21-c13^2*b12*b21*a21*a22-c13^2*a12*b21*a21*b22-c13*a23*c11*a11*b22^2-c13*a23*c22*b11^2*a22-c13*b23*c11*b11*a22^2-c13*b23*c22*a11^2*b22+a23^2*b22*c11*b11*c12-a23^2*c12*b12*c11*b21-a23^2*b12*c12*b11*c21+a23^2*c22*c11*b11*b12+a23*b13*b21*a21*c12^2+a23*b13*b12*c21^2*a12+a23*c13*c21*a21*b12^2+a23*c13*c12*b21^2*a12-a23*b23*a11*b21*c12^2-a23*b23*b11*a21*c12^2+a23*b23*b12*c11^2*a22+a23*b23*a12*c11^2*b22+a23*c23*a12*b11^2*c22-a23*c23*a11*c21*b12^2-a23*c23*b12^2*c11*a21+b23^2*c22*c11*a11*a12+b23*a13*b21*a21*c12^2+b23*a13*b12*c21^2*a12+b23*c13*c12*a21^2*b12+b23*c13*c21*b21*a12^2+b23^2*a22*c11*a11*c12-b23^2*c12*a12*c11*a21-b23^2*a12*c12*a11*c21-b23*c23*a12^2*b11*c21+b23*c23*c12*a11^2*b22+b23*c23*b12*a11^2*c22-b23*c23*a12^2*c11*b21+c23^2*b22*b11*a11*a12+c23^2*a22*b11*a11*b12-c23^2*b12*a12*b11*a21-c23^2*a12*b12*a11*b21+c23*a13*c21*a21*b12^2+c23*a13*c12*b21^2*a12+c23*b13*c12*a21^2*b12+c23*b13*c21*b21*a12^2-c23*a13*b12*b21*c21*a12-c23*b13*c12*a21*b21*a12-c23*b13*b12*a21*c21*a12+3*c13*a23*c12*b22*a11*b21-3*c13*a23*b12*b21*a11*c22+3*c13*a23*b12*a22*c11*b21+3*c13*a23*a12*b22*b11*c21+2*a23*b23*b11*c12*a11*c22+a23*c23*c12*b12*a11*b21+a23*c23*c12*b12*b11*a21-a23*c23*c12*b11*a11*b22-2*a23*c23*c12*b11*b21*a12-a23*c23*b12*a11*b11*c22-a23*c23*b12*b11*c11*a22+a23*c23*b12*a12*b11*c21+a23*c23*a12*b12*c11*b21-a23*c23*a12*b11*c11*b22-b23*a13*c12*a21*c21*b12+2*b23*b13*c12*a21*c21*a12-b23*c13*c12*a21*b21*a12-b23*c13*b12*a21*c21*a12+b23*c23*c12*a12*a11*b21+b23*c23*c12*a12*b11*a21-b23*c23*c12*a11*b11*a22-2*b23*c23*c12*a11*a21*b12+b23*c23*b12*a12*a11*c21-b23*c23*b12*a11*c11*a22-b23*c23*a12*a11*b11*c22-b23*c23*a12*a11*c11*b22+2*b23*c23*c11*a12*b11*a22-c23*a13*c12*b21*a21*b12+3*a13*b23*a12*c22*b11*c21+3*a13*b23*b12*c22*c11*a21-3*a13*b23*b12*c22*a11*c21-3*a13*b23*c12*a22*b11*c21+a13*c13*a22*b21*c21*b12+a13*c13*b22*a21*b21*c12-a13*c13*a22*b22*b11*c21+a13*c13*b22*b21*c21*a12+a13*c13*c22*b21*a21*b12-a13*c13*c22*b22*a11*b21-3*a13*b23*a12*c22*c11*b21-2*a13*a23*c22*b11*c11*b22-3*a13*c23*c12*b22*a11*b21-2*a13*c13*c21*b22*a21*b12-2*a13*b13*b21*c22*a21*c12+a13*b13*a22*c21*b21*c12-a13*c13*c22*b22*b11*a21-a13*b13*a22*c22*c11*b21+a13*b13*b22*c21*a21*c12+2*a13*b13*b22*c21*c11*a22-a13*b13*b22*c22*c11*a21+a13*b13*c22*b21*c21*a12+a13*b13*c22*a21*c21*b12-a13*b13*c22*a22*b11*c21-a13*b13*c22*b22*a11*c21+a13*b23*c11*b22*a11*c22+a13*b23*c11*a22*b11*c22-3*a13*b23*b22*c12*c11*a21+3*a13*b23*a22*c12*c11*b21+3*a13*c23*c12*b22*b11*a21+3*a13*c23*b12*b21*a11*c22-3*a13*c23*b12*a22*c11*b21-3*a13*c23*a12*b22*b11*c21+3*a13*c23*a12*b22*c11*b21+a13*c23*c11*b22*b11*a22+a13*c23*b11*b22*a11*c22-3*a13*c23*c22*b12*b11*a21-b13*c13*c22*a22*a11*b21-b13*c13*c22*a22*b11*a21+b13*c13*c22*a21*b21*a12-b13*c13*b22*a22*a11*c21-b13*c13*b22*a22*c11*a21+b13*c13*b22*a21*c21*a12+b13*c13*a22*a21*b21*c12-2*b13*c13*c21*a22*b21*a12-3*b13*a23*c12*b22*a11*c21+3*b13*a23*c12*a22*b11*c21-3*b13*a23*a12*c22*b11*c21+3*b13*a23*a12*c22*c11*b21+b13*a23*c11*b22*a11*c22+b13*a23*c11*a22*b11*c22+3*b13*a23*b22*c12*c11*a21-3*b13*a23*a22*c12*c11*b21+3*b13*c23*c12*a22*a11*b21-3*b13*c23*c12*a22*b11*a21-3*b13*c23*b12*a22*a11*c21+3*b13*c23*b12*a22*c11*a21+3*b13*c23*a12*a21*b11*c22-3*b13*c23*a12*a21*c11*b22+b13*c23*c11*a22*a11*b22+b13*c23*b11*a22*a11*c22-3*b13*c23*c22*a12*a11*b21+3*b13*c23*b22*a12*a11*c21-3*c13*b23*b22*a12*a11*c21-2*c13*c23*b22*a11*b11*a22-a23*b13*c12*a21*c21*b12-a23*c13*c12*b21*a21*b12-a23*c13*b12*b21*c21*a12-a23*b23*c12*a11*c11*b22-a23*b23*c12*b11*c11*a22+a23*b23*c12*b12*c11*a21+a23*b23*c12*a12*c11*b21-a23*b23*b12*c11*a11*c22-2*a23*b23*b12*c11*c21*a12+a23*b23*a12*c12*b11*c21-a23*b23*a12*c11*b11*c22-3*c13*a23*a12*b22*c11*b21+c13*a23*c11*b22*b11*a22+c13*a23*b11*b22*a11*c22+3*c13*a23*c22*b12*b11*a21-3*c13*b23*c12*a22*a11*b21+3*c13*b23*b12*a22*a11*c21-3*c13*b23*b12*a22*c11*a21+3*c13*b23*a12*a21*c11*b22+c13*b23*c11*a22*a11*b22+c13*b23*b11*a22*a11*c22+3*c13*b23*c22*a12*a11*b21,c23*b31*c11*a12*b11*a22-a13*c32*a22*b11^2*c21+2*a13*c31*b12*b22*a11*c21-2*b13*c32*b21*a11*c11*a22-b13*a32*a21*c11^2*b22-2*a23*c31*a11*c21*b12^2+2*b33*c21*c12*a12*b11*a21-c13*a31*c22*b11^2*a22+2*b13*c31*b12*a21*a11*c22-b13*a31*c12*b21*a11*c22-c13*c32*a21*b12*a11*b21+b13*b32*c21*a11*c11*a22+a13*b32*a11*c21^2*b12-2*c23*b31*b12*a11*c11*a22+a23*c31*a12*b11*c11*b22-2*b23*c32*a21*c11*b11*a12-2*c23*b31*a12^2*c11*b21-c13*b31*a12*a22*b11*c21+c13*a32*b21*a11*b11*c22+c23*b32*a11*a12*b11*c21+2*a13*b31*c12*b21*a11*c22+c33*b11*a12*a22*c11*b21-a23*a31*c12*b12*c11*b21-a13*c31*b12*a21*c11*b22-a13*a31*b22*c12*c11*b21+2*b33*a21*a12*c11^2*b22+b23*b31*c22*c11*a11*a12-a13*b31*b12*c22*a11*c21-c13*b32*a21*a11*c21*b12+b13*b32*a12*a11*c21^2+c33*a21*c12*b11*a11*b22-c13*c32*b21*a11^2*b22-c13*a32*b21*b12*c11*a21+2*a23*c31*c12*b11^2*a22-c33*a21*c12*b11^2*a22+c33*c12*b12*b11*a21^2-2*b13*a32*a11*c21^2*b12+2*b13*a32*a22*c11^2*b21+2*c23*a31*a12*b11^2*c22+b23*c32*a11*a12*b11*c21-a13*a31*c12*b21*b11*c22-a23*c31*a12*b12*c11*b21+a23*c31*c11*b12*a11*b22-a13*c32*a21*b12*b11*c21-a23*a31*b12*c12*b11*c21-b13*c31*a12*a21*b11*c22+c13*c32*b21*a11*b11*a22-c33*b21*b12*a12*a11*c21-b23*c32*a11^2*c21*b12-2*c13*b32*b11*a21^2*c12+2*c23*a31*a12*b12*c11*b21-2*a23*b31*a11*b21*c12^2+2*a23*c31*c12*b12*a11*b21+2*b13*c31*c12*a22*a11*b21-b23*c31*c12*a11*a21*b12+2*a13*b32*c21*b11*a21*c12-c13*b31*a12*a21*c11*b22-c13*a32*a21*b11^2*c22-2*b23*c31*c12*a11*b11*a22-2*c13*a32*b11*a22*c11*b21+2*b13*a31*b12*c21*c11*a22+2*c13*b32*a21*a12*b11*c21-a23*c32*a12*b11^2*c21+a13*c31*b11*b22*a11*c22-a13*a31*c22*b12*b11*c21-2*c33*a21*b12*a11*b11*c22-a23*c31*a12*b11^2*c22+a33*c21*b12^2*c11*a21-2*c33*b21*b12*a11*c11*a22+2*a13*c32*a21*b11^2*c22+c33*a21*a11*c21*b12^2+2*a13*b31*a12*c22*b11*c21+b13*c31*c11*a22*a11*b22-b33*a12*a22*c11^2*b21+a13*a31*c11^2*b22^2+a13*a31*b11^2*c22^2+b13*b31*a11^2*c22^2+b13*b31*c11^2*a22^2+c13*c31*b11^2*a22^2-a33*a11*c21^2*b12^2-a33*a11*b21^2*c12^2-b33*a12^2*b11*c21^2-b33*b11*a21^2*c12^2-c33*a12^2*c11*b21^2-c33*b12^2*c11*a21^2+c13*c31*a11^2*b22^2+a23*c31*b12^2*c11*a21+2*a23*a32*c21*b11^2*c12+2*a23*a32*b21*c11^2*b12-a23*b32*a21*c11^2*b12-a23*b32*a12*c11^2*b21-a23*c32*a21*b11^2*c12-a13*c31*c22*b11^2*a22+a13*a32*c12*c11*b21^2-a13*a32*b21*c11^2*b22+a13*a32*b12*b11*c21^2-a13*a32*c21*b11^2*c22-2*a13*b32*a12*b11*c21^2+2*a13*b32*a21*c11^2*b22-a13*b32*a22*c11^2*b21+a13*c32*a11*b21^2*c12-2*a13*c32*a12*c11*b21^2-a13*c31*c11*a11*b22^2-a13*b31*b11*a11*c22^2-a13*b31*b22*c11^2*a22-b13*a31*b22*c11^2*a22-b13*a31*b11*a11*c22^2-b13*c31*c11*b11*a22^2-b13*c31*c22*a11^2*b22+b13*a32*a12*b11*c21^2-b13*b32*c21*a11^2*c22+b13*b32*c12*c11*a21^2-b13*b32*a21*c11^2*a22+2*b13*c32*b21*a11^2*c22+b13*c32*b11*a21^2*c12-2*b13*c32*b12*c11*a21^2-b13*c32*b22*a11^2*c21-c13*a31*c11*a11*b22^2-c13*b31*c11*b11*a22^2-c13*b31*c22*a11^2*b22-2*c13*a32*a11*b21^2*c12+c13*a32*a12*c11*b21^2+2*c13*a32*a22*b11^2*c21-c13*b32*b21*a11^2*c22+c13*b32*b12*c11*a21^2+2*c13*b32*b22*a11^2*c21+c13*c32*a12*a11*b21^2+c13*c32*b12*b11*a21^2-c13*c32*a21*b11^2*a22-a23*a31*c22*b11^2*c12-a23*a31*b22*c11^2*b12+a23*a31*b11*b21*c12^2+a23*a31*c11*c21*b12^2+a23*b31*b11*a21*c12^2+2*a23*b31*b12*c11^2*a22-a23*b31*a12*c11^2*b22+c23*c31*b22*b11*a11*a12+c23*c31*a22*b11*a11*b12-c23*c31*b12*a12*b11*a21-c23*c31*a12*b12*a11*b21+c23*a32*b21*b11*a11*c12-2*c23*a32*b21*c11*a11*b12+c23*a32*a21*c11*b11*b12+c23*a32*b11*a11*c21*b12+c23*a32*b11*a12*c11*b21-c13*a31*b12*a22*c11*b21+2*c13*a31*a12*b22*b11*c21-c13*a31*a12*b22*c11*b21+2*c13*a31*b12*a21*c11*b22-c13*a31*b12*b21*a11*c22-4*c13*a31*c12*b22*b11*a21+2*c13*a31*c12*b21*b11*a22-c13*a31*b12*b22*a11*c21+2*a13*a31*c22*b12*c11*b21-2*a13*a31*c22*b11*c11*b22+2*a13*a31*b22*c12*b11*c21-a13*a31*b12*c21*c11*b22-a13*b31*c12*a21*b11*c22-a13*b31*c12*b22*a11*c21-a13*b31*c12*a22*b11*c21+2*a13*b31*b12*c22*c11*a21-a13*b31*b12*c21*c11*a22-4*a13*b31*a12*c22*c11*b21+2*a13*b31*a12*c21*c11*b22+a13*b31*c11*b22*a11*c22+a13*b31*c11*a22*b11*c22-a13*b31*b22*c12*c11*a21+2*a13*b31*a22*c12*c11*b21-a13*c31*c12*b22*a11*b21+2*a13*c31*c12*b22*b11*a21-a13*c31*c12*b21*b11*a22-a13*c31*b12*b21*a11*c22-a13*c31*b12*a22*c11*b21-4*a13*c31*a12*b22*b11*c21+2*a13*c31*a12*b22*c11*b21+2*a13*c31*a12*b21*b11*c22+a13*c31*c11*b22*b11*a22-a13*c31*c22*b12*b11*a21+2*a13*c31*a22*b12*b11*c21-a13*a32*c21*b12*c11*b21+a13*a32*c21*b11*c11*b22-a13*a32*b21*c12*b11*c21+a13*a32*b21*c11*b11*c22+a13*b32*a11*c22*c11*b21-a13*b32*c21*a11*b21*c12-a13*b32*c21*b12*c11*a21+2*a13*b32*c21*a12*c11*b21+a13*b32*c21*a11*b11*c22-2*a13*b32*c21*a11*c11*b22-a13*b32*a21*c12*c11*b21-2*a13*b32*a21*c11*b11*c22+a13*b32*c11*a22*b11*c21-a13*c32*b21*b11*a21*c12-a13*c32*b21*a11*c21*b12+2*a13*c32*b21*b12*c11*a21+2*a13*c32*b21*a12*b11*c21-2*a13*c32*b21*a11*b11*c22+a13*c32*b21*a11*c11*b22-2*a13*c32*a21*b11*c11*b22+a13*c32*b11*a22*c11*b21+a13*c32*a11*b22*b11*c21+2*b13*a31*c12*a21*b11*c22-b13*a31*c12*b22*a11*c21-b13*a31*c12*a22*b11*c21+2*b13*a31*b12*c22*a11*c21-4*b13*a31*b12*c22*c11*a21-b13*a31*a12*c22*b11*c21+2*b13*a31*a12*c22*c11*b21-b13*a31*a12*c21*c11*b22+b13*a31*c11*b22*a11*c22+b13*a31*c11*a22*b11*c22+2*b13*a31*b22*c12*c11*a21-b13*a31*a22*c12*c11*b21-b13*b31*c22*a12*a11*c21+2*b13*b31*c22*a12*c11*a21-2*b13*b31*c22*a11*c11*a22-b13*b31*a22*c12*c11*a21+2*b13*b31*a22*c12*a11*c21-b13*b31*c12*a21*a11*c22-b13*b31*a12*c21*c11*a22-b13*c31*c12*a22*b11*a21-b13*c31*c12*a21*a11*b22-4*b13*c31*b12*a22*a11*c21+2*b13*c31*b12*a22*c11*a21+2*b13*c31*a12*a22*b11*c21-b13*c31*a12*a22*c11*b21-b13*c31*a12*a21*c11*b22+b13*c31*b11*a22*a11*c22-b13*c31*c22*a12*a11*b21+2*b13*c31*b22*a12*a11*c21-2*b13*a32*a11*c22*c11*b21+2*b13*a32*c21*a11*b21*c12-b13*a32*c21*b11*a21*c12+2*b13*a32*c21*b12*c11*a21-b13*a32*c21*a12*c11*b21+b13*a32*c21*a11*b11*c22+b13*a32*c21*a11*c11*b22-b13*a32*a21*c12*c11*b21+b13*a32*a21*c11*b11*c22-2*b13*a32*c11*a22*b11*c21-b13*b32*c21*a12*c11*a21-b13*b32*a21*c12*a11*c21+b13*b32*a21*c11*a11*c22-b13*c32*b21*a12*a11*c21+2*b13*c32*b21*a12*c11*a21-b13*c32*a21*a11*b21*c12+2*b13*c32*a21*a11*c21*b12-2*b13*c32*a21*a11*b11*c22+b13*c32*a21*b11*c11*a22-b13*c32*a21*a12*b11*c21+b13*c32*b11*a22*a11*c21+b13*c32*a11*a21*c11*b22+2*c13*a31*c12*b22*a11*b21-c13*a31*a12*b21*b11*c22+c13*a31*c11*b22*b11*a22+c13*a31*b11*b22*a11*c22+2*c13*a31*c22*b12*b11*a21-c13*a31*a22*b12*b11*c21-4*c13*b31*c12*a22*a11*b21+2*c13*b31*c12*a22*b11*a21+2*c13*b31*c12*a21*a11*b22+2*c13*b31*b12*a22*a11*c21-c13*b31*b12*a22*c11*a21-c13*b31*b12*a21*a11*c22+2*c13*b31*a12*a22*c11*b21-c13*b31*a12*a21*b11*c22+c13*b31*c11*a22*a11*b22+c13*b31*b11*a22*a11*c22+2*c13*b31*c22*a12*a11*b21-c13*b31*b22*a12*a11*c21-c13*c31*b22*a12*a11*b21+2*c13*c31*b22*a12*b11*a21-2*c13*c31*b22*a11*b11*a22+2*c13*c31*a22*b12*a11*b21-c13*c31*a22*b12*b11*a21-c13*c31*b12*a21*a11*b22-c13*c31*a12*b21*b11*a22+2*c13*a32*b21*b11*a21*c12+2*c13*a32*b21*a11*c21*b12-c13*a32*b21*a12*b11*c21+c13*a32*b21*a11*c11*b22-c13*a32*a21*b12*b11*c21+c13*a32*a21*b11*c11*b22-2*c13*a32*a11*b22*b11*c21-c13*b32*b21*a12*a11*c21-c13*b32*b21*a12*c11*a21+c13*b32*b21*a11*c11*a22+2*c13*b32*a21*a11*b21*c12+c13*b32*a21*a11*b11*c22+c13*b32*a21*b11*c11*a22-2*c13*b32*b11*a22*a11*c21-2*c13*b32*a11*a21*c11*b22-c13*c32*b21*a12*b11*a21+c13*c32*a21*b11*a11*b22+a23*a31*b22*c11*b11*c12+a23*a31*c22*c11*b11*b12+a23*b31*c12*a11*c11*b22-2*a23*b31*c12*b11*c11*a22-a23*b31*c12*b12*c11*a21+2*a23*b31*c12*a12*c11*b21+2*a23*b31*b12*c12*a11*c21-2*a23*b31*b12*c11*a11*c22-a23*b31*b12*c11*c21*a12-a23*b31*a12*c12*b11*c21+a23*b31*a12*c11*b11*c22+a23*b31*b11*c12*a11*c22-a23*c31*c12*b12*b11*a21-2*a23*c31*c12*b11*a11*b22-a23*c31*c12*b11*b21*a12+a23*c31*b12*a11*b11*c22-2*a23*c31*b12*b11*c11*a22+2*a23*c31*b12*a12*b11*c21-2*a23*a32*c21*c11*b11*b12-2*a23*a32*b21*c11*b11*c12-2*a23*b32*c21*b11*a11*c12+a23*b32*c21*c11*a11*b12+a23*b32*a21*c11*b11*c12+a23*b32*c11*a11*b21*c12+a23*b32*c11*a12*b11*c21+a23*c32*b21*b11*a11*c12-2*a23*c32*b21*c11*a11*b12+a23*c32*a21*c11*b11*b12+a23*c32*b11*a11*c21*b12+a23*c32*b11*a12*c11*b21-2*b23*a31*c12*a11*c11*b22+b23*a31*c12*b11*c11*a22+2*b23*a31*c12*b12*c11*a21-b23*a31*c12*a12*c11*b21-b23*a31*b12*c12*a11*c21+b23*a31*b12*c11*a11*c22-b23*a31*b12*c11*c21*a12+2*b23*a31*a12*c12*b11*c21-2*b23*a31*a12*c11*b11*c22+b23*a31*b11*c12*a11*c22+b23*b31*a22*c11*a11*c12-b23*b31*c12*a12*c11*a21-b23*b31*a12*c12*a11*c21-b23*c31*c12*a12*a11*b21+2*b23*c31*c12*a12*b11*a21+2*b23*c31*b12*a12*a11*c21-b23*c31*b12*a12*c11*a21+b23*c31*b12*a11*c11*a22+b23*c31*a12*a11*b11*c22-2*b23*c31*a12*a11*c11*b22+b23*c31*c11*a12*b11*a22-2*b23*a32*c21*b11*a11*c12+b23*a32*c21*c11*a11*b12+b23*a32*a21*c11*b11*c12+b23*a32*c11*a11*b21*c12+b23*a32*c11*a12*b11*c21-2*b23*b32*c21*c11*a11*a12-2*b23*b32*a21*c11*a11*c12+b23*c32*b21*c11*a11*a12+b23*c32*a21*b11*a11*c12+b23*c32*a11*b12*c11*a21-c23*a31*c12*b12*a11*b21+2*c23*a31*c12*b12*b11*a21+c23*a31*c12*b11*a11*b22-c23*a31*c12*b11*b21*a12-2*c23*a31*b12*a11*b11*c22+c23*a31*b12*b11*c11*a22-c23*a31*b12*a12*b11*c21-2*c23*a31*a12*b11*c11*b22+c23*a31*c11*b12*a11*b22+2*c23*b31*c12*a12*a11*b21-c23*b31*c12*a12*b11*a21+c23*b31*c12*a11*b11*a22-c23*b31*c12*a11*a21*b12-c23*b31*b12*a12*a11*c21+2*c23*b31*b12*a12*c11*a21-2*c23*b31*a12*a11*b11*c22+c23*b31*a12*a11*c11*b22+b23*a31*a11*b21*c12^2-2*b23*a31*b11*a21*c12^2-b23*a31*b12*c11^2*a22+2*b23*a31*a12*c11^2*b22-b23*b31*c22*a11^2*c12-b23*b31*a22*c11^2*a12+b23*b31*a11*a21*c12^2+b23*b31*c11*c21*a12^2-2*b23*c31*a12^2*b11*c21+2*b23*c31*c12*a11^2*b22-b23*c31*b12*a11^2*c22+b23*c31*a12^2*c11*b21-b23*a32*a21*c11^2*b12-b23*a32*a12*c11^2*b21+2*b23*b32*c21*a11^2*c12+2*b23*b32*a21*c11^2*a12-b23*c32*b21*a11^2*c12-c23*a31*c12*b11^2*a22+c23*a31*a11*c21*b12^2-2*c23*a31*b12^2*c11*a21+c23*b31*a12^2*b11*c21-c23*b31*c12*a11^2*b22+2*c23*b31*b12*a11^2*c22-c23*c31*b22*a11^2*b12-c23*c31*a22*b11^2*a12+c23*c31*a11*a21*b12^2+c23*c31*b11*b21*a12^2-c23*a32*a21*b11^2*c12-c23*a32*a12*b11^2*c21-c23*b32*b21*a11^2*c12-c23*b32*a11^2*c21*b12+2*c23*c32*b21*a11^2*b12+2*c23*c32*a21*b11^2*a12-a33*c21*a12*b11^2*c22+2*a33*c21*c12*b11^2*a22+a33*b12*a12*b11*c21^2+a33*c12*a12*c11*b21^2+a33*b21*b11*a21*c12^2+2*a33*b21*b12*c11^2*a22-a33*b21*a12*c11^2*b22-a33*b12*a21*c11^2*b22-a33*c12*a21*b11^2*c22+2*b33*c21*c12*a11^2*b22-b33*c21*b12*a11^2*c22+b33*c21*a12^2*c11*b21+b33*b12*a12*a11*c21^2+b33*a21*a11*b21*c12^2-b33*a21*b12*c11^2*a22-b33*c12*b21*a11^2*c22+b33*c12*b12*c11*a21^2+c33*b21*a12^2*b11*c21-c33*b21*c12*a11^2*b22+2*c33*b21*b12*a11^2*c22+c33*c12*a12*a11*b21^2+2*c33*a21*a12*b11^2*c22-c33*a12*a22*b11^2*c21-c33*b12*b22*a11^2*c21+c23*b32*b21*c11*a11*a12+c23*b32*a21*b11*a11*c12-2*c23*b32*a21*c11*b11*a12+c23*b32*a11*b12*c11*a21-2*c23*c32*b21*b11*a11*a12-2*c23*c32*a21*b11*a11*b12+2*a33*c21*c12*b12*a11*b21-a33*c21*c12*b12*b11*a21-2*a33*c21*c12*b11*a11*b22+a33*c21*b12*a11*b11*c22-2*a33*c21*b12*b11*c11*a22-a33*c21*a12*b12*c11*b21+a33*c21*a12*b11*c11*b22+a33*b21*c12*a11*c11*b22-2*a33*b21*c12*b11*c11*a22-a33*b21*c12*b12*c11*a21-2*a33*b21*b12*c11*a11*c22-a33*b21*a12*c12*b11*c21+a33*b21*a12*c11*b11*c22+a33*c11*c12*b22*b11*a21+a33*c11*b12*b22*a11*c21+a33*b11*c12*b21*a11*c22+a33*b11*b12*c22*c11*a21-b33*c21*c12*a12*a11*b21-2*b33*c21*c12*a11*b11*a22-b33*c21*b12*a12*c11*a21+b33*c21*b12*a11*c11*a22+b33*c21*a12*a11*b11*c22-2*b33*c21*a12*a11*c11*b22-2*b33*a21*c12*a11*c11*b22+b33*a21*c12*b11*c11*a22-b33*a21*c12*a12*c11*b21-b33*a21*b12*c12*a11*c21+b33*a21*b12*c11*a11*c22-2*b33*a21*a12*c11*b11*c22+b33*c11*c12*a22*a11*b21+b33*c11*a12*a22*b11*c21+b33*a11*c12*a21*b11*c22+b33*a11*a12*c22*c11*b21-c33*b21*c12*a12*b11*a21+c33*b21*c12*a11*b11*a22+2*c33*b21*b12*a12*c11*a21-2*c33*b21*a12*a11*b11*c22+c33*b21*a12*a11*c11*b22-c33*a21*c12*b12*a11*b21+c33*a21*b12*b11*c11*a22-c33*a21*b12*a12*b11*c21-2*c33*a21*a12*b11*c11*b22+c33*b11*b12*a22*a11*c21+c33*a11*b12*a21*c11*b22+c33*a11*a12*b22*b11*c21,-b23*a32*c32*a21*b11*c22-c13*a31*a32*b22^2*c21+b23*c32^2*a21*a11*b22+b13*a31*a32*c21*c22*b22-b23*a31*b32*c22*c21*a12-c33*c32*b21*b11*a22^2-c23*c31*b32*a21*a12*b22-a23*b31^2*c12*a22*c22+a33*b31*c22*a21*c12*b22-a23*c31*b32*b22*c21*a12-a23*c31*b32*a22*b21*c12+a33*c31*b22*a21*b12*c22-b23*a32*c32*a22*b11*c21+2*b23*a32*b32*c22*c11*a21+2*b23*b31*a32*c22*c21*a12-c13*a32^2*b21^2*c22+c33*a31*a12*b21*b22*c22-2*c23*a31*c32*b22*b11*a22-c33*b32*b22*a21*c21*a12-b33*c31*b12*a22^2*c21+2*b23*b31*c32*a22*a21*c12+2*b33*a32*b22*c21*a21*c12-4*c23*b31*a32*b22*c21*a12-a33*b32*a21*b11*c22^2-b23*a32*c32*b22*a11*c21+2*c23*a31*b32*a21*b12*c22-2*a23*c31*b32*a22*c11*b22+c23*c31*b32*a22*a11*b22+a13*c31*a32*b21*b22*c22+b23*a31*a32*c22*c11*b22-a23*a31*b32*c22*b21*c12-a23*c31*a32*b22*b21*c12+2*c13*c31*b32*a22^2*b21-b23*c31*b32*a22*c21*a12-a13*b32*c32*b21*a21*c22-2*a33*b32*a22*c22*c11*b21-2*b23*a31*c31*b12*c22*a22-c13*b32^2*a21^2*c22+b13*a31*c32*c22*a22*b21+a23*b31^2*c22^2*a12+2*c23*a32*b32*b22*a11*c21-a23*b31*a32*c22*b21*c12-b33*b32*c21*c11*a22^2-c23*c31*b32*b11*a22^2-2*c33*b32*b22*a22*c11*a21-b23*b31*c32*c11*a22^2-c33*b31*b12*a22^2*c21+2*c33*c31*b21*b12*a22^2-a23*a31*c31*c12*b22^2+b33*c32*b22*a22*c11*a21-b23*b31*a32*c21*c12*a22-2*a13*a31*b32*c21*c22*b22+a33*b31*a12*c21*c22*b22-c23*b31*a32*a22*b21*c12-c23*b32*c32*a21*a11*b22-2*b23*c31*b32*a22*a11*c22-c33*a32*a22*b21*c21*b12-a23*b32*c32*b21*a11*c22+2*a23*c31*a32*c11*b22^2+2*c23*c31*a32*b22*b21*a12-a13*a32*c32*c21*b21*b22+a33*b32*c22*a22*b11*c21-b23*a32*b32*c21*c11*a22+b13*a32^2*c21*b21*c22-a23*b32*c32*b22*a11*c21-2*a23*b32^2*c22*c11*a21+2*a23*b31*a32*c21*c12*b22+a33*b31*c22*a22*c21*b12-2*a23*b31*a32*c22*c11*b22+a23*a31*c31*b22*b12*c22-b23*b31*c32*a22*c21*a12-c23*c31*a32*b21*b12*a22+2*c23*b31*b32*a22*c21*a12+a23*c32^2*b22*a11*b21-a13*b32^2*c21^2*a22-a13*c32^2*b21^2*a22-b13*a32^2*c21^2*b22-b13*c32^2*a21^2*b22+a23*c31^2*b22^2*a12+b23*a31^2*b12*c22^2+b23*c31^2*a22^2*b12+c23*a31^2*c12*b22^2+c23*b31^2*c12*a22^2+a13*b32^2*c21*a21*c22+a13*c32^2*b21*a21*b22-a13*c31*c32*b22^2*a21-a13*c31*a32*b22^2*c21-a13*b31*a32*c22^2*b21+2*a13*a31*c32*b22^2*c21+2*a13*a31*b32*c22^2*b21+a13*a32*c32*b21^2*c22+a13*a32*b32*c21^2*b22-a13*b31*b32*c22^2*a21-b13*a31*a32*c22^2*b21-b13*a31*b32*c22^2*a21+2*b13*b31*a32*c22^2*a21+2*b13*b31*c32*a22^2*c21-b13*c31*b32*a22^2*c21-b13*c31*c32*a22^2*b21+b13*a32*b32*c21^2*a22+b13*b32*c32*a21^2*c22+b13*c32^2*b21*a21*a22-c13*a31*c32*b22^2*a21-c13*b31*b32*a22^2*c21-c13*b31*c32*a22^2*b21+2*c13*c31*a32*b22^2*a21+c13*a32^2*c21*b21*b22+c13*a32*c32*b21^2*a22+c13*b32^2*c21*a21*a22+c13*b32*c32*a21^2*b22+a23*b32^2*c22*a11*c21+a23*b32^2*c21*c11*a22-2*a23*c32^2*b22*b11*a21+a23*c32^2*b21*b11*a22+2*a23*b31*a32*b11*c22^2-a23*b31*b32*a11*c22^2-a23*a31*c32*c11*b22^2-a23*a31*b32*b11*c22^2-a23*a31*b31*b12*c22^2-a23*c31^2*b12*a22*b22-a23*c31*c32*a11*b22^2-c23*a31^2*b22*b12*c22-c23*a31*c31*b22^2*a12-c23*a31*a32*c11*b22^2+2*c23*a31*c32*a11*b22^2-c23*b31^2*a22*a12*c22-c23*b31*c31*a22^2*b12-c23*b31*b32*c11*a22^2+2*c23*b31*c32*b11*a22^2-c23*c31*a32*a11*b22^2-2*c23*a32^2*b22*b11*c21+c23*a32^2*b22*c11*b21+c23*a32^2*b21*b11*c22-2*c23*b32^2*a22*a11*c21+c23*b32^2*a22*c11*a21+c23*b32^2*a21*a11*c22+2*a33*a31*c21*c12*b22^2+2*a33*a31*b21*b12*c22^2-a33*b31*a21*b12*c22^2-a33*b31*a12*c22^2*b21-a33*c31*a21*c12*b22^2-a33*c31*a12*b22^2*c21-a33*a32*b21*b11*c22^2-a33*a32*c21*c11*b22^2+a33*a32*c12*b21^2*c22+a33*a32*b12*c21^2*b22+2*a33*b32*b21*a11*c22^2+a33*b32*b22*c21^2*a12-2*a33*b32*a22*c21^2*b12+a33*c32*c22*b21^2*a12+2*a33*c32*b22^2*a11*c21-a33*c32*a21*c11*b22^2-2*a33*c32*a22*b21^2*c12-b33*a31*a21*b12*c22^2-b33*a31*a12*c22^2*b21+2*b33*b31*a21*a12*c22^2+2*b33*b31*c21*c12*a22^2-b33*c31*a22^2*b21*c12-b33*a32*b21*a11*c22^2+2*b33*a32*a21*b11*c22^2-2*b33*a32*b22*c21^2*a12+b33*a32*a22*c21^2*b12-b33*b32*a21*a11*c22^2+b33*b32*c12*a21^2*c22+b33*b32*a12*c21^2*a22+b33*c32*c22*a21^2*b12-2*b33*c32*b22*a21^2*c12+2*b33*c32*a22^2*b11*c21-b33*c32*a22^2*c11*b21-c33*a31*a21*c12*b22^2-c33*a31*a12*b22^2*c21-c33*b31*a22^2*b21*c12+2*c33*c31*a21*a12*b22^2-2*c33*a32*c22*b21^2*a12-c33*a32*b22^2*a11*c21+2*c33*a32*a21*c11*b22^2+c33*a32*a22*b21^2*c12-2*c33*b32*c22*a21^2*b12+c33*b32*b22*a21^2*c12-c33*b32*a22^2*b11*c21+2*c33*b32*a22^2*c11*b21-c33*c32*a21*a11*b22^2+c33*c32*b12*a21^2*b22+c33*c32*a12*b21^2*a22-b23*a31^2*c22*c12*b22-b23*a31*b31*c22^2*a12+2*b23*a31*b32*a11*c22^2-b23*a31*a32*b11*c22^2-b23*b31*c31*c12*a22^2-b23*b31*a32*a11*c22^2-b23*c31^2*a22*a12*b22+2*b23*c31*b32*c11*a22^2-b23*c31*c32*b11*a22^2+b23*a32^2*c22*b11*c21-2*b23*a32^2*c22*c11*b21+b23*a32^2*c21*c11*b22-2*b23*c32^2*a22*a11*b21+b23*c32^2*a22*b11*a21+a13*c31*b32*b22*a22*c21-2*a13*c31*b32*c22*a22*b21+a13*c31*b32*c22*b22*a21+a13*c31*c32*b21*b22*a22-a13*a32*b32*c21*b21*c22-a13*b32*c32*c21*a21*b22+2*a13*b32*c32*c21*b21*a22+a13*b31*c32*c22*a22*b21+a13*b31*c32*c22*b22*a21-2*a13*b31*c32*b22*a22*c21+a13*b31*b32*c21*c22*a22+a13*b31*a32*c21*c22*b22-2*a13*a31*c32*b21*b22*c22+b13*a31*b32*c21*c22*a22-2*b13*a31*c32*b22*a22*c21+b13*a31*c32*c22*b22*a21-2*b13*b31*a32*c21*c22*a22-2*b13*b31*c32*a21*a22*c22+b13*c31*a32*b22*a22*c21+b13*c31*a32*c22*a22*b21-2*b13*c31*a32*c22*b22*a21+b13*c31*b32*a21*a22*c22+b13*c31*c32*a21*a22*b22-b13*a32*b32*c21*a21*c22-b13*a32*c32*b21*a21*c22+2*b13*a32*c32*c21*a21*b22-b13*a32*c32*c21*b21*a22-b13*b32*c32*c21*a21*a22+c13*a31*a32*b21*b22*c22+c13*a31*b32*b22*a22*c21-2*c13*a31*b32*c22*a22*b21+c13*a31*b32*c22*b22*a21+c13*a31*c32*b21*b22*a22+c13*b31*a32*b22*a22*c21+c13*b31*a32*c22*a22*b21-2*c13*b31*a32*c22*b22*a21+c13*b31*b32*a21*a22*c22+c13*b31*c32*a21*a22*b22-2*c13*c31*a32*b21*b22*a22-2*c13*c31*b32*a21*a22*b22+2*c13*a32*b32*b21*a21*c22-c13*a32*b32*c21*a21*b22-c13*a32*b32*c21*b21*a22-c13*a32*c32*b21*a21*b22-c13*b32*c32*b21*a21*a22+a23*b31*c31*c12*a22*b22+2*a23*a31*c32*b22*b21*c12-a23*c31*a32*b22*c21*b12+2*a23*c31*a32*b21*b12*c22+a23*b31*c32*b22*a11*c22+a23*b31*c32*a22*c11*b22-2*a23*b31*c32*a22*b11*c22+a23*b31*b32*c22*c11*a22+2*a23*b31*b32*c22*a21*c12-a23*b31*b32*c22*c21*a12-a23*b31*b32*c21*c12*a22-a23*b31*a32*c22*c21*b12-2*a23*b31*c31*c22*b22*a12+a23*b31*c31*b12*c22*a22-a23*b31*c32*b21*a12*c22+2*a23*b31*c32*b22*c21*a12-4*a23*b31*c32*a21*c12*b22-a23*b31*c32*a22*c21*b12+2*a23*b31*c32*a21*b12*c22+2*a23*b31*c32*a22*b21*c12-a23*a31*c32*b21*b12*c22-a23*a31*c32*b22*c21*b12+a23*a31*c32*b22*b11*c22-a23*a31*b32*c21*c12*b22+2*a23*a31*b32*c22*c21*b12+a23*a31*b32*c22*c11*b22+a23*a31*b31*c22*c12*b22+2*a23*c31*b32*a22*c21*b12-4*a23*c31*b32*a21*b12*c22+2*a23*c31*b32*a21*c12*b22+2*a23*c31*b32*b21*a12*c22+2*a23*c31*c32*b22*a21*b12-a23*c31*c32*b22*b21*a12-a23*c31*c32*b21*b12*a22-2*a23*c31*a32*b22*b11*c22+a23*c31*b32*a22*b11*c22+a23*c31*b32*b22*a11*c22+a23*c31*c32*b22*b11*a22-a23*a32*b32*c22*b11*c21+2*a23*a32*b32*c22*c11*b21-a23*a32*b32*c21*c11*b22+2*a23*a32*c32*b22*b11*c21-a23*a32*c32*b22*c11*b21-a23*a32*c32*b21*b11*c22-a23*b32*c32*a22*b11*c21-a23*b32*c32*a22*c11*b21+2*a23*b32*c32*a21*b11*c22+2*a23*b32*c32*a21*c11*b22-4*b23*a31*c32*a22*b21*c12+2*b23*a31*c32*a22*c21*b12-b23*a31*c32*a21*b12*c22+2*b23*a31*c32*a21*c12*b22-b23*a31*c32*b22*c21*a12+2*b23*a31*c32*b21*a12*c22+2*b23*a31*a32*c22*b21*c12+b23*a31*c31*c12*a22*b22+b23*a31*c31*c22*b22*a12+b23*a31*b31*c12*a22*c22-b23*a31*a32*c22*c21*b12+2*b23*a31*b32*c21*c12*a22-b23*a31*b32*c22*a21*c12-b23*a31*a32*c21*c12*b22-2*b23*a31*b32*c22*c11*a22+b23*a31*c32*a22*b11*c22+b23*a31*c32*a22*c11*b22-2*b23*a31*c32*b22*a11*c22+b23*b31*c31*a22*a12*c22+b23*b31*a32*c22*c11*a22-b23*b31*a32*c22*a21*c12+b23*b31*c32*a22*a11*c22-b23*b31*c32*a21*a12*c22+2*b23*c31*a32*a22*b21*c12-b23*c31*a32*a22*c21*b12+2*b23*c31*a32*a21*b12*c22-b23*c31*a32*a21*c12*b22+2*b23*c31*a32*b22*c21*a12-4*b23*c31*a32*b21*a12*c22-b23*c31*b32*a22*a21*c12+2*b23*c31*b32*a21*a12*c22-b23*c31*c32*a22*a21*b12+2*b23*c31*c32*a22*b21*a12-b23*c31*c32*a21*a12*b22+b23*c31*a32*a22*b11*c22-2*b23*c31*a32*a22*c11*b22+b23*c31*a32*b22*a11*c22+b23*c31*c32*a22*a11*b22-b23*a32*b32*c22*a11*c21+2*b23*a32*c32*a22*c11*b21-b23*a32*c32*a21*c11*b22+2*b23*a32*c32*b21*a11*c22+2*b23*b32*c32*a22*a11*c21-b23*b32*c32*a22*c11*a21-b23*b32*c32*a21*a11*c22+c23*a31*b31*c22*b22*a12+c23*a31*b31*b12*c22*a22-2*c23*a31*b31*c12*a22*b22+c23*a31*c31*b12*a22*b22-c23*a31*a32*b22*b21*c12+2*c23*a31*a32*b22*c21*b12-c23*a31*a32*b21*b12*c22+2*c23*a31*b32*a22*b21*c12-4*c23*a31*b32*a22*c21*b12-c23*a31*b32*a21*c12*b22+2*c23*a31*b32*b22*c21*a12-c23*a31*b32*b21*a12*c22-c23*a31*c32*b22*a21*b12-c23*a31*c32*b22*b21*a12+2*c23*a31*c32*b21*b12*a22+c23*a31*a32*b22*b11*c22+c23*a31*b32*a22*b11*c22+c23*a31*b32*a22*c11*b22-2*c23*a31*b32*b22*a11*c22+c23*b31*c31*a22*a12*b22+2*c23*b31*a32*a22*c21*b12-c23*b31*a32*a21*b12*c22+2*c23*b31*a32*a21*c12*b22+2*c23*b31*a32*b21*a12*c22-c23*b31*b32*a22*a21*c12-c23*b31*b32*a21*a12*c22-c23*b31*c32*a22*a21*b12-c23*b31*c32*a22*b21*a12+2*c23*b31*c32*a21*a12*b22-2*c23*b31*a32*a22*b11*c22+c23*b31*a32*a22*c11*b22+c23*b31*a32*b22*a11*c22+c23*b31*b32*a22*a11*c22-2*c23*b31*c32*a22*a11*b22+c23*c31*a32*b22*b11*a22-c23*c31*a32*b22*a21*b12+2*c23*c31*b32*a22*a21*b12-c23*c31*b32*a22*b21*a12+2*c23*a32*b32*a22*b11*c21-c23*a32*b32*a22*c11*b21-c23*a32*b32*a21*b11*c22-c23*a32*b32*a21*c11*b22-c23*a32*b32*b21*a11*c22-c23*a32*c32*b22*a11*b21+2*c23*a32*c32*b22*b11*a21-c23*a32*c32*b21*b11*a22+2*c23*b32*c32*a22*a11*b21-c23*b32*c32*a22*b11*a21+2*a33*b32*c22*a21*c21*b12-a33*b32*c22*b21*c21*a12+a33*b32*b22*c22*c11*a21+a33*b32*b22*c21*c11*a22-a33*b32*b22*c21*a21*c12+b33*a31*a12*c21*c22*b22-2*b33*b31*c22*a22*c21*a12-2*b33*b31*a22*c22*a21*c12-2*b33*c31*b22*a21*a12*c22+b33*c31*b22*a22*c21*a12+b33*c31*a22*a21*c12*b22+b33*c31*a22*b21*a12*c22+b33*c31*b12*a21*a22*c22+b33*a32*c22*b22*a11*c21-2*b33*a32*c22*a22*b11*c21-b33*a32*c22*a21*c21*b12+2*b33*a32*c22*b21*c21*a12-2*b33*a32*b22*c22*c11*a21+b33*a32*b22*c21*c11*a22+b33*a32*a22*c22*c11*b21-b33*a32*a22*c21*b21*c12-b33*a32*b21*c22*a21*c12+b33*b32*c22*a22*a11*c21+b33*b32*a22*c22*c11*a21-b33*b32*c12*c21*a21*a22-b33*b32*a12*c21*a21*c22+b33*c32*c22*a22*a11*b21-2*b33*c32*c22*a22*b11*a21+b33*c32*c22*a21*a11*b22-b33*c32*c22*a21*b21*a12-2*b33*c32*b22*a22*a11*c21+2*b33*c32*b22*a21*c21*a12+2*b33*c32*a22*a21*b21*c12-b33*c32*a22*a21*c21*b12-b33*c32*c21*a22*b21*a12+c33*a31*b22*a22*b21*c12+c33*a31*b22*a21*b12*c22+c33*a31*b22*a22*c21*b12-2*c33*a31*a22*b21*b12*c22-2*c33*b31*b22*a21*a12*c22+c33*b31*b22*a22*c21*a12+c33*b31*a22*a21*c12*b22+c33*b31*a22*b21*a12*c22+c33*b31*b12*a21*a22*c22-2*c33*c31*b22*a22*b21*a12-2*c33*c31*a22*b22*a21*b12+c33*a32*c22*b22*a11*b21-2*c33*a32*c22*b22*b11*a21+c33*a32*c22*b21*b11*a22+2*c33*a32*c22*b21*a21*b12-2*c33*a32*b22*a22*c11*b21-c33*a32*b22*a21*b21*c12+2*c33*a32*b22*b21*c21*a12+c33*a32*a22*b22*b11*c21-c33*a32*c21*b22*a21*b12-2*c33*b32*c22*a22*a11*b21+c33*b32*c22*a22*b11*a21+c33*b32*c22*a21*a11*b22+2*c33*b32*c22*a21*b21*a12+c33*b32*b22*a22*a11*c21-c33*b32*a22*a21*b21*c12+2*c33*b32*a22*a21*c21*b12-c33*b32*c21*a22*b21*a12+c33*c32*b22*a22*a11*b21+c33*c32*a22*b22*b11*a21-c33*c32*b12*b21*a21*a22-c33*c32*a12*b21*a21*b22+2*a33*b32*a22*c21*b21*c12-a33*b32*b21*c22*a21*c12-2*a33*c32*c22*b22*a11*b21+a33*c32*c22*b22*b11*a21+a33*c32*c22*b21*b11*a22-a33*c32*c22*b21*a21*b12+a33*c32*b22*a22*c11*b21+2*a33*c32*b22*a21*b21*c12-a33*c32*b22*b21*c21*a12-2*a33*c32*a22*b22*b11*c21+2*a33*c32*a22*b21*c21*b12-a33*c32*c21*b22*a21*b12-2*a33*b32*c22*b22*a11*c21-a33*a32*b12*c21*b21*c22-a33*a32*c12*c21*b21*b22+a33*a32*b22*c22*c11*b21+a33*a32*c22*b22*b11*c21+a33*c31*a12*b21*b22*c22-2*a33*c31*a22*b21*b12*c22+a33*c31*b22*a22*c21*b12+a33*c31*b22*a22*b21*c12-2*a33*b31*a22*c21*c12*b22+a33*b31*c22*a22*b21*c12-2*a33*a31*b22*c22*b21*c12-2*a33*a31*c22*b22*c21*b12+b33*a31*c22*a21*c12*b22+b33*a31*c22*a22*b21*c12+b33*a31*c22*a22*c21*b12-2*b33*a31*a22*c21*c12*b22,2*b13*c23*a31*c12*a12*b22+a13*a23*b31*c12^2*b22+2*a13*c33*a22*b12*b21*c12+2*b13^2*a32*c21*c12*a22-c13*a33*a22*b12*b21*c12-2*b13*a33*c22*a12*c11*b22+2*b13*a23*c32*b12*a21*c12-a13^2*c32*b22*b21*c12-2*a13*c33*b22*a11*b12*c22-b13*c13*c31*a22^2*b12+a13*c13*c32*b22*a21*b12-a13*a23*c31*c12*b12*b22+c13*a23*b32*a11*b12*c22+b23^2*a32*c11*c12*a12-2*b13*c13*a32*a22*b21*c12+c13*b23*c32*a12*a11*b22-a13^2*b32*c22*c21*b12-c13^2*b32*a22*a21*b12-c13*b23*c31*b12*a12*a22+4*b13*a23*c32*a12*b11*c22+a13*b33*c22*b11*c12*a22+a13*b13*b32*c22*c21*a12+a13*c33*b22*b12*c11*a22-c13*c33*b22*a12*a21*b12-b13*b33*c12*c11*a22^2-2*b13*c33*b22*c21*a12^2+a13*b23*c32*a12*c11*b22-2*a13*c23*b32*a11*b12*c22+2*a13*b23*b31*c12*a12*c22+c13*b33*b22*c21*a12^2-c13*c23*b32*a12*a21*b12+a13*c13*b32*a22*b21*c12+2*b23*c23*a32*c12*b12*a11-2*c13*a33*b22*a12*b11*c22+2*c13*a23*a31*c12*b12*b22-a13*b23*c32*b12*a21*c12+a13*b23*a32*c12*c11*b22-a13^2*b32*c22*b21*c12+2*c23*b33*a22*c12*b12*a11+b13*b23*a31*c12^2*a22+a13*c13*b31*c22*b22*a12+c23*a33*a11*b12^2*c22+2*c13*a33*a12*b21*b12*c22+b13*c33*b22*a12*a11*c22-2*c13*a23*c32*a21*b12^2+b13*a23*b32*c12*c11*a22+c13*a23*a32*b11*c12*b22+2*c13*b23*c32*a12*a21*b12+2*b13*c23*a32*a12*c21*b12-2*b13*a23*a32*c12*b11*c22-2*b13*c23*b32*a11*c12*a22-b13*a23*c31*b12*c22*a12-b23*c23*a32*c12*a12*b11-a13*b23*b32*c12*c21*a12-a13*c33*b22*a12*b21*c12+c13*a23*c31*b12^2*a22+2*c13*a33*a12*c11*b22^2+a13*c33*a21*b12^2*c22-2*a13*c23*a32*b11*c12*b22+a13*a23*c32*c21*b12^2+2*a13*b23*a32*c12*c21*b12+c13*b23*a32*a12*b11*c22+c23*b33*b22*a12^2*c11+4*a13*b23*c32*a11*b12*c22-a13^2*b31*c22*c12*b22-c13*a23*b32*a12*c21*b12-a23*b33*c12*a11*b12*c22-2*b13*c33*b22*a11*c12*a22+a13*c23*b32*a12*b11*c22-2*a13*c33*b22*b11*c12*a22-a13*b33*a12*c21*c12*b22-c13*b33*a22*a12*c21*b12+a13*c33*a22*b12*b11*c22+a13^2*c31*c12*b22^2+a13^2*b31*b12*c22^2+b13^2*a31*c22^2*a12+b13^2*c31*c12*a22^2+c13^2*a31*b22^2*a12+c13^2*b31*a22^2*b12-a23^2*b32*c12^2*b11-a23^2*c32*b12^2*c11-b23^2*a32*c12^2*a11-b23^2*c32*a12^2*c11-c23^2*a32*b12^2*a11-c23^2*b32*a12^2*b11-b13*a33*a11*b12*c22^2+2*b13*a33*a12*b11*c22^2+b13*a33*a22*b21*c12^2-2*b13*a33*a21*c12^2*b22+b13*b33*c22*c21*a12^2+b13*b33*a22*a21*c12^2+2*b13*c33*b11*c12*a22^2+b13*c33*b21*a12^2*c22-b13*c33*b12*c11*a22^2-b13*b33*a12*a11*c22^2+a23*b23*a32*c12^2*b11+a23*b23*b32*c12^2*a11+a23*c23*a32*b12^2*c11+a23*c23*c32*b12^2*a11-2*a23*a33*c22*b12^2*c11-2*a23*a33*b22*c12^2*b11+a23*b33*a22*c12^2*b11+a23*b33*a11*c12^2*b22+a23*c33*a22*b12^2*c11+a23*c33*a11*b12^2*c22+a23^2*b32*c11*c12*b12+a23^2*c32*b11*b12*c12+b23*c23*b32*a12^2*c11+b23*c23*c32*a12^2*b11+b23*a33*a22*c12^2*b11+b23*a33*a11*c12^2*b22-2*b23*b33*c22*a12^2*c11-2*b23*b33*a22*c12^2*a11+b23*c33*b22*a12^2*c11+b23*c33*a12^2*b11*c22+b23^2*c32*a11*a12*c12+c23*a33*a22*b12^2*c11+c23*b33*a12^2*b11*c22-2*c23*c33*b22*a12^2*b11-2*c23*c33*a22*b12^2*a11-c13^2*a31*b12*a22*b22-c13^2*b31*a22*a12*b22-c13^2*a32*b22*a21*b12-c13^2*a32*b22*b21*a12+2*c13^2*a32*b21*b12*a22-c13^2*b32*a22*b21*a12+2*c13^2*b32*a21*a12*b22-2*c13*a23*a31*b12^2*c22+c13*a23*a32*c21*b12^2-2*c13*b23*b31*a12^2*c22+c13*b23*c31*a12^2*b22+c13*b23*b32*c21*a12^2-2*c13*b23*c32*b21*a12^2+c13*c23*a31*b12^2*a22+c13*c23*b31*a12^2*b22+c13*c23*a32*a21*b12^2+c13*c23*b32*b21*a12^2-c13*a33*a11*c12*b22^2+c13*a33*a22*c21*b12^2-2*c13*a33*a21*b12^2*c22-c13*b33*b11*c12*a22^2-2*c13*b33*b21*a12^2*c22+2*c13*b33*b12*c11*a22^2-c13*c33*a12*a11*b22^2+c13*c33*b22*b21*a12^2-c13*c33*b12*b11*a22^2+c13*c33*a22*a21*b12^2+c23^2*a32*b11*b12*a12+c23^2*b32*a11*a12*b12-a13*b13*a31*b12*c22^2-a13*b13*b31*c22^2*a12-a13*c13*a31*c12*b22^2-a13*c13*c31*b22^2*a12+a13*a23*c31*b12^2*c22+a13*a23*b32*b21*c12^2+a13*b23*a31*c12^2*b22-2*a13*b23*b31*c12^2*a22-2*a13*b23*a32*b21*c12^2+a13*b23*b32*a21*c12^2+a13*c23*a31*b12^2*c22-2*a13*c23*c31*b12^2*a22-2*a13*c23*a32*c21*b12^2+a13*c23*c32*a21*b12^2-a13*a33*b12*b11*c22^2+a13*a33*c22*c21*b12^2-a13*a33*c12*c11*b22^2+a13*a33*b22*b21*c12^2+2*a13*b33*a11*b12*c22^2-a13*b33*a12*b11*c22^2-2*a13*b33*a22*b21*c12^2+a13*b33*a21*c12^2*b22+2*a13*c33*a11*c12*b22^2-a13*c33*a12*c11*b22^2-2*a13*c33*a22*c21*b12^2+2*a13^2*c32*b21*b12*c22-a13^2*c32*b22*c21*b12+2*a13^2*b32*c21*c12*b22-a13^2*c31*b22*b12*c22-b13*c13*b31*c12*a22^2-b13^2*a31*c12*a22*c22-b13^2*c31*a22*a12*c22-b13^2*a32*c22*a21*c12-b13^2*a32*c22*c21*a12-b13^2*c32*a22*a21*c12-b13^2*c32*a22*c21*a12+2*b13^2*c32*a21*a12*c22-2*b13*a23*a31*c12^2*b22+b13*a23*b31*c12^2*a22+b13*a23*a32*b21*c12^2-2*b13*a23*b32*a21*c12^2+b13*b23*c31*a12^2*c22+b13*b23*a32*a21*c12^2+b13*b23*c32*c21*a12^2+b13*c23*b31*a12^2*c22-2*b13*c23*c31*a12^2*b22-2*b13*c23*b32*c21*a12^2+b13*c23*c32*b21*a12^2-b13*c23*c32*a12*a21*b12+b13*c23*c32*a11*b12*a22+b13*a33*c22*a11*c12*b22-2*b13*a33*c22*b11*c12*a22-b13*a33*c22*a12*b21*c12+b13*a33*c22*b12*c11*a22-b13*a33*c22*a12*c21*b12+b13*a33*a22*c12*c11*b22+a13*a23*b32*c12*b11*c22-2*a13*a23*b32*c12*c11*b22-a13*a23*b32*c12*c21*b12+a13*a23*b32*c11*b12*c22-2*a13*a23*c32*b12*b11*c22+a13*a23*c32*b12*c11*b22-a13*a23*c32*b12*b21*c12+a13*a23*c32*b11*c12*b22-a13*b23*c31*b12*c22*a12-a13*b23*c31*c12*a12*b22+2*a13*b23*c31*c12*b12*a22+a13*b23*a32*c12*b11*c22-2*a13*b23*a32*c11*b12*c22-2*a13*b23*b32*c12*a11*c22+a13*b23*b32*c12*c11*a22+a13*b23*b32*c11*a12*c22+2*a13*b23*c32*a12*b21*c12-a13*b23*c32*a12*c21*b12-2*a13*b23*c32*a11*c12*b22-2*a13*b23*c32*b12*c11*a22+a13*b23*c32*b11*c12*a22-2*a13*b23*c32*a12*b11*c22-a13*c23*b31*b12*c22*a12-a13*c23*b31*c12*a12*b22+2*a13*c23*b31*c12*b12*a22+2*a13*c23*c31*b12*a12*b22+a13*c23*a32*b12*b11*c22+a13*c23*a32*b12*c11*b22+2*a13*c23*a32*b12*b21*c12-2*a13*c23*b32*a12*c11*b22-a13*c23*b32*a12*b21*c12+2*a13*c23*b32*a12*c21*b12+4*a13*c23*b32*a11*c12*b22+a13*c23*b32*b12*c11*a22-a13*c23*b32*b12*a21*c12-2*a13*c23*b32*b11*c12*a22-2*a13*c23*c32*b12*a11*b22+a13*c23*c32*b12*b11*a22-a13*c23*c32*b12*b21*a12+a13*c23*c32*b11*a12*b22+a13*a33*c22*b11*c12*b22-a13*a33*c22*b12*b21*c12+a13*a33*b22*c11*b12*c22-a13*a33*b22*c12*c21*b12-a13*a23*b31*c12*b12*c22-2*a13*c13*c32*b21*b12*a22+a13*c13*c32*b22*b21*a12+a13*c13*b32*b21*a12*c22-2*a13*c13*b32*a21*c12*b22+a13*c13*b32*a21*b12*c22-2*a13*c13*b32*b22*c21*a12+a13*c13*b32*a22*c21*b12-2*a13*c13*a32*b21*b12*c22+a13*c13*a32*b22*b21*c12+a13*c13*a32*b22*c21*b12+a13*c13*b31*c12*a22*b22+a13*c13*c31*b12*a22*b22-2*a13*c13*b31*b12*c22*a22+a13*c13*a31*b22*b12*c22-2*a13*b13*c32*b21*a12*c22+a13*b13*c32*b22*c21*a12-2*a13*b13*c32*a21*b12*c22+a13*b13*c32*a21*c12*b22+a13*b13*c32*a22*b21*c12+a13*b13*c32*a22*c21*b12-2*a13*b13*b32*c21*c12*a22+a13*b13*b32*c22*a21*c12+a13*b13*a32*c22*c21*b12-2*a13*b13*a32*c21*c12*b22+a13*b13*a32*c22*b21*c12-2*a13*b13*c31*c12*a22*b22+a13*b13*c31*b12*c22*a22+a13*b13*c31*c22*b22*a12+a13*b13*b31*c12*a22*c22+a13*b13*a31*c22*c12*b22-a13*b23*a31*c12*b12*c22-a13*c23*a31*c12*b12*b22-2*a13*b33*c22*a11*c12*b22+2*a13*b33*c22*a12*b21*c12-2*a13*b33*c22*b12*c11*a22-a13*b33*c22*a12*c21*b12+a13*b33*c22*a12*c11*b22+a13*b33*a22*c12*c11*b22+2*a13*b33*a22*c12*c21*b12-a13*b33*c12*a21*b12*c22+2*a13*c33*b22*a12*c21*b12+a13*c33*b22*a12*b11*c22-a13*c33*b12*a21*c12*b22-a13*c33*a12*b21*b12*c22+b13*c13*a31*b12*c22*a22-2*b13*c13*a31*c22*b22*a12+b13*c13*a31*c12*a22*b22+b13*c13*b31*a22*a12*c22+b13*c13*c31*a22*a12*b22-2*b13*c13*a32*a22*c21*b12+b13*c13*a32*a21*b12*c22+b13*c13*a32*a21*c12*b22+b13*c13*a32*b22*c21*a12+b13*c13*a32*b21*a12*c22+b13*c13*b32*a22*a21*c12+b13*c13*b32*a22*c21*a12-2*b13*c13*b32*a21*a12*c22+b13*c13*c32*a22*a21*b12+b13*c13*c32*a22*b21*a12-2*b13*c13*c32*a21*a12*b22+2*b13*a23*a31*c12*b12*c22-b13*a23*b31*c12*a12*c22+2*b13*a23*c31*c12*a12*b22-b13*a23*c31*c12*b12*a22+b13*a23*a32*c12*c11*b22-b13*a23*a32*c12*c21*b12+b13*a23*a32*c11*b12*c22+b13*a23*b32*c12*a11*c22+2*b13*a23*b32*c12*c21*a12-2*b13*a23*b32*c11*a12*c22-2*b13*a23*c32*a12*c11*b22-b13*a23*c32*a12*b21*c12-b13*a23*c32*a12*c21*b12-2*b13*a23*c32*a11*b12*c22+b13*a23*c32*a11*c12*b22+b13*a23*c32*b12*c11*a22-2*b13*a23*c32*b11*c12*a22-b13*b23*a31*c12*a12*c22-b13*b23*c31*c12*a12*a22+b13*b23*a32*c12*a11*c22-2*b13*b23*a32*c12*c11*a22-b13*b23*a32*c12*c21*a12+b13*b23*a32*c11*a12*c22-2*b13*b23*c32*a12*a11*c22+b13*b23*c32*a12*c11*a22-b13*b23*c32*a12*a21*c12+b13*b23*c32*a11*c12*a22-b13*c23*a31*b12*c22*a12-b13*c23*a31*c12*b12*a22-b13*c23*b31*c12*a12*a22+2*b13*c23*c31*b12*a12*a22-2*b13*c23*a32*a12*b11*c22+b13*c23*a32*a12*c11*b22-b13*c23*a32*a12*b21*c12+b13*c23*a32*a11*b12*c22-2*b13*c23*a32*a11*c12*b22-2*b13*c23*a32*b12*c11*a22-b13*c23*a32*b12*a21*c12+4*b13*c23*a32*b11*c12*a22+b13*c23*b32*a12*a11*c22+b13*c23*b32*a12*c11*a22+2*b13*c23*b32*a12*a21*c12+b13*c23*c32*a12*a11*b22-2*b13*c23*c32*a12*b11*a22-b13*a33*a22*c12*c21*b12+2*b13*a33*c12*a21*b12*c22+2*b13*a33*a12*c21*c12*b22+b13*b33*c22*a11*c12*a22-b13*b33*c22*a12*a21*c12+b13*b33*a22*c11*a12*c22-b13*b33*a22*c12*c21*a12+2*b13*c33*b22*a12*a21*c12-b13*c33*a22*b12*a21*c12+b13*c33*a22*a11*b12*c22+2*b13*c33*a22*a12*c21*b12-2*b13*c33*a22*a12*b11*c22+b13*c33*a22*a12*c11*b22-b13*c33*b12*a21*a12*c22-b13*c33*a12*a22*b21*c12+2*c13*a23*b31*b12*c22*a12-c13*a23*b31*c12*a12*b22-c13*a23*b31*c12*b12*a22-c13*a23*c31*b12*a12*b22+c13*a23*a32*b12*b11*c22-2*c13*a23*a32*b12*c11*b22-c13*a23*a32*b12*b21*c12-2*c13*a23*b32*a12*b11*c22+4*c13*a23*b32*a12*c11*b22-c13*a23*b32*a12*b21*c12-2*c13*a23*b32*a11*c12*b22-2*c13*a23*b32*b12*c11*a22+2*c13*a23*b32*b12*a21*c12+c13*a23*b32*b11*c12*a22+c13*a23*c32*b12*a11*b22+c13*a23*c32*b12*b11*a22+2*c13*a23*c32*b12*b21*a12-2*c13*a23*c32*b11*a12*b22-c13*b23*a31*c12*a12*b22-c13*b23*a31*c12*b12*a22+2*c13*b23*b31*c12*a12*a22-2*c13*b23*a32*a12*c11*b22+2*c13*b23*a32*a12*b21*c12-c13*b23*a32*a12*c21*b12-2*c13*b23*a32*a11*b12*c22+c13*b23*a32*a11*c12*b22+4*c13*b23*a32*b12*c11*a22-c13*b23*a32*b12*a21*c12-2*c13*b23*a32*b11*c12*a22+c13*b23*b32*a12*a11*c22-2*c13*b23*b32*a12*c11*a22-c13*b23*b32*a12*a21*c12+c13*b23*b32*a11*c12*a22+c13*b23*c32*a12*b11*a22-2*c13*b23*c32*a11*b12*a22-c13*c23*a31*b12*a12*b22-c13*c23*b31*b12*a12*a22+c13*c23*a32*b12*a11*b22-2*c13*c23*a32*b12*b11*a22-c13*c23*a32*b12*b21*a12+c13*c23*a32*b11*a12*b22-2*c13*c23*b32*a12*a11*b22+c13*c23*b32*a12*b11*a22+c13*c23*b32*a11*b12*a22+c13*a33*b22*b11*c12*a22-c13*a33*b22*a12*b21*c12+c13*a33*b22*a11*b12*c22-2*c13*a33*b22*b12*c11*a22-c13*a33*b22*a12*c21*b12+c13*a33*a22*b12*b11*c22+2*c13*a33*b12*a21*c12*b22+c13*b33*b22*a11*c12*a22-c13*b33*b22*a12*a21*c12+c13*b33*b22*a12*a11*c22-c13*b33*a22*b12*a21*c12-2*c13*b33*a22*a11*b12*c22+c13*b33*a22*a12*b11*c22-2*c13*b33*a22*a12*c11*b22+2*c13*b33*b12*a21*a12*c22+2*c13*b33*a12*a22*b21*c12+c13*c33*b22*a11*b12*a22+c13*c33*a22*b11*a12*b22+2*c13*b23*a31*b12*c22*a12-c13*c33*a22*b12*b21*a12-a23*b23*a32*c11*c12*b12-a23*b23*b32*c11*c12*a12+2*a23*b23*c32*b12*a12*c11-a23*b23*c32*c12*a12*b11-a23*b23*c32*c12*b12*a11-a23*c23*a32*b11*b12*c12-a23*c23*b32*b12*a12*c11+2*a23*c23*b32*c12*a12*b11-a23*c23*b32*c12*b12*a11-a23*c23*c32*b11*b12*a12+2*a23*a33*c22*b11*b12*c12+2*a23*a33*b22*c11*c12*b12+2*a23*b33*c22*b12*a12*c11-a23*b33*a22*c11*c12*b12-a23*b33*c12*a12*c11*b22-a23*b33*c22*c12*a12*b11+2*a23*c33*b22*c12*a12*b11-a23*c33*b22*b12*a12*c11-a23*c33*a22*b11*b12*c12-a23*c33*b12*a11*c12*b22-a23*c33*b12*a12*b11*c22-b23*c23*a32*b12*a12*c11-b23*c23*b32*a11*a12*c12-b23*c23*c32*a11*a12*b12+2*b23*a33*c22*b12*a12*c11-b23*a33*a22*c11*c12*b12-b23*a33*c12*a12*c11*b22-b23*a33*c12*a11*b12*c22-b23*a33*c22*c12*a12*b11+2*b23*b33*c22*a11*a12*c12+2*b23*b33*a22*c11*c12*a12-b23*c33*b22*a11*a12*c12+2*b23*c33*a22*c12*b12*a11-b23*c33*a22*b12*a12*c11-b23*c33*a12*b11*c12*a22-b23*c33*a12*a11*b12*c22+2*c23*a33*b22*c12*a12*b11-c23*a33*b22*b12*a12*c11-c23*a33*a22*b11*b12*c12-c23*a33*b12*a11*c12*b22-c23*a33*b12*a12*b11*c22-c23*b33*b22*a11*a12*c12-c23*b33*a22*b12*a12*c11-c23*b33*a12*b11*c12*a22-c23*b33*a12*a11*b12*c22+2*c23*c33*b22*a11*a12*b12+2*c23*c33*a22*b11*b12*a12,-2*c13*b23*b33*a11*c12*a22+2*c23*b13*c33*b21*a12^2-b13*c13*a33*a22*c11*b22+a13^2*c23*b32*c21*b12+b13^2*c23*a32*c21*a12+b13*c23*a33*b12*c11*a22+b13^2*a33*c22*c11*a22+a13^2*c23*b32*b11*c22+a13*a23*b33*c12*b11*c22-2*a23*b13*a33*c12*c21*b12+a13*b23*c33*a11*c12*b22+4*a13*b23*b33*c12*c11*a22-b13*c13*a23*a31*b12*c22-a13*c13*c23*b32*a21*b12-2*b13*c23*b33*a12*a11*c22+a13*b23*c33*a11*b12*c22+b13*a23*c23*a32*c11*b12+2*a13*b13*c23*b31*c12*a22-a13*b13*a33*c22*b21*c12+2*a13*c23^2*b11*b12*a32+b23*a13*c23*b12*a12*c31+2*a13*c13*a23*b31*c12*b22-2*c13^2*b23*a32*b11*a22+b13*c23*b33*a11*c12*a22-2*a13*b23*b33*c12*a11*c22-a23*a13*c23*b12^2*c31-2*a13^2*b23*c31*b12*c22+a13^2*b23*c31*c12*b22-2*b13*c23*a33*a11*c12*b22-2*b13^2*c23*a32*a21*c12+b23*b13*a33*c12*c21*a12+2*a13*c13*c23*b31*a12*b22-a13*b13*c23*a32*c21*b12-2*a13^2*c23*b32*c11*b22-a13*c23^2*b12*a12*b31+b13*c23*b33*a12*c11*a22-2*b13*a23*c33*a11*c12*b22+2*c23*a13*c33*a21*b12^2+2*a23*c13*a33*c21*b12^2+c13^2*b33*a22*a11*b22+a13^2*b33*c21*c12*b22-2*a23*c13*a33*b12*b21*c12+c13*a23*c33*b12*a11*b22-2*a13*b23*c23*a32*c12*b11+2*b13*c13*a23*c31*a12*b22+4*c13*a23*a33*b12*b11*c22-2*a23*c13*b33*a12*c21*b12+b13*a23*b23*c32*c11*a12-2*c13*c23*a33*b12*b11*a22+2*a13*c13*b33*a22*c21*b12-a23*b13*b23*c12^2*a31+a13*c13*a33*c11*b22^2+c13*b23*c23*a32*b12*a11+a13^2*c23*c32*b22*b11-b13*c13*b33*a22*a11*c22+a13*b13*b33*a11*c22^2+a13*c23*a33*b12*c11*b22-b13*c13*c23*a31*a12*b22-a13*b13*c33*a22*c21*b12-2*c13*a23*b33*a11*b12*c22-a13*b13*a23*c32*c11*b22+c13*a23*b33*b11*c12*a22-a13*c13*b23*a32*c11*b22+a13^2*b23*c32*b21*c12+2*a13*c13*c23*b32*b21*a12-2*b13*a23*c23*b32*c12*a11-a13*c13*c23*b22*b12*a31-2*a23*b13*c33*a12*b21*c12+b13*b23*c23*a32*c11*a12+c23*a13*b33*a12*c21*b12+a13*a23*c33*b12*c11*b22+b23*c13*a33*b12*a21*c12-2*a13*b23*c23*a32*c11*b12-a13*b23^2*c32*c11*a12+a13^2*b23*b32*c22*c11-2*a13^2*b23*c32*b11*c22+a13^2*c33*b21*b12*c22+b13*b23*a33*c12*a11*c22+b13^2*a23*c31*c12*a22+4*b13*c23*c33*a12*a11*b22+b13*a23*c23*a32*c12*b11-a13*b13*b33*c22*a21*c12+c13*b23*c23*a32*b11*a12+2*b13*c13*a23*b32*c21*a12+a23*b13*c23*c12*b12*a31+c13*b23*a33*a11*c12*b22+a23*b13*b33*c12*c21*a12-a13*c13*b23*b32*c11*a22+b13^2*a33*c22*a21*c12-a13*b13*c23*a32*b11*c22-2*a13*b23*c33*b11*c12*a22-a13*c13*c33*b22*b11*a22-b23*c13*c33*b21*a12^2-a13^2*b33*b11*c22^2-a13^2*c33*c11*b22^2-b13^2*c33*c11*a22^2-c13^2*a33*a11*b22^2-c13^2*b33*b11*a22^2+b13*a23^2*c12^2*b31+c13*a23^2*b12^2*c31+c13*b23^2*a12^2*c31+a13*b23^2*c12^2*a31+a13*c23^2*b12^2*a31+b13*c23^2*a12^2*b31-b13^2*a33*a11*c22^2+a13*c13*c33*a11*b22^2+2*a13*b23^2*c11*c12*a32-a13*b23^2*c32*c12*a11-a13*c23^2*b32*b12*a11-a13*c23^2*b32*b11*a12+a13^2*b23*c32*c11*b22+a13*b13*a33*b11*c22^2-2*a13*c23*b33*b12*c11*a22-2*a13*c23*b33*b11*c12*a22-2*a13*c23*c33*b12*a11*b22+4*a13*c23*c33*b12*b11*a22-2*a13*c23*c33*b11*a12*b22-a13*b13*a33*c22*c11*b22+2*a13*b13*a33*c22*c21*b12-a13*b13*a33*c21*c12*b22-a13*c13*c33*b21*b12*a22-2*a13*a23*b23*c11*c12*b32-a13*c13*c33*b22*a21*b12+2*a13*c13*c33*b22*b21*a12+2*a13*b13*b33*c22*c21*a12-a13*b13*b33*c21*c12*a22-a13*b13*c33*a22*b11*c22+2*a13*b13*c33*a22*c11*b22+2*a13*b13*c33*a22*b21*c12-a13*b13*c33*a21*b12*c22+2*a13*b13*c33*a21*c12*b22-a13*b13*c33*b22*a11*c22-a13*b13*c33*b22*c21*a12-a13*b13*c33*b21*a12*c22-a13*b13*a23*c22*c12*b31+2*a13*b13*a23*c31*b12*c22-a13*b13*a23*c31*c12*b22-a13*b13*a23*c21*c12*b32-a13*b13*a23*b32*c22*c11+2*a13*b13*a23*c32*b11*c22-a13*b13*a23*c32*b21*c12+2*a13*b13*a23*c32*c21*b12-a13*b13*b23*c22*c12*a31+2*a13*b13*b23*c31*a12*c22-a13*b13*b23*c31*c12*a22-a13*b13*b23*c21*c12*a32-a13*b13*b23*a32*c22*c11+2*a13*b13*b23*c32*a11*c22-a13*b13*b23*c32*c11*a22-a13*b13*b23*c32*a21*c12+2*a13*b13*b23*c32*c21*a12-a13*b13*c23*a31*b12*c22+2*a13*b13*c23*a31*c12*b22-a13*b13*c23*b31*a12*c22-a13*b13*c23*c31*a12*b22-a13*b13*c23*c31*b12*a22+2*a13*b13*c23*a32*c11*b22+2*a13*b13*c23*a32*b21*c12-a13*b13*c23*b32*a11*c22+2*a13*b13*c23*b32*c11*a22+2*a13*b13*c23*b32*a21*c12-a13*b13*c23*b32*c21*a12-a13*b13*c23*c32*b11*a22-a13*b13*c23*c32*b21*a12-a13*b13*c23*c32*a11*b22-a13*b13*c23*c32*a21*b12-a13*c13*a23*b31*b12*c22-a13*c13*a23*b22*b12*c31-a13*c13*a23*b32*b11*c22+2*a13*c13*a23*b32*c11*b22+2*a13*c13*a23*b32*b21*c12-a13*c13*a23*b32*c21*b12-a13*c13*a23*c32*b22*b11-a13*c13*a23*b21*b12*c32+2*a13*c13*b23*a31*b12*c22-a13*c13*b23*a31*c12*b22-a13*c13*b23*b31*a12*c22-a13*c13*b23*b31*c12*a22-a13*c13*b23*c31*a12*b22+2*a13*c13*b23*c31*b12*a22+2*a13*c13*b23*a32*b11*c22-a13*c13*b23*a32*b21*c12+2*a13*c13*b23*a32*c21*b12-a13*c13*b23*b32*c21*a12-a13*c13*b23*b32*a11*c22-a13*c13*b23*b32*a21*c12+2*a13*c13*b23*c32*b11*a22+2*a13*c13*b23*c32*a21*b12-a13*c13*b23*c32*b21*a12-a13*c13*b23*c32*a11*b22-a13*c13*c23*b31*b12*a22-a13*c13*c23*b21*b12*a32-a13*c13*c23*a32*b22*b11-a13*c13*c23*b32*b11*a22+2*a13*c13*c23*b32*a11*b22-a13*c13*a33*b22*b11*c22+2*a13*c13*a33*b22*b21*c12-a13*c13*a33*b22*c21*b12-a13*c13*a33*b21*b12*c22+2*a13*c13*b33*a22*b11*c22-a13*c13*b33*a22*c11*b22-a13*c13*b33*a22*b21*c12+2*a13*c13*b33*a21*b12*c22-a13*c13*b33*a21*c12*b22-a13*c13*b33*b22*a11*c22-a13*c13*b33*b22*c21*a12-a13*c13*b33*b21*a12*c22+a13*a23*b23*c32*c11*b12+a13*a23*b23*c32*c12*b11+a13*a23*c23*b32*c11*b12+a13*a23*c23*b32*c12*b11-2*a13*a23*c23*b11*b12*c32-2*a13*a23*b33*c12*c11*b22+a13*a23*b33*c11*b12*c22-2*a13*a23*c33*b12*b11*c22+a13*a23*c33*b11*c12*b22+a13*b23*c23*b32*c12*a11+a13*b23*c23*b32*c11*a12+a13*b23*c23*c32*b12*a11+a13*b23*c23*c32*b11*a12+a13*b23*a33*c12*b11*c22-2*a13*b23*a33*c12*c11*b22+a13*b23*a33*c11*b12*c22-2*a13*b23*b33*c11*a12*c22+a13*b23*c33*a12*b11*c22+a13*b23*c33*a12*c11*b22-2*a13*b23*c33*b12*c11*a22-2*a13*c23*a33*b12*b11*c22+a13*c23*a33*b11*c12*b22+a13*c23*b33*a12*b11*c22+a13*c23*b33*a12*c11*b22+a13*c23*b33*a11*b12*c22+a13*c23*b33*a11*c12*b22+a13^2*b23*c22*c12*b31+a13^2*c33*b22*c21*b12-2*a13^2*c33*b22*b21*c12+a13^2*c33*b22*b11*c22+a13^2*c23*b21*b12*c32+a13^2*b33*c22*b21*c12-2*a13^2*b33*c22*c21*b12+a13^2*b23*c21*c12*b32+a13^2*c23*b31*b12*c22-2*a13^2*b23*c32*c21*b12-2*a13^2*c23*b31*c12*b22+a13^2*c23*b22*b12*c31-2*a13^2*c23*b32*b21*c12+a13^2*b33*c22*c11*b22+b13^2*a23*c22*c12*a31-2*b13^2*a23*c31*a12*c22+b13^2*a23*c21*c12*a32+b13^2*a23*a32*c22*c11-2*b13^2*a23*c32*a11*c22+b13^2*a23*c32*c11*a22+b13^2*a23*c32*a21*c12-2*b13^2*a23*c32*c21*a12+b13^2*c23*a31*a12*c22-2*b13^2*c23*a31*c12*a22+b13^2*c23*a22*a12*c31+b13^2*c23*a32*a11*c22-2*b13^2*c23*a32*c11*a22+b13^2*c23*a21*a12*c32+b13^2*c23*c32*a22*a11-2*b13^2*a33*c22*c21*a12+b13^2*a33*c21*c12*a22+b13^2*c33*a22*a11*c22-2*b13^2*c33*a22*a21*c12+b13^2*c33*a22*c21*a12+b13^2*c33*a21*a12*c22+b13*c13*b33*c11*a22^2+b13*c13*c33*b11*a22^2+2*b13*a23^2*c11*c12*b32-b13*a23^2*c32*c11*b12-b13*a23^2*c32*c12*b11-b13*c23^2*a32*b12*a11-b13*c23^2*a32*b11*a12+2*b13*c23^2*a11*a12*b32+c13^2*a23*b22*b12*a31-2*c13^2*a23*b31*a12*b22+c13^2*a23*b31*b12*a22+c13^2*a23*b21*b12*a32+c13^2*a23*a32*b22*b11+c13^2*a23*b32*a21*b12-2*c13^2*a23*b32*a11*b22+c13^2*a23*b32*b11*a22-2*c13^2*a23*b32*b21*a12+c13^2*b23*a31*a12*b22-2*c13^2*b23*a31*b12*a22+c13^2*b23*a22*a12*b31+c13^2*b23*a32*b21*a12+c13^2*b23*a32*a11*b22-2*c13^2*b23*a32*a21*b12+c13^2*b23*a21*a12*b32+c13^2*b23*b32*a22*a11-c13*a23^2*b32*c11*b12-c13*a23^2*b32*c12*b11+2*c13*a23^2*b11*b12*c32-c13*b23^2*a32*c11*a12-c13*b23^2*a32*c12*a11+2*c13*b23^2*a11*a12*c32+c13^2*a33*b22*b11*a22+c13^2*a33*b22*a21*b12-2*c13^2*a33*b22*b21*a12+c13^2*a33*b21*b12*a22-2*c13^2*b33*a22*a21*b12+c13^2*b33*a22*b21*a12+c13^2*b33*a21*a12*b22-a23*a13*b23*c12^2*b31-a23*a13*b33*b21*c12^2-a23*a13*c33*c21*b12^2+2*a23*b13*a33*b21*c12^2-a23*b13*b33*a21*c12^2-a23*c13*c23*b12^2*a31-a23*c13*c33*a21*b12^2-b13*a23^2*c12*b12*c31-c13*a23^2*c12*b12*b31-a13*b23^2*c12*a12*c31-b23*a13*a33*b21*c12^2+2*b23*a13*b33*a21*c12^2-b23*b13*c23*a12^2*c31-b23*b13*a33*a21*c12^2-b23*b13*c33*c21*a12^2-b23*c13*c23*a12^2*b31+2*b23*c13*b33*c21*a12^2-c13*b23^2*c12*a12*a31-c23*a13*a33*c21*b12^2-b13*c23^2*b12*a12*a31-c23*b13*b33*c21*a12^2-c23*c13*a33*a21*b12^2-c23*c13*b33*b21*a12^2-a13*b13*b33*c22*c11*a22-b13*c13*b23*a32*c21*a12-b13*c13*b23*c32*a22*a11-b13*c13*b23*a21*a12*c32+2*b13*c13*c23*a31*b12*a22-b13*c13*c23*a22*a12*b31+2*b13*c13*c23*a32*b11*a22+2*b13*c13*c23*a32*a21*b12-b13*c13*c23*a32*b21*a12-b13*c13*c23*a32*a11*b22-b13*c13*c23*a21*a12*b32-b13*c13*c23*b32*a22*a11-b13*c13*a33*a22*b11*c22-b13*c13*a33*a22*b21*c12-b13*c13*a33*a22*c21*b12-b13*c13*a33*a21*b12*c22-b13*c13*a33*a21*c12*b22+2*b13*c13*a33*b22*a11*c22+2*b13*c13*a33*b22*c21*a12+2*b13*c13*a33*b21*a12*c22+2*b13*c13*b33*a22*a21*c12-b13*c13*b33*a22*c21*a12-b13*c13*b33*a21*a12*c22-b13*c13*c33*a22*a11*b22+2*b13*c13*c33*a22*a21*b12-b13*c13*c33*a22*b21*a12-b13*c13*c33*a21*a12*b22-2*b13*a23*b23*c11*c12*a32+b13*a23*b23*c32*c12*a11-2*b13*a23*c23*b32*c11*a12+b13*a23*c23*c32*b12*a11+b13*a23*c23*c32*b11*a12-2*b13*a23*a33*c12*b11*c22+4*b13*a23*a33*c12*c11*b22-2*b13*a23*a33*c11*b12*c22+b13*a23*b33*c12*a11*c22-2*b13*a23*b33*c12*c11*a22+b13*a23*b33*c11*a12*c22+b13*a23*c33*a12*b11*c22-2*b13*a23*c33*a12*c11*b22+b13*a23*c33*a11*b12*c22+b13*a23*c33*b12*c11*a22+b13*a23*c33*b11*c12*a22+b13*b23*c23*a32*c12*a11-2*b13*b23*c23*a11*a12*c32-2*b13*b23*a33*c12*c11*a22+b13*b23*a33*c11*a12*c22-2*b13*b23*c33*a12*a11*c22+b13*b23*c33*a12*c11*a22+b13*b23*c33*a11*c12*a22-b13*c13*a23*a31*c12*b22+2*b13*c13*a23*b31*a12*c22-b13*c13*a23*b31*c12*a22-b13*c13*a23*c31*b12*a22-b13*c13*a23*a32*b11*c22-b13*c13*a23*a32*c11*b22-b13*c13*a23*a32*b21*c12-b13*c13*a23*a32*c21*b12+2*b13*c13*a23*b32*a11*c22-b13*c13*a23*b32*c11*a22-b13*c13*a23*b32*a21*c12-b13*c13*a23*c32*b11*a22-b13*c13*a23*c32*a21*b12+2*b13*c13*a23*c32*b21*a12+2*b13*c13*a23*c32*a11*b22-b13*c13*b23*a31*a12*c22+2*b13*c13*b23*a31*c12*a22-b13*c13*b23*a22*a12*c31-b13*c13*b23*a32*a11*c22+2*b13*c13*b23*a32*c11*a22+2*b13*c13*b23*a32*a21*c12+b13*c23*a33*a12*b11*c22-2*b13*c23*a33*a12*c11*b22+b13*c23*a33*a11*b12*c22+b13*c23*a33*b11*c12*a22-2*b13*c23*c33*a12*b11*a22-2*b13*c23*c33*a11*b12*a22-2*b23*a13*c23*c12*b12*a31+b23*a13*c23*c12*a12*b31+b23*a13*a33*c12*c21*b12-2*b23*a13*b33*c12*c21*a12+b23*a13*c33*a12*b21*c12+b23*a13*c33*a12*c21*b12-2*b23*a13*c33*b12*a21*c12+c13*a23*b23*a32*c11*b12+c13*a23*b23*a32*c12*b11+c13*a23*b23*b32*c12*a11+c13*a23*b23*b32*c11*a12-2*c13*a23*b23*c32*b12*a11-2*c13*a23*b23*c32*b11*a12-2*c13*a23*c23*b11*b12*a32+c13*a23*c23*b32*b12*a11+c13*a23*c23*b32*b11*a12-2*c13*a23*a33*b12*c11*b22-2*c13*a23*a33*b11*c12*b22-2*c13*a23*b33*a12*b11*c22+c13*a23*b33*a12*c11*b22+c13*a23*b33*a11*c12*b22+c13*a23*b33*b12*c11*a22-2*c13*a23*c33*b12*b11*a22+c13*a23*c33*b11*a12*b22-2*c13*b23*c23*a11*a12*b32-2*c13*b23*a33*a12*b11*c22+c13*b23*a33*a12*c11*b22-2*c13*b23*a33*a11*b12*c22+c13*b23*a33*b12*c11*a22+c13*b23*a33*b11*c12*a22+4*c13*b23*b33*a12*a11*c22-2*c13*b23*b33*a12*c11*a22-2*c13*b23*c33*a12*a11*b22+c13*b23*c33*a12*b11*a22+c13*b23*c33*a11*b12*a22+c13*c23*a33*b12*a11*b22+c13*c23*a33*b11*a12*b22-2*c13*c23*b33*a12*a11*b22+c13*c23*b33*a12*b11*a22+c13*c23*b33*a11*b12*a22+a23*a13*b23*c12*b12*c31+a23*a13*c23*c12*b12*b31+a23*a13*b33*c12*c21*b12+a23*a13*c33*b12*b21*c12+a23*b13*b23*c12*a12*c31-2*a23*b13*c23*c12*a12*b31+a23*b13*c23*b12*a12*c31+a23*b13*c33*a12*c21*b12+a23*b13*c33*b12*a21*c12+a23*c13*b23*c12*b12*a31+a23*c13*b23*c12*a12*b31-2*a23*c13*b23*b12*a12*c31+a23*c13*c23*b12*a12*b31+a23*c13*b33*a12*b21*c12+a23*c13*b33*b12*a21*c12+a23*c13*c33*b12*b21*a12+b23*b13*c23*c12*a12*a31+b23*b13*c33*a12*a21*c12+b23*c13*c23*b12*a12*a31+b23*c13*a33*a12*b21*c12-2*b23*c13*a33*a12*c21*b12-2*b23*c13*b33*a12*a21*c12+b23*c13*c33*a12*a21*b12+c23*a13*a33*b12*b21*c12+c23*a13*b33*a12*b21*c12-2*c23*a13*b33*b12*a21*c12-2*c23*a13*c33*b12*b21*a12-2*c23*b13*a33*a12*b21*c12+c23*b13*a33*a12*c21*b12+c23*b13*a33*b12*a21*c12+c23*b13*b33*a12*a21*c12-2*c23*b13*c33*a12*a21*b12+c23*c13*a33*b12*b21*a12+c23*c13*b33*a12*a21*b12,-b13^2*a33*c31*c22*a32-2*a13*b13*c33*b31*c22*a32+2*a33*a13*b33*c22*c12*b31+2*b13*a33*c33*b32*a11*c22+b23*a33^2*c32*c12*b11+c13*b23*a33*b31*c12*a32-a13^2*c33*b22*b32*c31+2*b23*a33*c33*b32*c12*a11+b13*c13*a33*a31*c22*b32+c13*a23*b33*b31*a12*c32-a13*a33*b33*c32*b21*c12-b13*c13*b33*c21*a32^2+2*c13*a33*c33*a32*b22*b11-c13*b23*b33*c11*a32^2+2*a33*c13*c33*b22*b12*a31-a33*a13*c33*b31*b12*c22+b13*a33^2*c32*b11*c22+b13*c23*a33*a31*c12*b32+a13*b13*a33*c31*c22*b32+a33*a23*b33*c12^2*b31-2*a13*c23*b33*a31*b12*c32-b33*a23*c33*b12*a12*c31-b13^2*a33*c22*c32*a31+c13*a23*c33*b12*b32*a31-b13*c23*c33*b11*a32^2+c13*b23*a33*a32*b11*c32-2*c13*b23*a33*b32*a11*c32-2*a13*c13*b33*c31*b22*a32+2*b13*a33*c33*b32*c21*a12-a33*a13*b33*c31*c12*b22+2*a33*c13*b33*c31*a12*b22+b13*c33^2*a31*a12*b22+b13*c23*b33*a32*a11*c32+2*b13*b33*c33*a21*a12*c32+b33*c23*c33*a12^2*b31-2*b13*a23*c33*b31*c12*a32-a33*c13*b33*b31*a12*c22-2*c13*c23*b33*a32*a11*b32+a23*b33^2*c32*c11*a12-2*a13*a23*c33*b32*b11*c32+c13*a33^2*b32*b11*c22+a13*c23*a33*b12*b31*c32+c13*a23*c33*b12*b31*a32+b13*a23*a33*b32*c11*c32-b13*a33*c33*c32*b21*a12+2*b33*a23*c33*c12*b12*a31+2*b33*b13*c33*a22*a12*c31+a33*b23*b33*c12^2*a31+a13*b13*c33*b32*a21*c32-a13^2*c33*b31*b22*c32-a13*b33*c33*b32*c21*a12+c23*b33^2*a32*c12*a11+c13*a33^2*b31*c12*b22+a23*c33^2*b32*b11*a12-2*b13*c23*c33*a31*b12*a32-a23*a33*b33*c32*c11*b12-a13*b33*c33*c32*a11*b22+a13*b13*a33*c22*c32*b31-a13*a33*b33*c32*b11*c22+c13*b23*b33*a12*a31*c32+a13*c23*b33*a31*c12*b32-b23*a33*c33*a32*c11*b12-b13*a33*c33*a32*b11*c22-2*a13*b23*c33*a31*c12*b32+a13*c33^2*b32*a21*b12-b13^2*c33*a32*a21*c32+b13*a23*a33*c12*c32*b31+b13*c23*a33*b31*c12*a32-2*b13*a23*a33*c31*b12*c32+a23*c33^2*b32*b12*a11+b13*c13*c33*a22*a32*b31-2*b13*c33^2*b32*a21*a12+b13*c23*a33*a31*b12*c32-c13*b33*c33*a32*a11*b22-2*a13*a23*c33*b12*b32*c31-b33*a13*c33*b31*c12*a22+a13*b13*a33*b32*c21*c32+b13*c23*a33*a32*b11*c32-c23*a33*b33*a32*c12*b11-c23*b33*c33*a32*b11*a12+2*c13*b33*c33*b32*a21*a12-2*a13*c23*a33*b31*c12*b32+2*a13*b33*c33*a32*b11*c22-2*c13*a23*b33*a32*b11*c32-2*a13*c23*b33*a32*b11*c32-a33*b13*b33*c31*a12*c22+b13*a23*a33*c12*c31*b32+2*c13*a33*b33*c32*a21*b12-b23*a33*b33*c32*c11*a12+b13*c13*b33*a31*a22*c32+b13*c13*a33*a31*b22*c32-b13*a33*c33*c32*a21*b12-b13*a33*c33*a32*c11*b22-a13*b33*c33*b32*a11*c22-a13*b33*c33*c32*a21*b12+a13*c23*b33*c31*a12*b32+c13*b23*a33*a31*c12*b32-c23*b33*c33*a32*b12*a11-c23*a33*b33*b32*c11*a12+c13*a23*b33*b31*c12*a32+b13*c33^2*a32*b21*a12-2*b13*c13*a33*c31*a22*b32-c13*a33*c33*b32*a11*b22-b13*c23*b33*c11*a32^2-b13*a33*c33*c32*b11*a22+a13*c23*a33*b32*b11*c32+2*b13^2*a33*c31*a22*c32+c23*b33^2*a32*c11*a12+a13*c23*c33*b12*b32*a31+c13*a23*b33*b32*a11*c32+c13*a23*c33*a32*b11*b32-2*b23*a33^2*c11*c12*b32+b13*c33^2*a32*a11*b22+a13^2*b33*b21*c32^2+a13^2*c33*c21*b32^2-a23*b33^2*c12^2*a31-c23*b33^2*a12^2*c31-b23*a33^2*c12^2*b31-c23*a33^2*b12^2*c31+c13^2*a33*a21*b32^2+c13^2*b33*b21*a32^2-a23*c33^2*b12^2*a31-b23*c33^2*a12^2*b31+b13^2*a33*a21*c32^2+b13^2*c33*c21*a32^2-2*b13*c33^2*b32*a22*a11-2*c23*b33^2*a11*a12*c32+c23*a33^2*b32*c11*b12+c23*a33^2*b32*c12*b11-2*c23*a33^2*b11*b12*c32-2*a23*b33^2*c11*c12*a32+a23*b33^2*c32*c12*a11-2*a23*c33^2*b11*b12*a32+b23*c33^2*a32*b11*a12-2*b23*c33^2*a11*a12*b32+b23*a33^2*c32*c11*b12+a33*a23*c33*b12^2*c31+a33*c23*c33*b12^2*a31+c13*a33^2*b31*b12*c22-2*c13*a33^2*b22*b12*c31+b23*a33^2*c12*b12*c31+c23*a33^2*c12*b12*b31-2*b13*a33^2*c22*c12*b31+b13*a33^2*c31*b12*c22+b13*a33^2*c31*c12*b22+b23*c33^2*a32*b12*a11+a13*c33^2*b31*a12*b22+a13*c33^2*b31*b12*a22+b13*c33^2*a31*b12*a22-2*b13*c33^2*a22*a12*b31-2*a13*c33^2*b22*b12*a31+a23*c33^2*b12*a12*b31+b23*c33^2*b12*a12*a31+c13*b33^2*a31*a12*c22+c13*b33^2*a31*c12*a22-2*c13*b33^2*a22*a12*c31-2*a13*b33^2*c22*c12*a31+a13*b33^2*c31*a12*c22+a13*b33^2*c31*c12*a22+a23*b33^2*c12*a12*c31+c23*b33^2*c12*a12*a31+b33*b23*c33*a12^2*c31-2*a13*c33^2*a32*b21*b12-2*a13*c33^2*a32*b22*b11+a13*c33^2*b32*b11*a22+a13*c33^2*b32*b21*a12+a13*c33^2*b32*a11*b22+2*a13^2*c33*b31*c22*b32-a13*b13*b33*a21*c32^2-a13*c13*a33*c21*b32^2-a13*c13*c33*a21*b32^2+2*a13*a23*b33*b11*c32^2+2*a13*a23*c33*c11*b32^2-a13*b23*a33*b11*c32^2-a13*b23*b33*a11*c32^2-a13*c23*a33*c11*b32^2-a13*c23*c33*a11*b32^2-2*a13*b33^2*a32*c21*c12-2*a13*b33^2*a32*c22*c11+a13*b33^2*c32*a11*c22+a13*b33^2*c32*c11*a22+a13*b33^2*c32*a21*c12+a13*b33^2*c32*c21*a12+2*a13^2*b33*c31*b22*c32-a13^2*c33*b32*b21*c32-a13^2*b33*b32*c21*c32-a13^2*b33*c31*c22*b32-a13^2*b33*c22*c32*b31-a13*b13*a33*b21*c32^2-2*c13*b33^2*c32*a22*a11-2*c13*b33^2*a21*a12*c32+c13*b33^2*a32*a11*c22+c13*b33^2*a32*c11*a22+c13*b33^2*a32*a21*c12+c13*b33^2*a32*c21*a12+2*c13^2*b33*a31*b22*a32-c13^2*a33*b31*b22*a32+2*c13^2*a33*b31*a22*b32-c13^2*a33*a32*b21*b32-c13^2*a33*b22*b32*a31-c13*a23*a33*c11*b32^2-c13*a23*c33*a11*b32^2-c13*b23*c33*b11*a32^2+2*c13*c23*a33*a11*b32^2+2*c13*c23*b33*b11*a32^2+c13*a33^2*b32*c11*b22+c13*a33^2*b32*b21*c12+c13*a33^2*b32*c21*b12-2*c13*a33^2*c32*b22*b11-2*c13*a33^2*c32*b21*b12-c13^2*b33*a31*a22*b32-c13^2*b33*a22*a32*b31-c13^2*b33*a32*a21*b32-b13*c13*c33*b21*a32^2-b13*a23*a33*b11*c32^2-b13*a23*b33*a11*c32^2+2*b13*b23*a33*a11*c32^2+2*b13*b23*c33*c11*a32^2-b13^2*a33*a32*c21*c32+2*b13^2*c33*a31*c22*a32-b13^2*c33*a31*a22*c32-b13^2*c33*a22*a32*c31-2*b13*a33^2*b32*c21*c12-2*b13*a33^2*b32*c22*c11+b13*a33^2*c32*c11*b22+b13*a33^2*c32*b21*c12+b13*a33^2*c32*c21*b12+b13*c33^2*a32*b11*a22+b13*c33^2*a32*a21*b12-b13*a33*c33*c32*a11*b22-2*c13*a23*a33*b31*c12*b32+c13*a23*a33*b12*b32*c31+c13*a23*a33*b32*b11*c32+c13*a23*a33*b12*b31*c32+c13*a23*b33*a31*c12*b32-2*c13*a23*b33*a31*b12*c32-2*c13*a23*b33*c31*b12*a32+c13*a23*b33*c31*a12*b32+c13*a23*b33*a32*c11*b32-2*c13*a23*c33*b31*a12*b32+c13*b23*a33*a32*c11*b32+c13*b23*a33*a31*b12*c32-2*c13*b23*a33*b31*a12*c32+c13*b23*a33*c31*b12*a32-2*c13*b23*a33*c31*a12*b32-2*c13*b23*b33*a31*c12*a32+c13*b23*b33*a12*a32*c31+c13*b23*b33*a32*a11*c32-2*c13*b23*c33*a31*b12*a32+c13*b23*c33*a12*a32*b31+c13*b23*c33*a32*a11*b32+c13*b23*c33*a12*a31*b32-2*c13*c23*a33*b12*b32*a31-2*c13*c23*a33*b12*b31*a32-2*c13*c23*a33*a32*b11*b32+4*c13*c23*a33*b31*a12*b32+4*c13*c23*b33*a31*b12*a32-2*c13*c23*b33*a12*a31*b32+2*a23*a33*b33*c11*c12*b32-a23*a33*b33*c32*c12*b11-a23*a33*c33*b32*c12*b11-a23*a33*c33*b32*c11*b12+2*a23*a33*c33*b11*b12*c32+2*a23*b33*c33*a32*c11*b12+2*a23*b33*c33*a32*c12*b11-a23*b33*c33*b32*c12*a11-a23*b33*c33*b32*c11*a12-a23*b33*c33*c32*b12*a11-a23*b33*c33*c32*b11*a12-2*a13*c13*b33*a31*b22*c32+a13*c13*b33*b31*c22*a32+a13*c13*b33*b31*a22*c32+a13*c13*b33*c31*a22*b32+a13*c13*c33*b22*b32*a31-2*a13*c13*c33*b31*a22*b32+a13*c13*c33*b31*b22*a32+a13*c13*c33*a32*b21*b32-2*a13*a23*b33*c12*c32*b31-2*a13*a23*b33*c12*c31*b32-2*a13*a23*b33*b32*c11*c32+4*a13*a23*b33*c31*b12*c32+4*a13*a23*c33*b31*c12*b32-2*a13*a23*c33*b12*b31*c32+a13*b23*a33*c12*c31*b32+a13*b23*a33*b32*c11*c32+a13*b23*a33*c12*c32*b31-2*a13*b23*a33*c31*b12*c32+a13*b23*b33*c12*c31*a32+a13*b23*b33*a32*c11*c32+a13*b23*b33*c12*c32*a31-2*a13*b23*b33*c31*a12*c32+a13*b23*c33*a31*b12*c32-2*a13*b23*c33*b31*c12*a32+a13*b23*c33*b31*a12*c32+a13*b23*c33*c31*b12*a32+a13*b23*c33*c31*a12*b32-2*a13*b23*c33*a32*c11*b32+a13*b23*c33*a32*b11*c32+a13*b23*c33*b32*a11*c32+a13*c23*a33*b12*b32*c31+a13*c23*b33*b31*c12*a32+a13*c23*b33*b31*a12*c32+a13*b13*c33*b31*a22*c32-2*a13*c23*b33*c31*b12*a32+a13*c23*b33*a32*c11*b32-c23*a33*b33*b32*c12*a11-a33*c13*b33*a31*b12*c22-a33*c13*b33*a31*c12*b22-a33*c13*b33*b31*c12*a22+2*a33*c13*b33*c31*b12*a22-a33*c13*c33*b31*a12*b22-a33*c13*c33*b31*b12*a22-a33*a23*b33*c12*b12*c31-a33*a23*c33*c12*b12*b31-a33*b23*b33*c12*a12*c31-a33*b23*c33*c12*b12*a31+2*a33*b23*c33*c12*a12*b31-a33*b23*c33*b12*a12*c31-a33*c23*b33*c12*b12*a31-a33*c23*b33*c12*a12*b31+2*a33*c23*b33*b12*a12*c31-a33*c23*c33*b12*a12*b31-a33*a13*c33*b31*c12*b22+2*a33*a13*c33*b22*b12*c31+2*a33*b13*b33*c22*c12*a31-a33*b13*b33*c31*c12*a22-a33*b13*c33*a31*b12*c22-a33*b13*c33*a31*c12*b22+2*a33*b13*c33*b31*a12*c22+2*a33*b13*c33*b31*c12*a22-a33*b13*c33*c31*a12*b22-a33*b13*c33*c31*b12*a22+2*b13*a33*b33*a32*c21*c12+2*b13*a33*b33*a32*c22*c11-b13*a33*b33*c32*a11*c22-b13*a33*b33*c32*c11*a22-b13*a33*b33*c32*a21*c12-b13*a33*b33*c32*c21*a12-b13*a33*c33*a32*b21*c12-b13*a33*c33*a32*c21*b12+2*b13*a33*c33*b32*c11*a22+2*b13*a33*c33*b32*a21*c12-b13*b33*c33*a32*c21*a12-b13*b33*c33*a32*a11*c22-b13*b33*c33*a32*c11*a22-b13*b33*c33*a32*a21*c12+2*b13*b33*c33*c32*a22*a11-2*c13*c23*b33*a12*a32*b31-c13*a33*b33*b32*c21*a12-c13*a33*b33*b32*a11*c22-c13*a33*b33*b32*c11*a22-c13*a33*b33*b32*a21*c12+2*c13*a33*b33*c32*b11*a22+2*c13*a33*b33*c32*b21*a12+2*c13*a33*b33*c32*a11*b22-c13*a33*b33*a32*b11*c22-c13*a33*b33*a32*c11*b22-c13*a33*b33*a32*b21*c12-c13*a33*b33*a32*c21*b12+2*c13*a33*c33*a32*b21*b12-c13*a33*c33*b32*b11*a22-c13*a33*c33*b32*a21*b12-c13*a33*c33*b32*b21*a12-c13*b33*c33*a32*b11*a22-c13*b33*c33*a32*a21*b12-c13*b33*c33*a32*b21*a12+2*c13*b33*c33*b32*a22*a11-b33*a23*c33*c12*a12*b31-b33*b23*c33*c12*a12*a31-b33*c23*c33*b12*a12*a31-b33*c13*c33*a31*a12*b22-b33*c13*c33*a31*b12*a22+2*b33*c13*c33*a22*a12*b31-b33*b13*c33*a31*a12*c22-b33*b13*c33*a31*c12*a22-a33*a13*b33*c31*b12*c22+2*b33*a13*c33*a31*b12*c22+2*b33*a13*c33*a31*c12*b22-b33*a13*c33*b31*a12*c22-b33*a13*c33*c31*a12*b22-b33*a13*c33*c31*b12*a22-b23*b33*c33*a32*c11*a12+2*b23*b33*c33*a11*a12*c32+2*c23*a33*b33*c32*b12*a11+2*c23*a33*b33*c32*b11*a12+2*c23*a33*c33*b11*b12*a32-c23*a33*c33*b32*b12*a11-c23*a33*c33*b32*b11*a12-c23*a33*b33*a32*c11*b12-b23*a33*c33*c32*b11*a12-b23*b33*c33*a32*c12*a11+2*b23*a33*b33*c11*c12*a32-b23*a33*b33*c32*c12*a11-b23*a33*c33*a32*c12*b11+2*b23*a33*c33*b32*c11*a12-b23*a33*c33*c32*b12*a11+a13*b13*c33*c31*a22*b32+a13*b13*c33*c31*b22*a32+a13*b13*c33*a31*b22*c32+a13*b13*c33*a32*b21*c32-2*a13*b13*c33*a32*c21*b32+a13*b13*b33*a32*c21*c32-2*a13*b13*b33*c31*a22*c32+a13*b13*b33*c22*c32*a31+a13*b13*b33*c31*c22*a32-2*a13*b13*c33*a31*c22*b32-2*a13*c13*a33*b31*c22*b32+a13*c13*a33*b31*b22*c32+a13*c13*a33*b22*b32*c31+a13*c13*a33*b32*b21*c32+a13*c13*b33*a32*c21*b32-2*a13*c13*b33*a32*b21*c32+a13*c13*b33*b32*a21*c32+a13*c13*b33*a31*c22*b32+a13*c23*b33*b32*a11*c32+a13*c23*c33*b12*b31*a32+a13*c23*c33*a32*b11*b32-2*a13*c23*c33*b31*a12*b32+2*a13*a33*b33*b32*c21*c12+2*a13*a33*b33*b32*c22*c11-a13*a33*b33*c32*c11*b22-a13*a33*b33*c32*c21*b12-a13*a33*c33*b32*b11*c22-a13*a33*c33*b32*c11*b22-a13*a33*c33*b32*b21*c12-a13*a33*c33*b32*c21*b12+2*a13*a33*c33*c32*b21*b12+2*a13*a33*c33*c32*b22*b11-a13*b33*c33*c32*b11*a22-a13*b33*c33*c32*b21*a12+2*a13*b33*c33*a32*c11*b22+2*a13*b33*c33*a32*b21*c12+2*a13*b33*c33*a32*c21*b12-a13*b33*c33*b32*c11*a22-a13*b33*c33*b32*a21*c12-2*a13*b13*a33*c31*b22*c32+b13*c13*a33*a32*c21*b32+b13*c13*a33*a32*b21*c32-2*b13*c13*a33*b32*a21*c32+b13*c13*a33*b31*c22*a32-2*b13*c13*a33*b31*a22*c32+b13*c13*a33*c31*b22*a32-2*b13*c13*b33*a31*c22*a32+b13*c13*b33*a22*a32*c31+b13*c13*b33*a32*a21*c32+b13*c13*c33*a31*a22*b32+b13*c13*c33*a32*a21*b32-2*b13*c13*c33*a31*b22*a32+b13*a23*b33*c12*c31*a32+b13*a23*b33*a32*c11*c32+b13*a23*b33*c12*c32*a31-2*b13*a23*b33*c31*a12*c32-2*b13*a23*c33*a31*c12*b32+b13*a23*c33*a31*b12*c32+b13*a23*c33*b31*a12*c32+b13*a23*c33*c31*b12*a32+b13*a23*c33*c31*a12*b32-2*b13*a23*c33*a32*c11*b32+b13*a23*c33*a32*b11*c32+b13*a23*c33*b32*a11*c32-2*b13*b23*a33*c12*c32*a31-2*b13*b23*a33*c12*c31*a32-2*b13*b23*a33*a32*c11*c32+4*b13*b23*a33*c31*a12*c32+4*b13*b23*c33*a31*c12*a32-2*b13*b23*c33*a12*a31*c32-2*b13*b23*c33*a12*a32*c31-2*b13*b23*c33*a32*a11*c32+b13*c23*a33*a32*c11*b32-2*b13*c23*a33*b32*a11*c32-2*b13*c23*a33*b31*a12*c32+b13*c23*a33*c31*b12*a32-2*b13*c23*a33*c31*a12*b32-2*b13*c23*b33*a31*c12*a32+b13*c23*b33*a12*a31*c32+b13*c23*b33*a12*a32*c31+b13*c23*c33*a12*a32*b31+b13*c23*c33*a32*a11*b32+b13*c23*c33*a12*a31*b32+2*c23*b33*c33*a11*a12*b32,4*b23*a31*c32*b22*a11*c21-2*a23*a31*c32*b22*b11*c21-2*a23*b32*a31*c21^2*b12-a33*a31*c12*c21*b21*b22+a33*b31*c22*b22*a11*c21-2*b23*c31*a32*a22*c11*b21+c23*b31*a32*b22*a11*c21-2*b23*a31*a32*c21*c11*b22-2*c23*b31*c31*a21*a12*b22-c23*b32*c32*a21*a11*b21+b23*a31*c32*a21*b11*c22+2*a33*a32*b21*c21*c11*b22-2*b23*c31*b32*a22*c11*a21+b33*c32*b11*a21^2*c22-2*b33*c31*c22*a21^2*b12+2*c23*a32*b32*c11*a21*b21-c13*b31*c31*a22^2*b21+2*b33*c32*b21*a22*a11*c21-c33*b32*a21*a22*c11*b21+c23*a31*b32*a21*c11*b22-c33*c31*b12*b21*a21*a22+c13*a31*c31*b21*b22*a22-b33*b31*a21*a11*c22^2-b13*c31^2*a21*a22*b22+2*c23*a31^2*b21*b12*c22-b23*c32*c31*a21*b21*a12+a23*a32*c31*b21^2*c12-c13*b31^2*a21*a22*c22+c23*b32*b31*a21^2*c12-2*c23*b31*a32*a22*b11*c21-a33*b32*c21*a21*c11*b22-2*b33*a31*c22*b22*a11*c21-a13*a31*c32*c21*b21*b22-2*a23*a31*c31*b21*b12*c22-2*c23*a31*b31*b21*a12*c22+a23*c32*c31*b21^2*a12+c23*a31*c32*b22*b11*a21-b23*b32*c32*a21*a11*c21-c33*a31*a21*c11*b22^2-b23*a32*a31*c21*b21*c12-2*c33*b31*c22*a22*b11*a21-c33*b31*a22*a21*c21*b12-2*c23*a31*b32*b22*a11*c21+a13*a31*c32*b21^2*c22+2*a23*b32*c31*a21*c21*b12-2*b23*a32*b31*c21^2*a12-b33*b31*a12*c21*a21*c22-a23*b32*c32*c11*a21*b21+a33*b31*a22*c22*c11*b21+b23*b31*c31*a22*c21*a12+b13*b31*c31*a21*a22*c22-a23*c32*b31*b21*c21*a12-2*b23*a31*c32*a21*c11*b22+c23*c31*b32*a21*a11*b22+c23*a32^2*b21*b11*c21-b13*a31*c32*b21*a21*c22+2*a33*c31*a21*c11*b22^2-a23*b32*c31*b21*c21*a12+c23*a31*a32*b22*c11*b21-2*a33*c31*c22*b22*b11*a21+a23*b31*a32*c22*c11*b21-b23*a31^2*c22*b21*c12+b13*b31*c32*a21^2*c22-2*b23*c31*a32*b22*a11*c21-b23*c31^2*a22*a21*b12-b13*a31*a32*c21*b21*c22-2*a13*b31*a32*c21^2*b22+a33*c31*a22*b22*b11*c21+2*b33*b32*a21*c21*c11*a22-b33*a32*c21*a21*c11*b22-c33*b32*a21*b22*a11*c21-2*a23*b31*a32*c22*b11*c21-b13*b31*c32*c21*a21*a22-a33*c32*b21*a21*c11*b22-c33*b31*c21*a22*b21*a12+2*b23*c31^2*a21*a12*b22-a33*a31*b12*c21*b21*c22+a33*a31*b12*c21^2*b22+b23*a31*c31*a22*c21*b12+b23*b32*a31*c21^2*a12-2*b33*c31*b22*a22*c11*a21-a23*b31^2*c22*c21*a12+a23*a31*b31*c22*c21*b12+c33*a32*a11*b21^2*c22-b33*b31*c21*c11*a22^2-2*a23*b31*b32*c21*c11*a22-2*b13*a31*b32*c21^2*a22-c33*a32*b21*a21*c11*b22+4*a23*b31*c32*a22*b11*c21+c33*b31*b22*a22*c11*a21-b33*c32*b21*a21*a11*c22-b23*c31^2*a22*b21*a12+c23*a31*b31*a22*b21*c12+a23*a32*b32*b11*c21^2-2*b33*c31*c22*a22*a11*b21-a13*a31*b31*c22^2*b21-c33*b32*b21*a21*a11*c22+2*b23*c32*b31*a21*c21*a12+a23*c31*b32*b22*a11*c21-2*a23*c31*a32*b22*c11*b21-2*c33*c32*b22*b11*a21^2+b23*b31*c31*a22*a21*c12-2*a23*c31*b32*b21*a11*c22+2*b33*a32*a21*c22*c11*b21+c13*a31*b31*c22*a22*b21-a33*b32*a11*c21*b21*c22-c23*a32*b31*a21*b21*c12-2*a13*c31*a32*b21^2*c22-2*a23*b31*c32*a22*c11*b21-b33*c32*a21*a22*c11*b21-a33*c31*c21*b22*a21*b12-a13*c31*b32*c21*b21*a22+b33*c31*b22*a21^2*c12+b33*c31*c22*a22*b11*a21-b33*a31*b22*c21*a21*c12+c23*a31*c31*b22*a21*b12-c33*c31*b21*b11*a22^2-a23*b32*c32*b11*c21*a21+c23*c31*a32*b22*a11*b21+c33*b32*b11*a21^2*c22-2*c23*a31*c32*b22*a11*b21+c23*c31*a32*b21*b11*a22-2*a33*c31*c22*b21^2*a12+2*c33*a31*a22*b21*c21*b12+b13*a31^2*c22^2*b21+b13*c31^2*a22^2*b21+a13*b31^2*c22^2*a21+a13*c31^2*b22^2*a21+c13*a31^2*b22^2*c21+c13*b31^2*a22^2*c21-a23*b32^2*c21^2*a11-a23*c32^2*b21^2*a11-b23*a32^2*b11*c21^2-b23*c32^2*a21^2*b11-c23*a32^2*c11*b21^2-c23*b32^2*c11*a21^2+c13*a31*a32*b21^2*c22-a33*b31*b21*a11*c22^2+2*a33*b31*a21*b11*c22^2-2*a33*b31*b22*c21^2*a12+a33*b31*a22*c21^2*b12-a33*c31*b22^2*a11*c21+a33*c31*a22*b21^2*c12-2*a33*a32*c22*c11*b21^2-a13*b31^2*c21*c22*a22+a13*b31*b32*c21^2*a22-a13*c31^2*b21*b22*a22+a13*c31*c32*b21^2*a22+a13*a31*b32*c21^2*b22-a13*a31*c31*b22^2*c21-b13*a31^2*c21*c22*b22-b13*a31*b31*c22^2*a21+b13*a31*a32*c21^2*b22-b13*b31*c31*a22^2*c21+b13*b31*a32*c21^2*a22-2*b13*c31*b32*a21^2*c22+b13*c31*c32*a21^2*b22-c13*a31^2*b21*b22*c22-c13*a31*c31*b22^2*a21-2*c13*a31*c32*b21^2*a22+c13*b31*b32*a21^2*c22-2*c13*b31*c32*a21^2*b22+c13*c31*a32*b21^2*a22+c13*c31*b32*a21^2*b22-c23*a31^2*b22*b21*c12-c23*a31^2*b22*c21*b12-a23*b31^2*c22*a21*c12+2*a23*b31^2*c21*c12*a22-a23*c31^2*b22*a21*b12-a23*c31^2*b22*b21*a12+2*a23*c31^2*b21*b12*a22+a23*a32*b31*c21^2*b12+a23*a32*c32*c11*b21^2+a23*b32^2*c11*a21*c21+a23*b32*b31*c21^2*a12+a23*c32^2*b11*a21*b21-2*a23*c32*a31*b21^2*c12-b23*a31^2*c22*c21*b12+2*b23*a31^2*c21*c12*b22+b23*a32*b32*c21^2*a11+b23*a32^2*c21*c11*b21+b23*a32*a31*c21^2*b12+b23*b32*c31*a21^2*c12+b23*b32*c32*c11*a21^2+b23*c32^2*a21*a11*b21-2*b23*c32*b31*a21^2*c12+b23*c32*c31*a21^2*b12-c23*b31^2*a22*a21*c12-c23*b31^2*a22*c21*a12+2*c23*b31^2*a21*a12*c22+c23*a32*c32*b21^2*a11+c23*a32*a31*b21^2*c12-2*c23*a32*c31*b21^2*a12+c23*b32*c32*a21^2*b11+c23*b32^2*a21*a11*c21-2*c23*b32*c31*a21^2*b12+c23*c32*a31*b21^2*a12+c23*c32*b31*a21^2*b12-c13*c31*a32*b21*a21*b22-c13*c31*b32*b21*a21*a22+a23*a31*b31*c22*b21*c12-2*a23*a31*b31*c21*c12*b22+a23*a31*c31*b22*b21*c12+a23*a31*c31*b22*c21*b12+a23*a31*b32*c22*b11*c21+a13*a31*b31*c21*c22*b22+a13*a31*c31*b21*b22*c22-a13*a31*b32*c21*b21*c22+a13*b31*c31*b22*a22*c21+a13*b31*c31*c22*a22*b21-2*a13*b31*c31*c22*b22*a21+2*a13*b31*a32*c21*b21*c22-a13*b31*b32*c21*a21*c22-a13*b31*c32*b21*a21*c22+2*a13*b31*c32*c21*a21*b22-a13*b31*c32*c21*b21*a22+2*a13*c31*a32*c21*b21*b22+2*a13*c31*b32*b21*a21*c22-a13*c31*b32*c21*a21*b22-a13*c31*c32*b21*a21*b22+b13*a31*b31*c21*c22*a22+b13*a31*c31*b22*a22*c21-2*b13*a31*c31*c22*a22*b21+b13*a31*c31*c22*b22*a21+2*b13*a31*b32*c21*a21*c22-b13*a31*c32*c21*a21*b22+2*b13*a31*c32*c21*b21*a22-b13*b31*a32*c21*a21*c22+2*b13*c31*a32*b21*a21*c22-b13*c31*a32*c21*a21*b22-b13*c31*a32*c21*b21*a22+2*b13*c31*b32*c21*a21*a22-b13*c31*c32*b21*a21*a22-2*c13*a31*b31*b22*a22*c21+c13*a31*b31*c22*b22*a21-c13*a31*a32*c21*b21*b22-c13*a31*b32*b21*a21*c22-c13*a31*b32*c21*a21*b22+2*c13*a31*b32*c21*b21*a22+2*c13*a31*c32*b21*a21*b22+c13*b31*c31*a21*a22*b22-c13*b31*a32*b21*a21*c22+2*c13*b31*a32*c21*a21*b22-c13*b31*a32*c21*b21*a22-c13*b31*b32*c21*a21*a22+2*c13*b31*c32*b21*a21*a22-2*a23*a31*b32*c22*c11*b21+a23*a31*b32*c21*c11*b22+a23*a31*c32*b22*c11*b21+a23*a31*c32*b21*b11*c22-2*a23*b31*c31*a22*b21*c12-2*a23*b31*c31*a22*c21*b12+a23*b31*c31*a21*b12*c22+a23*b31*c31*a21*c12*b22+a23*b31*c31*b22*c21*a12+a23*b31*c31*b21*a12*c22+a23*b31*a32*c21*c11*b22+a23*b31*b32*c22*a11*c21+a23*b31*b32*c22*c11*a21-2*a23*b31*c32*a21*b11*c22+a23*b31*c32*a21*c11*b22-2*a23*b31*c32*b22*a11*c21+a23*b31*c32*b21*a11*c22+a23*c31*a32*b22*b11*c21+a23*c31*a32*b21*b11*c22-2*a23*c31*b32*a22*b11*c21+4*a23*c31*b32*a22*c11*b21+a23*c31*b32*a21*b11*c22-2*a23*c31*b32*a21*c11*b22+a23*c31*c32*b22*a11*b21+a23*c31*c32*b22*b11*a21-2*a23*c31*c32*b21*b11*a22-a23*a32*b31*c21*b21*c12-a23*a32*c31*b21*c21*b12-a23*a32*b32*c21*c11*b21-a23*a32*c32*b21*b11*c21+2*a23*b32*c32*c21*b21*a11+2*a23*b32*a31*c21*b21*c12-a23*b32*b31*c21*a21*c12-a23*b32*c31*a21*b21*c12+2*a23*c32*a31*b21*c21*b12+2*a23*c32*b31*a21*b21*c12-a23*c32*b31*a21*c21*b12-a23*c32*c31*b21*a21*b12+b23*a31*b31*c22*a21*c12+b23*a31*b31*c22*c21*a12-2*b23*a31*b31*c21*c12*a22+b23*a31*c31*a22*b21*c12+b23*a31*c31*a21*b12*c22-2*b23*a31*c31*a21*c12*b22-2*b23*a31*c31*b22*c21*a12+b23*a31*c31*b21*a12*c22+b23*a31*a32*c22*b11*c21+b23*a31*a32*c22*c11*b21-2*b23*a31*b32*c22*a11*c21+b23*a31*b32*c22*c11*a21+b23*a31*b32*c21*c11*a22-2*b23*a31*c32*a22*b11*c21+b23*a31*c32*a22*c11*b21-2*b23*a31*c32*b21*a11*c22-2*b23*b31*c31*a21*a12*c22+b23*b31*a32*c22*a11*c21-2*b23*b31*a32*c22*c11*a21+b23*b31*a32*c21*c11*a22-2*b23*b31*c32*a22*a11*c21+b23*b31*c32*a22*c11*a21+b23*b31*c32*a21*a11*c22+b23*c31*a32*a22*b11*c21-2*b23*c31*a32*a21*b11*c22+4*b23*c31*a32*a21*c11*b22+b23*c31*a32*b21*a11*c22+b23*c31*b32*a22*a11*c21+b23*c31*b32*a21*a11*c22+b23*c31*c32*a22*a11*b21+b23*c31*c32*a22*b11*a21-2*b23*c31*c32*a21*a11*b22-b23*a32*b32*c11*a21*c21-b23*a32*c32*c21*b21*a11-b23*a32*c32*c11*a21*b21+2*b23*a32*c32*b11*c21*a21+2*b23*a32*b31*c21*a21*c12-b23*a32*c31*a21*b21*c12-b23*a32*c31*a21*c21*b12+2*b23*a32*c31*b21*c21*a12-b23*b32*a31*c21*a21*c12-b23*b32*c31*a21*c21*a12+2*b23*c32*a31*a21*b21*c12-b23*c32*a31*a21*c21*b12-b23*c32*a31*b21*c21*a12+c23*a31*b31*a22*c21*b12-2*c23*a31*b31*a21*b12*c22+c23*a31*b31*a21*c12*b22+c23*a31*b31*b22*c21*a12+c23*a31*c31*b22*b21*a12-2*c23*a31*c31*b21*b12*a22+c23*a31*a32*b22*b11*c21-2*c23*a31*a32*b21*b11*c22+c23*a31*b32*a22*b11*c21-2*c23*a31*b32*a22*c11*b21-2*c23*a31*b32*a21*b11*c22+4*c23*a31*b32*b21*a11*c22+c23*a31*c32*b21*b11*a22+c23*b31*c31*a22*a21*b12+c23*b31*c31*a22*b21*a12+c23*b31*a32*a22*c11*b21+4*c23*b31*a32*a21*b11*c22-2*c23*b31*a32*a21*c11*b22-2*c23*b31*a32*b21*a11*c22+c23*b31*b32*a22*a11*c21+c23*b31*b32*a22*c11*a21-2*c23*b31*b32*a21*a11*c22+c23*b31*c32*a22*a11*b21-2*c23*b31*c32*a22*b11*a21+c23*b31*c32*a21*a11*b22-2*c23*c31*a32*b22*b11*a21-2*c23*c31*b32*a22*a11*b21+c23*c31*b32*a22*b11*a21-c23*a32*b32*c21*b21*a11-c23*a32*b32*b11*c21*a21-c23*a32*c32*b11*a21*b21-c23*a32*a31*b21*c21*b12-c23*a32*b31*a21*c21*b12+2*c23*a32*b31*b21*c21*a12+2*c23*a32*c31*b21*a21*b12-c23*b32*a31*a21*b21*c12+2*c23*b32*a31*a21*c21*b12-c23*b32*a31*b21*c21*a12-c23*b32*b31*a21*c21*a12+2*c23*b32*c31*a21*b21*a12-c23*c32*a31*b21*a21*b12-c23*c32*b31*a21*b21*a12+a33*a31*c22*b22*b11*c21+a33*a31*b22*c22*c11*b21-2*a33*b31*c22*a22*b11*c21-a33*b31*c22*a21*c21*b12+2*a33*b31*c22*b21*c21*a12-2*a33*b31*b22*c22*c11*a21+a33*b31*b22*c21*c11*a22+2*a33*b31*b22*c21*a21*c12-a33*b31*a22*c21*b21*c12-a33*b31*b21*c22*a21*c12+a33*c31*c22*b22*a11*b21+a33*c31*c22*b21*b11*a22+2*a33*c31*c22*b21*a21*b12-2*a33*c31*b22*a22*c11*b21-a33*c31*b22*a21*b21*c12+2*a33*c31*b22*b21*c21*a12-a33*c31*a22*b21*c21*b12+2*a33*a32*c21*b21*b11*c22-a33*b32*c21*a22*c11*b21-a33*b32*c21*a21*b11*c22+2*a33*b32*a21*c22*c11*b21-a33*c32*b21*a22*b11*c21-a33*c32*b21*a21*b11*c22+2*a33*c32*a21*b22*b11*c21-a33*c32*a11*c21*b21*b22+b33*a31*c22*a22*b11*c21+2*b33*a31*c22*a21*c21*b12-b33*a31*c22*b21*c21*a12+b33*a31*b22*c22*c11*a21+b33*a31*b22*c21*c11*a22-2*b33*a31*a22*c22*c11*b21+2*b33*a31*a22*c21*b21*c12-b33*a31*b21*c22*a21*c12+b33*b31*c22*a22*a11*c21+b33*b31*a22*c22*c11*a21-b33*b31*c12*c21*a21*a22+b33*c31*c22*a21*a11*b22+2*b33*c31*c22*a21*b21*a12+b33*c31*b22*a22*a11*c21-b33*c31*b22*a21*c21*a12-b33*c31*a22*a21*b21*c12+2*b33*c31*a22*a21*c21*b12-b33*c31*c21*a22*b21*a12-b33*a32*c21*a22*c11*b21-b33*a32*c21*a21*b11*c22-b33*a32*a11*c21*b21*c22+2*b33*b32*c21*a21*a11*c22-b33*c32*a21*b22*a11*c21-b33*c32*b11*c21*a21*a22-2*c33*a31*c22*b22*a11*b21+c33*a31*c22*b22*b11*a21+c33*a31*c22*b21*b11*a22-c33*a31*c22*b21*a21*b12+c33*a31*b22*a22*c11*b21+2*c33*a31*b22*a21*b21*c12-c33*a31*b22*b21*c21*a12-2*c33*a31*a22*b22*b11*c21-c33*a31*c21*b22*a21*b12+c33*b31*c22*a22*a11*b21+c33*b31*c22*a21*a11*b22-c33*b31*c22*a21*b21*a12-2*c33*b31*b22*a22*a11*c21+2*c33*b31*b22*a21*c21*a12+2*c33*b31*a22*a21*b21*c12+c33*c31*b22*a22*a11*b21+c33*c31*a22*b22*b11*a21-c33*c31*a12*b21*a21*b22-c33*a32*b21*a22*b11*c21-c33*a32*b21*a21*b11*c22+2*c33*a32*a21*b22*b11*c21-c33*a32*a11*c21*b21*b22+2*c33*b32*b21*a22*a11*c21-c33*b32*b11*c21*a21*a22+2*c33*c32*b21*a21*a11*b22+2*c33*c32*a21*b21*b11*a22-2*a33*a32*b22*b11*c21^2+a33*b32*a22*b11*c21^2+a33*b32*a11*c21^2*b22+a33*c32*a22*c11*b21^2+a33*c32*a11*b21^2*c22+a33*a31*c12*b21^2*c22-a33*a31*c21*c11*b22^2-a33*a31*b21*b11*c22^2+2*b33*a31*b21*a11*c22^2-b33*a31*a21*b11*c22^2+b33*a31*b22*c21^2*a12-2*b33*a31*a22*c21^2*b12+b33*b31*c12*a21^2*c22+b33*b31*a12*c21^2*a22-b33*c31*a22^2*b11*c21+2*b33*c31*a22^2*c11*b21+b33*a32*a22*b11*c21^2+b33*a32*a11*c21^2*b22-2*b33*b32*c22*c11*a21^2-2*b33*b32*a22*a11*c21^2+b33*c32*a21^2*c11*b22+c33*a31*c22*b21^2*a12+2*c33*a31*b22^2*a11*c21-2*c33*a31*a22*b21^2*c12+c33*b31*c22*a21^2*b12-2*c33*b31*b22*a21^2*c12+2*c33*b31*a22^2*b11*c21-c33*b31*a22^2*c11*b21-c33*c31*a21*a11*b22^2+c33*c31*b12*a21^2*b22+c33*c31*a12*b21^2*a22+c33*a32*a22*c11*b21^2+c33*b32*a21^2*c11*b22-2*c33*c32*a22*a11*b21^2,-b33*a21*c12*b21*a11*c22+b23*b32*c21*a11*c11*a22-b33*c21*a12*a22*c11*b21-2*c23*a32*b21*a11*b11*c22+a13*a31*b12*c21^2*b22+c23*a31*b12*a21*c11*b22+2*c23*a32*a21*b11^2*c22-2*b23*a32*a12*b11*c21^2-b13*c32*a21*b22*a11*c21-b23*a32*a21*c12*c11*b21-2*c13*a31*a22*b22*b11*c21+2*b23*a32*a21*c11^2*b22-b13*a32*c21*a21*b11*c22+b13*c31*b22*a22*a11*c21-2*a13*c31*c22*b22*b11*a21-a33*c11*b22*a21*b21*c12+2*c33*b21*b12*a22*a11*c21-b13*b31*c21*c11*a22^2-2*c23*c31*a22*b12*a11*b21-2*a13*b31*b22*c22*c11*a21-2*b13*c31*c22*a21^2*b12-b13*c32*b11*c21*a21*a22+b23*a32*c11*a22*b11*c21-b33*c11*a22^2*b11*c21-c23*b31*b12*a21*c21*a12+c13*b32*b11*a21^2*c22-2*c23*a31*b12*a22*c11*b21-a13*b32*a11*c21*b21*c22+c23*a31*a12*b22*b11*c21+c23*b31*b22*a12*a11*c21-a23*b31*c12*a21*c21*b12-2*a13*b31*c22*a22*b11*c21+2*b33*a21*a12*c22*c11*b21+a13*a31*c12*b21^2*c22+b23*c32*a21*a11*b11*c22+b23*c31*c12*a21^2*b12-2*b13*c31*b22*a22*c11*a21+a23*c32*b21*a11*b11*c22-2*a23*c32*a11*b21^2*c12-2*a23*c31*a22*b12*b11*c21-2*b13*a31*c22*b22*a11*c21-2*c13*b31*b22*a21^2*c12-2*b23*c31*a12*a22*c11*b21+2*b13*c31*a22^2*c11*b21+2*a13*b32*a21*c22*c11*b21+2*a23*c32*b21*a11*c21*b12-c23*b32*b22*a11^2*c21+2*b23*c32*b22*a11^2*c21+2*b33*c21*c12*a22*a11*b21+c23*b31*b12*a22*c11*a21+a23*a32*b12*b11*c21^2-b23*c32*a21*a11*c21*b12+c23*c31*a22*b12*b11*a21-2*c33*c12*b22*b11*a21^2-2*c13*c32*b22*b11*a21^2+a13*c31*a22*b22*b11*c21+c23*c31*b12*a21*a11*b22+b23*c32*b12*c11*a21^2+2*b23*b31*c12*a21*c21*a12+b23*b31*a12*c21*c11*a22-2*a23*c31*b12*a21*c11*b22+a23*c32*a21*b11*c11*b22+b23*b31*c22*a12*a11*c21-b23*a32*a22*c11^2*b21+c23*a31*c12*b22*b11*a21+c33*a12*a22*c11*b21^2+b13*a31*b22*c21^2*a12+c13*a31*b22*a22*c11*b21+2*a23*c32*a22*b11^2*c21-c13*a31*c21*b22*a21*b12+a23*b32*c21*a11*c11*b22-2*b13*b32*a22*a11*c21^2+2*a23*a31*c12*b21*c21*b12+b33*a11*c22*a22*b11*c21-a33*c21*c12*b21*b11*a22-b13*b31*c12*c21*a21*a22+2*a33*c21*a12*b21*b11*c22+2*c13*a31*a22*b21*c21*b12+a13*b31*a22*c22*c11*b21-c23*a31*c12*b21*a21*b12-c33*a11*b22*b21*c21*a12-2*a13*a32*c22*c11*b21^2+c23*a32*a11*b22*b11*c21-c13*b32*a21*b22*a11*c21-a13*c32*a11*c21*b21*b22+c13*b31*c22*a21^2*b12+c23*a32*b11*a22*c11*b21-2*b23*c31*b22*a12*a11*c21+2*c23*b32*a21*a11*c21*b12+a23*b31*a12*c21*c11*b22-a33*b11*b21*a11*c22^2+c23*b31*c21*b21*a12^2-c13*a32*b21*a21*c11*b22+4*b23*c31*a12*a21*c11*b22-a13*b31*c22*a21*c21*b12+c23*b31*c12*a22*a11*b21+b23*c31*a12*a22*b11*c21+b23*c31*c21*b21*a12^2-2*b23*b31*a22*c12*a11*c21+a23*b32*a21*c11*b11*c22-2*b23*a31*c12*b21*a11*c22-c23*c32*a21*b11^2*a22+b23*a31*a12*c22*c11*b21-2*c23*a31*a12*b21*b11*c22+b13*b31*a22*c22*c11*a21+b33*a12*a22*b11*c21^2-a23*b32*c21*b11*a21*c12-b33*c21*a12*a21*c11*b22-b13*a31*a21*b11*c22^2+2*a13*b31*c22*b21*c21*a12-c23*b32*a21*a11*b21*c12+2*b13*b32*a21*c21*c11*a22-b23*c32*b21*a11^2*c22+c13*b32*a21^2*c11*b22+a13*c32*a22*c11*b21^2+2*c13*b31*a22*a21*b21*c12-c13*b32*b11*c21*a21*a22-2*b33*c11*c22*a22*a11*b21-b13*c31*a22*a21*b21*c12+a33*b11*a22*c21^2*b12+a13*b32*a11*c21^2*b22-b23*a32*c21*b12*c11*a21-2*c23*a31*b12*b22*a11*c21-2*c13*b31*b22*a22*a11*c21+b23*a32*a11*c22*c11*b21-a23*b31*c12*b21*c21*a12-a23*a31*b21^2*c12^2-a23*a31*c21^2*b12^2-b23*b31*a21^2*c12^2-b23*b31*c21^2*a12^2-c23*c31*a21^2*b12^2-c23*c31*b21^2*a12^2+a33*a21*c11^2*b22^2+a33*a21*b11^2*c22^2+b33*a22^2*c11^2*b21+b33*b21*a11^2*c22^2+c33*a22^2*b11^2*c21+c33*b22^2*a11^2*c21-2*c23*c31*b22*a12*b11*a21+a13*b31*b22*c21*c11*a22+2*a13*b31*b22*c21*a21*c12-a13*b31*a22*c21*b21*c12-a13*b31*b21*c22*a21*c12+a13*a31*c22*b22*b11*c21+a13*a31*b22*c22*c11*b21-a13*a31*c12*c21*b21*b22-a13*a31*b12*c21*b21*c22+a13*b31*c22*b22*a11*c21+b13*c31*b22*a21^2*c12-a13*b31*b21*a11*c22^2+2*a13*b31*a21*b11*c22^2-2*a13*b31*b22*c21^2*a12+a13*b31*a22*c21^2*b12-2*a13*c31*c22*b21^2*a12-a13*c31*b22^2*a11*c21+2*a13*c31*a21*c11*b22^2+a13*c31*a22*b21^2*c12-2*a13*a32*b22*b11*c21^2+a13*b32*a22*b11*c21^2+a13*c32*a11*b21^2*c22-a13*a31*c21*c11*b22^2-a13*a31*b21*b11*c22^2+2*b13*a31*b21*a11*c22^2-2*b13*a31*a22*c21^2*b12-b13*b31*a21*a11*c22^2+b13*b31*c12*a21^2*c22+b13*b31*a12*c21^2*a22-b13*c31*a22^2*b11*c21+b13*a32*a22*b11*c21^2+b13*a32*a11*c21^2*b22-2*b13*b32*c22*c11*a21^2+b13*c32*a21^2*c11*b22+b13*c32*b11*a21^2*c22+c13*a31*c22*b21^2*a12+2*c13*a31*b22^2*a11*c21-c13*a31*a21*c11*b22^2-2*c13*a31*a22*b21^2*c12+2*c13*b31*a22^2*b11*c21-c13*b31*a22^2*c11*b21-c13*c31*a21*a11*b22^2-c13*c31*b21*b11*a22^2+c13*c31*b12*a21^2*b22+c13*c31*a12*b21^2*a22+c13*a32*a22*c11*b21^2+c13*a32*a11*b21^2*c22-2*c13*c32*a22*a11*b21^2+a23*a32*c12*c11*b21^2-a23*a32*b21*c11^2*b22-a23*a32*c21*b11^2*c22-2*a23*b32*a11*c21^2*b12+a23*b32*a12*b11*c21^2-a23*b32*a21*c11^2*b22+2*a23*b32*a22*c11^2*b21+a23*c32*a12*c11*b21^2-a23*c32*a21*b11^2*c22+a23*b31*b21*a21*c12^2+a23*b31*b12*c21^2*a12+a23*c31*c21*a21*b12^2+a23*c31*c12*b21^2*a12+b23*a32*a11*c21^2*b12+b23*b32*a12*a11*c21^2-b23*b32*c21*a11^2*c22+b23*b32*c12*c11*a21^2-b23*b32*a21*c11^2*a22-2*b23*c32*b11*a21^2*c12+b23*a31*b21*a21*c12^2+b23*a31*b12*c21^2*a12+c23*a32*a11*b21^2*c12-2*c23*a32*a12*c11*b21^2-c23*a32*a22*b11^2*c21+2*c23*b32*b21*a11^2*c22+c23*b32*b11*a21^2*c12-2*c23*b32*b12*c11*a21^2+c23*c32*a12*a11*b21^2-c23*c32*b21*a11^2*b22+c23*c32*b12*b11*a21^2+c23*a31*c21*a21*b12^2+c23*a31*c12*b21^2*a12+c23*b31*c12*a21^2*b12+a33*b12*b22*a11*c21^2-2*a33*a12*b22*b11*c21^2+a33*c12*b21^2*a11*c22-2*a33*a12*c22*c11*b21^2-a33*c11*b22^2*a11*c21+a33*c11*a22*b21^2*c12-a33*b22*a22*c11^2*b21-a33*c22*a22*b11^2*c21-2*b33*b12*a22*a11*c21^2+b33*c12*a21^2*b11*c22-2*b33*b12*c22*c11*a21^2+b33*c11*b22*a21^2*c12-b33*b22*a22*c11^2*a21-b33*a11*a21*b11*c22^2+b33*a11*b22*c21^2*a12-b33*c22*b22*a11^2*c21-2*c33*c12*a22*a11*b21^2+c33*b12*a21^2*c11*b22+c33*b11*c22*a21^2*b12-c33*b11*a22^2*c11*b21-c33*c22*a22*b11^2*a21+c33*a11*c22*b21^2*a12-c33*a11*a21*c11*b22^2-c33*c22*b22*a11^2*b21+a33*c11*c22*b22*a11*b21-2*a33*c11*c22*b22*b11*a21+a33*c11*a22*b22*b11*c21-a33*b21*c12*a21*b11*c22-b33*c21*c12*a21*a11*b22+2*b33*c21*b12*a21*a11*c22-b23*b32*a21*c12*a11*c21+b23*b32*a21*c11*a11*c22-b23*c32*b21*a12*a11*c21-b23*c32*b21*a12*c11*a21+b23*c32*b21*a11*c11*a22+2*b23*c32*a21*a11*b21*c12+b23*c32*a21*b11*c11*a22+2*b23*c32*a21*a12*b11*c21-2*b23*c32*b11*a22*a11*c21-2*b23*c32*a11*a21*c11*b22-b23*a31*c12*a21*c21*b12-b23*a31*c12*b21*c21*a12-b23*c31*c12*a21*b21*a12-b23*c31*b12*a21*c21*a12-2*c23*a31*c12*b22*a11*b21+c23*a31*c12*b21*b11*a22+4*c23*a31*b12*b21*a11*c22+c23*a31*a12*b22*c11*b21-2*c23*a31*c22*b12*b11*a21+c23*a31*a22*b12*b11*c21-2*c23*b31*c12*a22*b11*a21+c23*b31*c12*a21*a11*b22+c23*b31*b12*a22*a11*c21-2*c23*b31*b12*a21*a11*c22-2*c23*b31*a12*a22*b11*c21+c23*b31*a12*a22*c11*b21+4*c23*b31*a12*a21*b11*c22-2*c23*b31*a12*a21*c11*b22-2*c23*b31*c22*a12*a11*b21+c23*c31*b22*a12*a11*b21+c23*c31*a12*b21*b11*a22-c23*a32*b21*b11*a21*c12-c23*a32*b21*a11*c21*b12+2*c23*a32*b21*b12*c11*a21+2*c23*a32*b21*a12*b11*c21+c23*a32*b21*a11*c11*b22-c23*a32*a21*b12*b11*c21-2*c23*a32*a21*b11*c11*b22-c23*b32*b21*a12*a11*c21+2*c23*b32*b21*a12*c11*a21-2*c23*b32*b21*a11*c11*a22-2*c23*b32*a21*a11*b11*c22+c23*b32*a21*b11*c11*a22-c23*b32*a21*a12*b11*c21+c23*b32*b11*a22*a11*c21+c23*b32*a11*a21*c11*b22-c23*c32*b21*a12*b11*a21+c23*c32*b21*a11*b11*a22-c23*c32*a21*b12*a11*b21+c23*c32*a21*b11*a11*b22-c23*a31*b12*b21*c21*a12-c23*b31*c12*a21*b21*a12+2*c23*c31*b12*a21*b21*a12+a33*b11*a22*c22*c11*b21-a33*b11*c22*a21*c21*b12-a33*b21*c12*b22*a11*c21+a33*b11*c22*b22*a11*c21+2*a33*c21*c12*b22*b11*a21-a33*c21*b12*a21*c11*b22-a33*c21*b12*b21*a11*c22-a33*c21*b12*a22*c11*b21+2*a33*b21*b12*c22*c11*a21+2*a33*b21*a12*c21*c11*b22+a13*c31*c22*b22*a11*b21+a13*c31*c22*b21*b11*a22+2*a13*c31*c22*b21*a21*b12-2*a13*c31*b22*a22*c11*b21-a13*c31*b22*a21*b21*c12+2*a13*c31*b22*b21*c21*a12-a13*c31*a22*b21*c21*b12-a13*c31*c21*b22*a21*b12+2*a13*a32*c21*b21*b11*c22+2*a13*a32*b21*c21*c11*b22-a13*b32*c21*a22*c11*b21-a13*b32*c21*a21*b11*c22-a13*b32*c21*a21*c11*b22-a13*c32*b21*a22*b11*c21-a13*c32*b21*a21*b11*c22-a13*c32*b21*a21*c11*b22+2*a13*c32*a21*b22*b11*c21+b13*a31*c22*a22*b11*c21+2*b13*a31*c22*a21*c21*b12-b13*a31*c22*b21*c21*a12+b13*a31*b22*c22*c11*a21+b13*a31*b22*c21*c11*a22-b13*a31*b22*c21*a21*c12-2*b13*a31*a22*c22*c11*b21+2*b13*a31*a22*c21*b21*c12-b13*a31*b21*c22*a21*c12+b13*b31*c22*a22*a11*c21-b13*b31*a12*c21*a21*c22-2*b13*c31*c22*a22*a11*b21+b13*c31*c22*a22*b11*a21+b13*c31*c22*a21*a11*b22+2*b13*c31*c22*a21*b21*a12-b13*c31*b22*a21*c21*a12+2*b13*c31*a22*a21*c21*b12-b13*c31*c21*a22*b21*a12-b13*a32*c21*a22*c11*b21-b13*a32*c21*a21*c11*b22+2*b13*a32*a21*c22*c11*b21-b13*a32*a11*c21*b21*c22+2*b13*b32*c21*a21*a11*c22+2*b13*c32*b21*a22*a11*c21-b13*c32*b21*a21*a11*c22-b13*c32*a21*a22*c11*b21-2*c13*a31*c22*b22*a11*b21+c13*a31*c22*b22*b11*a21+c13*a31*c22*b21*b11*a22-c13*a31*c22*b21*a21*b12+2*c13*a31*b22*a21*b21*c12-c13*a31*b22*b21*c21*a12+c13*b31*c22*a22*a11*b21-2*c13*b31*c22*a22*b11*a21+c13*b31*c22*a21*a11*b22-c13*b31*c22*a21*b21*a12+c13*b31*b22*a22*c11*a21+2*c13*b31*b22*a21*c21*a12-c13*b31*a22*a21*c21*b12-c13*b31*c21*a22*b21*a12+c13*c31*b22*a22*a11*b21+c13*c31*a22*b22*b11*a21-c13*c31*b12*b21*a21*a22-c13*c31*a12*b21*a21*b22-c13*a32*b21*a22*b11*c21-c13*a32*b21*a21*b11*c22+2*c13*a32*a21*b22*b11*c21-c13*a32*a11*c21*b21*b22+2*c13*b32*b21*a22*a11*c21-c13*b32*b21*a21*a11*c22-c13*b32*a21*a22*c11*b21+2*c13*c32*b21*a21*a11*b22+2*c13*c32*a21*b21*b11*a22+a23*a31*c22*b12*b11*c21-2*a23*a31*c22*b12*c11*b21+a23*a31*b22*c12*c11*b21-2*a23*a31*b22*c12*b11*c21+a23*a31*c12*b21*b11*c22+a23*a31*b12*c21*c11*b22+a23*b31*c12*b21*a11*c22-2*a23*b31*c12*a21*b11*c22-2*a23*b31*c12*b22*a11*c21+4*a23*b31*c12*a22*b11*c21+a23*b31*b12*c22*a11*c21+a23*b31*b12*c22*c11*a21-2*a23*b31*b12*c21*c11*a22-2*a23*b31*a12*c22*b11*c21+a23*b31*a12*c22*c11*b21+a23*b31*b22*c12*c11*a21-2*a23*b31*a22*c12*c11*b21+a23*c31*c12*b22*a11*b21+a23*c31*c12*b22*b11*a21-2*a23*c31*c12*b21*b11*a22+a23*c31*b12*b22*a11*c21-2*a23*c31*b12*b21*a11*c22+4*a23*c31*b12*a22*c11*b21+a23*c31*a12*b22*b11*c21-2*a23*c31*a12*b22*c11*b21+a23*c31*a12*b21*b11*c22+a23*c31*c22*b12*b11*a21-a23*a32*c21*b12*c11*b21+a23*a32*c21*b11*c11*b22-a23*a32*b21*c12*b11*c21+a23*a32*b21*c11*b11*c22-2*a23*b32*a11*c22*c11*b21+2*a23*b32*c21*a11*b21*c12+2*a23*b32*c21*b12*c11*a21-a23*b32*c21*a12*c11*b21+a23*b32*c21*a11*b11*c22-a23*b32*a21*c12*c11*b21-2*a23*b32*c11*a22*b11*c21+2*a23*c32*b21*b11*a21*c12-a23*c32*b21*b12*c11*a21-a23*c32*b21*a12*b11*c21+a23*c32*b21*a11*c11*b22-a23*c32*a21*b12*b11*c21-2*a23*c32*b11*a22*c11*b21-2*a23*c32*a11*b22*b11*c21-a23*c31*c12*b21*a21*b12-a23*c31*b12*b21*c21*a12+b23*a31*c12*a21*b11*c22+4*b23*a31*c12*b22*a11*c21-2*b23*a31*c12*a22*b11*c21-2*b23*a31*b12*c22*a11*c21+b23*a31*b12*c22*c11*a21+b23*a31*b12*c21*c11*a22+b23*a31*a12*c22*b11*c21-2*b23*a31*a12*c21*c11*b22-2*b23*a31*b22*c12*c11*a21+b23*a31*a22*c12*c11*b21-2*b23*b31*c22*a12*c11*a21+b23*b31*a22*c12*c11*a21+b23*b31*c12*a21*a11*c22+b23*c31*c12*a22*a11*b21+b23*c31*c12*a22*b11*a21-2*b23*c31*c12*a21*a11*b22+b23*c31*b12*a22*a11*c21-2*b23*c31*b12*a22*c11*a21+b23*c31*b12*a21*a11*c22-2*b23*c31*a12*a21*b11*c22+b23*c31*c22*a12*a11*b21-b23*a32*c21*a11*b21*c12+2*b23*a32*c21*b11*a21*c12+2*b23*a32*c21*a12*c11*b21+b23*a32*c21*a11*b11*c22-2*b23*a32*c21*a11*c11*b22-2*b23*a32*a21*c11*b11*c22-b23*b32*c21*a12*c11*a21-b33*c21*a12*a21*b11*c22-b33*a21*c12*a22*b11*c21+2*b33*a21*b12*c21*c11*a22+b33*c11*c22*a22*b11*a21+b33*c11*b22*a22*a11*c21-b33*c11*a22*a21*b21*c12-b33*a11*c22*b21*c21*a12+b33*a11*b22*c22*c11*a21+2*c33*b21*c12*a21*a11*b22-c33*b21*b12*a21*a11*c22-c33*b21*a12*a22*b11*c21-c33*b21*a12*a21*b11*c22-c33*b21*a12*a21*c11*b22+2*c33*a21*c12*b21*b11*a22-c33*a21*b12*b22*a11*c21-c33*a21*b12*a22*c11*b21+2*c33*a21*a12*b22*b11*c21+c33*b11*c22*a22*a11*b21-2*c33*b11*b22*a22*a11*c21+c33*b11*b22*a22*c11*a21-c33*b11*a22*a21*c21*b12+c33*a11*c22*b22*b11*a21+c33*a11*b22*a22*c11*b21,-2*c13*b23*c31*a21*a11*b22+b13*c23*c31*a21*a11*b22-a23*a33*b21*c12*b11*c21-2*a13*c23*b31*a22*b11*c21-b23*a33*a22*c11^2*b21-2*b13*a23*c31*a21*c11*b22+2*b13*a23*c31*a21*c21*b12-c23^2*a32*b11*a11*b21+2*a23^2*b31*c12*b11*c21+b23*b33*a21*c11*a11*c22+c13*a23*a31*b22*c11*b21-a13*b23*c32*c21*b21*a11-c13*a23*a32*b21*b11*c21-a13*b33*c21*a21*b11*c22-2*b13*a23*c31*b21*a11*c22-b13*c23*a31*a21*b21*c12+b13*a23*c31*a21*b11*c22+b23*c23*a31*a12*c11*b21-b13*a23*c32*b11*c21*a21+c13*a23*b31*b21*a11*c22-b23*b33*c21*a11^2*c22-2*a23*c23*b32*c11*a11*b21+2*b13*c23*c31*a21*b21*a12+b23*a33*a11*c22*c11*b21-a13*c33*b21*a21*b11*c22-2*b13*a23*b32*c21^2*a11+a23*c23*b31*b12*c11*a21-a13*c23*b31*a21*b21*c12-a13*a23*b32*c21*c11*b21+c23*b33*a11*a21*c11*b22+b23*c33*a21*a11*b11*c22-2*a23*c23*b31*a12*b11*c21+2*c23*b33*b21*a12*c11*a21-a23*c23*a32*b11^2*c21-c13*c23*b31*a21*b21*a12+2*c13*a23*b31*a21*b21*c12+2*c13*b23*a31*a21*b21*c12+a23*c23*a32*c11*b11*b21+4*a13*b23*c31*a21*c11*b22+2*c23*a33*b21*a12*b11*c21+2*a23*c33*a22*b11^2*c21-2*b23*c33*b11*a22*a11*c21-b13*a23*a32*c21*c11*b21+b13*a23*a32*b11*c21^2+a13*c13*c31*b21^2*a22+a13^2*c31*c21*b21*b22-2*b23*a33*c21*a11*c11*b22+a13*b23*a31*c21^2*b12+c13*b23*b31*a22*c11*a21-2*a23*c23*a31*b12*c11*b21-2*b13*b33*a22*a11*c21^2+b13*c33*b11*a21^2*c22+a23*a33*b21*c11*b11*c22+c13*b23*c31*a22*a11*b21-2*c13*b23*a31*a22*b11*c21-2*a23*b23*c31*b12*c11*a21-b13*c23*c32*a21*a11*b21+b23*c33*b21*a11*c11*a22-c13*c23*a32*b11*a21*b21+4*c13*a23*b31*a22*b11*c21-c13*b33*b21*a21*a11*c22-2*c13*a23*a31*b21^2*c12-2*a13*b23*a31*c21*c11*b22-b23^2*c31*a12*a11*c21-a23*a33*b21*c11^2*b22+a23*c33*a12*c11*b21^2+2*a23*c33*b21*a11*c21*b12-b23*a33*c21*a11*b21*c12-2*c13*b23*a31*b21*a11*c22-b23^2*c32*c11*a11*a21+2*c13*c33*b21*a21*a11*b22-2*a23*c23*b31*b11*a21*c12-b23*b33*a21*c12*a11*c21-c13*a23*b31*a21*c21*b12+2*b13*c23*a32*c11*a21*b21+c13*a33*a22*c11*b21^2-2*b23*a33*a12*b11*c21^2-a13*c33*b21*a21*c11*b22-a23^2*b32*c11*b11*c21-c13*b33*b11*c21*a21*a22+2*a13*c23*b31*b21*c21*a12-a13*b23*c32*c11*a21*b21+a23*c23*b31*a12*c11*b21+2*b23*a33*c21*a12*c11*b21-b13*b23*c31*a21*c21*a12-a13*c13*c31*b21*a21*b22-2*c13*b23*a31*a21*c11*b22-b13*c13*b31*c21*a21*a22+b13*b23*a31*c21^2*a12-c13*a23*b32*b11*c21*a21-a13*c13*b31*b21*a21*c22+a13^2*b31*c21*b21*c22-2*c13*c23*b31*a22*b11*a21-2*c13*a23*b31*a21*b11*c22+a23*c23*a31*b12*b11*c21-c23*b33*a21*a11*b21*c12+c13*a23*b31*a21*c11*b22+2*b13*c23*b32*a21*a11*c21-a23*c33*b21*a12*b11*c21+c13*c23*a32*b21^2*a11+4*c13*b23*a31*b22*a11*c21+a23*c33*b21*a11*b11*c22-c23*a33*b21*a11*c21*b12+a13*a23*c31*b21^2*c12+a23*a33*c21*b11*c11*b22+2*c23*a33*b21*b12*c11*a21+b13*b23*c31*a21^2*c12-2*a23*b23*c32*b11*c21*a11+b13^2*c31*c21*a21*a22+b23*a33*c21*a11*b11*c22-2*c23*a33*b21*a11*b11*c22-2*a23*b23*a31*c12*b11*c21-a13*a23*c31*b21*c21*b12+a13*c13*a31*b21^2*c22+c13*c23*b31*a21*a11*b22+b23*c23*a31*b12*c11*a21-c13*b23*a31*b21*c21*a12+c23*a33*a11*b21^2*c12-2*c13*b23*b31*a22*a11*c21-c13*c23*b32*a21*a11*b21-a13*b23*a31*c21*b21*c12-2*b13*a23*a31*c21^2*b12-b13*b23*a32*c11*a21*c21+c13*c23*b31*a21^2*b12-a13*c33*b21*a22*b11*c21-2*b23*c23*a31*a11*c21*b12+2*c23^2*b31*a12*b11*a21+2*c13*a33*a21*b22*b11*c21-2*a13*b23*c31*b22*a11*c21-2*b13*a23*a31*c22*c11*b21+2*b23*a33*c21*b11*a21*c12-2*a23*b33*a11*c22*c11*b21-b13*c13*a31*c21*a21*b22+a13*c23*a31*b22*c11*b21+a23^2*b32*c11^2*b21+a23^2*c32*b11^2*c21-a13^2*c31*b21^2*c22-a13^2*b31*c21^2*b22-b13^2*a31*c21^2*a22-b13^2*c31*a21^2*c22-c13^2*a31*b21^2*a22-c13^2*b31*a21^2*b22+b23^2*a32*c11^2*a21+b23^2*c32*a11^2*c21+c23^2*a32*b11^2*a21+c23^2*b32*a11^2*b21-2*b23*c23*c31*a12*b11*a21+a13*a23*b31*c21^2*b12+a13*a23*b32*b11*c21^2+a13*a23*c32*c11*b21^2-2*a13*b23*a32*b11*c21^2+a13*b23*b32*c21^2*a11-2*a13*b23*b31*c21^2*a12-2*a13*c23*a32*c11*b21^2+a13*c23*c32*b21^2*a11+a13*c23*a31*b21^2*c12-2*a13*c23*c31*b21^2*a12-2*a13*a33*c22*c11*b21^2-2*a13*a33*b22*b11*c21^2+a13*b33*a22*b11*c21^2+a13*b33*a11*c21^2*b22+a13*c33*a22*c11*b21^2+a13*c33*a11*b21^2*c22+a13*b13*b31*c21^2*a22+a13*b13*a31*c21^2*b22+b13*c13*b31*a21^2*c22+b13*c13*c31*a21^2*b22+b13*a23*b31*c21^2*a12+b13*b23*a32*c21^2*a11+b13*b23*c32*c11*a21^2-2*b13*c23*b32*c11*a21^2+b13*c23*c32*a21^2*b11+b13*c23*b31*a21^2*c12-2*b13*c23*c31*a21^2*b12+b13*a33*a22*b11*c21^2+b13*a33*a11*c21^2*b22-2*b13*b33*c22*c11*a21^2+b13*c33*a21^2*c11*b22+b13^2*a31*c21*a21*c22+c13*a23*a32*c11*b21^2-2*c13*a23*c32*b21^2*a11+c13*a23*c31*b21^2*a12+c13*b23*b32*c11*a21^2-2*c13*b23*c32*a21^2*b11-2*c13*b23*b31*a21^2*c12+c13*b23*c31*a21^2*b12+c13*c23*a31*b21^2*a12+c13*c23*b32*a21^2*b11+c13*a33*a11*b21^2*c22+c13*b33*a21^2*c11*b22+c13*b33*b11*a21^2*c22-2*c13*c33*b22*b11*a21^2-2*c13*c33*a22*a11*b21^2+c13^2*a31*b21*a21*b22+c13^2*b31*b21*a21*a22-a23*b23*a32*c11^2*b21-a23*b23*b32*c11^2*a21-a23^2*b31*c12*c11*b21-a23^2*b31*c11*c21*b12-a23^2*c31*b12*b11*c21+2*a23^2*c31*b12*c11*b21-a23^2*c31*b11*b21*c12-a23^2*c32*c11*b11*b21-a23*c23*c32*b11^2*a21+a23*a33*c12*c11*b21^2+a23*a33*b12*b11*c21^2-a23*a33*c21*b11^2*c22-2*a23*b33*a11*c21^2*b12+a23*b33*a12*b11*c21^2-a23*b33*a21*c11^2*b22+2*a23*b33*a22*c11^2*b21-2*a23*c33*a11*b21^2*c12-a23*c33*a21*b11^2*c22+2*b23^2*a31*c12*a11*c21-b23^2*a31*c12*c11*a21-b23^2*a31*c11*c21*a12+2*b23^2*c31*a12*c11*a21-b23^2*c31*a11*a21*c12-b23^2*a32*c11*a11*c21-b23*c23*b32*a11^2*c21-b23*c23*c32*a11^2*b21+b23*a33*a11*c21^2*b12+2*b23*a33*a21*c11^2*b22+b23*b33*a12*a11*c21^2+b23*b33*c12*c11*a21^2-b23*b33*a21*c11^2*a22-b23*c33*b21*a11^2*c22-2*b23*c33*b11*a21^2*c12+b23*c33*b12*c11*a21^2+2*b23*c33*b22*a11^2*c21-2*c23*a33*a12*c11*b21^2+2*c23*a33*a21*b11^2*c22-c23*a33*a22*b11^2*c21+2*c23*b33*b21*a11^2*c22+c23*b33*b11*a21^2*c12-2*c23*b33*b12*c11*a21^2-c23*b33*b22*a11^2*c21+c23*c33*a12*a11*b21^2-c23*c33*b21*a11^2*b22+c23*c33*b12*b11*a21^2-c23*c33*a21*b11^2*a22+2*c23^2*a31*b12*a11*b21-c23^2*a31*b12*b11*a21-c23^2*a31*b11*b21*a12-c23^2*b31*a12*a11*b21-c23^2*b31*a11*a21*b12-c23^2*b32*b11*a11*a21-a13*a23*b31*c21*b21*c12+a13*a23*c31*b22*b11*c21-a13*b13*a31*c21*b21*c22-a13*b13*b31*c21*a21*c22+2*a13*b13*c31*b21*a21*c22-a13*b13*c31*c21*a21*b22-a13*b13*c31*c21*b21*a22-a13*c13*a31*c21*b21*b22+2*a13*c13*b31*c21*a21*b22-a13*c13*b31*c21*b21*a22-2*a13*a23*b31*c22*b11*c21+a13*a23*b31*c22*c11*b21+a13*a23*b31*c21*c11*b22-2*a13*a23*c31*b22*c11*b21+a13*a23*c31*b21*b11*c22-a13*a23*c32*b21*b11*c21-2*a13*b23*c31*a22*c11*b21-2*a13*b23*c31*a21*b11*c22+a13*b23*c31*b21*a11*c22+2*a13*b23*a32*c21*c11*b21-a13*b23*b32*c11*a21*c21+2*a13*b23*c32*b11*c21*a21+a13*b23*c31*a22*b11*c21+a13*b23*b31*c21*c11*a22-2*a13*b23*b31*c22*c11*a21+a13*b23*b31*c22*a11*c21+a13*b23*a31*c22*c11*b21+a13*b23*a31*c22*b11*c21+2*a13*b23*b31*c21*a21*c12-a13*b23*c31*a21*b21*c12-a13*b23*c31*a21*c21*b12+2*a13*b23*c31*b21*c21*a12+a13*c23*a31*b22*b11*c21-2*a13*c23*a31*b21*b11*c22+a13*c23*b31*a22*c11*b21+4*a13*c23*b31*a21*b11*c22-2*a13*c23*b31*a21*c11*b22+a13*c23*b31*b22*a11*c21-2*a13*c23*b31*b21*a11*c22+a13*c23*c31*b22*a11*b21-2*a13*c23*c31*b22*b11*a21+a13*c23*c31*b21*b11*a22+2*a13*c23*a32*b21*b11*c21-a13*c23*b32*c21*b21*a11-a13*c23*b32*b11*c21*a21+2*a13*c23*b32*c11*a21*b21-a13*c23*c32*b11*a21*b21-a13*c23*a31*b21*c21*b12-a13*c23*b31*a21*c21*b12+2*a13*c23*c31*b21*a21*b12+2*a13*a33*c21*b21*b11*c22+2*a13*a33*b21*c21*c11*b22-a13*b33*c21*a22*c11*b21-a13*b33*c21*a21*c11*b22+2*a13*b33*a21*c22*c11*b21-a13*b33*a11*c21*b21*c22+2*a13*c33*a21*b22*b11*c21-a13*c33*a11*c21*b21*b22-b13*c13*a31*b21*a21*c22+2*b13*c13*a31*c21*b21*a22-b13*c13*c31*b21*a21*a22+4*b13*a23*c31*a22*c11*b21+b13*a23*c31*b22*a11*c21+2*b13*a23*b32*c11*a21*c21+2*b13*a23*c32*c21*b21*a11-b13*a23*c32*c11*a21*b21-2*b13*a23*c31*a22*b11*c21-2*b13*a23*b31*c21*c11*a22+b13*a23*b31*c22*c11*a21+b13*a23*b31*c22*a11*c21+b13*a23*a31*c21*c11*b22+b13*a23*a31*c22*b11*c21+2*b13*a23*a31*c21*b21*c12-b13*a23*b31*c21*a21*c12-b13*a23*c31*a21*b21*c12-b13*a23*c31*b21*c21*a12-2*b13*b23*a31*c22*a11*c21+b13*b23*a31*c22*c11*a21+b13*b23*a31*c21*c11*a22-b13*b23*a31*c21*a21*c12+b13*b23*c31*a22*a11*c21-2*b13*b23*c31*a22*c11*a21+b13*b23*c31*a21*a11*c22-b13*b23*c32*a21*a11*c21+b13*c23*a31*a22*b11*c21-2*b13*c23*a31*a22*c11*b21-2*b13*c23*a31*a21*b11*c22+b13*c23*a31*a21*c11*b22-2*b13*c23*a31*b22*a11*c21+4*b13*c23*a31*b21*a11*c22+b13*c23*b31*a22*a11*c21+b13*c23*b31*a22*c11*a21-2*b13*c23*b31*a21*a11*c22-2*b13*c23*c31*a22*a11*b21+b13*c23*c31*a22*b11*a21-b13*c23*a32*c21*b21*a11-b13*c23*a32*b11*c21*a21+2*b13*c23*a31*a21*c21*b12-b13*c23*a31*b21*c21*a12-b13*c23*b31*a21*c21*a12-b13*a33*c21*a22*c11*b21-b13*a33*c21*a21*b11*c22-b13*a33*c21*a21*c11*b22+2*b13*a33*a21*c22*c11*b21-b13*a33*a11*c21*b21*c22+2*b13*b33*c21*a21*a11*c22+2*b13*b33*a21*c21*c11*a22+2*b13*c33*b21*a22*a11*c21-b13*c33*b21*a21*a11*c22-b13*c33*a21*b22*a11*c21-b13*c33*a21*a22*c11*b21-b13*c33*b11*c21*a21*a22-2*c13*a23*a31*b22*b11*c21+c13*a23*a31*b21*b11*c22-2*c13*a23*b31*a22*c11*b21-2*c13*a23*b31*b22*a11*c21+c13*a23*c31*b22*a11*b21+c13*a23*c31*b22*b11*a21-2*c13*a23*c31*b21*b11*a22+2*c13*a23*b32*c21*b21*a11-c13*a23*b32*c11*a21*b21+2*c13*a23*c32*b11*a21*b21+2*c13*a23*a31*b21*c21*b12-c13*a23*b31*b21*c21*a12-c13*a23*c31*b21*a21*b12+c13*b23*a31*a22*c11*b21+c13*b23*a31*a21*b11*c22+c13*b23*b31*a21*a11*c22+c13*b23*c31*a22*b11*a21-c13*b23*a32*c21*b21*a11+2*c13*b23*a32*b11*c21*a21-c13*b23*a32*c11*a21*b21-c13*b23*b32*a21*a11*c21+2*c13*b23*c32*a21*a11*b21-c13*b23*a31*a21*c21*b12+2*c13*b23*b31*a21*c21*a12-c13*b23*c31*a21*b21*a12-2*c13*c23*a31*b22*a11*b21+c13*c23*a31*b22*b11*a21+c13*c23*a31*b21*b11*a22-c13*c23*a31*b21*a21*b12+c13*c23*b31*a22*a11*b21-c13*a33*b21*a22*b11*c21-c13*a33*b21*a21*b11*c22-c13*a33*b21*a21*c11*b22-c13*a33*a11*c21*b21*b22+2*c13*b33*b21*a22*a11*c21-c13*b33*a21*b22*a11*c21-c13*b33*a21*a22*c11*b21+2*c13*c33*a21*b21*b11*a22+a23*b23*a31*c12*c11*b21+a23*b23*a31*c11*c21*b12-2*a23*b23*b31*c12*a11*c21+a23*b23*b31*c12*c11*a21+a23*b23*b31*c11*c21*a12+a23*b23*c31*a12*b11*c21-2*a23*b23*c31*a12*c11*b21+a23*b23*c31*a11*b21*c12+a23*b23*c31*a11*c21*b12+a23*b23*c31*b11*a21*c12+a23*b23*a32*c11*b11*c21+a23*b23*b32*c11*a11*c21+a23*b23*c32*c11*a11*b21+a23*b23*c32*c11*b11*a21+a23*c23*a31*b11*b21*c12+a23*c23*b31*a11*b21*c12+a23*c23*b31*a11*c21*b12-2*a23*c23*c31*b12*a11*b21+a23*c23*c31*b12*b11*a21+a23*c23*c31*b11*b21*a12+a23*c23*b32*c11*b11*a21+a23*c23*b32*b11*c21*a11+a23*c23*c32*b11*a11*b21-a23*a33*c21*b12*c11*b21+2*a23*b33*c21*a11*b21*c12-a23*b33*c21*b11*a21*c12+2*a23*b33*c21*b12*c11*a21-a23*b33*c21*a12*c11*b21+a23*b33*c21*a11*b11*c22+a23*b33*c21*a11*c11*b22-a23*b33*a21*c12*c11*b21+a23*b33*a21*c11*b11*c22-2*a23*b33*c11*a22*b11*c21+2*a23*c33*b21*b11*a21*c12-a23*c33*b21*b12*c11*a21+a23*c33*b21*a11*c11*b22-a23*c33*a21*b12*b11*c21+a23*c33*a21*b11*c11*b22-2*a23*c33*b11*a22*c11*b21-2*a23*c33*a11*b22*b11*c21-b23*b33*c21*a12*c11*a21+b23*b33*c21*a11*c11*a22-b23*c33*b21*a12*a11*c21-b23*c33*b21*a12*c11*a21+2*b23*c33*a21*a11*b21*c12+b23*c23*a31*a12*b11*c21-2*b23*c23*a31*a11*b21*c12+b23*c23*a31*b11*a21*c12+b23*c23*b31*a12*a11*c21-2*b23*c23*b31*a12*c11*a21+b23*c23*b31*a11*a21*c12+b23*c23*c31*a12*a11*b21+b23*c23*c31*a11*a21*b12+b23*c23*a32*c11*a11*b21-2*b23*c23*a32*c11*b11*a21+b23*c23*a32*b11*c21*a11+b23*c23*b32*c11*a11*a21+b23*c23*c32*b11*a11*a21-b23*a33*c21*b12*c11*a21-b23*a33*a21*c12*c11*b21-2*b23*a33*a21*c11*b11*c22+b23*a33*c11*a22*b11*c21-b23*c33*a21*a11*c21*b12+b23*c33*a21*b11*c11*a22+2*b23*c33*a21*a12*b11*c21-2*b23*c33*a11*a21*c11*b22-c23*a33*b21*b11*a21*c12+c23*a33*b21*a11*c11*b22-c23*a33*a21*b12*b11*c21-2*c23*a33*a21*b11*c11*b22+c23*a33*b11*a22*c11*b21+c23*a33*a11*b22*b11*c21-c23*b33*b21*a12*a11*c21-2*c23*b33*b21*a11*c11*a22+2*c23*b33*a21*a11*c21*b12-2*c23*b33*a21*a11*b11*c22+c23*b33*a21*b11*c11*a22-c23*b33*a21*a12*b11*c21+c23*b33*b11*a22*a11*c21-c23*c33*b21*a12*b11*a21+c23*c33*b21*a11*b11*a22-c23*c33*a21*b12*a11*b21+c23*c33*a21*b11*a11*b22,-a13*b33^2*c31*a21*c12+a13*a33*b33*c31*b21*c12-c13*a23*b33*b31*c11*a32+a13*a33*c33*b31*b21*c12+c13*a33*c33*b31*a11*b22+2*a13*b33^2*c21*c11*a32-c33*c13*b23*a11*a31*b32-c13*a23*b33*a31*c11*b32-2*c13*b33*c33*a21*a11*b32+b13*a33*a23*b12*c31^2+b13*a33*b33*c32*c11*a21-2*c13*b33*c33*b31*a21*a12+a23*b33*c33*b11*a11*c32+2*a13*b23*a33*c31*b11*c32-a23*c13*a33*b11*b32*c31+b23*a33*c33*c31*b12*a11-c23*a33^2*c11*b11*b32+a13*a33*c33*b31*c11*b22+2*c13*a13*c33*b31*a21*b32-4*a13*a23*b33*c31*b11*c32+a13*a33*b13*b22*c31^2+c23*a33*b33*a31*c11*b12+2*b13*a33*b23*a31*c12*c31-a23*b33^2*c31*c12*a11-c13*b23*a33*b31*c11*a32-2*c13*a33*c23*a12*b31^2+2*b23*a13*b33*c31*a11*c32-a13*c23*b33*a31*c11*b32+c13*b33*c33*a31*a21*b12+a13*a33*c33*b32*c11*b21+2*b13*a13*b33*c31*a21*c32-a13*c33^2*b31*a11*b22+b33*a13^2*c21*c31*b32+2*c13*c23*b33*a11*a32*b31-a13*c13*b33*b31*a21*c32-2*c13*a33*b33*c31*b11*a22-2*a13*b33*c33*a32*b11*c21-b13*a33*c23*a31*c12*b31-4*b13*b23*a33*c31*a11*c32+c13*a33*b33*a32*c11*b21+b13*b33*c33*a31*a21*c12-c13*a33*b23*a31*b12*c31-4*b13*b23*c33*a31*c11*a32-b23*c13*a33*a31*b11*c32-a13*b33*c13*b31*a22*c31+2*c13*a33^2*c31*b21*b12+b23*a33*c33*c31*b11*a12-2*a13*b33*c33*a32*c11*b21+a23*a33*c33*c11*b11*b32-c23*a33^2*b31*c12*b11+a13*b33*c33*b31*c11*a22-a13*c33*c23*a31*b12*b31-b23*c33^2*a31*b11*a12+b13*a33*b33*c31*a21*c12-a33*a13*c13*b21*b31*c32+b13*a33*c33*a32*b11*c21-b13*c33^2*a31*b21*a12-c23*b33*c33*a11^2*b32+2*b13*c33^2*b31*a21*a12+a23*b33*c33*c11*a11*b32+c13*a33*b33*b32*c11*a21+c13*a33*b33*b31*a11*c22+2*c13*a33*b23*b31*a12*c31-b13*c23*a33*b31*c11*a32+2*a13*a23*c33*b11*b32*c31-b33*c13*b23*a11*a31*c32+2*c13*a23*b33*c31*b11*a32-b13*a13*c33*c31*b21*a32+2*c13*b33*a23*a31*b12*c31-b13*a33^2*c31*c11*b22+2*a13*c33*b13*a31*c22*b31+2*a13*c33^2*a31*b21*b12+2*c23*a33^2*b11*b12*c31+2*b13*c13*a33*b31*a21*c32-b13*a33*a23*b31*c12*c31+c23*a33*b33*c11*b11*a32-b13*c33^2*a32*b11*a21+b23*a33*b33*c31*c12*a11+c13*a33*b33*a31*b21*c12-2*a13*a33*c33*b21*b11*c32+c13*b33*c33*a31*b21*a12-c13*a33^2*b32*c11*b21-b23*a13*c33*c31*b11*a32-c13*b13*a33*a31*c21*b32-a23*b13*a33*c11*c32*b31+a13*b33*c33*c31*a21*b12-c13*c33*b23*a31*a12*b31-a13*c13*b33*a31*c21*b32+a13*a33*c23*c12*b31^2-2*b23*b33*c33*a11*a12*c31-c13*b33*a23*a31*c12*b31-2*b13*a33*c33*b32*c11*a21+a13*a33*b33*c31*c21*b12-2*a13*a33*c33*b22*b11*c31+b13*a33*c33*c31*a21*b12-c33*b13*c23*a11*a31*b32-b13*a33^2*c31*c21*b12-c13*b13*c33*b31*a21*a32+a33*b13^2*c21*c31*a32+a33*c13^2*b21*b31*a32-2*a13*b33*c33*a31*c21*b12-a13*c13*a33*c31*b21*b32-b13*c33*a23*a31*b12*c31+a13*b33*b13*a22*c31^2-2*a13*b33*a23*b12*c31^2-b13*b33*c13*a31*a22*c31-a13*c33^2*b32*b11*a21+2*b23*c13*a33*b31*a11*c32+a13*a33*c13*c22*b31^2-c13*b23*a33*c31*b11*a32+c13*a33*c33*b31*b11*a22-c13*a33^2*b32*b11*c21-b13*b33*a23*a31*c12*c31-b23*a33^2*c31*c11*b12+b13*b33*c33*a31*c21*a12+a13*a33*c33*b32*b11*c21+c23*b33*c33*a31*b11*a12-c13*a33*a23*b31*b12*c31+2*a23*b13*c33*a31*c11*b32+c13*c33*b23*b12*a31^2-c33*a13*c23*b11*b31*a32-c13*b33*b23*a31*a12*c31+b13*a33*b33*c31*a11*c22+a23*b33*c33*c31*b12*a11-a13*c33^2*b31*b11*a22+2*a23*b33^2*c11*c12*a31+a13*c33*c23*a12*b31^2-b33*a13^2*b22*c31^2-c33*a13^2*c22*b31^2+a23*c33^2*b11^2*a32+b23*a33^2*c11^2*b32+2*c13*b33*c23*a31*a12*b31-a23*b33^2*c31*c11*a12+b23*c33^2*a11^2*b32-a33*b13^2*a22*c31^2-c33*b13^2*c22*a31^2-b33*c13^2*b22*a31^2+c23*a33^2*b11^2*c32+c23*b33^2*a11^2*c32-a33*c13^2*a22*b31^2+a23*b33^2*c11^2*a32+b33*c13^2*a21*a31*b32-c13*a33^2*b31*b11*c22-c13*a33^2*b31*c11*b22+2*c13*a33^2*b22*b11*c31+2*c13*a33^2*b21*b11*c32+c13*a33*a23*c12*b31^2-c13*a33^2*b31*b21*c12-c13*a33^2*b31*c21*b12+b33*c13^2*a31*a22*b31+c13^2*a33*a31*b21*b32-2*c13^2*a33*b31*a21*b32-2*c13^2*b33*a31*b21*a32+c13^2*b33*b31*a21*a32+a33*c13^2*a31*b22*b31+c13*b33*b23*c12*a31^2-2*c13*b33*c23*b12*a31^2-c13*b33^2*a31*a11*c22-c13*b33^2*a31*c11*a22+2*c13*b33^2*c31*a22*a11-c13*b33^2*a32*a11*c21-c13*b33^2*a32*c11*a21+2*c13*b33^2*a21*a11*c32+2*c13*b33^2*c31*a21*a12-c13*b33^2*a31*a21*c12-c13*b33^2*a31*c21*a12+c13*c33*a23*a12*b31^2+b23*b33*c33*c11*a11*a32+c23*b33*c33*b11*a11*a32-c23*a13*b33*b31*c11*a32+2*c23*a13*b33*c31*b11*a32-c23*a13*c33*b11*b32*a31+2*c23*a13*c33*b31*a11*b32-c23*b13*a33*a31*c11*b32+2*c23*b13*a33*c31*a11*b32+a13*a33*c33*b31*c21*b12-2*a13*a33*c33*c31*b21*b12+a13*b33*c33*b32*a11*c21+a13*b33*c33*b32*c11*a21+a13*b33*c33*c32*a11*b21+a13*b33*c33*c32*b11*a21-2*a13*b33*c33*a31*b11*c22-2*a13*b33*c33*a31*c11*b22+a13*b33*c33*b31*a11*c22+a13*b33*c33*c31*a11*b22-a13*b33*c13*a31*c22*b31+2*a13*b33*c13*a31*b22*c31-a13*b13*a33*b31*c21*c32+2*a13*b13*a33*c31*b21*c32+2*a13*b13*c33*a31*c21*b32-a13*b13*c33*a31*b21*c32-a13*b13*c33*b31*a21*c32+2*a13*c33*a23*b31*b12*c31+2*a13*c33*b23*a31*c12*b31-a13*c33*b23*a31*b12*c31-a13*c33*b23*b31*a12*c31+a13*b33*c33*c31*b11*a22-a13*c33*b13*a31*b22*c31-b13*c13*a33*a31*b21*c32-b13*c13*a33*b31*c21*a32-b13*c13*a33*c31*b21*a32+2*b13*c13*b33*a31*c21*a32-b13*c13*b33*c31*a21*a32-b13*a23*b33*c11*c32*a31+2*b13*a23*b33*c31*a11*c32-b13*a23*c33*a31*b11*c32+2*b13*a23*c33*b31*c11*a32-b13*a23*c33*b31*a11*c32-b13*a23*c33*c31*b11*a32+2*b13*b23*a33*c11*c32*a31+2*b13*b23*c33*a11*a32*c31-b13*c23*a33*a31*b11*c32+2*b13*c23*a33*b31*a11*c32-b13*c23*a33*c31*b11*a32+2*b13*c23*b33*a31*c11*a32-b13*c23*b33*a11*a32*c31+b13*a33*c33*c31*b11*a22+b13*a33*c33*a32*c11*b21-2*b13*a33*c33*b32*a11*c21+2*a13*b33*a23*b31*c12*c31-a13*b33*b23*a31*c12*c31-a13*b33*c23*a31*c12*b31+2*a13*b33*c23*a31*b12*c31-a13*b33*c23*b31*a12*c31-a33*a13*b23*c11*c31*b32-a33*a13*c23*b11*b31*c32+2*b33*c13*c23*a11*a31*b32-b33*b13*c13*a21*a31*c32-b33*b13*a23*c11*c31*a32-b33*b13*c23*a11*a31*c32+2*b33*a13*a23*c11*c31*b32-b33*a13*b23*c11*c31*a32-b33*a13*b13*c21*c31*a32-a33*b13*a23*c11*c31*b32+2*a33*b13*b23*c11*c31*a32-a33*a13*b13*c21*c31*b32+2*a33*c13*c23*b11*b31*a32-a33*c13*a23*b11*b31*c32-c13*a23*b33*c31*a11*b32-c13*a23*c33*b11*b32*a31+2*c13*a23*c33*b31*a11*b32-c13*b23*a33*a31*c11*b32+2*c13*b23*a33*c31*a11*b32-c13*b23*c33*a11*a32*b31+2*c13*b23*c33*a31*b11*a32+2*c13*c23*a33*b11*b32*a31-4*c13*c23*a33*b31*a11*b32-4*c13*c23*b33*a31*b11*a32-2*c13*a33*c33*b21*b11*a32+c13*a33*c33*b32*a11*b21+c13*a33*c33*b32*b11*a21+c13*a33*b33*a31*b11*c22+c13*a33*b33*a31*c11*b22+c13*a33*b33*b31*c11*a22-2*c13*a33*b33*c31*a11*b22+2*a23*b13*a33*c31*b11*c32-a23*b13*c33*c31*a11*b32+2*a23*c13*a33*b31*c11*b32+2*a23*c13*b33*a31*b11*c32-a23*c13*b33*b31*a11*c32-2*a23*a33*b33*c11*c12*b31+a23*a33*b33*c31*c12*b11+a23*a33*b33*c31*c11*b12+a23*a33*b33*c11*b11*c32+a23*a33*c33*b31*c12*b11+a23*a33*c33*b31*c11*b12-2*a23*a33*c33*b11*b12*c31+a23*b33*c33*c31*b11*a12-2*a23*b33*c33*c11*b11*a32-2*a23*b33*c33*a31*c11*b12-2*a23*b33*c33*a31*c12*b11+a23*b33*c33*b31*c12*a11+a23*b33*c33*b31*c11*a12-b23*a13*b33*c11*c32*a31+2*b23*a13*c33*b31*c11*a32+2*b23*c13*b33*a31*c11*a32-b23*c13*b33*a11*a32*c31+b23*a33*c33*c11*b11*a32-2*b23*a33*c33*c11*a11*b32+b23*a33*c33*b11*a11*c32-2*b23*a33*b33*c11*c12*a31+b23*a33*b33*c31*c11*a12+b23*a33*b33*c11*a11*c32+b23*a33*c33*a31*c11*b12+b23*a33*c33*a31*c12*b11-2*b23*a33*c33*b31*c12*a11-2*b23*a33*c33*b31*c11*a12+b23*b33*c33*a31*c12*a11+b23*b33*c33*a31*c11*a12-c33*c13*a23*b11*b31*a32-c33*b13*c13*a21*a31*b32+2*c33*b13*b23*a11*a31*c32-c33*a13*c13*b21*b31*a32+2*c33*a13*a23*b11*b31*c32-2*a13*b33*c33*a31*b21*c12+a13*b33*c33*b31*a21*c12+a13*b33*c33*b31*c21*a12+a13*b33*c33*c31*b21*a12-a13*c33*b13*b31*a22*c31-a13*c33*c13*a31*b22*b31-a13*b13*c33*c31*a21*b32+2*a13*c13*a33*b31*c21*b32+2*a13*c13*b33*a31*b21*c32-a13*c13*b33*c31*a21*b32+2*a13*a23*b33*c11*c32*b31-4*a13*a23*c33*b31*c11*b32-a13*b23*a33*c11*c32*b31+2*a13*b23*c33*a31*c11*b32-a13*b23*c33*a31*b11*c32-a13*b23*c33*b31*a11*c32-a13*b23*c33*c31*a11*b32+2*a13*c23*a33*b31*c11*b32-a13*c23*a33*b11*b32*c31+2*a13*c23*b33*a31*b11*c32-a13*c23*b33*b31*a11*c32-a13*c23*b33*c31*a11*b32-a13*a33*b13*b31*c22*c31+a13*a33*c33*b31*b11*c22-a13*a33*c13*b31*b22*c31-2*a13*a33*b33*b31*c22*c11+a13*a33*b33*c31*b11*c22+a13*a33*b33*c31*c11*b22-2*a13*a33*b33*c21*c11*b32+a13*a33*b33*c32*c11*b21+a13*a33*b33*c32*b11*c21-a13*a33*b23*b31*c12*c31-a13*a33*c23*b31*b12*c31-2*a13*a33*b33*b31*c21*c12-a13*c33^2*b31*a21*b12-a13*c33^2*b31*b21*a12+a13*c33*c13*a22*b31^2+b33*a13^2*b31*c22*c31+c33*a13^2*b31*b22*c31+a13^2*b33*b31*c21*c32-2*a13^2*b33*c31*b21*c32-2*a13^2*c33*b31*c21*b32+a13^2*c33*c31*b21*b32+a13*a33*b23*b12*c31^2+2*a13*b33^2*c22*c11*a31-a13*b33^2*c31*a11*c22-a13*b33^2*c31*c11*a22-a13*b33^2*c32*a11*c21-a13*b33^2*c32*c11*a21+a13*b33*b23*a12*c31^2+2*a13*b33^2*a31*c21*c12-a13*b33^2*c31*c21*a12+2*a13*c33^2*b21*b11*a32-a13*c33^2*b32*a11*b21-2*a13*c33*a23*c12*b31^2+2*a13*c33^2*b22*b11*a31-c23*a33^2*b31*c11*b12-c23*a33*c33*b11^2*a32-c23*b33^2*a31*c12*a11-c23*b33^2*a31*c11*a12+2*c23*b33^2*a11*a12*c31-c23*b33^2*c11*a11*a32-a23*b33^2*c11*a11*c32-a23*c33^2*b11*a11*b32+2*a23*c33^2*b11*b12*a31-a23*c33^2*b31*b12*a11-a23*c33^2*b31*b11*a12-a23*a33*b33*c11^2*b32-a23*a33*c33*b11^2*c32+2*b23*a33^2*c11*c12*b31-b23*a33^2*c31*c12*b11-b23*a33^2*c11*b11*c32-b23*a33*b33*c11^2*a32-b23*b33*c33*a11^2*c32-b23*c33^2*a31*b12*a11+2*b23*c33^2*a11*a12*b31-b23*c33^2*b11*a11*a32-2*b13*c33*b23*c12*a31^2+b13*c33*c23*b12*a31^2-b13*c33^2*a31*a11*b22-b13*c33^2*a31*b11*a22+2*b13*c33^2*b31*a22*a11-b13*c33^2*a31*a21*b12-b13*c33^2*a32*a11*b21+2*b13*c33^2*a21*a11*b32+b13*b33*a23*a12*c31^2+b13*b33*c23*c12*a31^2+b13*b33*c13*c22*a31^2+c33*b13^2*a31*a22*c31+b13^2*c33*c31*a21*a32+b13*c33*c13*b22*a31^2+b13^2*a33*a31*c21*c32-2*b13^2*a33*c31*a21*c32-2*b13^2*c33*a31*c21*a32+2*b13*a33^2*b31*c22*c11-b13*a33^2*c31*b11*c22+2*b13*a33^2*c21*c11*b32-b13*a33^2*c32*c11*b21-b13*a33^2*c32*b11*c21-2*b13*a33*b23*a12*c31^2+2*b13*a33^2*b31*c21*c12-b13*a33^2*c31*b21*c12+a33*b13^2*a31*c22*c31+c33*b13^2*a21*a31*c32+c33*a13^2*b21*b31*c32-c23*b13*c33*a11*a32*b31+2*c23*b13*c33*a31*b11*a32+c23*a33*c33*b11*a11*b32+c23*a33*b33*a31*c12*b11+c23*a33*b33*b31*c12*a11+c23*a33*b33*b31*c11*a12-2*c23*a33*b33*c31*b12*a11-2*c23*a33*b33*c31*b11*a12+c23*a33*b33*c11*a11*b32-2*c23*a33*b33*b11*a11*c32-2*c23*a33*c33*b11*b12*a31+c23*a33*c33*b31*b12*a11+c23*a33*c33*b31*b11*a12+c23*b33*c33*a31*b12*a11-2*c23*b33*c33*a11*a12*b31+b13*a33*c33*c32*a11*b21+b13*a33*c33*c32*b11*a21-2*b13*a33*b33*c22*c11*a31+b13*a33*b33*c31*c11*a22-2*b13*a33*b33*c21*c11*a32+b13*a33*b33*c32*a11*c21+b13*a33*c33*a31*b11*c22+b13*a33*c33*a31*c11*b22-2*b13*a33*c33*b31*a11*c22-2*b13*a33*c33*b31*c11*a22+b13*a33*c33*c31*a11*b22-b13*a33*c13*a31*c22*b31-b13*a33*c13*a31*b22*c31+2*b13*a33*c13*b31*a22*c31-b13*a33*c23*a31*b12*c31+2*b13*a33*c23*b31*a12*c31-2*b13*a33*b33*a31*c21*c12+b13*a33*b33*c31*c21*a12+b13*a33*c33*a31*b21*c12+b13*a33*c33*a31*c21*b12-2*b13*a33*c33*b31*a21*c12-2*b13*a33*c33*b31*c21*a12+b13*a33*c33*c31*b21*a12+b13*b33*c33*a31*a11*c22+b13*b33*c33*a31*c11*a22-2*b13*b33*c33*c31*a22*a11+b13*b33*c33*a32*a11*c21+b13*b33*c33*a32*c11*a21-2*b13*b33*c33*a21*a11*c32-b13*b33*c23*a31*a12*c31-2*b13*b33*c33*c31*a21*a12-b13*a13*b33*a31*c21*c32+2*b13*a13*c33*b31*c21*a32-b13*c33*c13*a31*a22*b31-b13*c33*c23*a31*a12*b31+2*b13*c33*a23*a31*c12*b31-b13*c33*a23*b31*a12*c31+2*b13*c33*b23*a31*a12*c31+c13*a33*b33*a32*b11*c21+c13*a33*b33*b32*a11*c21-2*c13*a33*b33*c32*b11*a21-2*c13*a33*b33*c32*a11*b21-2*c13*a33*c33*b22*b11*a31-c13*a33*b23*a31*c12*b31+2*c13*a33*c23*a31*b12*b31-2*c13*a33*b33*c31*a21*b12+c13*a33*b33*a31*c21*b12+c13*a33*b33*b31*a21*c12+c13*a33*b33*b31*c21*a12-2*c13*a33*b33*c31*b21*a12-2*c13*a33*c33*a31*b21*b12+c13*a33*c33*b31*a21*b12+c13*a33*c33*b31*b21*a12+c13*b33*c33*a31*a11*b22+c13*b33*c33*a31*b11*a22-2*c13*b33*c33*b31*a22*a11+c13*b33*c33*a32*b11*a21-c13*b33*a23*b31*a12*c31+c13*b33*c33*a32*a11*b21-c13*c33*a23*a31*b12*b31-c13*a13*b33*b31*c21*a32+2*c13*a13*b33*c31*b21*a32-c13*a13*c33*a31*b21*b32+2*c13*b13*a33*c31*a21*b32+2*c13*b13*c33*a31*b21*a32-a13*b33*b13*a31*c22*c31,-2*c23^2*b32*a11*b12*a22-2*c23*b33*b22*c21*a12^2-c13*b23*b32*a22*a21*c12+2*a13*c23*a32*b22*c21*b12+b23^2*a32*c12*a11*c22+b23*b33*a22*a21*c12^2-a13*b23*a32*c21*c12*b22+c23*b33*a22*a11*b12*c22-a23*b33*a22*c12*c21*b12+b13*c33*a22*a21*c12*b22+c23*a33*a21*b12^2*c22+b13*c23*c31*a22*a12*b22+2*b23*a33*c22*a12*b21*c12-b23*c23*b31*c12*a12*a22-a13*b23*b32*c22*c21*a12-c23*b33*a12*a22*b21*c12-b23*c33*a22*a12*c21*b12+b23*c33*b22*a11*c12*a22-2*a13*b33*a22*c21*c12*b22-a13*a23*b32*b11*c22^2+a23*c33*a22*c21*b12^2+c13*a23*b32*a22*b11*c22-c23*c33*b12*b11*a22^2-2*b13*c23*b31*a22*a12*c22-2*b13*c23*a31*c12*a22*b22-a23*c23*c32*b12*b11*a22-b23*c23*c32*a12*b11*a22-c13*c23*b32*a21*a12*b22+2*b13*a23*b31*c22^2*a12-b23*c33*a22*b12*a21*c12+b13*b23*c31*a22*a12*c22+2*a23*b23*c32*b11*c12*a22-c23*c33*a12*a11*b22^2+a13*b23*c31*c12*a22*b22-2*a23*b33*a21*c12^2*b22+2*a23*b23*c31*b12*c22*a12+a13*a23*b31*c22*c12*b22-c13*b33*b12*a22^2*c21-a13*c23*c32*b22*b21*a12-a23*a33*c12*c11*b22^2-a23*b23*c32*b12*c11*a22-2*b23*c33*a22*a12*c11*b22-c23*a33*a12*c11*b22^2-2*b23*a33*a22*b21*c12^2-a23*c23*a32*b12*b11*c22+b23*b33*c22*a11*c12*a22-a13*b13*b32*c22^2*a21-2*a13*b23*b32*c22*c11*a22+b13*c23*b32*a22*a11*c22-a13*b23*b32*c22*a21*c12-a23*c23*a32*b12*c11*b22+c13*a23*c32*b22*b11*a22+c13*c23*a32*b22*b11*a22-c13*c23*b32*b11*a22^2+2*b13*b33*c21*c12*a22^2+c23*b33*b22*a12*a11*c22+b23*c33*b22*a12*a11*c22-2*c23*a33*b22*a11*b12*c22+a23*a33*b22*b21*c12^2-c13*c23*b32*a22*b21*a12+2*c23*b33*a22*a12*c21*b12-b23*a33*c12*a21*b12*c22-b13*c13*b32*a22^2*c21+2*a13*c23*b32*b22*c21*a12-c13*a23*c32*b22*b21*a12-c13*b23*c32*a21*a12*b22+a13*b33*c22*a22*b21*c12+2*a13*a33*b21*b12*c22^2+2*a23*b23*a32*c11*b12*c22-c23*a33*b22*a12*b21*c12+2*b23*c23*c32*a11*b12*a22+a13*b23*a32*c22*c11*b22+a13*c13*b32*c22*b22*a21-a13*b23*c32*a21*b12*c22-c13*c23*b31*a22^2*b12-a13*a23*b31*b12*c22^2-b23*c23*c31*b12*a12*a22+a13*c23*b32*a22*b11*c22-b23*c23*b32*a12*a11*c22-4*a13*b23*c32*a22*b21*c12-b13*c23*c31*a22^2*b12+a13*a23*c32*b22*b11*c22-a13*a23*c31*c12*b22^2-c13*c23*a32*b22*a21*b12+2*a13*b23*a31*b12*c22^2+a13*c33*b22*a22*b21*c12-b23*c33*b22*a12*a21*c12+a13*b23*c32*a22*b11*c22-c13*b23*b31*c12*a22^2-b23*c23*a32*a11*c12*b22+b13*a23*c32*a22*c11*b22+a13*c23*b31*b12*c22*a22+b13*a33*c22*a22*c21*b12+b23^2*a31*c12*a12*c22+b13*a23*c31*c12*a22*b22+c23*b33*a22*a12*c11*b22+c23*a33*a22*b12*b11*c22-c13*b23*c32*b11*a22^2+b13*a23*b32*c22*c11*a22+2*a13*b23*a32*c22*b21*c12+2*c13*c33*a21*a12*b22^2+a13*c13*a32*b21*b22*c22+b13*c23*a32*a22*c11*b22-a13*c13*c32*b22^2*a21+2*a13*b23*b32*c21*c12*a22+c13*b23*c32*a22*a11*b22-a23*c23*b32*a12*b11*c22+a23*b33*a22*b21*c12^2-b13*c23*b32*a22*a21*c12+a23*a33*c22*c21*b12^2-a13*b23*a32*c22*c21*b12+b23^2*c31*c12*a12*a22+b23^2*a32*c12*c11*a22-b23*a33*a12*c21*c12*b22+c13*b23*a31*c22*b22*a12+2*b23*a33*a11*b12*c22^2-b23*a33*a12*b11*c22^2-2*b13*b33*c22*a22*c21*a12+2*b13*a23*c32*a22*b21*c12-b23*c23*a31*b12*c22*a12-a23*a33*b12*b11*c22^2-b13*c33*a22^2*b21*c12-2*b23*a33*c22*b12*c11*a22-a23*b23*b31*c12*a12*c22-b23*b33*c22*a12*a21*c12+2*a23*b33*a12*b11*c22^2-a13*c23*a32*b21*b12*c22-b23*b33*a22*c12*c21*a12-c13*c23*a32*b21*b12*a22-2*c13*b23*a32*a22*c11*b22+2*c13*a23*c32*b22*a21*b12-a13*c13*a32*b22^2*c21+b23*c33*a22*a12*b11*c22+2*a23*c33*a12*b21*b12*c22-2*a23*c33*a21*b12^2*c22-2*c13*b23*a31*b12*c22*a22-2*c13*a23*b32*a22*c11*b22+a13*b33*a12*c21*c22*b22-a23*b23*a32*c12*c11*b22-a23*c23*a31*c12*b12*b22+a23^2*c32*b12*c11*b22-b23*c23*a32*b11*c12*a22-b23*c23*b32*a12*c11*a22+b13^2*a32*c22^2*a21+b13^2*c32*a22^2*c21+c13^2*a32*b22^2*a21+c13^2*b32*a22^2*b21-a23^2*b31*c12^2*b22-a23^2*c31*b12^2*c22-b23^2*c31*a12^2*c22+a13^2*c32*b22^2*c21+a13^2*b32*c22^2*b21-b23^2*a31*c12^2*a22-c23^2*a31*b12^2*a22-c23^2*b31*a12^2*b22-a13*a23*c32*c11*b22^2-a13*b13*a32*c22^2*b21-a13^2*c32*b21*b22*c22-a13^2*b32*c21*c22*b22-a13*b23*b31*c22^2*a12+2*a13*b23*b32*a11*c22^2-a13*b23*a32*b11*c22^2+2*a13*c23*a31*c12*b22^2-a13*c23*c31*b22^2*a12-a13*c23*a32*c11*b22^2+2*a13*c23*c32*a11*b22^2+2*a13*a33*c21*c12*b22^2-a13*b33*a21*b12*c22^2-a13*b33*a12*c22^2*b21-a13*c33*a21*c12*b22^2-a13*c33*a12*b22^2*c21-b13^2*a32*c21*c22*a22-b13^2*c32*a21*a22*c22+2*b13*a23*a32*b11*c22^2-b13*b23*a31*c22^2*a12-b13*b23*c31*c12*a22^2-b13*b23*a32*a11*c22^2-b13*b23*c32*c11*a22^2+2*b13*c23*b31*c12*a22^2-b13*c23*b32*c11*a22^2+2*b13*c23*c32*b11*a22^2-b13*a33*a21*b12*c22^2-b13*a33*a12*c22^2*b21+2*b13*b33*a21*a12*c22^2-b13*c33*b12*a22^2*c21-b13*c13*c32*a22^2*b21-b13*a23*a31*b12*c22^2-b13*a23*b32*a11*c22^2-c13*a23*a31*c12*b22^2+2*c13*a23*c31*b22^2*a12+2*c13*a23*a32*c11*b22^2-c13*a23*c32*a11*b22^2+2*c13*b23*c31*a22^2*b12+2*c13*b23*b32*c11*a22^2-c13*c23*a31*b22^2*a12-c13*c23*a32*a11*b22^2-c13*a33*a21*c12*b22^2-c13*a33*a12*b22^2*c21-c13*b33*a22^2*b21*c12+2*c13*c33*b21*b12*a22^2-c13^2*a32*b21*b22*a22-c13^2*b32*a21*a22*b22+a23^2*c31*c12*b12*b22+a23^2*b32*c12*b11*c22+a23^2*b32*c12*c11*b22-2*a23^2*b32*c11*b12*c22+a23^2*c32*b12*b11*c22-2*a23^2*c32*b11*c12*b22+a23*b23*a31*c12^2*b22+a23*b23*b31*c12^2*a22+a23*c23*a31*b12^2*c22+a23*c23*c31*b12^2*a22-a23*b33*a11*b12*c22^2-a23*c33*a11*c12*b22^2+2*a23*c33*a12*c11*b22^2+a23^2*b31*c12*b12*c22-2*b23^2*a32*c11*a12*c22+b23^2*c32*a12*a11*c22+b23^2*c32*a12*c11*a22-2*b23^2*c32*a11*c12*a22+b23*c23*b31*a12^2*c22+b23*c23*c31*a12^2*b22+b23*a33*a21*c12^2*b22+b23*b33*c22*c21*a12^2-b23*b33*c12*c11*a22^2+b23*c33*b22*c21*a12^2-b23*c33*b11*c12*a22^2-2*b23*c33*b21*a12^2*c22+2*b23*c33*b12*c11*a22^2-b23*b33*a12*a11*c22^2+c23^2*a31*b12*a12*b22+c23^2*b31*b12*a12*a22+c23^2*a32*b12*a11*b22+c23^2*a32*b12*b11*a22-2*c23^2*a32*b11*a12*b22+c23^2*b32*a12*a11*b22+c23^2*b32*a12*b11*a22+2*c23*a33*a11*c12*b22^2-2*c23*a33*a22*c21*b12^2+2*c23*b33*b11*c12*a22^2+c23*b33*b21*a12^2*c22-c23*b33*b12*c11*a22^2+c23*c33*b22*b21*a12^2+c23*c33*a22*a21*b12^2+a13*b23*c32*a22*c11*b22-2*a13*b23*c32*b22*a11*c22-2*a13*c23*a31*b22*b12*c22+a13*c23*b31*c22*b22*a12-2*a13*c23*b31*c12*a22*b22+a13*c23*c31*b12*a22*b22-a13*c23*a32*b22*b21*c12+2*a13*c23*b32*a22*b21*c12-4*a13*c23*b32*a22*c21*b12+2*a13*c23*b32*a21*b12*c22-a13*c23*b32*a21*c12*b22-a13*c23*b32*b21*a12*c22-a13*c23*c32*b22*a21*b12+2*a13*c23*c32*b21*b12*a22+a13*c23*a32*b22*b11*c22+a13*c23*b32*a22*c11*b22-2*a13*c23*b32*b22*a11*c22-2*a13*c23*c32*b22*b11*a22-2*a13*a33*c22*b22*c21*b12-2*a13*a33*b22*c22*b21*c12+a13*b33*c22*a21*c12*b22+a13*b33*c22*a22*c21*b12+a13*c33*b22*a21*b12*c22+a13*c33*b22*a22*c21*b12-2*a13*c33*a22*b21*b12*c22+a13*c33*a12*b21*b22*c22-2*a13*b23*a31*c22*c12*b22+a13*b23*b31*c12*a22*c22+a13*b23*c31*c22*b22*a12-2*a13*b23*c31*b12*c22*a22+2*a13*b23*c32*b21*a12*c22-a13*b23*c32*b22*c21*a12+2*a13*b23*c32*a21*c12*b22+2*a13*b23*c32*a22*c21*b12-a13*a23*c32*b21*b12*c22-a13*a23*c32*b22*c21*b12+2*a13*a23*c32*b22*b21*c12-a13*a23*b32*c21*c12*b22+2*a13*a23*b32*c22*c21*b12-a13*a23*b32*c22*b21*c12+a13*a23*b32*c22*c11*b22+a13*a23*c31*b22*b12*c22+a13*c13*c32*b21*b22*a22-2*a13*c13*b32*c22*a22*b21+a13*c13*b32*b22*a22*c21+a13*b13*c32*c22*a22*b21+a13*b13*c32*c22*b22*a21+a13*b13*b32*c21*c22*a22-2*a13*b13*c32*b22*a22*c21+a13*b13*a32*c21*c22*b22+b13*c13*a32*b22*a22*c21+b13*c13*a32*c22*a22*b21-2*b13*c13*a32*c22*b22*a21+b13*c13*b32*a21*a22*c22+b13*c13*c32*a21*a22*b22-b13*a23*c32*a22*c21*b12+2*b13*a23*c32*a21*b12*c22-4*b13*a23*c32*a21*c12*b22+2*b13*a23*c32*b22*c21*a12-b13*a23*c32*b21*a12*c22-b13*a23*a32*c22*b21*c12+b13*a23*c31*b12*c22*a22-2*b13*a23*c31*c22*b22*a12-2*b13*a23*b31*c12*a22*c22+b13*a23*a31*c22*c12*b22-b13*a23*a32*c22*c21*b12-b13*a23*b32*c21*c12*a22-b13*a23*b32*c22*c21*a12+2*b13*a23*b32*c22*a21*c12+2*b13*a23*a32*c21*c12*b22-2*b13*a23*a32*c22*c11*b22-2*b13*a23*c32*a22*b11*c22+b13*a23*c32*b22*a11*c22+b13*b23*a31*c12*a22*c22+b13*b23*a32*c22*c11*a22-b13*b23*a32*c22*a21*c12+2*b13*b23*a32*c22*c21*a12-b13*b23*a32*c21*c12*a22+b13*b23*c32*a22*a11*c22+2*b13*b23*c32*a22*a21*c12-b13*b23*c32*a22*c21*a12-b13*b23*c32*a21*a12*c22+b13*c23*a31*b12*c22*a22+b13*c23*a31*c22*b22*a12-b13*c23*a32*a22*b21*c12+2*b13*c23*a32*a22*c21*b12-b13*c23*a32*a21*b12*c22+2*b13*c23*a32*a21*c12*b22-4*b13*c23*a32*b22*c21*a12+2*b13*c23*a32*b21*a12*c22+2*b13*c23*b32*a22*c21*a12-b13*c23*b32*a21*a12*c22-b13*c23*c32*a22*a21*b12-b13*c23*c32*a22*b21*a12+2*b13*c23*c32*a21*a12*b22-2*b13*c23*a32*a22*b11*c22+b13*c23*a32*b22*a11*c22-2*b13*c23*c32*a22*a11*b22+b13*a33*c22*a21*c12*b22+b13*a33*c22*a22*b21*c12-2*b13*a33*a22*c21*c12*b22+b13*a33*a12*c21*c22*b22-2*b13*b33*a22*c22*a21*c12-2*b13*c33*b22*a21*a12*c22+b13*c33*b22*a22*c21*a12+b13*c33*a22*b21*a12*c22+b13*c33*b12*a21*a22*c22+c13*a23*a31*b22*b12*c22-2*c13*a23*b31*c22*b22*a12+c13*a23*b31*b12*c22*a22+c13*a23*b31*c12*a22*b22-2*c13*a23*c31*b12*a22*b22-c13*a23*a32*b22*b21*c12-c13*a23*a32*b22*c21*b12+2*c13*a23*a32*b21*b12*c22-c13*a23*b32*a22*b21*c12+2*c13*a23*b32*a22*c21*b12-4*c13*a23*b32*a21*b12*c22+2*c13*a23*b32*a21*c12*b22-c13*a23*b32*b22*c21*a12+2*c13*a23*b32*b21*a12*c22-c13*a23*c32*b21*b12*a22-2*c13*a23*a32*b22*b11*c22+c13*a23*b32*b22*a11*c22+c13*b23*a31*c12*a22*b22+c13*b23*b31*a22*a12*c22-2*c13*b23*c31*a22*a12*b22+2*c13*b23*a32*a22*b21*c12-c13*b23*a32*a22*c21*b12+2*c13*b23*a32*a21*b12*c22-c13*b23*a32*a21*c12*b22+2*c13*b23*a32*b22*c21*a12-4*c13*b23*a32*b21*a12*c22-c13*b23*b32*a22*c21*a12+2*c13*b23*b32*a21*a12*c22-c13*b23*c32*a22*a21*b12+2*c13*b23*c32*a22*b21*a12+c13*b23*a32*a22*b11*c22+c13*b23*a32*b22*a11*c22-2*c13*b23*b32*a22*a11*c22+c13*c23*a31*b12*a22*b22+c13*c23*b31*a22*a12*b22+2*c13*c23*a32*b22*b21*a12+c13*c23*b32*a22*a11*b22+2*c13*c23*b32*a22*a21*b12+c13*a33*b22*a22*b21*c12+c13*a33*b22*a21*b12*c22+c13*a33*b22*a22*c21*b12-2*c13*a33*a22*b21*b12*c22+c13*a33*a12*b21*b22*c22-2*c13*b33*b22*a21*a12*c22+c13*b33*b22*a22*c21*a12+c13*b33*a22*a21*c12*b22+c13*b33*a22*b21*a12*c22+c13*b33*b12*a21*a22*c22-2*c13*c33*b22*a22*b21*a12-2*c13*c33*a22*b22*a21*b12-a23*b23*c31*c12*a12*b22-a23*b23*c31*c12*b12*a22-a23*b23*a32*c12*b11*c22-a23*b23*b32*c12*a11*c22-a23*b23*b32*c12*c11*a22+2*a23*b23*b32*c11*a12*c22-a23*b23*c32*a12*c11*b22-a23*b23*c32*a11*b12*c22+2*a23*b23*c32*a11*c12*b22-a23*b23*c32*a12*b11*c22-a23*c23*b31*b12*c22*a12+2*a23*c23*b31*c12*a12*b22-a23*c23*b31*c12*b12*a22-a23*c23*c31*b12*a12*b22+2*a23*c23*a32*b11*c12*b22-a23*c23*b32*a12*c11*b22+2*a23*c23*b32*a11*b12*c22-a23*c23*b32*a11*c12*b22+2*a23*c23*b32*b12*c11*a22-a23*c23*b32*b11*c12*a22-a23*c23*c32*b12*a11*b22+2*a23*c23*c32*b11*a12*b22+a23*a33*c22*b11*c12*b22-a23*a33*c22*b12*b21*c12+a23*a33*b22*c11*b12*c22-a23*a33*b22*c12*c21*b12-a23*b23*a31*c12*b12*c22+a23*b33*c22*a11*c12*b22-2*a23*b33*c22*b11*c12*a22-a23*b33*c22*a12*b21*c12+a23*b33*c22*b12*c11*a22-a23*b33*c22*a12*c21*b12-2*a23*b33*c22*a12*c11*b22+a23*b33*a22*c12*c11*b22+2*a23*b33*c12*a21*b12*c22+2*a23*b33*a12*c21*c12*b22+a23*c33*b22*b11*c12*a22-a23*c33*b22*a12*b21*c12+a23*c33*b22*a11*b12*c22-2*a23*c33*b22*b12*c11*a22-a23*c33*b22*a12*c21*b12-2*a23*c33*b22*a12*b11*c22-a23*c33*a22*b12*b21*c12+a23*c33*a22*b12*b11*c22+2*a23*c33*b12*a21*c12*b22-b23*c23*a31*c12*a12*b22+2*b23*c23*a31*c12*b12*a22+2*b23*c23*a32*a12*b11*c22+2*b23*c23*a32*a12*c11*b22-b23*c23*a32*a11*b12*c22-b23*c23*a32*b12*c11*a22+2*b23*c23*b32*a11*c12*a22-b23*c23*c32*a12*a11*b22-2*b23*a33*c22*a11*c12*b22+b23*a33*c22*b11*c12*a22-b23*a33*c22*a12*c21*b12+b23*a33*c22*a12*c11*b22+b23*a33*a22*c12*c11*b22+2*b23*a33*a22*c12*c21*b12+b23*b33*a22*c11*a12*c22-2*b23*c33*a22*a11*b12*c22+2*b23*c33*b12*a21*a12*c22+2*b23*c33*a12*a22*b21*c12-2*c23*a33*b22*b11*c12*a22+c23*a33*b22*b12*c11*a22+2*c23*a33*b22*a12*c21*b12+c23*a33*b22*a12*b11*c22+2*c23*a33*a22*b12*b21*c12-c23*a33*b12*a21*c12*b22-c23*a33*a12*b21*b12*c22-2*c23*b33*b22*a11*c12*a22+2*c23*b33*b22*a12*a21*c12-c23*b33*a22*b12*a21*c12-2*c23*b33*a22*a12*b11*c22-c23*b33*b12*a21*a12*c22+c23*c33*b22*a11*b12*a22-c23*c33*b22*a12*a21*b12+c23*c33*a22*b11*a12*b22-c23*c33*a22*b12*b21*a12,-c23*b23*a33*b32*a11*c21-2*b23^2*c33*a32*a11*c21-a23*b33*c23*b32*c11*a21-2*a13*c23^2*b32*a21*b31+2*a23*a33*b23*c32*c11*b21-2*b23*a33*c33*a22*b11*c21+c23*c13*b33*a31*b22*a21-2*c13*a23*c33*b21*a21*b32-c33*a23*c23*b31*b21*a12+2*a23*b23*a33*c31*c11*b22+2*c13*a23*b23*a32*c21*b31+a23*b33*c33*a22*c11*b21-2*b13*a23*c33*c21*b21*a32-c23*b33^2*a21*a11*c22-a13*a23*b33*c21^2*b32+2*a23*b23*c33*a31*c21*b12+b23^2*c33*a31*c11*a22+c23^2*b33*b31*a21*a12-b13*a23*c23*a32*c21*b31+2*c13*b23*c33*a21^2*b32-2*c13*b23*a33*b31*c21*a22-2*b23*a33*c33*a21*c21*b12+c13*c23*b33*b21*a21*a32+a23^2*b33*c32*b11*c21+a23*b33*c33*a22*b11*c21-b23*c23*a33*c31*a11*b22-a23*b23*c33*c31*a11*b22+b13*b23*a33*c21*a21*c32-2*a13*b23*c33*c21*a21*b32-2*b23*c13*a33*b31*c22*a21+c23*a33*c33*b22*b11*a21-b33*a23*b23*c21*c11*a32+b23*a33*c33*a21*b21*c12+2*a23*c23*a33*b31*b11*c22+a23*a33*b33*c21*c11*b22+2*b23*c23*a33*b31*c11*a22-b23*c23*a33*b31*a11*c22-2*b13*c23*a33*b21*a21*c32+c23^2*a33*a31*b21*b12+2*b23*c23*b33*a31*c21*a12+b23*a13*c33*c31*b21*a22-a23*b23*a33*b31*c21*c12+c23*a33*b33*b21*a11*c22-b33*a23*b23*c31*c21*a12-2*c13*a23*c33*b31*b22*a21+a23^2*c33*b32*c11*b21+c23*b33*c33*a21*a11*b22+a13*a23*b33*c31*c22*b21-a13*a23*c33*b21^2*c32-2*c23*a33*b33*a21*c11*b22-2*b23*b33*c33*a22*c11*a21+a23*a13*c33*b31*c22*b21+2*a23*b33*c23*c32*a11*b21+c13*b23*a33*c21*b21*a32-b23*c23*b33*a32*c11*a21+b23^2*c33*a32*c11*a21-2*c13*c23*a33*b21*b22*a31+b13*b23*c33*a31*c21*a22-c23*a23*c33*a31*b21*b12-c23*a33^2*b22*b11*c21-2*a13*b23*a33*c21*b21*c32-2*c13*b23*c33*a31*b21*a22+b23^2*a33*c31*a11*c22+b13*a23^2*c22*c31*b31+a33*b23^2*c21*c11*a32+b23*c13*b33*a31*c22*a21+b23*b13*c33*a31*c22*a21+b33*a23^2*c21*c11*b32-c13*b23*c23*a21*a31*b32-a13*a23*c23*b22*b31*c31-2*a23*b33*c33*b22*a11*c21-2*a23*a33*c33*b22*c11*b21-b23*c23*b33*c31*a21*a12+a23^2*b33*b31*c21*c12+b13*c23^2*a21*a31*b32+c23*b13*a33*a31*c21*b22-c23*a33*c33*b21^2*a12-a23*b23*c33*c31*a21*b12-c13*c23*b33*a21^2*b32+2*c23*b33^2*a22*c11*a21+2*c13*a23*c33*b21^2*a32+c13*c23*a33*b31*b22*a21-a23*c23*c33*b31*a11*b22+b13*a23^2*c21*c31*b32+b23*a13*b33*c31*c22*a21-a23*b23*a33*c22*c11*b31+b13*c23*a33*a31*c22*b21+b13*c23^2*a22*a31*b31-c13*c23*a33*b21^2*a32+a23*c13*a33*b31*c21*b22-2*a13*a23*b33*c21*c22*b31+2*b23*a33*c23*c32*b11*a21-a23*c23*a33*c31*b21*b12-c23*b33*c33*a21^2*b12+2*a13*b23*c23*c32*a21*b31-b13*a23*c23*c32*a21*b31-b23*a33*c23*a32*b11*c21+b23^2*c33*c31*a21*a12-a13*b23*c23*c32*b21*a31-c13*a23*a33*b21^2*c32+2*a13*a23*b23*c32*b21*c31+a23*a13*b33*c31*c21*b22+b33*c23^2*a21*a11*b32-a23*c23*b33*a31*c21*b12+c13*c23*a33*b21*a21*b32+c23*a13*c33*b31*b21*a22-c23*b33^2*a21*c21*a12+c23*a33*b33*a22*b11*c21+a23*a33*c33*b22*b11*c21-2*a23*b13*a33*c21*c22*b31+a23*a33*b33*c22*c11*b21+a23*a33*b33*c21*b21*c12+c23^2*a33*b22*b11*a31+a23*a33*c33*b21*b11*c22-a23*b33^2*c21*a21*c12+2*c13*a23*b23*a31*c22*b31+a13*c23*b33*c21*a21*b32+a23*b13*a33*c31*c21*b22+2*a23*b23*c33*a31*b11*c22+a13*c23*b33*c21*b21*a32+2*a23*c23*c33*b31*b11*a22-a33*a23*b23*c31*c21*b12+b23^2*c33*a22*a11*c31+2*b23*a23*b33*c31*a21*c12-2*b13*c23*b33*a31*c21*a22-2*c13*b23*c33*b21*a21*a32+b23*a33*b33*c22*c11*a21-a23*c33*b23*c32*a11*b21+a13*c23*c33*b21*a21*b32-a13*a23*b23*c21*c31*b32-c23*a23*b33*a32*b11*c21+b23*a33*c33*a22*c11*b21+2*b13*b23*c23*a32*c21*a31+2*b23*b33*a23*c32*c11*a21-b13*a23*c23*b32*c21*a31-c13*a23*c23*b32*b21*a31-2*c23^2*b33*a32*a11*b21-2*b13*c23*a33*c31*b21*a22-a13*a23*b23*c32*c21*b31+b23*c13*b33*a31*c21*a22+b13*a23*a33*c21*b21*c32+c23^2*b33*a22*a11*b31-2*a13*b23^2*c32*a21*c31+c13*b23*a33*a31*c21*b22+c23^2*a33*b32*a11*b21-a23*a33*c33*b21^2*c12-b23*a33*b33*c21^2*a12-b23*a33^2*c21*b21*c12-a23*c23*b33*b31*a21*c12+b23*b33*c33*a22*a11*c21-c13*b23*c23*a22*a31*b31+c13*b23*a33*c31*b22*a21-2*c23^2*a33*b31*b11*a22-2*a23^2*c33*b32*b11*c21-a13*b23^2*a22*c31^2-a13*c23^2*a22*b31^2-b13*a23^2*b22*c31^2-b13*c23^2*b22*a31^2-c13*a23^2*c22*b31^2-c13*b23^2*c22*a31^2+a23*c33^2*b21^2*a12+a23*b33^2*c21^2*a12+b23*a33^2*c21^2*b12+b23*c33^2*a21^2*b12+c23*a33^2*b21^2*c12+c23*b33^2*a21^2*c12-2*c23^2*a33*b31*a21*b12+c23^2*a33*b31*a11*b22-2*c23^2*a33*b32*b11*a21+c23^2*b33*a31*b11*a22-2*c23^2*b33*a31*b21*a12-2*c23^2*b33*a31*a11*b22+a13*a23*b23*b22*c31^2+a13*a23*c23*c22*b31^2+2*a13*b23*a33*c21^2*b32-a13*b23*b33*c21^2*a32+a13*b23^2*c22*c31*a31+a13*b23^2*c21*c31*a32+a13*b23^2*c32*c21*a31+2*a13*c23*a33*b21^2*c32+a13*c23^2*b22*b31*a31+a13*c23^2*b21*b31*a32+a13*c23^2*b32*b21*a31-a13*c23*c33*b21^2*a32+b13*a23*b23*a22*c31^2-b13*a23*a33*c21^2*b32+2*b13*a23*b33*c21^2*a32+b13*a23^2*c32*c21*b31-2*b13*a23^2*c32*b21*c31+b13*b23*c23*c22*a31^2-b13*b23*a33*c21^2*a32-b13*b23*c33*a21^2*c32-b13*c23*c33*a21^2*b32-2*b13*c23^2*a32*b21*a31+b13*c23^2*a32*a21*b31+2*b13*c23*b33*a21^2*c32+c13*a23*c23*a22*b31^2+c13*a23^2*b22*b31*c31-2*c13*a23^2*b32*c21*b31+c13*a23^2*b32*b21*c31+c13*a23^2*b21*b31*c32+c13*b23*c23*b22*a31^2+c13*b23^2*a22*a31*c31-2*c13*b23^2*a32*c21*a31+c13*b23^2*a32*a21*c31+c13*b23^2*a21*a31*c32-c13*b23*b33*a21^2*c32+a23^2*b33*c22*c11*b31+a23^2*b33*c31*b11*c22-2*a23^2*b33*c31*c11*b22-2*a23^2*b33*c31*b21*c12-2*a23^2*b33*c32*c11*b21-2*a23^2*c33*b31*b11*c22+a23^2*c33*b31*c11*b22-2*a23^2*c33*b31*c21*b12+a23^2*c33*c31*b21*b12+a23^2*c33*b22*b11*c31-a23*a33*b33*c21^2*b12-a23*c33^2*b21*a21*b12+2*a23*b33^2*c22*a11*c21-a23*b33^2*c22*c11*a21-a23*b33^2*c21*c11*a22+2*a23*c33^2*b22*a11*b21-a23*c33^2*b22*b11*a21-a23*c33^2*b21*b11*a22+b23^2*a33*a31*c21*c12+b23^2*a33*c22*c11*a31-2*b23^2*a33*c31*c11*a22-2*b23^2*a33*c31*a21*c12+b23^2*a33*c32*a11*c21-2*b23^2*a33*c32*c11*a21-2*b23^2*c33*a31*a11*c22-2*b23^2*c33*a31*c21*a12-b23*b33*c33*a21^2*c12-b23*c33^2*a21*b21*a12+2*b23*a33^2*c22*b11*c21-b23*a33^2*c22*c11*b21-b23*a33^2*c21*c11*b22-b23*c33^2*a22*a11*b21+2*b23*c33^2*a22*b11*a21-b23*c33^2*a21*a11*b22-c23*a33^2*b21*c21*b12+c13*b23*a33*c31*b21*a22-2*c13*b23*a33*c21*a21*b32+c13*b23*a33*b21*a21*c32+c13*b23*b33*c21*a21*a32+4*c13*b23*c33*a21*a22*b31-2*a13*c23*b33*b21*a21*c32-b13*a23*b23*c22*c31*a31-b13*a23*b23*c21*c31*a32-b13*a23*b23*c32*c21*a31+2*b13*a23*b23*c32*a21*c31-b13*a23*c23*a31*c22*b31+2*b13*a23*c23*a31*b22*c31-b13*a23*c23*b31*a22*c31+2*b13*a23*c23*a32*b21*c31-b13*a23*c23*b32*a21*c31+2*b13*a23*c23*c32*b21*a31+4*b13*a23*b33*c21*c22*a31-2*b13*a23*b33*c31*c22*a21-2*b13*a23*b33*c21*a21*c32-2*b13*a23*c33*a31*c22*b21+b13*a23*c33*b31*c22*a21+b13*a23*c33*b31*c21*a22+b13*a23*c33*c31*b21*a22+b13*a23*c33*c21*a21*b32+b13*a23*c33*b21*a21*c32-b13*b23*c23*a22*a31*c31-b13*b23*c23*a21*a31*c32-b13*b23*c23*a32*a21*c31-2*b13*b23*a33*c21*c22*a31+b13*b23*a33*c31*c22*a21-2*b13*b23*c33*a21*a22*c31+b13*b23*c33*c21*a21*a32+b13*c23*a33*b31*c22*a21+b13*c23*a33*b31*c21*a22+b13*c23*a33*c21*b21*a32+b13*c23*a33*c21*a21*b32+4*b13*c23*b33*a21*a22*c31-2*b13*c23*b33*c21*a21*a32+b13*c23*c33*b21*a21*a32-c13*a23*b23*a31*b22*c31-c13*a23*b23*b31*a22*c31-c13*a23*b23*a32*b21*c31+2*c13*a23*b23*b32*c21*a31-c13*a23*b23*b32*a21*c31-c13*a23*b23*c32*b21*a31-c13*a23*b23*c32*a21*b31-c13*a23*c23*b22*b31*a31-c13*a23*c23*b21*b31*a32+2*c13*a23*c23*b32*a21*b31+c13*a23*a33*c21*b21*b32-2*c13*a23*b33*a31*c21*b22+c13*a23*b33*b31*c21*a22+c13*a23*b33*c31*b21*a22+c13*a23*b33*c31*b22*a21-2*c13*a23*b33*c21*b21*a32+c13*a23*b33*c21*a21*b32+c13*a23*b33*b21*a21*c32+4*c13*a23*c33*b21*b22*a31-b23*a23*b33*a31*c21*c12+2*c13*b23*c23*a32*b21*a31-c13*b23*c23*a32*a21*b31-a13*a23*b23*c22*c31*b31+2*a13*a23*c23*b32*c21*b31-a13*a23*c23*b21*b31*c32-a13*a23*c23*b32*b21*c31+a13*a23*b33*c21*b21*c32+a13*a23*c33*b31*c21*b22-2*a13*a23*c33*b21*b22*c31+a13*a23*c33*c21*b21*b32-a13*b23*c23*a31*c22*b31-a13*b23*c23*a31*b22*c31+2*a13*b23*c23*b31*a22*c31-a13*b23*c23*a32*c21*b31-a13*b23*c23*a32*b21*c31-a13*b23*c23*b32*c21*a31+2*a13*b23*c23*b32*a21*c31+4*a13*b23*a33*c21*c22*b31-2*a13*b23*a33*c31*c22*b21+a13*b23*b33*c21*a21*c32+a13*b23*c33*a31*c22*b21+a13*b23*c33*a31*c21*b22-2*a13*b23*c33*b31*c22*a21+a13*b23*c33*c31*b22*a21+a13*b23*c33*c21*b21*a32+a13*b23*c33*b21*a21*c32-2*a13*c23*a33*b31*c21*b22+4*a13*c23*a33*b21*b22*c31-2*a13*c23*a33*c21*b21*b32+a13*c23*b33*a31*c22*b21+a13*c23*b33*a31*c21*b22+a13*c23*b33*b31*c22*a21-2*a13*c23*b33*c31*b22*a21+c13*c23*b33*a31*b21*a22-2*c13*c23*b33*a21*a22*b31+a23*b13*a33*c31*c22*b21-2*a23*b13*b33*c31*c21*a22-2*a23*b13*c33*a31*c21*b22+a23*b13*c33*c31*b22*a21+a23*c13*a33*b31*c22*b21-2*a23*c13*a33*b21*b22*c31-2*a23*c13*b33*a31*c22*b21+a23*c13*b33*b31*c22*a21-2*a23*c13*c33*b31*b21*a22-a23*b23*a33*c31*b11*c22+2*a23*b23*a33*c31*b21*c12-a23*b23*a33*c32*b11*c21-a23*b23*b33*c22*c11*a31-a23*b23*b33*c31*a11*c22+2*a23*b23*b33*c31*c11*a22-a23*b23*c33*a31*c11*b22+2*a23*b23*c33*b31*a11*c22-a23*b23*c33*b31*c11*a22-a23*b23*c33*c31*b11*a22-a23*b23*c33*b32*c11*a21-a23*b23*c33*a31*b21*c12-a23*b23*c33*b31*a21*c12-a23*c23*a33*b31*c11*b22+2*a23*c23*a33*b31*c21*b12-a23*c23*a33*b22*b11*c31-a23*c23*a33*b32*c11*b21-a23*c23*b33*a31*b11*c22+2*a23*c23*b33*a31*c11*b22-a23*c23*b33*b31*a11*c22-a23*c23*b33*b31*c11*a22+2*a23*c23*b33*c31*a11*b22-a23*c23*b33*c31*b11*a22-a23*c23*b33*c32*b11*a21+2*a23*c23*b33*a31*b21*c12-a23*c23*b33*c31*a21*b12-a23*c23*c33*b22*b11*a31+2*a23*a33*c23*b32*b11*c21+a23*a33*c33*b21*c21*b12-a23*b33*c23*b32*a11*c21+a23*b33*c33*a21*b11*c22+a23*b33*c33*a21*c11*b22+a23*b33*c33*a21*b21*c12+a23*b33*c33*a21*c21*b12-2*a23*b33*c33*b21*c21*a12+2*a23*c33*b23*b32*a11*c21-a23*c33*b23*c32*b11*a21-2*a23*a33*b33*c22*b11*c21-2*a23*b33*c33*b21*a11*c22-2*b23*a13*a33*c31*c21*b22-2*b23*a13*b33*c21*c22*a31+b23*a13*b33*c31*c21*a22-2*b23*a13*c33*b31*c21*a22+b23*b13*a33*c31*c21*a22+b23*c13*a33*a31*c22*b21-2*b23*c13*b33*a21*a22*c31-2*b23*c13*c33*a31*b22*a21+2*b23*a23*c33*b31*c21*a12-b23*a23*c33*c31*b21*a12-b23*a23*b33*c32*a11*c21-b23*a23*c33*a32*c11*b21-b23*c23*a33*a31*b11*c22-b23*c23*a33*a31*c11*b22+2*b23*c23*a33*c31*b11*a22-b23*c23*a33*c32*a11*b21-b23*c23*a33*a31*b21*c12-b23*c23*a33*b31*c21*a12+2*b23*c23*a33*b31*a21*c12-b23*c23*a33*c31*b21*a12+2*b23*c23*b33*a31*a11*c22-b23*c23*b33*a31*c11*a22-b23*c23*b33*a22*a11*c31-b23*c23*c33*a31*b11*a22+2*b23*c23*c33*a31*a11*b22-b23*c23*c33*a22*a11*b31-b23*a33*c23*a32*c11*b21+b23*a33*b33*c21*c11*a22+b23*a33*c33*a21*c11*b22+b23*a33*c33*b22*a11*c21+b23*a33*c33*b21*a11*c22+b23*a33*b33*c21*a21*c12+b23*a33*c33*b21*c21*a12+2*b23*b33*c23*a32*a11*c21+b23*b33*c33*a21*a11*c22+b23*b33*c33*a21*c21*a12+2*b23*c33*a23*a32*b11*c21-2*b23*a33*b33*c22*a11*c21-2*b23*a33*c33*a21*b11*c22-2*c23*a13*a33*b31*c22*b21+c23*a13*b33*b31*c21*a22-2*c23*a13*b33*c31*b21*a22-2*c23*a13*c33*b21*b22*a31+c23*a13*c33*b31*b22*a21-2*c23*b13*a33*c31*b22*a21-2*c23*b13*b33*a31*c22*a21+c23*b13*c33*a31*b21*a22+c23*b13*c33*a31*b22*a21-2*c23*b13*c33*a21*a22*b31+c23*c13*a33*b31*b21*a22-c23*a23*b33*b31*c21*a12+2*c23*a23*b33*c31*b21*a12+2*c23*a23*c33*b31*a21*b12-c23*a23*c33*b32*a11*b21-c23*b23*a33*a31*c21*b12+2*c23*b23*a33*c31*a21*b12+2*c23*b23*c33*a31*b21*a12-c23*b23*c33*b31*a21*a12-c23*b23*c33*a32*b11*a21+c23*a33*b33*a21*b11*c22+c23*a33*b33*b22*a11*c21+2*c23*a33*b23*b32*c11*a21+c23*a33*c33*b21*b11*a22-2*c23*a33*b33*a21*b21*c12+c23*a33*b33*a21*c21*b12+c23*a33*b33*b21*c21*a12+c23*a33*c33*b21*a21*b12+2*c23*b33*a23*a32*c11*b21+c23*b33*c33*a22*a11*b21+c23*b33*c33*a21*b21*a12+2*c23*c33*a23*b32*b11*a21+2*c23*c33*b23*a32*a11*b21-2*c23*a33*c33*b22*a11*b21-2*c23*b33*c33*a22*b11*a21-2*c23*a33*b33*a22*c11*b21-a33*a23*c23*b21*b11*c32-a33*a23*b23*c21*c11*b32-a33*a23*c23*b31*b21*c12-b33*b23*c23*a21*a11*c32-b33*b23*c23*a31*a21*c12-c33*a23*c23*b21*b11*a32-c33*b23*c23*a21*a11*b32-c33*b23*c23*a31*a21*b12+c23^2*b33*a32*b11*a21+2*c23*a33^2*b22*c11*b21-c23*a33^2*b21*b11*c22-c23*b33^2*a22*a11*c21+a33*b23^2*c31*c21*a12+a33*c23^2*b21*b11*a32+a33*c23^2*b31*b21*a12+b33*a23^2*c31*c21*b12+b33*c23^2*a31*a21*b12+c33*a23^2*b21*b11*c32+c33*a23^2*b31*b21*c12+c33*b23^2*a21*a11*c32+c33*b23^2*a31*a21*c12,-a33*b31*c32*a22*b11*c22+2*a33*c32^2*b21*b11*a22-c33*b31*c32*a21*a12*b22-a13*a31*b31*c22*b22*c32-c13*c31*b21*b22*a32^2-b13*b31*c21*c22*a32^2+a13*c31*b32*c32*b21*a22+2*b33*c31*c32*a22*b21*a12+2*c23*a31*b32^2*c21*a12+c23*a32*b31^2*c12*a22+2*b13*a31*c31*c22*a22*b32-c33*a32^2*b22*b11*c21+2*c13*a31*b32^2*c21*a22+2*c33*b31*a32*a21*c12*b22+2*c33*a31*b32*b21*a12*c22-a33*a32*c32*b21^2*c12+b23*c31*a32*b32*c21*a12-b33*c31*a32*a22*b21*c12+a13*c31*a32*b32*c21*b22+2*a23*c31*b31*a32*c12*b22-b33*c31*a32*a22*c21*b12-2*b23*c31^2*a22*a12*b32-c13*a31*b31*c22*b22*a32-2*b33*a32*c32*b22*a11*c21+c13*a31*b32*c32*b22*a21+b13*c31*a32*c32*b22*a21+a23*c31*a32*b32*c21*b12-a33*c31*c32*b22*b21*a12-b33*a32*b32*c21^2*a12-c23*a31*b32^2*a21*c12-a33*c31*a32*b22*b21*c12-b23*a31*c32^2*a11*b22-2*b33*b31*c32*c11*a22^2-a13*a31*c21*c22*b32^2-b33*c31*a32*b21*a12*c22-a23*a31*c31*b32*c12*b22-a13*a31*b21*b22*c32^2+c13*a31*a32*b21*b22*c32-c33*b31*b32*a21*a12*c22-b13*a31*c31*c22*b22*a32+2*c33*b31*a32*b22*a11*c22-2*b23*a31*a32*c32*b11*c22+a23*b31*b32*c32*c11*a22+2*c33*b31*b32*a22*c21*a12-2*c23*a31*b32*c32*b21*a12+2*b23*c31*a32^2*b11*c22-c33*b31*a32*b21*a12*c22-b33*a32^2*c22*c11*b21-2*a23*b31*b32*c32*a21*c12-b33*a31*a32*c22*c21*b12-2*b23*a31*b32*c32*c21*a12+a13*a31*c31*b22^2*c32-a23*a31*c32^2*b21*b12+2*b33*b31*c32*a21*a12*c22+a23*c31*b32*c32*b21*a12-2*a23*c31*a32*b32*b21*c12+b13*b31*a32*c32*c22*a21+2*b33*b31*c32*a22*a11*c22+a33*a32*b32*c21*b21*c12+2*c23*b31*a32^2*c21*b12-b33*c31*b32*a22*a11*c22-2*b33*b32*c32*a21*a11*c22-b33*b32*c32*a21^2*c12+2*b13*c31*a32^2*c22*b21-2*a23*b31*b32*c32*a11*c22+2*b33*b31*c32*a22*a21*c12+b33*a31*b32*a11*c22^2-2*b23*a31*b32*c32*c11*a22+b33*a32*c32*a21*b21*c12-2*b33*b31*a32*a11*c22^2-b23*b31*a32^2*c21*c12-b23*b31*a32^2*c22*c11-4*b33*b31*c32*a22*c21*a12+c33*a32*b32*a21*c21*b12-2*a33*a32*c32*b21*b11*c22-2*a33*b32*c32*a22*b11*c21+2*b33*b31*a32*c22*c11*a22+b13*c31*b32*a21*a22*c32-a23*a31*c31*b32*b12*c22-c33*a31*a32*b21*b12*c22+2*c33*c31*b32*a21*a12*b22-c33*a31*c32*b22*b21*a12+a23*a31*b32*c32*c11*b22+b13*a31^2*c22*b22*c32+b13*b31*c31*a22^2*c32-a33*b31*c32*a21*c12*b22-c23*b32*a31*b31*c12*a22-2*a33*b32*c32*a22*c11*b21+a23*b31*a32*b32*c21*c12-c23*a31*c31*b32*a12*b22-b33*a31*c32*a21*c12*b22-b33*a32^2*c21*b21*c12-b33*c32^2*a21*b21*a12-b33*c31*c32*a22*a11*b22+a33*b32*c32*a21*c21*b12-b33*a32^2*c22*b11*c21+a23*b31*a32*b32*c22*c11+c33*b31*b32*c11*a22^2-2*c23*a31*a32*b32*c21*b12-b13*a31*c32^2*b22*a21-c33*b31*b32*a22*a11*c22+2*a33*b31*c32*a22*c11*b22-2*a33*a31*b32*b11*c22^2-2*a33*a31*c32*c11*b22^2-2*c33*c31*a32*a11*b22^2+a13*c31^2*b22*a22*b32+2*a33*b31*c32*b22*c21*a12-b33*a31*c32*a22*b11*c22-2*a23*c31^2*b22*b12*a32+2*a23*c31*b32^2*a11*c22+a13*b31*a32*c21*c22*b32-a33*c31*a32*b22*b11*c22-b23*c32*a31*c31*b12*a22+a13*a31*b31*c22^2*b32-c23*c31*b32^2*a22*a11-c23*c31*a32^2*b21*b12-2*a13*b31*a32*c32*c21*b22-a33*b31*c32*b22*a11*c22+c23*a31*a32*b32*b11*c22+b33*a32*c32*b21*a11*c22-c23*b31*a32^2*b11*c22-b23*b31*a21*a12*c32^2+2*c33*a32^2*b21*b11*c22-c33*a31*c32*b21*b12*a22+b23*c31*a32*c32*a21*b12+2*a33*a31*c32*b21*b12*c22-2*a33*b32*c32*b21*c21*a12-a23*c31*b31*c32*b12*a22-2*b23*c31*a32*b32*a21*c12+c23*b31*a32*b32*a21*c12-a33*b31*c32*a21*b12*c22-c33*a31*c32*b22*b11*a22-2*c23*b31*a32*b32*c21*a12+2*a33*b31*c32*a22*c21*b12-c33*a32^2*b22*c11*b21+2*a23*b31*a31*c22*c12*b32+c23*b31*a32*c32*b11*a22+a23*c31*a32*c32*b21*b12-2*b13*c31*a32*b32*c22*a21+b23*c31*a32*b32*c11*a22+a13*b31*a32*c32*c22*b21+b23*c31*a32*c32*a11*b22-2*c23*a31*a32*b32*c11*b22-c33*b31*c32*a22*a11*b22+2*c23*b31*c31*a22*a12*b32-c13*b31^2*a22^2*c32-c13*a31^2*b22^2*c32+b33*a32^2*c21^2*b12+b33*c32^2*a21^2*b12+c33*a32^2*b21^2*c12+c33*b32^2*a21^2*c12+a33*b32^2*c21^2*a12+a33*c32^2*b21^2*a12-b13*a31^2*c22^2*b32-b13*c31^2*a22^2*b32-a13*b31^2*c22^2*a32-a13*c31^2*b22^2*a32+b23*a31*a32*c32*c21*b12+2*b23*a31*c31*b32*a12*c22-b23*a31*c31*a32*c12*b22+2*b23*a31*b31*c22*c12*a32+b23*a31*a32*b32*c22*c11+a23*c31*b32*c32*b11*a22-2*a23*c31*b32*c32*a11*b22-2*a23*c31*b32*c32*a21*b12+2*a23*c31*a31*b22*b12*c32-a23*b32*b31*c31*a12*c22-a23*c32*b31*c31*a12*b22+a23*a31*b32*c32*c21*b12-a23*a31*b31*c32*b12*c22-a23*b31*c31*b32*c12*a22+a23*a31*b32*c32*b11*c22+a23*a31*b32*c32*b21*c12-2*a13*c31*a32*b32*c22*b21+a13*c31*a32*b21*b22*c32-2*a13*c31*b32*c32*b22*a21+a13*b31*b32*c32*c21*a22+a13*a31*b32*c32*c22*b21+a13*a31*b32*c32*c21*b22-2*a13*b31*b32*c32*c22*a21-a13*a31*c31*c22*b22*b32+b13*a31*b32*c32*c22*a21-2*b13*a31*b32*c32*c21*a22+b13*a31*a32*c32*c21*b22-2*b13*a31*a32*c32*c22*b21+b13*a31*a32*c21*c22*b32-b13*a31*c31*b22*a22*c32-b13*a31*b31*c22*a22*c32-b13*b31*c31*c22*a22*a32+b13*b31*a32*c32*c21*a22+b13*c31*a32*b32*c21*a22-2*b13*c31*a32*c32*b21*a22-c13*a31*b31*c22*a22*b32+2*c13*a31*b31*b22*a22*c32-c13*a31*c31*b22*a22*b32+c13*a31*a32*b32*c22*b21-2*c13*a31*a32*b32*c21*b22-2*c13*a31*b32*c32*b21*a22+c13*b31*b32*a21*a22*c32-c13*b31*c31*b22*a22*a32-2*c13*b31*a32*b32*c21*a22+c13*b31*a32*b32*c22*a21+c13*b31*a32*c32*b21*a22-2*c13*b31*a32*c32*b22*a21+c13*c31*a32*b32*b21*a22+c13*c31*a32*b32*b22*a21+a23*b31*b32*c32*c21*a12-2*a23*c31*a32*b32*b11*c22+a23*c31*a32*b32*c11*b22+a23*c31*a32*c32*b22*b11+a23*b31*a32*c32*b21*c12-2*a23*b31*a32*c32*c11*b22+a23*b31*a32*c32*b11*c22+2*a23*b31*c31*a32*b12*c22-2*a23*b31*a32*c32*c21*b12-a23*a31*b31*c32*c12*b22+2*a13*b31*c32^2*b22*a21-a13*b31*c32^2*b21*a22+a13*b31^2*c22*a22*c32+2*a13*c31*b32^2*c22*a21-a13*c31*b32^2*c21*a22-b13*c31*a32^2*c21*b22+b13*c31^2*b22*a22*a32+b13*a31*b31*c22^2*a32+2*b13*a31*c32^2*b21*a22-b13*b31*a21*a22*c32^2+a33*b31*a32*b11*c22^2+a33*b31*b32*a11*c22^2+a33*c31*c32*a11*b22^2+a33*c31*a32*c11*b22^2-a33*b32^2*c22*a11*c21-a33*b32^2*c22*c11*a21+2*a33*b32^2*c21*c11*a22-a33*c32^2*b22*a11*b21-a33*c32^2*b22*b11*a21-a33*a32*b32*c21^2*b12-a33*b32^2*c21*a21*c12-a33*c32^2*b21*a21*b12+b33*c31*b32*c11*a22^2+b33*c31*c32*b11*a22^2+2*b33*a32^2*c21*c11*b22-b33*c32^2*a22*a11*b21-b33*c32^2*a22*b11*a21+2*b33*c32^2*a21*a11*b22+b33*a31*a32*b11*c22^2-c33*a32*c32*b21^2*a12-c33*a32^2*b21*c21*b12-c33*b32*c32*a21^2*b12-c33*b32^2*a21*c21*a12+c33*a31*a32*c11*b22^2+c33*a31*c32*a11*b22^2+c33*b31*c32*b11*a22^2+c23*b32*a31^2*c12*b22+2*c23*b31*a32^2*c11*b22-c23*b31*a32^2*b21*c12+c23*b31^2*a32*a12*c22-2*c23*b31^2*a22*a12*c32-c23*c31*a32^2*b22*b11-c23*c31*b32^2*a21*a12+c23*a31^2*b32*b12*c22-2*c23*a31^2*b22*b12*c32-c23*a31*b32^2*a11*c22+2*c23*a31*b32^2*c11*a22+a23*c32*b31^2*a12*c22+a23*b32*c31^2*a12*b22+a23*b31^2*c32*c12*a22-2*a23*b31^2*c22*c12*a32+2*a23*b31*c32^2*a21*b12-a23*b31*c32^2*b21*a12-a23*b31*c32^2*b11*a22+2*a23*b31*c32^2*a11*b22-a23*c31*b32^2*c21*a12+2*a23*c31*b32^2*a21*c12+a23*c31^2*b32*b12*a22-a23*c31*b32^2*c11*a22-a23*a31*b32^2*c21*c12-a23*a31*b32^2*c22*c11-a23*a31*c32^2*b22*b11+b23*a31^2*c32*c12*b22-2*b23*a31^2*c22*c12*b32-b23*a31*c32^2*a21*b12+2*b23*a31*c32^2*b21*a12+2*b23*a31*c32^2*b11*a22-b23*b31*c32^2*a22*a11-b23*c31*a32^2*c11*b22+2*b23*c31*a32^2*b21*c12-b23*c31*a32^2*c21*b12+b23*c31^2*a32*a12*b22+b23*c32*a31^2*b12*c22+b23*a32*c31^2*b12*a22-2*c33*c31*b32*b11*a22^2-c33*b32^2*a22*a11*c21-c33*b32^2*a22*c11*a21+2*c33*b32^2*a21*a11*c22+c13*b31*c31*a22^2*b32+2*c13*b31*a32^2*c21*b22-c13*b31*a32^2*c22*b21+c13*b31^2*c22*a22*a32-c13*c31*a21*a22*b32^2+c13*a31*c31*b22^2*a32-c13*a31*b32^2*c22*a21+c13*a31^2*c22*b22*b32+b23*a31*a32*c32*c11*b22+b23*a31*b32*c32*a11*c22+b23*a31*a32*b32*c21*c12-2*b23*a31*a32*c32*b21*c12-b23*a31*b31*c32*a12*c22+b23*a31*b32*c32*a21*c12-b23*b31*a31*c32*c12*a22-b23*b31*c31*a32*a12*c22-b23*b31*c31*a32*c12*a22+b23*b31*a32*c32*a11*c22+b23*b31*a32*c32*c11*a22+b23*b31*a32*c32*a21*c12+b23*b31*a32*c32*c21*a12-2*b23*c31*a32*c32*b21*a12+b23*c31*b32*a21*a12*c32-2*b23*c31*a32*b32*a11*c22-2*b23*c31*a32*c32*b11*a22+b23*c31*b32*c32*a22*a11+2*b23*c31*a31*b32*c12*a22-b23*c31*a31*c32*a12*b22+2*b23*c31*b31*a22*a12*c32-b23*a32*a31*c31*b12*c22+c23*a31*a32*c32*b22*b11-2*c23*a31*b32*c32*b11*a22+c23*a31*b32*c32*a11*b22+c23*a31*b32*c32*a21*b12+c23*a31*a32*b32*b21*c12+c23*a31*a32*c32*b21*b12-c23*a31*b31*a32*b12*c22+2*c23*a31*b31*c32*a12*b22+2*c23*a31*c31*b22*b12*a32-2*c23*b31*a32*c32*a21*b12+c23*b31*a32*c32*b21*a12+c23*b31*b32*a21*a12*c32+c23*b31*a32*b32*a11*c22-2*c23*b31*a32*b32*c11*a22-2*c23*b31*a32*c32*a11*b22+c23*b31*b32*c32*a22*a11-c23*b31*a31*b32*a12*c22+2*c23*b31*a31*c32*b12*a22-c23*b31*c31*a32*b12*a22-c23*c31*a31*b32*b12*a22-c23*c31*b31*a32*a12*b22+c23*c31*a32*b32*b11*a22+c23*c31*a32*b32*a21*b12+c23*c31*a32*b32*b21*a12+c23*c31*a32*b32*a11*b22-c23*a32*a31*b31*c12*b22+2*a33*a31*b32*c22*c21*b12-4*a33*a31*b32*c22*b21*c12+2*a33*a31*b32*c22*c11*b22+a33*a32*c32*b21*c21*b12+a33*b32*c32*a21*b21*c12-a33*b31*b32*c22*c11*a22-a33*b31*c32*b21*a12*c22+2*a33*c31*a32*b22*c21*b12-a33*c31*a32*b21*b12*c22+2*a33*c31*b32*a22*b11*c22-a33*c31*b32*a22*c11*b22+2*a33*c31*b32*a22*b21*c12-a33*c31*b32*a22*c21*b12-a33*c31*b32*a21*b12*c22-a33*c31*b32*a21*c12*b22-a33*c31*b32*b22*a11*c22-a33*c31*b32*b22*c21*a12+2*a33*c31*b32*b21*a12*c22-a33*c31*c32*b22*b11*a22+2*a33*c31*c32*b22*a21*b12-a33*c31*c32*b21*b12*a22+a33*a32*b32*c22*b11*c21+a33*a32*b32*c22*c11*b21-2*a33*a32*b32*c21*c11*b22+a33*a32*c32*b22*b11*c21+a33*a32*c32*b22*c11*b21+a33*b32*c32*a21*b11*c22+a33*b32*c32*a21*c11*b22+a33*b32*c32*b22*a11*c21+a33*b32*c32*b21*a11*c22-a33*b31*b32*c21*c12*a22-a33*b31*b32*c22*c21*a12-a33*b31*a32*c21*c12*b22+2*a33*a31*c32*b22*b21*c12+2*a33*a31*c32*b22*b11*c22+2*a33*a31*b32*c21*c12*b22-a33*b31*a32*c22*c21*b12+2*a33*b31*a32*c22*b21*c12-a33*b31*a32*c22*c11*b22-4*a33*a31*c32*b22*c21*b12+2*a33*b31*b32*c22*a21*c12-a33*b31*c32*a22*b21*c12+b33*a32*b32*c21*a21*c12-2*b33*a32*c32*a21*c21*b12+b33*a32*c32*b21*c21*a12+b33*b32*c32*a21*c21*a12-b33*a31*b32*c22*c11*a22+2*b33*a31*b32*c22*a21*c12-b33*a31*a32*c22*c11*b22+2*b33*a31*a32*c22*b21*c12-b33*a31*a32*c21*c12*b22-b33*a31*b32*c22*c21*a12-b33*a31*b32*c21*c12*a22+2*b33*a31*c32*a22*c11*b22-b33*a31*c32*a22*b21*c12+2*b33*a31*c32*a22*c21*b12-b33*a31*c32*a21*b12*c22-b33*a31*c32*b22*a11*c22+2*b33*a31*c32*b22*c21*a12-b33*a31*c32*b21*a12*c22-4*b33*b31*a32*c22*a21*c12+2*b33*b31*a32*c22*c21*a12+2*b33*b31*a32*c21*c12*a22-b33*c31*b32*a22*a21*c12+2*b33*c31*b32*a22*c21*a12-b33*c31*b32*a21*a12*c22-b33*c31*c32*a22*a21*b12-b33*c31*c32*a21*a12*b22-b33*c31*a32*a22*b11*c22-b33*c31*a32*a22*c11*b22+2*b33*c31*a32*a21*b12*c22+2*b33*c31*a32*a21*c12*b22+2*b33*c31*a32*b22*a11*c22-b33*c31*a32*b22*c21*a12+b33*a32*b32*c22*a11*c21+b33*a32*b32*c22*c11*a21-2*b33*a32*b32*c21*c11*a22+b33*a32*c32*a22*b11*c21+b33*a32*c32*a22*c11*b21+b33*a32*c32*a21*b11*c22-2*b33*a32*c32*a21*c11*b22+b33*b32*c32*a22*a11*c21+b33*b32*c32*a22*c11*a21+c33*a32*b32*a22*b11*c21+c33*a32*b32*a22*c11*b21-2*c33*a32*b32*a21*b11*c22+c33*a32*b32*a21*c11*b22+c33*a32*b32*b22*a11*c21-2*c33*a32*b32*b21*a11*c22+c33*a32*c32*b22*a11*b21+c33*a32*c32*b22*b11*a21-2*c33*a32*c32*b21*b11*a22+c33*b32*c32*a22*a11*b21+c33*b32*c32*a22*b11*a21-2*c33*b32*c32*a21*a11*b22-2*c33*a32*b32*a21*b21*c12+c33*a32*b32*b21*c21*a12+c33*a32*c32*b21*a21*b12+c33*b32*c32*a21*b21*a12-c33*a31*a32*b22*b11*c22-c33*a31*a32*b22*b21*c12+2*c33*a31*a32*b22*c21*b12+2*c33*a31*b32*a22*b11*c22-c33*a31*b32*a22*c11*b22+2*c33*a31*b32*a22*b21*c12-c33*a31*b32*a22*c21*b12-c33*a31*b32*a21*b12*c22-c33*a31*b32*a21*c12*b22-c33*a31*b32*b22*a11*c22-c33*a31*b32*b22*c21*a12+2*c33*a31*c32*b22*a21*b12-c33*b31*b32*a22*a21*c12-c33*b31*c32*a22*a21*b12+2*c33*b31*c32*a22*b21*a12-c33*b31*a32*a22*b11*c22-c33*b31*a32*a22*c11*b22-c33*b31*a32*a22*b21*c12-c33*b31*a32*a22*c21*b12+2*c33*b31*a32*a21*b12*c22-c33*b31*a32*b22*c21*a12+2*c33*c31*a32*b22*b11*a22-4*c33*c31*a32*b22*a21*b12+2*c33*c31*a32*b22*b21*a12+2*c33*c31*a32*b21*b12*a22+2*c33*c31*b32*a22*a11*b22+2*c33*c31*b32*a22*a21*b12-4*c33*c31*b32*a22*b21*a12-a13*b31*c31*b22*a22*c32-a13*b31*c31*c22*a22*b32+2*a13*b31*c31*c22*b22*a32,2*b13*a32*b22*c21*a21*c12-b23*a32*b11*a11*c22^2+2*a23*c32*c22*b12*b11*a21-2*a23*b31*c22*a12*c11*b22-a23*b32*a22*c12*c11*b21+c13*b31*b22*a22*c21*a12+2*c23*a31*a11*c12*b22^2+a33*c22*a12*b22*b11*c21+a13*a32*b12*c21^2*b22-2*b13*b31*a22*c22*a21*c12+b13*b32*a12*c21^2*a22+c33*b22*b21*c21*a12^2-2*b23*a31*a22*b21*c12^2-a33*c12*b22*b21*c21*a12-a23*b32*a12*c22*b11*c21+2*c13*c31*a21*a12*b22^2-a13*c31*a21*c12*b22^2+2*c23*a32*c12*b22*b11*a21+b23*c32*b11*a22*a11*c22+c33*b22*b12*a21*a11*c22+c23*c31*b22*b21*a12^2-c23*a32*c12*b22*a11*b21-c13*b32*b22*a21*c21*a12-a23*a32*b22*c12*c11*b21+2*c13*b32*a22*a21*c21*b12+b23*c31*a22*a12*b11*c22-b33*a12*c22*a21*c21*b12-2*a13*b32*a22*c21^2*b12-c23*b31*a12*a22*b21*c12+2*c13*c31*b21*b12*a22^2-b23*a32*b22*c11^2*a22+a23*c31*b22*a11*b12*c22+a33*c12*c22*b21^2*a12+2*a23*b32*b22*c12*c11*a21-c23*a31*b12*a21*c12*b22-c23*a31*b22*a12*b21*c12+a33*c22*c12*b22*b11*a21-a23*a32*c22*b12*b11*c21-c13*b31*a22^2*b21*c12+c23*b32*c11*a22*a11*b22-c23*a31*a12*c11*b22^2+2*b23*c32*c12*a22*b11*a21-2*c23*a31*a22*c21*b12^2+c13*b31*a22*a21*c12*b22-2*c13*b32*b22*a22*c11*a21+b13*b32*a22*c22*c11*a21-c23*b32*a12*a21*c11*b22-c23*b32*a12*a22*c11*b21-b23*c32*c11*b11*a22^2-a13*b32*c22*b21*c21*a12-2*b13*c32*b22*a21^2*c12+c33*a22*a12*b21*b11*c22+a13*b32*b22*c21^2*a12-2*a33*c22*b12*b22*a11*c21+a23*c31*b22*b11*c12*a22-2*b33*c22*a12*a21*c11*b22+c33*a22*c12*b22*b11*a21+c23*b31*b22*a12*a11*c22-2*a13*b32*c22*b22*a11*c21+2*a23*a32*b22*c12*b11*c21+2*c23*a31*a22*b12*b21*c12-a23*c32*c11*a11*b22^2-b13*a32*a22*c21*b21*c12-c13*b32*c21*a22*b21*a12-a33*c12*c22*b21*a21*b12+c33*b12*c22*a22*b11*a21-c33*b12*a22^2*b11*c21+2*a23*c32*b12*a21*c11*b22-2*a13*a31*c22*b22*c21*b12+b23*a31*a21*c12^2*b22+2*a23*b32*b12*c21*c11*a22-c23*c32*a22*b12*b11*a21-b33*b12*c21*c11*a22^2-c13*a32*c21*b22*a21*b12-2*b23*a31*c22*a11*c12*b22+a23*c32*b11*b22*a11*c22+a13*b31*c22*a21*c12*b22+a23*b31*c22*b12*c11*a22+c23*c31*a22*b11*a12*b22+b23*c31*b22*a11*c12*a22-c13*a32*b22^2*a11*c21+2*a23*c31*a12*b21*b12*c22-b13*c31*b12*a22^2*c21-2*b13*c31*b22*a21*a12*c22-b13*a31*a12*c22^2*b21-2*b23*c31*a22*a12*c11*b22+a13*c32*c22*b21^2*a12-b23*a31*c22*a12*c21*b12-b23*c31*b11*c12*a22^2-c33*b12*b22*a21*c21*a12+a33*b22*b12*c21*c11*a22-b23*c31*a22*a12*c21*b12-a23*b32*a12*c21*c11*b22-2*a13*b31*a22*c21*c12*b22+2*b33*a12*a21*b11*c22^2+c23*a31*b22*a12*b11*c22+c23*a31*a21*b12^2*c22-2*c23*a31*b22*b11*c12*a22-2*a23*b31*a21*c12^2*b22+a23*a31*b22*b21*c12^2-2*a33*b22*c12*a22*b11*c21-2*c23*b31*b22*c21*a12^2-2*b33*a22*c12*a21*b11*c22+c33*a12*a22*b21^2*c12-a33*a12*b21*b11*c22^2+2*c23*b31*b11*c12*a22^2-2*b13*a32*c22*a22*b11*c21+2*c13*a32*a21*c11*b22^2-2*c23*a31*b22*a11*b12*c22+c13*a32*c22*b22*a11*b21+2*c23*a32*a12*b21*b11*c22+b13*c31*b22*a22*c21*a12-c23*c31*b12*b11*a22^2+c23*c31*a22*a21*b12^2+a13*c31*b22*a22*c21*b12+2*b13*b31*a21*a12*c22^2+2*b13*b31*c21*c12*a22^2-c23*b32*c22*a12*a11*b21+c23*b32*b11*a22*a11*c22+a33*b22*a12*c22*c11*b21-a23*c32*a12*b22*c11*b21+b23*a31*a22*c12*c11*b22+2*b13*c32*b22*a21*c21*a12-4*c23*b32*b12*a22*a11*c21-2*a13*b32*a22*c22*c11*b21-c23*b31*b12*a21*a12*c22-c13*c32*b21*b11*a22^2+b13*c32*c22*a21^2*b12+a23*a31*c22*b11*c12*b22+2*a23*b32*a12*c22*c11*b21+2*b13*c32*a22^2*b11*c21+a23*c31*a22*b12*b11*c22-b33*a12*b21*a11*c22^2+a23*a31*b22*c11*b12*c22+b33*a12*a22*c21^2*b12+b33*c22*b21*c21*a12^2-2*c13*c31*b22*a22*b21*a12-c23*c31*a22*b12*b21*a12+b13*c32*b22*a22*c11*a21+a33*c22*c12*b21*b11*a22+a13*c31*b22*a21*b12*c22-a23*c32*a22*b12*b11*c21-2*b23*a31*c22*b12*c11*a22+b13*c31*a22*b21*a12*c22-b23*a31*a12*c21*c12*b22-2*a33*b22*c12*b21*a11*c22-c33*c12*b21*b11*a22^2+a23*a32*b11^2*c22^2+a23*a32*c11^2*b22^2+b23*b32*a11^2*c22^2+b23*b32*c11^2*a22^2+c23*c32*a11^2*b22^2+c23*c32*b11^2*a22^2-a33*a22*b21^2*c12^2-a33*a22*c21^2*b12^2-b33*b22*a21^2*c12^2-b33*b22*c21^2*a12^2-c33*c22*a21^2*b12^2-c33*c22*b21^2*a12^2+c13*a31*a12*b21*b22*c22+2*a13*c32*b22^2*a11*c21-a13*c32*a21*c11*b22^2-2*a13*c32*a22*b21^2*c12-b13*a31*a21*b12*c22^2-b13*c31*a22^2*b21*c12-b13*a32*b21*a11*c22^2+2*b13*a32*a21*b11*c22^2-2*b13*a32*b22*c21^2*a12+b13*a32*a22*c21^2*b12-b13*b32*a21*a11*c22^2-b13*b32*c21*c11*a22^2+b13*b32*c12*a21^2*c22-b13*c32*a22^2*c11*b21-c13*a31*a21*c12*b22^2-c13*a31*a12*b22^2*c21-c13*b31*b12*a22^2*c21-2*c13*a32*c22*b21^2*a12+c13*a32*a22*b21^2*c12-2*c13*b32*c22*a21^2*b12+c13*b32*b22*a21^2*c12-c13*b32*a22^2*b11*c21+2*c13*b32*a22^2*c11*b21-c13*c32*a21*a11*b22^2+c13*c32*b12*a21^2*b22+c13*c32*a12*b21^2*a22-a23*a31*c12*c11*b22^2+a23*a31*c22*c21*b12^2-a23*a31*b12*b11*c22^2-a23*b31*a11*b12*c22^2+2*a23*b31*a12*b11*c22^2+a23*b31*a22*b21*c12^2-a23*c31*a11*c12*b22^2+2*a23*c31*a12*c11*b22^2+a23*c31*a22*c21*b12^2-2*a23*c31*a21*b12^2*c22-a23*b32*b22*c11^2*a22-a23*b32*b11*a11*c22^2-a23*c32*c22*b11^2*a22+2*b23*a31*a11*b12*c22^2-b23*a31*a12*b11*c22^2-b23*b31*a12*a11*c22^2+b23*b31*c22*c21*a12^2-b23*b31*c12*c11*a22^2+b23*b31*a22*a21*c12^2+b23*c31*b22*c21*a12^2-2*b23*c31*b21*a12^2*c22+2*b23*c31*b12*c11*a22^2-b23*c32*c22*a11^2*b22+c23*b31*b21*a12^2*c22-c23*b31*b12*c11*a22^2-c23*c31*a12*a11*b22^2-c23*a32*c11*a11*b22^2-c23*a32*c22*b11^2*a22-c23*b32*c11*b11*a22^2-c23*b32*c22*a11^2*b22+2*a33*b12*b21*a11*c22^2+2*a33*c12*b22^2*a11*c21-a33*a12*c21*c11*b22^2-a33*c12*a21*c11*b22^2+a33*b22*a21*b21*c12^2-a33*b12*a21*b11*c22^2+a33*b12*b22*c21^2*a12+a33*c22*a21*c21*b12^2-b33*b12*a21*a11*c22^2+2*b33*c12*a22^2*b11*c21+b33*c12*c22*a21^2*b12-b33*c12*a22^2*c11*b21+b33*a22*a21*b21*c12^2+2*c33*a12*a21*c11*b22^2+2*c33*b12*a22^2*c11*b21+c33*b12*b22*a21^2*c12+c33*a22*a21*c21*b12^2-c33*a12*b22^2*a11*c21-c33*c12*a21*a11*b22^2+2*a13*a31*c21*c12*b22^2+2*a13*a31*b21*b12*c22^2-a13*b31*a21*b12*c22^2-a13*b31*a12*c22^2*b21-a13*c31*a12*b22^2*c21-a13*a32*b21*b11*c22^2-a13*a32*c21*c11*b22^2+a13*a32*c12*b21^2*c22+2*a13*b32*b21*a11*c22^2-a13*b32*a21*b11*c22^2-2*a13*a31*b22*c22*b21*c12+b13*a31*c22*a21*c12*b22+b13*a31*c22*a22*b21*c12+b13*a31*c22*a22*c21*b12-2*b13*a31*a22*c21*c12*b22+b13*a31*a12*c21*c22*b22-b33*c12*a22*a21*c21*b12+a13*b32*c22*a22*b11*c21+2*a13*b32*c22*a21*c21*b12+a13*b32*b22*c22*c11*a21+a13*b32*b22*c21*c11*a22-a13*b32*b22*c21*a21*c12+2*a13*b32*a22*c21*b21*c12-a13*b32*b21*c22*a21*c12-2*a13*c32*c22*b22*a11*b21+a13*c32*c22*b22*b11*a21+a13*c32*c22*b21*b11*a22-a13*c32*c22*b21*a21*b12+a13*c32*b22*a22*c11*b21+2*a13*c32*b22*a21*b21*c12-a13*c32*b22*b21*c21*a12-2*a13*c32*a22*b22*b11*c21+2*a13*c32*a22*b21*c21*b12-a13*c32*c21*b22*a21*b12-a13*a32*b12*c21*b21*c22-a13*a32*c12*c21*b21*b22+a13*a32*b22*c22*c11*b21+a13*a32*c22*b22*b11*c21+a13*c31*a12*b21*b22*c22-2*a13*c31*a22*b21*b12*c22+a13*c31*b22*a22*b21*c12+a13*b31*a12*c21*c22*b22+a13*b31*c22*a22*c21*b12+a13*b31*c22*a22*b21*c12+b33*a22*a12*c21*c11*b22-b33*c12*c22*a21*b21*a12+b33*c12*b22*a22*c11*a21+2*b33*c12*b22*a21*c21*a12+2*c33*b12*c22*a21*b21*a12-c33*b12*a22*a21*b21*c12+c33*a12*c22*b22*a11*b21-b23*c32*b22*a12*a11*c21+b23*a31*c22*b11*c12*a22+2*b23*a31*c22*a12*b21*c12+b23*a31*c22*a12*c11*b22+2*b23*a31*a22*c12*c21*b12-b23*a31*c12*a21*b12*c22+b23*b31*c22*a11*c12*a22-b23*b31*c22*a12*a21*c12+b23*b31*a22*c11*a12*c22-b23*b31*a22*c12*c21*a12-b23*c31*b22*a12*a21*c12+b23*c31*b22*a12*a11*c22-b23*c31*a22*b12*a21*c12-2*b23*c31*a22*a11*b12*c22+2*b23*c31*b12*a21*a12*c22+2*b23*c31*a12*a22*b21*c12+2*b23*a32*c12*b21*a11*c22-b23*a32*c12*a21*b11*c22-b23*a32*c12*b22*a11*c21-b23*a32*c12*a22*b11*c21-b23*a32*b12*c22*a11*c21+2*b23*a32*b12*c22*c11*a21-b23*a32*b12*c21*c11*a22+2*b23*a32*a12*c22*b11*c21-4*b23*a32*a12*c22*c11*b21+2*b23*a32*a12*c21*c11*b22-b23*a32*b22*c12*c11*a21+2*b23*a32*a22*c12*c11*b21-b23*b32*c22*a12*a11*c21+2*b23*b32*c22*a12*c11*a21-b23*b32*a22*c12*c11*a21+2*b23*b32*a22*c12*a11*c21-b23*b32*c12*a21*a11*c22-b23*b32*a12*c21*c11*a22+b23*a32*c11*b22*a11*c22+b23*a32*c11*a22*b11*c22-2*b23*b32*c22*a11*c11*a22+b23*c32*c11*a22*a11*b22+c23*a31*b22*b12*c11*a22+2*c23*a31*b22*a12*c21*b12+c23*a31*a22*b12*b11*c22-c23*a31*a12*b21*b12*c22-2*c23*b31*b22*a11*c12*a22+2*c23*b31*b22*a12*a21*c12-c23*b31*a22*b12*a21*c12+c23*b31*a22*a11*b12*c22+2*c23*b31*a22*a12*c21*b12-2*c23*b31*a22*a12*b11*c22+c23*b31*a22*a12*c11*b22+c23*c31*b22*a11*b12*a22-c23*c31*b22*a12*a21*b12-c23*a32*c12*b21*b11*a22+2*c23*a32*b12*b22*a11*c21-c23*a32*b12*a21*c11*b22-c23*a32*b12*b21*a11*c22-c23*a32*b12*a22*c11*b21-4*c23*a32*a12*b22*b11*c21+2*c23*a32*a12*b22*c11*b21-c23*a32*c22*b12*b11*a21+2*c23*a32*a22*b12*b11*c21+2*c23*b32*c12*a22*a11*b21-c23*b32*c12*a22*b11*a21-c23*b32*c12*a21*a11*b22+2*c23*b32*b12*a22*c11*a21+2*c23*b32*b12*a21*a11*c22+2*c23*b32*a12*a22*b11*c21-c23*b32*a12*a21*b11*c22+2*c23*b32*b22*a12*a11*c21-c23*c32*b22*a12*a11*b21+2*c23*c32*b22*a12*b11*a21+2*c23*c32*a22*b12*a11*b21-c23*c32*b12*a21*a11*b22-c23*c32*a12*b21*b11*a22+c23*a32*c11*b22*b11*a22+c23*a32*b11*b22*a11*c22-2*c23*c32*b22*a11*b11*a22+a33*c22*b12*a21*c11*b22-2*a33*c22*b12*a22*c11*b21+a33*c12*b22*a22*c11*b21+2*a33*c12*a22*b21*c21*b12+a33*b12*c22*a22*b11*c21-a33*b12*c22*b21*c21*a12-a33*b12*b22*c21*a21*c12+b33*c22*c12*a22*a11*b21+b33*c22*c12*a21*a11*b22+b33*c22*b12*a22*a11*c21-2*b33*c22*a12*a22*b11*c21+b33*c22*a12*a22*c11*b21-2*b33*a22*c12*b22*a11*c21+b33*a22*b12*c22*c11*a21+b33*a12*c22*b22*a11*c21-b33*a12*a22*c21*b21*c12+c33*b22*c12*a22*a11*b21+c33*b22*b12*a22*a11*c21+c33*b22*a12*a22*b11*c21-2*c33*b22*a12*a22*c11*b21-2*c33*b22*a12*a21*b11*c22-2*c33*a22*b12*a21*c11*b22-2*c33*a22*b12*b21*a11*c22-2*b13*b31*c22*a22*c21*a12+b13*c31*a22*a21*c12*b22+b13*c31*b12*a21*a22*c22+b13*a32*c22*b22*a11*c21-b13*a32*c22*a21*c21*b12+2*b13*a32*c22*b21*c21*a12-2*b13*a32*b22*c22*c11*a21+b13*a32*b22*c21*c11*a22+b13*a32*a22*c22*c11*b21-b13*a32*b21*c22*a21*c12+b13*b32*c22*a22*a11*c21-b13*b32*c12*c21*a21*a22-b13*b32*a12*c21*a21*c22+b13*c32*c22*a22*a11*b21-2*b13*c32*c22*a22*b11*a21+b13*c32*c22*a21*a11*b22-b13*c32*c22*a21*b21*a12-2*b13*c32*b22*a22*a11*c21+2*b13*c32*a22*a21*b21*c12-b13*c32*a22*a21*c21*b12-b13*c32*c21*a22*b21*a12+c13*a31*b22*a22*b21*c12+c13*a31*b22*a21*b12*c22+c13*a31*b22*a22*c21*b12-2*c13*a31*a22*b21*b12*c22-2*c13*b31*b22*a21*a12*c22+c13*b31*a22*b21*a12*c22+c13*b31*b12*a21*a22*c22-2*c13*c31*a22*b22*a21*b12-2*c13*a32*c22*b22*b11*a21+c13*a32*c22*b21*b11*a22+2*c13*a32*c22*b21*a21*b12-2*c13*a32*b22*a22*c11*b21-c13*a32*b22*a21*b21*c12+2*c13*a32*b22*b21*c21*a12+c13*a32*a22*b22*b11*c21-c13*a32*a22*b21*c21*b12-2*c13*b32*c22*a22*a11*b21+c13*b32*c22*a22*b11*a21+c13*b32*c22*a21*a11*b22+2*c13*b32*c22*a21*b21*a12+c13*b32*b22*a22*a11*c21-c13*b32*a22*a21*b21*c12+c13*c32*b22*a22*a11*b21+c13*c32*a22*b22*b11*a21-c13*c32*b12*b21*a21*a22-c13*c32*a12*b21*a21*b22-2*a23*c31*b22*b12*c11*a22-a23*c31*b22*a12*c21*b12-2*a23*c31*b22*a12*b11*c22-a23*c31*a22*b12*b21*c12+2*a23*c31*b12*a21*c12*b22-a23*c31*b22*a12*b21*c12+2*a23*b31*a12*c21*c12*b22+2*a23*b31*c12*a21*b12*c22-a23*b31*a22*c12*c21*b12+a23*b31*a22*c12*c11*b22-a23*b31*c22*a12*c21*b12-a23*b31*c22*a12*b21*c12-2*a23*b31*c22*b11*c12*a22+a23*b31*c22*a11*c12*b22-a23*a31*b22*c12*c21*b12-a23*a31*c22*b12*b21*c12+2*a23*a32*c22*b12*c11*b21-a23*a32*c12*b21*b11*c22-a23*a32*b12*c21*c11*b22-a23*b32*c12*b21*a11*c22+2*a23*b32*c12*a21*b11*c22-a23*b32*c12*b22*a11*c21-a23*b32*c12*a22*b11*c21+2*a23*b32*b12*c22*a11*c21-4*a23*b32*b12*c22*c11*a21+2*a23*c32*c12*b22*a11*b21-4*a23*c32*c12*b22*b11*a21+2*a23*c32*c12*b21*b11*a22-a23*c32*b12*b22*a11*c21-a23*c32*b12*b21*a11*c22-a23*c32*b12*a22*c11*b21+2*a23*c32*a12*b22*b11*c21-a23*c32*a12*b21*b11*c22-2*a23*a32*c22*b11*c11*b22+a23*b32*c11*b22*a11*c22+a23*b32*c11*a22*b11*c22+a23*c32*c11*b22*b11*a22-4*b23*c32*c12*a22*a11*b21+2*b23*c32*c12*a21*a11*b22+2*b23*c32*b12*a22*a11*c21-b23*c32*b12*a22*c11*a21-b23*c32*b12*a21*a11*c22-b23*c32*a12*a22*b11*c21+2*b23*c32*a12*a22*c11*b21-b23*c32*a12*a21*b11*c22-b23*c32*a12*a21*c11*b22+2*b23*c32*c22*a12*a11*b21-c33*a12*b22*a21*b21*c12-c33*a12*a22*b21*c21*b12,-a33*c33*b21*a21*b11*c22-2*a23*b23*a31*c32*b11*c21+b23*c23*a31*b32*c11*a21+a23*b23*a31*c31*b21*c12-c23*b33*a32*b11*c21*a21-2*a23*b23*c31*a32*c11*b21-a13*c33*a31*c21*b21*b22+2*b23*c33*a31*a21*b21*c12-2*b13*a23*b32*c21^2*a31-2*c23*b33*b31*a21*a11*c22-2*c13*b23*a31*b31*c21*a22-a23*c33*b32*c11*a21*b21-2*c13*a23*a31*b31*c21*b22+b23*c23*b31*a21*a11*c32-2*b23*a33*c31*a21*b11*c22-b23*a33*c32*c21*b21*a11+a23*c23*b31*b32*a11*c21-b13*c33*c31*b21*a21*a22+c23*b33*b31*a21^2*c12-b13*b23*c21*c22*a31^2-a23*b23*c31^2*b21*a12+2*b13*b33*a31*c21*a21*c22-b13*b23*a32*c21*a21*c31+a13*a23*c32*b21^2*c31+b13*a23*b31*c31*c22*a21-2*b23*a33*a31*c21*c11*b22-c23^2*b31*a21*a11*b32+c13*a23*a32*b21^2*c31-2*b23*a33*c31*b22*a11*c21-b23^2*a31*c31*c21*a12+a23*b33*b31*c22*c11*a21+2*a13*b23*a32*c21*b21*c31-b23*a33*c31*a21*c21*b12-2*b23*c33*a31*a21*c11*b22+a23*b33*a31*c22*b11*c21+b23*b33*a32*c21^2*a11+a23*b23*c31*c32*b11*a21+b23*c33*c31*a22*b11*a21+2*b13*c23*a31^2*c22*b21+2*a23*b33*b32*c11*a21*c21+2*b13*a23*c31^2*b21*a22-2*a13*c23*b31*c31*b22*a21-b33*c33*b11*c21*a21*a22-a23*c33*b32*b11*c21*a21+2*c13*a23*b32*c21*b21*a31-2*b23*a33*b31*c22*c11*a21+a13*c23*a31*b21*b22*c31+a23*a33*b32*b11*c21^2+a33*b33*a11*c21^2*b22-2*a23*c23*a31*c31*b21*b12+b23*b33*c31*a21*a11*c22+a23*b23*c31*c32*a11*b21+b23*c33*b32*c11*a21^2+b23*a33*a31*c22*b11*c21-2*b13*c23*b32*a21^2*c31+a23*c33*b31*b21*a11*c22+a13*c23*c32*b21^2*a31-2*c23*a33*a32*c11*b21^2+2*b23*c33*c32*a21*a11*b21-a13*b33*a31*c21*b21*c22-b13*c33*b31*c21*a21*a22+c13*b23*b32*a21^2*c31-c23^2*a31*b21*b11*a32+c23*c33*a32*b21^2*a11+b23*a33*b31*c22*a11*c21+c23*c33*b31*a22*a11*b21+b23*c33*b31*a21*a11*c22+c23*a33*c32*b21^2*a11-2*b23*c33*a31*a22*b11*c21+4*a23*c33*b31*a22*b11*c21-b23*c23*a31^2*c21*b12-b33*c33*a21*b22*a11*c21-c13*a33*b31*b21*a21*c22+c23*a33*a31*b22*b11*c21+c13*c23*a32*b21^2*a31-2*a23*c23*b31*a32*b11*c21+a13*a23*b31*c31*c21*b22-2*c13*c33*a31*b21^2*a22+b23*c23*c31*a32*a11*b21-a23^2*b31*c31*c21*b12-c13*b23*b32*c21*a21*a31-2*b13*b33*c31*a21^2*c22+b23*c23*a31*b31*a21*c12+a23*c23*b31*a32*c11*b21-2*b23*b33*c31*a22*c11*a21+2*a23^2*b31*c32*b11*c21-c23^2*a31*b31*a21*b12-a23^2*b31*c32*c11*b21-a23^2*c31*b32*b11*c21-a23*b23*c31^2*a21*b12+a13*c33*c31*b21^2*a22-c23*c33*a32*b11*a21*b21-a13*a23*b21*b22*c31^2+a23*c33*b31*a21*c11*b22-2*a23*a33*c31*b22*c11*b21+2*a13*c23*b32*b21*a21*c31+2*c13*c33*b31*b21*a21*a22+b33^2*a21*c21*c11*a22-b13*c33*a31*c21*a21*b22-b23^2*a31*c31*a21*c12-c13*a23*b32*c21*a21*b31+b13*b23*a32*c21^2*a31-a33*c33*a11*c21*b21*b22-2*b13*c23*a31*c31*b21*a22-b33*c33*a21*a22*c11*b21+c13*a23*a31*b21*b22*c31+b23*c33*a31*a22*c11*b21-a13*c23*b31^2*c21*a22-b13*a33*c31*c21*a21*b22-a13*c23*b32*c21*b21*a31+2*b13*c33*a31*c21*b21*a22+b23*c23*a31*c31*a21*b12+a23*c23*a31*b21*b11*c32+b23*c23*b31*a32*a11*c21-2*b13*a23*b31*c31*c21*a22+2*b13*c23*b32*c21*a21*a31+a23*c33*a31*b22*c11*b21+c13*a33*c31*b21^2*a22+c13*b33*b31*a21^2*c22+2*c13*c33*a31*b21*a21*b22+2*b13*c23*a32*b21*a21*c31+b13*a23*a32*c21^2*b31+a33*c33*a22*c11*b21^2+b23*c23*a31*b31*c21*a12+2*c23*b33*c31*a21*b21*a12-2*a23*c33*b31*a22*c11*b21+a23*b33*a32*b11*c21^2+a23*c33*c31*b21^2*a12+b13*a23*a31*c21*c22*b31+2*a13*c23*b31^2*c22*a21-2*a23*c33*b31*b22*a11*c21-b13*a33*a31*c21*b21*c22+a23*b23*b31*c31*a21*c12+b33^2*c21*a21*a11*c22-2*b23*a33*c31*a22*c11*b21-2*c23*a33*a31*b21*b11*c22+2*c13*b23*c32*b21*a21*a31-c23*b33*a32*c21*b21*a11-a33*c33*b21*a21*c11*b22+2*c23*a33*c31*b21*a21*b12+b23*c23*a31*a32*c11*b21-a23*c23*b31^2*a21*c12-2*a23*b33*b32*c21^2*a11-2*a23*b33*a31*c21^2*b12-a13*b23*c31^2*b21*a22+2*b23^2*a31*c32*a11*c21-b23^2*a31*c32*c11*a21+b13*c33*c31*a21^2*b22+2*c23*a33*a32*b21*b11*c21+b23*c33*c31*a21^2*b12+a23*b23*a31*c31*c21*b12-2*a23*c33*b31*a21*b11*c22-b23*a33*a31*c21*b21*c12+a23*a33*b31*c21*c11*b22+b13*b23*c32*a21^2*c31-b13*c23*a31^2*c21*b22+b13*c23*c32*a21^2*b31+2*c23^2*b31*a32*b11*a21-c23^2*b31*a32*a11*b21+c23*a33*c31*b22*a11*b21-a23*b33*c31*a21*b21*c12-a33*b33*a11*c21*b21*c22-c23*a33*a31*b21*c21*b12+2*a23^2*c31*b32*c11*b21+a23^2*b31^2*c21*c12+a23^2*c31^2*b21*b12+b23^2*a31^2*c21*c12+b23^2*c31^2*a21*a12+c23^2*b31^2*a21*a12-a33^2*c22*c11*b21^2-a33^2*b22*b11*c21^2-b33^2*c22*c11*a21^2-b33^2*a22*a11*c21^2-c33^2*b22*b11*a21^2-c33^2*a22*a11*b21^2+c23^2*a31^2*b21*b12-c13*c23*b21*b22*a31^2-b13*a23*c31^2*b22*a21+a13*a23*b32*c21^2*b31-a13*a23*c21*c22*b31^2+2*a13*b23*c31^2*b22*a21-2*a13*b23*a32*c21^2*b31+a13*b23*b32*c21^2*a31-2*a13*c23*a32*b21^2*c31-2*a13*a33*b31*c21^2*b22-2*a13*a33*c31*b21^2*c22+a13*b33*a31*c21^2*b22+a13*b33*b31*c21^2*a22+a13*c33*a31*b21^2*c22-b13*b23*a21*a22*c31^2+b13*a33*a31*c21^2*b22+b13*a33*b31*c21^2*a22-2*b13*b33*a31*c21^2*a22+b13*c33*b31*a21^2*c22-c13*a23*b31^2*c22*a21-2*c13*a23*c32*b21^2*a31+2*c13*a23*b31^2*c21*a22+2*c13*b23*a31^2*c21*b22-c13*b23*a31^2*c22*b21-2*c13*b23*c32*a21^2*b31-c13*c23*a21*a22*b31^2+c13*c23*b32*a21^2*b31+c13*a33*a31*b21^2*c22+c13*b33*c31*a21^2*b22-2*c13*c33*b31*a21^2*b22-a23^2*b31*c31*b21*c12+a13*a23*b31*c31*c22*b21-a13*a23*c32*c21*b21*b31-a13*a23*b32*c21*b21*c31+a13*b23*a31*c21*c22*b31+a13*b23*a31*c31*c22*b21-2*a13*b23*a31*c31*c21*b22-2*a13*b23*b31*c31*c22*a21+a13*b23*b31*c31*c21*a22-a13*b23*b32*c21*a21*c31-a13*b23*c32*c21*b21*a31+2*a13*b23*c32*c21*a21*b31-a13*b23*c32*b21*a21*c31-2*a13*c23*a31*b31*c22*b21+a13*c23*a31*b31*c21*b22+a13*c23*b31*c31*b21*a22+2*a13*c23*a32*c21*b21*b31-a13*c23*b32*c21*a21*b31-a13*c23*c32*b21*a21*b31+2*a13*a33*b31*c21*b21*c22+2*a13*a33*c31*c21*b21*b22-a13*b33*b31*c21*a21*c22+2*a13*b33*c31*b21*a21*c22-a13*b33*c31*c21*a21*b22-a13*b33*c31*c21*b21*a22-a13*c33*b31*b21*a21*c22+2*a13*c33*b31*c21*a21*b22-a13*c33*b31*c21*b21*a22-a13*c33*c31*b21*a21*b22-2*b13*a23*a31*c31*c22*b21+b13*a23*a31*c31*c21*b22-b13*a23*a32*c21*b21*c31+2*b13*a23*b32*c21*a21*c31+2*b13*a23*c32*c21*b21*a31-b13*a23*c32*c21*a21*b31-b13*a23*c32*b21*a21*c31+b13*b23*a31*c31*c22*a21-b13*b23*c32*c21*a21*a31-2*b13*c23*a31*b31*c22*a21+b13*c23*a31*b31*c21*a22+b13*c23*a31*c31*b22*a21+b13*c23*b31*a21*a22*c31-b13*c23*a32*c21*b21*a31-b13*c23*a32*c21*a21*b31-b13*c23*c32*b21*a21*a31-b13*a33*b31*c21*a21*c22+2*b13*a33*c31*b21*a21*c22-b13*a33*c31*c21*b21*a22+2*b13*b33*c31*c21*a21*a22-b13*c33*a31*b21*a21*c22+b13*b23*a31*c31*c21*a22+c13*a23*a31*b31*c22*b21-2*c13*a23*b31*c31*b21*a22+c13*a23*b31*c31*b22*a21-c13*a23*a32*c21*b21*b31-c13*a23*b32*b21*a21*c31+2*c13*a23*c32*b21*a21*b31+c13*b23*a31*b31*c22*a21+c13*b23*a31*c31*b21*a22-2*c13*b23*a31*c31*b22*a21+c13*b23*b31*a21*a22*c31-c13*b23*a32*c21*b21*a31+2*c13*b23*a32*c21*a21*b31-c13*b23*a32*b21*a21*c31+c13*c23*a31*b31*b22*a21-c13*c23*b32*b21*a21*a31-c13*c23*a32*b21*a21*b31-c13*a33*a31*c21*b21*b22+2*c13*a33*b31*c21*a21*b22-c13*a33*b31*c21*b21*a22-c13*a33*c31*b21*a21*b22-c13*b33*a31*b21*a21*c22-c13*b33*a31*c21*a21*b22+2*c13*b33*a31*c21*b21*a22-c13*b33*b31*c21*a21*a22-c13*b33*c31*b21*a21*a22+c13*c23*a31*b31*b21*a22-2*a23*c23*b31*c32*b11*a21+a23*c23*c31*b21*b11*a32+a23*c23*c31*b32*b11*a21+a23*a33*b31*c22*c11*b21+a23*a33*c31*b22*b11*c21+a23*a33*c31*b21*b11*c22-a23*a33*b31*c21*b21*c12-a23*a33*c31*b21*c21*b12-a23*a33*b32*c21*c11*b21-a23*a33*c32*b21*b11*c21+4*a23*b33*c31*a22*c11*b21+a23*b33*c31*a21*b11*c22-2*a23*b33*c31*a21*c11*b22-2*a23*b23*a31*b31*c21*c12+a23*b23*a31*c21*c11*b32+a23*b23*b31*c31*c21*a12+a23*b23*b31*c21*c11*a32+a23*b23*b31*c32*c11*a21+a23*b23*c31*a32*b11*c21-2*a23*b23*c31*b32*c11*a21+a23*c23*a31*b31*b21*c12+a23*c23*a31*b31*c21*b12-2*a23*c23*a31*b32*c11*b21+a23*c23*b31*c31*a21*b12+a23*c23*b31*c31*b21*a12-a23*b33*a32*c21*c11*b21+2*a23*b33*c32*c21*b21*a11-a23*b33*c32*c11*a21*b21-a23*b33*c32*b11*c21*a21-2*a23*b33*c31*a22*b11*c21+a23*b33*a31*c21*c11*b22-2*a23*b33*a31*c22*c11*b21+2*a23*b33*a31*c21*b21*c12-a23*b33*b31*c21*a21*c12+2*a23*b33*c31*a21*c21*b12-a23*b33*c31*b21*c21*a12-2*a23*c33*a31*b22*b11*c21+a23*c33*a31*b21*b11*c22-a23*c33*a32*b21*b11*c21+2*a23*c33*b32*c21*b21*a11+2*a23*c33*c32*b11*a21*b21+2*a23*c33*a31*b21*c21*b12+2*a23*c33*b31*a21*b21*c12-a23*c33*b31*a21*c21*b12-a23*c33*b31*b21*c21*a12-a23*c33*c31*b21*a21*b12+a23*b23*a31*c32*c11*b21-2*a23*b23*b31*c32*a11*c21+a23*b23*c31*b32*a11*c21+a23*c23*a31*b32*b11*c21+a23*c23*b31*b32*c11*a21+a23*c23*b31*c32*a11*b21-2*a23*c23*c31*b32*a11*b21-2*a23*a33*b31*c22*b11*c21+a23*b33*c31*b22*a11*c21-2*a23*b33*c31*b21*a11*c22-2*a23*b33*b31*c21*c11*a22+a23*b33*b31*c22*a11*c21+a23*c33*c31*b22*a11*b21+a23*c33*c31*b22*b11*a21-2*a23*c33*c31*b21*b11*a22+4*b23*c33*a31*b22*a11*c21-2*b23*c33*a31*b21*a11*c22-2*b23*c33*b31*a22*a11*c21-b23*c33*a32*c21*b21*a11+2*b23*c33*a32*b11*c21*a21-b23*c33*a32*c11*a21*b21-b23*c33*b32*a21*a11*c21-b23*c33*a31*a21*c21*b12-b23*c33*a31*b21*c21*a12+2*b23*c33*b31*a21*c21*a12-b23*c33*c31*a21*b21*a12+b23*c23*a31*c31*b21*a12-2*b23*c23*a31*c32*a11*b21-2*b23*c23*b31*c31*a21*a12-2*b23*c23*b31*a32*c11*a21+b23*c23*c31*a21*a11*b32+4*b23*a33*c31*a21*c11*b22+b23*a33*c31*b21*a11*c22+2*b23*a33*a32*c21*c11*b21-b23*a33*b32*c11*a21*c21-b23*a33*c32*c11*a21*b21+2*b23*a33*c32*b11*c21*a21+b23*a33*b31*c21*c11*a22+2*b23*a33*b31*c21*a21*c12-b23*a33*c31*a21*b21*c12+2*b23*a33*c31*b21*c21*a12+b23*b33*a31*c22*c11*a21+b23*b33*a31*c21*c11*a22+b23*b33*c31*a22*a11*c21-b23*b33*a32*c11*a21*c21-b23*b33*a31*c21*a21*c12-b23*b33*c31*a21*c21*a12-b23*b33*c32*a21*a11*c21+b23*c23*a31*a32*b11*c21-2*b23*c23*a31*b32*a11*c21+b23*c23*a31*c32*b11*a21-2*b23*c23*c31*a32*b11*a21+b23*a33*c31*a22*b11*c21+b23*a33*a31*c22*c11*b21-2*b23*b33*a31*c22*a11*c21+b23*c33*a31*a21*b11*c22+b23*c33*b31*a22*c11*a21+b23*c33*c31*a22*a11*b21-2*b23*c33*c31*a21*a11*b22-2*c23*a33*b31*a22*b11*c21+4*c23*a33*b31*a21*b11*c22+c23*a33*b31*b22*a11*c21-2*c23*a33*b31*b21*a11*c22-2*c23*a33*c31*b22*b11*a21+c23*a33*c31*b21*b11*a22-c23*a33*b32*c21*b21*a11-c23*a33*b32*b11*c21*a21+2*c23*a33*b32*c11*a21*b21-c23*a33*c32*b11*a21*b21-c23*a33*b31*a21*b21*c12-c23*a33*b31*a21*c21*b12+2*c23*a33*b31*b21*c21*a12+c23*b33*a31*a22*b11*c21-2*c23*b33*a31*a21*b11*c22-2*c23*b33*a31*b22*a11*c21+4*c23*b33*a31*b21*a11*c22-2*c23*b33*c31*a22*a11*b21+c23*b33*c31*a21*a11*b22-a23*c23*b31^2*c21*a12+a23*a33*b31*c21^2*b12+a23*a33*c31*b21^2*c12+a23*a33*c32*c11*b21^2+a23*b33*b31*c21^2*a12+a23*c33*a32*c11*b21^2-2*a23*c33*c32*b21^2*a11-2*a23*c33*a31*b21^2*c12-a23^2*b31*c21*c11*b32-a23^2*c31*b21*b11*c32-c23^2*a31*b31*b21*a12+2*c23^2*a31*b32*a11*b21-c23^2*a31*b32*b11*a21+c23*a33*a31*b21^2*c12-2*c23*a33*c31*b21^2*a12-2*c23*b33*b32*c11*a21^2+c23*b33*c32*a21^2*b11-2*c23*b33*c31*a21^2*b12+c23*c33*b32*a21^2*b11+c23*c33*a31*b21^2*a12+c23*c33*b31*a21^2*b12+a33*b33*a22*b11*c21^2+a33*c33*a11*b21^2*c22+a33^2*c21*b21*b11*c22+a33^2*b21*c21*c11*b22-b23*c23*a31^2*b21*c12-2*b23*a33*a32*b11*c21^2+b23*a33*b32*c21^2*a11+b23*a33*a31*c21^2*b12-2*b23*a33*b31*c21^2*a12+b23*b33*a31*c21^2*a12+b23*b33*c31*a21^2*c12+b23*b33*c32*c11*a21^2-2*b23*c33*c32*a21^2*b11-2*b23*c33*b31*a21^2*c12-b23^2*c31*a32*a11*c21+2*b23^2*c31*a32*c11*a21-b23^2*a31*c21*c11*a32-b23^2*c31*a21*a11*c32+b33*c33*a21^2*c11*b22+b33*c33*b11*a21^2*c22+c33^2*b21*a21*a11*b22+c33^2*a21*b21*b11*a22+2*c23*b33*a32*c11*a21*b21+2*c23*b33*b32*a21*a11*c21-c23*b33*c32*a21*a11*b21-c23*b33*a31*a21*b21*c12+2*c23*b33*a31*a21*c21*b12-c23*b33*a31*b21*c21*a12-c23*b33*b31*a21*c21*a12+c23*c33*a31*b22*b11*a21+c23*c33*a31*b21*b11*a22+c23*c33*b31*a21*a11*b22-c23*c33*b32*a21*a11*b21-c23*c33*a31*b21*a21*b12-c23*c33*b31*a21*b21*a12-2*c23*c33*a31*b22*a11*b21-2*c23*c33*b31*a22*b11*a21+c23*a33*a31*b22*c11*b21+c23*a33*b31*a22*c11*b21-2*c23*a33*b31*a21*c11*b22-2*c23*b33*a31*a22*c11*b21+c23*b33*a31*a21*c11*b22+c23*b33*b31*a22*a11*c21+c23*b33*b31*a22*c11*a21+c23*b33*c31*a22*b11*a21-a33*b33*c21*a22*c11*b21-a33*b33*c21*a21*b11*c22-a33*b33*c21*a21*c11*b22+2*a33*b33*a21*c22*c11*b21-a33*c33*b21*a22*b11*c21+2*a33*c33*a21*b22*b11*c21+2*b33*c33*b21*a22*a11*c21-b33*c33*b21*a21*a11*c22,c23*a33*c33*b32*b21*a12-b13*a23*b33*a32*c21*c32-c13*b23*a33*a32*c21*b32-2*a33*c23*b33*c31*b12*a22-a13*c23*a33*b32*b21*c32+2*b13*c33^2*a21*a22*b32-b23*a33^2*c31*b12*c22-a23*b23*c33*a31*b12*c32+2*a23*c33^2*a32*b22*b11+2*b13*b23*a33*c22*c32*a31-c13*b23*c33*a22*a32*b31-2*a13*a33*b33*c21*c22*b32-c23*a33^2*b32*c21*b12+b13*c23*b33*c21*a32^2+b13*a33*c33*c32*b22*a21-c13*b23*b33*a32*a21*c32+a33*c13*b33*c22*a22*b31-c23*a33^2*b31*b12*c22+2*b13*c23*c33*a31*b22*a32-a13*b33^2*c32*c22*a21+a13*b23*b33*a21*c32^2-2*c23*a33*b33*c32*a11*b22+a33*b23*b33*c31*c12*a22-b13*c23*b33*a22*a32*c31+c23*a33*b33*a32*b21*c12-b13*c23*a33*b31*c22*a32+c23^2*a33*b12*b32*a31-a13*b23*c33*b31*a22*c32+a23^2*c33*b12*b31*c32-b13*c23*a33*a32*b21*c32+c23^2*b33*a12*a31*b32+a23*a33*c33*b32*c21*b12-2*a33*a23*b33*c22*c12*b31-c23*a33^2*b31*c12*b22+2*a13*c23*a33*b31*c22*b32+b13*b33*c33*a32*c21*a22+c23*a33*c33*b32*b11*a22+b33*b23*c33*a31*c12*a22-2*c13*a33*c33*b21*b22*a32+2*a23*b23*b33*c31*a12*c32-b13*c23*c33*a32*a21*b32+b33*a23*c33*b31*c12*a22+b13*a33*c33*a32*c21*b22-2*b33*a13*c33*c22*b22*a31+b23*a33*c33*c32*b11*a22+2*a13*c23*b33*c31*b22*a32+b33*b23*c33*a31*a12*c22-2*a33*c23*c33*b22*b12*a31+c23*a33*b33*b32*c11*a22+2*b23*c33^2*b32*a22*a11-2*c13*c23*b33*b21*a32^2-a23*b33^2*c32*a11*c22+2*a13*b23*c33*a31*c22*b32+2*a23*c33^2*a32*b21*b12+a23*a33*b33*c32*b11*c22-a23*c23*b33*b31*c12*a32+c23*a33*c33*b32*a21*b12-2*b23*a33*c33*b32*a11*c22-b23*c23*a33*c31*b12*a32+a13*c23*a33*c21*b32^2+2*a23*c23*a33*b31*c12*b32+c13*a33*c33*b32*b21*a22-c13*a33^2*c22*b22*b31+2*a13*b23*c33*b31*c22*a32+a33*b13*c33*c22*b22*a31-a13*c23*a33*b31*b22*c32-2*a13*a23*c33*c21*b32^2+b23*b33*c33*a32*a21*c12+2*c13*c23*a33*b22*b32*a31+c13*b33*c33*a32*b21*a22+a33*b13*c33*b22*a22*c31+c23*a33*b33*b32*a21*c12-b13*c33^2*a32*b22*a21-a33*b13*b33*c22^2*a31+a23*a33*b33*c32*c11*b22+b23^2*c33*a32*a11*c32+b23*c23*c33*b11*a32^2+2*c13*c23*a33*b31*b22*a32-b13*c23*a33*a31*c22*b32+2*c13*a33^2*b21*b22*c32+a33*c23*b33*a31*c12*b22-2*a33*c13*b33*b22*a22*c31+2*a13*c23*c33*b31*a22*b32-b13*a23*c33*a31*b22*c32+b23*a33*c33*a32*c11*b22+2*b13*a23*b33*c31*a22*c32+a23*b33*c33*b32*c21*a12+a23*b33*c33*b32*a11*c22+b13*a33*b33*c32*c21*a22-2*a33*b13*c33*c22*a22*b31+a23^2*c33*b12*b32*c31+2*a23*b23*c33*a32*c11*b32-c13*b23*b33*a31*a22*c32+a33*c13*b33*c22*b22*a31+2*a23*b23*a33*c31*b12*c32-2*a33*b23*c33*b31*a12*c22+2*a23*b23*c33*a31*c12*b32-b13*a23*b33*c31*c22*a32-a33*a13*c33*b22^2*c31+b13*b33*c33*a32*c22*a21-a23*b23*b33*c12*c31*a32-b13*a23*a33*c22*c32*b31+c23*a33*b33*a32*c21*b12+b23*a33*b33*c32*c11*a22+a33*b23*c33*a31*c12*b22-b23*c23*a33*a32*b11*c32-c13*a23*b33*a32*c21*b32+b13*a33*b33*c32*c22*a21+2*b23*a33^2*c22*c12*b31-2*b33*b23*c33*a22*a12*c31-a13*c33^2*b32*b21*a22+b33*c23*c33*a31*a12*b22-2*b33*a23*c33*a31*c12*b22+a13*b33*c33*b32*c22*a21-2*b23*b33*c33*c32*a22*a11-2*a33*b23*b33*c22*c12*a31-b13*a23*a33*c31*c22*b32-b23*c23*c33*a12*a32*b31+2*c13*b23*b33*a31*c22*a32+a33*c23*c33*b31*b12*a22+b33*c23*c33*a31*b12*a22-c13*b23*c33*a31*a22*b32-b13*c23*c33*a22*a32*b31-2*c13*a33*b33*c32*b22*a21+a33*c13*c33*b22*a22*b31-b13*c23*a33*c31*b22*a32+a23*c23*a33*c11*b32^2-b23*c23*a33*a31*c12*b32+b23^2*a33*c12*c32*a31+b23^2*a33*c12*c31*a32+2*b23*c23*a33*b32*a11*c32-a23*c33^2*b32*a21*b12-b13*a23*c33*c31*b22*a32+2*a23*c23*b33*a32*b11*c32-a13*b33^2*c22*a22*c31-a13*c23*b33*c31*a22*b32+b23*a33*c33*a32*b21*c12-a23*c23*c33*a32*b11*b32+c23*a33*c33*b32*a11*b22-a13*b23*a33*c22*c32*b31-2*b13*a33*b33*c21*c22*a32-c23*a33^2*b32*b11*c22-b23*c23*a33*b31*c12*a32+2*b13*b23*a33*c31*c22*a32+b23*a33*c33*a32*c21*b12+a13*b33*c33*b32*c21*a22-a23*c23*b33*b32*a11*c32-b13*a23*c33*b32*a21*c32-b13*a33^2*c22*b22*c31+a23*a33*c33*b32*b21*c12+a33*b23*c33*c31*a12*b22-b23*a33^2*c31*c12*b22+2*a23*c23*b33*a31*b12*c32+2*b23*a33^2*b32*c21*c12+2*b23*a33^2*b32*c22*c11+a13*b23*a33*b21*c32^2+a13*c23*c33*a21*b32^2+a23*b33*c33*c32*b11*a22-b23*a33^2*c32*c21*b12-b23*c33^2*a32*b11*a22+a23*a33*c33*b32*c11*b22+c13*a33*c33*b32*b22*a21-a23*b23*a33*c12*c31*b32-a23^2*b33*b11*c32^2-a23^2*c33*c11*b32^2+a13*c33^2*b22^2*a31+b13*c33^2*a22^2*b31-c23^2*a33*a11*b32^2-c23^2*b33*b11*a32^2+b13*a33^2*c22^2*b31+c13*a33^2*b22^2*c31+a13*b33^2*c22^2*a31+c13*b33^2*a22^2*c31-b23^2*a33*a11*c32^2-b23^2*c33*c11*a32^2-2*b13*b23*c33*c21*a32^2+2*c23*a33^2*b22*b12*c31-a33*a13*b33*c22^2*b31-a33*c13*c33*b22^2*a31+c23^2*a33*b12*b31*a32+c23^2*a33*a32*b11*b32-2*c23^2*a33*b31*a12*b32-2*c23^2*b33*a31*b12*a32-c13*b33^2*a32*c22*a21-c13*b33^2*a32*c21*a22+2*c13*b33^2*a21*a22*c32+c13*a23*a33*c21*b32^2+c13*a23*c33*a21*b32^2+c13*b23*b33*c21*a32^2+c13*b23*c33*b21*a32^2-2*c13*c23*a33*a21*b32^2-c13*a33^2*b32*c22*b21-c13*a33^2*b32*c21*b22+b23^2*a33*a32*c11*c32-2*b23^2*a33*c31*a12*c32-2*b23^2*c33*a31*c12*a32+b23^2*c33*a12*a31*c32+b23^2*c33*a12*a32*c31+b23*c23*b33*c11*a32^2-b23*a33^2*c32*b11*c22-b23*a33^2*c32*c11*b22-b23*a33^2*c32*b21*c12-b23*c33^2*a32*a21*b12-b23*c33^2*a32*b21*a12-b23*c33^2*a32*a11*b22+2*b23*c33^2*b32*a21*a12+2*c23*b33^2*c32*a22*a11+2*c23*b33^2*a21*a12*c32-c23*b33^2*a32*a11*c22-c23*b33^2*a32*c11*a22-c23*b33^2*a32*a21*c12-c23*b33^2*a32*c21*a12+c23^2*b33*a12*a32*b31+c23^2*b33*a32*a11*b32-c23*a33^2*b32*c11*b22-c23*a33^2*b32*b21*c12+2*c23*a33^2*c32*b22*b11+2*c23*a33^2*c32*b21*b12-b23*c33^2*a31*a12*b22-b23*c33^2*a31*b12*a22+2*b23*c33^2*a22*a12*b31-a13*c33^2*b22*a22*b31-b13*c33^2*b22*a22*a31-a23*c33^2*b31*a12*b22-a23*c33^2*b31*b12*a22+2*a23*c33^2*b22*b12*a31-c13*b33^2*c22*a22*a31-b33*b13*c33*a22^2*c31-b33*c13*c33*a22^2*b31+2*a23*b33^2*c22*c12*a31-a23*b33^2*c31*a12*c22-a23*b33^2*c31*c12*a22-c23*b33^2*a31*a12*c22-c23*b33^2*a31*c12*a22+2*c23*b33^2*a22*a12*c31-2*a13*a23*b33*b21*c32^2+2*a13*b33^2*c21*c22*a32-a13*b33^2*c32*c21*a22+2*a13*c33^2*b21*b22*a32-a13*c33^2*b32*b22*a21+b13*a23*a33*b21*c32^2+b13*a23*b33*a21*c32^2-2*b13*b23*a33*a21*c32^2+b13*c23*c33*b21*a32^2+2*b13*a33^2*c21*c22*b32-b13*a33^2*c32*c22*b21-b13*a33^2*c32*c21*b22-b13*c33^2*a32*b21*a22-a23*c33^2*b32*b11*a22-a23*c33^2*b32*b21*a12-a23*c33^2*b32*a11*b22+a23*b23*a33*b11*c32^2+a23*b23*b33*a11*c32^2+a23*c23*c33*a11*b32^2+2*a23*b33^2*a32*c21*c12+2*a23*b33^2*a32*c22*c11-a23*b33^2*c32*c11*a22-a23*b33^2*c32*a21*c12-a23*b33^2*c32*c21*a12+a23^2*b33*c12*c32*b31+a23^2*b33*c12*c31*b32+a23^2*b33*b32*c11*c32-2*a23^2*b33*c31*b12*c32-2*a23^2*c33*b31*c12*b32+a23^2*c33*b32*b11*c32-2*c23*a33*b33*c32*b11*a22-2*c23*a33*b33*c32*a21*b12-2*c23*a33*b33*c32*b21*a12+c23*a33*b33*a32*b11*c22+c23*a33*b33*a32*c11*b22-2*c23*a33*c33*a32*b21*b12-2*c23*a33*c33*a32*b22*b11+c23*b33*c33*a32*b11*a22+c23*b33*c33*a32*a21*b12+c23*b33*c33*a32*b21*a12+c23*b33*c33*a32*a11*b22-2*c23*b33*c33*b32*a21*a12-2*c23*b33*c33*b32*a22*a11+a33*a13*b33*c22*b22*c31+a33*a13*c33*c22*b22*b31+a33*b13*b33*c22*a22*c31+a33*a23*b33*c31*b12*c22+a33*a23*b33*c31*c12*b22+a33*a23*c33*b31*b12*c22+a33*a23*c33*b31*c12*b22-2*a33*a23*c33*b22*b12*c31+a33*b23*b33*c31*a12*c22+a33*b23*c33*a31*b12*c22-2*a33*b23*c33*b31*c12*a22+a33*b23*c33*c31*b12*a22+a33*c23*c33*b31*a12*b22+a33*c23*b33*a31*b12*c22+a33*c23*b33*b31*a12*c22+a33*c23*b33*b31*c12*a22-2*a33*c23*b33*c31*a12*b22+c13*b33*c33*a32*b22*a21-2*c13*b33*c33*a21*a22*b32+2*c13*a23*a33*b31*c22*b32-c13*a23*a33*b31*b22*c32-c13*a23*a33*b22*b32*c31-c13*a23*a33*b32*b21*c32+2*c13*a23*b33*a32*b21*c32-c13*a23*b33*b32*a21*c32-c13*a23*b33*a31*c22*b32-a23*b23*a33*b32*c11*c32-a23*b23*a33*c12*c32*b31-a23*b23*b33*a32*c11*c32-a23*b23*b33*c12*c32*a31+2*a23*b23*c33*b31*c12*a32-a23*b23*c33*b31*a12*c32-a23*b23*c33*c31*b12*a32-a23*b23*c33*c31*a12*b32-a23*b23*c33*a32*b11*c32-a23*b23*c33*b32*a11*c32-a23*c23*a33*b12*b32*c31-a23*c23*a33*b32*b11*c32-a23*c23*a33*b12*b31*c32-a23*c23*b33*a31*c12*b32-a23*c23*b33*b31*a12*c32+2*a23*c23*b33*c31*b12*a32-a23*c23*b33*c31*a12*b32-a23*c23*b33*a32*c11*b32-a23*c23*c33*b12*b31*a32-a23*c23*c33*b12*b32*a31+2*a23*c23*c33*b31*a12*b32-2*a23*a33*b33*b32*c21*c12-2*a23*a33*b33*b32*c22*c11+a23*a33*b33*c32*b21*c12+a23*a33*b33*c32*c21*b12+a23*a33*c33*b32*b11*c22-2*a23*a33*c33*c32*b21*b12-2*a23*a33*c33*c32*b22*b11+a23*b33*c33*c32*b21*a12+a23*b33*c33*c32*a11*b22+a23*b33*c33*c32*a21*b12-2*a23*b33*c33*a32*b11*c22-2*a23*b33*c33*a32*c11*b22-2*a23*b33*c33*a32*b21*c12-2*a23*b33*c33*a32*c21*b12+a23*b33*c33*b32*c11*a22+a23*b33*c33*b32*a21*c12-b23*c23*a33*a32*c11*b32-b23*c23*a33*a31*b12*c32+2*b23*c23*a33*b31*a12*c32+2*b23*c23*a33*c31*a12*b32+2*b23*c23*b33*a31*c12*a32-b23*c23*b33*a12*a31*c32-b23*c23*b33*a12*a32*c31-b23*c23*b33*a32*a11*c32+2*b23*c23*c33*a31*b12*a32-a13*b23*c33*a31*b22*c32-a13*b23*c33*a32*b21*c32-a13*b23*c33*b32*a21*c32+2*a13*a23*c33*b31*b22*c32+2*a13*a23*c33*b32*b21*c32+2*a13*a23*c33*b22*b32*c31-4*a13*a23*c33*b31*c22*b32+2*a13*a23*b33*b32*c21*c32-4*a13*a23*b33*c31*b22*c32+2*a13*a23*b33*c31*c22*b32-a13*b23*b33*a32*c21*c32+2*a13*b23*c33*a32*c21*b32-a13*b23*b33*c31*c22*a32+2*a13*b23*b33*c31*a22*c32-a13*b23*c33*c31*b22*a32-a13*b23*c33*c31*a22*b32-a13*c23*a33*b22*b32*c31-a13*c23*b33*a32*c21*b32+2*a13*c23*b33*a32*b21*c32-a13*c23*b33*b32*a21*c32-a13*c23*b33*a31*c22*b32+2*a13*c23*b33*a31*b22*c32-a13*c23*b33*b31*c22*a32-a13*c23*b33*b31*a22*c32-a13*c23*c33*b22*b32*a31-a13*c23*c33*b31*b22*a32-a13*c23*c33*a32*b21*b32+a13*a33*b33*c32*c22*b21+a13*a33*b33*c32*c21*b22+a13*a33*c33*b32*c22*b21+a13*a33*c33*b32*c21*b22-2*a13*a33*c33*b21*b22*c32-2*a13*b33*c33*a32*c22*b21-2*a13*b33*c33*a32*c21*b22+a13*b33*c33*c32*b21*a22+a13*b33*c33*c32*b22*a21-a13*b23*a33*b32*c21*c32-a13*b23*b33*c22*c32*a31-a13*b23*a33*c31*c22*b32+2*a13*b23*a33*c31*b22*c32+2*a13*a23*b33*c22*c32*b31+2*b13*a23*c33*b31*c22*a32-b13*a23*c33*b31*a22*c32+2*b13*a23*a33*c31*b22*c32-b13*a23*a33*b32*c21*c32-b13*a23*b33*c22*c32*a31+2*b13*a23*c33*a32*c21*b32-b13*a23*c33*a32*b21*c32+2*b13*a23*c33*a31*c22*b32-b13*a23*c33*c31*a22*b32-4*b13*b23*a33*c31*a22*c32+2*b13*b23*a33*a32*c21*c32-4*b13*b23*c33*a31*c22*a32+2*b13*b23*c33*a31*a22*c32+2*b13*b23*c33*a22*a32*c31+2*b13*b23*c33*a32*a21*c32-b13*c23*a33*a32*c21*b32+2*b13*c23*a33*b32*a21*c32-b13*c23*a33*a31*b22*c32+b33*a13*c33*c22*a22*b31+b33*a13*c33*b22*a22*c31+b33*b13*c33*c22*a22*a31+b33*c13*c33*b22*a22*a31-2*b33*a23*c33*a31*b12*c22+b33*a23*c33*b31*a12*c22+b33*a23*c33*c31*a12*b22+b33*a23*c33*c31*b12*a22-2*b33*c23*c33*a22*a12*b31+c23*a33*b33*b32*c21*a12+c23*a33*b33*b32*a11*c22-b23*c23*c33*a32*a11*b32-b23*c23*c33*a12*a31*b32+b23*a33*c33*c32*b21*a12+b23*a33*c33*c32*a11*b22+b23*a33*c33*c32*a21*b12-2*b23*a33*b33*a32*c21*c12-2*b23*a33*b33*a32*c22*c11+b23*a33*b33*c32*a11*c22+b23*a33*b33*c32*a21*c12+b23*a33*b33*c32*c21*a12+b23*a33*c33*a32*b11*c22-2*b23*a33*c33*b32*c11*a22-2*b23*a33*c33*b32*a21*c12-2*b23*a33*c33*b32*c21*a12+b23*b33*c33*a32*c21*a12+b23*b33*c33*a32*a11*c22+b23*b33*c33*a32*c11*a22-2*b23*b33*c33*a21*a12*c32+2*c13*c23*b33*a31*a22*b32+2*c13*c23*b33*a22*a32*b31+2*c13*c23*b33*a32*a21*b32+c13*a33*b33*a32*c22*b21+c13*a33*b33*a32*c21*b22+c13*a33*b33*b32*c22*a21+c13*a33*b33*b32*c21*a22-2*c13*a33*b33*c32*b21*a22+2*b13*c23*a33*b31*a22*c32+2*b13*c23*a33*c31*a22*b32+2*b13*c23*b33*a31*c22*a32-b13*c23*b33*a31*a22*c32-b13*c23*b33*a32*a21*c32-b13*c23*c33*a31*a22*b32+b13*a33*c33*a32*c22*b21-2*b13*a33*c33*b32*c22*a21-2*b13*a33*c33*b32*c21*a22+b13*a33*c33*c32*b21*a22-2*b13*b33*c33*a21*a22*c32+2*c13*a23*b33*a31*b22*c32-c13*a23*b33*b31*c22*a32-c13*a23*b33*b31*a22*c32+2*c13*a23*b33*c31*b22*a32-c13*a23*b33*c31*a22*b32-c13*a23*c33*b22*b32*a31+2*c13*a23*c33*b31*a22*b32-c13*a23*c33*b31*b22*a32-c13*a23*c33*a32*b21*b32-c13*b23*a33*a32*b21*c32+2*c13*b23*a33*b32*a21*c32-c13*b23*a33*a31*c22*b32-c13*b23*a33*a31*b22*c32-c13*b23*a33*b31*c22*a32+2*c13*b23*a33*b31*a22*c32-c13*b23*a33*c31*b22*a32+2*c13*b23*a33*c31*a22*b32-c13*b23*b33*a22*a32*c31-c13*b23*c33*a32*a21*b32+2*c13*b23*c33*a31*b22*a32-4*c13*c23*a33*b31*a22*b32+2*c13*c23*a33*a32*b21*b32-4*c13*c23*b33*a31*b22*a32,-c23*a33*b33*a32*b11*c21+2*a13*c33*a23*c22*b31^2-a23*c33*c23*a12*b31^2+b23*a33^2*c31*b11*c22+b13*c23*b33*c31*a21*a32-b23*a33*c33*c31*a21*b12-b23*a33*c33*c32*a11*b21+a13*c33*b23*a31*b22*c31-c23*a33*c33*b31*b21*a12-2*a13*b23*a33*c31*b21*c32+2*c23*a33*b33*c31*a11*b22+a23*b33^2*c31*c21*a12+2*a13*b33*c33*a31*c22*b21-c13*a33*b33*c21*b21*a32-a23*a33*b33*c31*c21*b12+a13*a33*c23*b31*b22*c31+b23*a33^2*c32*c11*b21+c13*b23*a33*a31*c21*b32-2*a13*b33^2*c21*c22*a31+a13*c33*b23*b31*a22*c31+b13*a23*c33*b31*a21*c32-a13*a33*b33*c31*c22*b21-2*a23*c33^2*b22*b11*a31+b13*c33*a23*a31*b22*c31+c13*b23*a33*c31*b21*a32+c13*b33^2*a31*c21*a22-b33*c23^2*a31*a12*b31+2*b23*a33*b33*c21*c11*a32+a23*b33^2*c32*a11*c21-b23*a33*c33*c31*b21*a12-2*b23*a23*c33*b31*c11*a32-a23^2*c33*b11*b32*c31-b23*a33*b33*c31*c11*a22-2*c23*a33^2*b22*b11*c31+4*b13*b23*c33*a31*c21*a32-c13*a33*b33*b31*c22*a21+2*c13*a33*b33*c31*b22*a21+b23*c33^2*a31*a21*b12-2*a23*c13*b33*a31*b21*c32+a33*a13*b23*c21*c31*b32-2*b33*c13*c23*a21*a31*b32+c13*a33^2*c21*b21*b32+b13*a23*c33*c31*b21*a32-2*b13*c23*b33*a31*c21*a32-a13*b33*b23*a22*c31^2-2*c23*a23*b33*c31*b11*a32+a13*b23*a33*b31*c21*c32-2*b13*b23*c33*c31*a21*a32-2*b13*a33*b23*a31*c22*c31+2*b13*a33*c33*b31*c22*a21+c33*c13*b23*a21*a31*b32+b23*c33^2*a32*b11*a21-c23*a33*c33*b32*b11*a21-a23*a33*c33*b31*c11*b22-b13*b33*c33*a31*c21*a22+c23*a33^2*b32*b11*c21-2*c13*b23*a33*c31*a21*b32-2*a33*b13*b23*c21*c31*a32+2*b13*a33*c33*b31*c21*a22-a23*b33*c33*c32*b11*a21+a13*b23*c33*b31*a21*c32-a13*a33*c33*b31*c22*b21+2*c23*a33*c33*b21*b11*a32-2*a13*c33*a23*b31*b22*c31-2*c23*b33^2*c31*a21*a12+a13*b33*b23*a31*c22*c31+c23*a13*c33*a31*b21*b32+a23*b23*c33*a31*b11*c32+a23*c33^2*b32*b11*a21-2*b13*c23*a33*b31*a21*c32-c23*a33*c33*b32*a11*b21+2*b13*b33*c33*a21*a22*c31+c13*a23*b33*b31*c21*a32-2*b23*a33*c23*b31*a12*c31+c23*b33^2*a31*a21*c12+b23*a33*c23*a31*b12*c31-b23*a33*c33*c31*b11*a22-c13*c33*a23*a22*b31^2+b23*a23*c33*c31*b11*a32+2*a23*b33*c33*a32*b11*c21-a13*b33*c33*c31*b21*a22-b23*b33*c33*a32*c11*a21-2*c13*b33*a23*a31*b22*c31+b23*c33^2*a32*a11*b21-2*b23*c33^2*a21*a11*b32+2*c13*a33*b33*c31*b21*a22-2*c13*b23*c33*a31*b21*a32-a13*a33*c33*b31*c21*b22+c23*a23*c33*b11*b32*a31-c23*b33*c33*a31*a11*b22+c13*b33^2*a31*c22*a21+b23*a33^2*c31*c11*b22+2*b23*b33*c33*a21*a11*c32+2*a23*a33*b33*c21*c11*b32+a23*c33^2*b31*b11*a22+a23*c23*a33*b11*b32*c31-b23*c33*c23*b12*a31^2+a13*b33^2*c31*c21*a22-a13*c33*c23*a22*b31^2-2*b13*b23*a33*a31*c21*c32-b23*b33*c23*c12*a31^2+a13*b33^2*c31*c22*a21-2*b23*a23*b33*c31*a11*c32+b13*c23*a33*c31*b21*a32+c13*a33^2*b31*c22*b21-2*a23*b33*c23*a31*b12*c31+b13*a23*c33*a31*b21*c32+c33*c13*a23*b21*b31*a32+2*b13*a33*c33*c21*a21*b32+a23*b33*c23*a31*c12*b31-a23*a33*b33*c31*c11*b22-a23*b33*c33*b31*c21*a12+c13*a23*c33*a31*b21*b32+2*a23*a33*c33*b22*b11*c31+a23*c33*b23*a31*b12*c31-2*b23*a33^2*b31*c22*c11+c23*a33^2*b31*c11*b22-b23*b33*c33*a32*a11*c21-c23*a33*c33*b31*b11*a22+c13*a33*b23*a31*c22*b31+2*c13*b33*c23*b22*a31^2-2*a13*a23*c33*c31*b21*b32+b23*a33^2*c32*b11*c21-2*b23*a33^2*b31*c21*c12-2*b13*a23*c33*b31*c21*a32-b13*a33*c33*c31*b21*a22+2*b23*b33*c33*c31*a22*a11-b23*a33*b33*c32*a11*c21+a23*c33^2*b31*a11*b22+2*c23^2*b33*a31*b11*a32+4*c13*c23*a33*b31*a21*b32+a13*c33*c23*a31*b22*b31+2*b13*a33*b33*c21*c22*a31-b23*a33*c33*a32*b11*c21+2*a23*b33*c33*a31*b21*c12-a23*b33*c33*c31*b21*a12-2*a13*b23*c33*a31*c21*b32-2*c23*a13*c33*b31*a21*b32+a13*b33^2*c21*a21*c32-c23*a33*b33*b31*c11*a22-2*a23*b33^2*c22*c11*a31+a23*b33^2*c31*a11*c22-2*c13*c23*b33*b31*a21*a32+2*c23*b33*c33*b31*a21*a12+c13*a23*b33*c31*a21*b32-a33*b23^2*a31*c12*c31+b23*c33^2*a31*a11*b22-2*c13*a23*b33*c31*b21*a32+2*b23*a33*c33*b32*c11*a21+a23*a33*b23*b31*c12*c31+b23*a33*c23*a31*c12*b31-a33*c23^2*b11*b31*a32-c23^2*a33*b11*b32*a31-c13*a33*c33*b21*a21*b32+2*b23*a33*c33*b32*a11*c21+2*c13*a33*c33*b21*b22*a31-2*a33*c13*c23*b21*b31*a32+b13*c23*a33*b31*c21*a32-2*b23*a13*c33*b31*c21*a32+b13*c33*c23*a31*a22*b31+b33*a23^2*b12*c31^2+2*a13*a33*c33*b21*b22*c31-b13*a33*b33*c21*a21*c32+a33*a13*c23*b21*b31*c32+c33*a13*c23*b21*b31*a32+c33*a23^2*c12*b31^2-c13*a33^2*b21^2*c32-c13*b33^2*a21^2*c32+a33*b23^2*a12*c31^2+c33*b23^2*c12*a31^2+a33*c23^2*a12*b31^2+b33*c23^2*b12*a31^2-a13*b33^2*c21^2*a32-a13*c33^2*b21^2*a32-b13*a33^2*c21^2*b32-b13*c33^2*a21^2*b32-2*a13*c33^2*b21*b22*a31+a13*c33^2*b31*b22*a21+a13*c33^2*b31*b21*a22+a13*c33^2*b21*a21*b32+b13*c33^2*a31*b21*a22+b13*c33^2*a31*b22*a21+b13*a33*b33*c21^2*a32-b13*a33*a23*b22*c31^2+2*b13*a33*b23*a22*c31^2-2*b13*a33^2*c21*c22*b31+b13*a33^2*c31*c22*b21+b13*a33^2*c31*c21*b22+b13*a33^2*c21*b21*c32-b13*b33*a23*a22*c31^2-b13*b33*c23*c22*a31^2+b13*b33*c33*a21^2*c32+2*b13*c33*b23*c22*a31^2-b13*c33*c23*b22*a31^2-2*b13*c33^2*a21*a22*b31+b13*c33^2*b21*a21*a32+c13*a33*c33*b21^2*a32-c13*a33*a23*c22*b31^2+2*c13*a33*c23*a22*b31^2+c13*a33^2*b31*c21*b22-2*c13*a33^2*b21*b22*c31-c13*b33*b23*c22*a31^2+c13*b33*c33*a21^2*b32-2*c13*b33^2*a21*a22*c31+c13*b33^2*c21*a21*a32-c13*c33*b23*b22*a31^2-a33*b23^2*c11*c31*a32+2*c23^2*a33*b31*a11*b32+c23*a33^2*b31*c21*b12-2*c23*a33^2*c31*b21*b12-a33*c23^2*a31*b12*b31-2*b23*a33^2*c21*c11*b32+b23*a33^2*c31*b21*c12+b23*a33^2*c31*c21*b12-b23^2*a33*c11*c32*a31+2*b23^2*a33*c31*a11*c32+2*b23^2*c33*a31*c11*a32-b23^2*c33*a11*a32*c31+b23*c33^2*a31*b11*a22-2*b23*c33^2*b31*a22*a11-2*b23*c33^2*b31*a21*a12+b23*c33^2*a31*b21*a12-c33*b23^2*a31*a12*c31+c23*a33^2*b31*b11*c22+c23*a33^2*b32*c11*b21-2*c23*a33^2*b21*b11*c32+c23*a33^2*b31*b21*c12-b33*a23^2*c11*c31*b32-b33*c23^2*a11*a31*b32-2*a23*c33^2*a31*b21*b12+a23*c33^2*b31*a21*b12+a23*c33^2*b31*b21*a12-b33*a23^2*b31*c12*c31-a23^2*b33*c11*c32*b31+2*a23^2*b33*c31*b11*c32+2*a23^2*c33*b31*c11*b32-a23*a33*b23*b12*c31^2-a23*a33*c23*c12*b31^2-c33*a23^2*b31*b12*c31+a23*b33^2*c31*c11*a22-2*a23*b33^2*c21*c11*a32+a23*b33^2*c32*c11*a21-a23*b33*b23*a12*c31^2-2*a23*b33^2*a31*c21*c12+a23*b33^2*c31*a21*c12-2*a23*c33^2*b21*b11*a32+a23*c33^2*b32*a11*b21-c23^2*b33*a11*a32*b31+c23*b33^2*a31*a11*c22+c23*b33^2*a31*c11*a22-2*c23*b33^2*c31*a22*a11+c23*b33^2*a32*a11*c21+c23*b33^2*a32*c11*a21-2*c23*b33^2*a21*a11*c32+c23*b33^2*a31*c21*a12-c33*a23^2*b11*b31*c32-c33*b23^2*a11*a31*c32-a13*a33*b23*b22*c31^2-a13*a33*c23*c22*b31^2+a13*a33*b33*c21^2*b32+a13*a33*c33*b21^2*c32+2*a13*b33*a23*b22*c31^2+a13*c23*b33*b31*a21*c32+a13*c23*b33*c31*a21*b32+a13*a33*b23*b31*c22*c31+2*a13*a33*b33*c21*c22*b31-a13*a33*b33*c31*c21*b22-a13*a33*b33*c21*b21*c32-c23*b33*c33*a31*b11*a22-c23*a33*b33*b31*a21*c12-c23*a33*b33*b31*c21*a12+2*c23*a33*b33*c31*b21*a12+2*c23*a33*c33*a31*b21*b12-c23*a33*c33*b31*a21*b12+c13*b23*c33*b31*a21*a32-2*c13*c23*a33*a31*b21*b32+4*c13*c23*b33*a31*b21*a32+c13*a33*a23*b31*b22*c31+c13*a33*b23*a31*b22*c31-2*c13*a33*b23*b31*a22*c31-2*c13*a33*c23*a31*b22*b31-c13*a33*b33*a31*c22*b21-c13*a33*b33*a31*c21*b22-c13*a33*b33*b31*c21*a22-c13*a33*b33*c21*a21*b32+2*c13*a33*b33*b21*a21*c32-c13*a33*c33*b31*b22*a21-c13*a33*c33*b31*b21*a22+c13*b33*a23*a31*c22*b31+c13*b33*a23*b31*a22*c31+c13*b33*b23*a31*a22*c31-2*c13*b33*c23*a31*a22*b31-c13*b33*c33*a31*b21*a22-c13*b33*c33*a31*b22*a21+2*c13*b33*c33*a21*a22*b31-c13*b33*c33*b21*a21*a32+c13*c33*a23*a31*b22*b31+c13*c33*b23*a31*a22*b31+a23*b33*b23*a31*c12*c31+a23*b33*c23*b31*a12*c31-a23*b33*c33*c31*a21*b12+2*a23*b33*c33*a31*c21*b12-a23*b33*c33*b31*a21*c12+a23*b13*c33*c31*a21*b32-2*a23*c13*a33*b31*c21*b32+a23*c13*a33*c31*b21*b32+a23*c13*b33*b31*a21*c32+a23*b23*a33*c11*c32*b31-2*a23*b23*a33*c31*b11*c32-2*a23*b23*c33*a31*c11*b32+a23*b23*c33*b31*a11*c32+a23*b23*c33*c31*a11*b32-2*a23*c23*a33*b31*c11*b32+a23*c23*b33*a31*c11*b32-2*a23*c23*b33*a31*b11*c32+a23*c23*b33*b31*a11*c32+a23*c23*b33*c31*a11*b32-a23*a33*c33*b31*b11*c22-a23*a33*c33*b32*b11*c21-a23*a33*c33*b32*c11*b21+2*a23*a33*c33*b21*b11*c32+2*a23*a33*b33*b31*c22*c11-a23*a33*b33*c31*b11*c22-a23*a33*b33*c32*c11*b21-a23*a33*b33*c32*b11*c21+a23*a33*c23*b31*b12*c31+2*a23*a33*b33*b31*c21*c12-a23*a33*b33*c31*b21*c12-a23*a33*c33*b31*b21*c12-a23*a33*c33*b31*c21*b12+2*a23*a33*c33*c31*b21*b12+2*a23*b33*c33*a32*c11*b21-a23*b33*c33*b32*a11*c21-a23*b33*c33*b32*c11*a21-a23*b33*c33*c32*a11*b21+2*a23*b33*c33*a31*b11*c22+2*a23*b33*c33*a31*c11*b22-a23*b33*c33*b31*a11*c22-a23*b33*c33*b31*c11*a22-a23*b33*c33*c31*a11*b22+a23*b13*a33*b31*c21*c32-2*a23*b13*a33*c31*b21*c32-2*a23*b13*c33*a31*c21*b32-2*a23*c33*b23*a31*c12*b31+a23*c33*b23*b31*a12*c31+a23*c33*c23*a31*b12*b31-a23*b33*c33*c31*b11*a22+b23*c13*a33*a31*b21*c32-2*b23*c13*a33*b31*a21*c32-2*b23*c13*b33*a31*c21*a32+b23*c13*b33*c31*a21*a32+b23*a23*b33*c11*c32*a31+b23*c23*a33*a31*b11*c32+b23*c23*a33*b31*c11*a32-2*b23*c23*a33*b31*a11*c32+b23*c23*a33*c31*b11*a32-2*b23*c23*b33*a31*c11*a32+b23*c23*b33*a11*a32*c31-b23*a33*c33*a32*c11*b21-b23*a33*c33*c32*b11*a21+2*b23*a33*b33*c22*c11*a31-b23*a33*b33*c31*a11*c22-b23*a33*b33*c32*c11*a21-b23*a33*c33*a31*b11*c22-b23*a33*c33*a31*c11*b22+2*b23*a33*c33*b31*a11*c22+2*b23*a33*c33*b31*c11*a22-b23*a33*c33*c31*a11*b22+2*b23*a33*b33*a31*c21*c12-b23*a33*b33*c31*a21*c12-b23*a33*b33*c31*c21*a12-b23*a33*c33*a31*b21*c12-b23*a33*c33*a31*c21*b12+2*b23*a33*c33*b31*a21*c12+2*b23*a33*c33*b31*c21*a12-b23*b33*c33*a31*a11*c22-b23*b33*c33*a31*c11*a22+b23*b33*c23*a31*a12*c31+2*b23*b33*c33*c31*a21*a12-b23*b33*c33*a31*a21*c12-b23*b33*c33*a31*c21*a12+b23*a13*b33*a31*c21*c32-2*b23*a13*b33*c31*a21*c32+b23*a13*c33*c31*b21*a32+b23*c33*c23*a31*a12*b31-c23*a33*b33*b32*a11*c21-c23*a33*b33*b32*c11*a21+2*c23*a33*b33*c32*b11*a21+2*c23*a33*b33*c32*a11*b21+2*c23*a33*c33*b22*b11*a31-c23*a33*c33*b31*a11*b22+2*c23*a33*b33*c31*a21*b12-c23*a33*b33*a31*b21*c12-c23*a33*b33*a31*c21*b12-2*a13*a23*b33*b31*c21*c32+4*a13*a23*b33*c31*b21*c32+4*a13*a23*c33*b31*c21*b32+a13*b23*c33*a31*b21*c32+a13*b23*c33*c31*a21*b32-2*a13*c23*a33*b31*c21*b32+a13*c23*a33*c31*b21*b32+a13*c23*b33*a31*c21*b32-2*a13*c23*b33*a31*b21*c32-a13*a33*c33*c21*b21*b32-2*a13*b33*a23*b31*c22*c31+a13*b33*c23*a31*c22*b31-2*a13*b33*c23*a31*b22*c31+a13*b33*c23*b31*a22*c31+2*a13*b33*c33*a31*c21*b22-a13*b33*c33*b31*c22*a21-a13*b33*c33*b31*c21*a22-a13*b33*c33*c31*b22*a21+2*a13*b33*c33*c21*b21*a32-a13*b33*c33*c21*a21*b32-a13*b33*c33*b21*a21*c32-2*a13*c33*b23*a31*c22*b31+b13*a23*b33*a31*c21*c32-2*b13*a23*b33*c31*a21*c32+4*b13*b23*a33*c31*a21*c32+b13*c23*a33*a31*b21*c32+b13*a33*a23*b31*c22*c31+b13*a33*c23*a31*c22*b31+b13*a33*c23*a31*b22*c31-2*b13*a33*c23*b31*a22*c31-b13*a33*b33*c31*c22*a21-b13*a33*b33*c31*c21*a22-b13*a33*c33*a31*c22*b21-b13*a33*c33*a31*c21*b22-b13*a33*c33*c31*b22*a21-b13*a33*c33*c21*b21*a32-b13*a33*c33*b21*a21*c32+b13*b33*a23*a31*c22*c31+b13*b33*c23*a31*a22*c31-b13*b33*c33*a31*c22*a21-b13*b33*c33*c21*a21*a32-2*b13*c33*a23*a31*c22*b31+b13*c33*a23*b31*a22*c31-2*b13*c33*b23*a31*a22*c31+c13*a23*b33*a31*c21*b32-2*c13*a23*c33*b31*a21*b32+c13*b23*a33*b31*c21*a32+2*c23*b33*c33*b31*a22*a11-c23*b33*c33*a32*b11*a21-c23*b33*c33*a31*a21*b12-c23*b33*c33*a31*b21*a12-c23*b33*c33*a32*a11*b21+2*c23*b33*c33*a21*a11*b32+c23*a13*b33*b31*c21*a32-2*c23*a13*b33*c31*b21*a32+c23*b13*a33*a31*c21*b32-2*c23*b13*a33*c31*a21*b32-2*c23*b13*c33*a31*b21*a32+c23*b13*c33*b31*a21*a32+c23*a23*b33*b31*c11*a32-2*c23*a23*c33*b31*a11*b32+c23*b23*a33*a31*c11*b32-2*c23*b23*a33*c31*a11*b32+c23*b23*c33*a11*a32*b31-2*c23*b23*c33*a31*b11*a32-c23*a33*b33*a31*b11*c22-c23*a33*b33*a31*c11*b22-c23*a33*b33*b31*a11*c22+2*c23*a33*b33*c31*b11*a22-c23*a33*b33*a32*c11*b21+a33*b13*a23*c21*c31*b32+b33*a23*b23*c11*c31*a32+b33*b23*c23*a11*a31*c32+c33*b23*c23*a11*a31*b32-2*c33*a13*a23*b21*b31*c32-2*c33*b13*b23*a21*a31*c32+c33*b13*c23*a21*a31*b32+c33*a23*c23*b11*b31*a32+b33*c13*b23*a21*a31*c32+a33*c13*a23*b21*b31*c32+a33*a23*b23*c11*c31*b32+a33*a23*c23*b11*b31*c32-2*b33*a13*a23*c21*c31*b32+b33*a13*b23*c21*c31*a32+b33*b13*a23*c21*c31*a32+b33*b13*c23*a21*a31*c32,-b13*a23*b31*c12*a12*c32+b13*c23*b32*a11*a12*c32+4*b13*c33*a32*b11*c12*a22-a33*c33*b22*c12*b12*a11-a13^2*b31*c32*c12*b22+b13*a33*a32*c11*b12*c22+b13*b23*a31*c12^2*a32+a13*b13*c31*b32*a12*c22+b13*a33*c32*b12*c11*a22-a33*b33*a22*c11*c12*b12+2*c13*b23*a32^2*c11*b12-a13*b33*b32*c12*c21*a12-2*b13*c33*a32*a12*b11*c22-2*a13*b33*c32*a12*b11*c22+2*a33*c33*b22*c12*a12*b11+4*a13*c33*b32*a11*c12*b22+b13*b33*c31*a12^2*c22-a13^2*c31*b22*b12*c32+c13*a33*a32*b11*c12*b22-2*b13*a23*b32*c32*c11*a12-b23*c33*c32*a11*a12*b12-b13*c23*a32^2*c11*b12+b13*c13*a32*c32*a21*b12-b13*c33*b31*c12*a12*a22-2*b13*a23*a31*c12^2*b32-b13*c33*c32*a12*a21*b12+a13*b13*b32*c32*c21*a12+a13*c33*b32*a12*b11*c22+c13*c23*a32*b32*b12*a11+c13*a33*a32*c21*b12^2-2*a13*b33*b32*c12*a11*c22+c13*b33*c32*a12*a11*b22-b13*c33*a31*b12*c22*a12-2*b13*a33*a32*c12*b11*c22+2*a13^2*b31*c32*b12*c22-c13*a23*b31*b12*c12*a32+b13*c33*b31*a12^2*c22-b13*a33*c31*b12*c22*a12-2*c13*a33*c32*a21*b12^2-b13*a23*c31*b12*a12*c32-2*c13*c33*b32*a12*a11*b22-a13*c33*b32*a12*b21*c12+a13*c13*b31*b32*c12*a22-2*a13*a33*c32*b12*b11*c22-a13*a23*c31*c12*b12*b32+b33^2*a22*c11*c12*a12-2*c13*b23*a32*b32*c11*a12-a23*b33*c32*c12*a12*b11+b13*a23*a32*c11*c12*b32+c13*a23*b32*c32*b12*a11-2*a13*c33*c32*b12*a11*b22-c23*b33*c32*a11*a12*b12-c13^2*a32*b32*b21*a12-2*a13*b23*a32*c32*c11*b12+b13*b33*a31*c12^2*a22+c13*b33*b32*a12*a11*c22-c13*b23*a31*b12*c12*a32-2*b13*c33*c31*a12^2*b22-2*a13*b13*c31*b32*c12*a22-2*c13*a23*a32*b32*c11*b12+a13*a33*c32*b11*c12*b22+2*c13*a33*c32*b12*b21*a12+b13*a23*b31*c12^2*a32+a13*b13*c31*c32*a12*b22+a13*c13*a32*b32*c21*b12+a13*c33*b32*b12*c11*a22-2*a13*c33*b32*a11*b12*c22+c13*b23*c31*a12^2*b32+b13*b33*a32*c11*a12*c22-a23*c33*b32*b12*a12*c11-b23*a33*b32*c11*c12*a12-2*a13*a33*b32*c12*c11*b22+b13*b23*a32*c32*c12*a11-b23*a33*c32*c12*a12*b11+2*c13^2*a31*b32*a12*b22-c23*a33*c32*b11*b12*a12-2*b13*a33*b32*a21*c12^2-2*c23*c33*a32*b12^2*a11+b13*b33*c32*a12*c11*a22-a13*c23*b31*b12*a12*c32+a13*c23*a32*b11*b12*c32+2*c13*b33*b31*c12*a12*a22-a13*b33*c32*b12*a21*c12-a13*a33*b31*c12*b12*c22-2*b13*a33*a31*c12^2*b22+b13*c33*c32*a11*b12*a22-2*a13*c23*a32*b32*c12*b11+2*c23*a33*b32*c12*a12*b11+2*b13*c33*a31*c12*a12*b22+a13*b33*b32*c11*a12*c22+2*b13*c23*a31*c12*a12*b32+b13*c13*a32*b32*c21*a12-a13*c23*b31*c12*a12*b32+b13*c33*c32*b21*a12^2-2*b13*c33*b32*c21*a12^2-2*c13*a33*b32*a12*b11*c22+a13*a23*b31*c12^2*b32-a33*b33*c22*c12*a12*b11+b13*c23*b31*a12^2*c32+b13*c13*a31*a32*c12*b22+2*b23*b33*c32*a11*a12*c12-b13*c33*a31*c12*b12*a22+2*c13*b23*b31*c12*a12*a32+c13*a33*a32*b12*b11*c22+b13*a33*b32*c12*c11*a22-2*b13*a23*a32*c32*c12*b11-a13*c23*b32^2*c11*a12+a13*a33*b32*c11*b12*c22-2*a13*b23*b31*c12^2*a32+2*a13^2*c31*b32*c12*b22-2*a23*a33*c32*b12^2*c11-2*a13*c13*a31*b32*c12*b22-b13*c33*a32*a12*b21*c12-2*a13*b33*a32*c11*b12*c22-b13^2*c31*a32*a12*c22+2*b13^2*c31*a32*c12*a22-a13^2*b31*c22*c12*b32+a13*a33*c32*b12*c11*b22-2*c13*b33*b31*a12^2*c22-2*a13*c33*b32*a12*c11*b22-b23*a33*a32*c11*c12*b12-2*a13*c33*a32*b11*c12*b22-2*b13*c13*a31*c32*a12*b22+b13*c13*a31*c32*b12*a22+c13*a33*c32*b12*a11*b22+a13*c33*c32*a21*b12^2-2*a13*c33*a32*c21*b12^2+2*a13*c33*c31*b12*a12*b22+b13*a33*c32*a11*c12*b22-a13^2*c31*b32*b12*c22-a13*c13*b32^2*a21*c12+b13*c33*c32*a12*a11*b22+a13*b23*a32*c11*c12*b32+b13*a33*a32*b21*c12^2+2*b13*c33*c31*b12*a12*a22+2*a13*c23*b31*b12*c12*a32+a13*a33*b31*c12^2*b22+2*c23*c33*a32*b11*b12*a12-b13*a33*a32*c12*c21*b12+a13*c13*c31*b32*b12*a22-c13*a33*c31*b12*a12*b22+b13*a33*a32*c12*c11*b22+c13*b33*b32*c21*a12^2+2*b13*a23*c32^2*b11*a12+2*a13*b33*c32*a12*b21*c12-2*c13*a23*a31*b12^2*c32+a13*a23*b32*c32*c11*b12-2*c13*a33*a32*b12*c11*b22-a23*c33*c32*b11*b12*a12+c13*c23*a32*b32*b11*a12-2*b13*c23*a32*c32*b11*a12-b23*c33*b32*a11*a12*c12+b13*c33*a32*a12*c11*b22+c13*c33*b32*b21*a12^2-a13*b13*c32^2*b21*a12-2*c13*a33*b32*b12*c11*a22-c13*c33*a32*b12*b21*a12-a13*c13*b32^2*c21*a12-2*c13*a33*b32*a11*c12*b22-c13*c23*b31*b12*a12*a32-b13^2*a31*c22*c12*a32-2*c13*b33*b32*a12*c11*a22-a33*b33*b22*c11*c12*a12-2*b13*c13*b32*a21*a12*c32-2*b13*c13*a31*b32*a12*c22-c13*b23*a32^2*c12*b11+c13*a23*c31*b12^2*a32-b13*c33*a32*b12*a21*c12+2*a23*a33*b32*c11*c12*b12-a13^2*b32*c32*c21*b12-a13*c33*b31*c12*a12*b22+a13*b33*c32*b11*c12*a22+2*a13*c33*b32*a12*c21*b12-2*b13*a33*c32*a11*b12*c22-2*a13*c23*c31*b12^2*a32+2*a13*c23*b32^2*c12*a11-2*a13*c13*a32*c32*b21*b12+a33*b33*b22*c12^2*a11+b13^2*a21*a12*c32^2+a13^2*c32^2*b21*b12+a13^2*b32^2*c21*c12-c33^2*a22*b12^2*a11-c33^2*b22*a12^2*b11-b33^2*a22*c12^2*a11-b33^2*c22*a12^2*c11-a33^2*c22*b12^2*c11-a33^2*b22*c12^2*b11+c13^2*a32^2*b21*b12+c13^2*b32^2*a21*a12+b13^2*a32^2*c21*c12+2*b13*c33*a32*a12*c21*b12+b13*c33*a32*a11*b12*c22-2*b13*c33*a32*a11*c12*b22-c13*c33*b32*a12*a21*b12+c13*c33*b32*a11*b12*a22-c13*b33*b32*a12*a21*c12+c13*b33*b32*a11*c12*a22+c13*b33*c32*a12*b11*a22+2*c13*b33*c32*a12*a21*b12-2*c13*b33*c32*a11*b12*a22-c13*c33*a31*b12*a12*b22-c13*c33*b31*b12*a12*a22+c13*c33*a32*b12*a11*b22-2*c13*c33*a32*b12*b11*a22+c13*c33*a32*b11*a12*b22-c13*b33*a31*c12*b12*a22-a33*c33*c22*b11*b12*a12-c13*a23*c31*b12*a12*b32+c13*a23*a32*b32*c12*b11+c13*b23*a32*c32*b11*a12+c13*b23*b32*a11*a12*c32-c13*b23*a31*c12*a12*b32+2*c13*b23*a31*b12*a12*c32-c13*b23*c31*b12*a12*a32+c13*b23*a32*b32*c12*a11-2*c13*b23*a32*c32*b12*a11-b33*c33*c22*a11*a12*b12-b33*c33*b22*a11*a12*c12-b33*c33*a22*c12*a12*b11+2*b33*c33*a22*c12*b12*a11-b33*c33*a22*b12*a12*c11-c13*c23*a31*b12*a12*b32+c13*a23*a32*b11*b12*c32-2*c13*a23*b32*c32*b11*a12+2*c13*a23*a31*c12*b12*b32-c13*a23*b31*c12*a12*b32+2*c13*a23*b31*b12*a12*c32-b13*b23*a31*c12*a12*c32+2*a33*b33*c22*b12*a12*c11-a33*b33*c22*c12*b12*a11-a33*c33*a22*b11*b12*c12-a33*c33*b22*b12*a12*c11-c23*a33*a32*b11*b12*c12-c23*a33*b32*b12*a12*c11-c23*a33*b32*c12*b12*a11-c23*b33*a32*b12*a12*c11-c23*b33*a32*c12*a12*b11+2*c23*b33*a32*c12*b12*a11-c23*b33*b32*a11*a12*c12+2*c23*c33*b32*a11*a12*b12+b13*c13*a32*c32*b21*a12+b13*c13*a31*b32*c12*a22+b13*c13*b31*a32*a12*c22-2*b13*c13*b31*a32*c12*a22+b13*c13*b31*a22*a12*c32+b13*c13*c31*a32*a12*b22-b23*a33*c32*c12*b12*a11+2*b23*b33*a32*c11*c12*a12-b23*c33*a32*b12*a12*c11-b23*c33*a32*c12*a12*b11+2*b23*c33*a32*c12*b12*a11+2*b13*c23*c31*b12*a12*a32+b13*c23*a32*b32*c11*a12-2*b13*c23*a32*b32*c12*a11+b13*c23*a32*c32*b12*a11+2*b13*a33*c32*b12*a21*c12-2*b13*a33*c32*b11*c12*a22+2*b13*a33*b32*c12*c21*a12-2*b13*a33*b32*c11*a12*c22+4*b13*a33*c32*a12*b11*c22-2*b13*a33*c32*a12*c11*b22+2*b13*a23*a31*b12*c12*c32-b13*a23*c31*b12*c12*a32-b13*b23*c31*c12*a12*a32+b13*b23*a32*c32*c11*a12-b13*c23*a31*b12*c12*a32-2*b13*c13*c31*a32*b12*a22+b13*c13*c31*a22*a12*b32+b13*c13*a31*a32*b12*c22+2*b13*a23*c31*c12*a12*b32+b13*a23*a32*c32*c11*b12+b13*a23*b32*c32*c12*a11+b13*c13*a32*b32*a21*c12+2*b23*a33*c32*b12*a12*c11-c13*b33*a31*c12*a12*b22+2*c13*a33*a31*c12*b12*b22+2*c13*b33*a31*b12*c22*a12-c13*b33*c31*b12*a12*a22+c13*b33*a32*a12*b11*c22-2*c13*b33*a32*a12*c11*b22+2*c13*b33*a32*a12*b21*c12-c13*b33*a32*a12*c21*b12-2*c13*b33*a32*a11*b12*c22+c13*b33*a32*a11*c12*b22+4*c13*b33*a32*b12*c11*a22-c13*b33*a32*b12*a21*c12-2*c13*b33*a32*b11*c12*a22-c13*a33*b32*a12*b21*c12-c13*a33*b32*a12*c21*b12+c13*a33*b32*a11*b12*c22+2*c13*a33*b32*b12*a21*c12+c13*a33*b32*b11*c12*a22+c13*a33*c32*b12*b11*a22+c13*c33*b32*a12*b11*a22+2*b13^2*a31*c32*a12*c22-b13^2*a31*c32*c12*a22-b13^2*c31*a22*a12*c32-b13^2*a32*c32*c21*a12-b13^2*a32*c32*a21*c12+b13*a33*b31*c12^2*a22+b13*b33*a32*a21*c12^2+b13*b33*c32*c21*a12^2-2*b13*c23*c31*a12^2*b32+2*b13*c23*a32^2*c12*b11-b13*a23*c32^2*b12*a11+b13*b23*c31*a12^2*c32-b13*b23*c11*c12*a32^2-b13*b23*a11*a12*c32^2-b13*c13*a32^2*b21*c12-b13*c13*a32^2*c21*b12+a23*b33*a32*c12^2*b11+a23*b33*b32*c12^2*a11+a23*c33*a32*b12^2*c11+a23*c33*c32*b12^2*a11-2*a23*a33*b32*c12^2*b11-c13*c23*b11*b12*a32^2-c13*c23*a11*a12*b32^2-2*c13*a33*a31*b12^2*c22+c13*a33*c31*b12^2*a22+c13*b33*c31*a12^2*b22-2*c13*b33*c32*b21*a12^2+c13*c33*a31*b12^2*a22+c13*c33*b31*a12^2*b22+c13*c33*a32*a21*b12^2+a13*b23*a31*c12^2*b32+a13*a23*c31*b12^2*c32-a13*a23*c11*c12*b32^2-a13*a23*b11*b12*c32^2-a13*b13*c32^2*a21*b12+a13*a33*b32*b21*c12^2+a13*a33*c32*c21*b12^2+a13*b33*b32*a21*c12^2-2*a13*b33*b31*c12^2*a22-2*a13*b33*a32*b21*c12^2+a13*b33*a31*c12^2*b22+a13*c33*a31*b12^2*c22-2*a13*c33*c31*b12^2*a22+a13*c23*a31*b12^2*c32+2*a13*b23*c32^2*b12*a11-a13*b23*c32^2*b11*a12-a13^2*b32*c32*b21*c12+a13*a33*c31*b12^2*c22-c13*a23*b32^2*c12*a11+2*c13*a23*b32^2*c11*a12+c13*c23*a31*b12^2*a32+c13*c23*b31*a12^2*b32-c13^2*a31*b22*b12*a32-c13^2*a31*b32*b12*a22-c13^2*b31*a32*a12*b22+2*c13^2*b31*a32*b12*a22-c13^2*b31*a22*a12*b32-c13^2*a32*b32*a21*b12-2*c13*b23*b31*a12^2*c32+c33^2*b22*a11*a12*b12+c33^2*a22*b11*b12*a12-2*c23*c33*b32*a12^2*b11+c23*a33*a32*b12^2*c11+c23*a33*c32*b12^2*a11+c23*b33*b32*a12^2*c11+c23*b33*c32*a12^2*b11+b33^2*c22*a11*a12*c12+b33*c33*c22*a12^2*b11+b33*c33*b22*a12^2*c11+b23*a33*a32*c12^2*b11+b23*a33*b32*c12^2*a11-2*b23*b33*a32*c12^2*a11-2*b23*b33*c32*a12^2*c11+b23*c33*b32*a12^2*c11+b23*c33*c32*a12^2*b11+a33^2*c22*b11*b12*c12+a33^2*b22*c11*c12*b12+a33*b33*a22*c12^2*b11+a33*c33*c22*b12^2*a11+a33*c33*a22*b12^2*c11-2*b13*c33*a32*b12*c11*a22+b13*c33*b32*a12*a11*c22+b13*c33*b32*a12*c11*a22+2*b13*c33*b32*a12*a21*c12-2*b13*c33*b32*a11*c12*a22-2*b13*c33*c32*a12*b11*a22-b13*c23*a31*b12*a12*c32-b13*c23*b31*c12*a12*a32+2*b13*a33*c31*c12*a12*b22-b13*a33*c31*c12*b12*a22+b13*a33*b32*c12*a11*c22+2*b13*a33*a31*c12*b12*c22-b13*b33*a31*c12*a12*c22-b13*b33*c31*c12*a12*a22+b13*b33*a32*c12*a11*c22-2*b13*b33*a32*c12*c11*a22-b13*b33*a32*c12*c21*a12-2*b13*b33*c32*a12*a11*c22-b13*b33*c32*a12*a21*c12+b13*b33*c32*a11*c12*a22-a23*c33*a32*b11*b12*c12+2*a23*c33*b32*c12*a12*b11-a23*c33*b32*c12*b12*a11-b13*a33*c32*a12*b21*c12-b13*a33*c32*a12*c21*b12-b13*a33*b31*c12*a12*c22-2*c13*a33*c32*b11*a12*b22+2*c13*a33*b31*b12*c22*a12-c13*a33*b31*c12*a12*b22-c13*a33*b31*c12*b12*a22+a13*a23*b32*c32*c12*b11-a13*b23*c31*c12*a12*b32-a13*b23*c31*b12*a12*c32+a13*b23*a32*c32*c12*b11+a13*b23*b32*c32*c11*a12-2*a13*b23*b32*c32*c12*a11+a13*b13*a32*c32*c21*b12+a13*b13*c31*c32*b12*a22-c13*a33*a32*b12*b21*c12+4*c13*a33*b32*a12*c11*b22+2*a23*a33*c32*b11*b12*c12-a23*b33*a32*c11*c12*b12-a23*b33*b32*c11*c12*a12+2*a23*b33*c32*b12*a12*c11-a23*b33*c32*c12*b12*a11+a13*c13*a31*b22*b12*c32-2*a13*c13*b31*a32*b12*c22+a13*c13*b31*a32*c12*b22+a13*c13*b31*b32*a12*c22+a13*c13*b31*c32*a12*b22-2*a13*c13*b31*c32*b12*a22+a13*c13*c31*b22*b12*a32-2*a13*c13*c31*b32*a12*b22+a13*c13*b32*c32*b21*a12+a13*c13*a32*b32*b21*c12-a13*a23*b31*b12*c12*c32+a13*c13*a31*b32*b12*c22-a13*a33*c32*b12*b21*c12-a13*b23*a31*b12*c12*c32+2*a13*b23*b31*c12*a12*c32+2*a13*b23*c31*b12*c12*a32+a13*c23*a32*b32*c11*b12-2*a13*c23*b32*c32*b12*a11+a13*c23*b32*c32*b11*a12-a13*c23*a31*c12*b12*b32-a13*b33*c31*c12*a12*b22+2*a13*c23*c31*b12*a12*b32-a13*a33*c31*c12*b12*b22+a13*a33*b32*c12*b11*c22-a13*a33*b32*c12*c21*b12+2*a13*b33*b31*c12*a12*c22-a13*b33*c31*b12*c22*a12-2*a13*b33*c32*a11*c12*b22-2*a13*b33*c32*b12*c11*a22+a13*b33*c32*a12*c11*b22-a13*b33*c32*a12*c21*b12+4*a13*b33*c32*a11*b12*c22+a13*b33*b32*c12*c11*a22-a13*b33*a31*c12*b12*c22+a13*c33*c32*b11*a12*b22-a13*c33*b31*b12*c22*a12+2*a13*c33*b31*c12*b12*a22-a13*c33*b32*b12*a21*c12-2*a13*c33*b32*b11*c12*a22+2*a13*b33*c31*c12*b12*a22+a13*b33*a32*c12*b11*c22+a13*b33*a32*c12*c11*b22+2*a13*b33*a32*c12*c21*b12-a13*c33*a31*c12*b12*b22+a13*c33*a32*b12*b11*c22+a13*c33*a32*b12*c11*b22+2*a13*c33*a32*b12*b21*c12-2*a13*b13*c31*a32*c12*b22+a13*b13*c31*a32*b12*c22+a13*b13*b31*c32*c12*a22+a13*b13*b31*c22*c12*a32+a13*b13*a31*c32*c12*b22-2*a13*b13*a31*c32*b12*c22+a13*c33*c32*b12*b11*a22-a13*c33*c32*b12*b21*a12+a13*c13*b32*c32*a21*b12+a13*b13*b32*c32*a21*c12+a13*b13*a31*c22*c12*b32-2*a13*b13*a32*b32*c21*c12+a13*b13*a32*c32*b21*c12-2*a13*b13*b31*c32*a12*c22,-2*b13^2*a33*c32*a11*c22-a13*c13*b33*b31*a12*c22-a13*c13*b33*a32*b21*c12+b33*c13*c33*a12*a21*b12+b33*a13*c33*a12*c21*b12-a33*a13*b33*b21*c12^2+a33*c13*b33*a12*b21*c12-a13*b13*c33*c32*b21*a12+2*a13*b13*c23*a32*c11*b32+c13*a33*b33*a11*c12*b22-2*b13*a23*a33*c32*c11*b12+a13^2*c23*b12*b32*c31+a13*b13*a23*b11*c32^2+a13*b23*c33*b32*c12*a11-a13*b13*b23*a32*c11*c32-a13*b13*c23*c31*a12*b32+a13^2*c33*b32*c21*b12+c23*a13*b33*b12*a12*c31+a13*a23*b33*c32*c12*b11-2*c23*a13*c33*b12*a12*b31+b13^2*c33*a22*a12*c31-a13*b13*a23*c12*c31*b32-a13*c13*a33*b32*b11*c22+b13*b23*a33*c32*c12*a11+a13^2*c33*b31*b12*c22+b13^2*a33*a32*c22*c11+a13*a33*c33*b12*c11*b22-a13*b13*a23*c12*c32*b31+b13^2*c33*a32*c21*a12+2*a13*b13*c33*b32*c11*a22+2*a13*c13*c33*b32*a11*b22+b13^2*a33*c32*c11*a22+2*a13*b13*c33*a32*c11*b22+b13^2*a23*c12*c32*a31-a13*b13*c33*a32*b11*c22+b13^2*c23*a12*a32*c31-b13*c13*a33*a32*b21*c12-b13*c13*b33*a31*a12*c22-b13*c13*a33*b32*a21*c12-2*a13*c23*c33*b32*b12*a11-a13*c13*c33*b32*a21*b12-2*a13*b23*b33*c32*c11*a12+2*b13*a33^2*c12*c11*b22-a13*c13*b33*a32*c11*b22+b13*a33*c33*a12*b11*c22-a13*c13*c23*b12*b32*a31+b13*a33*b33*c11*a12*c22+c13*a33*c33*b12*a11*b22+a13^2*b23*c12*c31*b32-b13*a33^2*c11*b12*c22+b13^2*c33*c32*a22*a11+c13^2*b33*a32*b21*a12+2*c13*a33^2*b12*b11*c22+c23*b13*a33*b12*a12*c31+c13^2*a23*b12*b31*a32+c13*a23*c33*b32*b12*a11+2*b23*a13*b33*c12^2*a31+a13*c13*c23*a11*b32^2+c23*c13*b33*b12*a12*a31+2*b13*c13*b23*a31*c12*a32-2*a13^2*c33*b31*c12*b22+4*c13*a23*a33*b11*b12*c32-2*a13^2*c33*b32*c11*b22+2*a13*c13*a23*b31*c12*b32-2*c13^2*b23*a31*b12*a32+b13*a33*c33*b12*c11*a22-b13*c33^2*a12*a21*b12-2*c13*b23*a33*c32*b12*a11-a33*b13*b33*a21*c12^2-2*b13*b33*c33*a12*a11*c22+c13*c23*a33*b32*b11*a12-a13*b13*c33*b32*c21*a12-a13*c13*c33*a32*b22*b11-a13*c33^2*b12*a11*b22+2*a13*c33^2*b12*b11*a22+c13^2*a33*b31*b12*a22+b13*b23*a33*c32*c11*a12-2*a13^2*c33*b32*b21*c12-2*a13^2*b33*c32*c21*b12-2*a23*b13*c33*c12*a12*b31+2*a13*b13*c33*b31*c12*a22-2*b13*c23*a33*b32*c11*a12+a13^2*c33*b22*b12*c31+c13*b33*c33*a11*b12*a22+c23*a13*b33*c12*a12*b31+a33*c13*b33*b12*a21*c12+a33*a13*b33*c12*c21*b12-2*c13*b23*a33*c32*b11*a12+b13^2*c23*a12*a31*c32+2*a13*c13*a33*b32*c11*b22-2*b13^2*a23*c31*a12*c32+a33*c13*c33*b12*b21*a12-a13*c13*a23*b12*b32*c31-2*b13*c23*b33*a11*a12*c32-2*c13*b23*b33*a32*c12*a11+a23*a13*c33*c12*b12*b31-2*b23*a13*b33*c12*a12*c31-2*a13*c23*a33*b11*b12*c32+2*b13*c33^2*a12*a11*b22-b13*c13*b23*a12*a31*c32-a13*c13*a23*b12*b31*c32+a13*b33*c33*a11*c12*b22-b13*c13*a33*c32*a21*b12-b13*a33^2*c12*b11*c22+2*b13*c13*a33*b32*a11*c22+a13^2*c23*b32*b11*c32+a13^2*c33*b32*b11*c22-2*c13*b23*c33*a11*a12*b32-c13*a33^2*b12*b21*c12+2*a13*c13*b23*a32*b11*c32+b13^2*c33*a21*a12*c32+b13^2*a23*c12*c31*a32-a23*a13*c33*b12^2*c31+4*a13*c23*c33*b11*b12*a32+b13^2*c33*a31*a12*c22-b13*c13*a33*a31*c12*b22+2*a13*c13*b33*c32*b11*a22+c13^2*a33*a32*b22*b11-2*b13*a23*b33*c11*c12*a32+2*b13*c13*a33*c32*a11*b22-b13*c13*a23*b31*c12*a32+b13^2*a33*a32*c21*c12+a13^2*b23*c12*c32*b31-2*a33*c13*b33*a12*c21*b12+2*a13*b13*c33*b32*a21*c12+2*a13*b33^2*c12*c11*a22+2*b13*c13*a33*c32*b21*a12-c23*a13*a33*b12^2*c31+2*c23*a13*c33*b12^2*a31+a23*c13*b33*c12*a12*b31+a33*b13*c33*b12*a21*c12+b13^2*a33*c32*a21*c12-2*c13^2*b33*a32*a21*b12+c13^2*b33*b32*a21*a12-2*c13^2*a33*b32*a11*b22-b23*a13*a33*c12^2*b31-b13*c13*c33*a32*b21*a12+c13^2*a33*a32*b21*b12-a13*b13*c23*a31*b12*c32+a33*b13*b33*c12*c21*a12-b13*c13*c23*a12*a32*b31-b13*c13*a33*b32*c11*a22+a13*a23*b33*c32*c11*b12+c13^2*b23*a12*a31*b32-b13*c13*a33*c31*b12*a22+b13*b33*c33*a12*c11*a22+a23*a13*b33*c12*b12*c31-a13*c13*b33*b32*c11*a22+a23*b13*c33*b12*a12*c31-a13*c13*a33*c32*b22*b11-b13*a33^2*c12*c21*b12-a33*a13*c33*c21*b12^2-a13*c13*c33*a32*b21*b12-2*b13^2*a33*c32*c21*a12-a33*c13*c33*a21*b12^2-a13*b13*a33*c22*c12*b31+2*a23*b13*a33*c12^2*b31-a13*b13*c23*b31*a12*c32+2*a13*b13*a23*c31*b12*c32+b13^2*a33*c31*c12*a22-a13*b13*c23*a32*b11*c32-2*a33*b13*c33*a12*b21*c12+2*a23*c13*a33*b12^2*c31-a23*c13*c33*b12^2*a31+c13*a33^2*c21*b12^2+b13*a33^2*b21*c12^2+a13*c33^2*a21*b12^2+b13*c33^2*b21*a12^2-a13^2*b23*b11*c32^2-a13^2*c23*c11*b32^2-c13^2*a23*a11*b32^2-c13^2*b23*b11*a32^2-b13^2*a23*a11*c32^2-b13^2*c23*c11*a32^2+a13*b33^2*a21*c12^2+c13*b33^2*c21*a12^2-2*b13^2*c33*a31*c12*a22+b13^2*c33*a32*a11*c22-2*b13^2*c33*a32*c11*a22-2*b13^2*c33*a32*a21*c12+b13^2*a23*a32*c11*c32-2*b13^2*c23*a31*c12*a32+b13^2*c23*a32*a11*c32+b13^2*a33*c22*c12*a31-b13*c33^2*a12*b11*a22-b13*c33^2*a11*b12*a22-2*a13^2*b23*c31*b12*c32+a13^2*b23*b32*c11*c32-2*a13^2*c23*b31*c12*b32+a13^2*c23*b12*b31*c32+a13^2*b33*c22*c12*b31-2*a13^2*b33*c31*b12*c22+a13^2*b33*c31*c12*b22+a13^2*b33*b32*c21*c12+a13^2*b33*b32*c22*c11-2*a13^2*b33*c32*b11*c22+a13*c13*a23*c11*b32^2+a13*b13*b23*a11*c32^2-a13*c33^2*b11*a12*b22-a13*b33^2*c12*a11*c22-a13*b33^2*c11*a12*c22+a13^2*b33*c32*c11*b22+a13^2*b33*c32*b21*c12+a13^2*c33*c32*b21*b12+a13^2*c33*c32*b22*b11-b33*b13*c33*c21*a12^2-c13*b33^2*a12*a21*c12-a13*b33^2*c12*c21*a12-b33*c13*c33*b21*a12^2-2*b13^2*a33*c31*a12*c22+b13*c13*b23*c11*a32^2+b13*c13*c23*b11*a32^2-c23*c13*a33*b12^2*a31-c23*c13*b33*a12^2*b31-2*c13^2*a33*b32*b21*a12+c13^2*b33*a31*a12*b22-2*c13^2*b33*a31*b12*a22+c13^2*b33*a22*a12*b31-2*c13^2*b33*a32*b11*a22+c13^2*b33*a32*a11*b22+c13^2*b33*b32*a22*a11+c13^2*a23*b12*b32*a31-2*c13^2*a23*b31*a12*b32+2*c13*b33^2*a12*a11*c22-c13*b33^2*a12*c11*a22-c13*b33^2*a11*c12*a22-c13*a33^2*b12*c11*b22-c13*a33^2*b11*c12*b22-c23*b13*b33*a12^2*c31+2*c23*b13*c33*a12^2*b31-a13*c33^2*b12*b21*a12-b23*b13*c33*a12^2*c31+2*b23*c13*b33*a12^2*c31-b23*c13*c33*a12^2*b31-b23*b13*a33*c12^2*a31+c13^2*a23*a32*b11*b32+c13^2*b23*a12*a32*b31+c13^2*b23*a32*a11*b32+c13^2*a33*b22*b12*a31-2*c13^2*a33*b31*a12*b22+c13^2*a33*b32*a21*b12+c13^2*a33*b32*b11*a22-a23*b13*b33*c12^2*a31-a23*a13*b33*c12^2*b31+b13*b33*c33*a11*c12*a22+4*b13*a23*a33*c11*c12*b32-2*b13*a23*a33*c32*c12*b11+b13*a23*b33*c32*c12*a11+b13*a23*b33*c32*c11*a12+b13*a23*c33*a32*c11*b12+b13*a23*c33*a32*c12*b11-2*b13*a23*c33*b32*c12*a11-2*b13*a23*c33*b32*c11*a12+b13*a23*c33*c32*b12*a11+b13*a23*c33*c32*b11*a12+b13*c23*a33*a32*c11*b12+b13*c23*a33*a32*c12*b11-b13*c13*b33*a32*c21*a12-b13*c13*a23*a31*c12*b32-b13*c13*a23*a31*b12*c32+2*b13*c13*a23*b31*a12*c32-b13*c13*a33*a32*b11*c22-b13*c13*a33*a32*c11*b22-b13*c13*a33*a32*c21*b12+2*b13*c13*a33*b32*c21*a12-b13*c13*a33*c32*b11*a22+2*b13*c13*b33*a31*c12*a22-b13*c13*b33*a22*a12*c31-b13*c13*b33*a32*a11*c22+2*b13*c13*b33*a32*c11*a22+2*b13*c13*b33*a32*a21*c12-2*c13*a33*b33*a12*b11*c22+c13*a33*b33*a12*c11*b22-2*c13*a33*b33*a11*b12*c22+c13*a33*b33*b12*c11*a22+c13*a33*b33*b11*c12*a22-2*c13*a33*c33*b12*b11*a22+c13*a33*c33*b11*a12*b22+c13*b23*a33*a32*c11*b12+c13*b23*a33*a32*c12*b11-2*c13*c23*a33*b11*b12*a32+c13*c23*a33*b32*b12*a11+c13*c23*b33*a32*b12*a11+c13*c23*b33*a32*b11*a12-2*c13*c23*b33*a11*a12*b32-2*c13*a23*a33*b32*c11*b12-2*c13*a23*a33*b32*c12*b11+c13*a23*b33*a32*c11*b12+c13*a23*b33*a32*c12*b11+c13*b23*a33*b32*c11*a12+c13*b23*a33*b32*c12*a11-2*c13*b23*b33*a32*c11*a12+4*c13*b23*b33*a11*a12*c32+c13*b23*c33*a32*b12*a11-a13*b13*a33*b32*c21*c12-a13*b13*a33*b32*c22*c11+2*a13*b13*a33*c32*b11*c22-a13*b13*a33*c32*c11*b22-a13*b13*a33*c32*b21*c12+2*a13*b13*a33*c32*c21*b12-a13*b13*b33*c22*c12*a31+2*a13*b13*b33*c31*a12*c22-a13*b13*b33*c31*c12*a22-a13*b13*b33*a32*c21*c12-a13*b13*b33*a32*c22*c11+2*a13*b13*b33*c32*a11*c22-a13*b13*b33*c32*c11*a22-a13*b13*b33*c32*a21*c12+2*a13*b13*b33*c32*c21*a12-a13*b13*c33*a31*b12*c22+2*a13*b13*c33*a31*c12*b22-a13*b13*c33*b31*a12*c22-a13*b13*c33*c31*a12*b22-a13*b13*c33*c31*b12*a22-a13*b13*a23*b32*c11*c32-a13*b13*b23*c12*c32*a31-a13*b13*b23*c12*c31*a32+2*a13*b13*b23*c31*a12*c32+2*a13*b13*c23*a31*c12*b32+2*a13*b13*c23*b31*c12*a32-a13*b13*c23*c31*b12*a32-a13*b13*c33*c32*b11*a22-a13*b13*c33*c32*a11*b22-a13*b13*c33*c32*a21*b12-a13*b13*c23*b32*a11*c32+2*a13*b13*a33*c31*b12*c22-a13*b13*a33*c31*c12*b22+c23*a13*a33*c12*b12*b31-2*c23*a13*b33*c12*b12*a31+a33*a13*c33*b12*b21*c12-2*a23*b13*a33*c12*b12*c31+a23*b13*b33*c12*a12*c31+a23*b13*c33*c12*b12*a31-2*a23*c13*a33*c12*b12*b31+a23*c13*b33*c12*b12*a31-2*a23*c13*b33*b12*a12*c31+a23*c13*c33*b12*a12*b31+c13*b23*c33*a32*b11*a12+c13*a23*b33*b32*c12*a11+c13*a23*b33*b32*c11*a12-2*c13*a23*b33*c32*b12*a11-2*c13*a23*b33*c32*b11*a12-2*c13*a23*c33*b11*b12*a32+c13*a23*c33*b32*b11*a12+2*a13*c13*b33*c32*a21*b12-a13*c13*b33*c32*b21*a12-a13*c13*b33*c32*a11*b22-a13*c13*c33*b22*b12*a31-a13*c13*b23*a31*c12*b32+2*a13*c13*b23*a31*b12*c32-a13*c13*b23*b31*c12*a32-a13*c13*b23*b31*a12*c32+2*a13*c13*b23*c31*b12*a32-a13*c13*b23*c31*a12*b32-a13*c13*b23*a32*c11*b32-a13*c13*b23*b32*a11*c32-a13*c13*c23*b12*b31*a32+2*a13*c13*c23*b31*a12*b32+2*a13*b13*c33*a32*b21*c12-a13*b13*c33*a32*c21*b12-a13*b13*c33*b32*a11*c22+c23*b13*a33*c12*b12*a31-2*c23*b13*a33*c12*a12*b31+c23*b13*b33*c12*a12*a31-2*c23*b13*c33*b12*a12*a31-2*b23*a13*c33*c12*b12*a31+b23*a13*c33*c12*a12*b31+b23*a13*c33*b12*a12*c31+c23*c13*a33*b12*a12*b31+b23*c13*a33*c12*b12*a31+b23*c13*a33*c12*a12*b31-2*b23*c13*a33*b12*a12*c31-2*b23*c13*b33*c12*a12*a31+b23*c13*c33*b12*a12*a31+b23*b13*a33*c12*a12*c31+b23*a13*a33*c12*b12*c31-2*c13*b33*c33*a12*a11*b22+c13*b33*c33*a12*b11*a22+a33*b13*c33*a12*c21*b12-b13*c13*c23*a32*a11*b32-b13*c13*a33*a31*b12*c22+2*b13*c13*a33*b31*a12*c22-b13*c13*a33*b31*c12*a22+2*b13*c13*a33*c31*a12*b22-2*b13*b23*a33*c11*c12*a32+b13*b23*c33*a32*c11*a12+b13*b23*c33*a32*c12*a11-2*b13*b23*c33*a11*a12*c32-2*b13*c23*a33*b32*c12*a11+b13*c23*a33*c32*b12*a11+b13*c23*a33*c32*b11*a12+b13*c23*b33*a32*c11*a12+b13*c23*b33*a32*c12*a11-2*b13*c23*c33*a32*b12*a11-2*b13*c23*c33*a32*b11*a12+4*b13*c23*c33*a11*a12*b32+b33*a13*c33*a12*b21*c12-2*b33*a13*c33*b12*a21*c12+b13*a33*b33*c12*a11*c22-2*b13*a33*b33*c12*c11*a22-2*b13*a33*c33*a12*c11*b22+b13*a33*c33*a11*b12*c22-2*b13*a33*c33*a11*c12*b22+b13*a33*c33*b11*c12*a22-b13*c13*b33*c32*a22*a11-b13*c13*b33*a21*a12*c32-b13*c13*c33*a31*a12*b22+2*b13*c13*c33*a31*b12*a22-b13*c13*c33*a22*a12*b31+2*b13*c13*c33*a32*b11*a22+2*b13*c13*c33*a32*a21*b12-b13*c13*c33*a32*a11*b22-b13*c13*c33*b32*a21*a12-b13*c13*c33*b32*a22*a11-b13*c13*a23*c31*b12*a32+2*b13*c13*a23*c31*a12*b32-b13*c13*a23*a32*c11*b32-b13*c13*a23*a32*b11*c32+2*b13*c13*a23*b32*a11*c32-b13*c13*b23*a12*a32*c31-b13*c13*b23*a32*a11*c32+2*b13*c13*c23*a31*b12*a32-b13*c13*c23*a12*a31*b32+2*a13*c13*a33*b32*b21*c12-a13*c13*a33*b32*c21*b12-a13*c13*a33*c32*b21*b12+2*a13*c13*b33*a31*b12*c22-a13*c13*b33*a31*c12*b22-a13*c13*b33*b31*c12*a22-a13*c13*b33*c31*a12*b22+2*a13*c13*b33*c31*b12*a22+2*a13*c13*b33*a32*b11*c22+2*a13*c13*b33*a32*c21*b12-a13*c13*c33*b32*b11*a22+2*a13*c13*c33*b32*b21*a12+2*a13*c13*c33*b31*a12*b22-a13*c13*c33*b31*b12*a22-a13*c13*b33*b32*c21*a12-a13*c13*b33*b32*a11*c22-a13*c13*b33*b32*a21*c12-2*a13*c23*b33*a32*c11*b12-2*a13*c23*b33*a32*c12*b11+a13*a23*c33*b32*c11*b12+a13*a23*c33*b32*c12*b11-2*a13*a23*c33*b11*b12*c32-2*a13*b23*a33*c11*c12*b32+a13*b23*a33*c32*c11*b12+a13*b23*a33*c32*c12*b11+4*a13*b23*b33*c11*c12*a32-2*a13*b23*b33*c32*c12*a11-2*a13*b23*c33*a32*c11*b12-2*a13*b23*c33*a32*c12*b11+a13*b23*c33*b32*c11*a12+a13*b23*c33*c32*b12*a11+a13*b23*c33*c32*b11*a12-2*a13*a23*b33*c11*c12*b32-a13*c13*a23*b32*b11*c32-a13*c13*c23*a32*b11*b32-a13*c13*a33*b31*b12*c22+2*a13*c13*a33*b31*c12*b22-a13*c13*a33*b22*b12*c31+a13*b33*c33*a12*c11*b22+a13*b33*c33*a11*b12*c22-2*a13*b33*c33*b12*c11*a22-2*a13*b33*c33*b11*c12*a22+a13*a33*b33*c12*b11*c22-2*a13*a33*b33*c12*c11*b22+a13*a33*b33*c11*b12*c22-2*a13*a33*c33*b12*b11*c22+a13*a33*c33*b11*c12*b22+a13*b33*c33*a12*b11*c22+a13*c23*b33*b32*c12*a11+a13*c23*b33*b32*c11*a12+a13*c23*b33*c32*b12*a11+a13*c23*b33*c32*b11*a12-2*a13*c23*c33*b32*b11*a12+a13*c23*a33*b32*c11*b12+a13*c23*a33*b32*c12*b11+b33*b13*c33*a12*a21*c12+b23*b13*c33*c12*a12*a31,b13*a31*c31*b32*a21*c12-c23*c32*b11*b12*a31^2+a33*a31*c32*b11^2*c22+2*a33*c31*b32*b11*a21*c12+c13*a31*b31*c32*a11*b22-c33*b31*c31*b21*a12^2+c13*a31*c31*a32*b21*b12-c23*a31^2*b32*c11*b12+2*a33*c31*b32*a11*b11*c22+a33*b31*c31*b11*c12*a22+c33*a31*a32*b11^2*c22-b13*c31*a32*b32*a11*c21-b33*c31*a32*b11*c11*a22+b33*a31*b31*c12*c11*a22+c23*b31*b32*a11^2*c32-b23*b32*c11*c12*a31^2+b13*a31*b31*c32*a21*c12-a33*c31^2*b11*a12*b22+2*c23*b31^2*a32*c12*a11-2*b33*c31*b32*a11^2*c22+2*b13*a31^2*c32*c21*b12-b33*a31^2*c12*c11*b22-b33*a31*a32*c12*b11*c21+2*c33*b31*a32*b12*c11*a21+2*a33*c31*b32*a11*b21*c12+c33*a31*b31*a12*b21*c12-a13*b31*b32*c32*a11*c21+b13*a31*c31*b32*a11*c22+a23*c31*a31*b32*c11*b12-a33*c31*b32*a12*c11*b21-c33*b31*a32*a12*c11*b21+a33*b31*c31*a12*b11*c22+c13*b31*a31*c32*b11*a22+b33*b31*c32*a11^2*c22-2*b13*b31*c31*a32*a21*c12+c13*b31*c31*b32*a22*a11-a13*c31*a32*b32*b11*c21+2*b33*a31^2*c12*b11*c22+2*a33*c31^2*b12*a11*b22-a13*b31*a32*c32*c11*b21-c33*b31^2*a11*c12*a22+b13*c32*a31*c31*b11*a22+b33*b31*c31*a11*c12*a22-a33*b31*c32*b11*c11*a22+2*a13*c31^2*b32*b11*a22+2*c23*a31^2*b32*c12*b11+b13*a32*a31*c31*b11*c22+c23*b31*c11*b11*a32^2+2*a33*a31*b32*c11*c21*b12-2*c13*b31*c31*a32*a21*b12+2*b33*b31*a32*c11*c21*a12+2*c13*c31*a32*b32*a11*b21-b33*c31^2*a11*b12*a22-c33*c31*b32*a12*b11*a21+c13*a31*c31*b32*a21*b12+2*a13*b31^2*c32*c21*a12+2*a33*b31*c32*b12*c11*a21-2*b33*b31*c31*a12*c11*a22+2*a13*c31*a32*b21*b11*c32+2*b33*b31*c32*a11*a21*c12+a13*b32*b31*c31*a11*c22-2*a13*b31*c31*c32*b21*a12+2*c33*a31*c32*b11*a11*b22-a33*a31*c32*b12*b11*c21-4*a33*c31*a32*b11*b21*c12-a33*c31*b32*a11*c11*b22-c23*b31^2*a32*c11*a12-c33*c31*b32*a11*b11*a22+2*b13*b31*a32*c32*c11*a21-a23*a32*c11*c12*b31^2+a33*b31*c31*a12*b21*c12+a33*b31*b32*c11^2*a22-b33*b31*a32*c12*a11*c21-b33*a31*c32*a11*b21*c12-a33*c31*b32*a12*b11*c21-2*a33*a31*c31*b12*c11*b22+c23*a31*b31*c32*b12*a11+b33*a31*b31*c12*c21*a12+b13*a31*c31*c32*b21*a12+a33*a31*c31*b12*b11*c22-4*b33*a31*b32*c11*c21*a12+c23*a31*b31*a32*c11*b12-c13*a31*a32*b32*c11*b21+b23*c31*b31*a32*c11*a12+c23*a31*c11*a11*b32^2+c23*b32*b31*a11*a12*c31-b23*a31*a32*c11*b11*c32+2*c13*b31*b32*a21*a11*c32-c33*c31*b32*a12*a11*b21+c13*a31*b31*b32*c21*a12+c33*a31*c31*b12*b11*a22+2*c13*a31*a32*b21*b11*c32-a13*b31*b32*c32*c11*a21-c23*c32*a11*a12*b31^2-a33*a31*b32*c12*b11*c21-b33*b31*a32*c11*a11*c22+c23*a31*a32*b11^2*c32-c33*a31^2*b11*c12*b22+2*c33*a31*b32*a12*c11*b21-2*a33*a31*b31*c12*b11*c22-b13*c31*a32*b32*c11*a21+b23*c32*b31*a11*a12*c31+2*c33*b31*a32*a11*c21*b12+2*c33*a31^2*b12*c11*b22-b23*c31*a32*c11*a11*b32-b13*a31*a32*c32*b11*c21+b33*b31*c31*a12*a11*c22+c33*b31*c31*a12*a21*b12-2*c33*a31*c32*b11^2*a22-2*b33*a31*c31*a12*b11*c22-b13*c31^2*b32*a21*a12+2*c23*c31*a32*b11*a11*b32+2*c33*b31*c32*a12*a11*b21+b33*c31*c32*a11^2*b22-a33*b31*b32*c11*a11*c22+b33*a31*a32*c11^2*b22+2*c13*b31^2*a32*a21*c12+a33*a31*b31*c11*b12*c22-2*b13*a31*c31*a32*c11*b22+2*c33*a31*a32*b11*b21*c12+2*a33*b31*c32*a11*c11*b22-a13*c32*b31^2*a11*c22-a13*c31^2*a32*b21*b12+a13*b31*c31*b32*a21*c12+b23*a31*c31*b32*c11*a12-c33*c31*a32*b12*a11*b21-2*c13*a31*c31*b32*b21*a12+a13*a31*b31*c32*b11*c22-b13*a31^2*b32*c21*c12-2*b23*a31*b31*c32*c11*a12+c33*b31*c31*a11*b12*a22-2*c13*c31*a31*b32*b11*a22+b13*a31*b31*a32*c21*c12+c23*a31*b31*c32*b11*a12-c23*b31*a32*c11*a11*b32+2*b33*c31*a32*b11*a21*c12+2*c33*b31*c32*a12*b11*a21+a13*c31*a31*c32*b22*b11-b13*c31*a32*c32*b11*a21+a23*b31*a32*c11^2*b32+a23*b31*c31*b32*c12*a11-c33*a31^2*b12*b21*c12+2*b33*a31*b32*c11*a11*c22-b23*a31^2*c32*c12*b11-c33*a31*a32*b12*b11*c21+2*b13*a31*a32*c21*c11*b32+c33*a31*b31*a12*b11*c22-c33*a31*b32*b12*c11*a21-b33*a31*a32*c11*b11*c22-2*a33*c31*a32*b11^2*c22-a33*c31^2*b12*b11*a22+a13*b31*c31*a32*b11*c22-b33*c31*c32*a11*b11*a22+a13*c31*b31*a32*c11*b22-2*b13*a31*c31*c32*a21*b12+2*a23*b31^2*c32*c11*a12+a23*c31*c11*a11*b32^2+a13*b31*c31*a32*b21*c12-b33*b31*a32*c12*c11*a21+a13*a31*c31*b32*c21*b12-a33*c31*c32*b12*a11*b21+a23*b31*c31*a32*c11*b12-c13*a31*a32*b32*b11*c21+2*c33*a31*b32*a12*b11*c21+c23*b31*c31*a32*b11*a12+b23*a31*b31*c32*c12*a11+2*b33*c31*c32*a11*a21*b12+b13*a31*b31*a32*c22*c11+a33*b31^2*a21*c12^2+a33*c31^2*a21*b12^2-b23*b31*c11^2*a32^2-b23*b31*a11^2*c32^2-a23*a31*c11^2*b32^2-a23*a31*b11^2*c32^2-c23*c31*a11^2*b32^2+c33*b31^2*c21*a12^2+c33*a31^2*c21*b12^2+b33*a31^2*b21*c12^2+b33*c31^2*b21*a12^2-c23*c31*b11^2*a32^2+2*c13*a31^2*b32*b21*c12+2*c13*a31^2*b32*b11*c22+2*c13*b31^2*a32*a11*c22-c13*b31^2*a32*c21*a12-c13*b31^2*c32*a22*a11-c13*b31^2*a21*a12*c32+c13*b31*a32^2*b11*c21+c13*b31*a32^2*c11*b21-c13*a31^2*b32*c21*b12-c13*a31^2*c32*b22*b11-c13*a31^2*c32*b21*b12+c13*a31*b32^2*a11*c21+c13*a31*b32^2*c11*a21-c13*b32*a31^2*c11*b22-2*c13*c31*b21*b11*a32^2-2*c13*c31*a21*a11*b32^2-c13*a32*b31^2*c11*a22-b13*c32*a31^2*b11*c22+2*b13*c31^2*a32*a21*b12-b13*c31^2*a32*b21*a12+2*b13*c31^2*a32*a11*b22-b13*c31^2*b32*a22*a11+b13*c31*a32^2*b11*c21+b13*c31*a32^2*c11*b21-b13*a32*c31^2*b11*a22+2*b13*a31^2*c32*c11*b22-b13*a31^2*c32*b21*c12-b13*a31^2*b32*c22*c11+b13*a31*c32^2*b11*a21+b13*a31*c32^2*a11*b21-2*b13*b31*c21*c11*a32^2-2*b13*b31*a21*a11*c32^2-a33*a31*b31*b21*c12^2-a33*a31*c31*c21*b12^2-a33*b31^2*c12*c21*a12-a33*c31^2*b12*b21*a12+a33*a31*b32*c11^2*b22+a33*c31*c32*b11^2*a22+2*a33*b31^2*c12*a11*c22-a33*b31^2*c12*c11*a22-a33*b31^2*c11*a12*c22-2*a33*b31*a32*c11^2*b22-c33*a31^2*b12*b11*c22-c33*a31*c31*a21*b12^2-c33*b31^2*a12*a21*c12+c33*c31*a32*b11^2*a22+c33*c31*b32*a11^2*b22-c33*b31^2*a12*a11*c22+2*c33*b31^2*a12*c11*a22-2*c33*b31*c32*a11^2*b22+c33*b31*b32*a11^2*c22-b33*a31*c32*a11*c11*b22-b33*a31*c32*a11*c21*b12-b33*a31*a32*c12*c11*b21-b33*a31*c32*b11*a21*c12+2*b33*a31*c32*b11*c11*a22-b33*a31*c32*b12*c11*a21+b33*a31*c31*b12*c11*a22+a13*b31*c31*c32*a21*b12+2*a13*b31*a32*c21*c11*b32-a13*b31*a32*c32*b11*c21+a13*b31*c31*a32*c21*b12-2*a13*b31*c31*b32*c11*a22-a13*c31*b32*c32*a11*b21-b13*a31*b32*c32*a11*c21-b13*a31*b32*c32*c11*a21+b13*a31*c31*b32*c21*a12-b13*a31*a32*c32*c11*b21-2*c33*b31*c31*a12*b11*a22+c33*a31*c31*b12*b21*a12-2*c33*a31*b31*a12*c21*b12+c33*a31*b31*b12*a21*c12+a33*a31*c31*b12*b21*c12+a33*b31*c31*a12*c21*b12-2*a33*b31*c31*b12*a21*c12-2*b33*a31*c31*a12*b21*c12+b33*a31*c31*a12*c21*b12+b33*a31*c31*b12*a21*c12-b33*a31*c32*a11*b11*c22+2*b33*a31*c32*a12*c11*b21+2*b33*a31*c32*a12*b11*c21+b33*a31*c31*a11*c12*b22+b33*a31*c31*a11*b12*c22+b33*a31*c31*a12*c11*b22+b33*a31*b31*c11*a12*c22-2*b33*a31*b31*c12*a11*c22+a13*a31*c31*c32*b21*b12+a13*a31*b31*b32*c21*c12+a13*a31*b31*c32*b21*c12-2*a13*a31*b31*c32*c21*b12+2*a13*a31*b32*c32*b11*c21-2*a13*a31*c31*b32*b11*c22+a13*a31*c31*b32*c11*b22-2*a13*a31*b31*c32*c11*b22+a13*b31*a31*b32*c22*c11-2*a13*b31*c31*b32*c21*a12+2*b33*c31^2*a12*b11*a22-b33*c31^2*a12*a11*b22+b33*b31*a32*c11^2*a22-2*b33*a31*b32*c11^2*a22-b33*a31^2*c11*b12*c22-b33*a31*b31*a21*c12^2-b33*a31^2*c12*c21*b12-b33*b31*c31*c21*a12^2-b33*c31^2*a12*a21*b12+2*b23*c31^2*a32*b12*a11-b23*c31^2*a32*b11*a12+b23*c31*c11*b11*a32^2+b23*c31*b32*a11^2*c32-b23*b32*a11*a12*c31^2+b23*a31*b11*a11*c32^2+b23*a31*a32*c11^2*b32+2*b23*a31^2*c32*c11*b12+a23*b31*b11*a11*c32^2-a23*b31^2*c32*c12*a11+a23*c31*a32*b11^2*c32-a23*c31^2*b32*b12*a11+2*a23*c31^2*b32*b11*a12-a23*a32*b11*b12*c31^2-2*a13*a31*c21*c11*b32^2-2*a13*a31*b21*b11*c32^2-a13*b32*c31^2*a11*b22-a13*c31^2*a32*b22*b11-a13*c31^2*b32*a21*b12+2*a13*c31^2*b32*b21*a12+a13*c31*b32^2*a11*c21+a13*c31*b32^2*c11*a21-a13*b31^2*c32*a21*c12+2*a13*b31^2*c32*c11*a22-a13*b31^2*a32*c22*c11-a13*b31^2*a32*c21*c12+a13*b31*c32^2*b11*a21+a13*b31*c32^2*a11*b21+c13*a31*c31*b32*a11*b22-2*c13*a31*b31*b32*a21*c12+c13*a31*b31*c32*a21*b12+c13*a31*b31*c32*b21*a12-2*c13*a31*b31*a32*b11*c22-2*c13*a31*b31*a32*b21*c12+c13*a31*b31*a32*c21*b12-c13*b31*a32*b32*a11*c21-c13*b31*a32*b32*c11*a21-c13*b31*a32*c32*a11*b21-c13*b31*a32*c32*b11*a21+c13*b31*c31*a32*b11*a22+c13*b31*c31*a32*b21*a12+c13*b31*c31*b32*a21*a12-2*c13*b31*a31*b32*a11*c22+2*c13*c31*a32*b32*b11*a21-2*c13*c31*b31*a32*a11*b22+c13*a32*a31*b31*c11*b22+c13*b32*a31*b31*c11*a22-b33*b31*c32*a11*c11*a22-b33*b31*c32*a12*c11*a21+b33*b31*c31*a12*a21*c12+c33*a31*c31*b11*a12*b22-2*c33*a31*c31*b12*a11*b22+c33*a31*b31*b11*c12*a22-2*c33*a31*b31*b12*c11*a22+c33*a31*b31*a11*c12*b22+c33*a31*b31*a11*b12*c22-2*c33*a31*b31*a12*c11*b22+2*c33*a31*c32*b12*a11*b21-c33*a31*b32*b11*a21*c12+2*c33*a31*b32*b11*c11*a22-c33*a31*b32*a11*c21*b12-c33*a31*b32*a11*b21*c12-c33*a31*b32*a11*c11*b22-4*c33*a31*c32*b11*b21*a12+2*c33*a31*c32*b12*b11*a21-c33*a31*a32*b11*c11*b22-c33*a31*a32*b12*c11*b21-c33*a31*b32*a11*b11*c22-c33*b31*a32*a12*b11*c21-c33*b31*a32*a11*b21*c12+2*c33*b31*a32*a11*c11*b22-c33*b31*a32*a11*b11*c22-c33*b31*a32*b11*c11*a22-c33*b31*b32*a12*a11*c21-c33*b31*a32*b11*a21*c12-c33*b31*b32*a12*c11*a21+2*c33*b31*b32*a11*a21*c12-c33*b31*b32*a11*c11*a22+2*c33*b31*c32*a11*b11*a22-4*c33*b31*c32*a11*a21*b12+2*c33*c31*b32*a11*a21*b12+2*c33*c31*a32*b11*b21*a12-c33*c31*a32*b11*a11*b22-c33*c31*a32*b12*b11*a21+c33*b31*c31*a12*a11*b22-c13*a31*b32*c32*a11*b21+2*b33*a31*b32*c12*c11*a21+2*b33*a31*b32*c12*a11*c21+2*b33*a31*a32*c11*c21*b12-2*b33*a31*c31*b11*c12*a22-b33*b31*c32*a12*a11*c21-b33*c31*c32*a12*b11*a21-b33*c31*c32*a12*a11*b21-4*b33*c31*b32*a11*a21*c12+2*b33*c31*b32*a11*c11*a22+2*b33*c31*b32*a12*c11*a21+2*b33*c31*b32*a12*a11*c21-b33*c31*a32*b12*c11*a21-b33*c31*a32*a11*c21*b12+2*b33*c31*a32*a11*b21*c12-b33*c31*a32*a11*c11*b22+2*b33*c31*a32*a11*b11*c22-b33*c31*a32*a12*c11*b21-b33*c31*a32*a12*b11*c21+2*a33*b31*a32*c12*c11*b21-4*a33*b31*a32*c11*c21*b12-c23*a31*a32*c11*b11*b32-2*c23*a31*b31*a32*c12*b11+c23*b31*a31*b32*c11*a12-2*c23*b31*a31*b32*c12*a11-2*a33*b31*c31*a11*c12*b22+2*a33*b31*b32*c11*c21*a12+a33*a31*c31*b11*c12*b22-a33*a31*b32*c12*c11*b21-a33*a31*b32*c11*b11*c22+a33*a31*b31*c12*c11*b22-a33*b31*b32*c12*a11*c21-a33*b31*c32*b11*a21*c12+2*a33*b31*a32*c11*b11*c22+a33*b31*c31*a12*c11*b22-a33*c31*c32*b11*a11*b22-a33*c31*c32*b12*b11*a21+2*a33*b31*a32*c12*b11*c21-a33*c31*b32*a11*c21*b12+2*a33*c31*c32*b11*b21*a12-a33*c31*b32*b12*c11*a21-a33*c31*b32*b11*c11*a22+2*a33*c31*a32*b12*b11*c21+2*a33*c31*a32*b11*c11*b22+2*a33*c31*a32*b12*c11*b21-a33*a31*c32*b12*c11*b21+2*a33*b31*c32*a11*c21*b12-a33*b31*c32*a11*b21*c12-a33*b31*c32*a12*c11*b21-a33*b31*c32*a11*b11*c22-2*a33*b31*c31*a11*b12*c22-a33*b31*c32*a12*b11*c21-a33*b31*b32*c12*c11*a21+2*a33*a31*c32*b11*b21*c12+a33*b31*c31*b12*c11*a22-a33*a31*c32*b11*c11*b22+a33*a31*b31*c12*c21*b12+2*a23*a31*b32*c11*b11*c32-a23*b31*b32*c11*a11*c32+a23*b31*c31*a32*c12*b11-2*a23*b31*c31*b32*c11*a12-a23*b31*a32*c11*b11*c32-2*a23*b31*a31*c32*c11*b12+a23*b31*a31*c32*c12*b11-a23*c31*b32*b11*a11*c32-2*a23*c31*b31*c32*b11*a12-a23*c31*a32*c11*b11*b32-2*a23*c31*a31*b32*c12*b11+a23*c31*b31*c32*b12*a11+a23*b32*a31*c11*c12*b31+a23*c32*a31*b11*b12*c31-2*b23*c31*a31*c32*b12*a11+b23*c31*a31*c32*b11*a12-2*b23*c31*b31*a32*c12*a11-b23*c31*a32*b11*a11*c32+b23*a32*a31*c11*c12*b31-b23*a31*b32*c11*a11*c32-2*b23*a31*c31*a32*c11*b12+b23*a31*c31*a32*c12*b11+b23*a31*c31*b32*c12*a11+2*b23*b31*a32*c11*a11*c32-2*c23*b31*c31*a32*b12*a11-c23*b31*a32*b11*a11*c32+c23*a32*a31*b11*b12*c31-c23*a31*b32*b11*a11*c32+c23*a31*c31*b32*b12*a11-2*c23*a31*c31*b32*b11*a12-a13*c31*b32*c32*b11*a21-a13*c31*a32*b32*c11*b21-2*a13*c31*b31*c32*b11*a22+a13*c32*b31*c31*a11*b22+2*a13*a31*b32*c32*c11*b21-2*a13*a31*c31*b32*b21*c12+b13*a31*c31*a32*b21*c12-2*b13*a31*c31*a32*c21*b12+2*b13*b31*a32*c32*a11*c21+b13*b31*c31*a32*c21*a12-2*b13*b31*c31*a32*a11*c22+b13*b31*c31*a32*c11*a22+b13*b31*c31*a21*a12*c32-2*b13*b31*a31*c32*c11*a22+2*b13*c31*b32*a21*a11*c32-b13*c31*a32*c32*a11*b21+b13*c31*b31*c32*a22*a11+b13*c31*a31*b32*c11*a22-2*b13*c31*a31*c32*a11*b22-2*b13*a31*b31*c32*c21*a12+b13*a31*b31*c32*a11*c22-c13*a31*b32*c32*b11*a21+c13*a31*c31*a32*b22*b11,-c13*a23*c33*b11*a11*b32-b13*b23*c33*c11*a11*a32-c13*c23*a33*b31*b12*a11+2*a13*a23*c33*b11*b12*c31+c33*a13*c13*b31*b11*a22+c13*a33*c33*b11^2*a22+2*c13*b23*a33*c31*b11*a12-a13*b23*c33*c11*a11*b32+2*b33*a13^2*c31*c21*b12+b13*b33*c13*c31*a21*a12-a33*c13^2*a31*b21*b12+c13*b13*c33*b31*a22*a11-b13*a23*c33*c31*b11*a12+2*b13*c23*c33*b11*a11*a32-2*c13*a33^2*b12*b11*c21+c13*a33^2*b12*c11*b21-a13*c23*b33*c31*b12*a11+a13*c13*b33*a31*c11*b22+a13*b33*c13*c31*b21*a12+2*a13*a33*c33*b12*b11*c21-a23*b13^2*a31*c12*c31+a33*a13*b13*c31*c11*b22-a13*b33*c33*a12*b11*c21-b23*c13^2*a31*a12*b31-2*b13*a13*b23*c31*a11*c32-a13*b33*c33*a11*b11*c22-2*c13*b23*b33*a11^2*c32-2*b13*c13*a33*b31*a11*c22-2*c13*a13*b23*c31*b11*a32-a13*c23*a33*b31*c12*b11-a13*b23*c33*b11*a11*c32-b13*a23*c33*c31*b12*a11-2*a13*b33^2*c12*c11*a21+a13*b13*c33*a31*b11*c22+2*a13*c23*a33*b11*b12*c31-a33*b13^2*c31*a21*c12+2*a13*b23*b33*c31*c12*a11+a13*c33*b13*c31*a21*b12+2*a13*b23*c33*c11*b11*a32-b33*a13^2*c31*b21*c12-2*c13*a13*c33*b32*a11*b21-2*b13*a13*c33*a32*c11*b21+2*b13*b23*c33*a11*a12*c31-c13*a23*c33*b31*b11*a12-c13*b23*a33*a31*c12*b11+b13*b23*c33*a11^2*c32+a13*c13*a33*b32*b11*c21-2*a13*c13*a33*b31*c11*b22-c33*b13^2*c31*a21*a12+a13*c13*b23*a31*c11*b32+a13*c23*b13*b31*a12*c31-b23*a13^2*c11*c31*b32+a13*b13*c23*a31*b11*c32+2*c13^2*a33*b32*a11*b21+c13*c23*a33*b11^2*a32+2*a13*a33*b33*c12*c11*b21-a13*a23*b33*c11*b11*c32+a13*b33*b13*a31*c21*c12+2*c33*a13^2*b31*b21*c12-a13*b23*a33*c31*c11*b12+a13*b33*b13*c31*a21*c12-c13*a23*b33*c11*b11*a32-a13*a33*b33*c12*b11*c21+c13*b13*c33*a32*a11*b21+2*a13*b23*b33*c31*c11*a12-c13*b33*c33*a12*b11*a21-c13^2*a23*b11*b32*a31+2*c13*a23*a33*c11*b11*b32+2*b13*c23*b33*a11*a12*c31+a33*a13*c13*b21*b11*c32-2*a13*c33*c13*b31*b21*a12-c13*a33*b33*a11*b21*c12-2*a13*b13*c33*b32*c11*a21-2*a13*c23*c33*b11^2*a32+2*a13^2*c33*b32*c11*b21-c13*c23*b33*a31*b11*a12-b33*c13^2*b31*a21*a12-b13*b23*a33*c11*a11*c32-c13*a33*b33*b12*c11*a21-a13*a23*b33*c31*c12*b11+b13*c33^2*a11*b11*a22-b33*a13^2*c31*c11*b22-c23*b13^2*a31*a12*c31-a13*c23*b33*b31*c12*a11+a13*c13*b23*b31*a11*c32+c13*b13*a23*a31*c11*b32+2*a33*b13^2*c31*c21*a12+a13*b13*c33*b32*a11*c21+a23*a13*b13*c11*c31*b32-2*b13*a13*b33*c32*a11*c21-2*c13*b13*c33*a32*b11*a21+a13*b13*c33*c32*b11*a21+2*c13^2*b33*a31*b11*a22-c13^2*b33*b31*a22*a11-b13*c23*a33*c11*b11*a32-b13*a33*c33*a12*b11*c21-a13*a23*c33*b31*c12*b11+2*c13^2*b33*a32*b11*a21+a13*c33*b13*b31*c21*a12-b23*c13^2*a11*a31*b32-c33*a13^2*b31*b11*c22-a13^2*c23*b11*b32*c31-a13^2*b33*b31*c22*c11-a33*c13^2*b31*a21*b12-b13*c23*a33*a31*c12*b11-2*c13*b13*a33*b32*a11*c21+c13*c23*b33*a11^2*b32+c23*b13*c13*a11*a31*b32+c13*b13*a33*a31*c11*b22-2*a13*b33*c13*a31*c21*b12-b13*a23*b33*c31*c11*a12+c23*a13*c13*b11*b31*a32+b13*b23*c13*a31*a12*c31+b13*a33*c13*c31*a21*b12-2*b13*c13*b33*a31*c11*a22-a13*c23*b33*b31*c11*a12+2*c13^2*a33*b31*a11*b22-2*b13*a33*c13*c31*b21*a12-a13*c23*a33*b31*c11*b12+2*a13*c23*c33*b31*b11*a12-a13*a33*c33*b11*b21*c12+a13*b33^2*c11*a11*c22+a13*b33^2*c11*c21*a12+b33*b13*c13*a21*a11*c32+a13*c23*a33*b11^2*c32-a13*c23*c13*a12*b31^2+a13*b13*c33*c32*a11*b21+2*b13*a33*c33*a12*c11*b21-a13*b33*c33*a11*b21*c12+2*c13*a23*c33*b11*b12*a31-2*a13*c23*b13*a31*c12*b31-b13*a33*c33*b11*c11*a22+b13*a13*c33*a32*b11*c21-a13*a23*b33*c31*c11*b12-b13^2*c33*a32*a11*c21-c13*c23*b33*a31*b12*a11-b13*a33*c33*b12*c11*a21-2*c13*a13*b33*c31*b11*a22+2*c13*a23*b33*c31*b12*a11-2*b13*a13*b33*c31*a11*c22+2*a13*b23*b33*c11*a11*c32+c13*a13*c33*b22*b11*a31-a23*c13^2*b11*b31*a32-c33*b13^2*a31*a11*c22-2*b13*a33*c13*b31*c21*a12+b23*b13*c13*a11*a31*c32-c33*a13^2*b21*b11*c32-a13*a33*b33*c11*c21*b12-c13^2*b33*a32*a11*b21+a13*a33*b33*c11^2*b22-a33*c13^2*b31*b11*a22-2*c13*a13*b33*a32*b11*c21+b13*c33^2*a11*a21*b12-2*b13*a33^2*c12*c11*b21+2*a13*b33*c33*b11*c11*a22+c13*a13*c33*b32*b11*a21+2*b13*a23*c33*b31*c12*a11-4*b13*c23*c33*a11*a12*b31-b33*c13^2*a21*a11*b32+b23*a13^2*b12*c31^2-a13*b33^2*c11^2*a22-a13*c33^2*b11^2*a22-c13*b33^2*a11^2*c22+b23*c13^2*b12*a31^2+a23*c13^2*a12*b31^2-c13*a33^2*b11^2*c22+c23*a13^2*c12*b31^2-b13*a33^2*c11^2*b22-b13*c33^2*a11^2*b22+c23*b13^2*c12*a31^2+a23*b13^2*a12*c31^2-2*b13*a23*a33*c11^2*b32+b13*a23*b33*c11^2*a32-a33*b13^2*a31*c21*c12-a23*b13^2*c11*c31*a32+b13*c23*b33*a11^2*c32-2*b13*c23*c33*a11^2*b32-b13*c23*c13*b12*a31^2+2*c33*b13^2*a31*a21*c12-c33*b13^2*a31*c21*a12-b13*b23*c13*c12*a31^2+b13*b23*a33*c11^2*a32-c23*a13^2*b11*b31*c32-c23*b13^2*a11*a31*c32-a33*b13^2*c31*c11*a22-a33*b13^2*c21*c11*a32-a33*c13^2*b21*b11*a32-b33*c13^2*a31*a11*b22-b33*a13^2*c21*c11*b32-2*b13*c33^2*a12*a11*b21+b13*c33^2*a12*b11*a21+b13*a33^2*c11*b11*c22+b13*a33^2*c11*c21*b12+b13*a33^2*c12*b11*c21+b13*a33*b33*c11^2*a22+b13*b33*c33*a11^2*c22-b13^2*a23*c11*c32*a31+2*b13^2*a23*c31*a11*c32+2*b13^2*c23*a31*c11*a32-b13^2*c23*a11*a32*c31-b13^2*a33*c22*c11*a31+2*b13^2*a33*c31*a11*c22-b13^2*a33*c32*c11*a21+2*b13^2*a33*c32*a11*c21+2*b13^2*c33*a31*c11*a22-b13^2*c33*c31*a22*a11+2*b13^2*c33*a32*c11*a21-c33*a13^2*b31*c21*b12-c33*a13^2*c31*b21*b12-b33*a13^2*b31*c21*c12-a13^2*b23*c11*c32*b31+2*a13^2*b23*c31*b11*c32+2*a13^2*c23*b31*c11*b32+2*a13^2*b33*c31*b11*c22-a13^2*b33*c32*c11*b21+2*a13^2*b33*c32*b11*c21-c23*a13^2*b31*b12*c31+a13*b23*a33*c11^2*b32-2*a13*b23*b33*c11^2*a32-a13*b23*b13*a12*c31^2-a13*a23*b13*b12*c31^2-a13*a23*c13*c12*b31^2+a13*a23*b33*c11^2*b32+a13*a23*c33*b11^2*c32-b23*a13^2*b31*c12*c31+a13*c33^2*b12*a11*b21-2*a13*c33^2*b12*b11*a21+a13*c33^2*b11*a11*b22+a13*c33^2*b11*b21*a12+a13*b33^2*c12*a11*c21+a13*a33*c33*b11^2*c22+2*a13^2*c33*b31*c11*b22-a13^2*c33*b22*b11*c31-a13^2*c33*b32*b11*c21+c13*a33^2*b11*c11*b22+c13*a33^2*b11*b21*c12-a23*c13^2*a31*b12*b31+c13*b33^2*a11*c11*a22+c13*b33^2*a12*c11*a21-2*c13*b33^2*a12*a11*c21+c13*b23*c33*a11^2*b32-2*c13*a23*a33*b11^2*c32+c13*a23*c33*b11^2*a32+c13*b33*c33*a11^2*b22+c13*b33^2*a11*a21*c12+2*b33*c13^2*a31*a21*b12-b33*c13^2*a31*b21*a12+2*a33*c13^2*b31*b21*a12-c33*b13^2*a21*a11*c32+2*c13^2*a23*b31*a11*b32+2*c13^2*b23*a31*b11*a32-c13^2*b23*a11*a32*b31-c13^2*a33*b22*b11*a31-c13^2*a33*b32*b11*a21+2*c13*a23*a33*b31*c12*b11-4*c13*a23*a33*b11*b12*c31-c13*a23*b33*a31*c11*b12-c13*a23*b33*a31*c12*b11-c13*a23*b33*b31*c12*a11-c13*a23*b33*b31*c11*a12+2*c13*a23*b33*c31*b11*a12-c13*a23*b33*c11*a11*b32+2*c13*a23*b33*b11*a11*c32-c13*a23*c33*b31*b12*a11+b33*a13*b13*c31*c11*a22+b33*a13*b13*c21*c11*a32+2*a13*b23*c33*a31*c11*b12+2*a13*b23*c33*a31*c12*b11-a13*b23*c33*b31*c12*a11-a13*b23*c33*b31*c11*a12-a13*b23*c33*c31*b12*a11+a13*b23*b13*a31*c12*c31-2*a13*b23*c13*a31*b12*c31-2*a13*b13*a23*c31*b11*c32-2*a13*b13*c23*a31*c11*b32+b13*c13*b33*a32*a11*c21-2*b13*c13*b33*a32*c11*a21+a13*a23*c13*b31*b12*c31+2*a13*a23*b33*c11*c12*b31+a13*b23*c13*b31*a12*c31+2*a13*b23*a33*c11*c12*b31-a13*b23*a33*c31*c12*b11-a13*b23*a33*c11*b11*c32-4*a13*b23*b33*c11*c12*a31-a13*a23*c33*b31*c11*b12-a13*a23*c33*c11*b11*b32-a13*b23*c33*c31*b11*a12+a13*b23*c13*a31*c12*b31+a13*c23*b13*a31*b12*c31-b13*b23*a33*c31*c12*a11-b13*b23*c33*a31*c11*a12-b13*b23*c33*a31*c12*a11-b13*c23*a33*a31*c11*b12+2*b13*c23*a33*b31*c12*a11+2*b13*c23*a33*b31*c11*a12-b13*a23*c33*a31*c12*b11+2*b13*a23*c33*b31*c11*a12-b13*a23*c33*c11*b11*a32+b33*b13*c13*a31*a11*c22-b13*c23*b33*a31*c11*a12-b13*c23*b33*c11*a11*a32+2*b13*c23*c33*a31*b12*a11+2*b13*c23*c33*a31*b11*a12+b13*a13*c33*c31*b11*a22+2*b13*b23*a33*c11*c12*a31-b13*b23*a33*c31*c11*a12+2*c13*b23*b33*c11*a11*a32-c13*b23*c33*a31*b12*a11-c13*b23*c33*a31*b11*a12+2*c13*b23*c33*a11*a12*b31-c13*b23*c33*b11*a11*a32-c13*b23*a33*a31*c11*b12-c13*b23*a33*b31*c12*a11-c13*b23*a33*b31*c11*a12+2*c13*b23*a33*c31*b12*a11-c13*b23*a33*c11*b11*a32-c13*b23*a33*c11*a11*b32+2*c13*b23*a33*b11*a11*c32+2*c13*b23*b33*a31*c12*a11+2*c13*a23*a33*b31*c11*b12+c33*b13*c13*a31*a11*b22+2*c13*a33*b33*a11*c21*b12-c13*a33*b33*b11*c11*a22-c13*a33*b33*b11*a21*c12-c13*a33*c33*b12*a11*b21+2*c13*a33*c33*b12*b11*a21-c13*a33*c33*b11*a11*b22+2*c13*c23*b33*a11*a12*b31-c13*c23*b33*b11*a11*a32+2*c13*c23*a33*b11*b12*a31-c13*c23*a33*b31*b11*a12-c13*c23*a33*b11*a11*b32+2*c13*b23*b33*a31*c11*a12-4*c13*b23*b33*a11*a12*c31+2*b13*a33*c33*a11*b21*c12-b13*a33*c33*a11*c21*b12+b13*a13*c23*c31*b11*a32+b13*a13*b33*c22*c11*a31+b13*a13*b33*c32*c11*a21-2*b13*a13*c33*b31*c11*a22-b13*c23*a33*c31*b12*a11-b13*c23*a33*c31*b11*a12+2*b13*c23*a33*c11*a11*b32-b13*c23*a33*b11*a11*c32-b13*c23*b33*a31*c12*a11+a33*a13*b13*c21*c11*b32+b13*a13*b23*c11*c32*a31-2*b13*a13*c23*b31*c11*a32-b13*a33*c33*b11*a21*c12+b13*c23*c13*a31*a12*b31-b13*a33*b33*c12*a11*c21+2*b13*a33*b33*c12*c11*a21-b13*a33*b33*c11*a11*c22-b13*a33*b33*c11*c21*a12-b13*a33*c33*a11*b11*c22+2*b13*a33*c33*a11*c11*b22+2*c13*b33*c33*a12*a11*b21-c13*b33*c33*a11*b11*a22-c13*b33*c33*a11*a21*b12-c13*a33*c33*b11*b21*a12+2*c13*a33*b33*a12*b11*c21-c13*a33*b33*a12*c11*b21+2*c13*a33*b33*a11*b11*c22-c13*a33*b33*a11*c11*b22+b13*a33*c13*b31*a21*c12+b13*a33*c13*a31*b21*c12+b13*a33*c13*a31*c21*b12+b13*c13*a23*a31*b11*c32+b13*c13*a33*a32*c11*b21+2*b13*b33*c33*a12*a11*c21-b13*b33*c33*a12*c11*a21-b13*b33*c33*a11*c11*a22-b13*b33*c33*a11*a21*c12-2*b13*c33*c13*a31*a21*b12+b13*c33*c13*a31*b21*a12+b13*c33*c13*b31*a21*a12-2*b13*b33*c13*a31*a21*c12+b13*b33*c13*a31*c21*a12+c13*a13*c23*b11*b32*a31-2*c13*a13*c23*b31*a11*b32+b13*c13*a23*b31*c11*a32-2*b13*c13*a23*b31*a11*c32+b13*c13*a23*c31*b11*a32-2*b13*c13*b23*a31*c11*a32+b13*c13*b23*a11*a32*c31+b13*c13*a33*a31*b11*c22+b13*c13*a33*b31*c11*a22+b13*c13*a33*c31*b11*a22+b13*c13*a33*a32*b11*c21+c13*a13*b33*b31*c11*a22+c13*a13*b33*a32*c11*b21-2*c13*a13*c33*b31*a11*b22+c13*a13*b23*b31*c11*a32+a33*a13*c13*b31*b11*c22+c13*b13*c23*a11*a32*b31-b13*a23*b33*c31*c12*a11-b13*a23*b33*c11*a11*c32-b13*a23*c33*a31*c11*b12-2*b13*c13*a33*c32*a11*b21+b13*c13*a33*c32*b11*a21+b13*c13*b33*c31*a22*a11-a13*b33*c33*a11*c11*b22-a13*b33*c33*a11*c21*b12+2*a13*b33*c33*b12*c11*a21+2*a13*b33*c33*b11*a21*c12-a13*a33*b33*c11*b11*c22-a13*a33*c33*b12*c11*b21-a13*a33*c33*b11*c11*b22+a13*a33*b13*b31*c21*c12+a13*a33*b13*c31*b21*c12-2*a13*a33*b13*c31*c21*b12+a13*c33*c13*a31*b21*b12+2*a13*c23*c33*b11*a11*b32+a13*c23*c13*a31*b12*b31-a13*c23*a33*c11*b11*b32+2*a13*c23*b33*a31*c11*b12+2*a13*c23*b33*a31*c12*b11-2*a13*b33*b13*c31*c21*a12-2*a13*a33*c13*b31*b21*c12+a13*a33*c13*b31*c21*b12+a13*a33*c13*c31*b21*b12-a13*b33*c33*a12*c11*b21+a13*c33*c13*b31*a21*b12+a13*b13*c23*b31*a11*c32+a13*b13*c23*c31*a11*b32+a13*b13*a33*b31*c22*c11-2*a13*b13*a33*c31*b11*c22+a13*b13*a33*c32*c11*b21-2*a13*b13*a33*c32*b11*c21+a13*b33*c13*a31*b21*c12+a13*b33*c13*b31*c21*a12+a13*b33*c13*b31*a21*c12-2*a13*b33*c13*c31*a21*b12-2*c13*b13*a33*c31*a11*b22+c13*b13*a33*b32*c11*a21-2*c13*b13*c33*a31*b11*a22-2*c13*b13*a23*c31*a11*b32-2*c13*b13*c23*a31*b11*a32-2*a13*b13*c33*a31*c11*b22+a13*b13*c33*b31*a11*c22+a13*b13*c33*c31*a11*b22-2*a13*c33*b13*a31*b21*c12+a13*c33*b13*a31*c21*b12-2*a13*c33*b13*b31*a21*c12+a13*c33*b13*c31*b21*a12+c33*a13*c13*b21*b11*a32+a23*a13*c13*b11*b31*c32+2*b13*a23*c33*c11*a11*b32-b13*a23*c33*b11*a11*c32+b13*a23*c13*a31*c12*b31+b13*a23*c13*a31*b12*c31-2*b13*a23*c13*b31*a12*c31-4*b13*a23*a33*c11*c12*b31+2*b13*a23*a33*c31*c11*b12+2*b13*a23*a33*c31*c12*b11+2*b13*a23*a33*c11*b11*c32+2*b13*a23*b33*c11*c12*a31-2*a13*c13*b23*a31*b11*c32+a13*c13*b23*c31*a11*b32+a13*c13*a33*b22*b11*c31-2*a13*c13*a33*b32*c11*b21-2*a13*c13*b33*a31*b11*c22+a13*c13*b33*b31*a11*c22+a13*c13*b33*c31*a11*b22-2*a13*c13*a23*b31*c11*b32+a13*c13*a23*b11*b32*c31+a13*b13*a23*c11*c32*b31-a13*c23*b33*c31*b11*a12+2*a13*c23*b33*c11*b11*a32-a13*c23*b33*c11*a11*b32-a13*c23*b33*b11*a11*c32-4*a13*c23*c33*b11*b12*a31+2*a13*c23*c33*b31*b12*a11+a13*c13*b33*b32*a11*c21+a13*c13*b33*b32*c11*a21-2*a13*c13*b33*c32*b11*a21+a13*c13*b33*c32*a11*b21+b23*a13*b13*c11*c31*a32+a13*a23*b13*b31*c12*c31+c33*b13*c13*a21*a11*b32,c33*b31*c32*a12*a11*b22+2*a13*b31*a32*c32*c21*b12-2*a13*c31*b31*a32*c12*b22+2*b13*a31*b32*c32*c11*a22+a33*b31*c32*a12*b11*c22-c13*a32*b31^2*c12*a22-2*b33*b31*a32*c12*c21*a12-b13*c31*a32*b32*c21*a12-c33*b31*b32*c21*a12^2-2*c33*c31*a32*b12*b21*a12-b33*b32*c32*a12*c11*a21+b33*c31*b32*a12*a11*c22-2*a33*a31*c32*b11*c12*b22-c23*b31*c31*a12^2*b32-a23*a31*c31*b12^2*c32+a33*b31*b32*c12*c11*a22+b33*c32^2*a12*b11*a21-b13*c31*a32*c32*a21*b12-a13*b31*b32*c32*c21*a12-2*a33*a31*c32*b12*b11*c22+b23*a31*c31*b12*a12*c32+a13*a31*b32^2*c21*c12-2*c33*c31*b32*a12*a21*b12-c33*a32*c32*b11*a11*b22-a13*b31*a32*b32*c22*c11+b13*b31*a21*a12*c32^2+b13*c31*a32^2*c11*b22-2*c33*c31*a32*b11*a12*b22+b33*c31*a32*a12*b21*c12+2*b33*b31*c32*c21*a12^2-a13*b31*b32*c32*c11*a22+a13*a31*c32^2*b22*b11-b33*a32*c32*b11*a21*c12+a23*a31*b31*b12*c12*c32-2*a13*c31*a31*b22*b12*c32-a13*c31*a32*c32*b22*b11-b13*b31*a32*c32*c11*a22+2*a13*c31*b32*c32*a21*b12+b33*a32^2*c12*c11*b21-2*a33*b31*b32*c12*a11*c22-a33*c31*c32*a21*b12^2-c33*b32*c32*a12*b11*a21+4*b33*b31*a32*c12*a11*c22-c23*b31^2*c12*a12*a32+c33*a32*c32*b11^2*a22+c33*a32^2*b11*c11*b22+2*c13*b31*a32*b32*c11*a22+a13*a31*b32^2*c22*c11-2*b13*c31*a32^2*b11*c22-a33*c31*a32*c21*b12^2+2*b33*a32*c32*b12*c11*a21-c13*a31*b32*c32*a11*b22+a33*b31*b32*c11*a12*c22+b33*c31*b32*a12*a21*c12+a13*c32*b31*c31*a12*b22-c23*c31*a32*b32*b11*a12-2*a13*b31*c31*a32*b12*c22+a13*b31*c32^2*b21*a12+b13*b31*c31*a32*c12*a22+c33*b31*b32*a11*c12*a22-2*a33*b32^2*c11*c21*a12+2*b13*a31^2*c22*c12*b32-2*b13*c31*b31*a22*a12*c32-2*b33*a32^2*c11*c21*b12-c33*a32*b32*a11*c11*b22-a23*c31^2*b12*a12*b32+b23*b31*c11*c12*a32^2-b23*a31*b31*c12^2*a32-b23*a31^2*b12*c12*c32+c33*a32^2*b12*b11*c21+c33*a32^2*b12*c11*b21-b33*c31*b32*c21*a12^2-2*b13*a31*b31*c22*c12*a32+a33*b31*a32*c11*b12*c22+c33*a31*c32*b12*b21*a12-b13*b31*a32*c32*a11*c22-c13*b32*a31^2*c12*b22-2*c33*a31*b32*a12*b21*c12+c33*b32^2*a12*c11*a21+b13*a31*c32^2*a11*b22+a33*b32^2*c12*c11*a21-a13*a31*b32*c32*b21*c12-c33*a32*b32*b11*c11*a22+a33*c31*b32*a12*c11*b22+2*a23*b31*a32*c32*c11*b12-2*b33*c31*a32*a11*b12*c22+4*a33*a31*c32*b12*c11*b22-c23*a31*c31*b12^2*a32+c33*b31*a32*a12*c21*b12+a33*b31*c32*b12*a21*c12+a33*c32^2*b12*b11*a21-c13*a31*a32*b32*b11*c22-b23*b31*c31*a12^2*c32+b33*a32*b32*c11^2*a22+b33*a32^2*c11*b11*c22-b13*a31*a32*c32*c21*b12+a13*b31*c32^2*b11*a22-c13*b31^2*a32*a12*c22+c23*a31*c31*b12*a12*b32+4*a33*a31*b32*c12*b11*c22-c23*c31*a32*b32*b12*a11-2*b23*c31*a32^2*c12*b11-c33*a32*c32*b12*b11*a21-c33*a32*c32*b12*a11*b21+2*a13*b31^2*c22*c12*a32-2*a13*b31*c32^2*a21*b12+2*a13*b31*a32*c32*c11*b22+2*a23*c31*b32*c32*b12*a11+2*b33*a32*b32*c11*c21*a12-2*c13*a31*b32^2*c11*a22-c13*a31*a32*b32*b21*c12+c13*a31*b32^2*a21*c12-c13*a31^2*b32*b12*c22+2*b33*a32*c32*a11*c21*b12+2*c33*a32*c32*b11*b21*a12-b13*c31*a32*b32*c11*a22-b23*c31*a32*b32*c11*a12-a13*b31*a32*c32*b11*c22-2*b33*b31*a32*c11*a12*c22-b23*c31^2*b12*a12*a32+2*a23*c31*a32*b32*c12*b11+a13*c31*b32^2*c11*a22-c33*b31*c32*b21*a12^2+b33*c32^2*a12*a11*b21-2*b33*c32^2*a11*a21*b12-c13*b31*a32*c32*b21*a12+b33*a32^2*c12*b11*c21-2*a13*b31*a31*c22*c12*b32+c33*a31*b32*b12*c11*a22+b33*a31*b32*c12*c21*a12-c33*b32*c32*a12*a11*b21-2*c33*c31*a32*b12*b11*a22-c33*a32*b32*a11*c21*b12+c13*b31*c31*a32*b12*a22-a33*b32*c32*a11*c21*b12+a33*c32^2*b12*a11*b21+b33*a31*c32*a12*b21*c12-2*a33*c32^2*b11*b21*a12+c13*b31*a32^2*b21*c12-2*c13*b31*a32^2*c21*b12-2*a33*b31*c32*a12*c21*b12+b33*c31*c32*a12*a21*b12-c13*a31*a32*c32*b22*b11+a23*a31*c11*c12*b32^2-b33*a32*c32*a12*c11*b21+a13*a31*c32^2*b21*b12+2*c33*c31*b32*b21*a12^2-b13*c31*a32*c32*a11*b22-b33*a31*a32*b21*c12^2+2*b13*c31*a32*b32*a21*c12+c33*a31*b32*a12*c11*b22-2*b13*a31*c32^2*b21*a12+c33*b31*a32*b12*c11*a22-b23*a31*a32*c32*c11*b12+2*c13*a31*a32*b32*c21*b12+2*a13*b31*b32*c32*a21*c12-2*b33*c31*c32*a12*b11*a22-a23*a31*b32*c32*c11*b12+2*a13*c31*a32*b32*b11*c22+a13*a31*c31*b32*c12*b22-2*c33*a31*a32*b12*c11*b22-a33*b31*b32*a21*c12^2-2*c33*c31*b32*a11*b12*a22+a33*b31*c32*a12*b21*c12+2*c33*a32*b32*b11*a21*c12-c13*b31*a32*c32*b11*a22-2*b13*a31*c32^2*b11*a22+b13*b31*a32^2*c21*c12+a33*b32^2*c11*a11*c22-2*a33*b31*c32*a12*c11*b22-2*c33*b31*a32*a11*c12*b22+2*b33*b31*a32*a21*c12^2-a23*a31*b32*c32*c12*b11+a33*b32^2*c12*a11*c21+b33*a31*c32*b11*c12*a22-c33*a32^2*b11^2*c22-c33*b32^2*a11^2*c22-b33*a32^2*c11^2*b22-b33*c32^2*a11^2*b22+a23*b31^2*c12^2*a32+a23*c31^2*b12^2*a32-a33*b32^2*c11^2*a22-a33*c32^2*b11^2*a22+b23*a31^2*c12^2*b32+b23*c31^2*a12^2*b32+c23*b31^2*a12^2*c32+c23*a31^2*b12^2*c32+a33*c31*a32*b11*c12*b22-c13*b31*a32*b32*a11*c22-2*b23*a31*c32^2*b11*a12+b23*a31*c32^2*b12*a11-c23*a31^2*c12*b12*b32-2*c23*a31*b32^2*c11*a12+c23*a31*b32^2*c12*a11-2*c23*b31*a32^2*c11*b12+c23*b31*a32^2*c12*b11+c23*c31*b11*b12*a32^2+c23*c31*a11*a12*b32^2-b33*c31*c32*b21*a12^2-b33*a31*b32*a21*c12^2+b33*b32*c32*a11^2*c22+b33*c32^2*a11*b11*a22+c13*b31*a32^2*b11*c22-2*c13*b31*a32^2*c11*b22+2*c13*b31^2*a22*a12*c32+c13*c31*a32^2*b21*b12+c13*c31*a32^2*b22*b11+c13*c31*b32^2*a21*a12+c13*c31*b32^2*a22*a11-2*c13*a31*b32^2*c21*a12+2*c13*a31^2*b22*b12*c32+c13*a31*b32^2*a11*c22-b13*a31^2*c32*c12*b22+b13*a31*c32^2*a21*b12+b13*b31*a32^2*c22*c11+b13*b31*c32^2*a22*a11-2*b13*c31*a32^2*b21*c12+b13*c31*a32^2*c21*b12-b13*c31^2*a32*a12*b22+2*b13*c31^2*a22*a12*b32-b13*c32*a31^2*b12*c22-b13*a32*c31^2*b12*a22-a13*c32*b31^2*a12*c22-a13*b32*c31^2*a12*b22-a13*b31^2*c32*c12*a22-2*a13*b31*c32^2*a11*b22+a13*c31*b32^2*c21*a12-2*a13*c31*b32^2*a21*c12-a13*c31^2*b32*b12*a22+2*a13*c31^2*b22*b12*a32-2*a13*c31*b32^2*a11*c22-c33*a31*c32*a21*b12^2-c33*a31*a32*c21*b12^2+c33*b32*c32*a11^2*b22+c33*b32^2*a11*c11*a22-2*c33*b32^2*a11*a21*c12+c33*b32^2*a12*a11*c21-2*c33*a32^2*b11*b21*c12+2*c33*c31*a32*a21*b12^2-a33*b31*a32*b21*c12^2+a33*c32^2*b11*a11*b22+2*a33*a31*c32*c21*b12^2+2*a33*a31*b32*b21*c12^2+a33*a32*b32*c11^2*b22+a33*a32*c32*b11^2*c22-a23*a31*b31*c12^2*b32+a23*a31*b11*b12*c32^2-a23*b31^2*c12*a12*c32+a23*b31*c32^2*b11*a12-2*a23*b31*c32^2*b12*a11+a23*c31*b32^2*c11*a12-2*a23*c31*b32^2*c12*a11+b23*b31*a11*a12*c32^2+b23*c31*a32^2*c11*b12-c33*a32*b32*b12*c11*a21+2*c33*a32*b32*a11*b21*c12-c33*b32*c32*a11*b11*a22+2*c33*a32*b32*a11*b11*c22-c33*a32*b32*a12*c11*b21-c33*a32*b32*a12*b11*c21+2*c33*b32*c32*a11*a21*b12-2*b33*c31*b32*a12*c11*a22+b33*c31*a32*b11*c12*a22-2*b33*c31*a32*b12*a21*c12+b33*c31*a32*b12*c11*a22-2*b33*c31*a32*a11*c12*b22+b33*c31*c32*a11*b12*a22+b33*c31*c32*a12*a11*b22+b33*c31*b32*a11*c12*a22-b33*a32*b32*c12*c11*a21-b33*a32*b32*c12*a11*c21-b33*a32*c32*a11*b21*c12-b33*a32*c32*a12*b11*c21+2*b33*b32*c32*a11*a21*c12-b33*b32*c32*a12*a11*c21+c33*a31*c32*b11*a12*b22+c33*a31*a32*b12*b11*c22-2*c33*a31*b32*b11*c12*a22+c33*a31*b32*b12*a21*c12+c33*a31*b32*a11*c12*b22+c33*a31*b32*a11*b12*c22+c33*a31*b32*a12*c21*b12-2*c33*a31*b32*a12*b11*c22+c33*a31*a32*b11*c12*b22+c33*a31*a32*b12*b21*c12+c33*a31*c32*b12*b11*a22-2*c33*a31*c32*b12*a11*b22+c33*b31*c32*a11*b12*a22+c33*b31*c32*a12*a21*b12-2*c33*b31*c32*a12*b11*a22+c33*b31*b32*a12*a21*c12-2*c33*b31*b32*a12*c11*a22+c33*b31*b32*a12*a11*c22+c33*b31*a32*b11*c12*a22-2*c33*b31*a32*b12*a21*c12-2*c33*b31*a32*a11*b12*c22+c33*b31*a32*a12*b21*c12+c33*b31*a32*a12*c11*b22+c33*b31*a32*a12*b11*c22+4*c33*c31*b32*a12*b11*a22-2*c33*c31*b32*a12*a11*b22+4*c33*c31*a32*b12*a11*b22+a23*b31*c31*c12*a12*b32-a23*b31*b32*c32*c11*a12+2*a23*b31*b32*c32*c12*a11+a23*b31*c31*b12*a12*c32-a23*c31*a32*b32*c11*b12-a23*c31*a32*b11*b12*c32-a23*c31*b32*c32*b11*a12+b23*a31*c31*b12*c12*a32-b23*a31*a32*c11*c12*b32+2*b23*a31*a32*c32*c12*b11-2*b23*a31*c31*c12*a12*b32+2*b23*a31*b32*c32*c11*a12-b23*a31*b32*c32*c12*a11+b23*a31*b31*c12*a12*c32+b23*b31*c31*c12*a12*a32-b23*b31*a32*c32*c12*a11-b23*b31*a32*c32*c11*a12+2*b23*c31*a32*b32*c12*a11-b23*c31*a32*c32*b12*a11+2*b23*c31*a32*c32*b11*a12-b23*c31*b32*a11*a12*c32+c23*a31*b31*b12*c12*a32+2*c23*a31*a32*b32*c11*b12-c23*a31*a32*b32*c12*b11-c23*a31*a32*b11*b12*c32+c23*a31*b31*c12*a12*b32-c23*a31*b32*c32*b12*a11+2*c23*a31*b32*c32*b11*a12-2*c23*a31*b31*b12*a12*c32+c23*b31*c31*b12*a12*a32+2*c23*b31*a32*b32*c11*a12-c23*b31*a32*b32*c12*a11+2*c23*b31*a32*c32*b12*a11-c23*b31*a32*c32*b11*a12-c23*b31*b32*a11*a12*c32-2*a33*a31*b32*c11*b12*c22-a33*a32*c32*b12*b11*c21-a33*a32*c32*b12*c11*b21+2*a33*a32*c32*b11*b21*c12-a33*a32*b32*c12*c11*b21+2*a33*a32*b32*c11*c21*b12-a33*a32*b32*c12*b11*c21+a33*c31*c32*b12*b21*a12-2*a33*c31*c32*b12*a11*b22+a33*c31*c32*b12*b11*a22-2*a33*c31*b32*b11*c12*a22+a33*c31*b32*b12*c11*a22+a33*c31*b32*b12*a21*c12+a33*c31*b32*a11*c12*b22+a33*c31*b32*a11*b12*c22-2*a33*c31*b32*a12*b21*c12+a33*c31*b32*a12*c21*b12-2*a33*c31*b32*a12*b11*c22+a33*c31*a32*b12*b21*c12+c13*a31*c31*b32*a12*b22+b13*c32*a31*c31*b12*a22-2*b13*a31*c31*b32*a12*c22+b13*a31*c31*a32*c12*b22-b13*a31*a32*b32*c22*c11+2*b13*a31*a32*c32*b11*c22-b13*a31*a32*c32*c11*b22-b13*a31*b32*c32*a11*c22-b13*a31*a32*b32*c21*c12+2*b13*a31*a32*c32*b21*c12+b13*a31*b31*c32*a12*c22-b13*a31*b32*c32*a21*c12+2*b13*a31*b32*c32*c21*a12+b13*b31*a31*c32*c12*a22+b13*b31*c31*a32*a12*c22-b13*b31*a32*c32*a21*c12-b13*b31*a32*c32*c21*a12+2*b13*c31*a32*c32*b21*a12-c13*b31*a32*b32*a21*c12+2*c13*b31*a32*b32*c21*a12+2*c13*b31*a32*c32*a21*b12-c13*b31*b32*a21*a12*c32+2*c13*b31*a32*c32*a11*b22-c13*b31*b32*c32*a22*a11+c13*b31*a31*b32*a12*c22-2*c13*b31*a31*c32*b12*a22-2*c13*b31*c31*a22*a12*b32+c13*c31*a31*b32*b12*a22+c13*c31*b31*a32*a12*b22-c13*c31*a32*b32*b11*a22-c13*c31*a32*b32*a21*b12-c13*c31*a32*b32*b21*a12-c13*c31*a32*b32*a11*b22+c13*a32*a31*b31*c12*b22+c13*b32*a31*b31*c12*a22+a23*a31*c31*c12*b12*b32-2*a23*b31*c31*b12*c12*a32-a23*b31*a32*c11*c12*b32-a23*b31*a32*c32*c12*b11-b13*c31*b32*a21*a12*c32+2*b13*c31*a32*b32*a11*c22+2*b13*c31*a32*c32*b11*a22-b13*c31*b32*c32*a22*a11-2*b13*c31*a31*b32*c12*a22+b13*c31*a31*c32*a12*b22+b13*a32*a31*c31*b12*c22+2*c13*a31*a32*b32*c11*b22+2*c13*a31*b32*c32*b11*a22-c13*a31*b32*c32*a21*b12+2*c13*a31*b32*c32*b21*a12-c13*a31*a32*c32*b21*b12+c13*a31*b31*a32*b12*c22-2*c13*a31*b31*c32*a12*b22-2*c13*a31*c31*b22*b12*a32-a13*c31*a32*b32*c11*b22-a13*c31*b32*c32*b11*a22+2*a13*c31*b32*c32*a11*b22-a13*c31*b32*c32*b21*a12+2*a13*c31*a32*b32*b21*c12-a13*c31*a32*b32*c21*b12-a13*c31*a32*c32*b21*b12+a13*c31*b31*c32*b12*a22+a13*b32*b31*c31*a12*c22-a13*a31*b32*c32*c21*b12+a13*a31*b31*c32*b12*c22+a13*b31*c31*b32*c12*a22-a13*b31*a32*b32*c21*c12-a13*a31*b32*c32*c11*b22-a13*a31*b32*c32*b11*c22-a13*b31*a32*c32*b21*c12+2*a13*b31*b32*c32*a11*c22+a13*a31*c31*b32*b12*c22+a13*a31*b31*c32*c12*b22-2*a33*c31*a32*b12*c11*b22+a33*c31*a32*b12*b11*c22+a33*c31*c32*b11*a12*b22-a33*b32*c32*a11*b11*c22-a33*b32*c32*a11*c11*b22+2*a33*b32*c32*b11*c11*a22+a33*b31*a32*c12*c21*b12+a33*b31*a32*c12*c11*b22-2*a33*b31*a32*c12*b11*c22+a33*b31*c32*a11*c12*b22-2*a33*b31*c32*b12*c11*a22+a33*b31*c32*a11*b12*c22+a33*b31*c32*b11*c12*a22+a33*b31*b32*c12*c21*a12-2*a33*a31*b32*c12*c21*b12-2*a33*a31*b32*c12*c11*b22+2*a33*b32*c32*a12*b11*c21-a33*b32*c32*b11*a21*c12-a33*b32*c32*b12*c11*a21-a33*b32*c32*a11*b21*c12+2*a33*b32*c32*a12*c11*b21-2*a33*a31*c32*b12*b21*c12-a33*a32*b32*c11*b11*c22-a33*a32*c32*b11*c11*b22-b33*b32*c32*a11*c11*a22-b33*a32*c32*a11*b11*c22+2*b33*a32*c32*a11*c11*b22-b33*a32*c32*b11*c11*a22-b33*a32*b32*c11*a11*c22+b33*a31*c32*a11*b12*c22-2*b33*a31*c32*a12*c21*b12-2*b33*a31*c32*a12*c11*b22+b33*a31*c32*a12*b11*c22+b33*a31*b32*c11*a12*c22+b33*a31*c32*b12*a21*c12-2*b33*a31*c32*b12*c11*a22+b33*a31*c32*a11*c12*b22-2*b33*b31*a32*c12*c11*a22+b33*a31*b32*c12*c11*a22-2*b33*a31*b32*c12*a11*c22+b33*a31*a32*c11*b12*c22+b33*a31*a32*c12*c21*b12+b33*a31*a32*c12*c11*b22-2*b33*a31*a32*c12*b11*c22-2*b33*b31*c32*a11*c12*a22-2*b33*b31*c32*a12*a21*c12+4*b33*b31*c32*a12*c11*a22-2*b33*b31*c32*a12*a11*c22+b33*c31*a32*a12*c11*b22+b33*c31*a32*a12*b11*c22+b33*c31*a32*a12*c21*b12,a13*c23*b31*b32*a22*c32+2*a23*b33*b31*c32*a12*c22-b13*a23*a31*b22*c32^2+2*b33*c33*a32*b22*a11*c22+a13*a33*c31*b22^2*c32-a33*b33*c32*a21*b12*c22+a13*a33*b32*c32*c21*b22-c23*b33*a31*a32*c12*b22+a13*c23*c31*b22*b32*a32+2*b23*c33*a31*b32*a12*c22-2*c23*a33*b32*c32*b21*a12+b23*a33*a32*b32*c21*c12-2*c23*a33*a32*b32*c11*b22+2*b23*c33*c31*a32*a12*b22+2*a13*b33*c31*c22*b22*a32+b23*c33*a32*b32*c11*a22-2*b23*c33*a32*c32*b21*a12+b33*c33*c32*b11*a22^2-c23*a33*b31*b32*c12*a22-2*c33^2*b32*a22*b21*a12-2*a13*c23*b31*a32*b22*c32-b33*c33*a32*a22*b11*c22+2*c13*c23*b31*b22*a32^2-2*c13*a33*a31*b22^2*c32+2*a33*b33*b32*c22*a21*c12-2*c23*a33*a32*b32*c21*b12-2*c13*a33*a32*b32*c21*b22+c13*b33*a32*c32*b21*a22-b13*c23*c31*b22*a32^2-2*c13*a33*b32*c32*b21*a22-a33*c33*b32*a21*c12*b22+c13*b23*a31*a32*b22*c32+2*c23*b33*b31*a32*c12*a22+2*a23*c33*a31*b22*b12*c32+a33^2*b32*c22*c21*b12-b23*b33*a31*c32*a12*c22-2*b23*a33*a32*c32*b11*c22-2*a23*b33*a32*c32*c11*b22+c13*c33*a32*b32*b22*a21+2*a23*c33*b31*a32*b12*c22+b23*b33*a32*c32*a11*c22+2*c13*b33*a32^2*c21*b22+2*a23*c33*c31*b32*b12*a22-2*a33^2*b32*c22*b21*c12-2*b13*a33*a31*c22^2*b32+c33^2*a32*b22*b21*a12-4*c23*a33*a31*b22*b12*c32+a13*c23*a31*b22*b32*c32-b23*c33*a31*c32*a12*b22-c23*a33*c31*b32*a12*b22+2*b33*c33*c32*a22*b21*a12+2*c13*b33*b31*c22*a22*a32-2*b13*b23*c31*a22*a32*c32+2*a23*c33*b32^2*a11*c22+b23*a33*b32*c32*a21*c12+b33^2*c32*a22*a11*c22-2*b23*a33*b32*c32*c11*a22+c13*c33*a32*b32*b21*a22+b13*a33*b31*c22^2*a32+2*a33*c33*b32*a22*b11*c22-c23*a33*b31*a32*b12*c22-2*c13*c23*a31*b22*b32*a32+b33^2*a32*c22*c21*a12-a23*b33*c32^2*b21*a12+2*a23*b33*c32^2*a11*b22-b23*a33*c31*a32*b12*c22-b13*b33*a21*a22*c32^2+a23*c23*c31*b12*b32*a32+c13*a23*b31*b32*a22*c32-a33*c33*b32*a22*c21*b12-a33*b33*c32*b22*a11*c22-b33*c33*a32*b21*a12*c22+b23*c33*b32*c32*a22*a11-c23^2*b31*a12*a32*b32+2*c23*a33*b32^2*c21*a12-a23*b33*c31*b32*a12*c22+2*c23*b33*b31*a32*a12*c22+a23*b23*b31*c12*c32*a32-a33*b33*c32*a21*c12*b22+2*c23*a33*b31*c32*a12*b22+b33^2*c32*a22*a21*c12-2*b33^2*c32*a22*c21*a12-a33*b33*b32*c22*c21*a12+2*a33*c33*b32*a22*b21*c12-b23*c23*b31*c12*a32^2-b23*a33*c31*c32*a12*b22+2*b23*a33*c31*b32*c12*a22+a23*b23*a31*c12*c32*b32+2*a13*a23*c31*c22*b32^2+b23*a33*a32*c32*c21*b12-2*a13*c33*a32*b32*c22*b21+c23*b33*a32*b32*a21*c12-a33*b33*a32*c22*c21*b12-a23*a33*b31*c32*c12*b22-c23*c33*b31*a32*a12*b22-c23*c33*b31*a32*b12*a22-2*c13*b33*a32*b32*c21*a22-2*b23*a33*a32*c32*b21*c12-b23*c33*a32^2*c11*b22+2*b23*c33*a32^2*b21*c12-b33^2*a32*a11*c22^2-2*a23*c33*a32*b32*b21*c12+c23*c33*a32*b32*a11*b22-2*b23*c33*a32*b32*a21*c12+2*b23*b33*a31*c22*c12*a32-a33*b33*a32*c22*c11*b22+c23*a33*b32*c32*a21*b12+c13*b23*c31*a22*a32*b32-b13*b33*a31*c22*a22*c32-b33^2*c32*c11*a22^2+b23*c33*a32*b32*c21*a12-a33*b33*c32*b21*a12*c22-b23*a33*c31*c32*b12*a22+b13*a33*a32*c21*c22*b32-c23*a33*b31*b32*a12*c22+b13*b33*a32*c32*c21*a22-c13*a33*b31*c22*a22*b32-a23^2*c31*b12*b32*c32-b13*a33*c32^2*b22*a21+b23*c33*b32*a21*a12*c32+2*b23*a33*c31*b32*a12*c22-a23*b33*c32^2*b11*a22-2*a23*b33*a32*c32*c21*b12+b23*b33*a32*c32*c11*a22+2*c23*a33*b31*c32*b12*a22-c13*c33*b31*b22*a22*a32-2*c13*c23*b31*a22*a32*b32+c13*a33*c31*b22^2*a32-c13*a33*b32^2*c22*a21-b23*b33*a32^2*c21*c12+2*b23*c33*a32^2*b11*c22-b23*a33*b31*c32*a12*c22-a23*b23*b31*a12*c32^2-a33*b33*b32*c21*c12*a22+c13*a23*b31*a32*c22*b32-b23^2*c31*a12*a32*c32+c33^2*a32*b22*b11*a22+a33*b33*a32*b11*c22^2-c13*b33*a32^2*c22*b21+c13*c33*a31*b22^2*a32+b33^2*a32*c21*c12*a22+b13*c23*b31*a22*a32*c32-a13*c33*b31*c22*a22*b32+c33^2*b32*a21*a12*b22+a33*c33*a32*c11*b22^2+a33^2*b32*c22*c11*b22-a23*a33*b32^2*c22*c11-a23*a33*c32^2*b22*b11+c23*a33*a32*b32*b21*c12+c13*b33*c31*a22^2*b32-a33*c33*a32*b22*b11*c22-a23*c23*a31*c12*b32^2-a23*c23*c31*a12*b32^2+c13*b33*b32*a21*a22*c32+c23*c33*a32*b32*b11*a22+b13*b33*a32*c32*c22*a21-c23*a33*c31*b32*b12*a22+2*a23*b33*b31*c32*c12*a22-a13*c33*b32^2*c21*a22-2*a13*b33*b31*c22^2*a32+2*a13*b33*c32^2*b22*a21-a13*c23*a31*c22*b32^2-a23*c33*b31*c32*a12*b22+c13*b23*a31*a32*c22*b32+b33*c33*b32*c11*a22^2+a33*b33*b32*a11*c22^2+2*a13*b33*b31*c22*a22*c32+a33^2*b32*c21*c12*b22+a33^2*c32*b22*b11*c22-2*a23*c33*a32*b32*b11*c22+b33^2*a32*c22*c11*a22-c13*b23*b31*c22*a32^2-c13*b23*c31*b22*a32^2-a23*b33*c31*b32*c12*a22-2*b23*c33*a32*c32*b11*a22-c23*b33*c31*a32*b12*a22+c13*a33*a32*b21*b22*c32-c13*a23*a31*c22*b32^2-c13*a23*c31*a22*b32^2-c33^2*a32*a11*b22^2-c33^2*b32*b11*a22^2+a23^2*b31*b12*c32^2+a23^2*c31*c12*b32^2+b23^2*a31*a12*c32^2+b23^2*c31*c12*a32^2+c23^2*a31*a12*b32^2+c23^2*b31*b12*a32^2-a33^2*b32*b11*c22^2-a33^2*c32*c11*b22^2-2*b33^2*a32*c22*a21*c12+b33^2*c32*a21*a12*c22+a33*c33*c32*a11*b22^2+a33^2*c32*b22*b21*c12-2*a33^2*c32*b22*c21*b12+a33^2*c32*b21*b12*c22-c13*b33*a31*c22*b22*a32-c13*b33*a31*c22*a22*b32+2*c13*b33*a31*b22*a22*c32-c13*b33*c31*b22*a22*a32+c13*b33*a32*b32*c22*a21-2*c13*b33*a32*c32*b22*a21+b13*c33*b32*a21*a22*c32-b13*c33*a31*c22*b22*a32+2*b13*c33*a31*c22*a22*b32-b13*c33*a31*b22*a22*c32-b13*c33*b31*c22*a22*a32+2*b13*c33*c31*b22*a22*a32+b13*c33*a32*b32*c21*a22-2*b13*c33*a32*b32*c22*a21-2*b13*c33*a32*c32*b21*a22+b13*c33*a32*c32*b22*a21+2*c13*a33*a31*c22*b22*b32-c13*a33*b31*c22*b22*a32+2*c13*a33*b31*b22*a22*c32-c13*a33*c31*b22*a22*b32+c13*a33*a32*b32*c22*b21+c13*a23*a31*b22*b32*c32-2*c13*a23*b31*a32*b22*c32+c13*a23*c31*b22*b32*a32-2*c13*b23*a31*b32*a22*c32+c13*b23*b31*a22*a32*c32+c13*a33*b32*c32*b22*a21-b23*c33*b31*a32*c12*a22+2*b23*c33*b31*a22*a12*c32+2*b23*c33*c31*a32*b12*a22-4*b23*c33*c31*a22*a12*b32-2*b23*c23*a31*b32*a12*c32+b23*c23*b31*a12*a32*c32+b23*c23*c31*a12*a32*b32-b23*a33*c31*a32*c12*b22-b23*a33*b31*c32*c12*a22+2*b23*a33*b31*c22*c12*a32+2*b23*a33*a31*c32*c12*b22+2*b23*a33*a31*c32*b12*c22-4*b23*a33*a31*c22*c12*b32+b23*a33*a32*b32*c22*c11+b23*a33*a32*c32*c11*b22+b23*a33*b32*c32*a11*c22-2*b23*a33*b32*c32*c21*a12-b23*b33*a31*c32*c12*a22-b23*b33*c31*a32*a12*c22-b23*b33*c31*a32*c12*a22+2*b23*b33*c31*a22*a12*c32+b23*b33*a32*c32*c21*a12+b23*b33*a32*c32*a21*c12+b23*c33*a32*c32*a21*b12-2*b23*c33*a32*b32*a11*c22+b23*c33*a32*c32*a11*b22+b23*c23*a31*a32*c12*b32+b23*c23*a31*a32*b12*c32+c23*a33*a32*c32*b22*b11-2*c23*a33*b32*c32*b11*a22+c23*a33*b32*c32*a11*b22+c23*a33*a32*c32*b21*b12+2*c23*a33*a31*b32*b12*c22+2*c23*a33*a31*b32*c12*b22-c23*a33*b31*a32*c12*b22+2*c23*a33*c31*b22*b12*a32-2*c23*b33*a32*c32*a21*b12+c23*b33*a32*c32*b21*a12+c23*b33*b32*a21*a12*c32+c23*b33*a32*b32*a11*c22-2*c23*b33*a32*b32*c11*a22+c23*b33*a32*c32*b11*a22-2*c23*b33*a32*c32*a11*b22+c23*b33*b32*c32*a22*a11-c23*b33*a31*b32*a12*c22-c23*b33*a31*b32*c12*a22+2*c23*b33*a31*c32*a12*b22+2*c23*b33*a31*c32*b12*a22-4*c23*b33*b31*a22*a12*c32-c23*b33*c31*a32*a12*b22+2*c23*b33*c31*a22*a12*b32-c23*b33*a31*a32*b12*c22+2*c23*c33*a31*b22*b12*a32-c23*c33*a31*b32*a12*b22-c23*c33*a31*b32*b12*a22+2*c23*c33*b31*a22*a12*b32+c23*a33*a32*b32*b11*c22-2*c23*b33*a32*b32*c21*a12+c23*c33*a32*b32*b21*a12+c23*c33*a32*b32*a21*b12-a33*b33*a32*c21*c12*b22-a33*b33*c32*a22*b11*c22+2*a33*b33*c32*a22*c11*b22-a33*b33*c32*a22*b21*c12+2*a33*b33*c32*a22*c21*b12+2*a33*b33*c32*b22*c21*a12-a33*c33*a32*b22*b21*c12+2*a33*c33*a32*b22*c21*b12-a33*c33*a32*b21*b12*c22-a33*c33*b32*a22*c11*b22-a33*c33*b32*a21*b12*c22-a33*c33*b32*b22*a11*c22-a33*c33*b32*b22*c21*a12+2*a33*c33*b32*b21*a12*c22-a33*c33*c32*b22*b11*a22+2*a33*c33*c32*b22*a21*b12-a33*c33*c32*b22*b21*a12-a33*c33*c32*b21*b12*a22-2*a13*b33*b32*c32*c22*a21-2*a13*a23*b31*c22*c32*b32-2*a13*a23*c31*b22*b32*c32+a13*b23*a31*c22*c32*b32+a13*b23*b31*c22*c32*a32-2*a13*b23*c31*a32*c22*b32+a13*b23*c31*a32*b22*c32+a13*b23*c31*b32*a22*c32+a13*c23*b31*a32*c22*b32-a13*a33*b31*c22*b22*c32-a13*a33*c31*c22*b22*b32+a13*a33*b32*c32*c22*b21+a13*b33*b32*c32*c21*a22-2*a13*b33*a32*c32*c21*b22+a13*b33*a32*c32*c22*b21+a13*b33*a32*c21*c22*b32-a13*b33*c31*b22*a22*c32-a13*b33*c31*c22*a22*b32-a13*b33*a31*c22*b22*c32-a13*c33*a31*c22*b22*b32+2*a13*c33*b31*c22*b22*a32-a13*c33*b31*b22*a22*c32+2*a13*c33*c31*b22*a22*b32+a13*c33*a32*b32*c21*b22+a13*c33*a32*b21*b22*c32+a13*c33*b32*c32*b21*a22-2*a13*c33*b32*c32*b22*a21+b13*a33*b32*c32*c22*a21+b13*a23*a31*c22*c32*b32+b13*a23*b31*c22*c32*a32-2*b13*a23*c31*a32*c22*b32+b13*a23*c31*a32*b22*c32+b13*a23*c31*b32*a22*c32-2*b13*b23*a31*c22*c32*a32+b13*c23*a31*a32*c22*b32+b13*c23*a31*a32*b22*c32-2*b13*c23*a31*b32*a22*c32+b13*c23*c31*a22*a32*b32-2*b13*a33*b32*c32*c21*a22+b13*a33*a32*c32*c21*b22-2*b13*a33*a32*c32*c22*b21-b13*a33*c31*b22*a22*c32+2*b13*a33*c31*c22*a22*b32-b13*a33*c31*c22*b22*a32-b13*a33*b31*c22*a22*c32+2*b13*a33*a31*c22*b22*c32-b13*b33*c31*c22*a22*a32+b13*c33*b31*a22^2*c32-2*b13*c33*c31*a22^2*b32-b13*c33*a32^2*c21*b22+2*b13*c33*a32^2*c22*b21+2*c13*c23*a31*a22*b32^2+2*c13*a33*b32^2*c21*a22+c13*c33*b31*a22^2*b32-c13*c33*b21*b22*a32^2-c13*c33*a21*a22*b32^2-2*c13*b33*b31*a22^2*c32-a23^2*b31*c12*c32*b32-a23*b23*a31*b12*c32^2-a23*a33*b32^2*c21*c12-a23*a33*c32^2*b21*b12+2*a23*b33*c32^2*a21*b12-a23*c33*b32^2*c21*a12+2*a23*c33*b32^2*a21*c12-a23*c33*b32^2*c11*a22-b23*c23*c31*b12*a32^2-b23*a33*c32^2*a21*b12+2*b23*a33*c32^2*b21*a12+2*b23*a33*c32^2*b11*a22-b23*a33*c32^2*a11*b22-b23*b33*a21*a12*c32^2-b23*b33*a32^2*c22*c11-b23*b33*c32^2*a22*a11-b23*c33*a32^2*c21*b12-b23^2*a31*c12*c32*a32-2*c33^2*a32*b22*a21*b12+c33^2*a32*b21*b12*a22+c33^2*b32*a22*a11*b22+c33^2*b32*a22*a21*b12-c23*a33*b32^2*a11*c22-c23*a33*b32^2*a21*c12-c23^2*a31*b12*b32*a32+2*a13*a23*b31*b22*c32^2-a13*b23*a31*b22*c32^2-a13*b23*b31*a22*c32^2-a13*c23*c31*a22*b32^2+a13*a33*b31*c22^2*b32-a13*a33*c21*c22*b32^2-a13*a33*b21*b22*c32^2+a13*b33*a31*c22^2*b32-a13*b33*c32^2*b21*a22+a13*c33*a31*b22^2*c32-2*a13*c33*c31*b22^2*a32+2*a13*c33*b32^2*c22*a21-b13*a23*b31*a22*c32^2+2*b13*b23*a31*a22*c32^2+2*b13*b23*c31*c22*a32^2-b13*c23*b31*c22*a32^2+2*b13*a33*c32^2*b21*a22+b13*b33*a31*c22^2*a32+b13*b33*c31*a22^2*c32-b13*b33*c21*c22*a32^2+2*c23*a33*b32^2*c11*a22-c23*b33*a32^2*b11*c22+2*c23*b33*a32^2*c11*b22-c23*b33*a32^2*b21*c12+2*c23*b33*a32^2*c21*b12-c23*c33*a32^2*b21*b12-c23*c33*b32^2*a21*a12-c23*c33*a32^2*b22*b11-c23*c33*b32^2*a22*a11-c13*c33*a31*b22*a22*b32+2*a23*a33*c31*b22*b12*c32+a23*a33*b32*c32*b21*c12-a23*b33*c31*c32*a12*b22-2*a23*b23*c31*a32*c12*b32+a23*b23*c31*a32*b12*c32+a23*b23*c31*b32*a12*c32+a23*c23*a31*b12*b32*c32+a23*c23*b31*a32*c12*b32-2*a23*c23*b31*a32*b12*c32+a23*c23*b31*b32*a12*c32-a23*a33*c31*b32*c12*b22-a23*a33*c31*b32*b12*c22+a23*a33*b32*c32*c11*b22+a23*a33*b32*c32*b11*c22+a23*a33*b32*c32*c21*b12-a23*a33*b31*c32*b12*c22+2*a23*a33*b31*c22*c12*b32-a23*b33*c31*c32*b12*a22+2*a23*b33*c31*a32*c12*b22+2*a23*b33*c31*a32*b12*c22-4*a23*b33*b31*c22*c12*a32-a23*b33*a31*c32*c12*b22-a23*b33*a31*c32*b12*c22+2*a23*b33*a31*c22*c12*b32+a23*b33*a32*b32*c22*c11+a23*b33*a32*c32*b11*c22-2*a23*b33*b32*c32*a11*c22+a23*b33*b32*c32*c11*a22+a23*b33*a32*b32*c21*c12+a23*b33*a32*c32*b21*c12-2*a23*b33*b32*c32*a21*c12+a23*b33*b32*c32*c21*a12+a23*c33*a32*c32*b22*b11+a23*c33*b32*c32*b11*a22-2*a23*c33*b32*c32*a11*b22-2*a23*c33*b32*c32*a21*b12+a23*c33*b32*c32*b21*a12+a23*c33*a32*b32*c21*b12+a23*c33*a32*c32*b21*b12-a23*c33*a31*b32*b12*c22-a23*c33*a31*b32*c12*b22+2*a23*c33*b31*a32*c12*b22-a23*c33*b31*b32*a12*c22-a23*c33*b31*b32*c12*a22-a23*c33*b31*c32*b12*a22-4*a23*c33*c31*b22*b12*a32+2*a23*c33*c31*b32*a12*b22+a23*c33*a32*b32*c11*b22-b23*c33*a31*a32*c12*b22-b23*c33*a31*a32*b12*c22+2*b23*c33*a31*b32*c12*a22-b23*c33*a31*c32*b12*a22-b23*c33*b31*a32*a12*c22-b33*c33*b32*a22*a11*c22-b33*c33*b32*a22*a21*c12+2*b33*c33*b32*a22*c21*a12-b33*c33*b32*a21*a12*c22-b33*c33*c32*a22*a11*b22-b33*c33*c32*a22*a21*b12-b33*c33*c32*a21*a12*b22-b33*c33*a32*a22*c11*b22-b33*c33*a32*a22*b21*c12-b33*c33*a32*a22*c21*b12+2*b33*c33*a32*a21*b12*c22+2*b33*c33*a32*a21*c12*b22-b33*c33*a32*b22*c21*a12+2*a33*b33*a32*c22*b21*c12-a33*b33*b32*c22*c11*a22,c13*b33*a31*b32*a12*c22+b13*c33*b31*a32*c12*a22-b33^2*c32*a11*c12*a22+a13*c23*c31*a12*b32^2+2*a33^2*b32*c12*b11*c22+2*a23*b33*b31*c12^2*a32-2*c13*b33*a32^2*c21*b12+c23*b33*a31*b12*c12*a32-2*a13*c33*a31*b22*b12*c32-c23*a33*c31*b12^2*a32+2*c13*c23*b31*a12*a32*b32+a33*c33*b32*a11*c12*b22+2*a13*c23*b31*a32*b12*c32+2*b13*c33*a32*c32*b11*a22+b33*c33*a32*b11*c12*a22+a13*c33*a31*b32*b12*c22-a13*a33*b32*c32*c11*b22-b13*b33*a32*c32*a11*c22+a23*a33*b31*b12*c12*c32+a13*b33*c31*c32*b12*a22-2*c13*a33*c31*b22*b12*a32+c13^2*b31*a22*a32*b32+2*c13*a23*b31*a32*b12*c32-a33^2*b32*c12*c21*b12+c13*a33*c31*b32*a12*b22-a23*b33*a32*c32*c12*b11-c13*a33*b32*c32*a11*b22-b13*b33*a32*c32*c11*a22+a13*c33*b32^2*c21*a12+b13*b33*c31*a32*c12*a22+2*c33^2*a32*b12*a11*b22+a13^2*c31*b22*b32*c32-c13*b33*b32*a21*a12*c32+2*b13*a33*a32*c32*b21*c12+b13*c13*b31*c22*a32^2-b23*c33*a32*b32*c11*a12-a13*c33*a32*b32*c11*b22-b13*a23*b31*c12*c32*a32+a33*c33*c32*b12*b21*a12+a13*c33*b31*c32*b12*a22+b23*c33*a31*b12*c12*a32+b13*a33*c31*c32*a12*b22-b33^2*a32*c12*c21*a12-c13*a23*c31*b12*b32*a32+2*b13*c33*a32*b32*a21*c12+2*b13*c13*a31*b32*a22*c32-2*a13*a33*b31*c22*c12*b32-2*a33*b33*c32*a12*c11*b22-a13*c23*b31*a32*c12*b32+a33*b33*b32*c11*a12*c22+2*c23*b33*a32*b32*c11*a12+b33*c33*c32*a12*a21*b12+a13*b13*a31*b22*c32^2-2*c13*b33*a32^2*c11*b22-2*c13*a33*a31*b32*c12*b22+b13*a33*b31*c32*a12*c22+2*c13*a33*b32*c32*b11*a22+a13*c33*b31*b32*c12*a22+c13*c33*b32^2*a21*a12+a33*b33*a32*c11*b12*c22-c33^2*b32*a11*b12*a22-c33^2*a32*b12*b11*a22-b13*a33*a32*b32*c22*c11+c13*c33*a32^2*b22*b11+a13*a33*c32^2*b21*b12+a13*c33*b31*c32*a12*b22-a13*b33*b32*c32*c21*a12-b13*b33*a32*c32*c21*a12+c13*c33*b32^2*a22*a11-a23*a33*b31*c12^2*b32-2*b13*a33*a31*c32*c12*b22-c13*c33*a32*b32*a21*b12+a23*a33*c31*c12*b12*b32+2*a23*b33*a32*c32*c11*b12+b33*c33*c32*a12*a11*b22-c13*c33*a32*b32*b11*a22+2*b13*a33*b32*c32*c11*a22-2*a13*b33*c31*a32*c12*b22+a13*c33*a31*b32*c12*b22+b13*a33*c31*c32*b12*a22-c13*b23*a31*a32*b12*c32+4*a13*b33*b31*c22*c12*a32-2*a13*c33*b32^2*a21*c12-2*a13*c33*b32^2*a11*c22+2*c23*b33*b31*a12^2*c32-2*a23*c33*b31*b12*c12*a32-2*b13*c33*a32^2*b11*c22-b33^2*c32*a12*a11*c22-c23*a33*a32*b11*b12*c32+a13*c33*b31*b32*a12*c22+c23*a33*c31*b12*a12*b32+2*c13*a33*b32*c32*b21*a12-a13*b33*b32*c32*c11*a22-c23*b33*a32*c32*b11*a12-b23*b33*a31*c12^2*a32-2*a33*b33*c32*a12*c21*b12-a13*b33*a32*b32*c21*c12-2*a23*b33*c31*b12*c12*a32-2*b13*b23*c31*c12*a32^2+b13*c23*b31*c12*a32^2-2*b13*a33*b31*c22*c12*a32-a13*c23*b31*b32*a12*c32+c23*a33*b32^2*c12*a11-2*c13*c33*b31*a22*a12*b32+a23*b33*c31*c12*a12*b32+b13*b33*a21*a12*c32^2+2*a23*b33*b32*c32*c12*a11-a33*c33*a32*c21*b12^2+b13^2*a31*c22*c32*a32-a13*c23*a31*b12*b32*c32+c13*b33*a31*a32*c12*b22-2*b23*c33*a31*c12*a12*b32+c23*a33*b31*b12*c12*a32+b23*b33*c31*c12*a12*a32-2*b23*c33*a32^2*c12*b11-b13*a23*c31*a32*b12*c32+b23*a33*b31*c12*a12*c32+b33*c33*b32*a12*a11*c22-2*b13*c33*b31*a22*a12*c32-b33^2*c32*a12*a21*c12-2*a13*b33*c31*a32*b12*c22-c23*c33*b31*a12^2*b32+c23*c33*a11*a12*b32^2-a13*c13*a31*b22*b32*c32+a23*c33*b31*c12*a12*b32-a33^2*b32*c12*c11*b22+2*c23*a33*a32*b32*c11*b12+b13*c33*a32^2*c11*b22-2*b13*c33*a32^2*b21*c12+a13*c23*a31*c12*b32^2-b23*b33*a32*c32*c11*a12+a33*c33*b32*b12*a21*c12+2*b13*c33*a32*b32*a11*c22-b13^2*a31*a22*c32^2+a13*b33*c31*b32*c12*a22-a33*b33*b32*a21*c12^2-a33*b33*a32*b21*c12^2+a13*b33*c32^2*b11*a22-2*a13*b33*c32^2*a11*b22+a13*b23*b31*a12*c32^2+a13*a33*b32^2*c21*c12+a13*a33*b32^2*c22*c11+b13*b33*c31*a32*a12*c22-c23*c33*a32*b32*b11*a12-2*c23*a33*b31*b12*a12*c32+c13*a33*b32^2*a11*c22-2*c13*a33*b32^2*c11*a22-b13*c33*a32*b32*c21*a12+b23*a33*c32^2*b12*a11-2*b23*a33*c32^2*b11*a12-c13*b33*a32*b32*a11*c22+2*b13*a33*b32*c32*c21*a12+b33*c33*b32*a11*c12*a22+a23*a33*c11*c12*b32^2-a23*a33*c31*b12^2*c32-a23*c33*a31*b12^2*c32-2*b13*a33*c32^2*b11*a22+b13*a33*c32^2*a11*b22+2*c23*a33*a31*b12^2*c32-a33^2*b32*c11*b12*c22-2*c13*c23*b31*b12*a32^2+a13*c33*b32^2*c11*a22+a23*a33*b11*b12*c32^2-2*a23*b33*c32^2*b12*a11-b33*c33*c32*b21*a12^2-b33*c33*b32*c21*a12^2-b23*b33*c31*a12^2*c32+b23*b33*a11*a12*c32^2-2*a33*c33*c32*b12*a11*b22-c23*b33*c31*a12^2*b32+c13*b33*a32^2*b21*c12+c13*a33*c31*b32*b12*a22-b23*a33*b31*c12^2*a32+b13*c13*c31*b22*a32^2-2*b13*c33*a31*b32*a12*c22+c13*b33*c31*a32*b12*a22+c13*b33*a31*b32*c12*a22-a23*a33*b32*c32*c12*b11+2*c33^2*b32*a12*b11*a22-c33^2*b32*a12*a21*b12+b13*c23*c31*b12*a32^2+b13*a33*c32^2*a21*b12-2*b13*a33*c32^2*b21*a12-b13^2*c31*c22*a32^2+c33^2*a32*a21*b12^2+c33^2*b32*b21*a12^2+a33^2*c32*c21*b12^2+b33^2*a32*a21*c12^2+b33^2*c32*c21*a12^2-a13^2*b31*b22*c32^2-a13^2*c31*c22*b32^2-c13^2*a31*a22*b32^2-c13^2*b31*b22*a32^2+a33^2*b32*b21*c12^2+c13*c33*a32^2*b21*b12+a23*b33*c32^2*b11*a12-a23*b33*a31*c12^2*b32+2*a23*c33*c31*b12^2*a32-2*a23*c33*b32^2*c12*a11+a23*c33*b32^2*c11*a12+b23*b33*c11*c12*a32^2-b23*c33*b31*a12^2*c32+2*b23*c33*c31*a12^2*b32+b23*c33*a32^2*c11*b12+2*b23*a33*a31*c12^2*b32+b13*a23*a31*b12*c32^2+b13*a23*b31*a12*c32^2-2*b13*b23*a31*a12*c32^2+b13*b33*a32^2*c22*c11+b13*b33*c32^2*a22*a11+b13*b33*a32^2*c21*c12+b13*c33*a32^2*c21*b12+b13^2*c31*a22*a32*c32+c13*a23*a31*c12*b32^2+c13*a23*c31*a12*b32^2+c13*b23*b31*c12*a32^2+c13*b23*c31*b12*a32^2-2*c13*c23*a31*a12*b32^2+c13^2*a31*b22*b32*a32-2*c13*a33*b32^2*c21*a12+c13*a33*b32^2*a21*c12+c13*b33*a32^2*b11*c22-2*c23*a33*b32^2*c11*a12-2*c23*b33*a32^2*c11*b12+c23*b33*a32^2*c12*b11+c23*c33*b11*b12*a32^2-c23*c33*a31*b12^2*a32-a33^2*c32*b12*b11*c22+2*a33^2*c32*b12*c11*b22-a33^2*c32*b12*b21*c12-a33^2*c32*b11*c12*b22-a33*c33*c32*a21*b12^2+2*b33^2*a32*c12*a11*c22-b33^2*a32*c12*c11*a22-b33^2*a32*c11*a12*c22+2*b33^2*c32*a12*c11*a22-c33^2*b32*a12*a11*b22-c33^2*a32*b12*b21*a12-c33^2*a32*b11*a12*b22+a13^2*b31*c22*c32*b32-2*a13*a23*b31*b12*c32^2-2*a13*a23*c31*c12*b32^2+a13*b23*a31*b12*c32^2+a13*a33*c32^2*b22*b11-2*a13*b33*c32^2*a21*b12+a13*b33*c32^2*b21*a12+a13*b13*b31*a22*c32^2+a13*c13*a31*c22*b32^2+a13*c13*c31*a22*b32^2-2*b13*a33*a31*c32*b12*c22+4*b13*a33*a31*c22*c12*b32+2*b13*a33*a32*c32*b11*c22-b13*a33*a32*c32*c11*b22-b13*a33*b32*c32*a11*c22-b13*a33*a32*b32*c21*c12-b13*a33*b32*c32*a21*c12-2*b13*b33*a31*c22*c12*a32+a33*b33*c32*a12*b11*c22+a33*b33*c32*a12*b21*c12+a33*b33*c32*a11*b12*c22+a33*b33*c32*a11*c12*b22-2*a33*b33*c32*b12*c11*a22+a33*b33*c32*b12*a21*c12+b33*c33*a32*a12*b11*c22+b33*c33*a32*a12*c11*b22+b33*c33*a32*a12*b21*c12+b33*c33*a32*a12*c21*b12-2*b33*c33*a32*a11*b12*c22-2*b33*c33*a32*a11*c12*b22+b33*c33*a32*b12*c11*a22-2*b33*c33*a32*b12*a21*c12-2*b33*c33*b32*a12*c11*a22+b33*c33*b32*a12*a21*c12-2*b33*c33*c32*a12*b11*a22+b33*c33*c32*a11*b12*a22+2*a13*b33*a32*c32*c21*b12-a13*b13*b31*c22*c32*a32-a13*b13*a31*c22*c32*b32-a13*b23*b31*c12*c32*a32+2*a13*b23*c31*a32*c12*b32-a13*b23*c31*a32*b12*c32-a13*b23*c31*b32*a12*c32-a13*c23*c31*b12*b32*a32+a13*a33*c31*b32*c12*b22+a13*a33*c31*b32*b12*c22-a13*a33*b32*c32*b11*c22-a13*a33*b32*c32*c21*b12+a13*a33*b31*c32*c12*b22+a13*a33*b31*c32*b12*c22+a13*b33*c31*b32*a12*c22-2*a13*b33*b31*c32*c12*a22+a13*b33*a31*c32*c12*b22+a13*b33*a31*c32*b12*c22-2*a13*b33*a31*c22*c12*b32-a13*b33*a32*b32*c22*c11-a13*b33*a32*c32*b11*c22+2*a13*b33*a32*c32*c11*b22+2*a13*b33*b32*c32*a11*c22-a13*b33*a32*c32*b21*c12-2*a13*b33*b31*c32*a12*c22+2*a13*b33*b32*c32*a21*c12-a13*c33*a32*c32*b22*b11-a13*c33*b32*c32*b11*a22+2*a13*c33*b32*c32*a11*b22+2*a13*c33*b32*c32*a21*b12-a13*c33*b32*c32*b21*a12-2*a13*c33*c31*b32*b12*a22+2*a13*c33*a32*b32*b21*c12-a13*c33*a32*b32*c21*b12-a13*c33*a32*c32*b21*b12-2*a13*c33*b31*a32*b12*c22-2*a13*c33*b31*a32*c12*b22+4*a13*c33*c31*b22*b12*a32-2*a13*c33*c31*b32*a12*b22+2*a13*c33*a32*b32*b11*c22-a13*c13*b31*a32*c22*b32-a13*b23*a31*c12*c32*b32+b13*b33*a31*c32*a12*c22+b13*b33*a31*c32*c12*a22-2*b13*b33*c31*a22*a12*c32-b13*b33*a32*c32*a21*c12-b13*c33*a32*c32*a21*b12+2*b13*c33*a32*c32*b21*a12-b13*c33*b32*a21*a12*c32-b13*c33*a32*b32*c11*a22-b13*c33*a32*c32*a11*b22-b13*c33*b32*c32*a22*a11-b13*c13*a31*a32*c22*b32-b13*c13*a31*a32*b22*c32-b13*c13*b31*a22*a32*c32-b13*c13*c31*a22*a32*b32-b13*a23*a31*c12*c32*b32+2*b13*a23*c31*a32*c12*b32-b13*a23*c31*b32*a12*c32+2*b13*b23*a31*c12*c32*a32+2*b13*b23*c31*a12*a32*c32-b13*c23*a31*a32*c12*b32-b13*c23*a31*a32*b12*c32-c13*a23*a31*b12*b32*c32-c13*a23*b31*a32*c12*b32-c13*a23*b31*b32*a12*c32-c13*b23*a31*a32*c12*b32+2*c13*b23*a31*b32*a12*c32-c13*b23*b31*a12*a32*c32-c13*b23*c31*a12*a32*b32+2*c13*c23*a31*b12*b32*a32-c13*a33*a32*c32*b22*b11-c13*a33*b32*c32*a21*b12-c13*a33*a32*b32*b21*c12+2*c13*a33*a32*b32*c21*b12-c13*a33*a32*c32*b21*b12-2*c13*a33*a31*b32*b12*c22+4*c13*a33*a31*b22*b12*c32+c13*a33*b31*a32*b12*c22+c13*a33*b31*a32*c12*b22+c13*a33*b31*b32*a12*c22+c13*a33*b31*b32*c12*a22-2*c13*a33*b31*c32*a12*b22-2*c13*a33*b31*c32*b12*a22+2*c13*b33*a32*c32*a21*b12-c13*b33*a32*c32*b21*a12+2*c13*b33*a32*b32*c11*a22-c13*b33*a32*c32*b11*a22+2*c13*b33*a32*c32*a11*b22-c13*b33*b32*c32*a22*a11-2*c13*b33*a31*c32*a12*b22-2*c13*b33*a31*c32*b12*a22-2*c13*b33*b31*a32*a12*c22-2*c13*b33*b31*a32*c12*a22+4*c13*b33*b31*a22*a12*c32+c13*b33*c31*a32*a12*b22-2*c13*b33*c31*a22*a12*b32+c13*b33*a31*a32*b12*c22-a13*b13*c31*b32*a22*c32+2*a13*c13*b31*a32*b22*c32-b13*a33*a32*c32*c21*b12+b13*c33*a31*a32*c12*b22+b13*c33*a31*a32*b12*c22-2*b13*c33*a31*b32*c12*a22+b13*c33*a31*c32*a12*b22+b13*c33*a31*c32*b12*a22+b13*c33*b31*a32*a12*c22-2*b13*c33*c31*a32*a12*b22-2*b13*c33*c31*a32*b12*a22+4*b13*c33*c31*a22*a12*b32+2*b13*c23*a31*b32*a12*c32-b13*c23*b31*a12*a32*c32-a13*c13*b31*b32*a22*c32-a13*b13*c31*a32*b22*c32+2*a13*b13*c31*a32*c22*b32+2*a13*a23*c31*b12*b32*c32-a13*c13*c31*b22*b32*a32+2*a13*a23*b31*c12*c32*b32-2*a13*a33*c31*b22*b12*c32-a13*a33*b32*c32*b21*c12+a13*b33*c31*c32*a12*b22-2*c13*c33*a31*b22*b12*a32+c13*c33*a31*b32*a12*b22+c13*c33*a31*b32*b12*a22+c13*c33*b31*a32*a12*b22+c13*c33*b31*a32*b12*a22-c13*c33*a32*b32*a11*b22+2*c13*a33*a32*b32*c11*b22-c13*a33*a32*b32*b11*c22+2*c13*b33*a32*b32*c21*a12-c13*b33*a32*b32*a21*c12-c13*c33*a32*b32*b21*a12-a23*a33*b32*c32*c11*b12+a23*b33*c31*b12*a12*c32-a23*b33*a32*c11*c12*b32-a23*b33*b32*c32*c11*a12+a23*b33*a31*b12*c12*c32-2*a23*b33*b31*c12*a12*c32-a23*c33*a32*b32*c11*b12-a23*c33*a32*b11*b12*c32+2*a23*c33*b32*c32*b12*a11-a23*c33*b32*c32*b11*a12+a23*c33*a31*c12*b12*b32+a23*c33*b31*b12*a12*c32-2*a23*c33*c31*b12*a12*b32+2*a23*c33*a32*b32*c12*b11-2*b23*a33*c31*c12*a12*b32+b23*a33*c31*b12*a12*c32-b23*a33*a32*c11*c12*b32+2*b23*a33*a32*c32*c12*b11-b23*a33*a32*c32*c11*b12+2*b23*a33*b32*c32*c11*a12-b23*a33*b32*c32*c12*a11-2*b23*a33*a31*b12*c12*c32+b23*a33*c31*b12*c12*a32-b23*b33*a32*c32*c12*a11+b23*b33*a31*c12*a12*c32+2*b23*c33*a32*c32*b11*a12-b23*c33*b32*a11*a12*c32+b23*c33*a31*b12*a12*c32+b23*c33*b31*c12*a12*a32-2*b23*c33*c31*b12*a12*a32+2*b23*c33*a32*b32*c12*a11-b23*c33*a32*c32*b12*a11-c23*a33*b32*c32*b12*a11+2*c23*a33*b32*c32*b11*a12-2*c23*a33*a31*c12*b12*b32+c23*a33*b31*c12*a12*b32-c23*a33*a32*b32*c12*b11-c23*b33*b32*a11*a12*c32+c23*b33*a31*c12*a12*b32-2*c23*b33*a31*b12*a12*c32-2*c23*b33*b31*c12*a12*a32+c23*b33*c31*b12*a12*a32-c23*b33*a32*b32*c12*a11+2*c23*b33*a32*c32*b12*a11+c23*c33*b31*b12*a12*a32-c23*c33*a32*b32*b12*a11+c23*c33*a31*b12*a12*b32+a33*c33*c32*b12*b11*a22+a33*c33*a32*b12*b11*c22-2*a33*c33*a32*b12*c11*b22+a33*c33*a32*b12*b21*c12+a33*c33*a32*b11*c12*b22-2*a33*c33*b32*a12*b11*c22+a33*c33*b32*a12*c11*b22-2*a33*c33*b32*a12*b21*c12+a33*c33*b32*a12*c21*b12+a33*c33*b32*a11*b12*c22+a33*c33*b32*b12*c11*a22-2*a33*c33*b32*b11*c12*a22-2*a33*b33*a32*c12*b11*c22+a33*b33*a32*c12*c11*b22+a33*b33*a32*c12*c21*b12-2*a33*b33*b32*c12*a11*c22+a33*b33*b32*c12*c11*a22+a33*c33*c32*b11*a12*b22+a33*b33*c32*b11*c12*a22+a33*b33*b32*c12*c21*a12-b13*c23*c31*a12*a32*b32-2*b13*a33*c31*b32*c12*a22-2*b13*a33*c31*b32*a12*c22+b13*a33*c31*a32*c12*b22+b13*a33*c31*a32*b12*c22+b13*a33*b31*c32*c12*a22,2*b23*c31*a31*c32*a11*b22-b33*a31*c31*a21*c12*b22+c23*a31*a32*b32*b11*c21+b23*c31*a32*b32*c11*a21+2*c23*c31*a31*b32*b11*a22+2*a33*a31*b31*c22*b21*c12-a13*b31*c31*c32*b22*a21-a33*c31*c32*b21^2*a12+b33*c31*c32*a21*b21*a12+b23*a32*c31^2*b11*a22+b33*c31^2*a21*a12*b22+a33*b31*b32*c21*a21*c12+2*b13*a31*b31*c32*c21*a22+a33*b31^2*c22*c21*a12-2*a33*b31*c32*a21*c11*b22-b23*a31*c32^2*a11*b21-2*b33*c31*a32*a21*b11*c22-b23*c31*a32^2*b11*c21+c23*a31*b32*c32*b11*a21-c23*b31*c31*b32*a21*a12+b13*a31^2*c32*c22*b21-2*a23*b31*a32*c21*c11*b32-b23*a31*b31*a32*c22*c11+2*c33*a31*c31*b22*a21*b12-b23*b31*c31*a32*c21*a12+2*c33*a31*b31*b22*c21*a12-b13*a31*c31*b32*c21*a22+c13*a31^2*b32*c21*b22-2*a33*b31*a32*c21*b21*c12-c13*b32*b31*a21^2*c32+a23*b31^2*a32*c22*c11-2*b33*a31^2*c22*b21*c12-c23*a31*b31*c32*a21*b12+2*a23*a31*b31*c32*c11*b22+2*b23*b31*a31*c32*c11*a22+2*b33*a31*b32*c21^2*a12+b33*c31*a32*b22*a11*c21-c13*b31*c31*a21*a22*b32-2*b23*b31*a32*c32*c11*a21-2*b23*b31*a32*c32*a11*c21+b33*c31*a32*a22*b11*c21-b13*a31*b31*c21*c22*a32+b13*a31^2*c21*c22*b32+c13*a31^2*b21*b22*c32+a13*c31^2*b21*b22*a32+a33*c31*c32*b21*a21*b12-a33*a31*b31*c22*c21*b12+c13*b31^2*a21*a22*c32+2*a23*a31*c31*b32*b21*c12-a33*a31*c31*b21*b12*c22-a13*b31*c31*b32*c22*a21-2*a33*b31*a32*c22*b11*c21+2*a13*b31*c31*c32*b21*a22-a23*c31*b32^2*a11*c21-c13*a31*b31*a32*c21*b22+a13*b31^2*c32*c22*a21-c23*a31*b32^2*a11*c21+2*b23*a31*c31*a32*c21*b12+c13*b32*a31*b21*a21*c32-2*a13*c31^2*b32*b21*a22-a13*a31*c31*b32*c21*b22-a33*a31*b32*c21^2*b12-2*a33*b31^2*c22*a21*c12+b33*a31*a32*c22*c11*b21-c13*a32*a31*b21^2*c32+c33*a31*b32*a21*b21*c12+a23*c31*b32*c32*b11*a21+a33*c31*b32*a21*c11*b22+2*c23*a31*b31*a32*b21*c12+b33*a31^2*c22*c11*b22-b23*a31*c31*c32*b21*a12+2*c13*b31*c31*a32*b22*a21+b33*c31^2*a22*a21*b12-2*b33*c31^2*a22*b21*a12+2*a13*a31*b31*c32*c21*b22-2*c23*a31^2*b32*b21*c12-b23*a32*a31*c31*b11*c22-2*b23*a31^2*c32*c21*b12+b23*a31^2*b32*c21*c12+b23*c31*a32*c32*b11*a21+a23*b31*a32*c32*c11*b21+b33*b31*a32*c22*c11*a21-b13*c31*c21*b21*a32^2-a23*b31*c32^2*b11*a21+b23*c31^2*a32*b21*a12-a23*a31*c31*b32*c21*b12-2*b33*a31*c32*b21*c21*a12+2*c33*a31*c32*b21^2*a12+a13*c31^2*b32*b22*a21+4*b33*a31*b32*c21*c11*a22-b13*a31*b21*a21*c32^2-2*b23*a31^2*c32*c11*b22+b23*a31^2*c32*b21*c12+a33*a31*c31*c11*b22^2-2*c13*b31^2*a32*c22*a21+c33*a31^2*b22*b11*c22+c33*a31*c31*a11*b22^2+c23*b31^2*a21*a12*c32-2*a23*c31^2*b32*b21*a12+c33*a31*a32*b21*c21*b12-2*c33*a31*b32*a22*b11*c21-b23*c31*a32^2*c11*b21+a33*a31*b32*c22*b11*c21-2*c23*b31^2*a32*a11*c22-2*c23*b31^2*a32*a21*c12+2*b13*a31*c31*a32*c21*b22-a33*b31*c31*a22*b21*c12+2*c33*b31*c32*a21^2*b12-c33*c31*a32*b21^2*a12-b13*a31*b31*c32*c22*a21-2*c33*a31*c32*b22*b11*a21-a13*a32*b31*c21^2*b32-a13*c31*c21*a21*b32^2+a23*c31*a32*b32*c11*b21-b23*a31*b31*a32*c21*c12+2*b13*a31*c31*c32*b22*a21-c33*a31*b31*a22*b21*c12+a33*b31*c32*a21*b21*c12+c13*a32*a31*c21*b21*b32+4*b33*c31*b32*a21*a11*c22-a33*a31*c32*b21^2*c12-b33*a31*a32*c21^2*b12-b33*b31*a32*c21^2*a12-c13*a31*c21*a21*b32^2-c13*a31*b31*c32*b22*a21-2*c33*c31*a32*b21*b11*a22+a33*a31*c32*b21*c21*b12-b33*c31*c32*a21^2*b12+b33*a31^2*c22*c21*b12-2*a33*c31*a32*b22*c11*b21+c33*b31*b32*a22*a11*c21+2*b23*a31*c31*a32*c11*b22-c33*c31*b32*a21^2*b12-c33*b31*b32*a21^2*c12+c13*b31^2*a32*c21*a22+2*b23*a31*b31*c32*c21*a12+2*b33*a31*b31*c22*a21*c12-2*c13*a31^2*b32*c22*b21-2*b33*a31*b32*c22*c11*a21-c13*b31*c21*b21*a32^2-c33*b31*c31*a22*a11*b22+2*a23*c31*b31*c32*b11*a22+2*a23*a31*b31*c32*c21*b12+2*b23*a31*c31*c32*a21*b12-2*c33*b31^2*a22*c21*a12+c33*b31^2*a21*a12*c22+b33*a31*c32*a21*c21*b12-b13*a32*a31*c21^2*b32+2*b23*b31*c31*a32*a21*c12-2*a33*c31*a32*b21*c21*b12-2*b33*c31*b32*a21*c21*a12+b13*c31^2*a32*b21*a22+c23*a31*a32*b32*c11*b21+a33*c31^2*b21*b12*a22+a33*a31*b31*b11*c22^2-b23*a31*b31*c32*a11*c22-2*b33*c31*c32*a21*a11*b22-2*b13*c31^2*a32*b22*a21-c23*b31*c31*b32*a22*a11-a13*a32*c31*b21^2*c32+c33*a31^2*b22*b21*c12-2*c33*a31^2*b22*c21*b12+b33*a31*c32*a21*c11*b22-b13*b32*c31*a21^2*c32-c33*a31*b31*a22*b11*c22+b13*a32*c31*b21*a21*c32-2*b13*a31^2*c32*c21*b22+2*c23*a31*b31*b32*a21*c12+c33*a31*a32*b22*b11*c21-2*a23*b31^2*c32*c11*a22+a23*b31^2*a32*c21*c12-2*a33*c31^2*b22*a21*b12+a33*c31^2*b22*b21*a12+2*c13*a31*b31*a32*c22*b21-a33*a31*b31*c21*c12*b22-c23*a31*b31*c32*b21*a12-2*a23*c31*a32*b21*b11*c32-c33*b31*c31*a21*a12*b22-2*b33*c31*b32*a22*a11*c21+b13*c31^2*a21*a22*b32-b23*c31*a31*b32*c11*a22+c33*b31*b32*a22*c11*a21+2*c23*b31*a31*b32*a11*c22+c13*a32*b31*b21*a21*c32-2*c33*a31*c32*b22*a11*b21+a33*b31*b32*c22*a11*c21+2*a23*a31*c31*b32*b11*c22+a13*a31*c21^2*b32^2+a13*a31*b21^2*c32^2+b13*b31*c21^2*a32^2+b13*b31*a21^2*c32^2+c13*c31*b21^2*a32^2+c13*c31*a21^2*b32^2-a33*b31^2*a11*c22^2-a33*c31^2*a11*b22^2-b33*a31^2*b11*c22^2-b33*c31^2*b11*a22^2-c33*a31^2*c11*b22^2-c33*b31^2*c11*a22^2-a13*b31*b21*a21*c32^2+c33*a31^2*b21*b12*c22+c33*b31^2*a22*a21*c12+c33*b31^2*a22*a11*c22+c33*b31*c31*b11*a22^2-c33*a31*a32*b21^2*c12+a33*b31^2*c21*c12*a22+2*a33*b31*a32*c21^2*b12-a33*b31*b32*c21^2*a12+2*a33*c31*a32*b21^2*c12+a33*b31^2*c22*c11*a22+a33*c31^2*b22*b11*a22+2*b33*c31*b32*a21^2*c12+b33*a31^2*c21*c12*b22-b33*b31*c32*a21^2*c12+b33*a31*b31*a11*c22^2+b33*b31*c31*c11*a22^2+b33*c31^2*a22*a11*b22+2*a23*a31*c21*c11*b32^2+2*a23*a31*b21*b11*c32^2+a23*b32*c31^2*a11*b22+a23*c32*b31^2*a11*c22+a23*c31^2*a32*b21*b12+a23*c31^2*a32*b22*b11-2*a23*c31^2*b32*b11*a22+a23*c31^2*b32*a21*b12-a23*c31*b32^2*c11*a21+a23*b31^2*c32*a21*c12-2*a23*b31^2*c32*c21*a12-a23*b31*c32^2*a11*b21+b23*c32*a31^2*b11*c22-2*b23*c31^2*a32*a21*b12-2*b23*c31^2*a32*a11*b22+b23*c31^2*b32*a21*a12+b23*c31^2*b32*a22*a11+b23*a31^2*b32*c22*c11-b23*a31*c32^2*b11*a21+2*b23*b31*c21*c11*a32^2+2*b23*b31*a21*a11*c32^2+a13*b31^2*c21*c22*a32-2*a13*b31^2*c32*c21*a22+a33*a31*b32*c22*c11*b21-2*a33*a31*b32*c21*c11*b22+a33*a31*b32*c21*b21*c12+a33*a31*c32*b22*b11*c21+a33*a31*c32*b22*c11*b21-2*a33*a31*c32*b21*b11*c22-c33*a31*c31*b22*b11*a22+2*c33*a31*b31*a22*c11*b22-c33*a31*b31*b22*a11*c22-c13*a31*b31*b32*c21*a22+2*c13*a31*b31*b32*c22*a21-c13*a31*b31*c32*b21*a22-c13*a31*c31*b21*b22*a32+2*c13*a31*c31*b32*b21*a22-c13*a31*c31*b32*b22*a21-c13*b31*c31*a32*b21*a22+c13*a32*b31*c21*a21*b32-2*c13*a32*c31*b21*a21*b32-a23*a31*c31*c32*b21*b12-a23*a31*b31*b32*c21*c12-a23*a31*b31*c32*b11*c22-a23*a31*b31*c32*b21*c12-2*a23*a31*b32*c32*b11*c21-a23*a31*c31*b32*c11*b22-a23*b31*a31*b32*c22*c11+a23*b31*b32*c32*a11*c21+a23*b31*b32*c32*c11*a21-a23*b31*c31*b32*a21*c12+2*a23*b31*c31*b32*c21*a12+2*a23*b31*c31*c32*b21*a12-a23*b31*c31*c32*a21*b12+a23*b31*a32*c32*b11*c21-a23*b31*c31*a32*b11*c22-a23*b31*c31*a32*b21*c12-a23*b31*c31*a32*c21*b12+2*a23*b31*c31*b32*c11*a22+a23*c31*b32*c32*a11*b21+a23*c31*a32*b32*b11*c21-a23*c31*a31*c32*b22*b11-a23*c31*b31*a32*c11*b22-a23*b32*b31*c31*a11*c22-a23*c32*b31*c31*a11*b22-2*a23*a31*b32*c32*c11*b21-b23*c32*a31*c31*b11*a22-b23*a31*c31*a32*b21*c12-b23*a31*c31*b32*a11*c22+2*b23*b31*c31*a32*a11*c22-b23*b31*c31*a32*c11*a22-b23*b31*c31*a21*a12*c32-2*b23*c31*b32*a21*a11*c32+b23*c31*a32*b32*a11*c21+b23*c31*a32*c32*a11*b21-b23*c31*b31*c32*a22*a11-b23*a31*b31*c32*a21*c12+b23*a31*b32*c32*a11*c21+b23*a31*b32*c32*c11*a21-b23*a31*c31*b32*a21*c12-b23*a31*c31*b32*c21*a12-2*b23*a31*a32*c21*c11*b32+b23*a31*a32*c32*b11*c21+b23*a31*a32*c32*c11*b21+c23*a31*b32*c32*a11*b21-2*c23*a31*a32*b21*b11*c32-c23*a31*c31*a32*b22*b11-c23*a31*c31*b32*a21*b12+2*c23*a31*c31*b32*b21*a12-c23*a31*c31*b32*a11*b22-c23*a31*b31*c32*a11*b22+2*c23*a31*b31*a32*b11*c22-c23*a31*b31*a32*c21*b12-c23*a31*b31*b32*c21*a12-2*c23*b31*b32*a21*a11*c32+c23*b31*a32*b32*a11*c21+c23*b31*a32*b32*c11*a21+c23*b31*a32*c32*a11*b21+c23*b31*a32*c32*b11*a21-c23*b31*c31*a32*b11*a22+2*c23*b31*c31*a32*a21*b12-c23*b31*c31*a32*b21*a12-c23*b31*a31*c32*b11*a22-2*c23*c31*a32*b32*a11*b21-2*c23*c31*a32*b32*b11*a21+2*c23*c31*b31*a32*a11*b22-c23*a32*a31*b31*c11*b22-c23*b32*a31*b31*c11*a22-c23*a31*c31*a32*b21*b12-a33*a31*c31*b22*b21*c12+2*a33*a31*c31*b22*c21*b12-a33*b31*c31*a22*c21*b12+2*a33*b31*c31*a21*b12*c22+2*a33*b31*c31*a21*c12*b22-a33*b31*c31*b22*c21*a12-a33*b31*c31*b21*a12*c22-2*a33*b31*a32*c22*c11*b21+4*a33*b31*a32*c21*c11*b22+a33*b31*b32*c22*c11*a21-2*a33*b31*b32*c21*c11*a22+a33*b31*c32*a22*b11*c21+a33*b31*c32*a22*c11*b21+a33*b31*c32*a21*b11*c22-2*a33*b31*c32*b22*a11*c21+a33*b31*c32*b21*a11*c22-2*a33*b31*c32*a21*c21*b12+a33*b31*c32*b21*c21*a12-2*a33*c31*a32*b22*b11*c21+4*a33*c31*a32*b21*b11*c22+a33*c31*b32*a22*b11*c21+a33*c31*b32*a22*c11*b21-2*a33*c31*b32*a21*b11*c22+a33*c31*b32*b22*a11*c21-2*a33*c31*b32*b21*a11*c22+a33*c31*c32*b22*a11*b21+a33*c31*c32*b22*b11*a21-2*a33*c31*c32*b21*b11*a22-2*a33*c31*b32*a21*b21*c12+a33*c31*b32*a21*c21*b12+a33*c31*b32*b21*c21*a12-a33*a31*b31*c22*c11*b22-a33*a31*c31*b22*b11*c22-a33*b31*c31*a22*b11*c22-a33*b31*c31*a22*c11*b22+2*a33*b31*c31*b22*a11*c22-b33*a31*b31*c22*c11*a22+2*b33*a31*c31*a22*b11*c22-b33*a31*c31*a22*c11*b22-b33*a31*c31*b22*a11*c22-b33*b31*c31*a22*a11*c22-b33*a31*b31*c22*c21*a12-b33*a31*b31*c21*c12*a22+2*b33*a31*c31*a22*b21*c12-b33*a31*c31*a22*c21*b12-b33*a31*c31*a21*b12*c22-b33*a31*c31*b22*c21*a12+2*b33*a31*c31*b21*a12*c22+b33*a31*a32*c22*b11*c21-2*b33*a31*a32*c21*c11*b22-2*b33*a31*b32*c22*a11*c21-2*b33*a31*c32*a22*b11*c21-2*b33*a31*c32*a22*c11*b21+b33*a31*c32*a21*b11*c22+b33*a31*c32*b22*a11*c21+b33*a31*c32*b21*a11*c22+b33*a31*a32*c21*b21*c12-2*b33*a31*b32*c21*a21*c12+b33*a31*c32*a21*b21*c12-b33*b31*c31*a22*a21*c12+2*b33*b31*c31*a22*c21*a12-b33*b31*c31*a21*a12*c22+b33*b31*a32*c22*a11*c21-2*b33*b31*a32*c21*c11*a22+b33*b31*a32*c21*a21*c12+b33*b31*c32*a22*a11*c21+b33*b31*c32*a22*c11*a21-2*b33*b31*c32*a21*a11*c22+b33*b31*c32*a21*c21*a12+b33*c31*a32*a22*c11*b21+b33*c31*a32*a21*c11*b22-2*b33*c31*a32*b21*a11*c22-2*b33*c31*b32*a22*c11*a21+b33*c31*c32*a22*a11*b21+b33*c31*c32*a22*b11*a21+b33*c31*a32*a21*c21*b12+b33*c31*a32*b21*c21*a12-2*b33*c31*a32*a21*b21*c12+b13*b32*a31*c21*a21*c32+b13*a32*a31*c21*b21*c32-2*b13*a32*b31*c21*a21*c32+b13*a32*c31*c21*a21*b32+2*a13*a31*c31*b32*c22*b21-a13*a31*b31*c32*c22*b21-a13*a31*b31*c21*c22*b32-a13*a31*c31*b21*b22*c32-a13*b31*c31*a32*c22*b21-a13*b31*c31*a32*c21*b22+2*a13*b31*c31*b32*c21*a22+a13*a32*b31*c21*b21*c32+a13*a32*c31*c21*b21*b32-2*a13*b32*a31*c21*b21*c32+a13*b32*b31*c21*a21*c32+a13*b32*c31*b21*a21*c32-b13*a31*c31*a32*c22*b21-b13*a31*c31*b32*c22*a21-b13*a31*c31*c32*b21*a22+2*b13*b31*c31*a32*c22*a21-b13*b31*c31*a32*c21*a22-b13*b31*c31*a21*a22*c32+2*c33*b31*c31*a22*b21*a12-c33*b31*c31*a22*a21*b12+2*c33*a31*b31*a22*c21*b12-c33*a31*b31*a21*b12*c22-c33*a31*b31*a21*c12*b22-c33*a31*b31*b21*a12*c22-c33*a31*c31*b22*b21*a12-c33*a31*c31*b21*b12*a22+c33*a31*a32*b22*c11*b21-2*c33*a31*a32*b21*b11*c22-2*c33*a31*b32*a22*c11*b21+c33*a31*b32*a21*b11*c22+c33*a31*b32*a21*c11*b22+c33*a31*b32*b22*a11*c21+c33*a31*b32*b21*a11*c22+4*c33*a31*c32*b21*b11*a22+c33*a31*b32*a21*c21*b12-2*c33*a31*b32*b21*c21*a12-2*c33*a31*c32*b21*a21*b12+c33*b31*a32*b21*c21*a12+c33*b31*b32*a21*c21*a12-2*c33*b31*c32*a21*b21*a12+c33*b31*a32*a21*b21*c12+c33*c31*a32*b22*a11*b21+c33*c31*a32*b22*b11*a21+c33*c31*a32*b21*a21*b12+c33*c31*b32*a22*a11*b21+c33*c31*b32*a22*b11*a21-2*c33*c31*b32*a21*a11*b22+c33*c31*b32*a21*b21*a12+c33*b31*a32*a22*b11*c21+c33*b31*a32*a22*c11*b21+c33*b31*a32*a21*b11*c22-2*c33*b31*a32*a21*c11*b22-2*c33*b31*a32*b22*a11*c21+c33*b31*a32*b21*a11*c22-2*c33*b31*b32*a21*a11*c22-2*c33*b31*c32*a22*a11*b21-2*c33*b31*c32*a22*b11*a21+4*c33*b31*c32*a21*a11*b22-2*c33*b31*a32*a21*c21*b12-2*c23*a31^2*b32*b11*c22+c23*b31^2*a32*c21*a12+c23*b31^2*c32*a22*a11-c23*b31*a32^2*b11*c21-c23*b31*a32^2*c11*b21+c23*a31^2*b32*c21*b12+c23*a31^2*c32*b22*b11+c23*a31^2*c32*b21*b12-c23*a31*b32^2*c11*a21+c23*b32*a31^2*c11*b22+2*c23*c31*b21*b11*a32^2+2*c23*c31*a21*a11*b32^2+c23*a32*b31^2*c11*a22,2*c13*a33*b31*a12*c11*b21+c13*a33*b32*c11*a11*b21+2*b13*a23*b31*c11^2*a32+c13*a23*b31*b11*a11*c32-4*c13*b33*a31*b11*a21*c12-2*a13*c33*b32*c11*b11*a21-b13*a23*a31*c11^2*b32+2*a13*c33*c32*b11^2*a21+b13*c23*c31*b11*a11*a32+2*a13*a33*b31*c12*c11*b21+2*c13*b33*a31*b12*c11*a21+2*b13*a33*a32*c11^2*b21+b13^2*c31*a21*a11*c32-a23*b33*b31*c11^2*a12+b13*b23*c31*c11*a11*a32-b13*c13*a31*a32*c11*b21-c13*b33*b31*a12*c11*a21-2*c13*a23*b31^2*c12*a11+a33*c33*b21*b11*a11*c12-b13*a33*b32*c11^2*a21-b13*a23*b31*c31*c11*a12-b13*c13*a31*b31*a11*c22-a13*c33*a32*b11^2*c21-b13*b33*c32*a11^2*c21-b13*c33*a31*a12*b11*c21-b23*c33*b31*a11^2*c12+c13*a23*b31^2*c11*a12+2*b13*a23*a31*c31*c11*b12-a23*b33*a31*c11^2*b12+a13^2*b31*c31*b11*c22-4*c13*a33*b31*a11*b21*c12+a13*c33*b31*a11*c11*b22+c13*b33*c32*b11*a11*a21-2*b13*c23*a31^2*c11*b12+c13*c33*a32*b11*a11*b21+a13*c23*b31^2*c12*a11-2*a13*c23*b31^2*c11*a12-b33*c33*a11^2*c21*b12-c13*c33*a31*b12*a11*b21+b13*c33*a31*a11*c11*b22-c23*a33*a31*b11^2*c12-2*c13*b33*a32*b11*c21*a11-a13*b13*b31*c31*c11*a22+2*b13*a33*b31*c11^2*a22+b23*a33*a31*c11*b11*c12-c33^2*b21*b11*a11*a12-2*c13^2*a31*b32*b11*a21-a23*c33*a31*b11^2*c12-2*b13*a23*c31^2*b12*a11-c13*b23*a31*c31*b12*a11+2*b13*c33*a31*a11*c21*b12-b13*c13*a31*c32*a11*b21+c13*b33*a31*b11*c11*a22+c13*c33*a31*b11*a11*b22-b13*b33*c31*a11^2*c22-2*c13*a33*b31*b11*c11*a22+2*b13*c13*b31*c31*a22*a11+a33*b33*c11*a12*b11*c21-b13*a33*a31*c11^2*b22+2*a13*b23*a31*c11^2*b32+a13*c13*b31^2*c11*a22+a13*c13*b31^2*a11*c22-c13*c33*a31*b11*b21*a12+a13*b13*c31^2*b11*a22-c13*a33*c32*b11^2*a21+c13*a23*a31*c11*b11*b32+b13^2*a31*c31*a11*c22-b13*a33*b31*c12*c11*a21-c13*a23*a31*b11^2*c32-c13*b23*b31*a11^2*c32+c13*b33*a32*c11*b11*a21+c13*c33*b32*b11*a11*a21+b33*c33*a11*a12*b11*c21+a23*c33*b31*c11*b11*a12+2*a23*a33*c31*b11^2*c12-a23*c33*c31*b11^2*a12+2*a13*c23*b31*c31*b11*a12+2*b13*a33*b31*c12*a11*c21+a33*b33*c11*a11*b21*c12-b13*b33*a31*c11^2*a22-b13*b23*a31*c31*c11*a12-b13*c13*a31*b32*a11*c21+2*c13*b23*a31*c31*b11*a12+2*c23*c33*b31*a11^2*b12-b23*a33*a31*c11^2*b12+2*a13*b13*c31*a32*b11*c21+b13*a23*c31*b11*a11*c32-2*b13^2*c31*a32*a11*c21+a13*a33*c31*b11*c11*b22+a13^2*c31*b32*c11*b21+2*b13*c23*a31*b31*c11*a12-2*c13*b23*a31*c11*a11*b32-a13*b23*a31*c31*c11*b12+2*a13*c13*a31*b32*b11*c21+b13*c33*a32*b11*c21*a11+a13*b33*c32*b11*c21*a11-b33^2*a21*c11*a11*c12+b13*b23*c11*c12*a31^2+2*b13*a33*c31*a12*b11*c21-c13*a33*a31*b12*c11*b21-a13*c13*b31*b32*a11*c21+c13*a33*b31*a11*b11*c22-b13*b33*a31*c12*a11*c21-2*b23*b33*c31*c11*a11*a12-c33^2*a21*b11*a11*b12-b13*b23*c31*a11^2*c32-a13*b13*a31*c31*b11*c22+a13*b33*a32*c11*b11*c21-b13*c13*c31*a21*a11*b32+c23*b33*a31*c11*a11*b12-b13*b33*a32*c11^2*a21+b13*c33*b32*c11*a11*a21+2*c13*a23*b31*c31*b12*a11-a13*b13*c31*b32*c11*a21+b23*a33*b31*c11*a11*c12+2*c13*b33*b31*a11*a21*c12-c13*b33*b31*a12*a11*c21+a13*a33*c32*c11*b11*b21+c23*a33*c31*b11*a11*b12-a13*c13*b31*c31*b11*a22-c13*a33*b31*b12*c11*a21-2*b13*c33*a31*a11*b11*c22+2*a13*b33*a31*c11^2*b22-c13*b33*a31*a11*c21*b12+b23*c33*c31*b11*a11*a12-2*b13*a33*c32*c11*a11*b21-a13*b33*c31*a11*b21*c12-a13*b13*a31*c31*c11*b22-b13*c23*c31*a11^2*b32-b33*c33*b21*a11^2*c12-a13*c23*a31*b11*b12*c31+c13^2*a31*b21*b11*a32+c13*b33*b31*a11*c11*a22-b13*b33*a31*c11*c21*a12-c13*b33*c31*a12*a11*b21-c23*b33*b31*a11^2*c12-c23*b33*c31*a11^2*b12+2*a13*c33*b31*a12*b11*c21+b13*a23*c31^2*b11*a12+b13*c13*a31^2*b11*c22-a13*a33*b31*c11*c21*b12-a13*c13*a31*b31*b11*c22+2*b13*c33*c31*a11*a21*b12-2*a13*c33*b31*a11*b11*c22+a13*b23*c31*b11*a11*c32+2*b23*b33*c31*a11^2*c12+2*b13*c33*b31*a11^2*c22-b13*c33*c31*a11^2*b22-c13*c23*b31*a11^2*b32-b13*b33*c31*a12*c11*a21+b13*a33*c32*b11*c21*a11-a13*c13*b31*c31*a11*b22+2*c13*c33*a31*b12*b11*a21-a13*a33*c32*b11^2*c21-a13*b33*b31*c11^2*a22+2*b13*a33*a31*c11*c21*b12+2*b13*a33*c31*b12*c11*a21-b13*a33*a31*c12*b11*c21-2*c23*c33*a31*b11*a11*b12-2*a13*b23*c31*c11*a11*b32+2*a13*c13*b31*a32*c11*b21+c13^2*a31*b31*a11*b22+c13^2*a31*b31*b11*a22-c13*b23*b31*a11*a12*c31+c13*c23*b11*b12*a31^2-c13*c23*a31*b11^2*a32-2*a13^2*b31*c32*c11*b21+a13^2*b31*c32*b11*c21+b33*c33*a21*b11*a11*c12-c13^2*b22*b11*a31^2-c13^2*b31^2*a22*a11+b33^2*c21*a11^2*c12+b33^2*a21*c11^2*a12+a33^2*c21*b11^2*c12+a33^2*b21*c11^2*b12-b13^2*c22*c11*a31^2-b13^2*c31^2*a22*a11-a13^2*b22*b11*c31^2-a13^2*b31^2*c22*c11+c33^2*a21*b11^2*a12+c33^2*b21*a11^2*b12+2*c13*c33*b31*a12*a11*b21+a33*c33*b11*a12*c11*b21-2*a33*c33*b21*c11*a11*b12+a33*c33*a21*c11*b11*b12+a33*b33*c21*c11*a11*b12+a33*b33*a21*c11*b11*c12-2*c23*c33*b31*b11*a11*a12-2*b23*c33*a31*c11*b11*a12+b23*c33*a31*b11*a11*c12+b23*c33*a31*c11*a11*b12+b23*c33*b31*c11*a11*a12+b23*a33*c31*c11*b11*a12-2*b23*a33*c31*b11*a11*c12+b23*a33*c31*c11*a11*b12-2*b23*b33*a31*c11*a11*c12+c23*a33*a31*c11*b11*b12+c23*a33*b31*c11*b11*a12+c23*a33*b31*b11*a11*c12-2*c23*a33*b31*c11*a11*b12-2*c23*b33*a31*c11*b11*a12+c23*b33*a31*b11*a11*c12+c23*b33*b31*c11*a11*a12+c23*b33*c31*b11*a11*a12-2*a23*a33*b31*c11*b11*c12-2*a23*a33*c31*c11*b11*b12+a23*b33*a31*c11*b11*c12+a23*b33*b31*c11*a11*c12+a23*b33*c31*c11*b11*a12-2*a23*b33*c31*b11*a11*c12+a23*b33*c31*c11*a11*b12+a23*c33*a31*c11*b11*b12+a23*c33*b31*b11*a11*c12-2*a23*c33*b31*c11*a11*b12+a23*c33*c31*b11*a11*b12+2*c13*b33*c31*a12*b11*a21-2*c13*b33*c31*a11*b11*a22+2*c13*b33*a31*a12*b11*c21-c13*b33*a31*a12*c11*b21+c13*b33*a31*a11*b11*c22-2*c13*b33*a31*a11*c11*b22+2*c13*b33*a31*a11*b21*c12+c13*a33*b31*a11*c11*b22-c13*a33*a31*b12*b11*c21+c13*a33*a31*b11*c11*b22-c13*b33*c31*a11*a21*b12+c13*b33*a32*c11*a11*b21-2*c13*b33*b32*c11*a11*a21-c13*c33*b31*a12*b11*a21+c13*c33*b31*a11*b11*a22-c13*c33*b31*a11*a21*b12-2*c13*a33*a32*c11*b11*b21+c13*a33*b32*c11*b11*a21-2*c13*a33*b32*b11*c21*a11+2*c13*a33*a31*b11*b21*c12-c13*a33*b31*a12*b11*c21-c13*a33*c31*b12*b11*a21-2*c13*a33*c31*b11*a11*b22-c13*a33*c31*b11*b21*a12+a33*c33*b11*a11*c21*b12+b33*c33*a11*b12*c11*a21+b33*c33*b21*c11*a11*a12-2*b33*c33*a21*c11*b11*a12-b13*b23*a31*c11^2*a32+b13*b23*a11*a12*c31^2+b13*c13*a31^2*c11*b22+b13^2*a31*c31*c11*a22+b13^2*a31*c21*c11*a32-2*b13^2*a31*c32*c11*a21+b13^2*a31*c32*a11*c21+b13^2*c31*a32*c11*a21-b13*c33*b32*a11^2*c21+2*b13*c33*c32*a11^2*b21+b13*c23*a31^2*c12*b11+2*b13*c23*b31*a11^2*c32+2*a13*c23*a31*b11^2*c32-a13*c23*c31*b11^2*a32-a13*a33*b31*c11^2*b22-a13*a33*c31*b11^2*c22-a13*a33*b32*c11^2*b21-a13*b33*a32*c11^2*b21+2*a13*b33*b32*c11^2*a21-a13*b23*b31*c11^2*a32+a13*b23*c31^2*b12*a11-2*a13*b23*c31^2*b11*a12+a13*a23*b11*b12*c31^2-a13*a23*c31*b11^2*c32+a13*b13*c31^2*a11*b22+a13^2*b31*c21*c11*b32+a13^2*b31*c31*c11*b22-2*a13^2*c31*b32*b11*c21+a13^2*c31*b21*b11*c32+2*a13*c33*a31*b11^2*c22-a13*c33*c31*b11^2*a22+a13*a23*c11*c12*b31^2-a13*a23*b31*c11^2*b32-b33^2*c21*c11*a11*a12+c13^2*b31*a32*b11*a21+c13^2*b31*a21*a11*b32-2*c13*b23*a31^2*c12*b11+c13*b23*a31^2*c11*b12-a33^2*c21*c11*b11*b12-a33^2*b21*c11*b11*c12-a33*b33*a21*c11^2*b12-a33*b33*a12*c11^2*b21-a33*c33*a21*b11^2*c12-a33*c33*a12*b11^2*c21+c13^2*a31*b32*a11*b21-2*c13^2*b31*a32*a11*b21-c23*a33*c31*b11^2*a12+2*c23*c33*a31*b11^2*a12-b23*a33*b31*c11^2*a12+2*b23*b33*a31*c11^2*a12-b23*c33*c31*a11^2*b12+2*a23*a33*b31*c11^2*b12-c13*b33*c32*a11^2*b21-c13*c33*a31*b11^2*a22-c13*c33*b31*a11^2*b22-c13*c33*a32*b11^2*a21-c13*c33*b32*a11^2*b21+2*c13*a23*c31*b11^2*a32+2*c13*b23*c31*a11^2*b32+c13*c23*a11*a12*b31^2-c13*a33*a31*b11^2*c22+2*c13*a33*c31*b11^2*a22+2*c13*a33*a32*b11^2*c21-c13*b33*b31*a11^2*c22+2*c13*b33*c31*a11^2*b22+2*c13*b33*b32*a11^2*c21-c13*c23*a31*b31*b11*a12+c13*b23*b31*c11*a11*a32-c13*c23*a31*b31*b12*a11+c13*c23*a31*b11*a11*b32+c13*c23*b31*b11*a11*a32+c13*a33*c32*b11*a11*b21+2*c13*a33*b31*a11*c21*b12+2*c13*a33*b31*b11*a21*c12+2*c13*a33*c31*b12*a11*b21+c13*b23*a31*b11*a11*c32-c13*a23*a31*b31*c11*b12+2*c13*a23*a31*b31*c12*b11-c13*a23*a31*b11*b12*c31-c13*a23*b31*c31*b11*a12-2*c13*a23*b31*c11*b11*a32+c13*a23*b31*c11*a11*b32-2*c13*a23*c31*b11*a11*b32-2*c13*b23*c31*b11*a11*a32+2*c13*b23*a31*b31*c12*a11-c13*b23*a31*b31*c11*a12+c13*b23*a31*c11*b11*a32-b13*c23*a31*b31*c12*a11+2*b13*c23*a31*c31*b12*a11-b13*c13*a31*b31*c11*a22-b13*c13*a31*c31*a11*b22-b13*c13*c31*a32*b11*a21+2*b13*c13*c31*a32*a11*b21-b13*c13*a31*c31*b11*a22-b13*c13*a31*a32*b11*c21-b13*c13*b31*a21*a11*c32+b13*a23*a31*c11*b11*c32+2*b13*a23*b31*c31*c12*a11-2*b13*a23*b31*c11*a11*c32-2*b13*a23*c31*c11*b11*a32+b13*a23*c31*c11*a11*b32-b13*a23*a31*c11*c12*b31-b13*a23*a31*c31*c12*b11-b13*b23*a31*c31*c12*a11+b13*b23*a31*c11*a11*c32+2*b13*c33*b31*a12*c11*a21-2*b13*c33*b31*a11*c11*a22-b13*c33*b31*a11*a21*c12-b13*c33*c31*a12*a11*b21-b13*c33*c31*a12*b11*a21+2*b13*c13*a31*b32*c11*a21+2*b13*c13*a31*c32*b11*a21+2*b13*c13*b31*a32*a11*c21-b13*c13*b31*a32*c11*a21-b13*a33*a31*c12*c11*b21+b13*a33*a31*c11*b11*c22-2*b13*a33*b31*c11*a11*c22-b13*a33*b31*c11*c21*a12-b13*a33*c31*a12*c11*b21+b13*a33*c31*a11*b11*c22+b13*a33*c31*a11*c11*b22+2*b13*b33*a31*c12*c11*a21+b13*b33*a31*c11*a11*c22+2*b13*b33*c31*a12*a11*c21+b13*b33*c31*a11*c11*a22-b13*b33*c31*a11*a21*c12+b13*b33*a32*c11*a11*c21+b13*b33*c32*c11*a11*a21-2*b13*c33*c32*b11*a11*a21-2*b13*c33*a32*c11*a11*b21+b13*c33*a32*c11*b11*a21-b13*c23*b31*a11*a12*c31-2*b13*c23*b31*c11*a11*a32+2*b13*a33*c31*a11*b21*c12-4*b13*a33*c31*a11*c21*b12-2*b13*a33*c31*b11*c11*a22-b13*a33*c31*b11*a21*c12-2*b13*a33*a32*c11*b11*c21+b13*a33*b32*c11*a11*c21+b13*a33*c32*c11*b11*a21+b13*c33*c31*a11*b11*a22+2*b13*c33*a31*a12*c11*b21-b13*c33*a31*a11*b21*c12-4*b13*c33*a31*b12*c11*a21+b13*c33*a31*b11*c11*a22+2*b13*c33*a31*b11*a21*c12-b13*c33*b31*a12*a11*c21-b13*c23*a31*c31*b11*a12+b13*c23*a31*c11*b11*a32+b13*c23*a31*c11*a11*b32-2*b13*c23*a31*b11*a11*c32-a13*c13*a31*b21*b11*c32+2*a13*b13*c31*b32*a11*c21-a13*b13*c31*c32*a11*b21-a13*b13*c31*c32*b11*a21+a13*a23*c31*c11*b11*b32-2*a13*b23*a31*c11*b11*c32-a13*b23*b31*c31*c12*a11-a13*b13*c31*a32*c11*b21-a13*c13*c31*b21*b11*a32-a13*c13*c31*b32*a11*b21+2*a13*c13*c31*b32*b11*a21-a13*c13*a31*b31*c11*b22+2*a13*c13*a31*b22*b11*c31-a13*c13*a31*b32*c11*b21-a13*a33*c31*b11*b21*c12+a13*a33*b32*c11*b11*c21+2*a13*b23*a31*c31*c12*b11+2*a13*c23*a31*b31*c11*b12-a13*c23*a31*b31*c12*b11-2*a13*c23*a31*c11*b11*b32-a13*c13*b31*a32*b11*c21-a13*c13*b31*b32*c11*a21-a13*c13*b31*c32*b11*a21+2*a13*c13*b31*c32*a11*b21-a13*a23*b31*c31*c12*b11+a13*a23*b31*c11*b11*c32-2*a13*c23*b31*b11*a11*c32+a13*c23*c31*b11*a11*b32-a13*a33*b31*c12*b11*c21+a13*a33*b31*c11*b11*c22+2*a13*a33*c31*b12*b11*c21-a13*a33*c31*b12*c11*b21+a13*b33*c32*c11*a11*b21-2*a13*b33*c32*c11*b11*a21-4*a13*b33*c31*a12*b11*c21+2*a13*b33*a31*c12*b11*c21+2*a13*b13*b31*c32*c11*a21-a13*b13*a31*c32*b11*c21+2*a13*b23*b31*c31*c11*a12+a13*b23*b31*c11*a11*c32+a13*b23*c31*c11*b11*a32-a13*b23*a31*c11*c12*b31+2*a13*b33*c31*a11*c21*b12-a13*b33*c31*b12*c11*a21+a13*b33*c31*b11*c11*a22+2*a13*b33*c31*b11*a21*c12-2*a13*b33*b32*c11*a11*c21+2*a13*b33*b31*c11*c21*a12+2*a13*b33*c31*a12*c11*b21+a13*b33*c31*a11*b11*c22-2*a13*b33*c31*a11*c11*b22-2*a13*c33*c32*b11*a11*b21-a13*c33*b31*a11*c21*b12+2*a13*c33*b31*b12*c11*a21+a13*c33*b31*b11*c11*a22-a13*c23*b31*c31*b12*a11+a13*c23*b31*c11*b11*a32+a13*c23*b31*c11*a11*b32+a13*c33*b32*c11*a11*b21-a13*c33*b31*b11*a21*c12-a13*c33*c31*b12*a11*b21-a13*c33*c31*b12*b11*a21+a13*c33*c31*b11*a11*b22+2*a13*c33*c31*b11*b21*a12-a13*b33*a31*c12*c11*b21-2*a13*b33*a31*c11*b11*c22-a13*b33*a31*c11*c21*b12-a13*b33*b31*c12*a11*c21-a13*b33*b31*c12*c11*a21+a13*b33*b31*c11*a11*c22+2*a13*c33*a31*b12*c11*b21-2*a13*c33*a31*b11*c11*b22-a13*a23*b31*c31*c11*b12+2*a13*b13*a31*b31*c22*c11+2*a13*b13*a31*c32*c11*b21-a13*b13*a31*c21*c11*b32-a13*b13*b31*c32*a11*c21+a13*c33*a32*c11*b11*b21-a13*b13*b31*c31*a11*c22-a13*b13*b31*c21*c11*a32+a13*c33*b32*b11*c21*a11-a13*c33*a31*b11*b21*c12-4*a13*c33*b31*a12*c11*b21+2*a13*c33*b31*a11*b21*c12-a13*c33*a31*b12*b11*c21-2*a33*b33*c21*b11*a11*c12,b13*a23^2*c22*c11*b31+c23^2*b33*a11*b11*a22-2*a23^2*c33*b12*b11*c21-b23*c23*a33*a12*c11*b21-2*b23*c13*b33*a22*c11*a21-b23*a13^2*c21*b21*c32-2*a13*b23*c13*c21*a21*b32+2*b23*c23*a33*b11*a21*c12-a23*c23*b33*b11*c11*a22-b13*a23*c23*b31*a21*c12-2*b13*b23*a33*c22*a11*c21-2*a13*c23^2*b32*b11*a21-b13^2*a23*c31*c22*a21+c23*c13*a33*b21*b11*a22+a13*b23*b33*c21*a21*c12-c23*a23*c33*b12*a11*b21+b23*a13*b33*c22*c11*a21-c33*a23*c23*b11*b21*a12-a13*b23*b33*c21^2*a12-b13*a23*b23*c21*c11*a32+b13*c13*a23*c31*b21*a22-c23*a13^2*c21*b21*b32-c13*a23*b23*b32*c11*a21-a23*c23*b33*a11*c21*b12-a23*b23*c33*b12*c11*a21+a13*c23^2*b32*a11*b21+c13*b23^2*a21*a11*c32+2*a13^2*c23*b21*b22*c31+b23*b13*a33*c21*c11*a22-b33*b23*c23*a11*a21*c12-c23*a23*b33*a12*b11*c21-2*b23*a13*b33*c22*a11*c21+2*c13*b23*c23*a31*b21*a12-2*c23*b13*b33*a21*a11*c22+2*a23*c23*b33*a11*c11*b22+2*c23*b23*a33*b12*c11*a21-2*c13*c23*a33*b22*a11*b21+b13*a23*c33*a21*c21*b12+a33*b23^2*c11*c21*a12+b23^2*a33*c12*a11*c21+b13*c13*a23*b31*c21*a22-b13*a23*c23*c32*b11*a21+2*a13*b23*c23*c32*b11*a21-b13*b23*c23*a31*c11*a22+2*a13*a23*b23*c31*c11*b22-b13*a23*b23*a31*c21*c12+b23^2*c33*a12*c11*a21-a13*b23*c23*a32*b11*c21+2*b13*b23*c23*a32*a11*c21-a13*a23*b23*c32*b11*c21+b13*c23*c33*a21*b21*a12-b13*b23*c13*a21^2*c32-b13*b23*a33*c21^2*a12-a13*b23*c23*a31*b21*c12+c23^2*a33*b11*a11*b22+b23^2*a33*c11*a11*c22+b23*c13*a33*b21*a11*c22+b13*a23*c33*a21*b11*c22+2*c13*a23*b23*a31*b11*c22-a23*b23*c33*b11*a21*c12-a13*c23*c13*b21^2*a32-2*b13*a23*c33*b21*a11*c22+c13*b23*a33*a21*b21*c12+4*c13*a23*c33*b22*a11*b21+b13*c23^2*a22*a11*b31+b13*c23^2*a32*b11*a21-c23*b23*a33*a11*c21*b12+b13*a23^2*c21*c11*b32+a13*b23*b13*c21*a21*c32+b13*c23*a33*b21*a11*c22-a13*b23*c23*a31*c21*b12-c13*a23*c23*b32*a11*b21+a13*b23^2*c21*c11*a32+a13*b23^2*c32*a11*c21+2*a13^2*b23*c21*c22*b31-b13*b23*c23*c31*a21*a12-a23*c23*b33*b11*a21*c12+b13*c23*a33*a21*c21*b12-b23*c13^2*b21*a21*a32+a13*c23*b33*a21*c21*b12-2*b13*a23*b33*c22*c11*a21+b33*c23^2*a11*a21*b12+c33*a23^2*b11*b21*c12-a23*c13^2*b21*a21*b32-c13*a23*b23*c32*b11*a21+c13*a23^2*b31*c11*b22+a13*b23^2*c31*c21*a12+a23^2*b33*c11*b11*c22+a23^2*c33*b12*c11*b21-a13*a23*c33*b21^2*c12-a13*a23*c23*c31*b21*b12-2*a13*b23*a33*c22*c11*b21-2*c13*a23^2*b31*c21*b12-b23*c23*a33*a12*b11*c21-b13*a23*c23*a32*b11*c21+b13*a23*c33*a21*b21*c12+a13*b13*a23*c31*c22*b21+a13*c13*b23*a31*c21*b22-a13^2*c23*b31*c21*b22-2*c23*a13*b33*a22*c11*b21+b13*a23*c33*a22*c11*b21+a13*b23*c33*b21*c21*a12+c23*b13*c33*a22*a11*b21-a13^2*b23*c31*c22*b21+a13*b23^2*c22*c11*a31-2*b13*a13*b23*c21*c22*a31-a13*a23*c23*b22*b11*c31+b13*a13*b23*c31*c22*a21+c13*a23*b33*a21*b21*c12+2*c13^2*b23*a21*a22*b31-2*c13*a23^2*b31*b11*c22-a23*b13^2*c31*c21*a22-a23*c13^2*b31*b21*a22+a23^2*b33*c12*b11*c21-2*a23^2*b33*c12*c11*b21+c33*b23^2*a11*a21*c12-a13*b23*c23*c31*a11*b22+b23*c23*c33*a11^2*b22-c23*a13^2*b31*c22*b21+b13*b23*a33*c21*a21*c12+2*a13*a23*c23*b32*b11*c21+a23^2*c33*b11*c11*b22-b23*a13^2*c31*c21*b22+2*a13*a23*b23*c32*c11*b21+a23*c13*b33*a21*b11*c22+2*b13*a23*c23*c31*b21*a12-c13*a23*b23*a32*c11*b21-b13*c23*c13*a21^2*b32-2*b13*c23^2*a31*a11*b22-a13*a23*b33*c21^2*b12+a23*b13*a33*c21*c11*b22+c13*b23^2*a22*a11*c31-2*c13*b23^2*a32*a11*c21+b13*c13*b23*a31*c21*a22-c13*b23*c23*a32*b11*a21+a13*b13*c23*b31*c22*a21-2*a13*c13*b23*b31*c22*a21+c23*a13*c13*b31*b21*a22+c13*a23*b33*a21*c11*b22-c13*c23*a33*b21^2*a12-c13*c23*b33*a21^2*b12-a13*a23*c13*b21^2*c32-2*c13*b23^2*a31*c21*a12+c13*b23^2*c31*a21*a12+a13*a23*b13*c21*b21*c32-c13*a23*c23*b22*b11*a31+c13*b23*a33*b22*a11*c21-a13*a23*b13*c21^2*b32-2*a13*b23^2*c32*c11*a21-a13*b23*b13*c21^2*a32+c13*b13*a23*c31*b22*a21-2*b13*c23*a33*a21*b21*c12+a23*a13*b13*c31*c21*b22+b13*c23^2*a31*b11*a22-b23*c23*a33*a11*c11*b22-2*a13*b13*c23*c31*b22*a21-c13*b23*c23*b31*a21*a12-c13*a23*b23*c32*a11*b21+a13*b23^2*c31*a11*c22-2*a13*b23^2*c31*c11*a22+2*b13*a23*c23*a31*b21*c12-b13*b23*c23*a32*c11*a21-2*b13*c23*b33*a22*a11*c21+2*b13^2*a23*c21*c22*a31-b13^2*c23*a31*c21*a22+a13*c23*b33*b22*a11*c21-2*b13*b23*c33*a22*c11*a21+2*a13*c23*a33*b21^2*c12-a13*c23*c33*b21^2*a12-2*a13*b23*c33*a21*c21*b12+b23^2*c33*a11*c11*a22+b23*c23*b33*a11^2*c22-2*b13*c23*b33*a21*c21*a12+b23*a13^2*c21^2*b32+c23*a13^2*b21^2*c32+a23*b13^2*c21^2*a32+c23*b13^2*a21^2*c32+a23*c13^2*b21^2*a32+b23*c13^2*a21^2*b32-a23^2*b33*c11^2*b22-a23^2*c33*b11^2*c22-b23^2*a33*c11^2*a22-b23^2*c33*a11^2*c22-c23^2*a33*b11^2*a22-c23^2*b33*a11^2*b22+a13*b23^2*a31*c21*c12+2*a13*b23*a33*c21^2*b12-2*a13*b23^2*c31*a21*c12+a13*c23^2*b22*b11*a31+a13*c23^2*b31*a11*b22-2*a13*c23^2*b31*b11*a22+a13*c23^2*b21*b11*a32+a13*c23^2*a31*b21*b12+a13*c23^2*b31*b21*a12-2*a13*c23^2*b31*a21*b12-2*b13*a23^2*c31*c11*b22+b13*a23^2*c31*b11*c22+b13*a23^2*c32*b11*c21-2*b13*a23^2*c32*c11*b21+b13*a23^2*b31*c21*c12-2*b13*a23^2*c31*b21*c12+b13*a23^2*c31*c21*b12-b13*a23*a33*c21^2*b12+2*b13*a23*b33*c21^2*a12-b13*b23*c33*a21^2*c12-2*b13*c23^2*a32*a11*b21+b13*c23^2*a21*a11*b32+2*b13*c23*b33*a21^2*c12-b13*c23*c33*a21^2*b12+b13*c23^2*a31*a21*b12-2*b13*c23^2*a31*b21*a12+b13*c23^2*b31*a21*a12+2*b13^2*c23*a21*a22*c31-a23*b13^2*c21*a21*c32-c23*b13^2*c21*a21*a32+2*c13^2*a23*b21*b22*a31-c13^2*a23*b31*b22*a21-c13^2*b23*a31*b21*a22+c13*a23^2*b22*b11*c31-2*c13*a23^2*b32*b11*c21+c13*a23^2*b32*c11*b21+c13*a23^2*b21*b11*c32-c13*a23*a33*b21^2*c12+2*c13*a23*c33*b21^2*a12+c13*a23^2*b31*b21*c12+c13*a23^2*c31*b21*b12-2*c13*b23^2*a31*a11*c22+c13*b23^2*a31*c11*a22+c13*b23^2*a32*c11*a21-c13*b23*b33*a21^2*c12+2*c13*b23*c33*a21^2*b12+c13*b23^2*a31*a21*c12+a23*b23*a33*c11^2*b22+a23*b23*b33*c11^2*a22+a23*c23*a33*b11^2*c22+a23*c23*c33*b11^2*a22-b23*c13^2*a31*b22*a21-2*b23^2*a33*c12*c11*a21-2*b23^2*c33*a12*a11*c21-c23*b13^2*a31*c22*a21+c23^2*a33*b12*a11*b21-2*c23^2*a33*b12*b11*a21-2*c23^2*b33*a12*a11*b21+c23^2*b33*a12*b11*a21+a33*c23^2*b11*b21*a12+b33*a23^2*c11*c21*b12+2*a13*b23*c23*c31*b11*a22-a13*b23*c23*a32*c11*b21-a13*b23*c23*b32*a11*c21+2*a13*b23*c23*b32*c11*a21-a13*b23*c23*c32*a11*b21+4*a13*b23*a33*c22*b11*c21-2*a13*b13*a23*c21*c22*b31+a13*b13*c23*a31*c22*b21+a13*b13*c23*a31*c21*b22+a13*c13*a23*b31*c21*b22-2*a13*c13*a23*b21*b22*c31+a13*c13*b23*a31*c22*b21+a13*c13*b23*c31*b22*a21-2*a13*a23*c33*b22*c11*b21+a13*a23*c33*b22*b11*c21+a13*a23*b33*c22*c11*b21-2*a13*a23*b33*c22*b11*c21-a13*a23*c23*b21*b11*c32-a13*a23*c23*b32*c11*b21-a13*a23*c23*b31*c11*b22+2*a13*a23*c23*b31*b11*c22-a13*a23*b23*c21*c11*b32-a13*a23*b23*c31*b11*c22-a13*a23*b23*c22*c11*b31+a13*a23*c13*c21*b21*b32-a13*a23*b23*b31*c21*c12+2*a13*a23*b23*c31*b21*c12-a13*a23*b23*c31*c21*b12-a13*a23*c23*b31*b21*c12+2*a13*a23*c23*b31*c21*b12+a13*a23*b33*c21*b21*c12+a13*a23*c33*b21*c21*b12+a13*b23*c13*c21*b21*a32-a13*b23*c23*a31*b11*c22-a13*b23*c23*a31*c11*b22-a13*b23*c23*b31*a11*c22+2*a13*b23*c23*b31*c11*a22+c23*a13*c33*b21*b11*a22+2*c23*b23*c33*a12*a11*b21-c23*b23*c33*a12*b11*a21-a33*a23*c23*b11*b21*c12-a33*a23*b23*c11*c21*b12-b33*a23*b23*c11*c21*a12-c33*b23*c23*a11*a21*b12-2*a13*b23*c33*a21*b11*c22+a13*b23*c33*a21*c11*b22+a13*b23*c33*b22*a11*c21+a13*b23*c33*b21*a11*c22+a13*b23*c13*b21*a21*c32+2*a13*b23*c23*b31*a21*c12-a13*b23*c23*b31*c21*a12+2*a13*b23*c23*c31*a21*b12-a13*b23*c23*c31*b21*a12-2*a13*b23*a33*c21*b21*c12+a13*b23*c33*a21*b21*c12-2*a13*c23*a33*b22*b11*c21+4*a13*c23*a33*b22*c11*b21+a13*c23*b33*a21*b11*c22-2*a13*c23*b33*a21*c11*b22+a13*c23*b13*c21*b21*a32+a13*c23*b13*c21*a21*b32-2*a13*c23*b13*b21*a21*c32+a13*c23*c13*b21*a21*b32+a13*c23*b33*b21*a11*c22-2*a13*c23*a33*b21*c21*b12-2*a13*c23*b33*a21*b21*c12+a13*c23*b33*b21*c21*a12+a13*c23*c33*b21*a21*b12+b13*a13*c23*b31*c21*a22-2*b13*a13*c23*c31*b21*a22-2*b13*c13*a23*a31*c22*b21+b13*c13*a23*b31*c22*a21-2*b13*c13*b23*a21*a22*c31+b13*a23*c13*c21*a21*b32-2*b13*a23*c13*c21*b21*a32-b13*a23*b23*c22*c11*a31-b13*a23*b23*c31*a11*c22+2*b13*a23*b23*c31*c11*a22-b13*a23*b23*c32*a11*c21+2*b13*a23*b23*c32*c11*a21-b13*a23*c23*a31*b11*c22+2*b13*a23*c23*a31*c11*b22-b13*a23*c23*b31*a11*c22-b13*a23*c23*b31*c11*a22+2*b13*a23*c23*c31*a11*b22-b13*a23*c23*c31*b11*a22+2*b13*a23*c23*a32*c11*b21-b13*a23*c23*b32*a11*c21-b13*a23*c23*b32*c11*a21+2*b13*a23*c23*c32*a11*b21+4*b13*a23*b33*c22*a11*c21+b13*a23*c33*a22*b11*c21+b13*a23*c13*b21*a21*c32-b13*a23*b23*c31*c21*a12+2*b13*a23*b23*c31*a21*c12-b13*a23*c23*a31*c21*b12-b13*a23*c23*b31*c21*a12-b13*a23*c23*c31*a21*b12+b13*a23*a33*c21*b21*c12-2*b13*a23*b33*c21*a21*c12-2*b13*a23*c33*b21*c21*a12+b13*b23*c13*c21*a21*a32+2*b13*b23*c23*a31*a11*c22-b13*b23*c23*a22*a11*c31-b13*b23*c23*a21*a11*c32+b13*b23*a33*c22*c11*a21+b13*b23*c33*a22*a11*c21-b13*b23*c23*a31*a21*c12+2*b13*b23*c23*a31*c21*a12+b13*b23*c33*a21*c21*a12+b13*c23*c13*b21*a21*a32+b13*c23*a33*a22*b11*c21-2*b13*c23*a33*a22*c11*b21+b13*c23*a33*a21*b11*c22+4*b13*c23*b33*a22*c11*a21+b13*c23*a33*b21*c21*a12-2*c13*a13*b23*b31*c21*a22+c13*a13*b23*c31*b21*a22-2*c13*a13*c23*b21*b22*a31+c13*a13*c23*b31*b22*a21-2*c13*b13*a23*a31*c21*b22+c13*b13*c23*a31*b21*a22-2*c13*b13*c23*a21*a22*b31-c13*a23*c23*b31*a11*b22+2*c13*a23*c23*b31*b11*a22-c13*a23*c23*b21*b11*a32+2*c13*a23*c23*b32*b11*a21+c13*a23*b33*a22*b11*c21+c13*a23*b33*a22*c11*b21-2*c13*a23*b33*b22*a11*c21-c13*a23*b23*a31*c11*b22+2*c13*a23*b23*b31*a11*c22-c13*a23*b23*b31*c11*a22-c13*a23*b23*c31*a11*b22-c13*a23*b23*c31*b11*a22+2*c13*a23*b23*a32*b11*c21+2*c13*a23*b23*b32*a11*c21-2*c13*a23*c33*b22*b11*a21-c13*a23*b23*a31*b21*c12+2*c13*a23*b23*a31*c21*b12-c13*a23*b23*b31*a21*c12+2*c13*a23*b23*b31*c21*a12-c13*a23*b23*c31*a21*b12-c13*a23*b23*c31*b21*a12-c13*a23*c23*a31*b21*b12-c13*a23*c23*b31*b21*a12+2*c13*a23*c23*b31*a21*b12+c13*a23*a33*b21*c21*b12+c13*a23*b33*a21*c21*b12-2*c13*a23*b33*b21*c21*a12-2*c13*a23*c33*b21*a21*b12+2*c13*b23*c23*a31*a11*b22-c13*b23*c23*a31*b11*a22-c13*b23*c23*a22*a11*b31+2*c13*b23*c23*a32*a11*b21-c13*b23*c23*a21*a11*b32-2*c13*b23*a33*a22*b11*c21+c13*b23*a33*a22*c11*b21+c13*b23*a33*a21*c11*b22-2*c13*b23*c33*a22*a11*b21+4*c13*b23*c33*a22*b11*a21-c13*b23*c23*a31*a21*b12-2*c13*b23*a33*a21*c21*b12+c13*b23*a33*b21*c21*a12+c13*b23*b33*a21*c21*a12-2*c13*b23*c33*a21*b21*a12+c13*c23*a33*b22*b11*a21+c13*c23*b33*a22*a11*b21-2*c13*c23*b33*a22*b11*a21+c13*c23*a33*b21*a21*b12+c13*c23*b33*a21*b21*a12+a23*a13*c13*b31*c22*b21+a23*a13*c33*b21*b11*c22-2*a23*b13*a33*c22*b11*c21+a23*b13*a33*c22*c11*b21-2*a23*b13*b33*c21*c11*a22+a23*b13*c33*a21*c11*b22-2*a23*b13*c33*b22*a11*c21+a23*c13*a33*b22*b11*c21-2*a23*c13*a33*b22*c11*b21+a23*c13*a33*b21*b11*c22+a23*a13*b33*c21*c11*b22-2*a23*c13*b33*b21*a11*c22-2*a23*c13*c33*b21*b11*a22-a23*b23*a33*c12*b11*c21+2*a23*b23*a33*c12*c11*b21-a23*b23*a33*c11*b11*c22-a23*b23*b33*c11*a11*c22+2*a23*b23*c33*a11*b11*c22-a23*b23*c33*a11*c11*b22-a23*b23*c33*a11*b21*c12+2*a23*b23*c33*a11*c21*b12-a23*b23*c33*b11*c11*a22+2*a23*c23*a33*b12*b11*c21-a23*c23*a33*b12*c11*b21-a23*c23*a33*b11*c11*b22-a23*c23*b33*a11*b11*c22+2*a23*c23*b33*a11*b21*c12-a23*c23*b33*b12*c11*a21-a23*c23*c33*b11*a11*b22+b23*a13*b13*c31*c21*a22-2*b23*a13*a33*c21*c11*b22+b23*a13*b33*c21*c11*a22-2*b23*a13*c33*a22*b11*c21+b23*a13*c33*a22*c11*b21+b23*b13*c13*a31*c22*a21+b23*b13*c33*a21*a11*c22-2*b23*c13*a33*a21*b11*c22+b23*c13*b33*a22*a11*c21+b23*c13*b33*a21*a11*c22-2*b23*c13*c33*a21*a11*b22-b23*a23*b33*c12*a11*c21+2*b23*a23*b33*c12*c11*a21+2*b23*a23*c33*a12*b11*c21-b23*a23*c33*a12*c11*b21-b23*c23*a33*a11*b11*c22-b23*c23*a33*a11*b21*c12+2*b23*c23*a33*b11*c11*a22+2*b23*c23*b33*a12*a11*c21-b23*c23*b33*a12*c11*a21-b23*c23*b33*a11*c11*a22-b23*c23*c33*a11*b11*a22+c23*b13*c13*a31*b22*a21-2*c23*b13*a33*a21*c11*b22+c23*b13*a33*b22*a11*c21-2*c23*b13*c33*a22*b11*a21+c23*b13*c33*a21*a11*b22+c23*c13*b33*a21*a11*b22+2*c23*a23*b33*a12*c11*b21+2*c23*a23*c33*b12*b11*a21-2*c23*a13*a33*b21*b11*c22+c23*a13*b33*a22*b11*c21-2*c23*a13*c33*b22*a11*b21+c23*a13*c33*b22*b11*a21,2*a13*c23*c33*b11*a11*b22+2*b13*a23*a33*c11*c21*b12-c13^2*a23*b22*b11*a31+a13*c23*c13*a31*b21*b12-b13*b23*c23*c11*a11*a32+2*c13*a23*b23*c31*b11*a12-a23*c13^2*b31*b11*a22+2*c13*a23*b23*b11*a11*c32-c13*a23*b23*a31*c11*b12+c13*b23^2*c11*a11*a32-a13*c23*b33*a12*b11*c21+2*c13*a23*b33*a12*b11*c21-b13*b33*c13*a21^2*c12+a13*a23*c13*b31*c21*b12+a13*b13*a23*c32*c11*b21+c13*b13*a33*a21*c11*b22-b13*a23*c23*c31*b12*a11-2*c13*b23^2*a11*a12*c31+a13*c13*b33*a21*c11*b22+2*b13*c23*a33*a11*b21*c12+a33*a13*b13*c21*c11*b22+2*a23*c13^2*b31*b21*a12-a13*b23*c23*b11*a11*c32-b23*a13^2*b31*c21*c12+2*c13*a23*a33*b12*c11*b21+b13*c13*a33*a22*b11*c21-b13*b23*a33*c11*c21*a12-b33*c13^2*a21*b21*a12-c23*b13^2*a31*c21*a12-b13*c23*a33*a11*b11*c22-b13*c23*a33*a12*b11*c21-c23*a13^2*b31*b11*c22-c23*a13^2*b21*b11*c32+c23*a13*c13*b31*b11*a22-c13*b23*c33*a12*b11*a21-a13^2*b23*c32*c11*b21+2*c13^2*a23*b32*a11*b21-2*a13*b13*a33*c22*b11*c21-2*a13*b13*c23*b32*c11*a21-a13*c23*b33*a11*c21*b12+2*c13*b23*a33*a11*c21*b12+2*c13^2*a23*b31*a11*b22+a13*c13*b33*b21*a11*c22+b13*c13*a23*b31*c11*a22-c23*b13^2*c31*a21*a12+2*c13*a23*b33*a11*b11*c22+b13*a23^2*c31*c11*b12+b13*a13*b33*c22*c11*a21+b13*a13*c23*c31*b11*a22-a13*a23*b23*c31*c12*b11-a13*a23*b23*c31*c11*b12-a13*a23*c33*b11*c11*b22-c13*a23*b33*b12*c11*a21-b13^2*c23*a32*a11*c21-a13*a23*b33*c12*b11*c21+2*a13*b23*c33*b11*c11*a22-a13^2*c23*b22*b11*c31+2*a13*b23*b33*c12*a11*c21+2*a13^2*c23*b32*c11*b21+b13*a33*c13*a21*b21*c12-c33*b13^2*a21*c21*a12-a13*c23*b33*a11*b21*c12-b13*b23*a33*c12*a11*c21-2*a13*c33*b13*a21*b21*c12+2*b13^2*a23*c32*a11*c21-b13*b23*c23*a31*c11*a12-a23*b13^2*c31*a21*c12+2*b13*a23*c23*c11*a11*b32+2*c23*b13^2*a31*a21*c12-b13*c23*a33*a11*c21*b12-c23*a13^2*c31*b21*b12-c33*a13^2*b21*c21*b12+a13*c13*a23*b32*b11*c21+2*b23*c13^2*a31*a21*b12-b23*c13^2*a31*b21*a12-4*a13*c23*c33*b12*b11*a21-b13*a23*b23*c31*c11*a12+a23*a13*b13*c21*c11*b32+a23*a13*b13*c31*c11*b22+a13*b23*c13*c31*b21*a12-b13*b23*a33*c11*a11*c22-2*b13*c13*a33*b21*a11*c22-2*b13*c13*a23*c32*a11*b21-2*a13*c13*a33*b22*c11*b21-2*c13*a13*c23*b31*a11*b22+a13*c23*b13*c31*b21*a12-b33*a13^2*c21*c11*b22-c13*b23*a33*a12*c11*b21-a13^2*c23*b32*b11*c21-b33*a13^2*c21*b21*c12-a13*a23*c23*b31*c12*b11+c13*a23^2*b31*c12*b11-2*c13*a23^2*b11*b12*c31-a13^2*b23*c22*c11*b31-a13*a23*c33*b11*b21*c12-a23*c13^2*b21*b11*a32-b23*a13^2*c31*c11*b22-4*b13*c23*c33*a12*a11*b21+2*b13^2*c33*a22*c11*a21+c13*b13*c23*a22*a11*b31+2*b13^2*a33*c22*a11*c21-2*a13*c13*b23*c32*b11*a21+2*c13^2*b23*a32*b11*a21+2*c13^2*a33*b22*a11*b21+c33*a13*c13*b21*b11*a22+a13*a23*b13*c31*b21*c12-b23*a13^2*c31*b21*c12+2*b23*a13^2*c31*c21*b12+a13*a23*b33*c11^2*b22-a13^2*b33*c22*c11*b21+c23*a13*c13*b21*b11*a32+a13*c13*b33*b22*a11*c21-2*b13*c13*b33*a22*c11*a21+b13*c13*a23*c31*b11*a22+a13*c13*b23*b32*c11*a21-2*a13*b23*c13*c31*a21*b12-b13*c33*c13*a21^2*b12-c13*b23*a33*a11*c11*b22+a13*b23*c13*a31*b21*c12-a33*c13^2*b21*a21*b12+2*a13*b23*c33*b11*a21*c12+b13*a23*c13*a31*c21*b12-a13*b23*a33*c11*b11*c22+2*b13*b23*c33*a12*a11*c21-a23*b13^2*a31*c21*c12-2*c13*a13*b23*a32*b11*c21-b13^2*c23*a22*a11*c31+b23*a13*b13*c31*c11*a22+2*a13^2*b23*c32*b11*c21+2*a13*b23*c23*c11*b11*a32+2*b13*c23*c33*a11*a21*b12-b13^2*c33*a22*a11*c21-2*b13*a23*a33*c11^2*b22+b13*a23*b33*c11^2*a22-a13^2*c33*b22*b11*c21-b13*a23*b23*c31*c12*a11+b13*a13*c23*a32*b11*c21+b13*a33*c13*a21*c21*b12+2*c13^2*b23*a31*b11*a22-c13^2*b23*a22*a11*b31+a13*c33*b13*a21*c21*b12-a13*c23*a33*b11*b21*c12+2*c23*a13^2*b31*b21*c12-c23*a13^2*b31*c21*b12+b13*c13*a33*a22*c11*b21+a13*b13*c23*a31*b11*c22+2*b13*a23*b23*c11*c12*a31+2*c13^2*b33*a22*b11*a21-a23*c13^2*a31*b21*b12-a13*c23*a33*b11*c11*b22-2*c13*b13*c23*a31*b11*a22-2*b13*c13*a23*b31*a11*c22+2*a13^2*c23*b31*c11*b22-2*a13*c13*b33*a21*b11*c22+b33*a13*b13*c21*c11*a22-a23*c13^2*b31*a21*b12+c13*b23^2*a31*c12*a11+a13*b13*c23*c31*a11*b22-2*b13*b23*c13*a31*a21*c12+2*a23*b13^2*c31*c21*a12+2*a13^2*b23*c31*b11*c22+2*a13^2*b33*c22*b11*c21+b13*a23^2*c31*c12*b11+b13*a23^2*c11*b11*c32+a13*b23*c13*b31*c21*a12+2*b13*a23*a33*c12*b11*c21-c13*a23*b23*a31*c12*b11+2*b13^2*c23*a32*c11*a21+b13*b33*c13*a21*c21*a12-b13^2*a33*c22*c11*a21-2*a13*c13*a23*b32*c11*b21-c13*c23*a33*b11*a11*b22+2*b13^2*c23*a31*c11*a22+b23*b13*c13*a31*a11*c22-a13*b23*a33*c12*b11*c21+c13*b13*c33*a22*a11*b21+b23*a13*b13*c21*c11*a32+2*a13*c23*b33*b12*c11*a21-a13*c23*b33*a11*b11*c22-a13*c23*b33*a11*c11*b22-a13*b23^2*c11^2*a32-a13*c23^2*b11^2*a32+b33*a13^2*c21^2*b12+c33*a13^2*b21^2*c12-b13*a23^2*c11^2*b32-b13*c23^2*a11^2*b32+a33*b13^2*c21^2*a12+c33*b13^2*a21^2*c12-c13*a23^2*b11^2*c32-c13*b23^2*a11^2*c32+a33*c13^2*b21^2*a12+b33*c13^2*a21^2*b12+2*a13^2*c33*b22*c11*b21+a13*a23*b23*c11^2*b32+a13*a23*c23*b11^2*c32+a13*a23*c33*b11^2*c22+a13*b23*a33*c11^2*b22-2*a13*b23*b33*c11^2*a22-2*a13*b23^2*c11*c12*a31+a13*b23^2*c31*c12*a11+a13*b23^2*c31*c11*a12+a13*b23^2*c11*a11*c32+a13*c23*a33*b11^2*c22-2*a13*c23*c33*b11^2*a22-2*a13*c23^2*b11*b12*a31+a13*c23^2*b31*b12*a11+a13*c23^2*b31*b11*a12+a13*c23^2*b11*a11*b32-a13*a33*b13*c21^2*b12-a13*a33*c13*b21^2*c12-a13*b33*b13*c21^2*a12-a13*c33*c13*b21^2*a12-b13^2*a23*c22*c11*a31+2*b13^2*a23*c31*a11*c22-b13^2*a23*c32*c11*a21+a13*b13*a23*c22*c11*b31-2*a13*b13*c23*a31*c11*b22+a13*b13*c23*b31*a11*c22+a13*b13*c23*b32*a11*c21+a13*b13*c23*c32*a11*b21+a13*b13*c23*c32*b11*a21-2*a13*b13*a23*c31*b11*c22+2*c13*c23*b33*a12*a11*b21-c13*c23*b33*a12*b11*a21-c13*c23*b33*a11*b11*a22-c13*c23*b33*a11*a21*b12-c13*b23*c23*a31*b12*a11-c13*b23*c23*a31*b11*a12+2*c13*b23*c23*a11*a12*b31-c13*b23*c23*b11*a11*a32+2*c13*b23*a33*a12*b11*c21+a13*b13*a33*c22*c11*b21+a13*b13*c33*a21*b11*c22-2*a13*b13*c33*a21*c11*b22+a13*b13*c33*b22*a11*c21+a13*b13*c33*b21*a11*c22-2*a13*b13*a23*c32*b11*c21+a13*c13*a33*b22*b11*c21-2*a13*c13*a23*b31*c11*b22+a13*c13*a23*b22*b11*c31-2*a13*c13*b23*a31*b11*c22+a13*c13*b23*a31*c11*b22+a13*c13*b23*b31*a11*c22+a13*c13*b23*c31*a11*b22+a13*c13*b23*b32*a11*c21+a13*c13*b23*c32*a11*b21+a13*a23*b13*b31*c21*c12-2*a13*a23*b13*c31*c21*b12-2*a13*a23*c13*b31*b21*c12+a13*a23*c13*c31*b21*b12+2*a13*a23*b23*c11*c12*b31-a13*a23*b23*c11*b11*c32-a13*a23*c23*b31*c11*b12+2*a13*a23*c23*b11*b12*c31-a13*a23*c23*c11*b11*b32+2*a13*a23*b33*c12*c11*b21-a13*a23*b33*c11*b11*c22-a13*a23*b33*c11*c21*b12+2*a13*a23*c33*b12*b11*c21-a13*a23*c33*b12*c11*b21+a13*b23*b13*a31*c21*c12+a13*b23*b13*c31*a21*c12-2*a13*b23*b13*c31*c21*a12-2*a13*b23*c13*a31*c21*b12+a13*b23*c13*b31*a21*c12+2*a13*b23*c23*a31*c11*b12+2*a13*b23*c23*a31*c12*b11-a13*b23*c23*b31*c12*a11-a13*b23*c23*b31*c11*a12-a13*b23*c23*c31*b12*a11-a13*b23*c23*c31*b11*a12-a13*b23*c23*c11*a11*b32+2*a13*b23*a33*c12*c11*b21-a13*b23*a33*c11*c21*b12-4*a13*b23*b33*c12*c11*a21+2*a13*b23*b33*c11*a11*c22+2*a13*b23*b33*c11*c21*a12-a13*b23*c33*a12*b11*c21-a13*b23*c33*a12*c11*b21-a13*b23*c33*a11*b11*c22-a13*b23*c33*a11*c11*b22-a13*b23*c33*a11*b21*c12-a13*b23*c33*a11*c21*b12+2*a13*b23*c33*b12*c11*a21-2*a13*c23*b13*a31*b21*c12+a13*c23*b13*a31*c21*b12-2*a13*c23*b13*b31*a21*c12+a13*c23*b13*b31*c21*a12+a13*c23*b13*c31*a21*b12+a13*c23*c13*b31*a21*b12-2*a13*c23*c13*b31*b21*a12+2*a13*c23*a33*b12*b11*c21-a13*c23*a33*b12*c11*b21-a13*c23*b33*a12*c11*b21+2*a13*c23*b33*b11*c11*a22+2*a13*c23*b33*b11*a21*c12+2*a13*c23*c33*b12*a11*b21+2*a13*c23*c33*b11*b21*a12+a13*a33*b13*c21*b21*c12+a13*a33*c13*b21*c21*b12+a13*b33*b13*c21*a21*c12+a13*b33*c13*a21*b21*c12-2*a13*b33*c13*a21*c21*b12+a13*b33*c13*b21*c21*a12+a13*c33*b13*b21*c21*a12+a13*c33*c13*b21*a21*b12-2*b13*a33*c13*b21*c21*a12+b13*a13*b23*c22*c11*a31-2*b13*a13*b23*c31*a11*c22-2*b13*a13*b23*c32*a11*c21+b13*a13*b23*c32*c11*a21-2*b13*a13*c23*b31*c11*a22-2*b13*a13*c23*a32*c11*b21-2*b13*a13*b33*c22*a11*c21+b13*a13*c33*a22*b11*c21-2*b13*a13*c33*a22*c11*b21+b13*c13*a23*a31*b11*c22+b13*c13*a23*a32*b11*c21+b13*c13*a23*a32*c11*b21+b13*c13*a23*c32*b11*a21-2*b13*c13*b23*a31*c11*a22+b13*c13*b23*a22*a11*c31+b13*c13*b23*a32*a11*c21-2*b13*c13*b23*a32*c11*a21+b13*c13*a33*a21*b11*c22+b13*c13*b33*a22*a11*c21+b13*a23*c13*a31*b21*c12-2*b13*a23*c13*b31*c21*a12+b13*a23*c13*b31*a21*c12+b13*a23*c13*c31*a21*b12-2*b13*a23*c13*c31*b21*a12-b13*a23*b23*c11*a11*c32-b13*a23*c23*a31*c11*b12-b13*a23*c23*a31*c12*b11+2*b13*a23*c23*b31*c12*a11+2*b13*a23*c23*b31*c11*a12-b13*a23*c23*c31*b11*a12-b13*a23*c23*c11*b11*a32-b13*a23*c23*b11*a11*c32-4*b13*a23*a33*c12*c11*b21+2*b13*a23*a33*c11*b11*c22-b13*a23*b33*c12*a11*c21+2*b13*a23*b33*c12*c11*a21-b13*a23*b33*c11*a11*c22-b13*a23*b33*c11*c21*a12-b13*a23*c33*a12*b11*c21+2*b13*a23*c33*a12*c11*b21-b13*a23*c33*a11*b11*c22+2*b13*a23*c33*a11*c11*b22+2*b13*a23*c33*a11*b21*c12-b13*a23*c33*a11*c21*b12-b13*a23*c33*b12*c11*a21-b13*a23*c33*b11*c11*a22-b13*a23*c33*b11*a21*c12+b13*b23*c13*a31*c21*a12+b13*b23*c13*c31*a21*a12-b13*b23*c23*a31*c12*a11+2*b13*b23*c23*a11*a12*c31+2*b13*b23*a33*c12*c11*a21-b13*b23*c33*a12*c11*a21-b13*b23*c33*a11*c11*a22-b13*b23*c33*a11*a21*c12-2*b13*c23*c13*a31*a21*b12+b13*c23*c13*a31*b21*a12+b13*c23*c13*b31*a21*a12+2*b13*c23*a33*a12*c11*b21+2*b13*c23*a33*a11*c11*b22-b13*c23*a33*b12*c11*a21-b13*c23*a33*b11*c11*a22-b13*c23*a33*b11*a21*c12+2*b13*c23*b33*a12*a11*c21-b13*c23*b33*a12*c11*a21-b13*c23*b33*a11*c11*a22-b13*c23*b33*a11*a21*c12+2*b13*c23*c33*a12*b11*a21+2*b13*c23*c33*a11*b11*a22+b13*c33*c13*a21*b21*a12+c13*b13*a23*a31*c11*b22-2*c13*b13*a23*c31*a11*b22-2*c13*b13*a23*b32*a11*c21+c13*b13*a23*b32*c11*a21-2*c13*b13*c23*a32*b11*a21+c13*b13*c23*a32*a11*b21-2*c13*b13*a33*b22*a11*c21-2*c13*b13*c33*a22*b11*a21-c13*a23*b23*b31*c12*a11-c13*a23*b23*b31*c11*a12+2*c13*a23*b23*c31*b12*a11-c13*a23*b23*c11*b11*a32-c13*a23*b23*c11*a11*b32+2*c13*a23*c23*b11*b12*a31-c13*a23*c23*b31*b12*a11-c13*a23*c23*b31*b11*a12-c13*a23*c23*b11*a11*b32-4*c13*a23*a33*b12*b11*c21+2*c13*a23*a33*b11*c11*b22+2*c13*a23*a33*b11*b21*c12-c13*a23*b33*a12*c11*b21-c13*a23*b33*a11*c11*b22-c13*a23*b33*a11*b21*c12+2*c13*a23*b33*a11*c21*b12-c13*a23*b33*b11*c11*a22-c13*a23*b33*b11*a21*c12-c13*a23*c33*b12*a11*b21+2*c13*a23*c33*b12*b11*a21-c13*a23*c33*b11*a11*b22-c13*a23*c33*b11*b21*a12+c13*a13*c23*b22*b11*a31-2*c13*a13*c23*b32*a11*b21+c13*a13*c23*b32*b11*a21-2*c13*a13*b33*a22*b11*c21+c13*a13*b33*a22*c11*b21+c13*a13*b23*b31*c11*a22-2*c13*a13*b23*c31*b11*a22+c13*a13*b23*a32*c11*b21-2*c13*a13*c33*b22*a11*b21+c13*a13*c33*b22*b11*a21-c13*c23*a33*b12*a11*b21+2*c13*c23*a33*b12*b11*a21-c13*c23*a33*b11*b21*a12-a33*b13^2*c21*a21*c12+b13*a23*b23*c11^2*a32-2*b13*a23^2*c11*c12*b31+b13*b23*c23*a11^2*c32+b13*b23*a33*c11^2*a22+b13*b23*c33*a11^2*c22+b13*c23*b33*a11^2*c22-2*b13*c23*c33*a11^2*b22+b13*c23^2*a31*b12*a11+b13*c23^2*a31*b11*a12-2*b13*c23^2*a11*a12*b31+b13*c23^2*b11*a11*a32+c13*a23*c23*b11^2*a32-2*c13*a23*a33*b11^2*c22+c13*a23*c33*b11^2*a22+c13*a23^2*b31*c11*b12+c13*a23^2*c11*b11*b32+c13*b23*c23*a11^2*b32-2*c13*b23*b33*a11^2*c22+c13*b23*c33*a11^2*b22+c13*b23^2*a31*c11*a12-c13^2*a23*b32*b11*a21-c13^2*b23*a32*a11*b21-c13^2*a33*b22*b11*a21-c13^2*b33*a22*a11*b21-b23*c13^2*b31*a21*a12+c13*c23*a33*b11^2*a22+c13*c23*b33*a11^2*b22-a23*b13^2*c31*c11*a22-a23*b13^2*c21*c11*a32-b23*a13^2*c21*c11*b32-b23*c13^2*a31*a11*b22-b23*c13^2*a21*a11*b32-c33*a13^2*b21*b11*c22-c33*b13^2*a21*a11*c22-c23*b13^2*a31*a11*c22-c23*b13^2*a21*a11*c32-a33*b13^2*c21*c11*a22-a33*c13^2*b21*b11*a22-b33*c13^2*a21*a11*b22+2*c13*b23*a33*a11*b11*c22-c13*b23*a33*a11*b21*c12-c13*b23*a33*b12*c11*a21-c13*b23*a33*b11*c11*a22-c13*b23*a33*b11*a21*c12-4*c13*b23*b33*a12*a11*c21+2*c13*b23*b33*a12*c11*a21+2*c13*b23*b33*a11*c11*a22+2*c13*b23*b33*a11*a21*c12+2*c13*b23*c33*a12*a11*b21-c13*b23*c33*a11*b11*a22-c13*b23*c33*a11*a21*b12+a23*a13*c13*b31*b11*c22+a23*a13*c13*b21*b11*c32+b23*b13*c13*a21*a11*c32+c23*b13*c13*a31*a11*b22+c23*b13*c13*a21*a11*b32+a33*a13*c13*b21*b11*c22+b33*b13*c13*a21*a11*c22+c33*b13*c13*a21*a11*b22,a13*c13*a32*c11*b21^2-2*a13*c23*a31*b11*c11*b22+2*a13*c23*a31*b11^2*c22-2*a23*c33*b21*c11*a11*b12-a13*c23*b31*b11*a21*c12+2*b13*c23*a31*a12*c11*b21-2*b13*a23*a32*c11*b11*c21+c23*b33*a11*b12*c11*a21-a13*a23*b31*c11^2*b22+b23*c23*a31*b11*a11*c12+b13*c13*c32*a21^2*b11+2*b13*c23*a31*a11*c21*b12-2*a13*b23*b32*c11*a11*c21-c23*a33*a21*b11^2*c12-c23*a33*a12*b11^2*c21+2*a13*c33*b21*a12*b11*c21-2*c13^2*a31*b22*b11*a21+2*b13*a33*a22*c11^2*b21-a13*b13*b31*c21*c11*a22-b13*c13*a31*a22*b11*c21-a23*c33*a21*b11^2*c12-a23*c33*a12*b11^2*c21+2*a13*c23*b31*b12*c11*a21+a13*a23*c32*c11*b11*b21-a13*b13*a32*c21*c11*b21+2*b13*c23*c32*a11^2*b21-2*b13*a33*a11*c21^2*b12+a13*c33*b11*a22*c11*b21-a13*c13*b31*a22*b11*c21-b13*b23*c32*a11^2*c21-c13*b33*b21*a12*c11*a21-2*c13^2*b31*a22*a11*b21+c13*b33*a21*b11*c11*a22+a13*a33*c21*b11*c11*b22-2*b13*a33*c11*a22*b11*c21-a13*c13*c31*b22*a11*b21-a13*c13*b31*b22*a11*c21-b13*a23*c31*a12*c11*b21-c13*a23*b31*a12*b11*c21+2*a23*a33*c21*b11^2*c12+b13*c33*a11*a21*c11*b22+2*a13*b13*c31*a22*b11*c21-a13*b13*a31*c21*c11*b22+2*b23*b33*c21*a11^2*c12-b13*a23*b32*c11^2*a21-2*b13*c23*b31*a11*c11*a22+2*a13*a23*b31*c12*c11*b21+2*a13*b13*a31*c22*c11*b21-2*c13*b23*a31*a11*c11*b22-2*c13*a23*b31*b11*c11*a22-2*a13*c33*a21*b11*c11*b22-b13*c13*c32*a21*a11*b21+2*a13*b23*b32*c11^2*a21-2*a13*b33*a21*c11*b11*c22+b13*a23*b32*c11*a11*c21+c13*b23*a32*c11*b11*a21+2*a13*b33*c21*a12*c11*b21+b23*a33*c11*a12*b11*c21-2*a13*c33*b21*a11*b11*c22-2*a13*b23*c31*a11*c11*b22-2*c23*a33*b21*c11*a11*b12+b23*c23*c31*b11*a11*a12+c13*a23*a31*b11*c11*b22+b13*a23*c31*a11*c11*b22+a13^2*b31*c21*c11*b22+2*b13*c23*b31*a11^2*c22-b13*c23*b32*a11^2*c21-2*a23*a33*b21*c11*b11*c12+2*a13*c23*c31*b11*b21*a12+2*a13*b13*c32*c11*a21*b21+a23*c33*b11*a11*c21*b12+a13*a23*b31*c11*b11*c22+a13*b13*b32*c21^2*a11-c23*b33*b21*a11^2*c12+2*c23*c33*b21*a11^2*b12-2*b23*c33*a21*c11*b11*a12-2*b13*c33*b12*c11*a21^2+b13*a23*a31*c11*b11*c22+c13*c33*b21*a11*b11*a22+b13*a23*c32*c11*b11*a21-c13*c23*a31*b12*a11*b21+2*c13*a23*b31*a11*c21*b12-a23*b33*a21*c11^2*b12+2*b13*c33*b21*a11^2*c22+b13*c33*b11*a21^2*c12-a13*c23*a31*b11*b21*c12+c23*a33*b11*a11*c21*b12+c13*b23*c32*b11*a11*a21+a13*c13*c32*b21^2*a11+c13*a33*b21*a11*b11*c22+a13*b33*c11*a22*b11*c21+b13^2*c31*a22*c11*a21+b13^2*c31*a21*a11*c22+2*a23*a33*b21*c11^2*b12-a23*b33*a12*c11^2*b21+a13*b13*a32*b11*c21^2-2*c13*b23*c31*a11*b11*a22-b13*c23*c31*a11^2*b22-c13*c23*b31*a11*a21*b12+2*a13*c13*b31*b21*a11*c22-b13*b23*c31*a11^2*c22+c13^2*b31*a22*b11*a21+c13^2*b31*a21*a11*b22-c13*b23*c31*a11*a21*b12-a13*c13*b31*a21*c11*b22-a13*c13*c32*b11*a21*b21+a23*b23*c31*c11*a11*b12+2*a13*c23*b31*a12*b11*c21-2*c13*b23*b32*c11*a11*a21-a13*b23*a32*c11^2*b21-2*c23*b33*a21*c11*b11*a12+2*c13*b23*a31*b12*c11*a21-2*a13*c33*a12*c11*b21^2+2*a13*c33*a21*b11^2*c22+c13^2*a31*b22*a11*b21+c13^2*a31*b21*b11*a22+c13*b23*b31*a11*c11*a22+b13*c13*b32*c11*a21^2-b13*a23*a31*c11^2*b22-b13*c33*b22*a11^2*c21-a13*b13*c31*a21*c11*b22+b23*c33*a11*a12*b11*c21+2*b13*b23*a31*c12*c11*a21-2*b13*a23*c32*c11*a11*b21-c13*a33*b21*a12*b11*c21+a23*b33*c11*a11*b21*c12-c23*b33*a11^2*c21*b12+c13*a33*b21*a11*c11*b22-c13*a33*b21*b12*c11*a21-c13*b23*a31*a11*c21*b12-b13*c23*a31*a12*b11*c21+a13^2*c32*b21*b11*c21-a13*c23*c31*b11^2*a22-a13*b23*c31*b12*c11*a21+a23*b33*a21*c11*b11*c12+a13^2*b31*c22*b11*c21-2*a13^2*b31*c22*c11*b21-2*a23*b23*c31*b11*a11*c12-2*b13*a23*b31*c11*a11*c22+c13*b23*a32*c11*a11*b21+a23*c33*b21*b11*a11*c12-a13*a23*b31*c11*c21*b12-2*b13*c23*a32*c11*a11*b21+2*a13*c33*b21*b12*c11*a21-b13*b23*a31*c11^2*a22-b13*b23*a32*c11^2*a21+2*a13*c23*b31*a11*b21*c12-a13*c33*b21*b11*a21*c12-b23*a33*a21*c11^2*b12-b13*c23*a31*a11*b21*c12+2*c13*b23*c31*a11^2*b22+2*c13*a33*b21*b11*a21*c12-c13*c23*b31*a11^2*b22-c13*c23*a32*b11^2*a21+2*c13*a33*b21*a11*c21*b12-2*a13*b23*c32*c11*b11*a21-4*a13*b23*c31*a12*b11*c21+2*b13*a23*b31*c11^2*a22+2*b13*a23*a32*c11^2*b21+2*b13*a23*a31*c11*c21*b12-c13*a23*c32*b11^2*a21-c13*b23*b31*a11^2*c22+2*c13*b33*b22*a11^2*c21+c13*c33*a12*a11*b21^2-2*b13*c23*a31*a11*b11*c22-a13*b23*b31*c12*a11*c21+b13^2*a32*c11*a21*c21+b13^2*c32*a21*a11*c21-c13*b23*c32*a11^2*b21-c13*c23*a31*b11^2*a22-c13*c33*b21*a11^2*b22+c13*c33*b12*b11*a21^2-c13*b23*c31*a12*a11*b21-a13^2*c32*c11*b21^2-a13^2*b32*b11*c21^2-b13^2*a32*c21^2*a11-b13^2*c32*c11*a21^2-c13^2*a32*b21^2*a11-c13^2*b32*a21^2*b11+a23^2*b31*c11^2*b12+a23^2*c31*b11^2*c12+b23^2*a31*c11^2*a12+b23^2*c31*a11^2*c12+c23^2*a31*b11^2*a12+c23^2*b31*a11^2*b12-4*c13*a23*b31*a11*b21*c12-a13*a23*c31*b11^2*c22-a13*a23*b32*c11^2*b21-a13*a23*c32*b11^2*c21+2*a13*b23*a31*c11^2*b22-a13*b23*b31*c11^2*a22-2*a13^2*c31*b22*b11*c21+a13^2*c31*b22*c11*b21+a13^2*c31*b21*b11*c22+a13^2*b32*c21*c11*b21-a13*c23*a32*b11^2*c21+2*a13*c23*c32*b11^2*a21+a13*a33*c12*c11*b21^2-a13*a33*b21*c11^2*b22+a13*a33*b12*b11*c21^2-a13*a33*c21*b11^2*c22+a13*b33*a11*c21^2*b12-2*a13*b33*a12*b11*c21^2+2*a13*b33*a21*c11^2*b22-a13*b33*a22*c11^2*b21+a13*c33*a11*b21^2*c12-a13*c33*a22*b11^2*c21-a23*b23*a31*c11^2*b12-a23*b23*b31*c11^2*a12-a23*c23*a31*b11^2*c12-a23*c23*c31*b11^2*a12-a23^2*b31*c11*b11*c12-a23^2*c31*c11*b11*b12+b13^2*a31*c22*a11*c21-2*b13^2*a31*c22*c11*a21+b13^2*a31*c21*c11*a22-2*b13^2*c31*a22*a11*c21+b13*a33*a12*b11*c21^2-b13*a33*a21*c11^2*b22+b13*b33*a12*a11*c21^2-b13*b33*c21*a11^2*c22+b13*b33*c12*c11*a21^2-b13*b33*a21*c11^2*a22-c13*a23*a31*b11^2*c22+2*c13*a23*c31*b11^2*a22+2*c13*a23*a32*b11^2*c21+2*c13*b23*b32*a11^2*c21-c13*c23*b32*a11^2*b21-2*c13*a33*a11*b21^2*c12+c13*a33*a12*c11*b21^2-c13*a33*a21*b11^2*c22+2*c13*a33*a22*b11^2*c21-c13*b33*b21*a11^2*c22-2*c13*b33*b11*a21^2*c12+c13*b33*b12*c11*a21^2-c13*c33*a21*b11^2*a22+c13^2*a32*b11*a21*b21+c13^2*b32*a21*a11*b21-b23*c23*b31*a11^2*c12-b23*c23*c31*a11^2*b12-b23*a33*a12*c11^2*b21+2*b23*b33*a21*c11^2*a12-b23*c33*b21*a11^2*c12-b23*c33*a11^2*c21*b12-b23^2*a31*c11*a11*c12-b23^2*c31*c11*a11*a12+2*c23*c33*a21*b11^2*a12-c23^2*a31*b11*a11*b12-c23^2*b31*b11*a11*a12-a13*b13*a31*c22*b11*c21-a13*b13*b31*c22*a11*c21+2*a13*b13*b31*c22*c11*a21-a13*b13*c31*a22*c11*b21-a13*b13*c31*a21*b11*c22+2*a13*b13*c31*b22*a11*c21-a13*b13*c31*b21*a11*c22-a13*b13*b32*c11*a21*c21-a13*b13*c32*c21*b21*a11-a13*b13*c32*b11*c21*a21+2*a13*c13*a31*b22*b11*c21-a13*c13*a31*b22*c11*b21-a13*c13*a31*b21*b11*c22+2*a13*c13*b31*a22*c11*b21-a13*c13*b31*a21*b11*c22+2*a13*c13*c31*b22*b11*a21-a13*c13*c31*b21*b11*a22-a13*c13*a32*b21*b11*c21-a13*c13*b32*c21*b21*a11+2*a13*c13*b32*b11*c21*a21-a13*c13*b32*c11*a21*b21-a13*a23*b31*c12*b11*c21+2*a13*a23*c31*b12*b11*c21-a13*a23*c31*b12*c11*b21+a13*a23*c31*b11*c11*b22-a13*a23*c31*b11*b21*c12+a13*a23*b32*c11*b11*c21+2*a13*b23*a31*c12*b11*c21-a13*b23*a31*c12*c11*b21-2*a13*b23*a31*c11*b11*c22-a13*b23*a31*c11*c21*b12-a13*b23*b31*c12*c11*a21+a13*b23*b31*c11*a11*c22+2*a13*b23*b31*c11*c21*a12+2*a13*b23*c31*a12*c11*b21+a13*b23*c31*a11*b11*c22-a13*b23*c31*a11*b21*c12+2*a13*b23*c31*a11*c21*b12+a13*b23*c31*b11*c11*a22+2*a13*b23*c31*b11*a21*c12+a13*b23*a32*c11*b11*c21+a13*b23*c32*c11*a11*b21+a13*b23*c32*b11*c21*a11-a13*c23*a31*b12*b11*c21+2*a13*c23*a31*b12*c11*b21-4*a13*c23*b31*a12*c11*b21-2*a13*c23*b31*a11*b11*c22+a13*c23*b31*a11*c11*b22-a13*c23*b31*a11*c21*b12+a13*c23*b31*b11*c11*a22-a13*c23*c31*b12*a11*b21-a13*c23*c31*b12*b11*a21+a13*c23*c31*b11*a11*b22+a13*c23*a32*c11*b11*b21+a13*c23*b32*c11*a11*b21-2*a13*c23*b32*c11*b11*a21+a13*c23*b32*b11*c21*a11-2*a13*c23*c32*b11*a11*b21-a13*a33*c21*b12*c11*b21-a13*a33*b21*c12*b11*c21+a13*a33*b21*c11*b11*c22+a13*b33*a11*c22*c11*b21-a13*b33*c21*a11*b21*c12+2*a13*b33*c21*b11*a21*c12-a13*b33*c21*b12*c11*a21+a13*b33*c21*a11*b11*c22-2*a13*b33*c21*a11*c11*b22-a13*b33*a21*c12*c11*b21-a13*c33*b21*a11*c21*b12+a13*c33*b21*a11*c11*b22-a13*c33*a21*b12*b11*c21+a13*c33*a11*b22*b11*c21-b13*b33*c21*a12*c11*a21+b13*b33*c21*a11*c11*a22-b13*b33*a21*c12*a11*c21+b13*b33*a21*c11*a11*c22-b13*c33*b21*a12*a11*c21+2*b13*c33*b21*a12*c11*a21-2*b13*c33*b21*a11*c11*a22-b13*c33*a21*a11*b21*c12-b13*c13*a31*a22*c11*b21+2*b13*c13*a31*a21*b11*c22+2*b13*c13*a31*a21*c11*b22-b13*c13*a31*b22*a11*c21-b13*c13*a31*b21*a11*c22+2*b13*c13*b31*a22*a11*c21-b13*c13*b31*a22*c11*a21-b13*c13*b31*a21*a11*c22+2*b13*c13*c31*a22*a11*b21-b13*c13*c31*a22*b11*a21-b13*c13*c31*a21*a11*b22+2*b13*c13*a32*c21*b21*a11-b13*c13*a32*b11*c21*a21-b13*c13*a32*c11*a21*b21-b13*c13*b32*a21*a11*c21-b13*a23*a31*c12*b11*c21-b13*a23*a31*c12*c11*b21+2*b13*a23*b31*c12*a11*c21-b13*a23*b31*c12*c11*a21-b13*a23*b31*c11*c21*a12+2*b13*a23*c31*a12*b11*c21+b13*a23*c31*a11*b11*c22+2*b13*a23*c31*a11*b21*c12-4*b13*a23*c31*a11*c21*b12+2*b13*a23*c31*b12*c11*a21-2*b13*a23*c31*b11*c11*a22-b13*a23*c31*b11*a21*c12+b13*a23*c32*b11*c21*a11-b13*b23*a31*c12*a11*c21+b13*b23*a31*c11*a11*c22-b13*b23*a31*c11*c21*a12+2*b13*b23*c31*a12*a11*c21-b13*b23*c31*a12*c11*a21+b13*b23*c31*a11*c11*a22-b13*b23*c31*a11*a21*c12+b13*b23*a32*c11*a11*c21+b13*b23*c32*c11*a11*a21+b13*c23*a31*a11*c11*b22-4*b13*c23*a31*b12*c11*a21+b13*c23*a31*b11*c11*a22+2*b13*c23*a31*b11*a21*c12-b13*c23*b31*a12*a11*c21+2*b13*c23*b31*a12*c11*a21-b13*c23*b31*a11*a21*c12-b13*c23*c31*a12*a11*b21-b13*c23*c31*a12*b11*a21+b13*c23*c31*a11*b11*a22+2*b13*c23*c31*a11*a21*b12+b13*c23*a32*c11*b11*a21+b13*c23*a32*b11*c21*a11+b13*c23*b32*c11*a11*a21-2*b13*c23*c32*b11*a11*a21-2*b13*a33*a11*c22*c11*b21+2*b13*a33*c21*a11*b21*c12-b13*a33*c21*b11*a21*c12+2*b13*a33*c21*b12*c11*a21-b13*a33*c21*a12*c11*b21+b13*a33*c21*a11*b11*c22+b13*a33*c21*a11*c11*b22-b13*a33*a21*c12*c11*b21+b13*a33*a21*c11*b11*c22+2*b13*c33*a21*a11*c21*b12-2*b13*c33*a21*a11*b11*c22+b13*c33*a21*b11*c11*a22-b13*c33*a21*a12*b11*c21+b13*c33*b11*a22*a11*c21-c13*a23*a31*b12*b11*c21-c13*a23*a31*b12*c11*b21+2*c13*a23*a31*b11*b21*c12+2*c13*a23*b31*a12*c11*b21+c13*a23*b31*a11*b11*c22+c13*a23*b31*a11*c11*b22-c13*a23*b31*b12*c11*a21+2*c13*a23*b31*b11*a21*c12+2*c13*a23*c31*b12*a11*b21-c13*a23*c31*b12*b11*a21-2*c13*a23*c31*b11*a11*b22-c13*a23*c31*b11*b21*a12-2*c13*a23*a32*c11*b11*b21+c13*a23*b32*c11*a11*b21+c13*a23*b32*c11*b11*a21-2*c13*a23*b32*b11*c21*a11+c13*a23*c32*b11*a11*b21+2*c13*b23*a31*a12*b11*c21-c13*b23*a31*a12*c11*b21+c13*b23*a31*a11*b11*c22+2*c13*b23*a31*a11*b21*c12+c13*b23*a31*b11*c11*a22-4*c13*b23*a31*b11*a21*c12-c13*b23*b31*a12*a11*c21-c13*b23*b31*a12*c11*a21+2*c13*b23*b31*a11*a21*c12+2*c13*b23*c31*a12*b11*a21-2*c13*b23*a32*b11*c21*a11+2*c13*c23*a31*b12*b11*a21+c13*c23*a31*b11*a11*b22-c13*c23*a31*b11*b21*a12+2*c13*c23*b31*a12*a11*b21-c13*c23*b31*a12*b11*a21+c13*c23*b31*a11*b11*a22+c13*c23*a32*b11*a11*b21+c13*c23*b32*b11*a11*a21-c13*a33*a21*b12*b11*c21+c13*a33*a21*b11*c11*b22-2*c13*a33*b11*a22*c11*b21-2*c13*a33*a11*b22*b11*c21-c13*b33*b21*a12*a11*c21+c13*b33*b21*a11*c11*a22+2*c13*b33*a21*a11*b21*c12-c13*b33*a21*a11*c21*b12+c13*b33*a21*a11*b11*c22+2*c13*b33*a21*a12*b11*c21-2*c13*b33*b11*a22*a11*c21-2*c13*b33*a11*a21*c11*b22-c13*c33*b21*a12*b11*a21-c13*c33*a21*b12*a11*b21+c13*c33*a21*b11*a11*b22+b23*c23*a31*c11*a11*b12+b23*c23*b31*c11*a11*a12-2*b23*a33*c21*b11*a11*c12+b23*a33*c21*c11*a11*b12+b23*a33*a21*c11*b11*c12+b23*a33*c11*a11*b21*c12-2*b23*b33*c21*c11*a11*a12-2*b23*b33*a21*c11*a11*c12+b23*c33*b21*c11*a11*a12+b23*c33*a21*b11*a11*c12+b23*c33*a11*b12*c11*a21+c23*a33*b21*b11*a11*c12+c23*a33*a21*c11*b11*b12+c23*a33*b11*a12*c11*b21+c23*b33*b21*c11*a11*a12+c23*b33*a21*b11*a11*c12+c23*b33*a11*a12*b11*c21-2*c23*c33*b21*b11*a11*a12-2*c23*c33*a21*b11*a11*b12+a23*b23*a31*c11*b11*c12+a23*b23*b31*c11*a11*c12+a23*b23*c31*c11*b11*a12+a23*c23*a31*c11*b11*b12+a23*c23*b31*c11*b11*a12+a23*c23*b31*b11*a11*c12-2*a23*c23*b31*c11*a11*b12+a23*c23*c31*b11*a11*b12-2*a23*a33*c21*c11*b11*b12-2*a23*b33*c21*b11*a11*c12+a23*b33*c21*c11*a11*b12+a23*b33*c11*a12*b11*c21+a23*c33*a21*c11*b11*b12+a23*c33*b11*a12*c11*b21-2*b23*c23*a31*c11*b11*a12,-b13*b23*c33*c22*a22*a31+2*a23*b33*c33*b21*a12*c22-a23^2*b33*c31*b12*c22-c13*a23^2*b21*b32*c32+a23*c23*b33*c32*b11*a22+2*b23*a33*c33*a22*c21*b12-b13*c23*c33*a32*b22*a21-a13*b23*c33*c32*b21*a22-b23^2*c33*a22*a12*c31-c23^2*b33*a32*b11*a22+b23*c23*a33*b31*a12*c22+b23*c23*b33*a31*c12*a22+b23*c23*a33*a31*c12*b22-b13*b23*a33*c32*c22*a21-a13*b23*b33*c32*c22*a21-c23*a33*b33*b21*a12*c22-b23^2*a33*c22*c12*a31-b23^2*c33*a31*c12*a22-2*a23*b23*a33*c32*b21*c12-c13*a23*b33*b22*a22*c31+b13*a23*c23*a31*c22*b32+2*c23*a33*b33*a22*b21*c12+2*c23*a33*b33*a21*c12*b22-a13*b23^2*c21*c32*a32+2*a23^2*b33*c32*b21*c12-a23^2*b33*c32*c21*b12-a33*b23*b33*c22*c11*a22-a23*b33*c33*a21*b12*c22-a13*a23*c33*c22*b22*b31-2*a23*c23*c33*b32*b11*a22-b13*a23*c33*c32*b22*a21+a23*b23*a33*b32*c22*c11+b13*a23*a33*c22^2*b31+c13*a23*c23*b31*b22*a32+c13*c23*b33*a22^2*b31+a23*b23*c33*c32*b21*a12+b23*c23*a33*a31*b12*c22-a23^2*c33*b22*b12*c31+2*a23^2*c33*b32*b11*c22-a13*a23*c33*b32*c21*b22-2*b23*c33^2*a22*a21*b12+b23*c33^2*a22*b21*a12+c13*c23*a33*b22^2*a31+2*b33*a23*c33*b22*a11*c22+a33*b23*b33*a11*c22^2-a23*a33*c33*b22*c21*b12-b23^2*a33*c31*a12*c22+2*c13*a23*c33*b32*b22*a21-b13*b23*a33*c22*a22*c31-2*a23*b23*b33*c31*c12*a22-a23*a33*b33*c21*c12*b22-2*c13*a23*b23*a31*c22*b32-c13*b23^2*a22*a32*c31-2*b23*c23*a33*b31*c12*a22+a23*c23*b33*a32*b11*c22-b23^2*c33*a21*a12*c32+2*b23^2*a33*c31*c12*a22+2*a13*c23*a33*b32*c22*b21+a23*c23*c33*b22*b12*a31-2*a23*c23*b33*a32*c11*b22+a23*b23*c33*c32*a11*b22+a23*c23*b33*b32*a11*c22-2*c13*a23*b23*b31*c22*a32+a23*a13*b23*c21*c32*b32+b13*a23*b23*c22*c32*a31-a13*b23*b33*c22*a22*c31-a13*c23^2*b21*b32*a32-b13*c23^2*a21*a32*b32-c23^2*a33*b32*a11*b22+2*c23^2*a33*b32*b11*a22+2*b23*a33*b33*c22*c21*a12+2*c23^2*b33*a31*a12*b22-c23^2*b33*a31*b12*a22+a13*c23*c33*b22^2*a31+2*a13*c23^2*b31*a22*b32+a23*b33^2*c22*c11*a22+2*c23^2*b33*a32*b21*a12-c23^2*b33*a21*a12*b32-c23^2*a33*a32*b22*b11-c13*b23*b33*c22*a22*a31-2*b23*c23*c33*a32*a11*b22-a23*a33*c33*b21*b12*c22+c23*b33^2*a22*a11*c22+b33*b23*c33*c11*a22^2+a23*c23*c33*b31*a12*b22+2*a13*b23^2*c31*a22*c32-a13*c23^2*b22*b32*a31-2*a23*b23*a33*c31*c12*b22-a23*c33^2*a11*b22^2-c23^2*a33*b31*a12*b22-a13*c23*b33*a32*c21*b22-a13*b23*c33*b22*a22*c31-c23*a33*b33*b22*c21*a12+c23*a33^2*b22*b11*c22+b23*c23*a33*c32*b21*a12-2*c13*a23*c33*b22^2*a31+b23*c23*a33*a32*c21*b12+2*a23^2*b33*c32*c11*b22-a23^2*b33*c21*c12*b32+a23*c23*a33*b22*b12*c31-c23*b33*c33*a22*b21*a12-a23^2*b33*c22*c12*b31-a33*c23*b33*b22*a11*c22+2*b13*a23*c33*a32*c21*b22+c13*a23*a33*b22^2*c31-2*b13*a23*c23*a31*b22*c32+2*b13*c23^2*a31*b22*a32-c13*a23^2*b31*b22*c32+c13*a23*b23*b31*a22*c32-b13*a23*c33*c22*a22*b31-b23*c33^2*b11*a22^2+2*a23^2*b33*c31*c12*b22-a23^2*b33*c32*b11*c22-2*c13*b23*c33*a22^2*b31-2*a13*b23*c23*b31*a22*c32+2*b13*c23*a33*c32*b21*a22+a23*b23*c33*a31*c12*b22+c13*b23*b33*a22^2*c31-2*b23*a33^2*c22*c21*b12+b23*a33^2*c21*c12*b22+2*c13*b23*a33*b32*c21*a22+2*a13*c23*a33*c22*b22*b31+a13*b23*c23*a31*c22*b32-b33*b23*c33*a22*a11*c22+2*c13*b23*a33*c22*a22*b31+2*b23^2*a33*c32*a21*c12-b23^2*a33*c32*c21*a12-b33*c23*c33*a22*a11*b22+a33*a23*c33*c11*b22^2-a13*c23*b33*a32*c22*b21-b13*a23*a33*c22*b22*c31-c13*b23^2*a31*a22*c32+a23*c23*a33*b31*c12*b22+a23*b13*c23*a32*c21*b32+b23*c23*b33*c32*a22*a11-2*b23*c23*a33*c31*b12*a22-c13*b23*b33*a32*c22*a21-c13*a23^2*b22*b32*c31-a33*b23*c33*b22*a11*c22+b23*a33^2*c22*c11*b22-a23^2*b33*b32*c22*c11-a23^2*c33*c32*b22*b11-c13*c23*b33*a32*b21*a22-b13*a23^2*c21*c32*b32+b33*c23*c33*b11*a22^2+a23*c33^2*b22*b11*a22+2*b23^2*c33*a31*a12*c22+b23*a33^2*c22*b21*c12-a13*c23*c33*b32*b22*a21-b13*c23*a33*a32*c22*b21+2*c13*a23*b33*a32*c21*b22-a13*c23*b33*c22*a22*b31-c13*c23*b33*b22*a22*a31+c23*a33^2*b22*c21*b12+c23*a33^2*b21*b12*c22+a13*b23*c23*c31*b22*a32+a23*b23*c33*c32*a21*b12-c23*b33*c33*a21*a12*b22+a33*c23*c33*a11*b22^2+2*c13*a23*b33*a32*c22*b21+b13*a23*c23*b31*a22*c32+b23*c33^2*a22*a11*b22-2*a23*c23*c33*b31*b12*a22-2*a23*c13*b23*a32*c21*b32-4*b13*a23*b33*c21*c22*a32-b13*a23*c33*c32*b21*a22+a13*a23*c23*b22*b32*c31-a13*c23*b33*b32*c22*a21+a23*b23*a33*c32*b11*c22+2*a13*c23*b33*b22*a22*c31+2*c13*a23^2*b31*c22*b32-a13*c23^2*b31*b22*a32-2*a13*c23*a33*b22^2*c31+b13*a23^2*b21*c32^2+c13*a23^2*c21*b32^2+a13*b23^2*a21*c32^2+c13*b23^2*c21*a32^2+a13*c23^2*a21*b32^2+b13*c23^2*b21*a32^2-a23*b33^2*a11*c22^2-c23*b33^2*c11*a22^2-b23*a33^2*b11*c22^2-c23*a33^2*c11*b22^2-b23*a33*c33*b21*a12*c22+2*c13*b23^2*a31*c22*a32+2*a23^2*c33*b31*b12*c22-a23^2*c33*b31*c12*b22-a23^2*c33*b32*c11*b22-a23^2*c33*b32*b21*c12+2*a23^2*c33*b32*c21*b12-a23^2*c33*b21*b12*c32-a23*a13*b23*b21*c32^2-a23*a13*c23*c21*b32^2-a23*b13*b23*a21*c32^2-a23*c13*c23*a21*b32^2+a23*b33^2*c22*a21*c12-2*a23*b33^2*c22*c21*a12+a23*b33^2*c21*c12*a22+a23*c33^2*b22*a21*b12-2*a23*c33^2*b22*b21*a12+a23*c33^2*b21*b12*a22-b23*b13*c23*c21*a32^2-b23*c13*c23*b21*a32^2-c13*b23^2*a21*a32*c32+2*b23^2*c33*a32*a11*c22-b23^2*c33*a32*c11*a22-b23^2*c33*a32*a21*c12+2*b23^2*c33*a32*c21*a12-b23^2*a33*c32*a11*c22+2*b23^2*a33*c32*c11*a22-b23^2*a33*c21*c12*a32+b23*c33^2*a21*a12*b22-b23^2*a33*a32*c22*c11-b23^2*c33*c32*a22*a11-c23^2*b33*a22*a12*b31-c23^2*a33*b22*b12*a31+2*c23^2*a33*b31*b12*a22-c23^2*a33*b21*b12*a32+2*c23^2*a33*b32*a21*b12-c23^2*a33*b32*b21*a12-2*c23*a33^2*b22*b21*c12-2*c23*b33^2*a22*a21*c12+c23*b33^2*a22*c21*a12+c23*b33^2*a21*a12*c22+2*c23^2*b33*a32*a11*b22-c23^2*b33*a32*a21*b12-c23^2*b33*b32*a22*a11+a33*a23*b33*b11*c22^2+a13*a23*b33*c22^2*b31+a13*a23*c33*b22^2*c31-a13*b23^2*c22*c32*a31-a13*b23^2*c31*c22*a32-2*a13*b23*a33*c22^2*b31+a13*b23*b33*c22^2*a31-b13*a23^2*c22*c32*b31-b13*a23^2*c31*c22*b32-2*b13*a23*b33*c22^2*a31+2*b13*a23^2*c31*b22*c32+b13*b23*a33*c22^2*a31+b13*b23*c33*a22^2*c31-2*b13*c23*b33*a22^2*c31+b13*c23*c33*a22^2*b31-b13*c23^2*a31*a22*b32-b13*c23^2*a22*a32*b31-2*a23*b13*c23*a32*b21*c32+a23*b13*c23*b32*a21*c32+a23*c13*b23*a32*b21*c32+a23*c13*b23*b32*a21*c32+a23*c13*c23*b21*b32*a32+a23*b23*a33*c22*c12*b31+a23*b23*a33*c31*b12*c22+2*a13*c23*b33*c32*b21*a22+2*a13*c23*a33*b32*c21*b22-a13*c23*b33*c22*b22*a31+a13*a23*b23*c22*c32*b31+a13*a23*b23*c31*c22*b32-2*a13*a23*b23*c31*b22*c32-2*a13*a23*c23*b31*c22*b32+a13*a23*c23*b31*b22*c32-a13*a23*b33*c22*b22*c31+2*a13*a23*b33*c21*c22*b32-a13*a23*b33*c32*c22*b21-a13*a23*b33*c32*c21*b22-a13*a23*c33*b32*c22*b21+2*a13*a23*c33*b21*b22*c32+a13*b23*c23*a31*b22*c32-2*a13*b23*c23*c31*a22*b32+2*a13*b23*a33*c22*b22*c31+2*a13*b23*a33*c32*c22*b21+2*a13*b23*a33*c32*c21*b22-a13*b23*b33*c32*c21*a22-a13*b23*c33*c22*b22*a31+2*a13*b23*c33*c22*a22*b31-a13*b23*c33*a32*c21*b22-a13*b23*c33*a32*c22*b21+2*a13*b23*c33*b32*c21*a22+2*a13*b23*c33*b32*c22*a21+a13*b23*c23*b31*c22*a32-4*a13*b23*a33*c21*c22*b32+2*a13*b23*b33*c21*c22*a32-a13*b23*c33*c32*b22*a21-2*a23*b23*c33*b32*c21*a12+a23*b23*c33*b32*c11*a22+a23*b23*c33*b31*c12*a22+a23*b23*c33*c31*a12*b22+a23*b23*c33*c31*b12*a22-2*a23*b23*c33*a32*b11*c22-2*a23*b23*c33*a31*b12*c22-2*a23*b23*c33*b31*a12*c22+b13*a23*b23*c31*c22*a32-2*b13*a23*c23*c31*b22*a32+b13*a23*c23*c31*a22*b32-b13*a23*a33*c32*c22*b21-b13*a23*a33*c32*c21*b22+2*b13*a23*b33*c22*a22*c31+2*b13*a23*b33*c32*c21*a22+2*b13*a23*b33*c32*c22*a21+2*b13*a23*c33*c22*b22*a31-b13*a23*c33*b22*a22*c31+2*b13*a23*c33*a32*c22*b21-b13*a23*c33*b32*c21*a22-b13*a23*c33*b32*c22*a21-2*b13*a23*b23*c31*a22*c32+b13*a23*c23*b31*c22*a32+2*b13*a23*a33*c21*c22*b32-2*b13*b23*c23*a31*c22*a32+b13*b23*c23*a31*a22*c32+b13*b23*c23*a22*a32*c31+2*b13*b23*a33*c21*c22*a32-b13*b23*a33*c32*c21*a22-b13*b23*c33*a32*c22*a21-b13*b23*c33*a32*c21*a22+2*b13*b23*c33*a21*a22*c32-b13*c23*a33*c22*b22*a31-b13*c23*a33*c22*a22*b31+2*b13*c23*a33*b22*a22*c31-b13*c23*a33*b32*c22*a21-b13*c23*a33*b32*c21*a22+2*b13*c23*a33*c32*b22*a21+2*b13*c23*b33*c22*a22*a31+2*b13*c23*b33*a32*c22*a21+2*b13*c23*b33*a32*c21*a22-b13*c23*c33*b22*a22*a31-b13*c23*c33*a32*b21*a22-b13*c23*a33*a32*c21*b22-4*b13*c23*b33*a21*a22*c32+2*b13*c23*c33*a21*a22*b32+c13*a23*b23*c31*a22*b32+c13*a23*c23*b22*b32*a31-c13*a23*a33*c22*b22*b31-c13*a23*a33*b32*c22*b21-c13*a23*a33*b32*c21*b22+2*c13*a23*b33*c22*b22*a31-c13*a23*b33*c22*a22*b31-c13*a23*b33*c32*b21*a22-c13*a23*b33*c32*b22*a21+2*c13*a23*c33*b22*a22*b31+2*c13*a23*c33*b32*b21*a22+c13*a23*b23*a31*b22*c32+c13*a23*b23*c31*b22*a32-2*c13*a23*c23*b31*a22*b32+2*c13*a23*a33*b21*b22*c32-c13*a23*b33*b32*c21*a22-c13*a23*b33*b32*c22*a21-4*c13*a23*c33*b21*b22*a32+c13*b23*c23*a31*a22*b32+c13*b23*c23*a22*a32*b31-c13*b23*a33*c22*b22*a31-c13*b23*a33*b22*a22*c31+2*c13*b23*a33*b32*c22*a21-c13*b23*a33*c32*b21*a22-c13*b23*a33*c32*b22*a21-c13*b23*b33*a32*c21*a22+2*c13*b23*c33*b22*a22*a31+2*c13*b23*c33*a32*b21*a22+2*c13*b23*c33*a32*b22*a21-2*c13*b23*c23*a31*b22*a32-c13*b23*a33*a32*c22*b21-c13*b23*a33*a32*c21*b22+2*c13*b23*b33*a21*a22*c32-4*c13*b23*c33*a21*a22*b32-c13*c23*a33*b22*a22*b31+2*c13*c23*a33*b21*b22*a32-c13*c23*a33*b32*b21*a22-c13*c23*a33*b32*b22*a21-c13*c23*b33*a32*b22*a21+2*c13*c23*b33*a21*a22*b32-2*a23*c23*a33*b31*b12*c22+a23*c23*a33*b32*c11*b22+a23*c23*a33*c32*b22*b11+a23*c23*a33*b32*b21*c12-2*a23*c23*a33*b32*c21*b12+a23*c23*a33*b21*b12*c32-2*a23*c23*b33*c32*b21*a12+a23*c23*b33*c32*a21*b12-2*a23*c23*b33*a32*b21*c12+a23*c23*b33*a32*c21*b12+a23*c23*b33*b32*a21*c12+a23*c23*b33*b32*c21*a12+a23*c23*b33*b31*c12*a22-2*a23*c23*b33*c31*a12*b22+a23*c23*b33*c31*b12*a22+a23*c23*b33*a31*b12*c22-2*a23*c23*b33*a31*c12*b22+a23*c23*b33*b31*a12*c22+a23*c23*c33*a32*b22*b11+a23*c23*c33*b21*b12*a32-2*a23*c23*c33*b32*a21*b12+a23*c23*c33*b32*b21*a12+2*a23*a33*c33*b22*b21*c12-a23*a33*b33*c22*b21*c12+2*a23*a33*b33*c22*c21*b12-a23*b33*c33*a22*b21*c12-a23*b33*c33*a22*c21*b12-a23*b33*c33*a21*c12*b22+2*a23*b33*c33*b22*c21*a12+a23*b13*b23*c21*c32*a32+a23*b23*a33*c21*c12*b32+a23*b23*a33*c32*c21*b12+a23*b23*b33*c22*c12*a31+a23*b23*b33*c31*a12*c22+a23*b23*b33*a32*c22*c11-2*a23*b23*b33*c32*c11*a22+a23*b23*b33*c21*c12*a32-2*a23*b23*b33*c32*a21*c12+a23*b23*b33*c32*c21*a12+a23*b23*c33*a32*b21*c12-2*a23*b23*c33*a32*c21*b12+a23*b23*c33*b32*a21*c12+2*a13*c23*b33*c32*b22*a21-a13*c23*c33*b22*a22*b31-a13*c23*c33*b32*b21*a22-4*a13*c23*a33*b21*b22*c32-a13*c23*b33*b32*c21*a22+2*a13*c23*c33*b21*b22*a32+a23*a13*c23*b21*b32*c32-2*a23*b23*a33*c32*c11*b22+a23*b23*b33*c32*a11*c22+a23*b23*c33*a32*c11*b22-2*a23*b23*c33*b32*a11*c22+a23*b23*c33*c32*b11*a22+a23*c23*c33*b32*a11*b22-2*a23*c23*a33*b32*b11*c22-2*a23*c23*b33*c32*a11*b22+a23*c23*b33*b32*c11*a22+b23*a13*c23*a32*c21*b32+b23*a13*c23*a32*b21*c32-2*b23*a13*c23*b32*a21*c32+b23*b13*c23*a21*a32*c32+b23*c13*c23*a21*a32*b32+b23*c23*a33*c32*a11*b22-2*b23*c23*a33*c32*a21*b12+b23*c23*a33*a32*b21*c12-2*b23*c23*a33*b32*a21*c12+b23*c23*a33*b32*c21*a12-2*b23*c23*a33*b32*c11*a22+b23*c23*a33*c31*a12*b22+b23*c23*b33*a22*a12*c31+b23*c23*b33*a32*c11*a22-2*b23*c23*b33*a31*a12*c22-2*b23*c23*b33*a32*c21*a12+b23*c23*b33*a32*a21*c12+b23*c23*b33*a21*a12*c32-2*b23*c23*c33*a31*a12*b22+b23*c23*c33*a31*b12*a22+b23*c23*c33*a22*a12*b31+b23*c23*c33*b32*a22*a11+b23*c23*c33*a32*a21*b12-2*b23*c23*c33*a32*b21*a12+b23*c23*c33*a21*a12*b32-b23*a33*b33*c22*a21*c12-b23*a33*b33*c21*c12*a22-b23*a33*c33*a22*b21*c12+2*b23*a33*c33*a21*b12*c22-b23*a33*c33*a21*c12*b22-b23*a33*c33*b22*c21*a12+2*b23*b33*c33*a22*a21*c12-b23*b33*c33*a22*c21*a12-b23*b33*c33*a21*a12*c22-2*b23*c23*a33*c32*b11*a22+b23*c23*a33*b32*a11*c22-2*b23*c23*b33*a32*a11*c22+b23*c23*c33*a32*b11*a22+b23*c23*a33*a32*c11*b22+b23*c23*a33*a32*b11*c22-b33*a23*c33*a22*b11*c22-b33*a23*c33*a22*c11*b22-c23*a33*c33*b22*a21*b12+2*c23*a33*c33*b22*b21*a12-c23*a33*c33*b21*b12*a22+2*c23*b33*c33*a22*a21*b12-c23*a33*b33*a22*c21*b12-c23*a33*b33*a21*b12*c22-a33*a23*b33*c22*c11*b22-a33*a23*c33*b22*b11*c22+2*a33*b23*c33*a22*b11*c22-a33*b23*c33*a22*c11*b22-a33*c23*b33*a22*b11*c22+2*a33*c23*b33*a22*c11*b22-a33*c23*c33*b22*b11*a22,b13*a32*b12*c22*a11*c21+b13*a32*b22*c12*c11*a21+b13*c31*a22*a11*b12*c22+a13*b32*a12*c22*b11*c21-2*a13*b32*b22*c12*c11*a21-c33*b22*b12*a11^2*c22-2*b13*b32*c22*a12*c11*a21-2*b13*c32*b12*a21*a11*c22-2*a23*b32*c12*a11*c11*b22-b13*c31*a22*b12*a21*c12-a13*b32*c12*b21*c21*a12-2*a23*c32*a12*b11*c11*b22+a23*b32*a11*b21*c12^2+2*c13*a31*a12*c11*b22^2+c13*a31*a22*c21*b12^2+b13*c31*b21*a12^2*c22+a23*a32*b22*c11*b11*c12+c13*b31*a22*a12*b11*c22+a13*c31*b22*a12*b11*c22-c23*c32*a22*b11^2*a12+b13*b31*a22*c11*a12*c22+a13*c32*c21*a21*b12^2+a13*a32*b12*c21*c11*b22-c13*c31*a22*b12*b21*a12-a33*b12*c12*a22*b11*c21-c13*b31*b22*a12*a21*c12-c23*b32*b12*a12*c11*a21+c23*b31*a12^2*b11*c22+c13*b31*b22*a11*c12*a22-c23*b31*a22*b12*a12*c11-2*c13*a32*b12*a21*c11*b22-2*b23*c32*a12*a11*b11*c22-a13*c32*c12*b21*a21*b12-2*a23*c32*b12^2*c11*a21+b23*c31*b22*a12^2*c11-b23*c31*a12*a11*b12*c22+2*a23*a31*c22*b11*b12*c12-b13*c32*b12*a21*c21*a12+b23*a32*b11*a21*c12^2+2*b23*a32*b12*c11^2*a22-b23*c31*a12*b11*c12*a22-2*c23*b32*a12*a11*c11*b22+a13*c32*c12*b21^2*a12+c13*c31*a22*a21*b12^2+c13*a32*c21*a21*b12^2-2*b13*c31*b22*a11*c12*a22-b33*a12*b12*c21*c11*a22+a13*b31*a21*c12^2*b22+2*a13*c31*a11*c12*b22^2+c23*a32*b12^2*c11*a21-b13*c32*c12*a21*b21*a12+a13*b31*c22*b11*c12*a22+c13*a31*b22*a11*b12*c22+2*a33*b22*c12*b12*c11*a21-a23*a32*c12*b12*c11*b21-c13*b31*b11*c12*a22^2+2*c33*b22*c12*a12*b11*a21+b13*a32*a12*c21*c11*b22+c13*b32*b12*a21*a11*c22-2*a23*c32*b12*a11*b11*c22-c13*a32*b12*b21*c21*a12+2*a13*b31*a22*c12*c21*b12-2*b13*a31*a21*c12^2*b22+2*b13*c31*b11*c12*a22^2-2*b23*c32*b12*a11*c11*a22-b23*a31*a22*c11*c12*b12+c13*a32*c12*b22*b11*a21+b13*b32*a22*c12*c11*a21+2*b23*c32*b12*a11^2*c22+c13*b32*b12*a22*a11*c21-a13*c31*a12*c11*b22^2+a13*c31*a21*b12^2*c22+c13*b32*a12*a22*b11*c21+b13*b31*a22*a21*c12^2+2*c23*b32*c12*a12*b11*a21-b23*b32*a22*c11^2*a12+a23*c32*c12*b11*a11*b22+c33*a22*b12*a11*b11*c22-a13*b31*a12*c21*c12*b22+b13*b31*c22*c21*a12^2+2*b13*b32*c12*a21*c21*a12-a23*c32*c12*b11^2*a22+a23*c32*a11*c21*b12^2+2*c23*c31*a22*b11*b12*a12-c13*c31*b22*a12*a21*b12+c23*a32*b12*a11*b11*c22-c23*a32*c12*b11*b21*a12-c23*b32*b12*a11^2*c22-a13*b31*c22*a12*c21*b12+b13*a31*a22*b21*c12^2-c13*b32*b12*a21*c21*a12-2*b13*c31*b22*c21*a12^2-2*b13*a32*a12*c22*b11*c21-2*b13*c32*a12*a22*b11*c21-2*a33*c22*b12^2*c11*a21+b23*b32*a22*c11*a11*c12-c23*a31*b22*b12*a12*c11-b13*c31*b12*c11*a22^2+b13*a32*b21*a21*c12^2-b33*c22*c12*a11^2*b22-2*b33*c22*a12^2*c11*b21-2*b13*a32*c12*a21*b11*c22-2*a13*c32*b12*a22*c11*b21+c13*b31*b22*c21*a12^2-2*c13*b31*b21*a12^2*c22-a23*b32*b12*c11^2*a22+a23*b31*a22*c12^2*b11+a23*b31*a11*c12^2*b22+c13*a32*c12*b22*a11*b21-2*b23*b31*c22*a12^2*c11-2*b23*b31*a22*c12^2*a11-a13*a31*c12*c11*b22^2-c33*b22*c12*a12*a11*b21-2*a13*b32*b12*c22*a11*c21+c33*a22*b12^2*c11*a21+b23*a31*a22*c12^2*b11+b23*a31*a11*c12^2*b22-2*a13*b32*c12*b21*a11*c22+2*b13*a31*c12*a21*b12*c22-b33*a22*a12*c11^2*b22+b33*c12^2*a21*a11*b22+a13*b32*a22*c12*c11*b21-2*c13*a32*a22*b12*b11*c21+2*c23*a32*c12*b11^2*a22-2*c23*a32*a11*c21*b12^2-2*c23*b32*a12^2*b11*c21-2*c13*b31*a22*a11*b12*c22+2*c33*a22*b12*a12*b11*c21-c33*a22*a12*b12*c11*b21+b13*a32*b12*c22*c11*a21+2*a13*b31*c22*a12*b21*c12+2*b13*a31*a12*b11*c22^2-2*c13*a32*a12*b22*c11*b21+c23*a32*c11*b12*a11*b22-c33*a22*c12*b12*b11*a21-2*a13*b32*a12*c21*c11*b22+b33*a22*c12*a11*c11*b22-a13*b31*c12*a21*b12*c22-b13*b31*a12*a11*c22^2+b23*c32*c12*a11*b11*a22+b23*c31*a12^2*b11*c22-2*b23*a32*a11*b21*c12^2-a13*a31*b22*c12*c21*b12+a13*a32*c12*b21*b11*c22+2*b13*c31*b22*a12*a21*c12+b23*a32*b11*c12*a11*c22+2*a33*c22*c12*b12*b11*a21+b13*b32*a12*c21*c11*a22+2*c13*b31*a12*a22*b21*c12+c13*c31*b22*a11*b12*a22-b13*a31*a11*b12*c22^2-a13*b31*a12*b11*c22^2+a13*c31*b22*b12*c11*a22-b13*b31*c12*c11*a22^2+a33*a12*b11^2*c22^2+a33*a12*c11^2*b22^2-a13*a31*b12*b11*c22^2+a13*a31*b22*b21*c12^2+b13*b32*c22*a12*a11*c21-2*a13*c31*a22*c21*b12^2+c23*c32*a11*a21*b12^2-a33*b12*a11*b11*c22^2+a33*c22*a11*c21*b12^2+c23*c32*b11*b21*a12^2-a33*c22*c12*b11^2*a22+a23*c32*c11*b12*a11*b22-2*c33*b22*c12*a11*b11*a22+c33*a22*a12*b11*c11*b22+b33*b12*a11^2*c22^2+b33*b12*c11^2*a22^2+c33*c12*a11^2*b22^2+c33*c12*b11^2*a22^2-a13*a32*c21^2*b12^2-a13*a32*b21^2*c12^2-b13*b32*c21^2*a12^2-b13*b32*a21^2*c12^2-c13*c32*a21^2*b12^2-c13*c32*b21^2*a12^2-2*c13*b32*b12*a22*c11*a21-2*c13*b32*a12*a22*c11*b21-2*c13*b32*a12*a21*b11*c22+4*c13*b32*a12*a21*c11*b22+c13*b32*c22*a12*a11*b21-2*c13*b32*b22*a12*a11*c21+2*a13*c31*b22*a12*c21*b12+2*a13*c31*a22*b12*b21*c12+a13*c31*a22*b12*b11*c22-a13*c31*b12*a21*c12*b22-2*a13*c31*b22*a11*b12*c22-a13*c31*b22*a12*b21*c12-2*a13*c31*b22*b11*c12*a22+a13*b31*a22*c12*c11*b22+a13*b31*c22*a12*c11*b22-2*a13*b31*c22*b12*c11*a22-2*a13*b31*c22*a11*c12*b22+a13*a31*b22*c11*b12*c22-a13*a31*c22*b12*b21*c12+a13*a31*c22*b11*c12*b22-a13*c31*a12*b21*b12*c22+a13*a32*c22*b12*b11*c21-2*a13*a32*c22*b12*c11*b21+a13*a32*b22*c12*c11*b21-2*a13*a32*b22*c12*b11*c21+2*a13*a32*c12*b21*c21*b12+a13*b32*c12*a21*b11*c22+4*a13*b32*c12*b22*a11*c21-2*a13*b32*c12*a22*b11*c21-a13*b32*c12*a21*c21*b12+a13*b32*b12*c22*c11*a21+a13*b32*b12*c21*c11*a22+a13*b32*a12*c22*c11*b21-2*a13*c32*c12*b22*a11*b21+a13*c32*c12*b22*b11*a21+a13*c32*c12*b21*b11*a22-2*a13*c32*b12*b22*a11*c21+a13*c32*b12*a21*c11*b22+4*a13*c32*b12*b21*a11*c22-a13*c32*b12*b21*c21*a12+a13*c32*a12*b22*b11*c21+a13*c32*a12*b22*c11*b21-2*a13*c32*a12*b21*b11*c22-2*a13*c32*c22*b12*b11*a21+a13*c32*a22*b12*b11*c21+b13*c32*c12*a22*a11*b21-2*b13*c32*c12*a22*b11*a21+b13*c32*c12*a21*a11*b22+b13*c32*b12*a22*a11*c21+b13*c32*b12*a22*c11*a21+b13*c32*a12*a22*c11*b21+4*b13*c32*a12*a21*b11*c22-2*b13*c32*a12*a21*c11*b22-2*b13*c32*c22*a12*a11*b21+b13*c32*b22*a12*a11*c21+b13*a31*c22*a11*c12*b22-2*b13*a31*c22*b11*c12*a22-b13*a31*c22*a12*b21*c12+b13*a31*c22*b12*c11*a22-b13*a31*c22*a12*c21*b12-2*b13*a31*c22*a12*c11*b22+b13*a31*a22*c12*c11*b22-b13*a31*a22*c12*c21*b12+2*b13*a31*a12*c21*c12*b22+b13*b31*c22*a11*c12*a22-b13*b31*c22*a12*a21*c12-b13*b31*a22*c12*c21*a12+b13*c31*b22*a12*a11*c22+2*b13*c31*a22*a12*c21*b12-2*b13*c31*a22*a12*b11*c22+b13*c31*a22*a12*c11*b22-b13*c31*b12*a21*a12*c22-b13*c31*a12*a22*b21*c12+b13*a32*c12*b21*a11*c22-2*b13*a32*c12*b22*a11*c21+4*b13*a32*c12*a22*b11*c21-b13*a32*c12*a21*c21*b12-b13*a32*c12*b21*c21*a12-2*b13*a32*b12*c21*c11*a22+b13*a32*a12*c22*c11*b21-2*b13*a32*a22*c12*c11*b21-2*b13*b32*a22*c12*a11*c21+b13*b32*c12*a21*a11*c22+c13*a31*b22*b11*c12*a22-c13*a31*b22*a12*b21*c12-2*c13*a31*b22*b12*c11*a22-c13*a31*b22*a12*c21*b12-2*c13*a31*b22*a12*b11*c22-c13*a31*a22*b12*b21*c12+c13*a31*a22*b12*b11*c22+2*c13*a31*b12*a21*c12*b22+2*c13*a31*a12*b21*b12*c22+c13*b31*b22*a12*a11*c22-c13*b31*a22*b12*a21*c12-c13*b31*a22*a12*c21*b12-2*c13*b31*a22*a12*c11*b22+2*c13*b31*b12*a21*a12*c22+c13*c31*a22*b11*a12*b22-2*c13*a32*c12*b21*b11*a22-c13*a32*c12*b21*a21*b12+c13*a32*b12*b22*a11*c21-2*c13*a32*b12*b21*a11*c22+4*c13*a32*b12*a22*c11*b21+c13*a32*a12*b22*b11*c21+c13*a32*a12*b21*b11*c22+c13*a32*c22*b12*b11*a21+c13*b32*c12*a22*a11*b21+c13*b32*c12*a22*b11*a21-2*c13*b32*c12*a21*a11*b22-c13*b32*c12*a21*b21*a12+b13*a32*b12*c21^2*a12+b13*c32*c12*a21^2*b12+b13*c32*c21*b21*a12^2-c13*a31*a11*c12*b22^2-2*c13*a31*a21*b12^2*c22+2*c13*b31*b12*c11*a22^2-c13*c31*a12*a11*b22^2+c13*c31*b22*b21*a12^2-c13*c31*b12*b11*a22^2+c13*a32*c12*b21^2*a12+c13*b32*c12*a21^2*b12+c13*b32*c21*b21*a12^2-2*a23*a31*c22*b12^2*c11-2*a23*a31*b22*c12^2*b11+a23*c31*a22*b12^2*c11+a23*c31*a11*b12^2*c22-a23*a32*c22*b11^2*c12-a23*a32*b22*c11^2*b12+a23*a32*b11*b21*c12^2+a23*a32*c11*c21*b12^2-2*a23*b32*b11*a21*c12^2+2*a23*b32*a12*c11^2*b22+2*a23*c32*a12*b11^2*c22-b23*a32*a12*c11^2*b22-b23*b32*c22*a11^2*c12+b23*b32*a11*a21*c12^2+b23*b32*c11*c21*a12^2+b23*c32*a12^2*b11*c21-b23*c32*c12*a11^2*b22-2*b23*c32*a12^2*c11*b21+a13*a31*c22*c21*b12^2+2*a13*b31*a11*b12*c22^2-2*a13*b31*a22*b21*c12^2+a13*b32*b21*a21*c12^2+a13*b32*b12*c21^2*a12+c23*a31*a22*b12^2*c11+c23*a31*a11*b12^2*c22+c23*b31*b22*a12^2*c11-2*c23*c31*b22*a12^2*b11-2*c23*c31*a22*b12^2*a11-c23*a32*a12*b11^2*c22+2*c23*b32*c12*a11^2*b22+c23*b32*a12^2*c11*b21-c23*c32*b22*a11^2*b12-a33*c12*a11*c11*b22^2+a33*b22*a11*b21*c12^2-2*a33*b22*b11*a21*c12^2-a33*b22*b12*c11^2*a22+a33*c12^2*b21*b11*a22+a33*b12^2*c21*c11*a22+b33*c22*a12^2*b11*c21-b33*a12*a11*b11*c22^2-b33*c12*b11*c11*a22^2-2*b33*a22*a11*b21*c12^2+b33*a22*b11*a21*c12^2+b33*a12^2*c21*c11*b22-2*c33*b22*a12^2*b11*c21+c33*b22*a12^2*c11*b21-c33*a12*a11*c11*b22^2-c33*a22*a12*b11^2*c22-c33*b12*b11*c11*a22^2-2*c33*a22*a11*c21*b12^2+c33*b12^2*a21*a11*c22+c33*a12^2*b21*b11*c22+c13*c32*b22*a12*a11*b21-2*c13*c32*b22*a12*b11*a21-2*c13*c32*a22*b12*a11*b21+c13*c32*a22*b12*b11*a21+c13*c32*b12*a21*a11*b22+c13*c32*a12*b21*b11*a22+2*c13*c32*b12*a21*b21*a12+2*a23*a31*b22*c11*c12*b12+2*a23*b31*c22*b12*a12*c11-a23*b31*a22*c11*c12*b12-a23*b31*c12*a12*c11*b22-a23*b31*c12*a11*b12*c22-a23*b31*c22*c12*a12*b11+2*a23*c31*b22*c12*a12*b11-a23*c31*b22*b12*a12*c11-a23*c31*a22*b11*b12*c12-a23*c31*b12*a11*c12*b22-a23*c31*b12*a12*b11*c22-a23*a32*b12*c12*b11*c21+a23*a32*c22*c11*b11*b12+a23*b32*c12*b11*c11*a22+2*a23*b32*c12*b12*c11*a21-a23*b32*c12*a12*c11*b21-a23*b32*b12*c12*a11*c21+a23*b32*b12*c11*a11*c22-a23*b32*b12*c11*c21*a12+2*a23*b32*a12*c12*b11*c21-2*a23*b32*a12*c11*b11*c22+a23*b32*b11*c12*a11*c22-a23*c32*c12*b12*a11*b21+2*a23*c32*c12*b12*b11*a21-a23*c32*c12*b11*b21*a12+a23*c32*b12*b11*c11*a22-a23*c32*b12*a12*b11*c21+2*a23*c32*a12*b12*c11*b21+2*b23*a31*c22*b12*a12*c11-b23*a31*c12*a12*c11*b22-b23*a31*c12*a11*b12*c22-b23*a31*c22*c12*a12*b11+2*b23*b31*c22*a11*a12*c12+2*b23*b31*a22*c11*c12*a12-b23*c31*b22*a11*a12*c12+2*b23*c31*a22*c12*b12*a11-b23*c31*a22*b12*a12*c11+b23*a32*c12*a11*c11*b22-2*b23*a32*c12*b11*c11*a22-b23*a32*c12*b12*c11*a21+2*b23*a32*c12*a12*c11*b21+2*b23*a32*b12*c12*a11*c21-2*b23*a32*b12*c11*a11*c22-b23*a32*b12*c11*c21*a12-b23*a32*a12*c12*b11*c21+b23*a32*a12*c11*b11*c22+b23*b32*c22*c11*a11*a12-b23*b32*c12*a12*c11*a21-b23*b32*a12*c12*a11*c21+2*b23*c32*c12*a12*a11*b21-b23*c32*c12*a12*b11*a21-b23*c32*c12*a11*a21*b12-b23*c32*b12*a12*a11*c21+2*b23*c32*b12*a12*c11*a21+b23*c32*a12*a11*c11*b22+b23*c32*c11*a12*b11*a22+2*c23*a31*b22*c12*a12*b11-c23*a31*a22*b11*b12*c12-c23*a31*b12*a11*c12*b22-c23*a31*b12*a12*b11*c22-c23*b31*b22*a11*a12*c12+2*c23*b31*a22*c12*b12*a11-c23*b31*a12*b11*c12*a22-c23*b31*a12*a11*b12*c22+2*c23*c31*b22*a11*a12*b12+2*c23*a32*c12*b12*a11*b21-c23*a32*c12*b12*b11*a21-2*c23*a32*c12*b11*a11*b22-2*c23*a32*b12*b11*c11*a22+2*c23*a32*b12*a12*b11*c21-c23*a32*a12*b12*c11*b21+c23*a32*a12*b11*c11*b22-c23*b32*c12*a12*a11*b21-2*c23*b32*c12*a11*b11*a22-c23*b32*c12*a11*a21*b12+2*c23*b32*b12*a12*a11*c21+c23*b32*b12*a11*c11*a22+c23*b32*a12*a11*b11*c22+c23*b32*c11*a12*b11*a22+c23*c32*b22*b11*a11*a12+c23*c32*a22*b11*a11*b12-c23*c32*b12*a12*b11*a21-c23*c32*a12*b12*a11*b21-a33*c22*c12*b12*a11*b21+a33*c22*c12*b11*a11*b22+a33*c22*b12*b11*c11*a22-a33*c22*b12*a12*b11*c21+2*a33*c22*a12*b12*c11*b21-2*a33*c22*a12*b11*c11*b22+a33*b22*c12*b11*c11*a22-a33*b22*c12*a12*c11*b21-a33*b22*b12*c12*a11*c21+a33*b22*b12*c11*a11*c22+2*a33*b22*a12*c12*b11*c21-a33*c12*b12*a22*c11*b21-a33*c12*a12*b21*b11*c22-a33*b12*a12*c21*c11*b22+2*b33*c22*c12*a12*a11*b21-b33*c22*c12*a12*b11*a21+b33*c22*c12*a11*b11*a22-b33*c22*b12*a12*a11*c21+2*b33*c22*b12*a12*c11*a21-2*b33*c22*b12*a11*c11*a22+b33*c22*a12*a11*c11*b22-b33*a22*c12*b12*c11*a21+2*b33*a22*c12*a12*c11*b21+2*b33*a22*b12*c12*a11*c21-b33*a22*a12*c12*b11*c21+b33*a22*a12*c11*b11*c22-b33*c12*b12*a21*a11*c22-b33*c12*a12*a21*c11*b22-b33*a12*c12*b22*a11*c21+2*c33*b22*b12*a12*a11*c21-c33*b22*b12*a12*c11*a21+c33*b22*b12*a11*c11*a22+c33*b22*a12*a11*b11*c22+2*c33*a22*c12*b12*a11*b21-c33*b12*c12*a21*a11*b22-c33*b12*a12*a21*b11*c22-c33*a12*c12*b21*b11*a22-c33*a12*b12*b21*a11*c22,b13*a23*c23*c31*b12*a22-a13*b23^2*c22*c12*a31+c13*b23*c23*b32*a22*a11+2*a13*a23*b33*c22*c21*b12-a13*b23*b33*c22*a21*c12+2*c13*a23*b33*b22*c21*a12-2*b13*b23*c23*a31*a12*c22-2*a13*b23*c23*c32*b11*a22-2*a23*c23*a33*b12*b11*c22+b13*c23*c33*b11*a22^2+b13*a23*c23*a32*b11*c22-a13*c13*c23*b32*b21*a22-a13*c13*b23*c32*b21*a22+a23*c13*c23*b32*b21*a12+a13*a23*c33*c11*b22^2-c13*c23*a33*b22*a21*b12-c13*a23*a33*b22*b11*c22-2*a23*c13*c23*b32*a21*b12-c13*b23*b33*a22*c21*a12-c13*b23^2*a32*c11*a22+2*a13*b13*b23*c21*c22*a32-b13*b23*a33*c21*c12*a22+a13*b23*c23*a31*b12*c22-b13*c13*a23*b22*a22*c31+2*b13*c23*b33*a21*a12*c22-2*b13*a23*c23*c31*a12*b22+a13*b23*b33*a11*c22^2-a13*c13*c23*b32*b22*a21+b23*c23*a33*a11*b12*c22-2*b13*b23*c23*a32*a11*c22-2*c13*b23*c33*b11*a22^2+2*c13*a23*b33*b21*a12*c22-b13*a23^2*c31*b12*c22-c13*a23^2*b32*c11*b22-c13*a23^2*c32*b22*b11-b13*c13*a23*b32*c22*a21+c13*c23*b33*b11*a22^2-b13*a23^2*c32*b11*c22-c13*b23^2*a31*c12*a22+c13^2*b23*a32*b22*a21-2*b13^2*a23*c21*c22*a32-2*b23*c23*c33*a12*a11*b22-a13*c23*c33*b22*a21*b12+c13^2*b23*a32*b21*a22-2*a23*b13*c23*a32*b21*c12-a13*c23*b33*b21*a12*c22+2*b13*a23*c33*b22*c21*a12-2*a13*b23*a33*b11*c22^2+2*c13*b23^2*a31*a12*c22-c13*b23^2*a22*a12*c31-2*a23*b23*b33*c12*c11*a22-b13*c13*c23*b22*a22*a31-a13*a23*b33*c22*b21*c12+a23*c23*b33*b11*c12*a22-2*c13*a23*b23*a31*b12*c22+2*a13*c23*a33*b22*b11*c22+2*a13*c23*a33*b22*c21*b12+2*b13*b23*c33*a22*a21*c12-2*b13*a23*c23*a32*c11*b22+2*c13*a23*c33*b22*a21*b12-a13*b23^2*c32*a11*c22+2*a13*b23^2*c32*c11*a22-b13*a23*c33*a21*c12*b22+2*c13*b23*b33*a22*a21*c12-a23*c23*c33*a21*b12^2+2*c13*b23^2*a32*c21*a12-c13*a23*b33*a21*b12*c22+2*a13*c23^2*b32*a21*b12-b13*b23*a33*c22*c11*a22+2*a13*b13*c23*b22*a22*c31+a13*b23*c23*a32*b11*c22-b23^2*c33*a11*c12*a22-a13*b23^2*c21*c12*a32+a13*a23*b23*c31*b12*c22-c13*b23*b33*a21*a12*c22+a13*c13*a23*b22^2*c31+b23*c23*b33*a11*c12*a22+2*c13*a23*a33*b22*b21*c12+a13*a23*b23*b32*c22*c11-2*b13^2*c23*a21*a22*c32+b13*c13*b23*a22^2*c31-a23*b23*b33*a21*c12^2-a23^2*b33*c12*c21*b12-2*a23*b13*b23*c32*a21*c12-2*a23*c23*b33*a12*c11*b22+b13^2*c23*a32*c21*a22+b13^2*c23*a32*c22*a21-2*c13*a23*c23*b31*b12*a22+a23*b13*c23*c32*a21*b12+b23*c13*c23*a21*a12*b32+2*b13*a23*c33*b22*a11*c22+c13*a23*b23*a31*c12*b22+2*b13*c23*b33*a22*a11*c22+a23*b13*b23*c21*c12*a32+b13*b23*c23*a32*c11*a22+2*b13*c23^2*a32*b21*a12-b13*c23^2*a21*a12*b32+b13*c13*c23*a22^2*b31+b13*a23*a33*b11*c22^2+a23*c13*b23*a32*b21*c12+a23*c23*b33*b12*a21*c12-a13*c23*b33*a22*c21*b12-c13*a23^2*b22*b12*c31+2*c13*a23^2*b32*b11*c22-b13*c23*a33*a21*b12*c22+2*b13*c23*a33*a21*c12*b22+a13*b23*c23*a32*c11*b22+b23*c13*c23*a32*a21*b12-2*a13*c23*a33*c11*b22^2-b13*b23*c33*a22*c21*a12+2*b13*a23*b33*c21*c12*a22-2*a13*a23*b23*c31*c12*b22+c13*a23*c23*b22*b12*a31-2*c13*a23*c33*a11*b22^2+c13*b23*b33*c11*a22^2-a13*b13*a23*c32*c22*b21+a13^2*b23*c32*c22*b21+a13^2*b23*c32*c21*b22-a13*c23^2*b32*b21*a12+b13*b23*c23*a31*c12*a22+c13*b23*c23*a32*b11*a22-2*a23*b23*a33*c12*c11*b22-b13*c23*a33*b22*a11*c22+a13^2*b23*c22*b22*c31-b13*c13*c23*a32*b22*a21-2*a23*c23*b33*a12*b21*c12-a13*b23*c33*b22*a11*c22+2*b23^2*a33*c12*c11*a22-b23^2*a33*c11*a12*c22+a13*b13*b23*c22^2*a31-b13*b23*c33*a22*a11*c22+c13*a23*a33*c11*b22^2+a23*b23*c33*a11*c12*b22-a13*c13*b23*a32*c22*b21-a13*c23^2*b31*a12*b22+2*a13*c23^2*b31*b12*a22+c13*a23*b23*b31*c12*a22-a13*b13*c23*a32*c22*b21+b13*a23*b23*c32*a11*c22-a23^2*c33*b11*c12*b22-a23*b23*a33*b21*c12^2-c13*b23*a33*a22*b21*c12-a13*a23*b33*c21*c12*b22+a13*c13*c23*b22^2*a31-c13*b23*a33*a21*c12*b22+b13^2*a23*c32*c21*a22+b13^2*c23*c22*a22*a31+c13^2*a23*b32*b21*a22+c13^2*a23*b32*b22*a21+c13^2*b23*b22*a22*a31-b13*a23^2*c21*c12*b32+2*b13*a23^2*c32*b21*c12-a13*b23^2*c31*a12*c22+2*a13*b23^2*c31*c12*a22+b23*a13*c23*c32*b21*a12-2*b23*a13*c23*c32*a21*b12-2*b23*a13*c23*b32*a21*c12+b23*c23*a33*a12*c11*b22+b13^2*a23*c32*c22*a21-2*b13*a23*b33*a11*c22^2-b13*a23^2*c22*c12*b31-c13*a23*a33*b21*b12*c22-c13*a23*b33*a22*b11*c22-2*c13^2*b23*a21*a22*b32-c13*a23^2*b31*c12*b22-a13*c23*b33*b22*a11*c22-2*a23*c13*b23*b32*c21*a12-a13*c23^2*b21*b12*a32-b13*c23^2*a32*a21*b12-2*b13*a23*b23*c32*c11*a22+a13*b23*c23*b31*a12*c22-a13*b23^2*a32*c22*c11-a23^2*c33*b12*b21*c12-a23*c23*a33*c21*b12^2+a23*c13*b23*b32*a21*c12+a23*b13*b23*c32*c21*a12+2*a13*b13*c23*c32*b21*a22+2*b13*a23*a33*c22*c21*b12-4*b13*a23*b33*c22*c21*a12-c13*c23*b33*a22*b21*a12-b13*a23*a33*c22*c11*b22+2*b13*c23*a33*a22*c11*b22-c23^2*b33*a12*a21*b12-b13*c13*c23*a32*b21*a22+2*b13*c13*c23*a21*a22*b32-c13*c23*b33*a22*a11*b22+a13*a23*b33*b11*c22^2+a13*b13*a23*c22^2*b31-a13^2*b23*c22^2*b31-a13^2*c23*b22^2*c31-b13^2*c23*a22^2*c31-b13^2*a23*c22^2*a31-c13^2*a23*b22^2*a31-c13^2*b23*a22^2*b31+a23^2*b33*b21*c12^2+a23^2*c33*c21*b12^2+c23^2*a33*a21*b12^2+c23^2*b33*b21*a12^2+b23^2*a33*a21*c12^2+b23^2*c33*c21*a12^2-2*a13^2*b23*c21*c22*b32+a13^2*c23*c22*b22*b31+a13^2*c23*b32*c22*b21+a13^2*c23*b32*c21*b22-2*a13^2*c23*b21*b22*c32-a13*c23^2*b22*b12*a31-a13*c23^2*a32*b22*b11+2*a13*c23^2*b32*b11*a22-a13*c23^2*b32*a11*b22+a13*c23*c33*a11*b22^2+b13^2*a23*c22*a22*c31+2*b13*a23^2*c31*c12*b22-b13*a23^2*b32*c22*c11+2*b13*a23^2*c32*c11*b22+b13*b23*a33*a11*c22^2+b13*b23*c33*c11*a22^2-2*b13*c23*b33*c11*a22^2+2*b13*c23^2*a31*a12*b22-b13*c23^2*a31*b12*a22-b13*c23^2*a22*a12*b31-b13*c23^2*a32*b11*a22+2*b13*c23^2*a32*a11*b22-b13*c23^2*b32*a22*a11+2*c13*a23^2*b31*b12*c22+c13^2*a23*b22*a22*b31-2*c13^2*a23*b21*b22*a32+2*c13*b23^2*a32*a11*c22-c13*b23^2*c32*a22*a11+c13*c23*a33*a11*b22^2-b13*a23^2*c32*c21*b12-c13*a23^2*b32*b21*c12+2*c13*a23^2*b32*c21*b12-c13*a23^2*b21*b12*c32-a23^2*b33*c12*b11*c22+2*a23^2*b33*c12*c11*b22-a23^2*b33*c11*b12*c22+2*a23^2*c33*b12*b11*c22-a23^2*c33*b12*c11*b22-c13*b23^2*a21*a12*c32-b23^2*a33*c12*a11*c22+2*b23^2*c33*a12*a11*c22-b23^2*c33*a12*c11*a22+2*a13*b23^2*c32*a21*c12-a13*b23^2*c32*c21*a12-c13*b23^2*a32*a21*c12-b23^2*a33*c12*c21*a12-b23^2*c33*a12*a21*c12-b23*c23*b33*c21*a12^2-b23*c23*c33*b21*a12^2-c23^2*a33*b12*a11*b22+2*c23^2*a33*b12*b11*a22-c23^2*a33*b11*a12*b22+2*c23^2*b33*a12*a11*b22-c23^2*b33*a12*b11*a22-c23^2*b33*a11*b12*a22-c23^2*a33*b12*b21*a12-b13*a23*a33*c22*b21*c12-b13*a23*a33*c21*c12*b22+2*b13*a23*b33*c22*c11*a22-2*a13*a23*b23*c32*c11*b22+a13*a23*b23*c32*b11*c22+a13*a23*b23*c22*c12*b31-a13*a23*c33*b22*c21*b12+2*a13*a23*c33*b22*b21*c12-a13*a23*c33*b22*b11*c22-a13*a23*c33*b21*b12*c22+2*a13*b23*a33*c22*c11*b22+2*a13*b23*a33*c22*b21*c12-4*a13*b23*a33*c22*c21*b12+2*a13*b23*a33*c21*c12*b22-a13*b23*b33*c22*c11*a22+2*a13*b23*b33*c22*c21*a12-a13*b23*b33*c21*c12*a22+2*a13*b23*c33*a22*b11*c22-a13*b23*c33*a22*c11*b22-a13*b23*c33*a22*b21*c12+2*a13*b23*c33*a22*c21*b12+2*a13*b23*c33*a21*b12*c22-a13*b23*c33*a21*c12*b22-a13*b23*c33*b22*c21*a12-a13*b23*c33*b21*a12*c22+a13*b23*c23*a31*c12*b22-4*a13*c23*a33*b22*b21*c12+2*a13*c23*a33*b21*b12*c22-a13*c23*b33*a22*b11*c22+2*a13*c23*b33*a22*c11*b22+2*a13*c23*b33*a22*b21*c12-a13*c23*b33*a21*b12*c22+2*a13*c23*b33*a21*c12*b22-a13*c23*b33*b22*c21*a12-a13*c23*c33*b22*b11*a22+2*a13*c23*c33*b22*b21*a12-a13*c23*c33*b21*b12*a22+2*b13*c13*a23*c22*b22*a31-b13*c13*a23*c22*a22*b31+2*b13*c13*a23*a32*c22*b21+2*b13*c13*a23*a32*c21*b22-b13*c13*a23*b32*c21*a22-b13*c13*a23*c32*b21*a22-b13*c13*a23*c32*b22*a21-b13*c13*b23*c22*a22*a31-b13*c13*b23*a32*c22*a21-b13*c13*b23*a32*c21*a22+2*b13*c13*b23*a21*a22*c32+b13*a23*c23*a31*b12*c22-2*b13*a23*c23*a31*c12*b22-2*a13*b23*c23*b31*c12*a22+a13*b23*c23*c31*a12*b22-2*a13*b23*c23*c31*b12*a22+a13*b23*c23*b32*a11*c22-2*a13*b23*c23*b32*c11*a22+a13*b23*c23*c32*a11*b22-a13*b13*c23*b32*c22*a21-a13*b13*c23*b32*c21*a22-a13*b13*c23*a32*c21*b22-a13*b13*c23*c22*b22*a31-a13*b13*b23*c32*c22*a21-a13*b13*b23*c32*c21*a22-a13*b13*b23*c22*a22*c31-a13*b13*a23*c32*c21*b22+2*a13*b13*a23*c21*c22*b32-a13*b13*a23*c22*b22*c31-a13*b13*c23*c22*a22*b31+2*a13*b13*c23*c32*b22*a21-a13*c13*a23*c22*b22*b31-a13*c13*a23*b32*c22*b21-a13*c13*a23*b32*c21*b22+2*a13*c13*a23*b21*b22*c32-a13*c13*b23*c22*b22*a31+2*a13*c13*b23*c22*a22*b31-a13*c13*b23*b22*a22*c31-a13*c13*b23*a32*c21*b22+2*a13*c13*b23*b32*c22*a21+2*a13*c13*b23*b32*c21*a22-a13*c13*b23*c32*b22*a21-a13*c13*c23*b22*a22*b31+2*a13*c13*c23*b21*b22*a32-a13*a23*b33*c22*c11*b22+a13*a23*c23*c32*b22*b11+a13*a23*c23*b32*c11*b22-2*a13*a23*c23*b32*b11*c22+a13*a23*c23*b22*b12*c31+a13*a23*c23*b31*c12*b22-2*a13*a23*c23*b31*b12*c22+2*b13*a23*b33*c22*a21*c12-b13*a23*c33*a22*b11*c22-b13*a23*c33*a22*c11*b22-b13*a23*c33*a22*b21*c12-b13*a23*c33*a22*c21*b12-b13*a23*c33*a21*b12*c22+2*b13*a23*c33*b21*a12*c22+b13*a23*b23*c22*c12*a31+b13*a23*b23*c31*a12*c22-2*b13*a23*b23*c31*c12*a22+b13*a23*b23*a32*c22*c11+a23*b23*c33*b12*c11*a22+a23*b23*c33*b11*c12*a22+a23*c23*a33*b12*c11*b22+a23*c23*a33*b11*c12*b22+a23*c23*b33*a12*b11*c22+a23*c23*b33*a11*b12*c22-2*a23*c23*b33*a11*c12*b22+a23*c23*b33*b12*c11*a22+a23*c23*c33*b12*a11*b22-2*a23*c23*c33*b12*b11*a22+a23*c23*c33*b11*a12*b22-b13*b23*c33*a21*a12*c22-b13*c23*a33*a22*b11*c22+2*b13*c23*a33*a22*b21*c12-b13*c23*a33*a22*c21*b12-b13*c23*a33*b22*c21*a12-b13*c23*a33*b21*a12*c22-4*b13*c23*b33*a22*a21*c12+2*b13*c23*b33*a22*c21*a12-b13*c23*c33*a22*a11*b22+2*b13*c23*c33*a22*a21*b12-b13*c23*c33*a22*b21*a12-b13*c23*c33*a21*a12*b22-2*c13*a23*b23*b31*a12*c22+c13*a23*b23*c31*a12*b22+c13*a23*b23*c31*b12*a22-2*c13*a23*b23*a32*b11*c22+c13*a23*b23*a32*c11*b22-2*c13*a23*b23*b32*a11*c22+c13*a23*b23*b32*c11*a22+c13*a23*b23*c32*b11*a22+c13*a23*b23*c32*a11*b22+c13*a23*c23*b31*a12*b22+c13*a23*c23*a32*b22*b11-2*c13*a23*c23*b32*b11*a22+c13*a23*c23*b32*a11*b22-c13*a23*a33*b22*c21*b12-c13*a23*b33*a22*c11*b22-c13*a23*b33*a22*b21*c12-c13*a23*b33*a22*c21*b12-c13*a23*b33*a21*c12*b22+2*c13*a23*b33*b22*a11*c22+2*c13*a23*c33*b22*b11*a22-4*c13*a23*c33*b22*b21*a12+2*c13*a23*c33*b21*b12*a22-2*c13*b23*c23*a31*a12*b22+c13*b23*c23*a31*b12*a22+c13*b23*c23*a22*a12*b31-2*c13*b23*c23*a32*a11*b22+2*c13*b23*a33*a22*b11*c22-c13*b23*a33*a22*c11*b22+2*c13*b23*a33*a22*c21*b12+2*c13*b23*a33*a21*b12*c22-c13*b23*a33*b22*a11*c22-c13*b23*a33*b22*c21*a12-c13*b23*a33*b21*a12*c22-c13*b23*b33*a22*a11*c22+2*c13*b23*c33*a22*a11*b22-4*c13*b23*c33*a22*a21*b12+2*c13*b23*c33*a22*b21*a12+2*c13*b23*c33*a21*a12*b22-c13*c23*a33*b22*b11*a22+2*c13*c23*a33*b22*b21*a12-c13*c23*a33*b21*b12*a22+2*c13*c23*b33*a22*a21*b12-c13*c23*b33*a21*a12*b22+a23*b13*c23*a32*c21*b12+a23*b13*c23*b32*a21*c12+a23*b13*c23*b32*c21*a12-2*a23*b13*c23*c32*b21*a12-2*a23*c13*b23*a32*c21*b12+a23*c13*b23*c32*a21*b12+a23*c13*b23*c32*b21*a12+a23*c13*c23*b21*b12*a32+a23*b23*a33*c12*b11*c22+a23*b23*a33*c11*b12*c22+a23*b23*b33*c12*a11*c22+a23*b23*b33*c11*a12*c22-2*a23*b23*c33*a12*b11*c22+a23*b23*c33*a12*c11*b22-2*a23*b23*c33*a11*b12*c22+b13*a23*c23*b31*a12*c22+b13*a23*c23*b31*c12*a22+b13*a23*c23*b32*a11*c22+b13*a23*c23*b32*c11*a22+b13*a23*c23*c32*b11*a22-2*b13*a23*c23*c32*a11*b22+b13*b23*c23*a22*a12*c31+b13*b23*c23*c32*a22*a11-b13*b23*a33*c22*a21*c12+2*b13*b23*a33*c22*c21*a12+a23*a13*c23*b21*b12*c32+a23*a13*b23*c21*c12*b32-2*a23*a13*b23*c32*b21*c12+a23*a13*b23*c32*c21*b12+a23*a13*c23*b32*b21*c12-2*a23*a13*c23*b32*c21*b12+a23*b23*a33*c12*c21*b12+a23*b23*b33*c12*c21*a12+a23*b23*c33*a12*b21*c12-2*a23*b23*c33*a12*c21*b12+a23*b23*c33*b12*a21*c12+a23*c23*a33*b12*b21*c12+a23*c23*b33*a12*c21*b12+a23*c23*c33*b12*b21*a12-2*b23*c13*c23*a32*b21*a12+b23*a13*c23*a32*b21*c12+b23*a13*c23*a32*c21*b12+b23*a13*c23*b32*c21*a12-2*b23*b13*c23*a32*c21*a12+b23*b13*c23*a32*a21*c12+b23*b13*c23*a21*a12*c32+b23*c23*a33*a12*b11*c22+b23*c23*a33*a11*c12*b22-2*b23*c23*a33*b12*c11*a22-2*b23*c23*a33*b11*c12*a22-2*b23*c23*b33*a12*a11*c22+b23*c23*b33*a12*c11*a22+b23*c23*c33*a12*b11*a22+b23*c23*c33*a11*b12*a22+b23*c23*a33*a12*b21*c12+b23*c23*a33*a12*c21*b12-2*b23*c23*a33*b12*a21*c12+b23*c23*b33*a12*a21*c12+b23*c23*c33*a12*a21*b12,-c23*b33*a31*c31*a11*b22-b23*a33*a31*b31*c22*c11+b33*c33*b31*a22*a11*c21+2*c23*b33*a31*b31*a21*c12+2*a23*c33*b31*c31*b11*a22-b33*c33*b31*a21^2*c12-2*b33*c33*b31*a21*a11*c22+c23*a33*b31*c32*a11*b21+b23^2*c31*a11*a31*c32-b23*b33*a31*c31*c11*a22+a13*a33*c31*c21*b21*b32-a13*c33*b31*c31*b22*a21+2*a23*b33*b31*c31*c21*a12-a23*b33*a31*b31*c22*c11-2*a33*c33*b31*a21*c11*b22+a23^2*c31*b11*b31*c32-a13*c23*a31*b31*c21*b32-b23*c23*a31*b31*a11*c32+a23*c33*b31*a32*c11*b21-b13*a23*b31*c21*c31*a32-c13*b33*a31*b31*c21*a22-2*a33*b33*c31*a21*b21*c12+2*b13*b23*a31*c21*c31*a32-a23*c23*b32*b31*a11*c31-2*a23*c33*b31*c32*b11*a21-2*b23*a33*c31^2*a11*b22+2*c23*b33*a31*c31*b11*a22+b23*c33*a31^2*b11*c22-2*b23*c33*a31^2*c11*b22+b23^2*a31*c11*c31*a32-2*a13*c33*b31^2*c21*a22-2*a23*b33*c31*b32*c11*a21-2*c13*b33*a31*c21*a21*b32-b13*a23*a31*c21*c31*b32-c13*b23*a31*c31*b21*a32-2*a23*c33*c31*b21*b11*a32+a23*a33*b31^2*c22*c11+c23*c33*a31*b32*b11*a21+a13*b23*c31^2*b21*a32+a33*b33*a31*c22*b11*c21+b23*a33*c31^2*b21*a12-2*c23*b33*b31*a21*a11*c32+a13*c23*b31^2*c21*a32+a23*a33*b22*b11*c31^2-c23*a33*b31*c31*b11*a22+2*b13*c33*a31*c31*b22*a21+b23*c33*a31^2*b21*c12-2*b23*c33*a31^2*c21*b12-2*a23*b33*b31*c21*c11*a32-2*a23*b33*c31^2*b21*a12+4*a23*c33*a31*b21*b11*c32-2*b23*a33*c31^2*a21*b12+b23*b33*a31^2*c21*c12+a23*b33*c31^2*a21*b12+b13*a33*c31*c21*a21*b32-2*b33*c33*c31*a21*a11*b22+a33*c33*b31*a21*b21*c12-2*a23*b33*c31^2*b11*a22+4*a23*b33*a31*c21*c11*b32+a23*b33*c31^2*a11*b22-2*a23*a33*b31*c21*c11*b32+b23*b33*c31*a32*a11*c21-2*a13*b33*c31^2*b21*a22-c23*c33*a31*b31*b21*a12+a13*b23*c31^2*a21*b32-c23*b33*a31*b31*c21*a12-2*a13*a23*c31^2*b21*b32-c23*b33*b31*c31*a21*a12-2*a13*a23*b31^2*c21*c32-c23*b33*b31*c31*a22*a11+a13*a33*c21*c22*b31^2+4*b23*c33*b31*a21*a11*c32-a13*a33*b31*c21^2*b32-c13*a33*a31*b31*c21*b22+a23*b23*b32*a11*c31^2-2*b13*a33*b31*c21*a21*c32+2*b13*b23*a31*c31*a21*c32+2*a23*c33*a31*b31*c21*b12-a23*b33*b31*c31*a21*c12+2*c33^2*a31*b21*b11*a22-c33^2*b31*a22*a11*b21-b13*b33*a31*c31*c22*a21+c23*c33*a31^2*b21*b12+c23*c33*b31^2*a21*a12-a33^2*b31*c22*b11*c21-c33^2*b31*a22*b11*a21+2*c33^2*b31*a21*a11*b22-2*c13*a33*b31^2*c22*a21+c13*a33*b31^2*c21*a22+a33*c33*b31*b21*c21*a12-b13*a23*b31*c31*a21*c32+c13*a23*b31^2*a21*c32+b13*c33*a31*c21*a21*b32+b13*a23*c31^2*a21*b32+a33*b33*c31*a22*c11*b21+4*c23*a33*c31*b21*b11*a32+a13*a33*b21*b22*c31^2+b23*b33*c22*c11*a31^2+b23*b33*c31^2*a22*a11-2*a23*b33*c31*b32*a11*c21-2*c13*a33*c31*b21*a21*b32+a33*b33*c31*a21*c11*b22+a23*a33*c31^2*b21*b12-2*c23*a33*c31*b32*a11*b21-2*a23*c33*b31^2*c11*a22+a23*b23*c31^2*b11*a32-2*b23*c33*a31*c32*b11*a21+2*a13*b33*a31*c21^2*b32-2*b33*c33*a31*a22*b11*c21+b13*c23*a31^2*c21*b32-c23*c33*a31*b31*a21*b12+a13*b33*c31^2*b22*a21+a33*c33*c31*b21*a21*b12-a23*c33*a31*b22*b11*c31-b23*b33*a31*c31*c21*a12-a13*b33*b31*c21^2*a32+2*a13*c33*b31*c31*b21*a22+2*b33^2*a31*c21*c11*a22-b33^2*c31*a22*a11*c21+a33*c33*b31*a22*c11*b21+a23*c33*b31^2*a21*c12+c13*b33*a31*b21*a21*c32-a33^2*b31*c21*b21*c12-a33^2*c31*b21*c21*b12+a23*c33*c31*b32*a11*b21+a23*a33*b31*c32*c11*b21+b13*c23*a31^2*b21*c32-b13*a33*a31*c21^2*b32-b33^2*a31*c22*a11*c21-b33^2*a31*c22*c11*a21+c13*b23*a31^2*c21*b32-2*b13*c33*a31^2*c21*b22+2*b13*c33*b31*a21^2*c32+2*a23*c33*b31*c31*b21*a12+c23*a33*b31*c32*b11*a21-b13*c23*a31*b31*c21*a32-a23*c33*a31*c31*b21*b12+2*c13*b33*a31*c31*b21*a22-2*b13*b23*a31^2*c21*c32-2*b13*b23*c31^2*a21*a32-c33^2*a31*b21*a21*b12-c33^2*b31*a21*b21*a12-2*a33*b33*a31*c21*c11*b22-2*a33*c33*c31*b21*b11*a22+2*c23*a33*a31*b31*b21*c12+a23*c23*c32*a11*b31^2+2*b23*a33*a31*c31*c11*b22-2*b23*a33*b31*c32*c11*a21+c23*b33*b31*a32*c11*a21+a13*c23*b31^2*a21*c32+2*b33^2*c31*a21*a11*c22-b33^2*a31*c21*a21*c12+2*c13*a33*a31*b31*c22*b21+b23*a33*c31^2*b11*a22+c13*c33*a31*b21*a21*b32+b23*c23*a31^2*c11*b32+b23*c23*c32*b11*a31^2-a13*c33*c31*b21^2*a32+b13*a23*c31^2*b21*a32+c13*b23*a31^2*b21*c32-2*c13*c23*a31^2*b21*b32+c23*b33*a31*a32*c11*b21+a23*c33*b31^2*a11*c22+a33*c33*c31*b22*b11*a21-a13*c33*a31*b31*c22*b21-2*a33*c33*b31*b22*a11*c21+2*c13*a33*c31*b21^2*a32-2*c13*b33*a31^2*c22*b21-b13*c33*a31*c31*b21*a22-2*c23*a33*a31*b21*b11*c32-2*a23*c33*b31^2*c21*a12+b33*c33*a31*b21*a11*c22+c13*a23*b31^2*c21*a32+2*a23*c23*a31*b11*b32*c31+a23*a33*b31^2*c21*c12+a23*c23*b31^2*c11*a32-b23*c33*b31*c31*a22*a11-a13*a33*c31*b21^2*c32+b13*a33*c31^2*b21*a22-2*b13*a33*c31^2*b22*a21+2*a13*b23*a31*b31*c21*c32-b13*b33*c31*a21^2*c32+b13*c33*a31^2*c22*b21+b13*b33*c21*c22*a31^2+b13*b33*a21*a22*c31^2-a13*b23*b31*c21*c31*a32-c13*c33*b31*a21^2*b32-c33^2*a31*b22*a11*b21+b33*c33*c31*a21*b21*a12-2*a13*b33*a31*c21*b21*c32+a13*b33*c31*c21*b21*a32+c13*c33*b31*b21*a21*a32+2*a13*c33*a31*b21^2*c32+a13*c33*b31^2*c22*a21-a23^2*c11*c32*b31^2-a23^2*b11*b32*c31^2-b23^2*c11*c32*a31^2-b23^2*a11*a32*c31^2-c23^2*b11*b32*a31^2-c23^2*a11*a32*b31^2+a33^2*b31*c21^2*b12+a33^2*c31*b21^2*c12+b33^2*a31*c21^2*a12+b33^2*c31*a21^2*c12+c33^2*a31*b21^2*a12+c33^2*b31*a21^2*b12+b23*b33*c31^2*a21*a12-2*c23*a33*b31^2*a21*c12+c23*a33*b31^2*c21*a12+c23*a33*b31^2*c11*a22-2*c23*a33*b31^2*a11*c22-2*c23*b33*a31^2*b21*c12+c23*b33*a31^2*c21*b12-2*c23*b33*a31^2*b11*c22+c23*b33*a31^2*c11*b22+c23*c33*b22*b11*a31^2+c23*c33*b31^2*a22*a11+c23^2*a31*b11*b31*a32+c23^2*b31*a11*a31*b32-a33^2*b31*c22*c11*b21+2*a33^2*b31*c21*c11*b22-a33^2*c31*b22*b11*c21-a33^2*c31*b22*c11*b21+2*a33^2*c31*b21*b11*c22-a33*b33*a31*c21^2*b12-a33*b33*b31*c21^2*a12-a33*c33*a31*b21^2*c12-a33*c33*c31*b21^2*a12-b33^2*c31*a22*c11*a21-b33^2*c31*a21*c21*a12-b33*c33*c31*a21^2*b12+a23^2*b31*c11*c31*b32+b13*c33*c31*b21*a21*a32-c13*a23*a31*b21*b31*c32-c13*a23*b31*c31*b21*a32-c13*a23*b31*c31*a21*b32-c13*b23*a31*b31*c21*a32-c13*b23*a31*c31*a21*b32-c13*b23*a31*b31*a21*c32+2*c13*b23*b31*c31*a21*a32+2*c13*a23*a31*c31*b21*b32-c13*a23*a31*b31*c21*b32-a13*b33*a31*c21*c22*b31+2*a13*a23*b31*c21*c31*b32+2*a13*a23*b31*c31*b21*c32-a13*b23*a31*c21*c31*b32-a13*b23*a31*c31*b21*c32-a13*b23*b31*c31*a21*c32+2*a13*c23*a31*c31*b21*b32-a13*c23*a31*b21*b31*c32-a13*c23*b31*c31*b21*a32-a13*c23*b31*c31*a21*b32-a13*a33*b31*c31*c22*b21-a13*a33*b31*c31*c21*b22+a13*a33*b31*c21*b21*c32+2*a13*b33*a31*c31*c22*b21-a13*b33*a31*c31*c21*b22-a13*b33*b31*c31*c22*a21+2*a13*b33*b31*c31*c21*a22+a13*b33*b31*c21*a21*c32-2*a13*b33*c31*c21*a21*b32+a13*b33*c31*b21*a21*c32+2*a13*c33*a31*b31*c21*b22-a13*c33*a31*b21*b22*c31-2*a13*c33*a31*c21*b21*b32+a13*c33*b31*c21*b21*a32+a13*c33*b31*c21*a21*b32-2*a13*c33*b31*b21*a21*c32+a13*c33*c31*b21*a21*b32-b13*a33*a31*c21*c22*b31+2*b13*a23*a31*b31*c21*c32-b13*a23*a31*c31*b21*c32-b13*c23*a31*c31*b21*a32-b13*c23*a31*c31*a21*b32-b13*c23*a31*b31*a21*c32+2*b13*c23*b31*c31*a21*a32-b13*a33*a31*c31*c22*b21+2*b13*a33*a31*c31*c21*b22+b13*a33*a31*c21*b21*c32+2*b13*a33*b31*c31*c22*a21-b13*a33*b31*c31*c21*a22-2*b13*a33*c31*c21*b21*a32+b13*a33*c31*b21*a21*c32-b13*b33*a31*c31*c21*a22+b13*b33*c31*c21*a21*a32+b13*b33*a31*c21*a21*c32-b13*c33*a31*b31*c22*a21+2*b13*c33*a31*b31*c21*a22+b13*c33*a31*c21*b21*a32-2*b13*c33*a31*b21*a21*c32-b13*c33*b31*a21*a22*c31-2*b13*c33*b31*c21*a21*a32-2*a33*c33*b31*a21*c21*b12+a33*c33*b31*b21*a11*c22+a33*c33*c31*b22*a11*b21+a33*c33*a31*b22*b11*c21-a23*b33*a31*c31*c11*b22+2*a23*b33*a31*c31*b11*c22+2*a23*b33*b31*c31*c11*a22-a23*b33*b31*c31*a11*c22-2*a23*b33*a31*c32*b11*c21+a23*b33*b31*c32*c11*a21+a23*b33*b31*c32*a11*c21+a23*b33*c31*c32*a11*b21+a23*b33*c31*c32*b11*a21+a23*b33*c31*a32*b11*c21+a23*b33*c31*a32*c11*b21-a23*b33*a31*b31*c21*c12+2*c13*c23*a31*b21*b31*a32+2*c13*c23*a31*b31*a21*b32-c13*a33*a31*b21*b22*c31+c13*a33*a31*c21*b21*b32+2*c13*a33*b31*c31*b22*a21-c13*a33*b31*c31*b21*a22-2*c13*a33*b31*c21*b21*a32+c13*a33*b31*c21*a21*b32+c13*a33*b31*b21*a21*c32+2*c13*b33*a31*b31*c22*a21-c13*b33*a31*c31*b22*a21+c13*b33*a31*c21*b21*a32-c13*b33*b31*a21*a22*c31+c13*b33*b31*c21*a21*a32-2*c13*b33*c31*b21*a21*a32-c13*c33*a31*b31*b21*a22-c13*c33*a31*b31*b22*a21-2*a23*a33*c31*b21*b11*c32-2*a23*b33*a31*c32*c11*b21+2*a23*b23*a31*c11*c32*b31-a23*b23*a31*c11*c31*b32-a23*b23*c31*a31*b11*c32-a23*b23*c31*b31*c11*a32-a23*b23*c32*b31*a11*c31-a23*c23*a31*b11*b31*c32-a23*c23*b31*a31*c11*b32-a23*c23*b31*c31*b11*a32+a23*a33*c31*b32*c11*b21+a23*a33*c31*b32*b11*c21-a23*a33*b31*c31*c11*b22-a23*a33*b31*c31*b11*c22-a23*a33*b31*c31*b21*c12-a23*a33*b31*c31*c21*b12+a23*a33*b31*c32*b11*c21-2*b33*c33*a31*a22*c11*b21+b33*c33*a31*a21*b11*c22+b33*c33*a31*a21*c11*b22+b33*c33*a31*a21*b21*c12+b33*c33*a31*a21*c21*b12+b33*c33*a31*b22*a11*c21-2*b33*c33*a31*b21*c21*a12+b33*c33*b31*a22*c11*a21+b33*c33*b31*a21*c21*a12+b33*c33*c31*a22*a11*b21+b33*c33*c31*a22*b11*a21+2*a23*b33*a31*c31*b21*c12-a23*b33*a31*c31*c21*b12+a23*c33*c31*b32*b11*a21-a23*c33*a31*b31*b11*c22+2*a23*c33*a31*b31*c11*b22-2*a23*c33*a31*b32*b11*c21-2*a23*c33*a31*b32*c11*b21-a23*c33*b31*c31*a11*b22+a23*c33*b31*a32*b11*c21+a23*c33*b31*b32*a11*c21+a23*c33*b31*b32*c11*a21-2*a23*c33*b31*c32*a11*b21-a23*c33*a31*b31*b21*c12-a23*c33*b31*c31*a21*b12-b23*c23*a31*b31*c11*a32-b23*c23*a31*c31*a11*b32+2*b23*c23*b31*a11*a32*c31-b23*c23*a32*a31*b11*c31-2*b23*a33*a31*c21*c11*b32-b23*a33*a31*c31*b11*c22-b23*a33*b31*c31*c11*a22+2*b23*a33*b31*c31*a11*c22+b23*a33*a31*c32*b11*c21-2*b23*a33*b31*c32*a11*c21+4*b23*a33*b31*c21*c11*a32+b23*a33*c31*b32*a11*c21+b23*a33*c31*b32*c11*a21+b23*a33*c31*c32*a11*b21+b23*a33*c31*c32*b11*a21-2*b23*a33*c31*a32*b11*c21-2*b23*a33*c31*a32*c11*b21-b23*a33*a31*b31*c21*c12-b23*a33*a31*c31*b21*c12+2*b23*a33*a31*c31*c21*b12-b23*a33*b31*c31*c21*a12+2*b23*a33*b31*c31*a21*c12-2*b23*b33*c31*a21*a11*c32+b23*b33*c31*a32*c11*a21+b23*b33*a31*c32*a11*c21+b23*b33*a31*c32*c11*a21-2*b23*b33*a31*c21*c11*a32-b23*b33*a31*c31*a11*c22-b23*b33*a31*c31*a21*c12+2*b23*c33*a31*c31*a11*b22-b23*c33*a31*b31*a11*c22-b23*c33*a31*b31*a21*c12+2*b23*c33*a31*b31*c21*a12+2*b23*c33*a31*c31*a21*b12-b23*c33*a31*c31*b21*a12-b23*c33*b31*c31*a21*a12+b23*c33*c31*a32*b11*a21+b23*c33*c31*a32*a11*b21-2*b23*c33*c31*a21*a11*b32-b23*c33*a31*c31*b11*a22+b23*c33*a31*a32*b11*c21+b23*c33*a31*a32*c11*b21+b23*c33*a31*b32*a11*c21+b23*c33*a31*b32*c11*a21-2*b23*c33*a31*c32*a11*b21-2*b23*c33*b31*a32*a11*c21-2*b23*c33*b31*a32*c11*a21+b23*a33*a31*c32*c11*b21+2*b23*c33*a31*b31*c11*a22+c23*b33*b31*a32*a11*c21+c23*c33*b31*a32*a11*b21+c23*c33*b31*a32*b11*a21-2*c23*c33*b31*a21*a11*b32-c23*c33*a31*b31*a11*b22-c23*c33*a31*b31*b11*a22-2*c23*c33*a31*b21*b11*a32+c23*c33*a31*b32*a11*b21+c23*b33*a31*c32*a11*b21+c23*b33*a31*c32*b11*a21-c23*b33*a31*c31*a21*b12+2*c23*b33*a31*c31*b21*a12-2*c23*b33*c31*a32*b11*a21-2*c23*b33*c31*a32*a11*b21+4*c23*b33*c31*a21*a11*b32+c23*b33*a31*a32*b11*c21-2*c23*b33*a31*b32*a11*c21-2*c23*b33*a31*b32*c11*a21-2*c23*a33*c31*b32*b11*a21+2*c23*a33*a31*b31*b11*c22-c23*a33*a31*b31*c11*b22-c23*a33*a31*b22*b11*c31+c23*a33*a31*b32*b11*c21+c23*a33*a31*b32*c11*b21+2*c23*a33*b31*c31*a11*b22-2*c23*a33*b31*a32*c11*b21-2*c23*a33*b31*a32*b11*c21+c23*a33*b31*b32*a11*c21+c23*a33*b31*b32*c11*a21-c23*a33*a31*b31*c21*b12-c23*a33*a31*c31*b21*b12+2*c23*a33*b31*c31*a21*b12-c23*a33*b31*c31*b21*a12+2*c23*b33*a31*b31*a11*c22-c23*b33*a31*b31*c11*a22+a33*b33*a31*c22*c11*b21+a33*b33*a31*c21*b21*c12+a33*b33*b31*c22*a11*c21+a33*b33*b31*c22*c11*a21-2*a33*b33*b31*c21*c11*a22+a33*b33*b31*c21*a21*c12+a33*b33*c31*a22*b11*c21-2*a33*b33*c31*a21*b11*c22+a33*b33*c31*a21*c21*b12+a33*b33*c31*b22*a11*c21-2*a33*b33*c31*b21*a11*c22+a33*b33*c31*b21*c21*a12+a33*c33*a31*b22*c11*b21-2*a33*c33*a31*b21*b11*c22+a33*c33*a31*b21*c21*b12+a33*c33*b31*a22*b11*c21+a33*c33*b31*a21*b11*c22+2*b13*a33*b31*c21^2*a32-b13*b33*a31*c21^2*a32-b13*c33*c31*a21^2*b32-2*c13*c23*b31^2*a21*a32-c13*a33*a31*b21^2*c32+c13*b33*a31^2*c21*b22-c13*b33*b31*a21^2*c32+2*c13*b33*c31*a21^2*b32+c13*c33*b21*b22*a31^2+c13*c33*a21*a22*b31^2-c13*c33*a31*b21^2*a32-c33^2*a31*b22*b11*a21,c33*a31*c22*b12^2*a11+4*a13*c31*b32*a11*c12*b22-2*a13*b32*c32*a11*b21*c12+c13*a32*b32*a11*c21*b12-a13*b31*c32*a12*c21*b12+c23*a31*a32*b12^2*c11-b33*c32*c12*a12*b11*a21-2*c13*b32*c32*a12*b11*a21-2*c13*b31*b32*a12*c11*a22-c33*b31*b22*a11*a12*c12+2*a33*b32*c12*b12*c11*a21+2*c33*a32*c12*b12*a11*b21+c23*a32*b32*c11*a11*b12+c23*b31*b32*a12^2*c11+2*b33*c31*a22*c12*b12*a11-2*b23*b31*c32*a12^2*c11-b13*a31*a32*c12*c21*b12+b23*a32*c32*c11*b11*a12+a23*c31*c32*b12^2*a11-b23*c31*b32*a11*a12*c12+2*c33*b32*c12*a12*b11*a21+a13*b31^2*c12*a12*c22+a13*b32*c32*a12*b11*c21-c13*a31*b31*c12*a12*b22-c13*b31*a32*b12*a21*c12+a33*a32*c21*b12^2*c11+c13*b31^2*c12*a12*a22-a13*c32^2*b11*b21*a12-b33*b32*a12*c11^2*a22-2*a13*c31*a32*c21*b12^2-b13*a31*c32*a12*c21*b12+b23*a31*b32*c12^2*a11-a13*a31*b31*c12*b12*c22+a13*b31*b32*c11*a12*c22+c23*b31*c32*a12^2*b11+c23*a32*b32*c11*b11*a12-c23*b31*a32*b12*a12*c11-2*a33*c32*b12*a11*b11*c22+2*a33*b32*a12*c12*b11*c21+a33*c32*b12*b11*c11*a22+b13*a32*c32*a11*c21*b12+2*a33*a31*b22*c11*c12*b12-2*b13*a31*a32*c12*b11*c22-2*c33*c31*b22*a12^2*b11+c33*a32*b12^2*c11*a21-b13*b31*c32*a12*a21*c12-2*c23*c31*a32*b12^2*a11+c33*b31*b22*a12^2*c11-2*a13*b31*a32*c11*b12*c22+2*c33*c31*b22*a11*a12*b12-b13*a31*c32*a12*b21*c12+b13*a31*a32*c12*c11*b22-a13*a31*c32*b12*b21*c12-c33*a31*c22*b11*b12*a12+c13*a31*a32*c21*b12^2-2*b13*c31*c32*a12*b11*a22+c33*b32*b12*a11*c11*a22+a13*a31*c31*b12^2*c22-2*a13*c31*b32*b11*c12*a22+a13*a31*b32*c11*b12*c22-2*a33*c32*c11*b11*a12*b22-b13*c31*c32*a12*a21*b12-2*b33*c32*a12*a11*b11*c22+2*c33*c31*a22*b11*b12*a12+a13*a31*b31*c12^2*b22-2*a23*b32*c32*c11*b11*a12+b13*a32*c32*b12*c11*a21+c13*a31*c31*b12^2*a22+c13*c31*b32*b21*a12^2-2*c13*a31*b32*a11*c12*b22-2*a33*c32*b12^2*c11*a21-2*b33*c32*c11*b21*a12^2+2*b33*a31*c22*b12*a12*c11-2*b13*c31*b32*a11*c12*a22+a33*b31*a22*c12^2*b11-2*a33*b32*b11*a21*c12^2+a33*c32*c12*b11*a11*b22+2*a33*c32*c12*b12*b11*a21-c13*a31*b32*a12*b21*c12-2*a13*b31*a32*b21*c12^2+2*a23*b31*c32*b12*a12*c11+c13*a31^2*c12*b12*b22-b23*b32*c32*a11^2*c12+2*b33*a32*b12*c12*a11*c21-c33*b31*c22*a11*a12*b12-c33*c32*a21*b11*b12*a12-2*b33*b31*a22*c12^2*a11-2*b33*b31*c22*a12^2*c11-c33*a32*c11*b12*b21*a12-c33*b31*a22*b12*a12*c11+a13*a31*b32*b21*c12^2+c33*a32*c11*b11*a12*b22+a13*a32*b32*c12*c11*b21+b13*b31*a32*a21*c12^2+b13*b31*c31*a12^2*c22-a33*c32*b12*a12*b11*c21-2*b13*a31*c32*b11*c12*a22+2*a33*c32*c11*b12*b21*a12+c13*b32*c32*a11*a21*b12-2*b33*a32*a11*b21*c12^2+2*b33*a32*b12*c11^2*a22+a13*c31*a32*b12*b11*c22+a33*b32*c12*b11*c11*a22-c33*b32*c12*a12*a11*b21+a13*b31*b32*a21*c12^2-2*b13*a32*c32*b11*a21*c12+a33*b32*a11*b21*c12^2-a33*b32*b12*c11^2*a22-b23*a32*b32*c11^2*a12+2*c23*c31*b32*a11*a12*b12+b33*a31*b22*c12^2*a11+b33*a31*a22*c12^2*b11-c23*a31*a32*b11*b12*c12+c13*c31*a32*b12*a11*b22+2*b33*c32*b12*a11^2*c22-b33*c32*c12*a11^2*b22-b33*c32*c12*a11*a21*b12+4*c13*a31*b32*a12*c11*b22+a13*a31*c32*c21*b12^2-a33*b31*b22*c11*c12*a12-2*b13*b31*c32*a12*a11*c22+b13*b31*a32*c11*a12*c22-2*a33*a31*b22*c12^2*b11-2*a33*a31*c22*b12^2*c11+2*c33*a32*b12*a12*b11*c21-a33*c32*c12*b11*b21*a12+a13*c31^2*b12*a12*b22+c33*b31*c22*a12^2*b11+c33*a31*a22*b12^2*c11+4*a13*b31*c32*a11*b12*c22+b13*b32*c32*a12*a11*c21-a33*a32*b21*c11*c12*b12+c33*c32*b11*a11*b12*a22+2*b23*c31*a32*c12*b12*a11+a13*c31*c32*b12*b11*a22-c33*a32*c12*b12*b11*a21+a23*b32*c32*c11*a11*b12-b13*a31*b31*c12*a12*c22+2*b13*a31*b32*c12*c21*a12+b13*a31*a32*c11*b12*c22-a33*c31*a22*b11*b12*c12-a13*c31*c32*b12*b21*a12-2*a13*c31*c32*b12*a11*b22+c23*a31*c32*b12^2*a11-c23*a32*c32*b11^2*a12-c23*a32^2*c11*b11*b12-b33*a31*c22*c12*a12*b11+2*c23*a31*b32*c12*a12*b11-2*c33*b32*a12^2*b11*c21+c33*b32*c11*b21*a12^2-2*c13*a31*a32*b12*c11*b22-a33*c31*c22*b11*b12*a12-2*a13*c31*b32*a12*c11*b22-2*c33*b32*c12*a11*b11*a22-c33*a31*a22*b11*b12*c12-c13*b32^2*a12*a11*c21-b33*a31*c22*c12*b12*a11+a23*a32*c32*c11*b11*b12+c33*c32*b21*a12^2*b11-c33*c32*a12*b11^2*a22-2*b23*a32*c32*c11*a11*b12+a33*c31*a22*b12^2*c11+a33*c31*c22*b12^2*a11+b13*a31*c32*a11*c12*b22+2*b33*a32*c12*a12*c11*b21-c13*b31*c31*b12*a12*a22-c23*b32*c32*a11^2*b12-c23*b32^2*c11*a11*a12-c13*c31*b32*a12*a21*b12+c13*c31*b32*a12*b11*a22+c33*a32*c11*b12*a11*b22-2*b33*a32*b12*c11*a11*c22-a33*a32*c21*b11*b12*c12-c23*a31*b32*b12*a12*c11-b13*b31*a32*c12*c21*a12+b13*c31*c32*b21*a12^2+b13*c31^2*b12*a12*a22+b13*b31*c32*c21*a12^2-2*c13*a32*b32*b12*c11*a21-b33*c32*b12*a12*a11*c21+2*a33*a31*c22*b11*b12*c12-2*c23*a32*b32*b11*a11*c12-b13*c31^2*a12^2*b22-b13*a31^2*c12^2*b22-a13*c31^2*b12^2*a22-a13*b31^2*c12^2*a22+a23*c32^2*b11^2*a12+a23*b32^2*c11^2*a12-c13*b31^2*a12^2*c22-c13*a31^2*b12^2*c22+c23*a32^2*b11^2*c12+c23*b32^2*a11^2*c12+b23*c32^2*a11^2*b12+b23*a32^2*c11^2*b12+b33*c32*c11*a12*b11*a22+b33*c32*c11*a12*a11*b22+b33*b32*c11*a11*c12*a22-b33*b32*a21*c11*c12*a12-b33*b32*c21*a11*a12*c12-2*c13*a31*b32*a12*b11*c22+c13*a31*a32*b11*c12*b22+2*c33*b31*a22*c12*b12*a11-c33*b31*a22*c12*a12*b11-c33*b32*b12*a12*c11*a21+2*c33*a31*b22*c12*a12*b11-c33*a31*b22*c12*b12*a11-c33*a31*b22*b12*a12*c11+2*c33*b32*b12*a12*a11*c21-c33*b32*c12*a11*a21*b12-c33*c32*b21*a11*a12*b12-2*b33*a32*c12*b11*c11*a22+b33*a32*c12*a11*c11*b22-b33*a32*c12*b12*c11*a21+2*b33*b31*c22*a11*a12*c12+2*b33*b31*a22*c11*c12*a12+c33*c32*a11*b11*a12*b22+a13*c31*c32*a21*b12^2-a13*b32^2*c11*c21*a12-a13*b32^2*c12*c11*a21+2*a13*b32^2*c12*a11*c21-a13*c32^2*b12*b11*a21+2*a13*c32^2*b12*a11*b21-c13*a32^2*b12*b11*c21+2*c13*b32^2*a12*c11*a21-c13*a32^2*b11*b21*c12+2*c13*a32^2*b12*c11*b21-b13*c32^2*a11*a21*b12+2*b13*c32^2*a12*b11*a21-b13*c32^2*a12*a11*b21+2*b13*a32^2*c12*b11*c21-b13*a32^2*c11*c21*b12-b13*a32^2*c12*c11*b21-2*b13*c31*b32*c21*a12^2+b13*a31*a32*b21*c12^2+b13*a31*b31*c12^2*a22+b13*a31^2*c12*b12*c22-2*b13*a31*b32*a21*c12^2-2*c13*b31*c32*b21*a12^2+c13*b31*c31*a12^2*b22-2*c13*a31*c32*a21*b12^2+c13*b31*b32*c21*a12^2+c13*c31*a32*a21*b12^2-c13*b32^2*a11*a21*c12+a23*c31*a32*b12^2*c11+a23*b31*b32*c12^2*a11-a23*b32^2*c11*a11*c12-a23*a32*c32*b11^2*c12-a23*a32*b32*c11^2*b12-a23*c32^2*b11*a11*b12-2*a23*a31*b32*c12^2*b11+a23*b31*a32*c12^2*b11-2*a23*a31*c32*b12^2*c11+b23*c31*c32*a12^2*b11-b23*a32^2*c11*b11*c12+b23*c31*b32*a12^2*c11-2*b23*b31*a32*c12^2*a11-b23*c32^2*b11*a11*a12+b23*a31*a32*c12^2*b11+a33*c32*a11*c21*b12^2-a33*c32*c12*b11^2*a22+2*a33*c32*a12*b11^2*c22-2*c23*c31*b32*a12^2*b11+2*a33*b32*a12*c11^2*b22+b33*c31*c22*a12^2*b11+b33*c31*b22*a12^2*c11-b33*a32*a12*c11^2*b22+b33*a32*b11*a21*c12^2+a33*a32*b21*c12^2*b11-a33*a32*c22*b11^2*c12-a33*a32*b22*c11^2*b12+a33*b31*b22*c12^2*a11-2*c33*c31*a22*b12^2*a11-2*c33*a32*a11*c21*b12^2+2*c33*a32*c12*b11^2*a22-c33*a32*a12*b11^2*c22-c33*b32*b12*a11^2*c22+2*c33*b32*c12*a11^2*b22-c33*c32*b12*a11^2*b22+c33*c32*a21*b12^2*a11+b33*b32*a21*c12^2*a11+b33*b32*c21*a12^2*c11-b33*b32*c22*a11^2*c12+b33*c32*a12^2*b11*c21+c13*b31*b32*a12*a11*c22+c23*a32*c32*b11*a11*b12+c33*b32*c11*a12*b11*a22-2*c33*b32*c11*a12*a11*b22+c33*b32*a12*a11*b11*c22+b33*b32*c22*c11*a11*a12+c13*b31*c32*a12*b11*a22+c13*b31*c32*a12*a11*b22+c13*b31*b32*a11*c12*a22-c13*a31*a32*b12*b21*c12+2*c13*a31*c32*b12*b21*a12+c13*a31*c32*b12*b11*a22+c13*a31*c32*b12*a11*b22-2*c13*b31*c32*a11*b12*a22+2*c13*b31*c32*a12*a21*b12+c13*a31*a32*b12*b11*c22-c13*a31*c31*b12*a12*b22+c13*a31*b32*b11*c12*a22+2*c13*a31*b32*b12*a21*c12-2*c13*a31*b32*b12*c11*a22+c13*a31*b32*a11*b12*c22-c13*a31*b32*a12*c21*b12+2*b33*c32*c12*a12*a11*b21+b33*c32*c12*a11*b11*a22-2*b33*c32*b12*a11*c11*a22+2*b33*c32*b12*a12*c11*a21+2*c13*a31*b31*b12*c22*a12-2*c13*a31*c32*b11*a12*b22-c13*a31*b31*c12*b12*a22-b33*a32*b12*c11*c21*a12-b33*c31*a22*b12*a12*c11-b33*c31*a22*c12*a12*b11-b33*c31*b22*a11*a12*c12-b33*c31*c22*a11*a12*b12-b33*a31*a22*c11*c12*b12-b33*a31*b22*c11*c12*a12+b33*a32*b11*c12*a11*c22+b33*a32*a12*c11*b11*c22-b33*a32*a12*c12*b11*c21+b13*a32*c32*a11*b21*c12+b13*a32*c32*a12*c11*b21-2*b13*a32*c32*a12*b11*c21+b13*b32*c32*a11*a21*c12-2*b13*b32*c32*a12*c11*a21+a33*a32*c22*c11*b11*b12+a33*a32*b22*c11*b11*c12+2*a33*c31*b22*c12*a12*b11-a33*c31*b22*c12*b12*a11-a33*c31*b22*b12*a12*c11-a33*b31*c22*c12*a12*b11-a33*b32*c12*a12*c11*b21+a33*c32*c11*b12*a11*b22+b13*c31*c32*a11*b12*a22+b13*c31*c32*a12*a11*b22-a33*c32*c12*b12*a11*b21+b13*a32*b32*c11*c21*a12+b13*a32*b32*c12*c11*a21-2*b13*a32*b32*c12*a11*c21-b13*c31*a32*b12*a21*c12-2*b13*c31*a32*b12*c11*a22-2*b13*c31*a32*a11*c12*b22+b13*c31*a32*a11*b12*c22+b13*c31*a32*a12*c11*b22-2*b13*c31*a32*a12*b11*c22+2*b13*c31*a32*a12*c21*b12-b13*c31*a32*a12*b21*c12-2*a33*b32*a12*c11*b11*c22+a33*b32*b11*c12*a11*c22-a33*b32*b12*c12*a11*c21+a33*b32*b12*c11*a11*c22+2*b13*c31*b32*a12*a21*c12+b13*c31*b32*a12*c11*a22+b13*c31*b32*a12*a11*c22+4*b13*c31*a32*b11*c12*a22-a33*b32*b12*c11*c21*a12-2*a33*b32*c12*a11*c11*b22-a33*b31*c22*c12*b12*a11-a33*b31*a22*c11*c12*b12+c23*b32*c32*b11*a11*a12+2*a33*b31*c22*b12*a12*c11+b13*b31*c32*a12*c11*a22-c23*b31*b32*a11*a12*c12+2*c23*b31*a32*c12*b12*a11-c23*b31*a32*c12*a12*b11-c23*a31*c32*b11*b12*a12-c23*a31*b32*c12*b12*a11+b23*a32*b32*c11*a11*c12+b23*a32*c32*b11*a11*c12+b23*b32*c32*c11*a11*a12+2*c23*c31*a32*b11*b12*a12-c23*b31*c32*a11*a12*b12-a23*b31*c32*c12*b12*a11-a23*b31*c32*c12*a12*b11-a23*c31*b32*b12*a12*c11+a23*a32*b32*c11*b11*c12-a23*c31*c32*b11*b12*a12-a23*c31*b32*c12*b12*a11+2*a23*c31*b32*c12*a12*b11+a23*b32*c32*b11*a11*c12-b23*a31*b32*c11*c12*a12-b23*a31*a32*c11*c12*b12-b23*c31*c32*a11*a12*b12-b23*c31*a32*c12*a12*b11-b23*c31*a32*b12*a12*c11+2*b23*b31*c32*a11*a12*c12+2*b23*b31*a32*c11*c12*a12-b23*a31*c32*c12*b12*a11-b23*a31*c32*c12*a12*b11+2*b23*a31*c32*b12*a12*c11+b13*b31*c32*a11*c12*a22-2*b13*a31*c32*a12*c11*b22+4*b13*a31*c32*a12*b11*c22-2*b13*a31*b32*c11*a12*c22+2*b13*a31*c32*b12*a21*c12-b13*a31*c31*c12*b12*a22+2*b13*a31*c31*c12*a12*b22-b13*a31*c31*b12*c22*a12+b13*a31*c32*b12*c11*a22-2*b13*b31*a32*c12*c11*a22+b13*b31*a32*c12*a11*c22-b13*b31*c31*c12*a12*a22+b13*a31*b32*c12*c11*a22+b13*a31*b32*c12*a11*c22-2*b13*a31*c32*a11*b12*c22+2*a23*a31*b32*c11*c12*b12-a23*b31*b32*c11*c12*a12-a23*b31*a32*c11*c12*b12+2*a23*a31*c32*b11*b12*c12-a23*c31*a32*b11*b12*c12-2*a13*b32*c32*a11*c21*b12+a13*b32*c32*a12*c11*b21+a13*a31*b32*c12*b11*c22-a13*a31*c31*c12*b12*b22+a13*a31*c32*b11*c12*b22-2*c13*a32*b32*a12*c11*b21+c13*a32*b32*a12*b11*c21+c13*b32*c32*a12*a11*b21-2*a13*a31*b32*c12*c11*b22+a13*b32*c32*b11*a21*c12+a13*b32*c32*b12*c11*a21-2*c13*a32*c32*b12*a11*b21+c13*a32*b32*b11*a21*c12+c13*a32*b32*a11*b21*c12+c13*a32*c32*b11*b21*a12-2*a13*b31*c32*a12*b11*c22+a13*b31*c32*a12*c11*b22+2*a13*b31*c32*a12*b21*c12+a13*b31*c32*b11*c12*a22-a13*b31*b32*c12*c21*a12-a13*b31*c32*b12*a21*c12-a13*a31*b32*c12*c21*b12-2*c13*c31*b32*a12*a11*b22+c13*c31*a32*b11*a12*b22-c13*c31*a32*b12*b21*a12-2*c13*c31*a32*b12*b11*a22+c13*a32*c32*b12*b11*a21-2*a13*b31*c32*a11*c12*b22-2*a13*b31*c32*b12*c11*a22+2*c13*b31*a32*a12*b21*c12-2*c13*b31*a32*a12*c11*b22+c13*b31*a32*a12*b11*c22+c13*c31*b32*a11*b12*a22-a13*b31*c31*c12*a12*b22+2*a13*b31*c31*c12*b12*a22+a13*b31*a32*c12*b11*c22-a13*b31*c31*b12*c22*a12+4*c13*b31*a32*b12*c11*a22+c13*b31*a32*a11*c12*b22-2*c13*b31*a32*a11*b12*c22-c13*b31*a32*a12*c21*b12+2*a13*c31*b32*a12*c21*b12+a13*c31*b32*a12*b11*c22+2*a13*c31*a32*b12*b21*c12-2*a13*c31*a32*b11*c12*b22+a13*c31*a32*b12*c11*b22+a13*c31*c32*b11*a12*b22+a13*b31*b32*c12*c11*a22-2*a13*b31*b32*c12*a11*c22+2*a13*b31*a32*c12*c21*b12+a13*b31*a32*c12*c11*b22-2*a13*c31*b32*a11*b12*c22-a13*c31*b32*a12*b21*c12+a13*a32*b32*c11*c21*b12-2*a13*a32*b32*c12*b11*c21-2*c13*b31*a32*b11*c12*a22+a13*c31*b32*b12*c11*a22-a13*c31*b32*b12*a21*c12+a13*a32*c32*b12*b11*c21-2*a13*a32*c32*b12*c11*b21+a13*a32*c32*b11*b21*c12-2*a13*a31*c32*b12*b11*c22+a13*a31*c32*b12*c11*b22-c13*b31*b32*a12*a21*c12-2*c33*a32*b12*b11*c11*a22+c33*a32*b12*a11*b11*c22-c33*a32*c12*b11*b21*a12-2*c33*a32*c12*b11*a11*b22,a13*c31*b32*a11*b11*c22+a33*b32*c21*c11*a11*b12-b23*b31*a32*c11^2*a12-a13*c31*a32*b11*b21*c12+b33*b31*a21*c12^2*a11+a33*a31*b22*c11*b11*c12+c13*b31*b32*a11*c11*a22+b33*b31*c22*c11*a11*a12-b13*c31*b32*a11^2*c22-c13*b31*c32*a11^2*b22-b13*b32*c32*a11^2*c21-b23*b31*c32*a11^2*c12-a33*c31*c11*b12*b21*a12-2*b33*a31*c12*a11*c11*b22+a23*b31^2*c11*c12*a12+b13*a32*c32*c11*b11*a21+2*c33*b31*b12*a11^2*c22+2*c13*b31*c31*a11*b12*a22-a13*b31*b32*c11^2*a22-2*c33*b31*a12*a11*b11*c22-b33*a31*b12*c11*c21*a12+2*a23*b31*c31*c12*b12*a11-a13*c31*a32*b11^2*c22+2*b33*c31*c12*a11^2*b22-2*c33*a31*b12^2*c11*a21+a13*c31^2*b12*a11*b22-b13*b31*a32*c12*c11*a21+c33*a31*c12*b11*a11*b22-a13*a31*c32*b11*b21*c12+c33*b32*a21*b11*a11*c12+2*c33*a31*a12*b11^2*c22-2*b23*c31*a32*b11*a11*c12+2*b13*c31*a32*a11*b21*c12-2*c33*b31*b12*a11*c11*a22-2*b33*c31*c12*a11*b11*a22-b13*a31*c32*a11*b21*c12-b13*a31*b31*c12*c11*a22-2*a13*a31*c32*b11*c11*b22-c13*b32^2*c11*a11*a21-2*b13*c31*a32*b11*c11*a22-b33*b31*c21*a11*a12*c12-c13*b31*a32*b12*c11*a21-c13*a31*b32*a11*c21*b12+c13*a31^2*b12*c11*b22+a23*a31*b31*c12^2*b11-a23*a31*c32*b11^2*c12-a33*a31*c22*b11^2*c12-2*c13*a31*b32*a11*c11*b22+c23*a31*c31*b12^2*a11+2*b33*b32*a21*c11^2*a12+a23*c31*b32*c11*a11*b12-b33*a31*b12*c12*a11*c21+2*b13*b31*c32*a11^2*c22+2*b13*b31*a32*c11^2*a22-b13*a31*c32*a12*b11*c21-2*c33*c32*b21*b11*a11*a12-a33*b32*a12*c11^2*b21-a33*b32*a21*c11^2*b12+b33*a31*b12*c11*a11*c22+b13*a31^2*c12*b11*c22+b13*a31^2*c12*c11*b22-b13*b31*c31*a12*a11*c22-c33*c31*b21*a11*a12*b12-c13*a31*b31*b12*c11*a22-a13*b31*c31*a11*c12*b22+2*a13*a31*b32*c11^2*b22+2*b33*b32*c21*a11^2*c12-b33*c32*a11^2*c21*b12+a33*c32*b11*a11*c21*b12+2*a13*a31*c32*b11^2*c22-2*b33*a31*b11*a21*c12^2+b33*a31*a11*b21*c12^2+a33*c32*b11*a12*c11*b21+a13*c31^2*b12*b11*a22+a13*c31*a32*b11*c11*b22-2*c33*a32*b21*c11*a11*b12-b33*a31*c12*a12*c11*b21+c33*c31*b11*a11*b12*a22+2*c13*c31*b32*a12*b11*a21+2*b33*a31*a12*c11^2*b22-b33*a32*a12*c11^2*b21-c13*b31*c31*a12*a11*b22+2*c33*b31*c12*a12*a11*b21-c13*b31*b32*a12*c11*a21-b23*a31*a32*c11^2*b12+b23*a31*b31*c12^2*a11-a13*c31*c32*b11^2*a22-c13*a31*a32*b12*b11*c21-a13*a32*c32*b11^2*c21-2*b13*a31^2*c11*b12*c22-2*a13*c31^2*b11*a12*b22-2*c13*a31^2*b11*c12*b22-c13*a31*a32*b11^2*c22+a13*a32*b32*c11*b11*c21+c23*a31^2*b11*b12*c12-c23*b31*b32*a11^2*c12+b23*b31*a32*c11*a11*c12+a13*a32*c32*c11*b11*b21+c33*c31*a21*b12^2*a11+c33*c31*b21*a12^2*b11-b13*c31*a32*b11*a21*c12-a13*b31*b32*c12*a11*c21+a33*c31*b12*a11*b11*c22-b13*a31*c31*a12*c11*b22+b23*a31^2*c11*c12*b12-b23*c31*c32*a11^2*b12+a33*b31*c12*a11*c11*b22-a13*b31*a32*c11*c21*b12+c23*c31*b32*b11*a11*a12+b13*b32*c32*c11*a11*a21-4*b13*c31*a32*a11*c21*b12-a13*b32^2*c11*a11*c21+2*a23*c31*a32*b11^2*c12+a23*c31^2*b11*b12*a12+a13*b31^2*c12*c11*a22+a13*c31*c32*b11*a11*b22-4*c13*b31*a32*a11*b21*c12-a13*c31*b32*b12*c11*a21+a33*b31*b11*a21*c12^2-2*a33*b31*a11*b21*c12^2+2*b13*c31*a32*a12*b11*c21+a33*b31*b11*c12*a11*c22+a33*a31*c22*c11*b11*b12-2*c33*a31*b12*a11*b11*c22+2*c13*a31*b32*b12*c11*a21-a33*c32*a12*b11^2*c21-a33*c32*a21*b11^2*c12+2*a33*a32*c21*b11^2*c12+2*c33*c32*a21*b11^2*a12+b13*c31*c32*a11*b11*a22-c23*a31*b31*c12*b12*a11+a33*c32*b21*b11*a11*c12+a33*c32*a21*c11*b11*b12-a13*a32*b32*c11^2*b21-a33*b31*a12*c11^2*b22+2*a33*a32*b21*c11^2*b12+2*a13*b31*c31*a12*c11*b22-b23*a31*c31*b12*a12*c11-2*c13*a32*b32*b11*c21*a11-2*a13*b31^2*c11*a12*c22+b33*c32*a11*a12*b11*c21+b33*a31*c12*b11*c11*a22+2*c33*a31*c11*b12*b21*a12-a33*c31*c12*b12*b11*a21+2*a33*c31*c12*b12*a11*b21+2*c23*a31*c32*b11^2*a12-c23*a31*a32*b11^2*c12+c23*c31*a32*b11*a11*b12-2*c23*b31*c32*b11*a11*a12+2*c13*b31*a32*a12*c11*b21-a23*a31*b32*c11^2*b12-a23*b31*b32*c11^2*a12+c23*a31*a32*c11*b11*b12-c23*a31*c31*b11*b12*a12-a13*a31*b31*c12*b11*c22+b33*b31*c21*a12^2*c11-b33*b31*c22*a11^2*c12+2*b13*a31*c32*a11*c21*b12-b13*a31*a32*c12*c11*b21+2*b13*a31*a32*c11*c21*b12-b13*a31*a32*c12*b11*c21-c33*a31*c12*b11^2*a22-c33*c31*b12*a11^2*b22-2*a13*b31*c32*a11*b11*c22-2*a13*b32*c32*c11*b11*a21+c13*b31*a32*a11*c11*b22-a33*a31*c21*b11*b12*c12-c23*c31*b32*a11^2*b12-c23*c31*a32*b11^2*a12+2*c23*b31*c32*a11^2*b12+b23*a31*a32*c11*b11*c12+a33*a31*b21*c12^2*b11-a33*a31*b22*c11^2*b12+b33*a31*b11*c12*a11*c22-b13*a31*b31*c12*a11*c22+c13*b32*c32*b11*a11*a21-a13*b31*a32*c11^2*b22+2*c33*c32*b21*a11^2*b12-2*b33*c31*a12^2*b11*c21-a13*c31*c32*b12*b11*a21-a13*b31*a32*c12*b11*c21+c13*a32*c32*b11*a11*b21+b33*c32*a21*b11*a11*c12+c13*a31*b32*a11*b11*c22+a13*b31^2*c12*a11*c22+c33*b32*b21*c11*a11*a12+c33*b32*a11*a12*b11*c21+2*a13*b31*c31*a12*b11*c22-2*a33*b31*b12*c11*a11*c22-c13*a31*b31*a11*b12*c22-2*b33*a32*c21*b11*a11*c12+c13*a31*a32*b11*c11*b22+c13*a31*b32*b11*c11*a22-c33*b31*c12*a11*a21*b12-c13*a32*c32*b11^2*a21-c13*b32*c32*a11^2*b21-4*a13*b31*c32*a12*c11*b21-b13*a31*b32*c11*c21*a12+b13*a31*c32*a11*c11*b22-a13*c32^2*b11*a11*b21-b13*c31*c32*a11^2*b22-b13*a32^2*c11*b11*c21+2*a23*b31*a32*c11^2*b12-a23*c31*c32*b11^2*a12+c13*b31^2*a12*c11*a22+c13*b31^2*a12*a11*c22+2*c13*c31*b32*a11^2*b22-a33*c31*c12*b11*b21*a12-2*a33*c31*c12*b11*a11*b22-2*b23*a31*c32*c11*b11*a12-2*b23*a31*b32*c11*a11*c12+2*b13*c31*b32*a12*a11*c21+c23*b31*c31*a12^2*b11+c23*b31^2*a11*a12*c12+b23*b31*c31*a12^2*c11+2*b23*a31*b32*c11^2*a12+2*c33*b31*b12*a12*c11*a21+c33*b31*c11*a12*a11*b22-c23*b31^2*a12^2*c11-c23*a31^2*b12^2*c11-b23*c31^2*a12^2*b11-b23*a31^2*c12^2*b11-a23*c31^2*b12^2*a11-a23*b31^2*c12^2*a11+c13*a32^2*b11^2*c21+c13*b32^2*a11^2*c21+b13*a32^2*c11^2*b21+b13*c32^2*a11^2*b21+a13*b32^2*c11^2*a21+a13*c32^2*b11^2*a21-b13*a31*b32*c11^2*a22-b13*a31*a32*c11^2*b22+b13*c31^2*a12*a11*b22-2*b13*c31^2*a11*b12*a22+b13*c31^2*a12*b11*a22-b13*c32^2*b11*a11*a21-b13*a32*b32*c11^2*a21+c13*a31^2*b12*b11*c22-c13*a31*c32*b11^2*a22-c13*b31*b32*a11^2*c22-2*c13*b31^2*a11*c12*a22+2*c13*c31*a32*b11^2*a22-c13*a32^2*c11*b11*b21+2*b23*c31*b32*a11^2*c12+b23*c31^2*a11*a12*b12+a23*a31*c31*b12^2*c11-b33*c32*b21*a11^2*c12+a33*a31*c21*b12^2*c11+a33*c31*b12^2*c11*a21-2*a33*c31*a11*c21*b12^2+2*a33*c31*c12*b11^2*a22-a33*c31*a12*b11^2*c22+2*a33*b31*b12*c11^2*a22+b33*c31*c11*b21*a12^2-b33*c31*b12*a11^2*c22-b33*b31*a12*c11^2*a22-b33*a31*b12*c11^2*a22-b33*a32*a21*c11^2*b12+c33*a31*a11*c21*b12^2-c33*c31*a12*b11^2*a22+c33*b31*a12^2*b11*c21-2*c33*b31*c11*b21*a12^2-c33*b31*c12*a11^2*b22-c33*b32*a11^2*c21*b12-c33*b32*b21*a11^2*c12-c33*a32*a12*b11^2*c21-c33*a32*a21*b11^2*c12+2*b33*c31*c12*a12*b11*a21-b33*c31*c12*a12*a11*b21+2*b33*c31*b12*a12*a11*c21+b33*b31*c11*a11*c12*a22-b33*b31*a21*c11*c12*a12-b33*c31*b12*a12*c11*a21+b33*c31*c11*a12*b11*a22-2*b33*c31*c11*a12*a11*b22+b33*c31*a12*a11*b11*c22+2*b33*a31*a12*c12*b11*c21+2*b33*a31*c12*b12*c11*a21-2*b33*a31*a12*c11*b11*c22+a33*c31*c11*b11*a12*b22+a33*c31*c11*b12*a11*b22-a33*b31*a12*c12*b11*c21-a33*b31*b12*c11*c21*a12+2*a33*c31*b12*a12*b11*c21-2*a33*c31*b12*b11*c11*a22-2*a33*c32*b21*c11*a11*b12+a33*b32*c11*a12*b11*c21+a33*b32*c11*a11*b21*c12+a33*b32*a21*c11*b11*c12-2*a33*b32*c21*b11*a11*c12-2*a33*a32*b21*c11*b11*c12-2*a33*a32*c21*c11*b11*b12+2*a33*b31*c12*a12*c11*b21-a33*b31*c12*b12*c11*a21+a33*b31*a12*c11*b11*c22-2*a33*b31*c12*b11*c11*a22-c23*a31*b31*c12*a12*b11+2*a33*b31*b12*c12*a11*c21-a33*a31*b21*c11*c12*b12-c13*c31*b32*a11*a21*b12-2*c13*c31*b32*a11*b11*a22-c13*c31*b32*a12*a11*b21-a23*b31*c31*c12*a12*b11-c13*a31*a32*b12*c11*b21-c13*b31*a32*a12*b11*c21+2*c13*b31*a32*a11*c21*b12+c13*b31*a32*a11*b11*c22-2*c13*b31*a32*b11*c11*a22-c13*b31*b32*a12*a11*c21+2*c13*b31*a32*b11*a21*c12-c13*b31*c32*a12*b11*a21+2*c13*b31*c32*a12*a11*b21-c13*a31*b32*a12*c11*b21+2*c13*a31*b32*a12*b11*c21+2*c13*a31*a32*b11*b21*c12+2*c13*a31*b32*a11*b21*c12-c13*a31*c32*b11*b21*a12+c13*a31*c32*b11*a11*b22+2*c13*a31*c32*b12*b11*a21-c13*a31*b31*a12*c11*b22-c13*a31*b31*a12*b11*c22-c13*a31*c32*b12*a11*b21-4*c13*a31*b32*b11*a21*c12+2*c13*a31*b31*b11*c12*a22+2*c13*a31*b31*a11*c12*b22+2*c23*a31*b31*b12*a12*c11+2*c13*a31*c31*b11*a12*b22-c13*a31*c31*b12*b11*a22-c13*a31*c31*b12*a11*b22-2*b13*a32*c32*c11*a11*b21+b13*a32*b32*c11*a11*c21+b13*c31*a32*a11*c11*b22+b13*c31*a32*a11*b11*c22-b13*c31*a32*a12*c11*b21-b13*b31*c32*a11*a21*c12-2*b13*b31*c32*a11*c11*a22+2*b13*b31*c32*a12*c11*a21+b13*a32*c32*b11*c21*a11-b13*c31*c32*a12*b11*a21-b13*c31*c32*a12*a11*b21-b13*c31*b32*a11*a21*c12+b13*c31*b32*a11*c11*a22-b13*c31*b32*a12*c11*a21+2*b13*c31*a32*b12*c11*a21-b13*a31*c31*b11*c12*a22-b13*b31*c32*a12*a11*c21+2*b13*c31*c32*a11*a21*b12+b13*a31*a32*c11*b11*c22-b13*b31*a32*c11*c21*a12-2*b13*b31*a32*c11*a11*c22+2*b13*b31*a32*c12*a11*c21+2*b13*b31*c31*a11*c12*a22-b13*b31*c31*a12*c11*a22+b13*a31*b32*c11*a11*c22+2*b13*a31*b32*c12*c11*a21-b13*a31*b32*c12*a11*c21-a23*a31*b31*c11*c12*b12-a23*a31*c31*b11*b12*c12+b13*a31*c32*b11*c11*a22-4*b13*a31*c32*b12*c11*a21+2*b13*a31*c31*b12*c11*a22+2*b13*a31*c32*b11*a21*c12-b13*a31*c31*a12*b11*c22-b13*a31*c31*a11*c12*b22+2*b13*a31*c31*a11*b12*c22+2*b13*a31*b31*c11*a12*c22+b23*c31*c32*b11*a11*a12-b23*a31*b31*c11*c12*a12-2*b23*c31*b32*c11*a11*a12-a13*b31*c31*a11*b12*c22+2*a13*b31*c32*a12*b11*c21+a13*b31*b32*c11*a11*c22-a13*b31*b32*c12*c11*a21-a13*b31*c31*b12*c11*a22-a13*a31*c32*b12*b11*c21-2*b13*a31*c32*a11*b11*c22+2*b13*a31*c32*a12*c11*b21+2*a13*a31*c32*b12*c11*b21+a13*b31*c32*a11*c11*b22-a13*b31*c32*a11*c21*b12+2*a13*b31*c32*a11*b21*c12+a13*b32*c32*c11*a11*b21+a13*b32*c32*b11*c21*a11+a13*b31*c32*b11*c11*a22-a13*c31*a32*b12*c11*b21+a13*c31*b32*b11*c11*a22+2*a13*c31*a32*b12*b11*c21+2*a13*c31*b32*a12*c11*b21-4*a13*c31*b32*a12*b11*c21+2*a13*c31*b32*a11*c21*b12-a13*c31*b32*a11*b21*c12-2*a13*c31*b32*a11*c11*b22+2*a13*c31*c32*b11*b21*a12-a13*c31*c32*b12*a11*b21+2*a13*c31*b32*b11*a21*c12-a13*b31*c32*b11*a21*c12+a13*b31*a32*c11*b11*c22-2*a13*a31*b32*c11*b11*c22-a13*a31*b31*c12*c11*b22+2*a13*a31*b31*c11*b12*c22-a13*a31*c31*b12*b11*c22-a13*a31*c31*b12*c11*b22-a13*b31*c31*b11*c12*a22+2*a13*a31*c31*b11*c12*b22-a13*a31*b32*c12*c11*b21+2*a13*a31*b32*c12*b11*c21+2*a13*b31*a32*c12*c11*b21-a13*a31*b32*c11*c21*b12+2*a13*b31*c32*b12*c11*a21+2*a13*b31*b32*c11*c21*a12-2*c33*b32*a21*c11*b11*a12+c33*a32*a21*c11*b11*b12-2*c33*c32*a21*b11*a11*b12+2*c13*b31*b32*a11*a21*c12+c13*b31*c32*a11*b11*a22-c13*b31*c32*a11*a21*b12-c33*c31*a21*b11*b12*a12+c33*b32*a11*b12*c11*a21+c33*a32*b21*b11*a11*c12+c33*a32*b11*a12*c11*b21+c33*a32*b11*a11*c21*b12+c33*c31*a11*b11*a12*b22-c33*a31*c12*b11*b21*a12+2*c33*a31*c12*b12*b11*a21+c33*b31*c12*a11*b11*a22+c33*b31*c11*a12*b11*a22-c33*b31*c12*a12*b11*a21-c33*b31*b12*a12*a11*c21+c33*a31*c11*b12*a11*b22-c33*a31*b12*a12*b11*c21+c33*a31*b12*b11*c11*a22-2*c33*a31*c11*b11*a12*b22-2*b33*c32*a21*c11*b11*a12-c33*a31*c12*b12*a11*b21+b33*c32*a11*b12*c11*a21-2*b33*b32*a21*c11*a11*c12-2*b33*b32*c21*c11*a11*a12-b33*c31*c12*a11*a21*b12+b33*c31*b12*a11*c11*a22+b33*a32*c11*a12*b11*c21+b33*a32*c11*a11*b21*c12+b33*a32*a21*c11*b11*c12+b33*a32*c21*c11*a11*b12+b33*c32*b21*c11*a11*a12-2*c23*b31*a32*c11*a11*b12+c23*b31*a32*b11*a11*c12+c23*b31*a32*c11*b11*a12-c23*b31*c31*a11*a12*b12-2*c23*a31*c32*b11*a11*b12+c23*a31*b32*c11*a11*b12+c23*a31*b32*b11*a11*c12-2*c23*a31*b32*c11*b11*a12+b23*a31*c32*c11*a11*b12+b23*a31*c32*b11*a11*c12-b23*a31*c31*c12*b12*a11+2*b23*a31*c31*c12*a12*b11-b23*b31*c31*a11*a12*c12+c23*b31*b32*c11*a11*a12+b23*c31*a32*c11*b11*a12+b23*b31*c32*c11*a11*a12+a23*c31*c32*b11*a11*b12-2*a23*c31*b32*b11*a11*c12+a23*c31*b32*c11*b11*a12-2*a23*c31*a32*c11*b11*b12+b23*c31*a32*c11*a11*b12+a23*b31*c32*b11*a11*c12+a23*b31*c32*c11*b11*a12+a23*b31*b32*c11*a11*c12-2*a23*b31*a32*c11*b11*c12+c13*a32*b32*c11*b11*a21-a23*b31*c31*b12*a12*c11+a23*a31*c32*c11*b11*b12+a23*a31*b32*c11*b11*c12-2*a23*b31*c32*c11*a11*b12-c13*b31*c31*a12*b11*a22+c13*a32*b32*c11*a11*b21-c13*c31*a32*b11*b21*a12-2*c13*c31*a32*b11*a11*b22-c13*c31*a32*b12*b11*a21+2*c13*c31*a32*b12*a11*b21,2*a23*b33*c32*b22*c21*a12-2*c13*a23*b32^2*c22*a21-c13*b23*b31*a22^2*c32+c13*b33*c32*a21*a22*b22-2*b13*c33*a32*c22*b22*a21+2*a13*c23*a32*b32*c21*b22+a23^2*b31*c32*b12*c22-a23*b23*b31*c32*a12*c22+a23^2*b31*c22*c12*b32+a23^2*c31*b22*b12*c32-b23*c23*a32*b32*a11*c22-2*a13*c33*b32*c22*a22*b21+2*a23*c33*b32*b21*a12*c22-2*b13*c23*a32^2*c21*b22-c13*c23*a32*b32*b22*a21+b23*c33*b31*a22*a12*c22-a13*b23*b32*c32*c22*a21-2*c13*a23*b31*c22*b22*a32-2*b23*a33*a31*c22*c12*b22-a23*c23*c31*b22*b12*a32-b23*a33*b32*c22*a21*c12+a13*a23*c21*c22*b32^2-b23*b33*c32*a21*a12*c22-b33^2*a22*c22*a21*c12-a23*b33*a32*c22*c21*b12-c13*a23*a31*b22^2*c32+a23^2*c31*b32*c12*b22+a23^2*b32*c32*b11*c22+c23*a33*b32*a22*b11*c22-a13*b23*a32*c32*c21*b22+b23*b33*c32*a22*a11*c22-a13*b23*b31*c22^2*a32-2*c23*a33*b31*c12*a22*b22+c23*c33*b32*a22*a11*b22-a33*b33*a12*c22^2*b21-a33*c33*a12*b22^2*c21-2*b23*c33*c31*a22*a12*b22+2*b23*c23*c31*a32*a12*b22+b13*c23*a31*c22*b22*a32+b13*b23*a21*a22*c32^2-c13*c23*a32*b32*b21*a22-a23*b23*a32*c32*c11*b22-b23*c23*a31*b32*a12*c22-a13*c33*c32*b22^2*a21-a33*c33*a21*c12*b22^2+2*b13*a23*b31*c22^2*a32+2*a23*c33*b32*a22*c21*b12+c23^2*a31*b32*a12*b22-2*c23^2*a31*b32*b12*a22+c13*a23*b31*c22*a22*b32+a13*b23*c32^2*b22*a21+b13*a33*b32*c21*c22*a22+b23*c33*a31*c22*b22*a12-2*b13*b33*c32*a21*a22*c22-a23*c23*a32*b32*c11*b22+b13*a23*c32^2*b21*a22-a23*c33*c32*b22*b21*a12+2*b13*c23*b31*a22^2*c32+2*a13*a33*c32*b22^2*c21-2*c23*b33*a31*c12*a22*b22+2*b23*c33*a32*a22*b21*c12-b13*c23*b32*a21*a22*c32+2*c13*b23*a32*c32*b21*a22-b23*c33*c32*b11*a22^2+b23^2*a31*c22*c12*a32+a23*a33*c32*b22*b11*c22-c23*b33*b32*a21*a12*c22+a33*b33*c22*a21*c12*b22-a13*a23*b32*c32*c22*b21-a23*a33*c32*b21*b12*c22+b23*c33*a31*c12*a22*b22-c13*b33*c32*a22^2*b21+2*c13*c33*a32*b22^2*a21-2*b23^2*a31*c32*c12*a22-2*b23^2*c31*a32*a12*c22+a23*b33*c31*b12*c22*a22+a23*b33*c31*c12*a22*b22+c13*b23*a31*c22*b22*a32+2*b23*c33*b32*c11*a22^2+c23*b33*b32*a22*a11*c22+a13*c23*b32^2*c22*a21-a23*b23*a32*c32*b11*c22+a33*c33*a12*b21*b22*c22-2*a23*c33*a32*b22*b11*c22+b13*a33*a32*c21*c22*b22-b13*b23*c31*a22^2*c32+b13*b23*c21*c22*a32^2-2*c23*b33*c32*a22*a11*b22-b33*c33*a22^2*b21*c12-b33*c33*b12*a22^2*c21+b13*a33*c32*c22*b22*a21+b23*a33*c32*a22*b11*c22+a13*a23*b21*b22*c32^2-c13*a23*b32*c32*b21*a22+2*b23*a33*b32*c21*c12*a22-a13*a23*c31*b22^2*c32+c13*b33*a32*b22*a22*c21+b13*c33*a32*b22*a22*c21+a13*b33*c32*c22*a22*b21-a23*a33*b31*b12*c22^2-a23*a33*c31*c12*b22^2-b23*b33*a32*c22*a21*c12+2*a13*b23*a31*c22^2*b32+b23^2*c31*a32*c12*a22+b23^2*a32*c32*a11*c22-2*b23*c33*b32*a22*a11*c22+b23*a33*c31*c22*b22*a12-a13*a23*b31*c22^2*b32+2*a13*a33*b32*c22^2*b21-a13*c33*a32*b22^2*c21+2*a23*c23*b31*a32*c12*b22-2*b13*a23*b31*c22*a22*c32-b13*a33*b32*c22^2*a21+2*b13*b33*a32*c22^2*a21+a23*c23*b32^2*a11*c22+a23*c23*b32^2*c11*a22+2*a13*c23*b32*c32*b21*a22-b23*b33*a31*c22^2*a12-b23*b33*c31*c12*a22^2-a23*a33*c32*c11*b22^2-a23*b33*a31*b12*c22^2-c23*b33*c32*a22*a21*b12-a23*c33*a32*b22*b21*c12-b13*a23*a31*c22^2*b32-c23*a33*c31*b22^2*a12-c23*a33*a32*c11*b22^2+c13*b23*a31*b22*a22*c32+2*b13*c23*a32*c32*b22*a21+b13*c23*a32^2*c22*b21-b13*a33*a32*c22^2*b21-b23*b33*c32*a22*c21*a12-2*a13*b23*c32^2*b21*a22+c13*b23*a32^2*c21*b22-2*c13*b23*a32^2*c22*b21-c13*c23*a31*b22^2*a32-a13*b33*a32*c22^2*b21-c13*a23*a32*b21*b22*c32-2*b33*c33*b22*a21*a12*c22+a33*b33*a12*c21*c22*b22+2*a13*c23*a31*b22^2*c32+c23*b33*a32*b22*a11*c22-2*c23^2*b31*a32*a12*b22+c23^2*b31*a32*b12*a22-2*b23*c33*a32*a22*c11*b22-a23*c23*a31*b32*c12*b22+b23^2*a32*c32*c11*a22+b23*c23*a32^2*b11*c22-2*b13*a23*c32^2*b22*a21-b13*b23*a31*c22^2*a32-b23*b33*a32*a11*c22^2-b23*b33*c32*c11*a22^2+c13*a33*a32*b21*b22*c22+2*b23*c33*c31*a22^2*b12-2*c23*a33*b32*b22*a11*c22-b23*a33*b31*c22^2*a12+2*b23*a33*b32*a11*c22^2-b23*a33*a32*b11*c22^2-a13*c23*c31*b22^2*a32+2*c23*b33*a32*b21*a12*c22-2*b13*b33*a32*c21*c22*a22+2*a23*c23*a32*c32*b22*b11+c13*c23*b21*b22*a32^2+c13*c23*a21*a22*b32^2+c23*b33*a31*b12*c22*a22+2*c13*c33*b32*a22^2*b21-2*a23^2*b31*c32*c12*b22-a23*c23*b32*c32*a11*b22-c23*c33*b31*a22^2*b12-c23*c33*a32*a11*b22^2-c23*c33*b32*b11*a22^2-c13*a23*a32*b32*c21*b22+c23*a33*a32*b22*b11*c22+2*c13*a23*a32*b32*c22*b21+a13*c33*a32*b21*b22*c22-a13*b33*b32*c22^2*a21-a23*c33*b32*b22*c21*a12+2*a23*c33*c32*b22*a21*b12-b13*c23*c31*a22^2*b32+2*c23*b33*b31*c12*a22^2-c23*b33*c31*a22^2*b12+b33*c33*a22*b21*a12*c22+b23*c33*a32*a22*b11*c22+b33*c33*b12*a21*a22*c22+2*c23*a33*b32*a22*b21*c12+c23*a33*b31*b12*c22*a22+b23^2*c31*a22*a12*c32+2*c23*a33*a31*c12*b22^2-2*a13*c23*b32^2*c21*a22-a23*a33*c32*b22*c21*b12-a23*c23*a32*b32*b11*c22-b23*c23*a31*a32*c12*b22+2*b23*b33*c32*a22*a21*c12-b23*c33*a32*a22*c21*b12-a23^2*c32^2*b22*b11-b23^2*a32^2*c22*c11-b23^2*c32^2*a22*a11-c23^2*a32^2*b22*b11-c23^2*b32^2*a22*a11+a33^2*b21*b12*c22^2+a33^2*c21*c12*b22^2+b33^2*a21*a12*c22^2+b33^2*c21*c12*a22^2+c33^2*a21*a12*b22^2+c33^2*b21*b12*a22^2-a23^2*b32^2*c22*c11-b23*c33*a32*a21*c12*b22+2*b23*c33*a32*b22*c21*a12-4*b23*c33*a32*b21*a12*c22-b23*c33*b32*a22*c21*a12+2*b23*c33*b32*a21*a12*c22-a23*b33*c32*a22*c21*b12-a23*a33*b32*c22*b21*c12-a23*a33*b32*c21*c12*b22+2*a23*b33*c32*a21*b12*c22+2*a23*b33*c32*a22*b21*c12+a23*a33*c31*b22*b12*c22+a23*a33*b32*c22*c11*b22+a23*a33*b31*c22*c12*b22-b13*a23*a32*c21*c22*b32+b13*a23*c31*b22*a22*c32+b13*a23*c31*c22*a22*b32-2*b13*a23*c31*c22*b22*a32+b13*a23*a31*c22*b22*c32+b13*b23*c31*c22*a22*a32-b13*b23*a32*c32*c21*a22-b13*b23*a32*c32*c22*a21+b13*c23*a31*c22*a22*b32-2*b13*c23*a31*b22*a22*c32-2*b13*c23*b31*c22*a22*a32+b13*c23*c31*b22*a22*a32-b13*c23*a32*b32*c22*a21+2*b13*c23*a32*b32*c21*a22-b13*c23*a32*c32*b21*a22-2*b13*a33*c32*b22*a22*c21+b13*a33*c32*c22*a22*b21+b13*c33*a32*c22*a22*b21+b13*c33*b32*a21*a22*c22+b13*c33*c32*a21*a22*b22+b13*b23*a31*c22*a22*c32+c13*a23*a31*c22*b22*b32+c13*a23*b31*b22*a22*c32-2*c13*a23*c31*b22*a22*b32+2*c13*a23*b32*c32*b22*a21-2*c13*b23*a31*c22*a22*b32+c13*b23*b31*c22*a22*a32-2*c13*b23*c31*b22*a22*a32+2*c13*b23*a32*b32*c22*a21-c13*b23*a32*b32*c21*a22-c13*b23*a32*c32*b22*a21-c13*b23*b32*a21*a22*c32+c13*c23*b31*b22*a22*a32+c13*a33*b32*b22*a22*c21-2*c13*a33*b32*c22*a22*b21+c13*a33*b32*c22*b22*a21+c13*a33*c32*b21*b22*a22+c13*b33*a32*c22*a22*b21-2*c13*b33*a32*c22*b22*a21+c13*b33*b32*a21*a22*c22-2*c13*c33*a32*b21*b22*a22-2*c13*c33*b32*a21*a22*b22+c13*c23*a31*b22*a22*b32-a23*b23*a31*c22*c12*b32-a23*b23*a31*c32*b12*c22-a23*b23*b31*c22*c12*a32+2*a23*b23*b31*c32*c12*a22+2*a23*b23*c31*a32*b12*c22-a23*b23*c31*b32*c12*a22+2*a23*b23*a32*b32*c22*c11-a23*b23*b32*c32*a11*c22-a23*b23*b32*c32*c11*a22-a23*c23*a31*b22*b12*c32-a23*c23*b31*c32*b12*a22+2*a23*c23*c31*b32*b12*a22-a23*c23*b32*c32*b11*a22-2*a13*a33*b32*c21*c22*b22-2*a13*a33*c32*b21*b22*c22+a13*b33*a32*c21*c22*b22+a13*b33*b32*c21*c22*a22-2*a13*b33*c32*b22*a22*c21+a13*b33*c32*c22*b22*a21+a13*c33*b32*b22*a22*c21+a13*a23*c31*c22*b22*b32-a13*a23*b32*c32*c21*b22+2*a13*b23*b32*c32*c21*a22+2*a13*b23*a32*c32*c22*b21-a13*b23*a32*c21*c22*b32+a13*b23*c31*b22*a22*c32-2*a13*b23*c31*c22*a22*b32+a13*b23*c31*c22*b22*a32+a13*b23*b31*c22*a22*c32-2*a13*b23*a31*c22*b22*c32-2*a13*c23*a31*c22*b22*b32+a13*c23*b31*c22*b22*a32+a13*c23*b31*c22*a22*b32-2*a13*c23*b31*b22*a22*c32+a13*c23*c31*b22*a22*b32-a13*c23*a32*b32*c22*b21-a13*c23*a32*b21*b22*c32-a13*c23*b32*c32*b22*a21+a13*a23*b31*c22*b22*c32+a13*c33*b32*c22*b22*a21+a13*c33*c32*b21*b22*a22-b13*a23*b32*c32*c21*a22+2*b13*a23*b32*c32*c22*a21+2*b13*a23*a32*c32*c21*b22-b13*a23*a32*c32*c22*b21-4*a23*b33*c32*a21*c12*b22-a23*b33*a32*c22*b21*c12-2*a23*b33*c31*c22*b22*a12-2*a23*b33*b31*c12*a22*c22+a23*b33*a31*c22*c12*b22+2*a23*b33*a32*c21*c12*b22-2*a23*b33*a32*c22*c11*b22+a23*b33*b32*c22*c11*a22-2*a23*b33*c32*a22*b11*c22+a23*b33*c32*a22*c11*b22+a23*b33*c32*b22*a11*c22+a23*c33*a31*b22*b12*c22-2*a23*c33*b31*c22*b22*a12+a23*c33*b31*b12*c22*a22+a23*c33*b31*c12*a22*b22-2*a23*c33*c31*b12*a22*b22-a23*c33*a32*b22*c21*b12+2*a23*c33*a32*b21*b12*c22-a23*c33*b32*a22*b21*c12-4*a23*c33*b32*a21*b12*c22+2*a23*c33*b32*a21*c12*b22+a23*c33*b32*a22*b11*c22-2*a23*c33*b32*a22*c11*b22+a23*c33*b32*b22*a11*c22+a23*c33*c32*b22*b11*a22+2*a23*b23*a31*c32*c12*b22-a23*b23*c31*a32*c12*b22+2*a23*b23*c31*b32*a12*c22-a23*b23*c31*c32*a12*b22-a23*b23*c31*c32*b12*a22+2*a23*c23*a31*b32*b12*c22-a23*c23*b31*a32*b12*c22-a23*c23*b31*b32*a12*c22-a23*c23*b31*b32*c12*a22+2*a23*c23*b31*c32*a12*b22-a23*c23*c31*b32*a12*b22+2*a23*a33*b32*c22*c21*b12+2*a23*a33*c32*b22*b21*c12-a23*b33*c32*b21*a12*c22-a23*b33*b32*c21*c12*a22-a23*b33*b32*c22*c21*a12+2*a23*b33*b32*c22*a21*c12-a23*c33*c32*b21*b12*a22+2*b23*c23*a31*b32*c12*a22-b23*c23*a31*c32*a12*b22-b23*c23*b31*a32*c12*a22-b23*c23*b31*a22*a12*c32-b23*c23*c31*a22*a12*b32-b23*c23*a32*b32*c11*a22-b23*c23*a32*c32*b11*a22-b23*c23*a32*c32*a11*b22+2*b23*c23*b32*c32*a22*a11-4*b23*a33*c32*a22*b21*c12+2*b23*a33*c32*a21*c12*b22-b23*a33*c32*b22*c21*a12+2*b23*a33*c32*b21*a12*c22+b23*a33*c31*c12*a22*b22-2*b23*a33*c31*b12*c22*a22+b23*a33*b31*c12*a22*c22+b23*a33*a32*c22*c11*b22-2*b23*a33*b32*c22*c11*a22+b23*a33*c32*a22*c11*b22-2*b23*a33*c32*b22*a11*c22+b23*b33*a31*c12*a22*c22+b23*b33*c31*a22*a12*c22+b23*b33*a32*c22*c11*a22-b23*b33*a32*c21*c12*a22-2*b23*c33*a31*b12*c22*a22+2*b13*b33*c32*a22^2*c21-b13*c33*b32*a22^2*c21-b13*c33*c32*a22^2*b21+c13*a23*b32^2*c21*a22+2*c13*a23*c31*b22^2*a32+2*c13*b23*c31*a22^2*b32-c13*c23*b31*a22^2*b32-c13*a33*a32*b22^2*c21-c13*a33*c32*b22^2*a21-c13*b33*b32*a22^2*c21-2*a23^2*c31*b32*b12*c22+a23^2*b32*c32*c11*b22+a23*b23*c32^2*b11*a22+a23*b23*c32^2*a11*b22-a23*a33*b32*b11*c22^2+2*a23*b33*b31*c22^2*a12-a23*b33*b32*a11*c22^2+2*a23*b33*a32*b11*c22^2-a23*c33*a31*c12*b22^2+2*a23*c33*c31*b22^2*a12+2*a23*c33*a32*c11*b22^2-a23*c33*c32*a11*b22^2+b23^2*a31*c32*a12*c22+b23*c23*a32^2*c11*b22+2*b23*a33*a31*b12*c22^2-b23*c33*b31*c12*a22^2+2*c23*a33*c32*a11*b22^2-c23*b33*b32*c11*a22^2+2*c23*b33*c32*b11*a22^2-c23*c33*a31*b22^2*a12+c23^2*a32*b32*b11*a22+c23^2*a32*b32*a11*b22+c23^2*a31*b22*b12*a32+c23^2*b31*a22*a12*b32-a33^2*c22*b22*c21*b12-a33^2*b22*c22*b21*c12-a33*b33*a21*b12*c22^2-b33^2*c22*a22*c21*a12-c33^2*b22*a22*b21*a12-c33^2*a22*b22*a21*b12+b23*c33*a32*b22*a11*c22+b23*c33*c32*a22*a11*b22-b23*c23*a31*a32*b12*c22+2*b23*c23*a31*c32*b12*a22+2*b23*c23*b31*a32*a12*c22-b23*c23*c31*a32*b12*a22+2*b23*a33*c32*a22*c21*b12-b23*a33*c32*a21*b12*c22+2*b23*a33*a32*c22*b21*c12-b23*a33*a32*c22*c21*b12-b23*a33*b32*c22*c21*a12-b23*a33*a32*c21*c12*b22+2*b23*b33*a32*c22*c21*a12+2*b23*c33*a32*a21*b12*c22-b23*c33*b32*a22*a21*c12-b23*c33*c32*a22*a21*b12+2*b23*c33*c32*a22*b21*a12-b23*c33*c32*a21*a12*b22-2*c23*a33*a31*b22*b12*c22+c23*a33*b31*c22*b22*a12+c23*a33*c31*b12*a22*b22-4*c23*a33*b32*a22*c21*b12+2*c23*a33*b32*a21*b12*c22+2*c23*a33*b32*b22*c21*a12-c23*a33*b32*b21*a12*c22-c23*a33*c32*b22*a21*b12+2*c23*a33*c32*b21*b12*a22+c23*a33*b32*a22*c11*b22-2*c23*a33*c32*b22*b11*a22+c23*b33*a31*c22*b22*a12-2*c23*b33*b31*a22*a12*c22+c23*b33*c31*a22*a12*b22+2*c23*b33*a32*a22*c21*b12-c23*b33*a32*a21*b12*c22-4*c23*b33*a32*b22*c21*a12-c23*b33*c32*a22*b21*a12+2*c23*b33*c32*a21*a12*b22-2*c23*b33*a32*a22*b11*c22+c23*b33*a32*a22*c11*b22+c23*c33*a31*b12*a22*b22+c23*c33*b31*a22*a12*b22+c23*c33*a32*b22*b11*a22-c23*c33*a32*b22*a21*b12-c23*c33*a32*b21*b12*a22-c23*c33*b32*a22*b21*a12-c23*c33*b32*a21*a12*b22-c23*a33*a32*b22*b21*c12+2*c23*a33*a32*b22*c21*b12-c23*a33*a32*b21*b12*c22-c23*a33*b32*a21*c12*b22-c23*a33*c32*b22*b21*a12-c23*b33*a32*a22*b21*c12+2*c23*b33*a32*a21*c12*b22-c23*b33*b32*a22*a21*c12+2*c23*b33*b32*a22*c21*a12+2*c23*c33*a32*b22*b21*a12+2*c23*c33*b32*a22*a21*b12+a33*b33*c22*a22*b21*c12+a33*b33*c22*a22*c21*b12-2*a33*b33*a22*c21*c12*b22+a33*c33*b22*a22*b21*c12+a33*c33*b22*a21*b12*c22+a33*c33*b22*a22*c21*b12-2*a33*c33*a22*b21*b12*c22+b33*c33*b22*a22*c21*a12+b33*c33*a22*a21*c12*b22,2*a33*c33*b31*b12*c11*a21-b23*a33*c31*c11*a11*b32-2*a13*b33*b31*c31*c11*a22+b23*a33*b31*c31*c11*a12+2*a13*b33*b31*c21*c11*a32-2*c13*a33*a31*b31*b21*c12-a33*c33*b31*a12*c11*b21+b13*a33*b31*c31*c21*a12+c13*a23*a31*b11*b31*c32-b23*b33*c31*c11*a11*a32-c13*a33*a31*b32*b11*c21+b13*c13*a31*b31*a21*c32-b13*c23*a31^2*c11*b32-b13*c23*c32*b11*a31^2+b23*c33*a31*c31*b11*a12+c23*c33*a31*b11^2*a32-2*b23*a33*b31*c31*c12*a11+c23*c33*b31*a11^2*b32-c23*c33*b11*b12*a31^2-a13*b33*c31*c32*b11*a21-c13*c33*b31^2*a22*a11+a33*c33*c31*b11^2*a22-a23*a33*b31*c11*b11*c32-a33*b33*c31*a12*c11*b21-a13*c33*b31*a32*b11*c21+b13*c33*a31*b31*a11*c22-2*b23*a33*b31*c11^2*a32-2*c13*b33*a31*b31*a21*c12+a13*a33*b31*c31*b11*c22+2*c23*b33*a31*c11*a11*b32+2*c13*a33*b31*a32*b11*c21-b23*c33*a31*c11*a11*b32-c23*b33*a31*c11*b11*a32-a33*c33*b31*b11*c11*a22-a23*b33*c31*b11*a11*c32+2*c23*a33*b31*c11*b11*a32-a13*c13*b31^2*c21*a32+2*c13*a33*b31^2*a21*c12+c13*b33*a31*c31*a11*b22-b23*b33*a11*a12*c31^2+b23*b33*c31*a11^2*c32-b13*c33*a31*b32*c11*a21+2*c13*b33*c31*a32*b11*a21-c13*b33*a31^2*c21*b12-2*a13*b33*b31*c31*c21*a12-b23*c33*a31^2*c12*b11+c23*b33*b31*a11*a12*c31+2*a13*c33*b31^2*c11*a22-a13*c33*b31^2*a11*c22+2*b13*c33*c31*a21*a11*b32+2*c13*b33*a31*b32*a11*c21+b33^2*c31*a12*c11*a21+b33^2*c31*a11*c11*a22+c23*a33*b31*c31*b11*a12+b13*a33*a31*c31*b11*c22+2*b13*a33*a31*c21*c11*b32-a13*b23*c31^2*b11*a32+2*c23*b33*c31*b11*a11*a32+2*b13*c33*a31*c32*b11*a21+a13*b13*a31*c31*b21*c32-2*c13*c23*b31*a11*a31*b32-2*c13*b33*a31*c31*b21*a12+2*a13*c33*a31*b32*c11*b21-a33*c33*b31*a12*b11*c21-2*b13*a33*a31*c31*c11*b22-c23*c33*a11*a12*b31^2+2*b33*c33*b31*a11*a21*c12-b23*b33*c11*c12*a31^2+a13*b33*a31*b31*c21*c12-b13*a33*c31*c32*a11*b21-2*a23*b33*a31*c11^2*b32+2*c13*a33*b31^2*a11*c22+2*c13*b33*a31^2*b21*c12+a13*b33*a31*c31*c21*b12-2*c23*b33*a31*c31*b11*a12+b13*b33*a31*c31*a21*c12-a13*b13*c31^2*b21*a32-a13*b13*c31^2*a21*b32+a23*b33*a31*c31*c11*b12+a13*c13*b31*c31*a21*b32-a13*a33*c31^2*b21*b12-a13*b33*c31^2*a11*b22-b13*c33*a31*b32*a11*c21-b33*c33*a31*a11*b11*c22-a33*b33*c31*b11*c11*a22+2*b13*a33*c31*a32*c11*b21-a33*c33*c31*b11*a11*b22-2*a23*b33*b31*c31*c11*a12+c13*b33*a31*b31*c21*a12+2*a33*b33*b31*c11*c21*a12+2*a13*a23*c11*c32*b31^2+2*a13*a23*b11*b32*c31^2-2*b23*a33*a31*c31*c11*b12-c13*b23*c32*b11*a31^2-a13*c33*b31*b32*a11*c21-2*a13*b13*a31*b31*c21*c32-c13*c33*a31^2*b21*b12-c13*c33*b31^2*a21*a12-c13*a33*b31^2*c21*a12-c13*a33*b31^2*c11*a22+2*a13*b33*c31*b32*c11*a21-c23*b33*b31*c11*a11*a32-c33^2*b31*a11^2*b22-a23*a33*b11*b12*c31^2-2*a13*c33*a31*b31*c21*b12+b13*c33*a31*b31*a21*c12+c23*a33*a31*b11^2*c32+2*c23*a33*b31^2*c12*a11+a23*a33*c31*b11^2*c32+a23*b33*b31*c11^2*a32+a13*b13*b31*c31*a21*c32+2*a23*c33*a31*c11*b11*b32-2*a13*c33*a31*b31*c11*b22+a23*b33*a31*c11*c12*b31+a13*b33*a31*b31*c22*c11-b33*c33*a31*b12*c11*a21+a23*c33*b31*c31*b12*a11-a13*c13*b31^2*a21*c32-b13*c33*a31*a32*b11*c21-4*a13*c33*a31*b21*b11*c32-a33*c33*a31*b12*c11*b21+b33^2*a31*c12*a11*c21+a33^2*c31*b12*b11*c21+a13*a33*b31*c31*c11*b22-b33*c33*c31*a12*b11*a21-2*a13*b33*a31*c31*b21*c12-2*b13*c33*a31*b31*c21*a12-a23*b33*c31*c11*b11*a32-b23*a33*c31*b11*a11*c32+b23*c33*b31*a11*a12*c31+a13*a33*b31*c31*b21*c12-a33*b33*b31*c12*a11*c21+2*b23*a33*c31*c11*b11*a32-b33*c33*a31*a11*c21*b12+2*b33*c33*a31*b11*c11*a22-c13*c33*b31*a32*b11*a21+b33^2*a31*c11*a11*c22-2*b33^2*a31*c11*c21*a12+b33^2*c31*a12*a11*c21-2*a23*c33*a31*b31*c11*b12+a23*c33*a31*b31*c12*b11+b23*a33*a31*c31*c12*b11+c13*b23*a31*b31*a11*c32-2*a23*b33*a31*c31*c12*b11+2*a13*c33*a31*b32*b11*c21+c23*c33*a31*b31*b12*a11-b23*c33*a31*c11*b11*a32+a13*c13*a31*b21*b31*c32+c13*a23*b31*c31*b11*a32+c13*a23*b32*b31*a11*c31-b13*c33*a31*a32*c11*b21-2*b13*c33*a31*c31*a21*b12-a33*c33*a31*b11*c11*b22+a23*a33*b31*c31*c11*b12+a33^2*b31*c11*b11*c22-a13*c33*b31^2*a21*c12-a13*b23*b32*a11*c31^2-a13*c23*b31^2*c11*a32+b13*a23*c32*b31*a11*c31+b13*c13*a31*c31*b21*a32-b13*b33*c31^2*a21*a12-b13*c33*a31^2*b21*c12+2*b13*c33*a31^2*c21*b12-b13*b33*c22*c11*a31^2-b13*b33*c31^2*a22*a11-a33*b33*c31*a11*c11*b22-2*c23*a33*c31*b11^2*a32+2*c23*b33*a31^2*c12*b11-2*a13*c13*a31*c31*b21*b32-b33*c33*b31*a12*c11*a21-2*b33^2*c31*a11*a21*c12+b33*c33*b31*a11^2*c22+b33*c33*c31*a11^2*b22+2*a13*a33*c31*b21*b11*c32+2*a13*b33*a31*c32*c11*b21+c13^2*a31^2*b21*b32+c13^2*b31^2*a21*a32+b13^2*a31^2*c21*c32+b13^2*c31^2*a21*a32+a13^2*b31^2*c21*c32+a13^2*c31^2*b21*b32-a33^2*b31*c11^2*b22-a33^2*c31*b11^2*c22-b33^2*a31*c11^2*a22-b33^2*c31*a11^2*c22-c33^2*a31*b11^2*a22-a13*c23*c32*a11*b31^2-a13*a33*b31^2*c22*c11-a13*a33*b22*b11*c31^2-a13*a33*b31^2*c21*c12+2*a13*b33*c31^2*b11*a22-a13*b33*c31^2*a21*b12+2*a13*b33*c31^2*b21*a12-a13^2*b31*c31*b21*c32-a13^2*b31*c21*c31*b32-b13^2*a31*c31*a21*c32+2*b13*a33*c31^2*a11*b22-b13*a33*c31^2*b11*a22+2*b13*a33*c31^2*a21*b12-b13*a33*c31^2*b21*a12-b13*b33*a31^2*c21*c12-b13*c33*a31^2*b11*c22+2*b13*c33*a31^2*c11*b22-b13*c13*a31^2*c21*b32-b13*c13*a31^2*b21*c32-b13*a23*c31^2*b11*a32-b13*a23*b32*a11*c31^2+2*b13*b23*c11*c32*a31^2+2*b13*b23*a11*a32*c31^2+b23*a33*a31*c11^2*b32+2*b23*a33*c31^2*b12*a11-b23*a33*c31^2*b11*a12+b23*b33*a31*c11^2*a32+2*b23*c33*a31^2*c11*b12-2*b23*c33*b31*a11^2*c32+b23*c33*c31*a11^2*b32-c23*a33*b31^2*c11*a12-c23*b33*a31^2*c11*b12+c23*b33*b31*a11^2*c32-2*c23*b33*c31*a11^2*b32-b13^2*a31*c21*c31*a32+a33^2*b31*c12*c11*b21+2*a13*c33*b31^2*c21*a12+2*c13*b33*a31^2*b11*c22-c13*b33*a31^2*c11*b22-c13*c33*b22*b11*a31^2-c13*a23*b31^2*c11*a32-c13*a23*c32*a11*b31^2-c13*b23*a31^2*c11*b32+2*c13*c23*b11*b32*a31^2+2*c13*c23*a11*a32*b31^2-c13^2*a31*b21*b31*a32-c13^2*a31*b31*a21*b32+a23*a33*b31*c11^2*b32-a23*b33*c31^2*b12*a11+2*a23*b33*c31^2*b11*a12-2*a23*c33*a31*b11^2*c32-a23*c33*b31^2*c12*a11+2*a23*c33*b31^2*c11*a12+a23*c33*c31*b11^2*a32-a23*a33*c11*c12*b31^2-2*a33^2*b31*c11*c21*b12+a33^2*b31*c12*b11*c21+c33^2*a31*b12*a11*b21+c33^2*a31*b12*b11*a21+c33^2*a31*b11*a11*b22-2*c33^2*a31*b11*b21*a12+c33^2*b31*a12*a11*b21+c33^2*b31*a12*b11*a21+c33^2*b31*a11*b11*a22-2*c33^2*b31*a11*a21*b12+b33^2*a31*c12*c11*a21+a33^2*c31*b12*c11*b21+a33^2*c31*b11*c11*b22-2*a33^2*c31*b11*b21*c12+a33*c33*a31*b11^2*c22+a33*b33*b31*c11^2*a22+a33*b33*a31*c11^2*b22-b33*c33*b31*a11*c11*a22-b33*c33*c31*a12*a11*b21-2*a13*a23*b31*c11*c31*b32+2*a13*c33*c31*b21*b11*a32+a13*c13*b31*c31*b21*a32-2*a13*a23*c31*b11*b31*c32-2*a13*b23*a31*c11*c32*b31+a13*b23*a31*c11*c31*b32+a13*b23*c31*a31*b11*c32+a13*b23*c31*b31*c11*a32+a13*b23*c32*b31*a11*c31+a13*c23*a31*b11*b31*c32-2*a13*c23*a31*b11*b32*c31+a13*c23*b31*a31*c11*b32+a13*c23*b31*c31*b11*a32+a13*c23*b32*b31*a11*c31-a13*a33*c31*b32*c11*b21-a13*a33*c31*b32*b11*c21+a13*a33*b31*c31*c21*b12-a13*a33*b31*c32*b11*c21-a13*a33*b31*c32*c11*b21+2*a13*a33*b31*c21*c11*b32-4*a13*b33*a31*c21*c11*b32+a13*b33*a31*c31*c11*b22-2*a13*b33*a31*c31*b11*c22+a13*b33*b31*c31*a11*c22+2*a13*b33*a31*c32*b11*c21-a13*b33*b31*c32*c11*a21-a13*b33*b31*c32*a11*c21+2*a13*b33*c31*b32*a11*c21-a13*b33*c31*c32*a11*b21-a13*b33*c31*a32*b11*c21-a13*b33*c31*a32*c11*b21+a13*b33*b31*c31*a21*c12-a13*c33*c31*b32*a11*b21-a13*c33*c31*b32*b11*a21+a13*c33*a31*b31*b11*c22+a13*c33*a31*b22*b11*c31+a13*c33*b31*c31*a11*b22-2*a13*c33*b31*c31*b11*a22-a13*c33*b31*a32*c11*b21-a13*c33*b31*b32*c11*a21+2*a13*c33*b31*c32*b11*a21+2*a13*c33*b31*c32*a11*b21+a13*c33*a31*b31*b21*c12+a13*c33*a31*c31*b21*b12+a13*c33*b31*c31*a21*b12-2*a13*c33*b31*c31*b21*a12+a13*c13*a31*b31*c21*b32+a13*b13*b31*c21*c31*a32+a13*b13*a31*c21*c31*b32-a33*c33*b31*b11*a21*c12-a33*c33*c31*b12*a11*b21-a33*c33*c31*b12*b11*a21-4*c13*a33*c31*b21*b11*a32+c13*b33*b31*c31*a22*a11-c13*b33*b31*a32*a11*c21-c13*b33*b31*a32*c11*a21+2*c13*b33*b31*a21*a11*c32+c13*c33*a31*b31*a21*b12+c13*c33*a31*b31*b21*a12-c13*c33*b31*a32*a11*b21+2*c13*c33*b31*a21*a11*b32+c13*c33*a31*b31*a11*b22+c13*c33*a31*b31*b11*a22+2*c13*c33*a31*b21*b11*a32-c13*c33*a31*b32*b11*a21-c13*c33*a31*b32*a11*b21-c13*b33*a31*c32*a11*b21-c13*b33*a31*c32*b11*a21+c13*b33*a31*c31*a21*b12+c13*b33*b31*c31*a21*a12+2*c13*b33*c31*a32*a11*b21-4*c13*b33*c31*a21*a11*b32-2*c13*b33*a31*c31*b11*a22-c13*b33*a31*a32*b11*c21-c13*b33*a31*a32*c11*b21+2*c13*b33*a31*b32*c11*a21-2*c13*a23*a31*b11*b32*c31+c13*a23*b31*a31*c11*b32+c13*b23*a31*b31*c11*a32+c13*b23*a31*c31*a11*b32-2*c13*b23*b31*a11*a32*c31+c13*b23*a32*a31*b11*c31-2*c13*c23*a31*b11*b31*a32+2*c13*a33*c31*b32*a11*b21+2*c13*a33*c31*b32*b11*a21-2*c13*a33*a31*b31*b11*c22+c13*a33*a31*b31*c11*b22+c13*a33*a31*b22*b11*c31-c13*a33*a31*b32*c11*b21+2*c13*a33*a31*b21*b11*c32-2*c13*a33*b31*c31*a11*b22+c13*a33*b31*c31*b11*a22+2*c13*a33*b31*a32*c11*b21-c13*a33*b31*b32*a11*c21-c13*a33*b31*b32*c11*a21-c13*a33*b31*c32*b11*a21-c13*a33*b31*c32*a11*b21+c13*a33*a31*b31*c21*b12+c13*a33*a31*c31*b21*b12-2*c13*a33*b31*c31*a21*b12+c13*a33*b31*c31*b21*a12-2*c13*b33*a31*b31*a11*c22+c13*b33*a31*b31*c11*a22+a23*a33*b31*c31*c12*b11-a23*a33*c31*c11*b11*b32+2*a23*b33*a31*c11*b11*c32+a23*b33*b31*c31*c12*a11-a23*b33*b31*c11*a11*c32+2*a23*b33*c31*c11*a11*b32+a23*c33*a31*b11*b12*c31-2*a23*c33*b31*c31*b11*a12-2*b13*b23*a31*c11*c31*a32-2*b13*b23*c31*a11*a31*c32+b13*c23*a31*b31*c11*a32+b13*c23*a31*b31*a11*c32+b13*c23*a31*c31*a11*b32-2*b13*c23*b31*a11*a32*c31+b13*c23*a32*a31*b11*c31+b13*a33*a31*b31*c22*c11+b13*a33*b31*c31*c11*a22-2*b13*a33*b31*c31*a11*c22-b13*a33*a31*c32*b11*c21+2*b13*a33*b31*c32*c11*a21+2*b13*a33*b31*c32*a11*c21-4*b13*a33*b31*c21*c11*a32-b13*a33*c31*b32*a11*c21-b13*a33*c31*b32*c11*a21-b13*a33*c31*c32*b11*a21+2*b13*a33*c31*a32*b11*c21+b13*a33*a31*b31*c21*c12+b13*a33*a31*c31*b21*c12-2*b13*a33*a31*c31*c21*b12-2*b13*a33*b31*c31*a21*c12+2*b13*b33*c31*a21*a11*c32-b13*b33*c31*a32*c11*a21-b13*b33*c31*a32*a11*c21-b13*b33*a31*c32*a11*c21-b13*b33*a31*c32*c11*a21+b13*b33*a31*c31*c11*a22+2*b13*b33*a31*c21*c11*a32+b13*b33*a31*c31*a11*c22+b13*b33*a31*c31*c21*a12-2*b13*c33*a31*c31*a11*b22+b13*c33*a31*c31*b21*a12+b13*c33*b31*c31*a21*a12-b13*c33*c31*a32*b11*a21-b13*c33*c31*a32*a11*b21+b13*c33*a31*c31*b11*a22+2*b13*c33*a31*c32*a11*b21+b13*c33*b31*c31*a22*a11+2*b13*c33*b31*a32*a11*c21+2*b13*c33*b31*a32*c11*a21-4*b13*c33*b31*a21*a11*c32-b13*a33*a31*c32*c11*b21-2*b13*c33*a31*b31*c11*a22-a23*c33*b31*c11*b11*a32-a23*c33*b31*c11*a11*b32+2*a23*c33*b31*b11*a11*c32-a23*c33*c31*b11*a11*b32-b23*a33*a31*c11*b11*c32+2*b23*a33*b31*c11*a11*c32+b23*a33*a31*c11*c12*b31+b23*b33*a31*c31*c12*a11+b23*b33*a31*c31*c11*a12-b23*b33*a31*c11*a11*c32-b23*c33*c31*b11*a11*a32+b23*c33*a31*b31*c12*a11-2*b23*c33*a31*b31*c11*a12-2*b23*c33*a31*c31*b12*a11+2*b23*c33*a31*b11*a11*c32+2*b23*c33*b31*c11*a11*a32+c23*a33*a31*b31*c11*b12-2*c23*a33*a31*b31*c12*b11+c23*a33*a31*b11*b12*c31-c23*a33*a31*c11*b11*b32-2*c23*a33*b31*c31*b12*a11-c23*a33*b31*c11*a11*b32-c23*a33*b31*b11*a11*c32+2*c23*a33*c31*b11*a11*b32-2*c23*b33*a31*b31*c12*a11+c23*b33*a31*b31*c11*a12+c23*b33*a31*c31*b12*a11-c23*b33*a31*b11*a11*c32+c23*c33*a31*b31*b11*a12-c23*c33*a31*b11*a11*b32-c23*c33*b31*b11*a11*a32+2*a33*c33*a31*b11*b21*c12-a33*c33*b31*a11*b11*c22+2*a33*c33*b31*a11*c11*b22-a33*c33*b31*a11*b21*c12-a33*c33*a31*b12*b11*c21-a33*b33*b31*c12*c11*a21-a33*b33*b31*c11*a11*c22+2*a33*b33*c31*a11*b11*c22+2*a33*c33*b31*a11*c21*b12+2*a33*b33*c31*a11*b21*c12-a33*b33*c31*a11*c21*b12-a33*b33*c31*b12*c11*a21+2*a33*b33*c31*b11*a21*c12-a33*b33*c31*a12*b11*c21-a33*b33*a31*c12*b11*c21-b33*c33*c31*a11*b11*a22+2*b33*c33*a31*a12*b11*c21+2*b33*c33*a31*a12*c11*b21-b33*c33*a31*a11*c11*b22-b33*c33*a31*a11*b21*c12-b33*c33*a31*b11*a21*c12-b33*c33*b31*a12*a11*c21+2*b33*c33*c31*a11*a21*b12+2*a33*c33*c31*b11*b21*a12-a33*b33*a31*c12*c11*b21-a33*b33*a31*c11*b11*c22+2*a33*b33*a31*c11*c21*b12+b13*c13*a31*b31*c21*a32+b13*a23*a31*c11*c31*b32+b13*a23*c31*a31*b11*c32+b13*a23*c31*b31*c11*a32+b13*c13*a31*c31*a21*b32-2*b13*c13*b31*c31*a21*a32-2*b13*a23*a31*c11*c32*b31,-b13^2*c22^2*a31^2+c33^2*b11^2*a22^2+b33^2*c11^2*a22^2+c23^2*a12^2*b31^2-a23^2*c11^2*b32^2+c23^2*b12^2*a31^2-a33^2*c21^2*b12^2-a33^2*b21^2*c12^2+a33^2*c11^2*b22^2-b33^2*c21^2*a12^2+b23^2*c12^2*a31^2+c13^2*b21^2*a32^2-2*b33*c33*c22*a11^2*b22+a13^2*c21^2*b32^2-b33^2*a21^2*c12^2+c33^2*a11^2*b22^2+b13^2*c21^2*a32^2-c23^2*a11^2*b32^2-c33^2*b21^2*a12^2-b23^2*c11^2*a32^2-2*b13*c23*a31*c32*a11*b22-4*a13*c33*b32*a22*c11*b21+2*b13*a23*c32*b31*a21*c12+2*a23*a33*b31*c11*b12*c22+2*c33*a13*c32*b21*b11*a22+2*a23^2*b32*c11*b11*c32+2*b13*c23*a32*c31*b21*a12+2*a13^2*b31*c22*b22*c31+4*b13*c33*a31*b22*c21*a12+2*a23*c33*b31*b12*c11*a22+2*b13*c13*a32*b21*a21*c32-2*a23*c23*a32*c11*b11*b32+4*a13*b33*a31*c21*c12*b22+2*a33*b13*b32*c22*a11*c21+4*c23*a33*c32*b12*a11*b21+2*b23*b33*c31*a12*a11*c22+2*b13*c23*b32*a31*a21*c12-2*c13*a33*a31*b22*c21*b12-2*b23*a33*b32*c11*c21*a12+2*b13*a23*a32*b31*c21*c12-2*c23*a33*b32*b12*c11*a21+2*b13*b23*a32*c31*a21*c12-a13^2*c22^2*b31^2-2*b23*c33*a32*a12*b11*c21+4*a13*a23*b31*c32*b11*c22+2*b23^2*a32*c11*a11*c32+2*b13*c33*a32*b22*a11*c21-4*b13*a23*b32*a31*c21*c12-2*a13*b13*b21*a21*c32^2-2*a33*b33*b11*a11*c22^2-2*c33*a23*b32*b11*a21*c12-2*a13*b33*c31*a21*c12*b22-2*b13*c33*a31*a21*c12*b22-2*c23*b33*a32*b11*a21*c12+4*a23*a33*b32*c11*c21*b12-2*b13*c33*a31*b21*a12*c22+2*c33*b13*a32*a22*b11*c21+4*b23*c33*b32*a12*c11*a21+2*b33*b13*a32*c22*a11*c21+2*a13*b13*a31*c22^2*b31+2*a13*c13*c22*a22*b31^2-4*a13*b23*b32*c31*a21*c12-a13^2*b22^2*c31^2-4*a23*c33*b31*a12*c11*b22-2*a23*c23*c12*a12*b31^2-2*a23*a13*b31*b32*c22*c11-2*a23*b13*a31*c32*b11*c22+2*a33*c33*c12*b21^2*a12-2*a33^2*c22*b11*c11*b22-2*b33*c23*a32*a12*b11*c21-2*c13*a33*b31*a22*c21*b12-2*a33*b33*b22*c11^2*a22-2*a33*c33*c11*a11*b22^2+4*c13*c33*b31*a22*b21*a12-2*a33*c23*a32*b11*b21*c12+2*a13*c23*b32*b31*a21*c12-2*a13*b33*c31*a22*c21*b12-2*c13*b33*c31*a22*a21*b12+2*b13*a23*b32*c31*c21*a12-4*b13*a23*c32*c31*a21*b12+4*b13*b33*a31*c22*a21*c12+4*b13*b23*c31*a32*c11*a22+2*a33^2*c12*b21*c21*b12+2*a33*c33*b11*b22*a11*c22+2*b33^2*c12*a21*c21*a12-2*a13*b13*a32*c21^2*b32-2*c13*c33*a31*b21*b12*a22-2*c13*b33*a31*a21*b12*c22+2*b23*c33*a31*a11*b12*c22-2*a33*c23*a32*b12*c11*b21-2*b33*b23*c32*a12*a11*c21+2*a13*a33*c32*b22*b11*c21-2*a23*c23*b32*b11*a11*c32-2*c23*a13*b31*c32*a11*b22+2*b13*a23*a32*c31*c21*b12-2*a23*b23*b12*a12*c31^2+2*c13*a33*c32*b21*b11*a22+4*b23*c13*a31*a32*c11*b22+2*b33*c33*c12*a21^2*b12-4*c13*a33*c32*b22*b11*a21+2*c33*b13*c32*a21*a11*b22-2*a23*a33*c32*b12*c11*b21+2*a23*b23*b11*a11*c32^2+2*b13*c23*b32*a31*c21*a12+2*c13*b33*c32*a21*a11*b22+2*a13*b23*b32*a31*c21*c12-4*a23*b33*a31*c11*b12*c22+4*a13*b33*b31*c22*c21*a12+4*a13*c23*a31*c32*b22*b11-2*a23*c33*a32*b11*b21*c12+b23^2*a12^2*c31^2+4*a33*c23*a32*b12*b11*c21+4*c23*c33*b32*a11*a21*b12-2*a13*b23*b31*a32*c22*c11-2*c33*b23*b32*a12*a11*c21+4*c33*b23*c32*a12*a11*b21+4*c23*c33*a32*b11*b21*a12-2*c33*a23*b32*b12*c11*a21-4*b23*a33*c31*b11*c12*a22-2*c13*c33*a31*b22*b21*a12+2*b23*c33*a31*a12*c11*b22+2*a13*c33*a32*b21*b11*c22+2*a33*a13*c32*b22*c11*b21-2*c13*a23*b31*a32*b11*c22-4*a23*a33*b31*c12*b11*c22+4*a13*c33*a31*b21*b12*c22-4*b13*c33*a32*a21*c11*b22+b33^2*a11^2*c22^2-2*c33*b23*c32*a12*b11*a21-2*c33*b23*c32*a11*a21*b12-2*c13*b33*c31*a22*b21*a12+2*a33*c13*c32*b22*a11*b21+2*b33*c13*c32*a22*b11*a21+2*c23*c33*b31*a12*a11*b22-2*b33^2*c22*a11*c11*a22+2*b33*c33*c21*b21*a12^2+2*a13*b33*a32*c21*c11*b22-2*a33*b23*a32*c11*c21*b12-2*c23*b13*a31*c32*b11*a22-2*c23*b13*b31*a32*a11*c22+2*c13*c23*a32*b31*a21*b12+2*c23*c33*b31*a11*b12*a22-4*c23*b33*a31*a12*c11*b22-2*b13*a23*b31*c32*a11*c22+2*b13*b33*c32*a22*a11*c21-4*c13*b33*a32*b22*a11*c21-4*c23*c33*a31*b12*a11*b22+2*a33*b33*b12*c21^2*a12+2*a33*c33*c21*a21*b12^2+4*a13*b23*b31*c32*c11*a22+4*a13*b23*c31*a32*b11*c22-4*c33*a13*c32*b22*a11*b21+2*c33*a13*c32*b22*b11*a21-4*b13*a33*c32*a22*c11*b21+4*b23*a33*c32*b12*c11*a21-2*a13*b33*a31*c22*c21*b12-2*a13*b33*b31*c22*a21*c12-4*c13*a23*a32*b31*c21*b12-4*c13*c23*a32*b31*b21*a12+2*c13*b33*a32*a22*b11*c21+2*c13*a23*c32*b31*a21*b12-c13^2*b22^2*a31^2-b13^2*a22^2*c31^2+2*c23*a33*a31*b11*c12*b22+2*b33*c33*c11*a22*a11*b22-2*a33*c33*b12*b21*c21*a12+2*c23*a33*b31*a12*b11*c22-2*c33*a23*c32*b11*b21*a12+2*a23*c33*c31*b12*a11*b22+a33^2*b11^2*c22^2-4*c13*a33*b32*b21*a11*c22-2*c13*b33*b31*a22*c21*a12+2*a13*b13*b32*c21*a21*c32+2*c23*a33*b31*a12*c11*b22+4*a13*b23*a31*b32*c22*c11+2*c33*a13*b32*b21*a11*c22+4*a23*b33*a32*c12*b11*c21+4*c23*a33*b32*a12*c11*b21-2*a13*c13*a32*b21^2*c32-2*a13*c13*c21*a21*b32^2+2*a13*b33*c32*a22*c11*b21+4*c33*a23*c32*b12*b11*a21+2*a23*b33*c31*a12*c11*b22-4*a33*b13*a32*c22*b11*c21+2*a13*a23*c32*c31*b21*b12-4*a13*b23*c32*a31*c21*b12+2*c33*b13*c32*a22*a11*b21-4*c33*b13*c32*a22*b11*a21-4*b13*c33*a32*b21*a11*c22-4*b13*c33*b32*a22*a11*c21+4*c13*b23*b31*a32*a11*c22-b23^2*a11^2*c32^2+2*c13*a23*b32*a31*b21*c12-4*b23*b33*c31*a12*c11*a22-c33^2*a21^2*b12^2-2*b13*b23*c31*a32*a11*c22+2*a23*a33*b31*c12*c11*b22+2*c23*b33*a31*b12*c11*a22-2*a33*c33*c22*b11^2*a22+2*a33*b33*b21*a21*c12^2+4*a13*b33*c31*a22*b21*c12-2*a13*b33*c31*b22*c21*a12+2*a13*b23*c32*b31*c21*a12-2*c13*b23*b31*c32*a22*a11-c13^2*a22^2*b31^2-2*a23*b23*b32*c11*a11*c32-c23^2*b11^2*a32^2+4*a23*b33*c32*a12*c11*b21-2*b23*a33*c32*a11*c21*b12+4*a13*b33*c31*a21*b12*c22+2*b13*b33*a32*c22*c11*a21+2*b13*a33*c32*b21*a11*c22+b13^2*a21^2*c32^2-2*a23*b13*c31*b32*c11*a22-2*a23*b13*c31*c32*a11*b22+2*c23*a33*a31*b12*c11*b22+2*c23*a33*b31*a11*b12*c22-2*c23^2*a31*b12*a12*b31+2*c23^2*a32*b11*a11*b32+2*a13*c23*a32*b31*c21*b12-4*a13*c23*a32*c31*b21*b12+2*a33*b13*a32*c22*c11*b21+4*c23*b13*a31*a32*b11*c22-2*c23*a13*a31*b32*b11*c22+4*c13*b33*c31*a21*a12*b22+2*a13*c33*b32*a22*b11*c21+2*b13*c33*a32*a22*c11*b21+c13^2*a21^2*b32^2-4*a13*c23*c32*b31*a21*b12-4*b23*c33*a31*a12*b11*c22-4*c23*c33*b31*a12*b11*a22-2*c23*c33*a32*b12*a11*b21-2*a23*b33*a32*c11*c21*b12-2*a23*b33*c32*a12*b11*c21-4*b13*a23*c32*b31*c21*a12+2*b23*a33*b31*c12*c11*a22-2*b13*c33*a31*a22*c21*b12-2*b23^2*a31*c12*a12*c31-2*b23*c23*b31*a12^2*c31-2*a13*c33*b31*a22*b21*c12+2*a23*c23*c11*a11*b32^2-2*a23^2*b31*c12*b12*c31+2*b23*c23*c11*b11*a32^2+a23^2*b12^2*c31^2+4*a23*c33*b32*a12*b11*c21+2*c33*a13*b32*b22*a11*c21-4*c13*b23*a32*a31*b21*c12+2*c13*b23*a32*a31*c21*b12+4*c13*b23*a31*c32*b11*a22+2*b23*c33*b31*a12*a11*c22+2*b23*c33*b31*a12*c11*a22+a23^2*c12^2*b31^2-2*b23*b13*c31*c32*a22*a11-2*a23*a13*c31*c32*b22*b11-a23^2*b11^2*c32^2-4*b13*a23*a32*c31*b21*c12+2*c23*b33*c31*a12*b11*a22-2*a13*b33*b31*c21*c12*a22+2*b23*b33*a31*c11*a12*c22-2*c33*c23*a32*b12*b11*a21+2*c13*c33*b32*a22*a11*b21-4*c13*c33*b32*a21*a11*b22-2*c33*a23*c32*b12*a11*b21+2*a23*c33*b31*b11*c12*a22-2*a13*c23*a31*b32*c11*b22-2*c33*a23*a32*b12*b11*c21+2*a13*b23*a32*c31*b21*c12+2*b23*a33*a31*c11*b12*c22+2*c13*b23*a32*b31*a21*c12+2*b23*b33*c31*a11*c12*a22+a13^2*b21^2*c32^2+4*a13*c33*b31*a22*c21*b12+2*a33*b13*c32*a22*b11*c21+2*a33*b13*c32*a21*b11*c22+2*a23*c23*a32*b11^2*c32+2*b23*c23*b32*a11^2*c32-2*b23*c23*c12*b12*a31^2+2*c33^2*b12*a21*b21*a12-2*c33^2*b22*a11*b11*a22-2*b33*c33*c11*b11*a22^2-2*a13^2*b32*c21*b21*c32+2*a13*b13*b22*a22*c31^2+2*a13*c13*a31*b22^2*c31-2*b13*c13*c21*b21*a32^2-2*b13*c13*b32*a21^2*c32+2*b13*c13*c22*b22*a31^2+2*b13^2*a31*c22*a22*c31-2*b13^2*a32*c21*a21*c32+2*b13*c13*b31*a22^2*c31-2*a23*b23*a31*c12^2*b31-2*a23*c23*a31*b12^2*c31+2*c13^2*a31*b22*a22*b31-2*c13^2*a32*b21*a21*b32+2*a23*b23*a32*c11^2*b32-4*b13*c23*b32*c31*a21*a12+2*b13*c23*c32*a31*a21*b12-4*b13*c23*c32*a31*b21*a12+2*b13*c23*c32*b31*a21*a12-2*b13*a33*a31*c22*b21*c12+4*b13*a33*a31*c22*c21*b12-2*b13*a33*a31*c21*c12*b22-2*b13*a33*b31*c22*a21*c12+4*b13*a23*c31*b32*a11*c22+2*a13*b13*a32*c21*b21*c32-2*a13*b13*b31*c22*a22*c31-2*a13*b13*a31*c22*b22*c31-2*a13*c13*a31*c22*b22*b31-2*a13*c13*b31*b22*a22*c31+2*a13*c13*a32*c21*b21*b32+2*a13*c13*b32*b21*a21*c32-2*a13*a23*b31*c32*c11*b22-2*a13*a23*c31*b32*b11*c22+4*a13*a23*c31*b32*c11*b22+2*a13*a23*b32*b31*c21*c12+2*a13*a23*b32*c31*b21*c12-4*a13*a23*b32*c31*c21*b12-4*a13*a23*c32*b31*b21*c12+2*a13*a23*c32*b31*c21*b12-2*a13*b23*a31*c32*b11*c22-2*a13*b23*c31*b32*c11*a22-4*a13*b23*a32*b31*c21*c12+2*a13*b23*a32*c31*c21*b12+2*a13*b23*b32*c31*c21*a12+2*a13*b23*c32*a31*b21*c12+2*a13*b23*c32*b31*a21*c12+2*a13*b23*c32*c31*a21*b12-4*a13*b23*c32*c31*b21*a12+4*a13*c23*b31*a32*c11*b22-2*a13*c23*b31*c32*b11*a22-2*a13*c23*c31*a32*b22*b11+4*a13*c23*c31*b32*b11*a22+2*a13*c23*a32*b31*b21*c12-4*a13*c23*b32*a31*b21*c12+2*a13*c23*b32*a31*c21*b12-4*a13*c23*b32*b31*c21*a12+2*a13*c23*b32*c31*a21*b12+2*a13*c23*b32*c31*b21*a12+2*a13*c23*c32*a31*b21*b12+2*a13*c23*c32*b31*b21*a12-4*a13*a33*c32*b21*b11*c22-4*a13*a33*b32*c21*c11*b22+2*a13*a33*b32*c22*c11*b21-2*a13*a33*c31*b21*b12*c22+4*a13*a33*c31*b22*c21*b12-2*a13*a33*c31*b22*b21*c12-2*a13*a33*b31*c21*c12*b22-2*a13*a33*b31*c22*c21*b12+4*a13*a33*b31*c22*b21*c12-2*a13*b33*a31*c22*b21*c12-2*a13*b33*c31*b21*a12*c22-4*a13*b33*a32*c22*c11*b21-4*a13*b33*c32*a22*b11*c21+2*a13*b33*c32*a21*b11*c22-4*a13*b33*c32*a21*c11*b22-2*a13*c33*a31*b22*b21*c12-2*a13*c33*a31*b22*c21*b12-2*a13*c33*b31*a21*b12*c22+4*a13*c33*b31*a21*c12*b22-2*a13*c33*b31*b22*c21*a12-2*a13*c33*b31*b21*a12*c22-2*a13*c33*c31*b22*a21*b12+4*a13*c33*c31*b22*b21*a12-2*a13*c33*c31*b21*b12*a22-4*a13*c33*a32*b22*b11*c21-4*a13*c33*b32*a21*b11*c22+2*a13*c33*b32*a21*c11*b22-2*b13*c13*a31*c22*a22*b31-2*b13*c13*a31*b22*a22*c31+2*b13*c13*a32*c21*a21*b32-2*b13*a23*a31*b32*c22*c11+4*b13*a23*a31*c32*c11*b22+4*b13*a23*b31*a32*c22*c11-2*b13*a23*c31*a32*c11*b22+2*b13*a23*b32*c31*a21*c12+2*b13*a23*c32*a31*b21*c12+2*b13*a23*c32*a31*c21*b12+2*b13*a23*c32*c31*b21*a12+4*b13*b23*a31*c32*a11*c22-2*b13*b23*a31*c32*c11*a22+2*b13*b23*a32*a31*c21*c12-4*b13*b23*a32*c31*c21*a12-4*b13*b23*c32*a31*a21*c12+2*b13*b23*c32*a31*c21*a12+2*b13*b23*c32*c31*a21*a12+4*b13*c23*a31*b32*c11*a22-2*b13*c23*b31*a32*c11*a22+4*b13*c23*b31*c32*a22*a11+4*b13*c23*c31*a32*a11*b22-2*b13*c23*c31*b32*a22*a11+2*b13*c23*a32*a31*b21*c12-4*b13*c23*a32*a31*c21*b12+2*b13*c23*a32*b31*c21*a12-4*b13*c23*a32*b31*a21*c12+2*b13*c23*a32*c31*a21*b12-4*c23*a33*a31*b12*b11*c22-4*c23*a33*b31*a11*c12*b22-4*c23*a33*b31*b12*c11*a22+2*c23*a33*b31*b11*c12*a22-2*b23*b33*a32*c12*a11*c21+4*b23*b33*a32*c11*c21*a12-2*b23*b33*c32*a12*c11*a21+4*b23*b33*c32*a11*a21*c12+2*b23*c33*a31*a11*c12*b22-4*b23*c33*a31*b12*c11*a22+2*b23*c33*a31*b11*c12*a22-4*b23*c33*b31*a11*c12*a22-4*b23*c33*c31*a12*a11*b22+2*b23*c33*c31*a12*b11*a22+2*b23*c33*c31*a11*b12*a22+4*b23*c33*a32*a11*c21*b12-2*b23*c33*a32*b12*c11*a21+4*b23*c33*a32*b11*a21*c12-2*b23*c33*b32*a11*a21*c12+4*c23*a33*b32*b11*a21*c12-2*c23*a33*c32*b11*b21*a12-2*c23*a13*b31*a32*b11*c22+4*c23*a13*b31*b32*a11*c22-2*c23*a13*b31*b32*c11*a22-2*c23*a13*c31*b32*a11*b22-2*c23*b13*a31*a32*c11*b22-2*c23*b13*a31*b32*a11*c22-2*c23*b13*c31*a32*b11*a22-2*c23*c13*a31*a32*b22*b11-2*c23*c13*b31*b32*a22*a11-2*b13*a33*b31*c22*c21*a12+4*b13*a33*b31*c21*c12*a22-2*b13*a33*c31*a22*b21*c12-2*b13*a33*c31*a22*c21*b12-2*b13*a33*c31*a21*b12*c22+4*b13*a33*c31*a21*c12*b22-2*b13*a33*c31*b22*c21*a12+4*b13*a33*c31*b21*a12*c22-4*b13*a33*b32*c22*c11*a21+2*b13*a33*b32*c21*c11*a22+2*b13*a33*c32*a21*c11*b22-4*b13*a33*c32*b22*a11*c21-2*b13*b33*a31*c22*c21*a12-2*b13*b33*a31*c21*c12*a22-2*b13*b33*c31*a22*a21*c12+4*b13*b33*c31*a22*c21*a12-2*b13*b33*c31*a21*a12*c22-4*b13*b33*a32*c21*c11*a22-4*b13*b33*c32*a21*a11*c22+4*b13*c33*a31*a22*b21*c12-2*b13*c33*a31*a21*b12*c22-2*b13*c33*b31*a22*a21*c12-2*b13*c33*b31*a22*c21*a12+4*b13*c33*b31*a21*a12*c22+4*b13*c33*c31*a22*a21*b12-2*b13*c33*c31*a22*b21*a12-2*b13*c33*c31*a21*a12*b22+2*b13*c33*b32*a21*a11*c22+4*c13*a23*a31*b32*b11*c22-2*c13*a23*a31*c32*b22*b11+4*c13*a23*b31*c32*a11*b22+4*c13*a23*c31*a32*b22*b11-2*c13*a23*c31*b32*a11*b22+2*c13*a23*a32*b31*b21*c12+2*c13*a23*a32*c31*b21*b12+2*c13*a23*b32*a31*c21*b12-4*c13*a23*b32*b31*a21*c12+2*c13*a23*b32*b31*c21*a12+2*c13*a23*b32*c31*a21*b12-4*c13*a23*b32*c31*b21*a12-4*c13*a23*c32*a31*b21*b12+2*c13*a23*c32*b31*b21*a12-2*c13*b23*a31*b32*a11*c22-2*c13*b23*c31*a32*b11*a22+4*c13*b23*c31*b32*a22*a11+2*c13*b23*a32*b31*c21*a12-4*c13*b23*a32*c31*a21*b12+2*c13*b23*a32*c31*b21*a12+2*c13*b23*b32*a31*a21*c12-4*c13*b23*b32*a31*c21*a12+2*c13*b23*b32*c31*a21*a12+2*c13*b23*c32*a31*a21*b12+2*c13*b23*c32*a31*b21*a12-4*c13*b23*c32*b31*a21*a12+4*c13*c23*a31*b32*a11*b22-2*c13*c23*a31*b32*b11*a22-2*c13*c23*b31*a32*a11*b22+4*c13*c23*b31*a32*b11*a22+2*c13*c23*a32*a31*b21*b12-4*c13*c23*b32*a31*a21*b12+2*c13*c23*b32*a31*b21*a12+2*c13*c23*b32*b31*a21*a12+4*c13*a33*a31*b22*b21*c12-2*c13*a33*a31*b21*b12*c22-2*c13*a33*b31*a22*b21*c12+4*c13*a33*b31*a21*b12*c22-2*c13*a33*b31*a21*c12*b22+4*c13*a33*b31*b22*c21*a12-2*c13*a33*b31*b21*a12*c22-2*c13*a33*c31*b22*a21*b12-2*c13*a33*c31*b22*b21*a12+4*c13*a33*c31*b21*b12*a22-4*c13*a33*b32*a22*b11*c21+2*c13*a33*b32*a21*b11*c22+2*c13*a33*b32*b22*a11*c21-2*c13*b33*a31*a22*b21*c12+4*c13*b33*a31*a22*c21*b12-2*c13*b33*a31*a21*c12*b22-2*c13*b33*a31*b22*c21*a12+4*c13*b33*a31*b21*a12*c22+4*c13*b33*b31*a22*a21*c12-2*c13*b33*b31*a21*a12*c22-4*c13*b33*a32*a21*b11*c22+2*c13*b33*a32*b21*a11*c22-4*c13*b33*c32*a22*a11*b21+4*c13*c33*a31*b22*a21*b12-2*c13*c33*b31*a22*a21*b12-2*c13*c33*b31*a21*a12*b22+2*c13*c33*a32*b22*b11*a21-4*c13*c33*a32*b21*b11*a22-2*a23*b13*b31*c32*c11*a22-2*a23*b13*c31*a32*b11*c22+4*a23*b13*c31*c32*b11*a22-2*a23*c13*a31*b32*c11*b22-2*a23*c13*b31*a32*c11*b22-2*a23*c13*b31*b32*a11*c22+4*a23*c13*b31*b32*c11*a22-2*a23*c13*b31*c32*b11*a22-2*a23*c13*c31*b32*b11*a22+2*a23*b23*a31*c12*b12*c31+2*a23*b23*b31*c12*a12*c31-2*a23*b23*a32*c11*b11*c32+2*a23*c23*a31*c12*b12*b31+2*a23*c23*b31*b12*a12*c31+2*a23*a33*c31*b12*b11*c22-4*a23*a33*c31*b12*c11*b22+2*a23*a33*c31*b11*c12*b22-2*a23*a33*b32*c12*b11*c21+4*a23*a33*c32*b11*b21*c12+2*a23*b33*a31*c12*c11*b22+2*a23*b33*b31*c12*a11*c22-4*a23*b33*b31*c12*c11*a22+2*a23*b33*b31*c11*a12*c22-4*a23*b33*c31*a12*b11*c22+2*a23*b33*c31*a11*b12*c22-4*a23*b33*c31*a11*c12*b22+2*a23*b33*c31*b12*c11*a22+2*a23*b33*c31*b11*c12*a22-2*a23*b33*c32*a11*b21*c12+4*a23*b33*c32*a11*c21*b12+2*a23*c33*a31*b12*b11*c22+2*a23*c33*a31*b12*c11*b22-4*a23*c33*a31*b11*c12*b22+2*a23*c33*b31*a12*b11*c22-4*a23*c33*b31*a11*b12*c22+2*a23*c33*b31*a11*c12*b22-4*a23*c33*c31*b12*b11*a22+2*a23*c33*c31*b11*a12*b22+4*a23*c33*a32*b12*c11*b21-2*a23*c33*b32*a12*c11*b21+4*a23*c33*b32*a11*b21*c12-2*a23*c33*b32*a11*c21*b12+2*a23*b33*a31*c12*b11*c22-2*b23*a13*a31*c32*c11*b22-2*b23*a13*b31*c32*a11*c22-2*b23*a13*c31*a32*c11*b22-2*b23*a13*c31*b32*a11*c22+4*b23*a13*c31*c32*a11*b22-2*b23*a13*c31*c32*b11*a22-2*b23*b13*a31*a32*c22*c11-2*b23*c13*a31*a32*b11*c22-2*b23*c13*a31*b32*c11*a22-2*b23*c13*a31*c32*a11*b22-2*b23*c13*b31*a32*c11*a22-2*b23*c13*c31*a32*a11*b22+2*b23*c23*a31*c12*a12*b31+2*b23*c23*a31*b12*a12*c31-2*b23*c23*a32*c11*a11*b32-2*b23*c23*a32*b11*a11*c32+2*b23*a33*a31*c12*b11*c22-4*b23*a33*a31*c12*c11*b22+2*b23*a33*b31*c12*a11*c22-4*b23*a33*b31*c11*a12*c22+2*b23*a33*c31*a12*b11*c22+2*b23*a33*c31*a12*c11*b22-4*b23*a33*c31*a11*b12*c22+2*b23*a33*c31*a11*c12*b22+2*b23*a33*c31*b12*c11*a22+4*b23*a33*b32*c12*a11*c21+4*b23*a33*c32*a12*b11*c21-2*b23*a33*c32*b11*a21*c12-4*b23*b33*a31*c12*a11*c22+2*b23*b33*a31*c12*c11*a22+2*c23*a33*c31*b12*a11*b22+2*c23*a33*c31*b12*b11*a22-4*c23*a33*c31*b11*a12*b22-2*c23*a33*b32*a11*b21*c12+2*c23*b33*a31*a12*b11*c22+2*c23*b33*a31*a11*b12*c22+2*c23*b33*a31*a11*c12*b22-4*c23*b33*a31*b11*c12*a22-4*c23*b33*b31*a12*a11*c22+2*c23*b33*b31*a12*c11*a22+2*c23*b33*b31*a11*c12*a22+2*c23*b33*c31*a12*a11*b22-4*c23*b33*c31*a11*b12*a22-2*c23*b33*a32*a12*c11*b21+4*c23*b33*a32*a11*b21*c12+4*c23*b33*a32*b12*c11*a21+4*c23*b33*c32*a12*b11*a21-2*c23*b33*c32*a11*a21*b12+2*c23*c33*a31*b12*b11*a22+2*c23*c33*a31*b11*a12*b22-2*c23*c33*b32*a12*b11*a21+2*a33*a13*b32*c22*b11*c21+2*a33*b13*a32*c21*c11*b22-2*b33*c33*c12*a21*b21*a12-2*b33*c33*b12*a21*c21*a12+2*b33*c33*b11*a22*a11*c22+2*a33*c13*a32*b22*b11*c21-4*a33*c13*a32*b22*c11*b21+2*a33*c13*a32*b21*b11*c22+2*a33*c13*b32*a22*c11*b21+2*a33*c13*b32*a21*c11*b22-2*a33*a23*b32*c12*c11*b21-2*a33*a23*c32*b12*b11*c21-2*a33*b23*a32*c12*b11*c21+4*a33*b23*a32*c12*c11*b21-2*a33*b23*b32*c12*c11*a21-2*a33*b23*c32*a12*c11*b21-2*a33*b23*c32*a11*b21*c12-2*a33*c23*b32*a12*b11*c21-2*a33*c23*b32*a11*c21*b12-2*a33*c23*c32*b12*b11*a21+2*a33*b33*c11*b22*a11*c22+2*a33*b33*c11*a22*b11*c22+2*a33*c33*c11*b22*b11*a22-2*a33*b33*c12*a21*c21*b12-2*a33*b33*c12*b21*c21*a12-2*a33*c33*c12*b21*a21*b12+2*b33*a13*a32*c22*b11*c21-4*b33*a13*b32*c22*a11*c21+2*b33*a13*b32*c22*c11*a21+2*b33*a13*b32*c21*c11*a22+2*b33*a13*c32*b22*a11*c21+2*b33*a13*c32*b21*a11*c22+2*b33*b13*c32*a22*c11*a21+2*b33*c13*a32*a22*c11*b21+2*b33*c13*a32*a21*c11*b22+2*b33*c13*b32*a22*a11*c21-4*b33*c13*b32*a22*c11*a21+2*b33*c13*b32*a21*a11*c22-2*b33*a23*a32*c12*c11*b21-2*b33*a23*b32*c12*a11*c21+4*b33*a23*b32*c12*c11*a21-2*b33*a23*b32*c11*c21*a12-2*b33*a23*c32*b12*c11*a21-2*b33*a23*c32*b11*a21*c12-2*b33*b23*a32*c12*c11*a21-2*b33*c23*a32*a11*c21*b12+4*b33*c23*b32*a12*a11*c21-2*b33*c23*b32*a12*c11*a21-2*b33*c23*b32*a11*a21*c12-2*b33*c23*c32*a12*a11*b21+2*c33*b13*a32*a21*b11*c22+2*c33*b13*b32*a22*c11*a21+2*c33*c13*a32*b22*a11*b21+2*c33*c13*b32*a22*b11*a21+2*c33*a13*a32*b22*c11*b21-2*c33*b23*a32*a12*c11*b21-2*c33*b23*a32*a11*b21*c12-2*c33*c23*b32*a12*a11*b21,-a33*a31*b21^2*c12^2-c33*a32*a12*c11*b21^2+a23*b31^2*c11*a12*c22-3*c23*b31*a32*b11*a21*c12+c23*b31*c32*a11*b11*a22-b23*a31^2*c12*c21*b12+b23*a31*c32*b11*c11*a22+3*c23*b31*a32*b12*c11*a21+c23*b31*a32*b11*c11*a22+b13*a32*b31*c21^2*a12-2*b13*a31*b31*c22*c21*a12-3*a13*c31*b32*a21*b11*c22+3*b33*a31*b12*c21*c11*a22+c13*a31*b31*b21*a12*c22-c23*b31*c31*a11*b12*a22+2*a13*c32*c31*b21*a21*b12-2*b13*a32*c32*b11*c21*a21+a23*b31^2*a21*c12^2-a23*a31*b31*c11*b12*c22-c23*a32^2*b11^2*c21-c33*a32*b11*a22*c11*b21+2*c23*a31*b31*a11*b12*c22-3*a23*c31*b32*a11*c21*b12+a33*c32*a22*b11^2*c21-a33*c31*c11*a11*b22^2-2*b23*a31*a32*c11*b11*c22-c23*b31*c32*a11^2*b22-c23*b31*c31*b21*a12^2-a23*b31*c31*a11*b12*c22-b13*b32*c31*a21*c21*a12-c23*c31*b32*a11^2*b22+b23*a32^2*c11*b11*c21-2*b33*b32*c21*a12*c11*a21-c23*a31*c31*a21*b12^2-2*c23*a31^2*b12*b11*c22+2*b33*c32*a21*b11*c11*a22+2*c33*c32*b21*a11*b11*a22+2*c33*b32*a21*b11*c11*a22-3*b23*a31*b32*c11*c21*a12+b13*b32*a31*c21^2*a12+b13*b32*c31*a21^2*c12+2*a13*c31^2*b22*b21*a12+3*c33*b31*a12*a21*b11*c22-3*c33*b31*b12*a21*a11*c22+b33*a32*c21*a11*b21*c12-a23*a32*c32*c11*b11*b21-a13*b31*c31*a22*b11*c22+2*a33*a32*c21*b11*c11*b22-a13*c32*b31*a21*c21*b12-b13*a32*b32*c21^2*a11+c33*b31*c11*a22*a11*b22+b13*c31^2*a22*a11*b22-3*b23*a31*c32*b11*a21*c12+2*b33*b31*c12*a21*c21*a12+c33*b31*b11*a22*a11*c22+a13*b31*c31*a21*b12*c22+2*b13*c32*a31*a21*c21*b12-2*b23*a31^2*c12*c11*b22+b23*a31^2*c11*b12*c22+2*c33*c32*a12*a11*b21^2+2*c33*c32*b12*b11*a21^2+2*c33*c31*b12*a21*b21*a12+a23*b32^2*c11*a11*c21+a23*c32^2*b11*a11*b21+c23*a31*c32*b11*a11*b22-2*b13*a31*c31*a22*c21*b12+3*a13*b31*a32*c21*c11*b22-b33*c32*b11*a21^2*c12-b33*c32*b12*c11*a21^2-a13*a32*b32*b11*c21^2-a13*a32*c32*c11*b21^2+a23*c31^2*b12*a11*b22-2*a23*c31^2*b12*b11*a22+3*c33*b31*a12*a22*c11*b21+c33*b32*a21*a12*b11*c21-c33*a32*a21*b11*c11*b22-3*b23*c31*a32*a12*b11*c21+3*a33*c31*b12*b22*a11*c21+3*c33*b31*b12*a22*a11*c21+2*c13*a32*b31*a21*b21*c12-b23*a32^2*c11^2*b21-b13*b32*c32*c11*a21^2-2*b13*c32*c31*a21^2*b12+c13*a31*c31*a11*b22^2-c23*a31*c31*b12*a11*b22-c13*b31^2*c11*a22^2-c33*b32*b21*a11*c11*a22+c13*a32^2*c11*b21^2+b33*a32*c21*a12*c11*b21+3*b23*b31*c32*a11*a21*c12+2*c23*a31*a32*b11^2*c22-c23*a31*c32*b11^2*a22+2*b23*b31*c31*a12*a11*c22-a23*a31*c31*c21*b12^2-a23*a31*b32*c11^2*b22-c23*b31^2*a12*a21*c12-c23*c31*a32*b11^2*a22-b13*c31^2*b11*a22^2-c13*a31*c31*b22*b11*a22+3*b23*c31*b32*a12*c11*a21+b13*a31^2*c22*c11*b22-b13*a31^2*c22*b21*c12-b13*a32*c31*a21*b21*c12+a13*a32*b32*c21*c11*b21+b23*c31*a32*b11*c11*a22+a13*b32^2*c21^2*a11+b13*b31*c31*c11*a22^2+3*b23*c31*a32*b11*a21*c12+b33*c31*c12*a21^2*b12+b33*c31*c21*b21*a12^2+b13*c32^2*a21^2*b11+b23*a31^2*b21*c12^2+c23*a31^2*c21*b12^2+c23*b31^2*c21*a12^2+c33*a32*b21*b12*c11*a21+c13*b31*c31*b11*a22^2+c13*b31^2*a22*a11*c22+b33*c32*b21*a12*c11*a21-2*b33*b32*a21*c12*a11*c21-3*b23*c31*a32*b12*c11*a21+c33*a31*c12*b21^2*a12+c33*b31*c12*a21^2*b12-c13*a32*c31*b21*a21*b12+b23*c31^2*b21*a12^2+b13*b31*c31*a22*c21*a12+c23*a31*b32*a11*c11*b22+c33*b32*a21*a11*c21*b12+c33*b31*c21*b21*a12^2+a23*c31^2*b11*a12*b22-a13*b31^2*a11*c22^2-a13*c31^2*a11*b22^2+3*c13*b31*a32*b21*a11*c22-c33*b31*c11*b11*a22^2-c33*b31*c22*a11^2*b22+a23*b31*c31*a12*b21*c12+a23*b31*c31*a12*c21*b12-b23*a32*b32*c11*a11*c21-c13*a31^2*b22*c21*b12-c13*a31^2*b21*b12*c22-2*c13*a31*b31*a22*b21*c12-2*b13*a32*a31*c21^2*b12-b13*a31^2*c21*c12*b22-c33*b32*a21*a11*b11*c22+2*b33*b32*a21*c11*a11*c22-b13*c31^2*a22*b21*a12-b13*a31^2*b11*c22^2+3*a23*b31*c32*a11*c21*b12+2*c23*a31*b31*a12*b11*c22-c23*a31*b31*a12*c11*b22-a33*c32*b21*a11*b11*c22+2*b13*c31^2*a22*a21*b12+2*a13*c32*b31*b21*c21*a12+2*a13*b32*b31*c21*a21*c12-a13*b32*c31*a21*c21*b12+a13*b31^2*c22*c11*a22-a33*c32*a21*b11*c11*b22-b23*b31*c31*c21*a12^2-b23*b31*a32*c11^2*a22+a13*a31*b31*b11*c22^2+a13*c32^2*b21^2*a11+a13*a31*c31*b22*c21*b12-b33*c32*a11*a21*c11*b22-c13*a31^2*c11*b22^2+b13*a31*c31*a21*c12*b22+a33*c31*c11*b22*b11*a22+a33*c31*b11*b22*a11*c22+b23*b32*c32*a11^2*c21+b23*c32^2*b11*a11*a21-2*b33*b31*c22*a11*c11*a22+a23*a31*b32*c11*b11*c22+a13*a31*c31*c11*b22^2+b13*a32^2*b11*c21^2+c23*b31^2*a11*c12*a22+c23*a32^2*c11*b11*b21+c23*a32*c32*b11^2*a21+c33*b32*b21*a12*c11*a21+c13*b32^2*c11*a21^2+3*a23*a31*b32*c11*c21*b12-a13*a31*c31*b22*b11*c22-a23*c32^2*b11^2*a21+c23*b32^2*c11*a11*a21+c23*b32*c32*a11^2*b21+3*b33*a31*a12*c22*c11*b21+c13*a32*c31*b21^2*a12-c13*b32*c32*a21^2*b11-c13*b32^2*a21*a11*c21+b13*a32*c32*c21*b21*a11+b13*a32*c32*c11*a21*b21-b23*b31*c31*a11*c12*a22-c23*a31*c31*b11*a12*b22-2*c23*a31*a32*b11*c11*b22-a13*b31*c31*a22*c11*b22+a13*b31*c31*a22*b21*c12+a23*c31^2*a21*b12^2-2*a33*a32*c21*b11^2*c22-a33*b32*a11*c21^2*b12+a13*b31*c31*a21*c12*b22-a13*b31^2*c22*a21*c12+2*a13*b31^2*c22*c21*a12-b23*a31*b31*c11*a12*c22+b33*c31*c11*a22*a11*b22+b33*c31*b11*a22*a11*c22+2*a23*a31*c31*b12*b11*c22-a23*a31*c31*b12*c11*b22-2*b33*b32*a21*c11^2*a22+b33*c32*b21*a11^2*c22+3*a33*c31*c12*b22*b11*a21-a33*c31*c22*b11^2*a22+2*a33*a32*c12*c11*b21^2-a13*b32^2*c11*a21*c21+a13*b32*a31*c21^2*b12-b23*a32*c32*b11*c21*a11+2*b23*a32*c32*c11*a11*b21+2*b13*a31^2*c22*c21*b12+c13*b32*c32*a21*a11*b21-c13*c32*b31*a21*b21*a12-c13*b32*a31*a21*c21*b12-b23*c32^2*a11^2*b21+c13*c32*b31*a21^2*b12-a23*a31*b31*b21*c12^2-c33*b31*c12*a21*b21*a12+2*b13*a32*a31*c21*b21*c12-b23*b32*c32*c11*a11*a21-b23*b31*c31*a12*c11*a22+b23*b31*c31*a12*a21*c12-2*c33*c31*b22*a11*b11*a22+3*a23*b31*c32*a12*c11*b21-2*b33*a32*a21*c12*c11*b21-a33*c32*a11*b21^2*c12-a33*c32*a12*c11*b21^2+a33*c32*a21*b11^2*c22-c33*b32*b11*a22*a11*c21+3*b23*a31*c32*a12*b11*c21-a13*b32*c31*a21*b21*c12-a13*b31^2*c21*c12*a22-3*b33*a31*a12*c21*c11*b22+3*c33*a31*b12*b21*a11*c22-3*c33*a31*b12*a22*c11*b21+3*c23*a31*b32*a12*c11*b21-2*c23*a31*b32*a11*b11*c22-a23*c31^2*b12*b21*a12+a23*a32*b32*c11^2*b21+a23*a32*c32*b11^2*c21+a33*b31*b21*a21*c12^2+a33*b31*b12*c21^2*a12+2*a23*a31*b31*c12*c11*b22-a23*b31*c31*a11*c12*b22-b23*a32*c32*c11*b11*a21-c23*b32^2*a11^2*c21+a33*a31*c11^2*b22^2+a33*a31*b11^2*c22^2-a33*b31*b11*a11*c22^2-a33*b31*b22*c11^2*a22-2*b23*c31*c32*a11*b11*a22+a23*a31*c32*b11*c11*b22+a33*b31*c11*a22*b11*c22-2*a13*b32*c32*c21*b21*a11-b13*c32*b31*a21*c21*a12+3*a23*c31*b32*a11*b21*c12+a13*c31^2*b22*b11*a22-a13*c31^2*b22*a21*b12-2*a23*c31*b32*b11*c11*a22+c13*a31^2*b22*b11*c22+2*c13*a31^2*b22*b21*c12-b13*c31^2*a21*a12*b22+a23*b31*a32*c11*b11*c22-3*a23*b31*a32*c11*c21*b12+3*c23*a31*c32*b12*a11*b21-b13*a32^2*c21*c11*b21-a33*b31*c12*a21*c21*b12-c23*a31*b31*a11*c12*b22+2*a23*b31*b32*c11^2*a22+a23*b31^2*c12*a11*c22-2*a13*a31*c31*b22*b21*c12-a23*b32^2*c11^2*a21-2*c33*c32*b21*a12*b11*a21-b13*c32^2*a21*a11*b21+b13*c32*b31*a21^2*c12-c33*a32*a11*b21^2*c12+c33*a32*a21*b11^2*c22+3*b23*c31*a32*a11*c21*b12-c33*a32*b21*a11*b11*c22-a23*b32*c32*c11*a11*b21-2*a33*a31*c22*b11*c11*b22+3*a23*b31*a32*c12*b11*c21+a13*a32*c32*b21*b11*c21-a23*a31*c32*b11^2*c22-a23*b31*a32*c11^2*b22-a23*a32*b32*c11*b11*c21-a23*b32*c32*b11*c21*a11-2*a23*b31^2*c12*c11*a22-a23*b31^2*c12*c21*a12-b33*a31*c12*a21*c21*b12-3*b33*c31*a12*a21*b11*c22-3*b23*c31*b32*a11*a21*c12+2*b33*b32*c21*a11*c11*a22-2*b23*c31*a32*a11*c11*b22-c33*b32*a11*a21*c11*b22+a13*c32*a31*b21^2*c12-2*a13*c32*c31*b21^2*a12+b13*a31*b31*a11*c22^2+a23*c31*b32*a11*b11*c22-b33*a32*c21*a11*c11*b22-a13*c31^2*b21*b12*a22+a13*a32*b31*c21^2*b12+a13*a32*c31*b21^2*c12-2*a13*b32*b31*c21^2*a12-a13*c32^2*b11*a21*b21+2*c13*b32*a31*a21*b21*c12-c13*b32*a31*b21*c21*a12+2*c13*b32*b31*a21*c21*a12-2*c13*a31*c31*b22*b21*a12+c13*a31*c31*b21*b12*a22-3*c13*a31*b32*a22*b11*c21+3*c13*a31*b32*a21*b11*c22+3*c13*a31*b32*b22*a11*c21-3*c13*a31*b32*b21*a11*c22-3*c13*a31*c32*b22*b11*a21+3*c13*a31*c32*b21*b11*a22-c13*b31*c31*a22*a11*b22-2*c13*b31*c31*a22*a21*b12+c13*b31*c31*a22*b21*a12+c13*b31*c31*a21*a12*b22+3*c13*b31*a32*a22*b11*c21-3*c13*b31*a32*a21*b11*c22-3*c13*b31*a32*b22*a11*c21-3*c13*b31*c32*a22*a11*b21+3*c13*b31*c32*a21*a11*b22+3*c13*c31*a32*b22*b11*a21-3*c13*c31*a32*b21*b11*a22+3*c13*c31*b32*a22*a11*b21-3*c13*c31*b32*a21*a11*b22+c13*a32*b32*c21*b21*a11+c13*a32*b32*b11*c21*a21-2*c13*a32*b32*c11*a21*b21+c13*a32*c32*b11*a21*b21+2*c13*a32*a31*b21*c21*b12-c13*a32*b31*a21*c21*b12-c13*a32*b31*b21*c21*a12-a13*a31*b31*c22*c11*b22+a13*a31*b31*c22*b21*c12-2*a13*a31*b31*c22*c21*b12+a13*a31*b31*c21*c12*b22+a13*a31*c31*b21*b12*c22+3*a13*a31*b32*c22*c11*b21-3*a13*a31*b32*c21*c11*b22+3*a13*a31*c32*b22*b11*c21-3*a13*a31*c32*b21*b11*c22+a13*b31*c31*a22*c21*b12+2*a13*b31*c31*b22*a11*c22-2*a13*b31*c31*b22*c21*a12-2*a13*b31*c31*b21*a12*c22-3*a13*b31*a32*c22*c11*b21-3*a13*b31*c32*a22*b11*c21+3*a13*b31*c32*a22*c11*b21+3*a13*b31*c32*a21*b11*c22-3*a13*b31*c32*a21*c11*b22-3*a13*c31*a32*b22*b11*c21+3*a13*c31*a32*b21*b11*c22+3*a13*c31*b32*a22*b11*c21-3*a13*c31*b32*a22*c11*b21+3*a13*c31*b32*a21*c11*b22-a13*a32*b31*c21*b21*c12-a13*a32*c31*b21*c21*b12+a13*b32*c32*c11*a21*b21+a13*b32*c32*b11*c21*a21-a13*b32*a31*c21*b21*c12+2*a13*b32*c31*b21*c21*a12-a13*c32*a31*b21*c21*b12-a13*c32*b31*a21*b21*c12-b13*a31*b31*c22*c11*a22+b13*a31*b31*c22*a21*c12+b13*a31*b31*c21*c12*a22+2*b13*a31*c31*a22*b11*c22-b13*a31*c31*a22*c11*b22+b13*a31*c31*a22*b21*c12-2*b13*a31*c31*a21*b12*c22-b13*a31*c31*b22*a11*c22+b13*a31*c31*b22*c21*a12+b13*a31*c31*b21*a12*c22-3*b13*a31*b32*c22*c11*a21+3*b13*a31*b32*c21*c11*a22-3*b13*a31*c32*a22*c11*b21+3*b13*a31*c32*a21*c11*b22-3*b13*a31*c32*b22*a11*c21+3*b13*a31*c32*b21*a11*c22-b13*b31*c31*a22*a11*c22-2*b13*b31*c31*a22*a21*c12+b13*b31*c31*a21*a12*c22+3*b13*b31*a32*c22*c11*a21-3*b13*b31*a32*c21*c11*a22+3*b13*b31*c32*a22*a11*c21-3*b13*b31*c32*a21*a11*c22+3*b13*c31*a32*a22*c11*b21-3*b13*c31*a32*a21*c11*b22+3*b13*c31*a32*b22*a11*c21-3*b13*c31*a32*b21*a11*c22-3*b13*c31*b32*a22*a11*c21+3*b13*c31*b32*a21*a11*c22+b13*a32*b32*c11*a21*c21-b13*a32*b31*c21*a21*c12+2*b13*a32*c31*a21*c21*b12-b13*a32*c31*b21*c21*a12-b13*b32*a31*c21*a21*c12+b13*b32*c32*a21*a11*c21-b13*c32*a31*a21*b21*c12-b13*c32*a31*b21*c21*a12+2*b13*c32*c31*a21*b21*a12-c13*a31*b31*a22*b11*c22+2*c13*a31*b31*a22*c11*b22+c13*a31*b31*a22*c21*b12+c13*a31*b31*a21*b12*c22-2*c13*a31*b31*a21*c12*b22-c13*a31*b31*b22*a11*c22+c13*a31*b31*b22*c21*a12+c13*a31*c31*b22*a21*b12+2*c33*a32*b21*a11*c11*b22-2*c33*a32*a21*b12*b11*c21-c33*a32*a11*b22*b11*c21-2*c33*b32*b21*a12*a11*c21+c33*b32*a21*a11*b21*c12+3*b33*c31*a12*a21*c11*b22-b33*a32*a11*c22*c11*b21-a33*a31*c21^2*b12^2+b33*b31*a11^2*c22^2+b33*b31*c11^2*a22^2-b33*b31*a21^2*c12^2-b33*b31*c21^2*a12^2+c33*c31*a11^2*b22^2+c33*c31*b11^2*a22^2-c33*c31*a21^2*b12^2-c33*c31*b21^2*a12^2+2*c13*b31^2*a22*a21*c12-c13*b31^2*a22*c21*a12-c13*b31^2*a21*a12*c22-c13*a32*c32*b21^2*a11-c13*a32^2*b21*b11*c21-2*c13*a32*a31*b21^2*c12-2*c13*b32*b31*a21^2*c12+c13*b32*c31*a21^2*b12+c13*c32*a31*b21^2*a12-a23*c31*a32*b11^2*c22+2*a23*c31*c32*b11^2*a22-2*c33*c32*a21*b11^2*a22+c33*a31*c21*a21*b12^2+2*b23*a31*a32*c11^2*b22-b23*a31*b32*c11^2*a22-b23*a31*b31*a21*c12^2+b23*a31^2*c12*b11*c22-b23*b31*c32*a11^2*c22-b23*c31*b32*a11^2*c22+2*b23*c31*c32*a11^2*b22-2*b23*c31^2*a12*a11*b22+b23*c31^2*a12*b11*a22+b23*c31^2*a11*b12*a22-b23*c31^2*a12*a21*b12+b23*a32*b32*c11^2*a21+c23*a31^2*b12*c11*b22+c23*a31^2*b11*c12*b22-c23*a31^2*b12*b21*c12+2*c23*b31*b32*a11^2*c22-2*c23*b31^2*a12*a11*c22+c23*b31^2*a12*c11*a22-2*a33*a32*b21*c11^2*b22+2*a33*a32*b12*b11*c21^2-a33*b32*a12*b11*c21^2+a33*b32*a21*c11^2*b22+a33*b32*a22*c11^2*b21+a33*c31*c21*a21*b12^2+a33*c31*c12*b21^2*a12-b33*a31*b22*c11^2*a22-b33*a31*b11*a11*c22^2-b33*c31*c11*b11*a22^2-b33*c31*c22*a11^2*b22-b33*a32*a11*c21^2*b12-b33*a32*a12*b11*c21^2+b33*a32*a21*c11^2*b22+b33*a32*a22*c11^2*b21+2*b33*b32*a12*a11*c21^2-2*b33*b32*c21*a11^2*c22+2*b33*b32*c12*c11*a21^2+b33*c32*b22*a11^2*c21+b33*a31*b21*a21*c12^2+b33*a31*b12*c21^2*a12-c33*a31*c11*a11*b22^2-c33*a31*c22*b11^2*a22+c33*a32*a22*b11^2*c21+c33*b32*b21*a11^2*c22-c33*b32*b11*a21^2*c12-c33*b32*b12*c11*a21^2+c33*b32*b22*a11^2*c21-2*c33*c32*b21*a11^2*b22+b33*a32*c21*b11*a21*c12+b33*a32*c21*b12*c11*a21+2*b33*a32*c21*a11*b11*c22-b33*a32*a21*c11*b11*c22-b33*a32*c11*a22*b11*c21-2*b33*c32*b21*a12*a11*c21-b33*c32*b21*a11*c11*a22+b33*c32*a21*a11*b21*c12+b33*c32*a21*a11*c21*b12-b33*c32*a21*a11*b11*c22+b33*c32*a21*a12*b11*c21-b33*c32*b11*a22*a11*c21-b33*a31*c12*b21*c21*a12-b33*c31*c12*a21*b21*a12-b33*c31*b12*a21*c21*a12-3*c33*a31*c12*b22*b11*a21+3*c33*a31*c12*b21*b11*a22-3*c33*a31*b12*b22*a11*c21+3*c33*a31*b12*a21*c11*b22+3*c33*a31*a12*b22*b11*c21-3*c33*a31*a12*b21*b11*c22+c33*a31*c11*b22*b11*a22+c33*a31*b11*b22*a11*c22-3*c33*b31*c12*a22*a11*b21+3*c33*b31*c12*a21*a11*b22-3*c33*b31*a12*a22*b11*c21-3*c33*b31*a12*a21*c11*b22+c33*a32*b21*b11*a21*c12+c33*a32*b21*a11*c21*b12+c33*a32*b21*a12*b11*c21-c13*b32*c31*a21*b21*a12-c13*c32*a31*b21*a21*b12-a23*a31*b31*c12*b11*c22+a23*a31*b31*c12*c21*b12+a23*a31*c31*b12*b21*c12-a23*a31*c31*b11*c12*b22-3*a23*a31*b32*c12*b11*c21-3*a23*a31*c32*b12*c11*b21+3*a23*a31*c32*b11*b21*c12-a23*b31*c31*a12*b11*c22-a23*b31*c31*a12*c11*b22+2*a23*b31*c31*b12*c11*a22+2*a23*b31*c31*b11*c12*a22-2*a23*b31*b32*c11*a11*c22-3*a23*b31*c32*a12*b11*c21+a23*b31*c32*a11*b11*c22+a23*b31*c32*a11*c11*b22-3*a23*b31*c32*a11*b21*c12-2*a23*b31*c32*b11*c11*a22-2*a23*b31*c31*b12*a21*c12+3*a23*c31*a32*b12*c11*b21+a23*c31*a32*b11*c11*b22-3*a23*c31*a32*b11*b21*c12+3*a23*c31*b32*a12*b11*c21-3*a23*c31*b32*a12*c11*b21+a23*c31*b32*a11*c11*b22-2*a23*c31*c32*b11*a11*b22+2*a23*b32*c32*c11*b11*a21-b23*a31*b31*c12*a11*c22+2*b23*a31*b31*c12*c11*a22-b23*a31*c31*a12*b11*c22+2*b23*a31*c31*a12*c11*b22-b23*a31*c31*a11*b12*c22+2*b23*a31*c31*a11*c12*b22-b23*a31*c31*b12*c11*a22-b23*a31*c31*b11*c12*a22+3*b23*a31*b32*c12*a11*c21+b23*a31*b32*c11*a11*c22+b23*a31*c32*a11*b11*c22-2*b23*a31*c32*a11*c11*b22-3*b23*a31*c32*a11*c21*b12+3*b23*a31*c32*b12*c11*a21+b23*a31*b31*c12*c21*a12-2*b23*a31*c31*a12*b21*c12+b23*a31*c31*a12*c21*b12+b23*a31*c31*b12*a21*c12-3*b23*b31*a32*c12*a11*c21+b23*b31*a32*c11*a11*c22+3*b23*b31*a32*c11*c21*a12-3*b23*b31*c32*a12*c11*a21+b23*b31*c32*a11*c11*a22+b23*c31*a32*a11*b11*c22+b23*c31*b32*a11*c11*a22-c23*a31*b31*b12*c11*a22-c23*a31*b31*b11*c12*a22+2*c23*a31*c31*b12*b11*a22-3*c23*a31*b32*a11*b21*c12-3*c23*a31*b32*b12*c11*a21+c23*a31*b32*b11*c11*a22+3*c23*a31*b32*b11*a21*c12-3*c23*a31*c32*b11*b21*a12+c23*a31*b31*a12*b21*c12-2*c23*a31*b31*a12*c21*b12+c23*a31*b31*b12*a21*c12+c23*a31*c31*b12*b21*a12+2*c23*b31*c31*a12*a11*b22-c23*b31*c31*a12*b11*a22-3*c23*b31*a32*a12*c11*b21-2*c23*b31*a32*a11*b11*c22+c23*b31*a32*a11*c11*b22+3*c23*b31*a32*a11*b21*c12-2*c23*b31*b32*a11*c11*a22+3*c23*b31*c32*a12*b11*a21-3*c23*b31*c32*a11*a21*b12+c23*b31*c31*a12*a21*b12-3*c23*c31*a32*b12*a11*b21+c23*c31*a32*b11*a11*b22+3*c23*c31*a32*b11*b21*a12-3*c23*c31*b32*a12*b11*a21+c23*c31*b32*a11*b11*a22+3*c23*c31*b32*a11*a21*b12-c23*a32*b32*c11*a11*b21-c23*a32*b32*c11*b11*a21+2*c23*a32*b32*b11*c21*a11-c23*a32*c32*b11*a11*b21-c23*b32*c32*b11*a11*a21+3*a33*b31*c12*b21*a11*c22-3*a33*b31*c12*a21*b11*c22-3*a33*b31*c12*b22*a11*c21+3*a33*b31*c12*a22*b11*c21+3*a33*b31*b12*c22*c11*a21-3*a33*b31*b12*c21*c11*a22-3*a33*b31*a12*c22*c11*b21+3*a33*b31*a12*c21*c11*b22+a33*b31*c11*b22*a11*c22-3*a33*c31*c12*b21*b11*a22-3*a33*c31*b12*a21*c11*b22-3*a33*c31*b12*b21*a11*c22+3*a33*c31*b12*a22*c11*b21-3*a33*c31*a12*b22*b11*c21+3*a33*c31*a12*b21*b11*c22-2*a33*a32*c21*b12*c11*b21-2*a33*a32*b21*c12*b11*c21+2*a33*a32*b21*c11*b11*c22-a33*b32*a11*c22*c11*b21+a33*b32*c21*a11*b21*c12+a33*b32*c21*b11*a21*c12+a33*b32*c21*b12*c11*a21+a33*b32*c21*a12*c11*b21+2*a33*b32*c21*a11*b11*c22-a33*b32*c21*a11*c11*b22-2*a33*b32*a21*c12*c11*b21-a33*b32*a21*c11*b11*c22-a33*b32*c11*a22*b11*c21+a33*c32*b21*b11*a21*c12+a33*c32*b21*a11*c21*b12+a33*c32*b21*b12*c11*a21+a33*c32*b21*a12*b11*c21+2*a33*c32*b21*a11*c11*b22-2*a33*c32*a21*b12*b11*c21-a33*c32*b11*a22*c11*b21-a33*c32*a11*b22*b11*c21+2*a33*a31*c12*b21*c21*b12-a33*b31*c12*b21*c21*a12-a33*c31*c12*b21*a21*b12-a33*c31*b12*b21*c21*a12-3*b33*a31*c12*b21*a11*c22+3*b33*a31*c12*a21*b11*c22+3*b33*a31*c12*b22*a11*c21-3*b33*a31*c12*a22*b11*c21-3*b33*a31*b12*c22*c11*a21+b33*a31*c11*b22*a11*c22+b33*a31*c11*a22*b11*c22+3*b33*c31*c12*a22*a11*b21-3*b33*c31*c12*a21*a11*b22-3*b33*c31*b12*a22*a11*c21+3*b33*c31*b12*a21*a11*c22+3*b33*c31*a12*a22*b11*c21-3*b33*c31*a12*a22*c11*b21-2*c33*c32*a21*b12*a11*b21+2*c33*c32*a21*b11*a11*b22-c33*a31*c12*b21*a21*b12-c33*a31*b12*b21*c21*a12-c33*b31*b12*a21*c21*a12,2*c33*a31*a22*b12*b11*c22-a23*c31^2*b12*a12*b22-3*c33*b32*a12*a22*c11*b21+a13*b31*c32*a22*c11*b22+3*a13*c31*b32*a22*b21*c12-a13*a31*b32*b11*c22^2-c13*a32*b32*a21*b11*c22+c13*b31*c32*a22*a11*b22-b13*a32*c32*a22*c11*b21+2*b33*b31*c22*a11*c12*a22-2*a23*b32*c32*b12*c11*a21-a13*a31*c32*c11*b22^2+b33*a31*a11*b12*c22^2+b33*a31*a12*b11*c22^2-2*c33*b31*a22*b12*a21*c12+b33*c32*c11*a22*a11*b22+c23*c32*b31*b21*a12^2-c23*a31^2*c12*b12*b22-2*b33*a31*c22*a12*c21*b12+2*a23*c32*c31*b12*b21*a12-a33*c31*a21*b12^2*c22+a33*b32*b21*a21*c12^2-2*b13*c32^2*a22*b11*a21+b13*c32^2*a21*a11*b22-a13*a32*b32*c21^2*b12+a13*b31^2*c12*a22*c22+c23*a32*b32*b11*a21*c12-b23*c32^2*a12*b11*a21+b23*c32^2*a11*b11*a22+c23*b31*c31*b12*a12*a22-2*b13*c31*a32*a22*b11*c22-b33*a31*a21*c12^2*b22-2*b33*b31*a12*a11*c22^2+b33*c31*b12*c11*a22^2+b33*a32*b21*a21*c12^2+a13*c32^2*b21*b11*a22-2*b33*b31*c22*a12*a21*c12-3*c23*c31*a32*b11*a12*b22+c23*a32*c32*b11^2*a22-2*c23*a32*a31*c21*b12^2+a13*a31*b31*b12*c22^2+a13*c31^2*b12*a22*b22+2*c23*a32*b31*a12*c21*b12+b13*a32*b32*c21*a21*c12+c33*a32*b11*b22*a11*c22+a13*b32^2*c21*c11*a22-c23*c32*a31*b12*b21*a12-2*b23*a32*c32*a12*c11*b21-a13*c31*a32*c11*b22^2+b13*a31^2*c22*c12*b22-c13*a31*c31*b12*a22*b22+3*b13*b31*a32*c21*c12*a22-b23*a32*c31*b12*a21*c12+3*a13*b31*c32*a21*c12*b22+a13*a32*b32*c21*b21*c12-3*c13*b31*a32*a22*c21*b12-a33*b31*c22*a12*c11*b22+3*a23*b31*c32*a11*c12*b22+c13*a31*c32*b22*b11*a22+b13*b31*c31*c12*a22^2-a13*b32^2*c21*a21*c12+a23*a32*c32*b11*b21*c12-b33*a32*c12*b21*c21*a12+c13*b31*a32*a22*b11*c22+2*c23*b32*a31*a12*c21*b12-c23*b32*a31*b12*a21*c12-2*a13*c32^2*b22*a11*b21+b23*a31*c31*b12*c22*a12+2*b23*a32*c32*a11*c11*b22-2*a23*b31*c31*c12*b12*a22+2*a13*b31*b32*a11*c22^2-a13*a32*c32*b22*b11*c21-b13*c32^2*a21*b21*a12+c13*a31^2*b22*b12*c22-3*c33*a32*a12*b22*b11*c21+a23*b32^2*c11*a11*c22-a23*b32^2*c11*c21*a12+2*b33*a31*a22*c12*c11*b22+a13*c31*b32*a22*b11*c22+a13*a31*c31*c12*b22^2+b13*a31*b31*c22^2*a12+2*a23*b32*c32*b11*c11*a22+3*c23*c31*b32*a12*b11*a22+a13*c31*a32*b22*b11*c22+b33*c32*c21*b21*a12^2-b33*a32*b22*c11^2*a22-3*a23*c31*b32*a11*c12*b22+2*a13*b32*c32*b22*a11*c21+c13*a31*b32*a22*b11*c22-b13*b32*c32*a21^2*c12+2*c13*b31*b32*c11*a22^2-c13*b31*c32*b11*a22^2+2*a13*c31*c32*a11*b22^2+2*a13*b31*c31*c22*b22*a12+a33*b32*c11*a22*b11*c22+c23*a32*b32*b12*c11*a21+a23*a32*c31*c21*b12^2+a23*a32*b32*c11^2*b22+c13*a31*b32*b22*a11*c22+a13*b32*c32*a21*b21*c12+2*c33*c32*b12*a21*b21*a12+a33*c31*b22*a12*c21*b12+b23*b32*c32*a11^2*c22+b23*c32*b31*c21*a12^2-c23*a32^2*b12*c11*b21+c23*a32^2*b11*c11*b22-c23*a32^2*b11*b21*c12-c33*a32*c11*a11*b22^2-c33*a32*c22*b11^2*a22-c33*b32*c11*b11*a22^2-c13*a32*c32*b22*b11*a21+3*b13*a31*b32*c22*a21*c12-3*b13*a31*c32*a21*c12*b22+3*c23*b31*a32*b11*c12*a22+3*b13*b31*c32*a21*a12*c22-3*b13*c31*a32*a22*b21*c12-a33*c31*b22*a12*b11*c22-b13*b31*c32*c11*a22^2+b13*c31^2*a22*a12*b22-b23*b32*c31*a12*a21*c12+2*b33*b31*c22*c21*a12^2-2*b23*b32*c32*a12*a11*c21+b23*b32*c32*a12*c11*a21+a13*b31*c32*a22*b11*c22+b33*a32*b12*c21^2*a12+b33*c32*c12*a21^2*b12-b13*b32*c32*a22*a11*c21-a13*a32*c32*b21^2*c12+a33*c31*b12*a21*c12*b22-3*a23*b31*c32*a12*c11*b22+a23*a32*c32*b11^2*c22+a23*b32*a31*b21*c12^2-2*b13*a31*a32*c22*c11*b22+3*b13*c31*a32*b21*a12*c22+3*b13*c31*b32*a22*c21*a12-2*b33*c31*a22*b12*a21*c12-a23*c32*b31*a12*c21*b12-2*c23*b32*c32*a12*a11*b21+c23*b32*c32*a12*b11*a21-3*b33*c32*a12*a21*c11*b22-b33*a32*b11*a11*c22^2-b33*c32*c11*b11*a22^2-a23*b32*c31*a12*b21*c12-3*c13*b31*c32*a21*a12*b22+3*b33*c32*a12*a22*c11*b21+3*c13*b31*a32*b22*c21*a12+2*a33*a31*c22*c21*b12^2-2*a33*a31*b12*b11*c22^2-b23*c32^2*a11*a21*b12-b33*c31*b22*c21*a12^2-c13*b32^2*a21*c21*a12-c13*b32*c32*a21^2*b12-3*b13*a31*b32*c21*c12*a22-2*a13*b31*c32*b22*a11*c22-a13*a32*c32*b21*b11*c22-c13*a32*b32*b22*a11*c21-c13*b32*c32*a21*a11*b22-a33*b31*a21*c12^2*b22+a33*c31*a11*c12*b22^2-c23*b32^2*a11*a21*c12+c23*c32*a31*a21*b12^2+c33*a31*a12*c11*b22^2-c33*a31*a22*c21*b12^2-c33*a31*a21*b12^2*c22-a13*b32*c32*a22*c11*b21-c23*b32*a31*a12*b21*c12-3*b33*a32*b12*c21*c11*a22-2*a13*b32^2*c22*a11*c21-a13*a32*b32*c22*c11*b21+2*a13*b32*c32*b21*a11*c22-2*a13*b32*c32*b21*c21*a12-3*a23*a31*b32*c11*b12*c22+b33*c31*b11*c12*a22^2-b33*c31*b21*a12^2*c22+b33*c31*a12*a22*b21*c12+b13*a31*b32*c22*c11*a22-2*b13*a31*c32*a22*b11*c22-b13*a31*c31*c22*b22*a12-3*a23*b31*c32*a11*b12*c22-c33*a31*b22*b12*c11*a22-2*b23*a32*a31*b21*c12^2+b23*a32*b31*a21*c12^2-2*c13*a32*b32*a21*b21*c12-3*b13*c31*b32*a21*a12*c22-3*c23*b31*c32*a12*b11*a22+a13*b32^2*c22*c11*a21-b13*b31*a32*a11*c22^2+2*a13*a32*b32*c22*b11*c21-a13*a32*b32*c21*c11*b22-3*a13*b31*a32*c21*c12*b22+3*c13*a31*b32*a22*c21*b12-a13*c32^2*b21*a21*b12-3*a23*b31*a32*c12*b11*c22-2*b33*b31*c12*c11*a22^2+2*b33*b31*a22*a21*c12^2-b33*c32*c22*a11^2*b22+c33*a31*a11*c12*b22^2+3*a23*b31*c32*a12*b11*c22+a23*a32*b32*c11*c21*b12-2*a23*a32*c32*b12*b11*c21+c13*a32*b32*b21*c21*a12+2*a23*b32^2*c12*c11*a21+a23*c32*a31*c21*b12^2-2*a23*c32*c31*a21*b12^2+c23*b32*c32*a11^2*b22-2*c23*b32*b31*c21*a12^2-2*c33*c31*a12*a11*b22^2+2*c33*c31*b22*b21*a12^2-2*c33*c31*b12*b11*a22^2+a23*a32*c32*b12*c11*b21-a23*a32*c32*b11*c11*b22-a23*c32^2*b12*a11*b21+2*a23*c32^2*b12*b11*a21+a23*c32^2*b11*a11*b22+c13*a32*c32*b21*a21*b12-c13*b32*c32*a22*a11*b21-a33*c32*c11*a11*b22^2-a33*c32*c22*b11^2*a22+3*c33*b32*c12*a22*a11*b21-3*b33*a32*c12*a21*b11*c22-3*b33*a32*c12*b22*a11*c21+c13*a31*c31*b22^2*a12+2*c13*a31*a32*c11*b22^2+3*a13*c31*a32*b22*c21*b12-3*a13*c31*a32*b21*b12*c22-c33*a31*b22*b11*c12*a22-3*b33*c32*a12*a22*b11*c21-2*a23*b32*b31*a21*c12^2-a23*b32^2*c12*a11*c21+b13*c31*a32*a22*c11*b22-c13*c31*b32*b11*a22^2+2*a23*b32*b31*c12*c21*a12+c13*a32^2*b22*b11*c21-2*c13*a32^2*b22*c11*b21+c13*a32^2*b21*b11*c22+3*b33*a32*c12*a22*b11*c21-c33*b31*b21*a12^2*c22+c33*b31*b12*c11*a22^2-3*b23*b31*a32*c11*a12*c22+3*b23*b31*c32*a12*c11*a22+2*b13*a32*b32*c22*a11*c21+c23*a32*c31*a21*b12^2+2*c23*a32^2*b12*b11*c21-3*c23*b31*a32*b12*c11*a22+3*c23*b31*c32*a11*b12*a22-a33*b31*c22*b12*c11*a22+b33*a32*c11*a22*b11*c22-2*b33*b32*c22*a11*c11*a22+c23*a32*c32*b12*a11*b21-2*c23*a32*c32*b12*b11*a21-2*c13*a31*b32*a22*c11*b22+c23*b32*c32*a11*a21*b12-2*a23*b32*c32*b11*a21*c12-3*c33*b32*c12*a21*a11*b22-c33*b32*c12*a21*b21*a12-a23*a31*c31*b12^2*c22-a23*b31^2*c12*a12*c22+a23*a32*b31*b21*c12^2-3*a13*c31*b32*a22*c21*b12+3*a13*c31*b32*a21*b12*c22+c13*b32^2*a21*a11*c22+2*a33*a31*c22*b11*c12*b22+2*b13*c31*c32*b11*a22^2-b13*a32*b32*c21^2*a12-2*b13*a32^2*c22*b11*c21-c33*b32*c22*a11^2*b22-c23*a31*c31*b12^2*a22+3*b33*c32*b12*a22*a11*c21-2*c23*a32*b32*a11*c21*b12+3*b13*a31*c32*a22*b21*c12+a33*c31*a12*c11*b22^2-a33*c31*a22*c21*b12^2+a13*c32^2*b22*b11*a21-c13*a31*c32*a11*b22^2+c13*b31^2*a22*a12*c22+c13*b31*c31*a22^2*b12-3*a33*c32*c12*b22*b11*a21+3*a33*c32*c12*b21*b11*a22-c13*a32*b32*a22*b11*c21+2*c13*a32*b32*a22*c11*b21-b23*b31*c31*a12^2*c22-b23*c31^2*b12*a12*a22+b23*a32*b32*c11^2*a22+c13*b32^2*a22*a11*c21-2*c13*b32^2*a22*c11*a21-b13*a31*b32*a11*c22^2+2*b13*a31*a32*b11*c22^2+a13*b32*c32*a21*c21*b12+2*c23*b32*b31*a12*a21*c12-a13*b31*a32*b11*c22^2-a33*b31*c22*a11*c12*b22-a33*c31*b22*b12*c11*a22-b23*c32*b31*a12*a21*c12+2*b23*c32*c31*a12*a21*b12+a33*b31*a11*b12*c22^2+a33*b31*a12*b11*c22^2-2*c13*b31*b32*a22*a11*c22-a13*b31^2*c22^2*a12-a13*c31^2*b22^2*a12+a13*b32^2*c21^2*a12+a13*c32^2*b21^2*a12-b13*a31^2*b12*c22^2-b13*c31^2*a22^2*b12+b13*a32^2*c21^2*b12+b13*c32^2*a21^2*b12-c13*a31^2*c12*b22^2-c13*b31^2*c12*a22^2+c13*a32^2*b21^2*c12+c13*b32^2*a21^2*c12+a23*b31^2*c12^2*a22+a23*c31^2*b12^2*a22-a23*b32^2*c11^2*a22-a23*c32^2*b11^2*a22+b23*a31^2*c12^2*b22+b23*c31^2*a12^2*b22-b23*a32^2*c11^2*b22-b23*c32^2*a11^2*b22+c23*a31^2*b12^2*c22+c23*b31^2*a12^2*c22-c23*a32^2*b11^2*c22-c23*b32^2*a11^2*c22-a33*a32*c21^2*b12^2-a33*a32*b21^2*c12^2+a33*a32*b11^2*c22^2+a33*a32*c11^2*b22^2-b33*b32*c21^2*a12^2-b33*b32*a21^2*c12^2+b33*b32*a11^2*c22^2+b33*b32*c11^2*a22^2-c33*c32*a21^2*b12^2-c33*c32*b21^2*a12^2+c33*c32*a11^2*b22^2+c33*c32*b11^2*a22^2-b13*c31*b32*c11*a22^2+b13*a32^2*c22*c11*b21+b13*a32^2*c21*c11*b22-b13*a32^2*c21*b21*c12+b13*c32^2*a22*a11*b21-c13*c31*a32*a11*b22^2-c13*a32*c32*b21^2*a12-c13*a32^2*b21*c21*b12-a23*a31*b31*c12^2*b22-a23*c32^2*b11*b21*a12-b23*a31^2*c12*b12*c22-b23*a31*b31*c12^2*a22-b23*a32^2*c12*b11*c21+2*b23*a32^2*c12*c11*b21+b23*a32^2*c11*b11*c22-b23*a32^2*c11*c21*b12+b23*b32*a31*a21*c12^2+b23*b32*c31*c21*a12^2-2*b23*c32*c31*b21*a12^2+2*b23*c32^2*a12*a11*b21-c33*b31*b22*c21*a12^2+c33*b31*b11*c12*a22^2+2*c33*c31*a22*a21*b12^2+c33*a32*c21*a21*b12^2+c33*a32*c12*b21^2*a12+c33*b32*c12*a21^2*b12+c33*b32*c21*b21*a12^2-c23*b31^2*c12*a12*a22-c23*b31*c31*a12^2*b22+c23*b32*c31*b21*a12^2+2*c23*b32^2*a12*a11*c21-c23*b32^2*a12*c11*a21+c23*b32^2*a11*c11*a22-2*a33*a31*c12*c11*b22^2+2*a33*a31*b22*b21*c12^2-a33*b31*a22*b21*c12^2+a33*b32*b12*c21^2*a12+a33*c32*c21*a21*b12^2+a33*c32*c12*b21^2*a12-a33*b32*b22*c11^2*a22-a33*b32*b11*a11*c22^2-b33*a31*a22*b21*c12^2-b23*b32*c32*a11*c11*a22-c23*a32*b31*b12*a21*c12-c23*a32*c31*b12*b21*a12-c23*b32*c32*a11*b11*a22+3*b13*a31*c32*b22*c21*a12-3*b13*a31*c32*b21*a12*c22-b13*a31*c31*c12*a22*b22+2*b13*a31*c31*b12*c22*a22-b13*a31*b31*c12*a22*c22+b13*a31*c32*a22*c11*b22+b13*a31*c32*b22*a11*c22-b13*b31*c31*a22*a12*c22+b13*b31*a32*c22*c11*a22-3*b13*b31*a32*c22*a21*c12+b13*b31*c32*a22*a11*c22-3*b13*b31*c32*a22*c21*a12+3*b13*c31*a32*a21*c12*b22-3*b13*c31*a32*b22*c21*a12+b13*c31*a32*b22*a11*c22+b13*c31*b32*a22*a11*c22-2*b13*c31*c32*a22*a11*b22-b13*a32*b32*c22*c11*a21-b13*a32*b32*c21*c11*a22+2*b13*a32*c32*a22*b11*c21+2*b13*a32*c32*a21*b11*c22-b13*a32*c32*a21*c11*b22+b13*a32*c32*a21*b21*c12-2*b13*a32*c32*a21*c21*b12-b13*a32*c32*b22*a11*c21-b13*a32*c32*b21*a11*c22+b23*b32*c32*a11*a21*c12+2*b23*c32*a31*a12*b21*c12-b23*c32*a31*a12*c21*b12-b23*c32*a31*b12*a21*c12-2*c23*a31*b31*b12*c22*a12+c23*a31*b31*c12*a12*b22+c23*a31*b31*c12*b12*a22+c23*a31*c31*b12*a12*b22-3*c23*a31*b32*a12*c11*b22+3*c23*a31*b32*a11*c12*b22+3*c23*a31*b32*b12*c11*a22-3*c23*a31*b32*b11*c12*a22-3*c23*a31*c32*b12*a11*b22+3*c23*a31*c32*b11*a12*b22+3*c23*b31*a32*a12*c11*b22-3*c23*b31*a32*a11*c12*b22+3*c23*c31*a32*b12*a11*b22-3*c23*c31*b32*a11*b12*a22-2*c23*a32*b32*a12*b11*c21+c23*a32*b32*a12*c11*b21+2*c23*a32*b32*a11*b11*c22-c23*a32*b32*a11*c11*b22+c23*a32*b32*a11*b21*c12-c23*a32*b32*b11*c11*a22-c23*a32*c32*b11*a11*b22+c23*a32*c32*b11*b21*a12+2*c23*a32*a31*b12*b21*c12-c23*a32*b31*a12*b21*c12+b23*b31*c31*c12*a12*a22+3*b23*b31*a32*c12*a11*c22-3*b23*b31*c32*a11*c12*a22+3*b23*c31*a32*a12*b11*c22-3*b23*c31*a32*a11*b12*c22+3*b23*c31*a32*b12*c11*a22-3*b23*c31*a32*b11*c12*a22-3*b23*c31*b32*a12*c11*a22+3*b23*c31*b32*a11*c12*a22+b23*a32*b32*c12*a11*c21-2*b23*a32*b32*c12*c11*a21-b23*a32*b32*c11*a11*c22+b23*a32*b32*c11*c21*a12+b23*a32*c32*a12*b11*c21-b23*a32*c32*a11*b11*c22-2*b23*a32*c32*a11*b21*c12+b23*a32*c32*a11*c21*b12+b23*a32*c32*b12*c11*a21-b23*a32*c32*b11*c11*a22+b23*a32*c32*b11*a21*c12+2*b23*a32*a31*c12*c21*b12-b23*a32*b31*c12*c21*a12+2*b23*a32*c31*a12*b21*c12-b23*a32*c31*a12*c21*b12-b23*b32*a31*c12*c21*a12+b13*a32*c32*b21*c21*a12+2*b13*b32*c32*a22*c11*a21-b13*b32*c32*a21*a11*c22+b13*b32*c32*a21*c21*a12-c13*a31*b31*c22*b22*a12-c13*a31*b31*b12*c22*a22+2*c13*a31*b31*c12*a22*b22-3*c13*a31*b32*a21*b12*c22-3*c13*a31*b32*b22*c21*a12+3*c13*a31*b32*b21*a12*c22+3*c13*a31*c32*b22*a21*b12-3*c13*a31*c32*b21*b12*a22-2*c13*a31*a32*b22*b11*c22-c13*b31*c31*a22*a12*b22+3*c13*b31*a32*a21*b12*c22-3*c13*b31*a32*b21*a12*c22+3*c13*b31*c32*a22*b21*a12-2*c13*b31*a32*a22*c11*b22+c13*b31*a32*b22*a11*c22+c13*c31*a32*b22*b11*a22-3*c13*c31*a32*b22*a21*b12+3*c13*c31*a32*b21*b12*a22+c13*c31*b32*a22*a11*b22-3*c13*c31*b32*a22*b21*a12+3*c13*c31*b32*a21*a12*b22+2*c13*a32*b32*a21*c11*b22+c13*a32*b32*a21*c21*b12-c13*a32*b32*b21*a11*c22+2*c13*a32*c32*b22*a11*b21-c13*a32*c32*b21*b11*a22+2*c13*b32*c32*a22*b11*a21+c13*b32*c32*a21*b21*a12+a23*a31*b31*c12*b12*c22+a23*a31*c31*c12*b12*b22+3*a23*a31*b32*c12*b11*c22+3*a23*a31*c32*b12*c11*b22-3*a23*a31*c32*b11*c12*b22+a23*b31*c31*b12*c22*a12+a23*b31*c31*c12*a12*b22+3*a23*b31*a32*c11*b12*c22-3*a23*c31*a32*b12*c11*b22+3*a23*c31*a32*b11*c12*b22-3*a23*c31*b32*a12*b11*c22+3*a23*c31*b32*a12*c11*b22+3*a23*c31*b32*a11*b12*c22-a23*a32*b31*c12*c21*b12-a23*a32*c31*b12*b21*c12+a23*a32*b32*c12*b11*c21-2*a23*a32*b32*c12*c11*b21-a23*a32*b32*c11*b11*c22+a23*b32*c32*a12*b11*c21+a23*b32*c32*a12*c11*b21-a23*b32*c32*a11*b11*c22-a23*b32*c32*a11*c11*b22+a23*b32*c32*a11*b21*c12+a23*b32*c32*a11*c21*b12-a23*b32*a31*c12*c21*b12-a23*b32*c31*a12*c21*b12+2*a23*b32*c31*b12*a21*c12-a23*c32*a31*b12*b21*c12-a23*c32*b31*a12*b21*c12+2*a23*c32*b31*b12*a21*c12+b23*a31*b31*c12*a12*c22-2*b23*a31*c31*c12*a12*b22+b23*a31*c31*c12*b12*a22-3*b23*a31*b32*c12*a11*c22+3*b23*a31*b32*c11*a12*c22-3*b23*a31*c32*a12*b11*c22+3*b23*a31*c32*a11*b12*c22-3*b23*a31*c32*b12*c11*a22+3*b23*a31*c32*b11*c12*a22+a13*b31*a32*c22*c11*b22-a13*b31*c31*c12*a22*b22-2*a13*b31*b32*c22*c11*a22-a13*b31*c31*b12*c22*a22+3*a13*b31*a32*c22*b21*c12+3*a13*b31*c32*a22*c21*b12-3*a13*b31*c32*a21*b12*c22-3*a13*b31*c32*a22*b21*c12+3*a13*a31*c32*b21*b12*c22-3*a13*a31*c32*b22*c21*b12+a13*a31*c32*b22*b11*c22+3*a13*a31*b32*c21*c12*b22+a13*a31*b32*c22*c11*b22-3*a13*a31*b32*c22*b21*c12-a13*a31*c31*b22*b12*c22-a13*a31*b31*c22*c12*b22-3*a13*c31*b32*a21*c12*b22+a13*c31*b32*a22*c11*b22-2*a13*c31*b32*b22*a11*c22-2*a13*c31*c32*b22*b11*a22+2*a13*a32*c32*b22*c11*b21+a13*a32*c32*b21*c21*b12-a13*b32*c32*a22*b11*c21-a13*b32*c32*a21*b11*c22-a13*b32*c32*a21*c11*b22-c23*b32*c31*a12*a21*b12-c23*c32*b31*a12*a21*b12+a33*c31*a22*b12*b21*c12+2*a33*c31*a22*b12*b11*c22-a33*c31*b22*a11*b12*c22-2*a33*c31*b22*a12*b21*c12-a33*c31*b22*b11*c12*a22+a33*b31*a12*c21*c12*b22+a33*b31*c12*a21*b12*c22+a33*b31*a22*c12*c21*b12+2*a33*b31*a22*c12*c11*b22-2*a33*b31*c22*a12*c21*b12+a33*b31*c22*a12*b21*c12-a33*b31*c22*b11*c12*a22-2*a33*a31*b22*c12*c21*b12+2*a33*a31*b22*c11*b12*c22-2*a33*a31*c22*b12*b21*c12+a33*c31*a12*b21*b12*c22+2*a33*a32*c12*b21*c21*b12-3*a33*b32*c12*b21*a11*c22+3*a33*b32*c12*a21*b11*c22+3*a33*b32*c12*b22*a11*c21-3*a33*b32*c12*a22*b11*c21-a33*b32*c12*a21*c21*b12-a33*b32*c12*b21*c21*a12-3*a33*b32*b12*c22*c11*a21+3*a33*b32*b12*c21*c11*a22+3*a33*b32*a12*c22*c11*b21-3*a33*b32*a12*c21*c11*b22-a33*c32*c12*b21*a21*b12-3*a33*c32*b12*b22*a11*c21+3*a33*c32*b12*a21*c11*b22+3*a33*c32*b12*b21*a11*c22-3*a33*c32*b12*a22*c11*b21-a33*c32*b12*b21*c21*a12+3*a33*c32*a12*b22*b11*c21-3*a33*c32*a12*b21*b11*c22-2*a33*a32*c22*b11*c11*b22+a33*b32*c11*b22*a11*c22+a33*c32*c11*b22*b11*a22+a33*c32*b11*b22*a11*c22+2*b33*b32*c12*a21*c21*a12-3*b33*c32*c12*a22*a11*b21+3*b33*c32*c12*a21*a11*b22-b33*c32*c12*a21*b21*a12-3*b33*c32*b12*a21*a11*c22-b33*c32*b12*a21*c21*a12+3*b33*c32*a12*a21*b11*c22-b33*a31*c22*a11*c12*b22-b33*a31*c22*b11*c12*a22+b33*a31*c22*a12*b21*c12-b33*a31*c22*b12*c11*a22-b33*a31*c22*a12*c11*b22+b33*a31*a22*c12*c21*b12+b33*a31*c12*a21*b12*c22+b33*a31*a12*c21*c12*b22+2*b33*b31*a22*c11*a12*c22-2*b33*b31*a22*c12*c21*a12-b33*c31*b22*a11*c12*a22+b33*c31*b22*a12*a21*c12+2*b33*c31*b22*a12*a11*c22-b33*c31*a22*a11*b12*c22+b33*c31*a22*a12*c21*b12-b33*c31*a22*a12*b11*c22-b33*c31*a22*a12*c11*b22+b33*c31*b12*a21*a12*c22+3*b33*a32*c12*b21*a11*c22-b33*a32*c12*a21*c21*b12+3*b33*a32*b12*c22*c11*a21-3*b33*a32*a12*c22*c11*b21+3*b33*a32*a12*c21*c11*b22+b33*a32*c11*b22*a11*c22+b33*c32*b11*a22*a11*c22-2*c33*a31*b22*a12*b21*c12-c33*a31*b22*a11*b12*c22+c33*a31*b22*a12*c21*b12-c33*a31*b22*a12*b11*c22+c33*a31*a22*b12*b21*c12+c33*a31*b12*a21*c12*b22+c33*a31*a12*b21*b12*c22-c33*b31*b22*a11*c12*a22+c33*b31*b22*a12*a21*c12+2*c33*b31*b22*a12*a11*c22-c33*b31*a22*a11*b12*c22+c33*b31*a22*a12*c21*b12-c33*b31*a22*a12*b11*c22-c33*b31*a22*a12*c11*b22+c33*b31*b12*a21*a12*c22+c33*b31*a12*a22*b21*c12+2*c33*c31*b22*a11*b12*a22-2*c33*c31*b22*a12*a21*b12+2*c33*c31*a22*b11*a12*b22-2*c33*c31*a22*b12*b21*a12+3*c33*a32*c12*b22*b11*a21-3*c33*a32*c12*b21*b11*a22-c33*a32*c12*b21*a21*b12+3*c33*a32*b12*b22*a11*c21-3*c33*a32*b12*a21*c11*b22-3*c33*a32*b12*b21*a11*c22+3*c33*a32*b12*a22*c11*b21-c33*a32*b12*b21*c21*a12+3*c33*a32*a12*b21*b11*c22-3*c33*b32*b12*a22*a11*c21+3*c33*b32*b12*a21*a11*c22-c33*b32*b12*a21*c21*a12+3*c33*b32*a12*a22*b11*c21-3*c33*b32*a12*a21*b11*c22+3*c33*b32*a12*a21*c11*b22+c33*a32*c11*b22*b11*a22+c33*b32*c11*a22*a11*b22+c33*b32*b11*a22*a11*c22-2*c33*c32*b22*a11*b11*a22,2*c13*c33*a12*b21^2*a22+b13*a23*a31*c22*c11*b22+a13*b13*b32*c21*a21*c22-2*b23*c23*c32*a11*a21*b12+c13*b23*c31*a22*a11*b22-a23*c23*c32*b11*a11*b22-2*a13*b23*c31*a22*c11*b22-a13*b23*b31*a11*c22^2-3*b13*a23*c31*a21*b12*c22-b23*c23*a32*a11*c11*b22-a13^2*c32*c21*b21*b22+2*a13*a33*c22*b22*b11*c21-a13*c23*c31*a11*b22^2-2*a13*a33*b21*b11*c22^2+2*a23*c23*b31*b11*c12*a22-c13*b33*c22*a21^2*b12-c13*b33*b22*a21^2*c12+3*c13*b23*a31*a22*c21*b12+3*a13*c23*b31*a22*c21*b12-2*c23^2*a31*b12*a11*b22+c23^2*a31*b12*b11*a22+2*b23^2*c32*a11*a21*c12-b23*c23*b31*c21*a12^2-3*a13*b23*a32*c22*c11*b21+a23^2*c31*b11*c12*b22-a23^2*b32*c12*b11*c21-c23*a13*b32*a21*b21*c12+3*a23*b33*b22*c12*c11*a21-a23^2*c32*b12*b11*c21+a23^2*c32*b11*c11*b22-3*a13*b23*a31*c22*c21*b12+a23*b23*b32*c12*c11*a21-a23*c23*b32*a11*b11*c22-2*a23*c23*b32*a11*c21*b12+3*c13*a23*a32*b22*b11*c21-a23*b23*c31*a11*b12*c22-2*b23*c23*a31*b12*a21*c12-3*c13*b23*a31*a22*b21*c12-3*b13*c23*a32*a21*c11*b22-3*a13*b23*c32*a21*c11*b22+2*a13*a33*c12*b21^2*c22+a23*b23*c31*a12*b21*c12-3*c13*a23*a32*b22*c11*b21+a13*c23*c31*b22*b11*a22+a23*b23*a32*c12*c11*b21-a23*b23*a32*c11*b11*c22+a13*c13*b32*b21*a21*c22+2*b13*b33*c12*a21^2*c22+2*b13*b33*a12*c21^2*a22+3*c13*b23*a31*b21*a12*c22-3*a23*b33*c12*b22*a11*c21+b23*c23*c32*a12*a11*b21-a13*c13*a32*b21^2*c22+3*b23*a33*a22*c12*c11*b21-c23^2*b32*a12*a11*b21-c23^2*b32*a12*b11*a21+a23*c23*a31*b12*b21*c12+b13*a33*a22*c21*b21*c12-c13*b23*b31*c11*a22^2-c13*b23*c31*b11*a22^2-3*a13*b23*c31*a21*c12*b22-2*b13*a23*c31*a22*c11*b22-3*a23*b33*a22*c12*c11*b21-3*b23*c33*c12*a22*a11*b21-2*c13*c33*a12*b21*a21*b22+3*b23*c33*a12*a21*c11*b22-3*a13*c23*a32*b22*b11*c21+3*b23*c33*c12*a22*b11*a21-a23*b13*b32*c21*a21*c12+a23*c13*c32*b21^2*a12+a23*b23*a32*c11^2*b22+c13*b23*a31*a22*b11*c22-b13*c13*a31*c22*a22*b21-b23*c23*a31*a12*c11*b22-3*a23*b33*b12*c22*c11*a21+2*c23*c13*b32*a21*b21*a12-2*a13*c13*b32*c21*a21*b22-3*a13*c23*a31*b22*b21*c12-b13^2*a32*c21*a21*c22-b13^2*c32*c21*a21*a22+c13^2*a31*b21*b22*a22-2*c13*c33*b12*b21*a21*a22+b13*c13*c32*b21*a21*a22-b13*c23*b31*c11*a22^2-b13*c23*c31*b11*a22^2-3*a13*c23*c32*b22*a11*b21-c13*a33*a22*b22*b11*c21+c33*a23*b11*b22*a11*c22+b23*c23*b32*a12*a11*c21+b23*c23*a32*a11*b21*c12-a23*b23*c31*a11*c12*b22-3*a13*c23*c31*b21*b12*a22-b23*c23*a32*a11*b11*c22-3*c13*b23*c32*a22*a11*b21+a23*b23*b32*c11^2*a22-2*a23^2*b31*c12*b11*c22-3*c23*b33*b12*a22*a11*c21+3*a13*b23*a32*c22*b11*c21-a13*b33*b22*c21^2*a12-b23*c13*a32*a21*b21*c12+b23*c23*b31*a12*a21*c12-a23*c23*c31*a21*b12^2+a23*b33*b21*a21*c12^2+b23*c23*a32*a11*c21*b12+b23*c23*a32*b12*c11*a21-a13*c13*a31*b21*b22*c22+b23*c23*c31*a12*a21*b12+3*a13*b23*b32*c22*c11*a21+a13*b33*b21*a11*c22^2+a13*b13*a31*c22^2*b21-3*c13*a23*c31*b22*b21*a12-a13*b13*b32*c21^2*a22+3*a13*c23*c31*b22*b21*a12+3*c13*a23*b32*a22*c11*b21+3*c13*a23*b32*a21*b11*c22-a23*c13*c32*b21*a21*b12+3*a23*b33*c12*a22*b11*c21-a13*b23*a31*b11*c22^2-a23*c23*c31*b11*a12*b22-2*a13*c33*c21*b22*a21*b12+2*b13*b33*c22*a22*a11*c21-b23*a13*b32*c21*a21*c12+c13*b33*a22*a21*c21*b12+2*c13*c33*b22*a22*a11*b21-b33*c23*c11*b11*a22^2-2*b13*b33*a12*c21*a21*c22+a13*c33*b22^2*a11*c21+a13*c33*a21*c11*b22^2+b13*c13*b32*c21*a21*a22+a33*c23*c11*b22*b11*a22+2*b13*b33*a22*c22*c11*a21+2*a13*a23*c31*c11*b22^2-a13*b33*a22*c22*c11*b21+2*a23*c23*b32*a11*c11*b22+b13*c13*b31*a22^2*c21+b13*c13*c31*a22^2*b21-3*c13*a23*a31*b21*b12*c22+a13*b13*b31*c22^2*a21-a23*b13*c32*a21*c21*b12+a23*b13*b32*c21^2*a12+a23*c13*a32*b21^2*c12-b23*c23*c31*b21*a12^2+b23*a33*b21*a21*c12^2-2*a13*c23*b31*a22*b11*c22+3*a13*c23*a31*b21*b12*c22+a13*c23*b31*a22*c11*b22+b13*c33*a22^2*c11*b21+b13^2*a31*c21*c22*a22+b13^2*c31*a21*a22*c22-3*c23*a33*c12*b22*a11*b21+3*a13*b23*c32*b22*a11*c21-2*a13*a33*c21*c11*b22^2-b23*c33*c12*a21*b21*a12+3*b13*c23*a32*b22*a11*c21+a13*c23*a31*b22*b11*c22+a23^2*b32*c11*b11*c22+2*a23^2*b32*c11*c21*b12-a23*b23*c31*b11*c12*a22+a23*b23*a32*c12*b11*c21+c23^2*a32*b11*a11*b22+2*c23^2*a32*b11*b21*a12-a13*c13*c32*b21^2*a22-a23^2*c32*b12*c11*b21+b23*a33*b12*c21^2*a12+b23*c33*c12*a21^2*b12+a13*c13*c31*b22^2*a21-2*b23*c23*a32*a12*c11*b21+2*a13*c13*b31*c22*a22*b21+b23*c23*a32*b11*a21*c12-2*b13*c23*a31*b22*a11*c22+3*b13*c23*a31*b22*c21*a12+c13*b33*a22^2*c11*b21-2*c13*c33*a21*a11*b22^2-a13*b13*a32*c21^2*b22+3*a13*c23*b32*b21*a11*c22-c13*a33*b22*a22*c11*b21+c23*a33*c21*a21*b12^2+c23*a33*c12*b21^2*a12+a23*c23*c31*b12*b21*a12+2*a23*a33*c12*b21*c21*b12-3*a13*b23*b32*c22*a11*c21+a13*b33*a21*b11*c22^2-a23*b23*b31*c11*a12*c22-2*c13*b33*c21*a22*b21*a12+b13*a23*b31*c22*c11*a22+a13*b23*b31*c22*c11*a22+2*b13*c33*c22*a21*a11*b22-a13*c23*a31*c11*b22^2-c23*a13*c32*b21*a21*b12+3*a23*b33*a12*c22*c11*b21-c13^2*b32*b21*a21*a22-c13*a23*a31*c11*b22^2-c13*a23*c31*a11*b22^2+b23*c33*c21*b21*a12^2-b23^2*a31*c12*c21*a12-b23^2*c31*a12*a21*c12-c13*b33*b22*a22*c11*a21-a23*b23*a31*b21*c12^2-a23*b23*b31*a21*c12^2-a23*c23*a31*c21*b12^2-c13*b33*c22*a22*b11*a21+2*c13*b33*c22*a21*a11*b22+a23^2*b31*c11*b12*c22+a23^2*c31*b12*b11*c22-2*a23^2*c31*b12*c11*b22+c13*a23*b31*b22*a11*c22+3*c13*a23*b31*b22*c21*a12+3*c23*a33*a12*b22*c11*b21+2*b13*c13*a31*c22*b22*a21+2*c13*c33*a22*b22*b11*a21+2*a23*c23*c31*b12*a11*b22+c13*b33*a22^2*b11*c21-2*c13*c33*b21*b11*a22^2+2*c13*c33*b12*a21^2*b22-b13*a33*b22*c22*c11*a21+2*a13*b13*c31*b22*a22*c21-a13*b13*c31*c22*a22*b21+2*b23*b33*c12*a21*c21*a12-b23*c33*b12*a21*c21*a12+c23^2*b32*a11*b11*a22+2*c23^2*b32*a11*a21*b12+3*a13*b23*c32*a22*c11*b21-c23*a33*b12*b21*c21*a12-c23*b33*c12*a21*b21*a12+2*a23*b23*c31*a12*c11*b22-b23*c23*b31*a11*c12*a22+b13*c23*c31*a22*a11*b22+3*b13*c23*c31*a22*a21*b12+2*a13*a23*b31*b11*c22^2-3*a13*b23*c32*a22*b11*c21+2*a13*a33*b12*c21^2*b22+c13*a23*a31*b22*b11*c22+3*c13*a23*a31*b22*b21*c12-c23*b13*a32*a21*b21*c12-c23*b13*a32*a21*c21*b12-b23^2*a32*c12*a11*c21-b23^2*a32*c12*c11*a21-a23*b23*a31*c12*c11*b22-c33*b23*c22*a11^2*b22-2*a13*a23*c31*b22*b11*c22+2*a23*b23*b31*c12*a11*c22-2*a13*a33*b12*c21*b21*c22+a13*b23*c31*b22*a11*c22-a13*c33*c22*b21^2*a12+b23*c23*c32*a12*b11*a21+a33*b23*c11*a22*b11*c22+c13*a33*b22^2*a11*c21+c13*a33*a21*c11*b22^2-c13*a33*a22*b21^2*c12+3*b13*a23*b32*c22*a11*c21+3*c23*b33*a12*a21*b11*c22+a13*c13*a31*b22^2*c21-3*a13*c23*b32*a21*b11*c22+c33*b23*b11*a22*a11*c22-2*b13*b33*c12*c21*a21*a22-3*b13*c23*c31*a21*a12*b22+3*b13*c23*a32*a21*b11*c22-b13*c13*c32*a21^2*b22-b13*a23*a31*b11*c22^2-b13*a23*b31*a11*c22^2-a13*c33*a22*b21^2*c12+a13^2*b31*c21*c22*b22-2*a23*a13*c32*b21^2*c12+a23*b13*a32*c21^2*b12-b13*c33*c22*a21^2*b12-b13*c33*b22*a21^2*c12+b13*c33*a22^2*b11*c21+2*b13*b23*a31*a11*c22^2+2*b13*b23*c31*c11*a22^2-a23*b23*c31*a12*b11*c22+2*a23*b23*c31*b12*c11*a22+3*a13*b23*a31*c21*c12*b22+3*a13*b23*b31*c22*c21*a12-3*a13*b23*c31*b21*a12*c22-a13*b33*a22*c21^2*b12+b13*a33*b21*a11*c22^2+b13*a33*a21*b11*c22^2-b33*a23*b22*c11^2*a22-b33*a23*b11*a11*c22^2-b33*c23*c22*a11^2*b22+3*c13*b23*a32*a21*c11*b22-3*c13*b23*a32*b22*a11*c21-c33*a23*c11*a11*b22^2-c33*a23*c22*b11^2*a22+a23*b23*c32*a12*b11*c21-3*b23*a33*b22*c12*c11*a21-c23*a13*a32*b21*c21*b12+3*a23*c33*c22*b12*b11*a21+a13^2*c32*b21^2*c22+a13^2*b32*c21^2*b22-a13^2*c31*b22^2*c21-a13^2*b31*c22^2*b21-b13^2*a31*c22^2*a21-b13^2*c31*a22^2*c21+b13^2*a32*c21^2*a22+b13^2*c32*a21^2*c22-b23^2*c32*a11^2*c22-b23*b33*a21^2*c12^2-b23*b33*c21^2*a12^2+b23^2*a31*a21*c12^2+b23^2*c31*c21*a12^2-c13^2*a31*b22^2*a21-c13^2*b31*a22^2*b21+c13^2*a32*b21^2*a22+c13^2*b32*a21^2*b22-a23^2*b32*c11^2*b22-a23^2*c32*b11^2*c22-a23*a33*c21^2*b12^2+a23^2*b31*b21*c12^2+a23^2*c31*c21*b12^2-a23*a33*b21^2*c12^2-c23^2*a32*b11^2*a22-c23^2*b32*a11^2*b22-c23*c33*a21^2*b12^2-c23*c33*b21^2*a12^2+c23^2*a31*a21*b12^2+c23^2*b31*b21*a12^2+a33*a23*b11^2*c22^2+a33*a23*c11^2*b22^2+b33*b23*a11^2*c22^2+b33*b23*c11^2*a22^2+c33*c23*a11^2*b22^2+c33*c23*b11^2*a22^2-b23^2*a32*c11^2*a22-3*a13*c23*b31*a21*b12*c22+3*a13*c23*b31*a21*c12*b22+a13*c23*b31*b22*a11*c22-3*a13*c23*b31*b22*c21*a12+3*a13*c23*a32*b22*c11*b21+3*a13*c23*b32*a22*b11*c21-3*a13*c23*b32*a22*c11*b21+3*a13*c23*c32*b22*b11*a21+2*a13*a33*b22*c22*c11*b21-2*a13*a33*c12*c21*b21*b22-a13*b33*c22*b22*a11*c21-a13*b33*c22*a22*b11*c21+a13*b33*c22*a21*c21*b12+a13*b33*c22*b21*c21*a12-a13*b33*b22*c22*c11*a21+2*a13*b33*b22*c21*c11*a22+a13*b33*b22*c21*a21*c12+a13*b33*a22*c21*b21*c12-2*a13*b33*b21*c22*a21*c12-a13*c33*c22*b22*a11*b21-a13*c33*c22*b22*b11*a21+2*a13*c33*c22*b21*b11*a22+a13*c33*c22*b21*a21*b12-a13*c33*b22*a22*c11*b21+a13*c33*b22*a21*b21*c12+a13*c33*b22*b21*c21*a12-a13*c33*a22*b22*b11*c21+a13*c33*a22*b21*c21*b12-b13*c13*a31*b22*a22*c21-b13*c13*b31*a21*a22*c22-b13*c13*c31*a21*a22*b22+b13*c13*a32*b21*a21*c22+b13*c13*a32*c21*a21*b22-2*b13*c13*a32*c21*b21*a22+3*b13*a23*a31*c22*c21*b12-3*b13*a23*a31*c21*c12*b22-3*b13*a23*b31*c22*c21*a12+3*b13*a23*b31*c21*c12*a22+b13*a23*c31*a22*b11*c22-3*b13*a23*c31*a22*b21*c12+3*b13*a23*c31*a21*c12*b22+b13*a23*c31*b22*a11*c22+3*b13*a23*c31*b21*a12*c22-3*b13*a23*a32*c22*b11*c21+3*b13*a23*a32*c22*c11*b21-3*b13*a23*b32*c22*c11*a21+3*b13*a23*c32*a22*b11*c21-3*b13*a23*c32*a22*c11*b21+3*b13*a23*c32*a21*c11*b22-3*b13*a23*c32*b22*a11*c21-2*b13*b23*a31*c22*c11*a22-2*b13*b23*c31*a22*a11*c22+b13*c23*a31*a22*b11*c22+b13*c23*a31*a22*c11*b22+3*b13*c23*a31*a22*b21*c12-3*b13*c23*a31*a22*c21*b12-3*b13*c23*a31*b21*a12*c22+b13*c23*b31*a22*a11*c22-3*b13*c23*b31*a22*a21*c12+3*b13*c23*b31*a21*a12*c22-3*b13*c23*a32*b21*a11*c22-3*b13*c23*b32*a22*a11*c21+3*b13*c23*b32*a22*c11*a21+3*b13*c23*c32*a22*a11*b21-3*b13*c23*c32*a22*b11*a21-b13*a33*c22*b22*a11*c21-b13*a33*c22*a22*b11*c21+b13*a33*c22*a21*c21*b12+b13*a33*c22*b21*c21*a12+2*b13*a33*b22*c21*c11*a22+b13*a33*b22*c21*a21*c12-b13*a33*a22*c22*c11*b21-a13*b13*a31*c21*c22*b22-a13*b13*b31*c21*c22*a22-a13*b13*c31*c22*b22*a21+a13*b13*a32*c21*b21*c22-2*a13*b13*c32*b21*a21*c22+a13*b13*c32*c21*a21*b22+a13*b13*c32*c21*b21*a22-a13*c13*b31*b22*a22*c21-a13*c13*b31*c22*b22*a21-a13*c13*c31*b21*b22*a22+a13*c13*a32*c21*b21*b22+a13*c13*b32*c21*b21*a22+a13*c13*c32*b21*a21*b22-2*a13*a23*b31*c22*c11*b22+a13^2*c31*b21*b22*c22-a13^2*b32*c21*b21*c22-b13*c13*b32*a21^2*c22-b13*a33*b22*c21^2*a12-b13*a33*a22*c21^2*b12-2*b13*b33*a21*a11*c22^2-2*b13*b33*c21*c11*a22^2+c13^2*b31*a21*a22*b22-c13^2*a32*b21*a21*b22+2*c13*c23*a31*a11*b22^2+2*c13*c23*b31*b11*a22^2-c13*a33*c22*b21^2*a12-2*a23*a13*b32*c21^2*b12+a23^2*b31*c12*c11*b22-a23^2*b32*c12*c11*b21+2*a23^2*c32*b11*b21*c12+a23*c23*a32*b11^2*c22+a23*c23*c32*b11^2*a22-a23^2*b31*c12*c21*b12-a23^2*c31*b12*b21*c12+a23*b33*b12*c21^2*a12+a23*c33*c21*a21*b12^2+a23*c33*c12*b21^2*a12+b23*a13*a32*c21^2*b12+b23*a13*b32*c21^2*a12-2*b23*b13*a32*c21^2*a12-2*b23*b13*c32*a21^2*c12+b23*c13*b32*a21^2*c12+b23*c13*c32*a21^2*b12+b23*c23*b32*a11^2*c22+b23*c23*c32*a11^2*b22-2*b23^2*a31*c12*a11*c22+b23^2*a31*c12*c11*a22+b23^2*a31*c11*a12*c22+b23^2*c31*a12*a11*c22-2*b23^2*c31*a12*c11*a22+b23^2*c31*a11*c12*a22+b23^2*a32*c11*a11*c22+2*b23^2*a32*c11*c21*a12-b23^2*c32*a12*a11*c21-b23^2*c32*a12*c11*a21+b23^2*c32*a11*c11*a22+c23*a13*a32*b21^2*c12+c23*a13*c32*b21^2*a12+c23*b13*b32*a21^2*c12+c23*b13*c32*a21^2*b12-2*c23*c13*a32*b21^2*a12-2*c23*c13*b32*a21^2*b12+c23^2*a31*b11*a12*b22+c23^2*b31*a12*a11*b22-2*c23^2*b31*a12*b11*a22+c23^2*b31*a11*b12*a22-c23^2*a32*b12*a11*b21-c23^2*a32*b12*b11*a21+c23*b33*c12*a21^2*b12+c23*b33*c21*b21*a12^2-c23^2*a31*b12*b21*a12-c23^2*b31*a12*a21*b12-a33*b23*b22*c11^2*a22-a33*b23*b11*a11*c22^2-a33*c23*c11*a11*b22^2-a33*c23*c22*b11^2*a22-c33*b23*c11*b11*a22^2+a13*b23*a31*c22*c11*b22-3*a13*b23*b31*c21*c12*a22+a13*b23*c31*a22*b11*c22+3*a13*b23*c31*a22*b21*c12+3*a13*b23*c31*a21*b12*c22-2*b13*a33*b21*c22*a21*c12-b13*c33*c22*a22*a11*b21-b13*c33*c22*a22*b11*a21+b13*c33*c22*a21*b21*a12-b13*c33*b22*a22*a11*c21-b13*c33*b22*a22*c11*a21+b13*c33*b22*a21*c21*a12+b13*c33*a22*a21*b21*c12+b13*c33*a22*a21*c21*b12-2*b13*c33*c21*a22*b21*a12-2*c13*a23*b31*a22*b11*c22+c13*a23*b31*a22*c11*b22-3*c13*a23*b31*a22*c21*b12+3*c13*a23*b31*a21*b12*c22-3*c13*a23*b31*a21*c12*b22+c13*a23*c31*b22*b11*a22+3*c13*a23*c31*b21*b12*a22-3*c13*a23*b32*a22*b11*c21-3*c13*a23*b32*b21*a11*c22+3*c13*a23*c32*b22*a11*b21-3*c13*a23*c32*b22*b11*a21+c13*b23*a31*a22*c11*b22-2*c13*b23*a31*b22*a11*c22-3*c13*b23*a31*b22*c21*a12+c13*b23*b31*a22*a11*c22+3*c13*b23*b31*a22*a21*c12-3*c13*b23*b31*a21*a12*c22-3*c13*b23*c31*a22*a21*b12+3*c13*b23*c31*a21*a12*b22-3*c13*b23*a32*a21*b11*c22+3*c13*b23*a32*b21*a11*c22+3*c13*b23*b32*a22*a11*c21-3*c13*b23*b32*a22*c11*a21+3*c13*b23*c32*a22*b11*a21-2*c13*c23*a31*b22*b11*a22-2*c13*c23*b31*a22*a11*b22-c13*a33*c22*b22*a11*b21-c13*a33*c22*b22*b11*a21+2*c13*a33*c22*b21*b11*a22+c13*a33*c22*b21*a21*b12+c13*a33*b22*a21*b21*c12+c13*a33*b22*b21*c21*a12+c13*a33*a22*b21*c21*b12-2*c13*a33*c21*b22*a21*b12-c13*b33*c22*a22*a11*b21+c13*b33*c22*a21*b21*a12-c13*b33*b22*a22*a11*c21+c13*b33*b22*a21*c21*a12+c13*b33*a22*a21*b21*c12+2*a23*a13*b32*c21*b21*c12+2*a23*a13*c32*b21*c21*b12-a23*b13*a32*c21*b21*c12+2*a23*b13*c32*a21*b21*c12-a23*b13*c32*b21*c21*a12-a23*c13*a32*b21*c21*b12-a23*c13*b32*a21*b21*c12+2*a23*c13*b32*a21*c21*b12-a23*c13*b32*b21*c21*a12+2*a23*b23*a31*c12*b11*c22-a23*b23*a31*c11*b12*c22-a23*b23*b31*c12*c11*a22-2*a23*b23*a32*c11*c21*b12+a23*b23*b32*c12*a11*c21-a23*b23*b32*c11*a11*c22-2*a23*b23*b32*c11*c21*a12+a23*b23*c32*a12*c11*b21+2*a23*b23*c32*a11*b11*c22-a23*b23*c32*a11*c11*b22-2*a23*b23*c32*a11*b21*c12+a23*b23*c32*a11*c21*b12+a23*b23*c32*b12*c11*a21-a23*b23*c32*b11*c11*a22-2*a23*b23*c32*b11*a21*c12-a23*c23*a31*b12*b11*c22+2*a23*c23*a31*b12*c11*b22-a23*c23*a31*b11*c12*b22+2*a23*c23*b31*a12*b11*c22-a23*c23*b31*a12*c11*b22-a23*c23*b31*a11*b12*c22-a23*c23*b31*a11*c12*b22-a23*c23*b31*b12*c11*a22-a23*c23*c31*b12*b11*a22+a23*c23*a32*b12*b11*c21+a23*c23*a32*b12*c11*b21-a23*c23*a32*b11*c11*b22-2*a23*c23*a32*b11*b21*c12+a23*c23*b32*a12*b11*c21+a23*c23*b32*a12*c11*b21+a23*c23*b32*a11*b21*c12-2*a23*c23*b32*b12*c11*a21-a23*c23*b32*b11*c11*a22+a23*c23*b32*b11*a21*c12+a23*c23*c32*b12*a11*b21+a23*c23*c32*b12*b11*a21-2*a23*c23*c32*b11*b21*a12+3*a23*b33*b12*c22*a11*c21-3*a23*b33*a12*c22*b11*c21+3*b23*c33*b12*a22*a11*c21-3*b23*c33*b12*a22*c11*a21-3*b23*c33*a12*a21*b11*c22+3*b23*c33*c22*a12*a11*b21-3*b23*c33*b22*a12*a11*c21+b23*c23*a31*a12*b21*c12+b23*c23*a31*a12*c21*b12-b23*a33*c12*a21*c21*b12-b23*a33*c12*b21*c21*a12+2*c23*b13*a32*b21*c21*a12-c23*b13*b32*a21*c21*a12-c23*b13*c32*a21*b21*a12+2*c23*c13*a32*b21*a21*b12+3*a23*c33*c12*b22*a11*b21-3*a23*c33*c12*b22*b11*a21-3*a23*c33*b12*b21*a11*c22+3*a23*c33*b12*a22*c11*b21+3*a23*c33*a12*b22*b11*c21-3*a23*c33*a12*b22*c11*b21-3*a23*c33*a22*b12*b11*c21+a23*b23*a31*c12*c21*b12+a23*b23*b31*c12*c21*a12-2*a23*b23*c31*a12*c21*b12+a23*b23*c31*b12*a21*c12-2*a23*c23*b31*a12*b21*c12+a23*c23*b31*a12*c21*b12+a23*c23*b31*b12*a21*c12-a23*b33*c12*a21*c21*b12-a23*b33*c12*b21*c21*a12-a23*c33*c12*b21*a21*b12-a23*c33*b12*b21*c21*a12-b23*a13*a32*c21*b21*c12+2*b23*a13*c32*a21*b21*c12-b23*a13*c32*a21*c21*b12-b23*a13*c32*b21*c21*a12+2*b23*b13*a32*c21*a21*c12+2*b23*b13*c32*a21*c21*a12-b23*c13*a32*a21*c21*b12+2*b23*c13*a32*b21*c21*a12-b23*c13*b32*a21*c21*a12-b23*c13*c32*a21*b21*a12-b23*c23*a31*a12*b11*c22+2*b23*c23*a31*a11*b12*c22+2*b23*c23*a31*a11*c12*b22-b23*c23*a31*b12*c11*a22-b23*c23*a31*b11*c12*a22-b23*c23*b31*a12*a11*c22+2*b23*c23*b31*a12*c11*a22-b23*c23*c31*a12*a11*b22+2*b23*c23*c31*a12*b11*a22-b23*c23*c31*a11*b12*a22-2*b23*c23*a32*a12*b11*c21+2*b23*c23*a32*b11*c11*a22+b23*c23*b32*a12*c11*a21-b23*c23*b32*a11*c11*a22-2*b23*c23*b32*a11*a21*c12-b23*c23*c32*a11*b11*a22+3*b23*a33*c12*b22*a11*c21-3*b23*a33*c12*a22*b11*c21-3*b23*a33*b12*c22*a11*c21+3*b23*a33*b12*c22*c11*a21+3*b23*a33*a12*c22*b11*c21-3*b23*a33*a12*c22*c11*b21+2*c23*a13*b32*a21*c21*b12-c23*a13*b32*b21*c21*a12+3*c23*a33*c12*b22*b11*a21+3*c23*a33*b12*b21*a11*c22-3*c23*a33*b12*a22*c11*b21-3*c23*a33*a12*b22*b11*c21-3*c23*a33*c22*b12*b11*a21+3*c23*a33*a22*b12*b11*c21+3*c23*b33*c12*a22*a11*b21-3*c23*b33*c12*a22*b11*a21+3*c23*b33*b12*a22*c11*a21-3*c23*b33*a12*a21*c11*b22-3*c23*b33*c22*a12*a11*b21+3*c23*b33*b22*a12*a11*c21-c23*a33*c12*b21*a21*b12-c23*b33*b12*a21*c21*a12+2*c23*c33*b12*a21*b21*a12-2*a33*a23*c22*b11*c11*b22+a33*b23*c11*b22*a11*c22+a33*c23*b11*b22*a11*c22+b33*a23*c11*b22*a11*c22+b33*a23*c11*a22*b11*c22-2*b33*b23*c22*a11*c11*a22+b33*c23*c11*a22*a11*b22+b33*c23*b11*a22*a11*c22+c33*a23*c11*b22*b11*a22+c33*b23*c11*a22*a11*b22-2*c33*c23*b22*a11*b11*a22,b13*b33*a21^2*c32^2+a33*c33*c31*b21*b12*a22+b33^2*a31*a11*c22^2-c33^2*b31*a22*a21*b12-3*b23*c33*b31*a21*a12*c32-2*c23*b33*b32*a21*a11*c32-b33*c33*c32*a22*b11*a21-a23*c23*c31*a32*b11*b32+a33*b33*c31*b22*a11*c22+2*b33*c33*a32*b21*c21*a12+c23*a33*a32*b32*c11*b21+c13*a33*b32*b21*a21*c32-2*b33^2*c32*a21*a11*c22+b33^2*a32*c21*a21*c12-b33*a23*b31*c31*a12*c22-3*b23*a33*a31*c32*c11*b22+c23*b33*a32*c32*a11*b21-b33*c23*a31*c31*a12*b22+b23*a33*b32*c32*c11*a21-a33*c33*c32*b22*a11*b21-3*c13*b33*a31*c32*b21*a22+a33^2*c32*b21*c21*b12-3*a23*b33*a31*b32*c21*c12+c33*a23*b31^2*a12*c22+c33^2*a31*a11*b22^2+3*b23*a33*c31*c32*a21*b12-3*b13*a33*a31*c32*c21*b22+a13*b23*c31*a31*b22*c32-2*c23*c33*a32*b32*b11*a21-c33*b23*a31*b31*a12*c22+3*a13*c33*b31*b32*c21*a22-a33^2*b31*c21*c12*b22+3*c23*b33*a31*a32*b11*c22-b13*a23*a31*b32*c21*c32-2*b33*c33*b31*a22*c21*a12+3*c23*a33*b31*b32*a11*c22+b33*a23*c31^2*a12*b22+b33*a23*c31^2*b12*a22+3*b13*c33*a31*a32*c21*b22+a33*b33*c31*a22*b11*c22+2*a33*c33*b32*a21*c21*b12+a33^2*b32*c22*c11*b21-2*a33^2*b32*c21*c11*b22-b33*c33*a32*a21*b21*c12+b13*c33*a32*c21*a21*b32-b13*c23*a31*a32*c21*b32-a33*b13*a31*c22*b22*c31-c13*b23*a31*a32*c21*b32+3*c23*a33*a31*c32*b22*b11+2*b13*b23*c32*c22*a31^2+2*b13*b23*a32*a22*c31^2-c33^2*b32*a21^2*b12-b33^2*a32*c21^2*a12+3*c23*b33*b31*a21*a12*c32-3*b23*c33*a31*a32*b11*c22-b33^2*c31*a21*a12*c22+b33^2*a32*c22*a11*c21+2*a23*a33*b21*b11*c32^2-a23*b33*c32^2*b11*a21-3*c13*b33*b31*a32*c22*a21-b33*c33*c31*b11*a22^2+b33*c33*b32*a21^2*c12-3*c13*a33*b31*b32*c21*a22+a33^2*c32*b22*b11*c21+a33^2*c32*b22*c11*b21-2*a33^2*c32*b21*b11*c22+a13*c23*a31*b31*b22*c32+b33*c33*a31*a22*b21*c12-b33*b13*c22^2*a31^2-b33*b13*a22^2*c31^2+b13*b33*c21^2*a32^2+a33*b33*c31*a21*b12*c22+b13*c23*b31*c21*a32^2+b13*c23*c31*b21*a32^2+2*a33*b33*b32*c21*c11*a22-c13*a23*c31*a32*b21*b32+a23*b23*a31*b11*c32^2+a23*b23*b31*a11*c32^2-b33*c33*b32*a21*c21*a12-b33*c33*c32*a21*b21*a12-2*b33*c33*a31*a21*b12*c22-2*c13*a23*a31*b22*b32*c31-a33*c23*b31*c31*b12*a22+2*c33*c13*a31*b22*a22*b31+c33*a23*b31^2*c12*a22+c33*b23*a31^2*b12*c22+c33*b13*c22*b22*a31^2+c33*b13*b31*a22^2*c31+3*b13*a33*b31*c32*c21*a22-c33*b23*a31*b31*c12*a22+b33*c33*b31*a21*a12*c22-2*b13*c23*b31*a22*a32*c31-c33*b23*a31*c31*a12*b22-b23*c23*c31*a32*a11*b32-a33*a13*c22^2*b31^2-b33*c33*a32*b22*a11*c21+2*c33^2*a31*b22*a21*b12-a33*b23*b31*c31*a12*c22-a33*b23*b31*c31*c12*a22-b23^2*a31*a11*c32^2+b23^2*a12*a32*c31^2-b23^2*c31*c11*a32^2+b23^2*c12*c32*a31^2+c13*c33*a21^2*b32^2-a33^2*c32*b21^2*c12+a23^2*c12*c32*b31^2+a13*a33*b21^2*c32^2-a23^2*b31*b11*c32^2+a23^2*b12*b32*c31^2-a23^2*c31*c11*b32^2+b13*a23*a31*c31*c22*b32+b13*a23*b31*c31*c22*a32-2*b23*c33*b32*a21*a11*c32-2*c23*c33*a32*b32*a11*b21-c33^2*a31*b22*b11*a22-c33^2*a31*b22*b21*a12+3*b23*c33*c31*b32*a22*a11-2*b13*b23*c31*c21*a32^2-2*b13*b23*a31*a21*c32^2+b13*c23*c31*a31*a22*b32+b33*c33*c31*a22*a11*b22+a33*b33*a31*c22*c11*b22+a23*c23*a31*c11*b32^2-a23*c23*b31^2*c12*a32+2*a13*b23*c31*a32*c21*b32-2*a23*b33*a32*c21*c11*b32-a33*a13*b22^2*c31^2+a33*b33*a31*c22*c21*b12+3*a23*b33*a31*c32*c21*b12+3*c23*a33*c31*b32*b11*a22+2*a33*b33*c32*b21*a11*c22+b33*c13*b31*a22^2*c31+b33*c33*c32*a21^2*b12-b33*c33*b31*c11*a22^2-3*a23*c33*b31*a32*c11*b22+b33*c23*a31^2*c12*b22+b33*a13*b22*a22*c31^2+a23*b33*a32*c32*b11*c21+3*c13*b33*a31*a32*c22*b21-2*c33^2*b32*a21*a11*b22-c13*a23*b31*a32*c21*b32-b13*c23*a31*a32*b21*c32-b13*c23*a31^2*c22*b32-b13*c23*a31^2*b22*c32+2*a13*a23*b31*b32*c21*c32+2*b33*c33*a32*a22*c11*b21+3*b23*c33*a31*a32*c21*b12-b13*c23*c31*a32*a21*b32+3*b13*a33*a31*c21*c22*b32-a33*c33*b32*b21*a11*c22+c13*c33*b21^2*a32^2+3*a13*c33*a31*b32*c22*b21-3*a13*c33*a31*b21*b22*c32-b33*c13*a31*c22*a22*b31-c13*b33*c21*b21*a32^2-c13*b33*b32*a21^2*c32+3*a13*c33*b31*c32*b22*a21-3*c13*b33*a31*a32*c21*b22+c33^2*b32*a22*b11*a21-2*a13*a23*b32*b31*c22*c31-a33*c33*c32*b21*a21*b12+b13*a23*c31*b31*a22*c32+3*c13*a33*a31*b21*b22*c32+3*c13*a33*b31*a32*c21*b22+3*c23*a33*b31*a32*c21*b12-a23^2*b31*c31*b12*c32+a23^2*c31*b32*b11*c32-a13*b23*c31^2*a22*b32+a33^2*c31*c11*b22^2-b33^2*c32*a21^2*c12+3*a23*c33*b31*c32*a21*b12-c13*b23*a31^2*c22*b32-c13*b23*a31^2*b22*c32+a13*a33*c21^2*b32^2-3*c23*b33*b31*a32*a11*c22-2*c33^2*a32*b21*b11*a22+c13*b23*c31*a31*a22*b32-a33^2*b31*c22*c21*b12-a33^2*c31*b22*b11*c22-a33^2*c31*b22*b21*c12-a33*b33*b32*c22*c11*a21-a33*b33*c32*a22*b11*c21-3*c13*a33*c31*b21*b22*a32+b23*c23*b31*c11*a32^2+b23*c23*c31*b11*a32^2-c13*a23*b31*b32*a21*c32+c13*a23*c31*b31*b22*a32+c33^2*b32*a22*a11*b21-a33^2*b32*c21^2*b12+3*a23*c33*b31*b32*c21*a12-3*a23*c33*b31*b32*a11*c22+3*b23*c33*a31*c32*b11*a22-b33^2*a31*c21*c12*a22-b33^2*c31*a22*a11*c22-c33^2*b31*a22*a11*b22+2*c33^2*b31*a22*b21*a12-c33^2*b31*a21*a12*b22+b23*a33*b32*c32*a11*c21+3*c13*b33*a31*b32*c21*a22+b23*c23*a31*c31*b12*a32-a23^2*b31*c12*c31*b32+a23^2*b31*b32*c11*c32-3*b23*a33*a31*c32*c21*b12+3*b23*a33*a31*b32*c22*c11-c13*a23*b31^2*a22*c32+c13*a23*c31*a21*b32^2-b13*a23*b31*a32*c21*c32+b13*a23*c31*a31*b22*c32+c23*a33*b32*c32*b11*a21+2*b33*b13*a31*c22*a22*c31+3*b13*c33*b31*a32*c22*a21-3*b13*c33*b31*a21*a22*c32+3*c23*b33*a31*b32*c11*a22+a13*c33*a32*c21*b21*b32-a23*c23*b31^2*a12*c32+a23*c23*c31*a11*b32^2+2*a23*a33*c21*c11*b32^2-3*a13*b33*b31*c32*c21*a22+3*a23*c33*a31*b32*b11*c22+2*b33^2*c31*a22*c21*a12+b33^2*a32*c22*c11*a21-2*b33^2*a32*c21*c11*a22-b33*a23*b31*c31*c12*a22+3*a23*c33*b31*c32*a11*b22+a33^2*b31*b11*c22^2-2*a13*a33*b32*c21*b21*c32-3*a13*b33*a31*c21*c22*b32-a33*c33*c32*b22*b11*a21-2*a23*a33*b32*c32*b11*c21-a13*b33*b21*a21*c32^2-a13*c33*a32*b21^2*c32+2*a33*b23*a31*c22*c12*b31-a33*b23*a31*c31*c12*b22-3*a13*c33*b31*b32*c22*a21+3*a13*c33*c31*b21*b22*a32-3*a23*c33*b31*a32*c21*b12+a33*b33*c31*a22*b21*c12-a13*b23*b31*a32*c21*c32+a23*c23*b31*c31*b12*a32-2*a13*b23*a31*c22*c32*b31-3*b13*c33*c31*a32*b22*a21+2*a33*b33*a32*c21*c11*b22-a33*b33*b32*c22*a11*c21+3*a23*c33*c31*a32*b22*b11+c23^2*a12*a32*b31^2-2*a33*b33*b31*c22*a21*c12+a33*b33*b31*c22*c21*a12-2*c23*a33*a32*b21*b11*c32-c23^2*a31*b12*b31*a32+c23^2*a31*a32*b11*b32-c23^2*a31*b31*a12*b32+c33^2*a32*b21*a21*b12+c33^2*b32*a21*b21*a12+b13*a23*b31*a21*c32^2-b13*a23*c31^2*b22*a32-b13*a23*c31^2*a22*b32+b33^2*c31*c11*a22^2+a13*c23*a31*c21*b32^2-a13*c23*b31^2*c22*a32-a13*c23*b31^2*a22*c32-c13*a33*a32*b21^2*c32-c13*a33*c21*a21*b32^2-3*c13*a33*a31*b32*c22*b21+3*b13*c33*c31*a21*a22*b32-3*a23*b33*c31*a32*b21*c12-3*a23*c33*a31*c32*b21*b12+3*b23*a33*a31*b32*c21*c12+3*c23*a33*b31*b32*a21*c12-3*c23*a33*b31*c32*a21*b12-b13*c33*c21*b21*a32^2-b13*c33*b32*a21^2*c32+b13*a23*a31*b21*c32^2+3*b23*c33*a31*a32*c11*b22-3*b23*c33*a31*a32*b21*c12-c23^2*b31*b11*a32^2-3*c23*b33*a31*a32*c11*b22+3*c23*b33*a31*a32*b21*c12+3*c13*b33*c31*a32*b22*a21-3*c13*b33*c31*a21*a22*b32-2*c13*c23*a31*a21*b32^2+c33^2*b31*b11*a22^2-c33^2*a32*b21^2*a12-c33*c13*b22^2*a31^2-c33*c13*a22^2*b31^2+c23^2*b12*b32*a31^2-c23^2*a31*a11*b32^2-c33^2*a31*b21*b12*a22+c33^2*a32*b22*a11*b21+c33^2*a32*b22*b11*a21-a23*b33*c32^2*a11*b21-a23*c33*b32^2*a11*c21-a23*c33*b32^2*c11*a21-b23^2*a31*c12*c31*a32+b23^2*a31*a32*c11*c32-b23^2*a31*c31*a12*c32+b23^2*c31*a32*a11*c32+2*b23*b33*c21*c11*a32^2+2*b23*b33*a21*a11*c32^2-b23*c33*a32^2*b11*c21-b23*c33*a32^2*c11*b21-b23*c23*a31^2*b12*c32-b33^2*a31*c22*c11*a22+2*b33^2*a31*c22*a21*c12-b33^2*a31*c22*c21*a12+b33*a13*a31*c22^2*b31-2*b33*b23*a22*a12*c31^2-2*b33*b23*c22*c12*a31^2+b33*c23*a31^2*b12*c22+b33*c13*c22*b22*a31^2-b33^2*c31*a22*a21*c12+b33^2*c32*a22*a11*c21+b33^2*c32*a22*c11*a21+b33^2*c32*a21*c21*a12+c33*a13*a31*b22^2*c31+c33*a13*c22*a22*b31^2+c33*b23*a31^2*c12*b22-2*c33*c23*b22*b12*a31^2-2*c33*c23*a22*a12*b31^2-b23*a33*c32^2*b11*a21-b23*a33*c32^2*a11*b21-b23*c23*a31^2*c12*b32-2*c13*c23*b31*b21*a32^2+a33*b13*a31*c22^2*b31+a33*b13*b22*a22*c31^2+a33*c13*a31*b22^2*c31+a33*c13*c22*a22*b31^2-2*a33*a23*b22*b12*c31^2-2*a33*a23*c22*c12*b31^2+a33*b23*c31^2*a12*b22+a33*b23*c31^2*b12*a22+a33*c23*b31^2*a12*c22+a33*c23*b31^2*c12*a22+a33*b33*a32*c21^2*b12+a33*b33*b32*c21^2*a12-a33*b33*a31*b11*c22^2-a33*b33*b31*a11*c22^2+a33*c33*a32*b21^2*c12+a33*c33*c32*b21^2*a12-a33*c33*a31*c11*b22^2-a33*c33*c31*a11*b22^2-a33^2*b31*c22*c11*b22+2*a33^2*b31*c22*b21*c12+2*a33^2*c31*b22*c21*b12-a33^2*c31*b21*b12*c22+a33^2*b32*c22*b11*c21+a33^2*b32*c21*b21*c12+c23^2*b31*a32*a11*b32-c23*a33*b32^2*a11*c21-c23*a33*b32^2*c11*a21-c23*b33*a32^2*b11*c21-c23*b33*a32^2*c11*b21+2*c23*c33*b21*b11*a32^2+2*c23*c33*a21*a11*b32^2+c13*a23*a31*c21*b32^2-c13*a23*b31^2*c22*a32+c13*b23*b31*c21*a32^2+c13*b23*c31*b21*a32^2+2*c13*c23*b32*b22*a31^2+2*c13*c23*a32*a22*b31^2+2*a13*a23*c32*c22*b31^2+2*a13*a23*b32*b22*c31^2-2*a13*a23*c31*c21*b32^2-2*a13*a23*b31*b21*c32^2+a13*b23*a31*b21*c32^2+a13*b23*b31*a21*c32^2-a13*b23*c31^2*b22*a32+a13*c23*c31*a21*b32^2-a13*b33*a32*c21^2*b32-a13*c33*c21*a21*b32^2-b13*a33*a32*c21^2*b32-b13*a33*b21*a21*c32^2-a23*b23*c31^2*b12*a32-a23*b23*c31^2*a12*b32-c33*b13*a31*b22*a22*c31-a33*b33*c32*a21*c11*b22-a33*b33*c32*b22*a11*c21-a33*b33*a32*c21*b21*c12-a33*b33*b32*c21*a21*c12+2*a33*b33*c32*a21*b21*c12-a33*b33*c32*a21*c21*b12-a33*b23*a31*c31*b12*c22-a33*c23*b31*c31*a12*b22-a33*c23*a31*b31*c12*b22+2*a33*c23*a31*b22*b12*c31+a33*c33*b31*a21*b12*c22+a33*c33*b31*a22*c11*b22-2*a33*c33*b31*a22*b21*c12+a33*c33*b31*a22*c21*b12-a33*c23*a31*b31*b12*c22-2*a33*b33*a31*c22*b21*c12+a33*b33*a31*c21*c12*b22+a33*b33*b31*c22*c11*a22+a33*b33*b31*c21*c12*a22-2*a33*b33*c31*a22*c11*b22-2*a33*b33*c31*a22*c21*b12+a33*b33*c31*a21*c12*b22-2*a33*b33*c31*b22*c21*a12+a33*b33*c31*b21*a12*c22-a33*b33*a32*c22*b11*c21-a33*b33*a32*c22*c11*b21-a33*b33*c32*a22*c11*b21+2*a33*b33*c32*a21*b11*c22+b23*c33*a32*b32*c11*a21+b23*c33*a32*c32*a11*b21+b23*c33*a32*c32*b11*a21-3*b23*c33*c31*a32*a21*b12-3*b23*c33*c31*a32*a11*b22+3*b23*c33*c31*b32*a21*a12+3*b23*c33*b31*a32*a11*c22+3*b23*c33*b31*a32*a21*c12-3*b23*c33*b31*c32*a22*a11-3*b23*c33*a31*b32*c11*a22-3*b23*c33*a31*b32*c21*a12+3*b23*c33*a31*c32*b21*a12-b23*c23*b31*a32*a11*c32+b23*c23*a31*b31*c12*a32-b23*c23*a31*a32*c11*b32+3*b23*a33*b31*c32*c11*a22-3*b23*a33*b31*a32*c22*c11-3*b23*a33*b31*a32*c21*c12-3*b23*a33*c31*b32*a21*c12-3*b23*a33*c31*c32*b11*a22-3*b23*a33*c31*c32*b21*a12+3*b23*a33*c31*c32*a11*b22-2*b23*a33*a32*c21*c11*b32+b23*a33*a32*c32*b11*c21+b23*a33*a32*c32*c11*b21+3*b23*a33*c31*a32*b11*c22+3*b23*a33*c31*a32*b21*c12-3*b23*a33*c31*b32*a11*c22+3*b23*a33*b31*c32*c21*a12-2*b23*b33*a32*c32*c11*a21-2*b23*b33*a32*c32*a11*c21+b23*c33*a32*b32*a11*c21-2*b33*c33*c31*a22*b21*a12+b33*c33*c31*a21*a12*b22+2*b33*c33*a32*a22*b11*c21-b33*c33*a32*a21*b11*c22-b33*c33*a32*a21*c11*b22-b33*c33*a32*b21*a11*c22-b33*c33*b32*a22*a11*c21-b33*c33*b32*a22*c11*a21+2*b33*c33*b32*a21*a11*c22-b33*c33*c32*a22*a11*b21+2*b33*c33*c32*a21*a11*b22-b33*c33*a32*a21*c21*b12-c33*a13*a31*c22*b22*b31-c33*a13*b31*b22*a22*c31-c33*b13*a31*c22*a22*b31-c33*a23*b31*c31*a12*b22-c33*a23*b31*c31*b12*a22-c33*a23*a31*b31*c12*b22+2*c33*a23*a31*b22*b12*c31-c33*a23*a31*b31*b12*c22+2*c33*b23*b31*a22*a12*c31-c33*b23*a31*c31*b12*a22-b33*a13*a31*c22*b22*c31-a33*b33*c32*b21*c21*a12+a33*c33*a31*b22*b11*c22+a33*c33*a31*b22*b21*c12-2*a33*c33*a31*b22*c21*b12+a33*c33*a31*b21*b12*c22-2*a33*c33*b31*a22*b11*c22-a33*c13*a31*c22*b22*b31-b33*a13*b31*c22*a22*c31-b33*c13*a31*b22*a22*c31+2*b33*a23*a31*c22*c12*b31-b33*a23*a31*c31*c12*b22-b33*a23*a31*c31*b12*c22+2*b33*b23*a31*c31*a12*c22+2*b33*b23*a31*c31*c12*a22+2*b33*c23*b31*a22*a12*c31-b33*c23*a31*b31*a12*c22-b33*c23*a31*b31*c12*a22-b33*c23*a31*c31*b12*a22+b33*c33*a31*a22*b11*c22+b33*c33*a31*a22*c11*b22+b33*c33*a31*a22*c21*b12-2*b33*c33*a31*a21*c12*b22-2*b33*c33*a31*b22*a11*c22+b33*c33*a31*b22*c21*a12+b33*c33*a31*b21*a12*c22+b33*c33*b31*a22*a11*c22+b33*c33*b31*a22*a21*c12+b33*c33*c31*a22*a21*b12+a23*b23*a31*c12*c31*b32-a23*b23*a31*b32*c11*c32-2*a23*b23*a31*c12*c32*b31+a23*b23*a31*c31*b12*c32+a23*b23*b31*c12*c31*a32-a23*b23*b31*a32*c11*c32+a23*b23*b31*c31*a12*c32+2*a23*b23*c31*a32*c11*b32-a23*b23*c31*a32*b11*c32-a23*b23*c31*b32*a11*c32+a23*c23*a31*b31*c12*b32-2*a23*c23*a31*b12*b32*c31-a23*c23*a31*b32*b11*c32+a23*c23*a31*b12*b31*c32-a23*c23*b31*a32*c11*b32+2*a23*c23*b31*a32*b11*c32+a23*c23*b31*c31*a12*b32-a23*c23*b31*b32*a11*c32-2*a23*a33*b32*c32*c11*b21-3*a23*b33*b31*c32*c11*a22+3*a23*b33*b31*a32*c22*c11+3*a23*b33*b31*a32*c21*c12+3*a23*b33*a31*c32*c11*b22-3*a23*b33*a31*b32*c22*c11+a23*b33*b32*c32*a11*c21+a23*b33*b32*c32*c11*a21+3*a23*b33*c31*b32*a21*c12+3*a23*b33*c31*c32*b11*a22+3*a23*b33*c31*c32*b21*a12-3*a23*b33*c31*c32*a11*b22-3*a23*b33*c31*c32*a21*b12+a23*b33*a32*c32*c11*b21-3*a23*b33*c31*a32*b11*c22+3*a23*b33*c31*b32*a11*c22-2*a23*c33*a32*b21*b11*c32+a23*c33*a32*b32*b11*c21+a23*c33*a32*b32*c11*b21+3*a23*c33*c31*a32*b21*b12-3*a23*c33*c31*b32*b11*a22-3*a23*c33*c31*b32*b21*a12+3*a23*c33*b31*b32*c11*a22-3*a23*c33*b31*b32*a21*c12+3*a23*c33*a31*b32*b21*c12-3*a23*c33*a31*c32*b22*b11+a23*c33*b32*c32*a11*b21-3*a23*b33*b31*c32*c21*a12+a23*c33*b32*c32*b11*a21-b23*c23*a31*a32*b11*c32+b23*c23*a31*c31*a12*b32+2*b23*c23*a31*b32*a11*c32+b23*c23*a31*b31*a12*c32-2*b23*c23*b31*a12*a32*c31-2*a13*a23*c32*b31*b22*c31+2*a13*a23*c31*b32*b21*c32+a13*b23*a31*c31*c22*b32-a13*b23*a31*b32*c21*c32+a13*b23*b31*c31*c22*a32+a13*b23*c31*b31*a22*c32-a13*b23*c31*a32*b21*c32-a13*b23*c31*b32*a21*c32-a13*c23*a31*b32*b21*c32+a13*c23*b31*a31*c22*b32+a13*c23*b31*c31*a22*b32-a13*c23*b31*a32*c21*b32+2*a13*c23*b31*a32*b21*c32-a13*c23*b31*b32*a21*c32+a13*c23*c31*b31*b22*a32-a13*c23*c31*a32*b21*b32-2*a13*c23*a31*b22*b32*c31+3*a13*b33*a31*c32*c21*b22+3*a13*b33*b31*c21*c22*a32-3*a13*b33*c31*a32*c22*b21+3*a13*b33*c31*b32*c22*a21+3*a13*b33*c31*c32*b21*a22-3*a13*b33*c31*c32*b22*a21+a13*b33*a32*c21*b21*c32-3*c23*b33*a31*a32*c21*b12+3*c23*b33*a31*b32*c21*a12-3*c23*b33*a31*c32*b11*a22-3*c23*b33*a31*c32*b21*a12+c23*a33*b32*c32*a11*b21+c23*b33*a32*b32*a11*c21+a33*c33*b31*b22*a11*c22+a33*c33*b31*b22*c21*a12-2*a33*c33*b31*b21*a12*c22+a33*c33*c31*b22*b11*a22-2*a33*c33*c31*b22*a21*b12+a33*c33*c31*b22*b21*a12-a33*c33*a32*b22*b11*c21-a33*c33*a32*b22*c11*b21+2*a33*c33*a32*b21*b11*c22-a33*c33*b32*a22*b11*c21-a33*c33*b32*a22*c11*b21-a33*c33*b32*a21*b11*c22+2*a33*c33*b32*a21*c11*b22+2*a33*c33*b32*b22*a11*c21+2*a33*c33*c32*b21*b11*a22-a33*c33*a32*b21*c21*b12-a33*c33*b32*a21*b21*c12-a33*c33*b32*b21*c21*a12+2*a33*a13*b31*c22*b22*c31-a33*b13*b31*c22*a22*c31-a33*c13*b31*b22*a22*c31+2*a33*a23*b31*c31*c12*b22+2*a33*a23*b31*c31*b12*c22+2*c33*c23*a31*b31*a12*b22+2*c33*c23*a31*b31*b12*a22+a13*b33*b32*c21*a21*c32-3*a13*c33*b31*a32*c21*b22-3*a13*c33*c31*b32*b21*a22+a13*c33*b32*b21*a21*c32-2*b13*a23*a31*c22*c32*b31+2*b13*a23*c31*a32*c21*b32-b13*a23*c31*a32*b21*c32-b13*a23*c31*b32*a21*c32-2*b13*b23*a32*a31*c22*c31-2*b13*b23*c32*a31*a22*c31+2*b13*b23*a31*a32*c21*c32+2*b13*b23*c31*a32*a21*c32+b13*c23*a31*b31*c22*a32+b13*c23*a31*c31*b22*a32+2*b13*c23*a31*b32*a21*c32+b13*c23*b31*a31*a22*c32-b13*c23*b31*a32*a21*c32-3*b13*a33*b31*c21*c22*a32+3*b13*a33*c31*a32*c22*b21-3*b13*a33*c31*b32*c22*a21-3*b13*a33*c31*c32*b21*a22+3*b13*a33*c31*c32*b22*a21+b13*a33*a32*c21*b21*c32+b13*a33*b32*c21*a21*c32-2*b13*b33*a32*c21*a21*c32-3*b13*c33*a31*a32*c22*b21-3*b13*c33*a31*b32*c21*a22+3*b13*c33*a31*c32*b21*a22+b13*c33*a32*b21*a21*c32+3*c13*a33*b31*b32*c22*a21-3*c13*a33*b31*c32*b22*a21+3*c13*a33*c31*b32*b21*a22+c13*a33*a32*c21*b21*b32+3*c13*b33*b31*a21*a22*c32+c13*b33*a32*c21*a21*b32+c13*b33*a32*b21*a21*c32-2*c13*c33*a32*b21*a21*b32-c13*a23*a31*b32*b21*c32+c13*a23*b31*a31*c22*b32+c13*a23*b31*c31*a22*b32+2*c13*a23*b31*a32*b21*c32+c13*a23*a31*b31*b22*c32+c13*b23*a31*b31*c22*a32+c13*b23*a31*c31*b22*a32-c13*b23*a31*a32*b21*c32+2*c13*b23*a31*b32*a21*c32+c13*b23*b31*a31*a22*c32-2*c13*b23*b31*a22*a32*c31-c13*b23*b31*a32*a21*c32-c13*b23*c31*a32*a21*b32-2*c13*c23*a32*a31*b22*b31-2*c13*c23*b32*a31*a22*b31+2*c13*c23*a31*a32*b21*b32+2*c13*c23*b31*a32*a21*b32+a33*c33*b31*a21*c12*b22+c23*a33*a32*b32*b11*c21-3*c23*a33*c31*a32*b21*b12-3*c23*a33*c31*a32*b22*b11+3*c23*a33*c31*b32*b21*a12-3*c23*a33*b31*b32*c11*a22-3*c23*a33*b31*c32*a11*b22-3*c23*a33*a31*b32*b11*c22-3*c23*a33*a31*b32*b21*c12+3*c23*a33*a31*c32*b21*b12+3*c23*a33*b31*a32*c11*b22-3*c23*a33*b31*b32*c21*a12+c23*b33*a32*b32*c11*a21+c23*b33*a32*c32*b11*a21+3*c23*b33*c31*a32*a21*b12+3*c23*b33*c31*a32*a11*b22-3*c23*b33*c31*b32*a21*a12-3*c23*b33*c31*b32*a22*a11-3*c23*b33*b31*a32*a21*c12+3*c23*b33*b31*c32*a22*a11,-a33*c33*b22*b12*c11*a22-b23*c33*b32*a12*a21*c12-b23*b33*a32*c12*c21*a12-b23*a33*c32*a12*c21*b12-a13*a33*b32*b11*c22^2-a13*a33*c32*c11*b22^2+a23*c33*a32*c21*b12^2-a13^2*b31*c22*b22*c32-a13*b13*a31*c22^2*b32-2*c13*a33*b32*a22*c11*b22+a13*a33*b32*c22*c11*b22-2*a13*c33*c32*b22*b11*a22+b13*c13*a31*b22*a22*c32-2*b13*c13*a31*c22*b22*a32-b33*c33*a22*a12*b11*c22-b13*a23*b32*c32*a11*c22+a23*b23*a32*c12^2*b31-3*c13*b33*c32*a21*a12*b22+b23*c33*b32*c21*a12^2+3*c23*a33*c32*b11*a12*b22-2*c23*b33*b31*c12*a12*a22-b33*c33*b22*a11*c12*a22-c23*b33*a32*a12*b21*c12+3*b13*c23*a31*c32*a12*b22-c13*a33*b31*b12*c22*a22+3*b13*c33*a32*b21*a12*c22-b13*c23*a32*c32*a11*b22-b13*a23*c32^2*b21*a12+b13*a23*c32^2*a11*b22+3*c13*c23*b31*a32*a12*b22-3*c13*a23*a31*b32*b12*c22+3*a23*b33*c32*a12*b11*c22-3*a13*a33*b32*c22*b21*c12+2*c13*a23*a32*b32*c11*b22-3*a13*a33*c32*b22*c21*b12+b13*b33*c31*c12*a22^2+b33*c33*a12*a22*b21*c12-3*a13*b23*a31*c22*c12*b32-2*b23*c23*b32*a11*a12*c32-c13^2*b31*b22*a22*a32+c13^2*a32*b32*b22*a21+3*b23*a33*c32*a11*b12*c22-3*b23*a33*b32*c12*a11*c22-a33*c33*b22*a11*b12*c22-3*a13*b33*c32*a22*b21*c12+2*a23*c33*b32*b12*a21*c12+a23*c23*a32*b12^2*c31-b23*c23*a32^2*c12*b11-a33*c33*b22*a12*b11*c22+3*c23*b33*c32*a11*b12*a22+b23*c23*a32*c32*b11*a12-3*c23*a33*b32*a12*c11*b22+a13*b13*c31*c22*a22*b32-2*b23*a33*c31*c12*a12*b22-a33*c33*b22*b11*c12*a22+b23*c23*a32*b32*c11*a12+a23*c23*b32*c32*b11*a12+3*b13*a23*b31*c32*a12*c22+3*b13*a23*c31*a32*c12*b22-b13*c13*a32*c32*b21*a22-a13*b13*b31*c22^2*a32+a13*b13*c32^2*b21*a22+c13*c33*b31*a22^2*b12-c13*c33*a32*a11*b22^2-2*a13*b23*a32*c32*b21*c12+2*c13*a33*a32*c11*b22^2-c13*a33*c32*a11*b22^2-c13*a23*a32*b32*b11*c22+a13*a23*b32*c32*b21*c12-c13*b33*a31*c22*b22*a12+3*c13*a23*c31*b32*a12*b22+2*a13*c23*b32^2*c21*a12+a13*a33*b31*b12*c22^2-b13*b23*a32*c32*a11*c22-b13*c33*b31*a22*a12*c22+3*a13*b33*c32*a22*c21*b12+2*b13*a33*a32*b11*c22^2-a23*c23*b32^2*c12*a11-3*c13*a23*b31*c32*a12*b22-3*b13*c33*b32*a21*a12*c22-a23*b33*c32*a12*c21*b12-a23*b33*a32*c12*c21*b12-2*b23*c33*c32*b21*a12^2+b23^2*a32*c12*a12*c31+3*b13*b33*a32*c21*c12*a22-c23^2*a32*b32*b12*a11-c23^2*a32*b32*b11*a12+3*b23*c33*a32*b12*c11*a22+c13*c23*b32^2*a22*a11-2*c13*a33*a31*c12*b22^2+2*b13*c23*a32*b32*a11*c22+3*c13*c33*a32*b21*b12*a22+3*c23*b33*a32*b11*c12*a22-3*a13*c23*a31*b22*b12*c32+b13*c23*b32*a21*a12*c32+2*b13*a23*a32*c32*b11*c22-2*b13*c23*a32*c32*a21*b12+b13*c23*a32*c32*b21*a12-3*a13*b33*c32*a21*b12*c22-b13*a33*b32*a11*c22^2+2*c13*b23*a32*c32*a11*b22-a13*c13*b32*c32*b22*a21-3*b23*a33*c32*b12*c11*a22-b33*c33*a22*a12*c11*b22-a23*b23*c32^2*b11*a12-a23*b23*c32^2*b12*a11-a23*c23*b32^2*c11*a12+3*c13*a33*b32*a22*c21*b12-b23*c23*a32*b12*a12*c31+b13*a23*a32*c21*c12*b32+b23*c33*a31*b12*c22*a12+2*a23*c33*c31*b12^2*a22-2*a23*c33*c32*a21*b12^2-3*a23*c33*a32*b12*c11*b22-b23*a33*c32*b12*a21*c12-a23^2*b32*c32*c12*b11-a23^2*b32*c32*c11*b12-c13*a23*b32*c32*a11*b22+2*a13*c13*a32*b21*b22*c32+2*c13*a33*b31*c12*a22*b22+b13*a33*b31*c22^2*a12-3*c13*c33*b32*a22*b21*a12-3*b23*a33*c32*a12*b11*c22+3*c13*b33*a32*a21*b12*c22+3*c13*a33*b32*b21*a12*c22+3*c13*a33*c32*b22*a21*b12+c13*c23*a32*b32*a21*b12+b23*a33*c31*c12*b12*a22+b13*c33*b31*c12*a22^2+b23*b33*a32*a21*c12^2+b23*b33*c32*c21*a12^2-3*b23*c33*a32*a11*b12*c22-b13*b33*c32*c11*a22^2-3*c13*a33*b32*a21*b12*c22-a13*b23*a32*b32*c22*c11+c13*b33*a32*a22*b11*c22-2*c13*b33*a32*a22*c11*b22+a13*c33*a32*b22*b11*c22+a13*b33*a31*b12*c22^2-2*a13*b33*b31*c22^2*a12-2*b33*c33*a22*b12*a21*c12-b13*c33*b32*c11*a22^2+2*a13*b13*a32*c21*c22*b32-a13*b13*a32*c32*c22*b21-3*c23*a33*c32*b12*a11*b22-c23*a33*c32*b12*b21*a12+3*a13*a23*c31*b32*b12*c22-2*b23*c33*c31*b12*a12*a22-b13*c13*a32*b32*c21*a22-3*c13*b33*a32*a22*c21*b12+3*c13*b33*a32*b22*c21*a12+b13*a33*c32*a22*c11*b22+b13*a33*c32*b22*a11*c22+a13*b23*a32*c21*c12*b32+c23^2*b32*b12*a12*a31+a33^2*c22*b11*c12*b22+3*a13*a23*b31*c32*c12*b22-3*c13*a23*c31*b22*b12*a32-c23*a33*b32*a12*b21*c12-3*a13*c33*b32*a21*c12*b22-2*b13*a23*a32*c32*c21*b12-b23*c33*a32*a12*c21*b12-2*c23*b33*b32*c21*a12^2+c23*b33*c32*b21*a12^2-c23*c33*a31*b12^2*a22-a23*a33*b31*c12^2*b22-a23*a33*c31*b12^2*c22-a13*b33*a32*b11*c22^2-a13*c33*a32*c11*b22^2+2*a13*c33*c32*a11*b22^2+2*b23*c23*a32*c12*b12*a31-b23*c23*a32*c12*a12*b31+3*a13*c23*b31*c32*b12*a22+a13*c33*a31*c12*b22^2-2*a13*c33*c31*b22^2*a12+a33*c33*a12*b21*b12*c22-2*b13*c33*c31*a22^2*b12+a33*b33*a22*c12*c21*b12+2*c13*b33*a31*c12*a22*b22+2*c13*b33*b31*a22*a12*c22-2*c23*a33*a31*c12*b12*b22-c13*b33*a31*b12*c22*a22+a13*b23*b32*c32*a21*c12-2*a13*b23*b32*c32*c21*a12+2*b13*c33*a31*b12*c22*a22+3*a13*b33*c32*a21*c12*b22+3*a13*b33*a32*c22*b21*c12+3*b13*b33*c32*a21*a12*c22-b33*c33*b22*c21*a12^2+b33*c33*b11*c12*a22^2-b33*c33*b21*a12^2*c22+a13*a33*c32*b22*b11*c22-b13*b33*a32*a11*c22^2+a23*c23*a32*b32*c11*b12+a23*c23*a32*b32*c12*b11+2*a23*b23*c32*b12*a12*c31-a23*c23*a32*c12*b12*b31-a33*c33*a22*c21*b12^2-a33*c33*a21*b12^2*c22+c13*a33*b32*a22*b11*c22-b13*c33*a31*c22*b22*a12-b13*c33*a31*c12*a22*b22-2*a13*c33*b32*b22*a11*c22+b13*c13*a31*c22*a22*b32+3*b23*c33*a32*a12*b11*c22+c13*b23*a32*c32*a21*b12+3*b13*a33*b32*c22*a21*c12+a13*b33*c32*a22*b11*c22+c13^2*a32*b32*b21*a22+c13*a23*b32^2*a11*c22-c23*c33*b31*a12^2*b22+c23*c33*a32*a21*b12^2+c23*c33*b32*b21*a12^2+3*c13*a23*b31*a32*b12*c22+b33*c33*a22*a12*c21*b12-b13*c23*a32*b32*c11*a22+b13*c23*a32*b32*a21*c12+2*b13*a33*c31*b12*c22*a22-b13*a33*c31*c22*b22*a12+2*c23*b33*a32*a12*c21*b12-2*c13*b23*a32*c32*b21*a12-c13*b23*b32*c32*a22*a11-2*a33*b33*c22*a12*c21*b12-a33*b33*c22*a12*c11*b22-b23*c33*b31*a12^2*c22+2*b23*c33*c31*a12^2*b22+a13*b33*a32*c22*c11*b22-3*c13*a33*b32*b22*c21*a12+b23*c23*a32*c32*b12*a11+2*b33*c33*b22*a12*a11*c22-c13*c23*b21*b12*a32^2+c13*c23*a32^2*b22*b11-c13*c23*a21*a12*b32^2-a13*b33*c31*c12*a22*b22-a13*b33*c31*b12*c22*a22+a33*c33*a11*c12*b22^2+a33*c33*a12*c11*b22^2+3*b13*a23*a31*c22*c12*b32-3*b13*a23*a31*c32*c12*b22-c13*a23*b32^2*c21*a12+c13*b23*a32^2*b11*c22+2*b23*c33*a32*a12*b21*c12-b23*c33*a32*b12*a21*c12+3*c13*a23*a31*b22*b12*c32-2*b13*a33*a31*b12*c22^2+c13*c33*a32*b22*b11*a22+3*a13*a33*b32*c21*c12*b22-2*c13*a23*b32^2*c11*a22+2*c13*a23*b32^2*a21*c12-3*a23*c33*b32*a12*b11*c22+3*a23*c33*b32*a12*c11*b22-a13*c13*a31*b22^2*c32-c13^2*a31*b22*a22*b32+3*a13*a33*c32*b21*b12*c22+b13*b33*a31*c22^2*a12-a13^2*b21*b22*c32^2-a13^2*c21*c22*b32^2+a13^2*c31*b22^2*c32+a13^2*b31*c22^2*b32+b13^2*a31*c22^2*a32+b13^2*c31*a22^2*c32-b13^2*c21*c22*a32^2-b13^2*a21*a22*c32^2+c13^2*a31*b22^2*a32+c13^2*b31*a22^2*b32-c13^2*b21*b22*a32^2-c13^2*a21*a22*b32^2-a23^2*b32*c12^2*b31+a23^2*c11*c12*b32^2-a23^2*c32*b12^2*c31+a23^2*b11*b12*c32^2-b23^2*a32*c12^2*a31+b23^2*c11*c12*a32^2-b23^2*c32*a12^2*c31+b23^2*a11*a12*c32^2-c23^2*a32*b12^2*a31+c23^2*b11*b12*a32^2-c23^2*b32*a12^2*b31+c23^2*a11*a12*b32^2-a33^2*b12*b11*c22^2+a33^2*c22*c21*b12^2-a33^2*c12*c11*b22^2+a33^2*b22*b21*c12^2+b33^2*c22*c21*a12^2-b33^2*c12*c11*a22^2+b33^2*a22*a21*c12^2-b33^2*a12*a11*c22^2-c33^2*a12*a11*b22^2+c33^2*b22*b21*a12^2-c33^2*b12*b11*a22^2+c33^2*a22*a21*b12^2-2*c13*a23*a32*b32*b21*c12+c13*a23*a32*b32*c21*b12-c13*a23*a32*c32*b22*b11+c13*a23*a32*b21*b12*c32+2*c13*a23*b32*c32*b11*a22-2*c13*a23*b32*c32*a21*b12+c13*a23*b32*c32*b21*a12+3*c13*b23*a31*b32*a12*c22-3*c13*b23*a31*c32*b12*a22-3*c13*b23*b31*a32*a12*c22+3*c13*b23*b31*a22*a12*c32+3*c13*b23*c31*a32*b12*a22-3*c13*b23*c31*a22*a12*b32+c13*b23*a32*b32*c21*a12-c13*b23*a32*b32*a11*c22+2*c13*b23*a32*b32*c11*a22-2*c13*b23*a32*b32*a21*c12-c13*b23*a32*c32*b11*a22+c13*b23*b32*a21*a12*c32-3*c13*c23*a31*b32*a12*b22+3*c13*c23*a31*b32*b12*a22-3*c13*c23*b31*a32*b12*a22-c13*c23*a32*b32*b11*a22+c13*c23*a32*b32*b21*a12-c13*c23*a32*b32*a11*b22+2*c13*a33*a31*b22*b12*c22-c13*a33*b31*c22*b22*a12+a13*b13*b31*c22*a22*c32+a13*b13*c31*c22*b22*a32-2*a13*b13*c31*b22*a22*c32-a13*b13*a32*c32*c21*b22-a13*b13*b32*c32*c22*a21-a13*b13*b32*c32*c21*a22+a13*c13*a31*c22*b22*b32+a13*c13*b31*c22*b22*a32-2*a13*c13*b31*c22*a22*b32+a13*c13*b31*b22*a22*c32+a13*c13*c31*b22*a22*b32-a13*c13*a32*b32*c21*b22-a13*c13*a32*b32*c22*b21-a13*c13*b32*c32*b21*a22-3*a13*a23*b31*c32*b12*c22-3*a13*a23*c31*b32*c12*b22-a13*a23*b32*c32*b11*c22-a13*a23*b32*c32*c11*b22+a13*a23*b32*c32*c21*b12+3*a13*b23*a31*c32*b12*c22+3*a13*b23*b31*c22*c12*a32-3*a13*b23*b31*c32*c12*a22-3*a13*b23*c31*a32*b12*c22+3*a13*b23*c31*b32*c12*a22-a13*b23*a32*c32*b11*c22+2*a13*b23*a32*c32*c11*b22+a13*b23*a32*c32*c21*b12+2*a13*b23*b32*c32*a11*c22-a13*b23*b32*c32*c11*a22+3*a13*c23*a31*b32*c12*b22-3*a13*c23*b31*a32*c12*b22+3*a13*c23*c31*b22*b12*a32-3*a13*c23*c31*b32*b12*a22+2*a13*c23*a32*b32*b11*c22-a13*c23*a32*b32*c11*b22+a13*c23*a32*b32*b21*c12-2*a13*c23*a32*b32*c21*b12-a13*c23*a32*c32*b22*b11+a13*c23*a32*b21*b12*c32-a13*c23*b32*c32*b11*a22+a13*c23*b32*c32*a21*b12-2*a13*c23*b32*c32*b21*a12+2*a13*c23*b32*c32*a11*b22-a13*a33*b31*c22*c12*b22-a13*a33*c31*b22*b12*c22+2*b13*c33*c32*b11*a22^2-b13*c13*b31*a22^2*c32-b13^2*a31*c22*a22*c32-b13^2*c31*c22*a22*a32+b13^2*a32*c32*c22*a21+b13^2*a32*c32*c21*a22-b13*c13*c31*a22^2*b32+b13*c13*a32^2*c21*b22+b13*c13*a32^2*c22*b21-2*b13*a23*c32^2*b11*a22+2*b13*a23*c32^2*a21*b12-b13*b23*c21*c12*a32^2+b13*b23*a32^2*c22*c11-b13*b23*a21*a12*c32^2+b13*b23*c32^2*a22*a11-2*b13*c23*a32^2*b11*c22+b13*c23*a32^2*c11*b22-b13*c23*a32^2*b21*c12+2*b13*c23*a32^2*c21*b12+a13*b13*c32^2*b22*a21+a13^2*b32*c32*c21*b22+a13^2*b32*c32*c22*b21-a13^2*c31*c22*b22*b32-a13*c13*c31*b22^2*a32+a13*c13*b32^2*c21*a22+a13*c13*b32^2*c22*a21-a13*a23*c21*c12*b32^2+a13*a23*b32^2*c22*c11-a13*a23*b21*b12*c32^2+a13*a23*c32^2*b22*b11+a13*b23*c32^2*b11*a22-a13*b23*c32^2*a21*b12+2*a13*b23*c32^2*b21*a12-2*a13*b23*c32^2*a11*b22-2*a13*c23*b32^2*a11*c22+a13*c23*b32^2*c11*a22-a13*c23*b32^2*a21*c12+a13*a33*c31*c12*b22^2+2*a13*b33*b32*a11*c22^2-2*c13*b23*a32^2*c11*b22+2*c13*b23*a32^2*b21*c12-c13*b23*a32^2*c21*b12+c13*a33*c31*b22^2*a12-2*c13*b33*b31*c12*a22^2+c13*b33*c31*a22^2*b12+2*c13*b33*b32*c11*a22^2-c13*b33*c32*b11*a22^2+c13*c33*a31*b22^2*a12-c13*c33*b32*b11*a22^2+a23*b23*b32*c12^2*a31+a23*c23*c32*b12^2*a31+a23*a33*b32*b21*c12^2+a23*a33*c32*c21*b12^2-a23*b33*a31*c12^2*b22+2*a23*b33*b31*c12^2*a22+a23*b33*a32*b21*c12^2-2*a23*b33*b32*a21*c12^2-a23*c33*a31*b12^2*c22+a23^2*b32*c12*b12*c31+a23^2*c32*c12*b12*b31+b23*c23*b32*a12^2*c31+b23*c23*c32*a12^2*b31+2*b23*a33*a31*c12^2*b22-b23*a33*b31*c12^2*a22-2*b23*a33*a32*b21*c12^2+b23*a33*b32*a21*c12^2-b23*b33*a31*c12^2*a22-b23*b33*c31*a12^2*c22-b23^2*a32*c32*c12*a11-b23^2*a32*c32*c11*a12+b23^2*c32*c12*a12*a31-b23*c23*a32^2*c11*b12+2*c23*a33*a31*b12^2*c22-c23*a33*c31*b12^2*a22-2*c23*a33*a32*c21*b12^2+c23*a33*c32*a21*b12^2+2*c23*b33*b31*a12^2*c22-c23*b33*c31*a12^2*b22+c23^2*a32*b12*a12*b31-a33^2*c22*b12*b21*c12+a33^2*b22*c11*b12*c22-a33^2*b22*c12*c21*b12+a33*b33*a11*b12*c22^2+a33*b33*a12*b11*c22^2-a33*b33*a22*b21*c12^2-a33*b33*a21*c12^2*b22+b33^2*c22*a11*c12*a22-b33^2*c22*a12*a21*c12+b33^2*a22*c11*a12*c22-b33^2*a22*c12*c21*a12+b33*c33*b12*c11*a22^2+c33^2*b22*a11*b12*a22-c33^2*b22*a12*a21*b12+c33^2*a22*b11*a12*b22-c33^2*a22*b12*b21*a12+c23*b33*a31*c12*a12*b22+c23*b33*a31*c12*b12*a22+c23*b33*c31*b12*a12*a22+3*c23*b33*a32*a12*c11*b22-3*c23*b33*a32*a11*c12*b22-3*c23*b33*a32*b12*c11*a22+c23*a33*b31*c12*b12*a22+c23*a33*c31*b12*a12*b22+2*c23*a33*a32*b12*b21*c12+2*c23*a33*b32*a12*c21*b12+3*c23*a33*b32*a11*c12*b22+3*c23*a33*b32*b12*c11*a22-c23*a33*b32*b12*a21*c12-3*c23*a33*b32*b11*c12*a22-2*c23*b33*a31*b12*c22*a12+2*a13*b33*c31*c22*b22*a12+2*a13*b33*b31*c12*a22*c22-a13*b33*a31*c22*c12*b22-3*a13*b33*a32*c21*c12*b22-2*a13*b33*b32*c22*c11*a22+a13*b33*c32*a22*c11*b22-2*a13*b33*c32*b22*a11*c22-a13*c33*a31*b22*b12*c22+2*a13*c33*b31*c22*b22*a12-a13*c33*b31*b12*c22*a22-a13*c33*b31*c12*a22*b22+2*a13*c33*c31*b12*a22*b22+3*a13*c33*a32*b22*c21*b12-3*a13*c33*a32*b21*b12*c22+3*a13*c33*b32*a22*b21*c12-3*a13*c33*b32*a22*c21*b12+3*a13*c33*b32*a21*b12*c22+a13*c33*b32*a22*b11*c22+a13*c33*b32*a22*c11*b22-3*b13*c23*a31*b32*c12*a22+3*b13*c23*b31*a32*c12*a22-3*b13*c23*b31*a22*a12*c32-3*b13*c23*c31*a32*a12*b22+3*b13*c23*c31*a22*a12*b32-2*b13*c23*a32*b32*c21*a12+2*b13*c23*a32*c32*b11*a22-b13*c23*b32*c32*a22*a11+3*b13*a33*c32*a22*b21*c12-3*b13*a33*c32*a21*c12*b22+3*b13*a33*c32*b22*c21*a12-3*b13*a33*c32*b21*a12*c22-b13*a33*c31*c12*a22*b22-b13*a33*b31*c12*a22*c22+2*b13*a33*a31*c22*c12*b22-3*b13*a33*b32*c21*c12*a22-2*b13*a33*a32*c22*c11*b22+b13*a33*b32*c22*c11*a22-2*b13*a33*c32*a22*b11*c22-b13*b33*a31*c12*a22*c22-b13*b33*c31*a22*a12*c22+b13*b33*a32*c22*c11*a22-3*b13*b33*a32*c22*a21*c12+b13*b33*c32*a22*a11*c22-3*b13*b33*c32*a22*c21*a12+2*b13*c33*c31*a22*a12*b22-3*b13*c33*a32*a22*b21*c12+3*b13*c33*a32*a21*c12*b22-3*b13*c33*a32*b22*c21*a12+3*b13*c33*b32*a22*c21*a12-2*b13*c33*a32*a22*b11*c22+b13*c33*a32*a22*c11*b22+b13*c33*a32*b22*a11*c22+b13*c33*b32*a22*a11*c22-2*b13*c33*c32*a22*a11*b22+b13*c13*b31*c22*a22*a32+b13*c13*c31*b22*a22*a32-b13*c13*a32*b32*c22*a21-b13*c13*a32*c32*b22*a21+2*b13*c13*b32*a21*a22*c32-3*b13*a23*b31*c22*c12*a32-3*b13*a23*c31*b32*a12*c22-b13*a23*a32*b32*c22*c11-b13*a23*a32*c32*c11*b22+b13*a23*a32*c32*b21*c12+2*b13*a23*b32*c32*c11*a22-2*b13*a23*b32*c32*a21*c12+b13*a23*b32*c32*c21*a12-3*b13*b23*a31*c32*a12*c22+3*b13*b23*a31*c32*c12*a22+3*b13*b23*c31*a32*a12*c22-3*b13*b23*c31*a32*c12*a22-b13*b23*a32*c32*c11*a22+b13*b23*a32*c32*a21*c12+a13*b13*a31*c22*b22*c32+b13*b23*a32*c32*c21*a12-a23*b23*a32*c12*b12*c31-2*a23*b23*a32*c11*c12*b32+a23*b23*a32*c32*c11*b12+a23*b23*a32*c32*c12*b11-a23*b23*b32*c12*a12*c31+a23*b23*b32*c32*c11*a12+a23*b23*b32*c32*c12*a11-a23*b23*c32*c12*b12*a31-a23*b23*c32*c12*a12*b31-2*a23*c23*a32*b11*b12*c32-a23*c23*b32*c12*b12*a31+2*a23*c23*b32*c12*a12*b31-a23*c23*b32*b12*a12*c31+a23*c23*b32*c32*b12*a11-a23*c23*c32*b12*a12*b31+a23*a33*b31*c12*b12*c22+a23*a33*c31*c12*b12*b22+3*a23*a33*b32*c12*b11*c22-3*a23*a33*b32*c11*b12*c22+3*a23*a33*c32*b12*c11*b22-3*a23*a33*c32*b11*c12*b22-a23*a33*b32*c12*c21*b12-a23*a33*c32*b12*b21*c12+a23*b33*a31*c12*b12*c22-2*a23*b33*b31*c12*a12*c22+a23*b33*c31*b12*c22*a12+a23*b33*c31*c12*a12*b22-2*a23*b33*c31*c12*b12*a22-3*a23*b33*a32*c12*b11*c22+3*a23*b33*a32*c11*b12*c22+2*a23*b33*b32*c12*c21*a12-3*a23*b33*c32*a12*c11*b22-a23*b33*c32*a12*b21*c12-3*a23*b33*c32*a11*b12*c22+3*a23*b33*c32*a11*c12*b22+2*a23*b33*c32*b12*a21*c12+a23*c33*a31*c12*b12*b22+a23*c33*b31*b12*c22*a12+a23*c33*b31*c12*a12*b22-2*a23*c33*b31*c12*b12*a22-2*a23*c33*c31*b12*a12*b22-a23*c33*a32*b12*b21*c12+3*a23*c33*a32*b11*c12*b22-a23*c33*b32*a12*b21*c12-a23*c33*b32*a12*c21*b12+3*a23*c33*b32*a11*b12*c22-3*a23*c33*b32*a11*c12*b22+2*a23*c33*c32*b12*b21*a12+b23*c23*a32*b32*c12*a11-b23*c23*b32*c12*a12*a31-b23*c23*c32*b12*a12*a31-2*b23*a33*a31*c12*b12*c22+b23*a33*b31*c12*a12*c22+b23*a33*c31*b12*c22*a12+2*b23*a33*a32*c12*c21*b12-b23*a33*b32*c12*c21*a12+3*b23*a33*b32*c11*a12*c22+2*b23*a33*c32*a12*b21*c12+3*b23*a33*c32*b11*c12*a22+b23*b33*a31*c12*a12*c22+b23*b33*c31*c12*a12*a22+3*b23*b33*a32*c12*a11*c22-3*b23*b33*a32*c11*a12*c22+3*b23*b33*c32*a12*c11*a22-3*b23*b33*c32*a11*c12*a22-b23*b33*c32*a12*a21*c12-2*b23*c33*a31*c12*a12*b22+b23*c33*a31*c12*b12*a22+b23*c33*b31*c12*a12*a22-3*b23*c33*a32*b11*c12*a22-3*b23*c33*b32*a12*c11*a22+3*b23*c33*b32*a11*c12*a22+2*b23*c33*c32*a12*a21*b12-c13*a33*c31*b12*a22*b22-3*c13*a33*c32*b21*b12*a22-2*c13*a33*a32*b22*b11*c22+c13*a33*b32*b22*a11*c22+c13*a33*c32*b22*b11*a22-c13*b33*c31*a22*a12*b22-3*c13*b33*a32*b21*a12*c22+3*c13*b33*c32*a22*b21*a12+c13*b33*a32*b22*a11*c22-2*c13*b33*b32*a22*a11*c22+c13*b33*c32*a22*a11*b22-c13*c33*a31*b12*a22*b22-c13*c33*b31*a22*a12*b22-3*c13*c33*a32*b22*a21*b12+c13*c33*b32*a22*a11*b22+3*c13*c33*b32*a21*a12*b22-2*c23*a33*b31*b12*c22*a12+c23*a33*b31*c12*a12*b22-c23*b33*a32*b12*a21*c12+2*c23*b33*b32*a12*a21*c12-3*c23*b33*c32*a12*b11*a22-c23*b33*c32*a12*a21*b12+c23*c33*a31*b12*a12*b22+c23*c33*b31*b12*a12*a22+3*c23*c33*a32*b12*a11*b22-3*c23*c33*a32*b11*a12*b22+3*c23*c33*b32*a12*b11*a22-3*c23*c33*b32*a11*b12*a22-c23*c33*a32*b12*b21*a12-c23*c33*b32*a12*a21*b12-a33*b33*c22*a11*c12*b22-a33*b33*c22*b11*c12*a22+a33*b33*c22*a12*b21*c12-a33*b33*c22*b12*c11*a22+2*a33*b33*a22*c12*c11*b22+a33*b33*c12*a21*b12*c22+a33*b33*a12*c21*c12*b22-2*a33*c33*b22*a12*b21*c12+a33*c33*b22*a12*c21*b12+a33*c33*a22*b12*b21*c12+2*a33*c33*a22*b12*b11*c22+a33*c33*b12*a21*c12*b22+b33*c33*b22*a12*a21*c12-b33*c33*a22*a11*b12*c22+b33*c33*b12*a21*a12*c22,-3*c13*b33*b31*c32*a22*a11-b33*a13*c31^2*a12*b22-3*c13*b33*a31*a32*b11*c22-2*a33*b33*b32*c11*c21*a12-c13*a23*a31*c11*b32^2-2*b13*b23*a31*a32*c11*c32-b33^2*a32*c12*c11*a21-b33^2*a32*c11*a11*c22+3*a13*b33*a31*b32*c21*c12+c13*a23*c31*a32*b11*b32-c13*b23*a31*b31*a12*c32-a33*c33*a31*b11*c12*b22-b13*c33*a32*b32*c11*a21-a33*b13*c31^2*b12*a22+3*b23*c33*c31*a32*b12*a11+a33*c33*a32*b12*c11*b21-2*a33*c33*b32*a11*c21*b12-2*c13*c33*b21*b11*a32^2+a33*c33*b32*b11*a21*c12+b33*a13*a31*c31*b12*c22-a33*b33*a31*c12*c11*b22+a13*c23*b31^2*c12*a32-a13*b33*b32*c32*c11*a21+c23*a33*a32*b11^2*c32+c13^2*b32*a31*a22*b31+c13*a23*b31^2*c12*a32-b33^2*c32*a12*c11*a21-b33^2*c32*a11*c11*a22+b33*c33*a32*a11*b11*c22+b33*a13*b31*c31*c12*a22-a13*b13*a31*b21*c32^2-a13*b13*b31*a21*c32^2+3*b13*c33*a31*a32*b11*c22+c23*b33*c11*b11*a32^2-a33*c33*c31*b11*a12*b22-a33*b23*b12*a12*c31^2-a13*b23*a31*b11*c32^2+3*b23*a33*a31*c32*c11*b12+a33*b33*b31*a21*c12^2+a33*c33*a31*c21*b12^2-3*a23*b33*b31*c11*c12*a32+3*a13*c33*b31*b32*a11*c22+a33^2*c31*b12*b11*c22-2*a33^2*c31*b12*c11*b22-a33*b13*c31^2*a12*b22+2*a33*a13*b22*b12*c31^2+b13*a23*c31^2*b12*a32+b13*a23*c31^2*a12*b32-a13^2*c31*b32*b21*c32-a33*c23*c12*a12*b31^2-a13*c23*c31*a11*b32^2-2*a13*a33*c21*c11*b32^2-2*a33*c13*a31*b22*b12*c31+2*c33^2*a32*b11*b21*a12-c33^2*b32*a12*a11*b21-2*b33^2*a31*c12*a11*c22+c33*a23*b31*b12*a12*c31+a13*c23*b31^2*a12*c32-a13*c13*a31*c21*b32^2+a13*c13*b31^2*c22*a32+c13*b23*a31^2*b12*c32+3*a23*b33*c31*a32*c12*b11-3*a23*b33*c31*b32*c12*a11+3*a23*c33*a31*b11*b12*c32+b13*c23*b31*a32*a11*c32+3*b13*c33*a31*b32*c11*a22+3*b13*c33*b31*a21*a12*c32+3*b13*a33*c31*c32*b21*a12-a33*c33*c31*b12*b11*a22-3*b23*a33*c31*a32*c12*b11+3*b23*a33*c31*b32*c12*a11-a33*b33*b31*c12*c21*a12+a13*b33*c32^2*b11*a21+a13*b33*c32^2*a11*b21+c33^2*b31*a11*b12*a22-c33*a23*c12*a12*b31^2-3*b23*a33*a31*c11*c12*b32+c13^2*a32*a31*b22*b31-2*c33*c13*a31*b31*a12*b22+2*a33^2*c32*b11*b21*c12-2*a33^2*b31*c12*b11*c22+a33*c33*c31*a21*b12^2+2*a33*a13*c22*c12*b31^2+b33*c33*c31*b21*a12^2-b13*c13*c31*b21*a32^2-b13*a23*a31*b11*c32^2+b33*a23*b31*c12*a12*c31+c33*b13*a31*c31*b12*a22-a13*b23*b31*a11*c32^2-2*c13*c23*a12*a32*b31^2-b13*a23*b31*c12*c31*a32+a33*c33*a32*b11*c11*b22+3*c13*b33*c31*b32*a22*a11+a13*b13*c31^2*b22*a32+a13*b13*c31^2*a22*b32+b23*c33*b32*a11^2*c32+2*b33^2*c32*a11*a21*c12+b33^2*a31*c12*c11*a22-a33^2*c32*b12*c11*b21-a33^2*c32*b11*c11*b22-a13*c23*a31*c11*b32^2-c13^2*b31*a32*a21*b32+a33*b23*b31*c12*a12*c31+b33*c13*a31*b31*c12*a22-3*b13*c33*b31*a32*a11*c22+a33^2*b31*c12*c11*b22+a33^2*b31*c11*b12*c22-b23*c33*a32*c11*a11*b32-b23*c33*a32*b11*a11*c32+3*b13*a33*b31*a32*c22*c11+c13*a33*b32^2*a11*c21-b13*a33*b32*c32*c11*a21+2*c13*c23*b31*b11*a32^2+3*c13*b33*a31*a32*c21*b12-3*a23*c33*a31*b32*c12*b11-c33*a13*b31^2*a12*c22-2*b33*b23*a31*c12*a12*c31+a33*b23*a31*c12*b12*c31-b33*c33*c31*a11*b12*a22-c33^2*a32*b12*b11*a21-c33^2*a32*b11*a11*b22+c23*a33*c11*a11*b32^2-a33*c13*b31^2*c12*a22+a33^2*c31*b12*b21*c12+a33*b33*b32*c12*a11*c21-3*c13*b33*a31*b32*c11*a22+b23*a33*b11*a11*c32^2+b23*a33*a32*c11^2*b32+b23*c33*c11*b11*a32^2-a13*c33*a32*b32*b11*c21-a13*c33*a32*b32*c11*b21+2*b13*c23*b31*a12*a32*c31+b13*c23*a31*a32*c11*b32-3*b13*a33*b31*c32*c11*a22+c13*a33*b32^2*c11*a21+3*b13*a33*b31*a32*c21*c12-c13^2*a31*a32*b21*b32-c13*b23*b31*c11*a32^2+3*b13*c33*a31*b32*c21*a12+3*c13*b33*a31*a32*c11*b22-2*c13*b23*a31*b32*a11*c32+2*b33*c33*a31*a11*c12*b22+2*c33^2*b32*a11*a21*b12-2*c33^2*a31*b12*a11*b22+a33*b33*b32*c12*c11*a21-3*c23*a33*b31*a32*c11*b12-3*c23*a33*b31*b32*c12*a11+b33*c33*a32*b11*a21*c12-c23*b33*a32*b11*a11*c32+3*c23*b33*a31*a32*c11*b12-2*c33*b13*b31*a22*a12*c31-a33^2*c32*b12*b11*c21+a23*c33*c11*a11*b32^2-b13^2*c31*a32*a21*c32-b33*c33*b31*a12*a21*c12+a33^2*c31*b11*c12*b22-a33^2*b32*c12*b11*c21-2*b33*b13*a31*c31*c12*a22-2*b33*b13*a31*c31*a12*c22+a13*c33*b32^2*a11*c21+a13*c33*b32^2*c11*a21-2*b33*c13*b31*a22*a12*c31-a33*c33*b31*a12*c21*b12+b13*c13*a31^2*b22*c32-b13*c13*b31*c21*a32^2+a13^2*b32*b31*c22*c31-a13^2*b31*b32*c21*c32+2*c13*c23*a31*a11*b32^2-3*a23*c33*c31*b11*b12*a32-2*c13*a23*b31*a32*b11*c32-c13*a23*b31*c31*a12*b32+a13*b13*b31*a32*c21*c32+b13*c13*b31*a32*a21*c32-b13*c13*c31*a31*a22*b32+3*a13*b33*c31*a32*b21*c12+3*a13*c33*c31*b32*b11*a22-2*a13*a23*c12*c32*b31^2+2*a13*a23*b31*b11*c32^2+3*c13*a33*a31*b32*b11*c22+b33*c33*b31*c21*a12^2-b33*a13*c31^2*b12*a22-b33*a23*b12*a12*c31^2+b13*c13*a31*a32*b21*c32-2*b13*c13*a31*b32*a21*c32-a33^2*b32*c12*c11*b21-a33^2*b32*c11*b11*c22+b33*c33*c32*a11*b11*a22+3*c13*a33*b31*c32*a21*b12+2*c13*b23*b31*a12*a32*c31-c13*a33*b32*c32*a11*b21+2*b33^2*a32*c11*c21*a12-b33^2*c32*a12*a11*c21-b33*c23*c12*b12*a31^2+b33^2*a31*c12*c21*a12+3*b13*a33*c31*b32*a21*c12+3*b13*a33*c31*c32*b11*a22-2*a13*a33*b21*b11*c32^2+a13^2*c32*b31*b22*c31-a33*b33*c31*a11*b12*c22-a33*b33*c31*a11*c12*b22-2*c33*a13*a31*b22*b12*c31-c13*b23*c31*b11*a32^2+b33*c33*a32*a11*c11*b22+2*b33*c33*a31*a11*b12*c22-b33*c33*a31*b12*c11*a22-b33*c33*a31*b11*c12*a22-b33*c33*b31*a12*a11*c22-3*c13*a33*b31*b32*a21*c12-b13*c23*a31*c31*a12*b32-c33*b13*a31^2*b12*c22+a13*b23*c31^2*b12*a32+a13*c13*b31^2*a22*c32-a13*c13*c31*a21*b32^2-2*c13*c33*a21*a11*b32^2+a23*b33*b11*a11*c32^2-3*c13*b33*c31*a32*a21*b12-3*c13*b33*c31*a32*a11*b22+3*b13*a33*c31*b32*a11*c22-a33*c33*c32*b11^2*a22-a33*c33*a32*b11^2*c22+b33*c23*a31*b12*a12*c31-c13*b33*a32*b32*a11*c21+2*c13*b33*b32*a21*a11*c32+2*b13*c13*b31*a22*a32*c31+c33^2*a31*b12*b21*a12-b13*c23*a31*b31*c12*a32-b13*c23*a31*c31*b12*a32+c13*b33*a32^2*b11*c21+b13*c23*a31*a32*b11*c32+3*b23*c33*a31*b32*c11*a12+b33*c13*a31*b31*a12*c22-b13*a23*a31*c12*c31*b32+2*b13*a23*a31*c12*c32*b31-2*c13*c23*b12*b32*a31^2+2*a33*b33*c31*a12*c11*b22+c13*b33*a32^2*c11*b21+3*c23*b33*c31*a11*a12*b32-c33*b13*a31^2*c12*b22+c13*b23*b31*a32*a11*c32+c13*a23*b31^2*a12*c32-b33*c33*a31*a12*b21*c12+b33*c13*a31*c31*b12*a22+a23*c33*a32*b11^2*c32+a23*b33*a32*c11^2*b32+b33^2*a31*c11*a12*c22+b33^2*c31*a12*a11*c22+3*b13*a33*a31*c32*c21*b12-3*b13*a33*a31*b32*c21*c12-c13*a23*c31*a11*b32^2-c33*b23*c12*b12*a31^2+2*c33*c13*b22*b12*a31^2-2*b13*b23*c31*a32*a11*c32-3*a23*c33*b31*b32*c11*a12-3*a23*c33*b31*c32*b12*a11-a33*b23*a31*c12^2*b31+a33^2*b31*c12*c21*b12-2*a13*a23*b12*b32*c31^2+2*a13*a23*c31*c11*b32^2-a13*b33*a32*c32*c11*b21+3*a13*b33*c31*a32*b11*c22+b33*c33*b32*a12*a11*c21+2*c13*a33*a32*b21*b11*c32-3*a23*b33*a31*c32*c11*b12-c33*a13*b31^2*c12*a22-c33*a23*a31*b12^2*c31-c33*b23*b31*a12^2*c31-2*b13*c23*a31*b32*a11*c32-b13*c23*a31*b31*a12*c32+2*a23*a33*b32*c11*b11*c32-a23*b33*b32*c11*a11*c32+c23*b33*b32*a11^2*c32-a33*c33*a31*b12*b11*c22+a33*c33*b32*b11*c11*a22+c13*b23*a31^2*c12*b32-3*a13*b33*a31*c32*c11*b22-3*a13*c33*b31*b32*c21*a12+b13*a23*b31*a32*c11*c32+2*c33*c13*a22*a12*b31^2-3*b23*c33*b31*a32*c12*a11+3*b23*c33*b31*a11*a12*c32-a33*c23*a31*b12^2*c31+a33*b33*a31*b21*c12^2+a13*b23*c31^2*a12*b32-b33*c33*a31*a12*c21*b12+2*b33*c33*a31*b12*a21*c12+b13*a23*a31*b32*c11*c32+c33^2*b31*a12*a21*b12+2*a33*c33*b31*a12*b21*c12-2*a33*a13*b31*c31*b12*c22-c23*c33*b11^2*a32^2-c23*c33*a11^2*b32^2-b23*b33*a11^2*c32^2-b23*b33*c11^2*a32^2+a33*a23*b12^2*c31^2-a33^2*b31*b21*c12^2-a33^2*c31*c21*b12^2+a33^2*b32*c11^2*b22+a33^2*c32*b11^2*c22+a33*a23*c12^2*b31^2+b13^2*a31*a21*c32^2+b13^2*c31*c21*a32^2-b13^2*a32*a22*c31^2-b13^2*c32*c22*a31^2+b33^2*a32*c11^2*a22+b33^2*c32*a11^2*c22+b33*b23*c12^2*a31^2+b33*b23*a12^2*c31^2-b33^2*a31*a21*c12^2-b33^2*c31*c21*a12^2-c33^2*a31*a21*b12^2-c33^2*b31*b21*a12^2+c33^2*a32*b11^2*a22+c33^2*b32*a11^2*b22+c33*c23*a12^2*b31^2+c33*c23*b12^2*a31^2-a23*a33*c11^2*b32^2-a23*a33*b11^2*c32^2+c13^2*a31*a21*b32^2+c13^2*b31*b21*a32^2-c13^2*a32*a22*b31^2-c13^2*b32*b22*a31^2+a13^2*b31*b21*c32^2+a13^2*c31*c21*b32^2-a13^2*b32*b22*c31^2-a13^2*c32*c22*b31^2-a33*b33*a32*c11^2*b22-a33*b33*b32*c11^2*a22-a33*c13*b31^2*a12*c22+2*a33^2*b32*c11*c21*b12+b13^2*a32*a31*c22*c31+b13^2*c32*a31*a22*c31-b13^2*a31*a32*c21*c32-2*b13*b33*c21*c11*a32^2-2*b13*b33*a21*a11*c32^2+b13*c33*a32^2*b11*c21+b13*c33*a32^2*c11*b21+b13*c23*a31^2*b12*c32-b13*c23*b31*c11*a32^2-b13*c23*c31*b11*a32^2+b13*a33*c32^2*b11*a21+b13*a33*c32^2*a11*b21+b13*c23*a31^2*c12*b32+2*b13*b23*a31*a11*c32^2-2*b13*b23*a12*a32*c31^2+2*b13*b23*c31*c11*a32^2-2*b13*b23*c12*c32*a31^2-b13*a23*b31*a11*c32^2+b13*c13*a31^2*c22*b32-2*b33^2*c31*a12*c11*a22+b33^2*c31*a11*c12*a22-b33^2*a32*c12*a11*c21+2*b33*b13*a22*a12*c31^2+2*b33*b13*c22*c12*a31^2-b33*a23*a31*c12^2*b31-b33*c23*b31*a12^2*c31+b33^2*c31*a12*a21*c12-b33*c33*c32*a11^2*b22-b33*c33*b32*a11^2*c22-b33*c13*a31^2*b12*c22-b33*c13*a31^2*c12*b22-c33^2*a32*b12*a11*b21-c33^2*b32*a12*b11*a21-c33^2*b32*a11*b11*a22+c33^2*a31*b12*b11*a22+c33^2*a31*b11*a12*b22+c33^2*b31*a12*a11*b22-2*c33^2*b31*a12*b11*a22+2*a33*c33*b31*a12*b11*c22-a33*c33*b31*a12*c11*b22-a33*c33*b31*a11*b12*c22-a33*c33*b31*a11*c12*b22-a33*b33*c31*b11*c12*a22+a33*b33*a32*c12*b11*c21+a33*c33*c32*b12*b11*a21+a33*c33*c32*b11*a11*b22-2*a33*c33*c32*b11*b21*a12-2*a33*c33*b32*a11*c11*b22+a33*c33*b32*a11*b21*c12-2*a33*c33*b32*b12*c11*a21-a33*b33*c31*a12*b11*c22-a33*b33*a31*c11*b12*c22+2*a33*b33*b31*c12*a11*c22-a33*b33*b31*c12*c11*a22-a33*b33*b31*c11*a12*c22+a13*b13*c31*b32*a21*c32-a13*c13*b31*a31*c22*b32-a13*c13*b31*c31*a22*b32+a13*c13*b31*a32*c21*b32-2*a13*c13*b31*a32*b21*c32+a13*c13*b31*b32*a21*c32-a13*c13*c31*b31*b22*a32+a13*c13*c31*a32*b21*b32-a13*c13*a31*b31*b22*c32+2*a13*c13*a31*b22*b32*c31+2*a13*a23*b31*c12*c31*b32-2*a13*a23*b31*b32*c11*c32+2*a13*a23*b31*c31*b12*c32-2*a13*a23*c31*b32*b11*c32-a13*b23*a31*c12*c31*b32+a13*b23*a31*b32*c11*c32+2*a13*b23*a31*c12*c32*b31+b33*a13*b31*c31*a12*c22+b33*a23*a31*c12*b12*c31+b13*c23*c31*a32*a11*b32+3*b13*a33*a31*c32*c11*b22-3*b13*a33*a31*b32*c22*c11-b13*a33*b32*c32*a11*c21-3*b13*a33*c31*c32*a11*b22-3*b13*a33*c31*c32*a21*b12+2*b13*a33*a32*c21*c11*b32-b13*a33*a32*c32*b11*c21-b13*a33*a32*c32*c11*b21-3*b13*a33*c31*a32*b11*c22-3*b13*a33*c31*a32*b21*c12-3*b13*a33*b31*c32*c21*a12+2*b13*b33*a32*c32*c11*a21+2*b13*b33*a32*c32*a11*c21-b13*c33*a32*b32*a11*c21+2*b13*c33*b32*a21*a11*c32+c13*b23*c31*a32*a11*b32-c13*b23*a31*b31*c12*a32-c13*b23*a31*c31*b12*a32+c13*b23*a31*a32*c11*b32+2*c13*c23*a31*b12*b31*a32-2*c13*c23*a31*a32*b11*b32+2*c13*c23*a31*b31*a12*b32-2*c13*c23*b31*a32*a11*b32-c13*a33*a32*b32*b11*c21-c13*a33*a32*b32*c11*b21+3*c13*a33*c31*a32*b21*b12+3*c13*a33*c31*a32*b22*b11-3*c13*a33*c31*b32*b11*a22-3*c13*a33*c31*b32*b21*a12+3*c13*a33*b31*b32*c11*a22+3*c13*a33*b31*c32*a11*b22-3*a13*b33*c31*c32*b11*a22-3*a13*b33*c31*c32*b21*a12+3*a13*b33*c31*c32*a11*b22+3*a13*b33*c31*c32*a21*b12+2*a13*b33*a32*c21*c11*b32-a13*b33*a32*c32*b11*c21-3*a13*b33*c31*b32*a11*c22+2*a13*c33*a32*b21*b11*c32-3*a13*c33*c31*a32*b21*b12-3*a13*c33*c31*a32*b22*b11+3*a13*c33*c31*b32*b21*a12-3*a13*c33*b31*b32*c11*a22+3*a13*c33*b31*b32*a21*c12-3*a13*c33*b31*c32*a21*b12-3*a13*c33*b31*c32*a11*b22-3*a13*c33*a31*b32*b11*c22-3*a13*c33*a31*b32*b21*c12+3*a13*c33*a31*c32*b22*b11+3*a13*c33*a31*c32*b21*b12+3*a13*c33*b31*a32*c11*b22+3*a13*c33*b31*a32*c21*b12+a13*b13*a31*b32*c21*c32-a13*b13*a31*c31*c22*b32+2*a13*b13*a31*c22*c32*b31-a13*c33*b32*c32*a11*b21+a13*c13*a31*b32*b21*c32-a13*b13*c31*a31*b22*c32+3*a23*b33*c31*c32*b12*a11-3*a23*b33*c31*c32*b11*a12-a23*b33*a32*c11*b11*c32+3*a23*b33*a31*c11*c12*b32+3*a23*b33*b31*c32*c11*a12-a23*c33*b32*b11*a11*c32+3*a23*c33*c31*b32*b11*a12-a23*c33*a32*c11*b11*b32+3*a23*c33*b31*a32*c11*b12+3*a23*c33*b31*b32*c12*a11+3*b23*c33*a31*a32*c12*b11+b33*c13*a31*c31*a12*b22-2*b33*a13*a31*c22*c12*b31+b33*a13*a31*c31*c12*b22+b33*c23*a31*c12*a12*b31-b33*c33*c31*a12*a21*b12+c13*b23*a31*a32*b11*c32-c13*b23*a31*c31*a12*b32+2*c13*c33*a32*b32*b11*a21+2*c13*c33*a32*b32*a11*b21-b33*c33*c31*a12*a11*b22+b33*c33*a32*a11*c21*b12+b33*c33*a32*b12*c11*a21-2*b33*c33*a32*b11*c11*a22+b33*c33*b32*a12*c11*a21+b33*c33*b32*a11*c11*a22-2*b33*c33*b32*a11*a21*c12+b33*c33*c32*a12*a11*b21+b33*c33*c32*a12*b11*a21-2*b33*c33*a32*a12*b11*c21-2*b33*c33*a32*a12*c11*b21+b33*c33*a32*a11*b21*c12+a33*c13*b31*c31*a12*b22+a33*c13*b31*c31*b12*a22+a33*c13*a31*b31*c12*b22+a33*c13*a31*b31*b12*c22-2*a33*b13*a31*c22*c12*b31+a33*b13*b31*c31*c12*a22+a33*b13*b31*c31*a12*c22+a33*b13*a31*c31*c12*b22+a33*b13*a31*c31*b12*c22-2*b33*c33*c32*a11*a21*b12-b33*c33*a31*a12*b11*c22-b33*c33*a31*a12*c11*b22+2*b33*c33*b31*a12*c11*a22-b33*c33*b31*a11*c12*a22+2*b33*c33*c31*a12*b11*a22+c13*a23*a31*b32*b11*c32-c13*a23*a31*b12*b31*c32-c13*a23*b31*c31*b12*a32+c13*a23*b31*a32*c11*b32+c13*a23*b31*b32*a11*c32-c13*a23*a31*b31*c12*b32+2*c13*a23*a31*b12*b32*c31-a13*b23*a31*c31*b12*c32-a13*b23*b31*c12*c31*a32+a13*b23*b31*a32*c11*c32-a13*b23*b31*c31*a12*c32-2*a13*b23*c31*a32*c11*b32+a13*b23*c31*a32*b11*c32+a13*b23*c31*b32*a11*c32-a13*c23*a31*b31*c12*b32+2*a13*c23*a31*b12*b32*c31+a13*c23*a31*b32*b11*c32-a13*c23*a31*b12*b31*c32-a13*c23*b31*c31*b12*a32+a13*c23*b31*a32*c11*b32-2*a13*c23*b31*a32*b11*c32-a13*c23*b31*c31*a12*b32+a13*c23*b31*b32*a11*c32+a13*c23*c31*a32*b11*b32+2*a13*a33*b32*c32*c11*b21+2*a13*a33*b32*c32*b11*c21+3*a13*b33*b31*c32*c11*a22-3*a13*b33*b31*a32*c22*c11-b13*a23*b31*c31*a12*c32-2*b13*a23*c31*a32*c11*b32-b13*c33*a32*c32*a11*b21-b13*c33*a32*c32*b11*a21+3*b13*c33*c31*a32*a21*b12+3*b13*c33*c31*a32*a11*b22-3*b13*c33*c31*b32*a21*a12-3*b13*c33*c31*b32*a22*a11-3*b13*c33*b31*a32*a21*c12+3*b13*c33*b31*c32*a22*a11-3*b13*c33*a31*a32*c11*b22+3*b13*c33*a31*a32*b21*c12-3*b13*c33*a31*a32*c21*b12-3*b13*c33*a31*c32*b11*a22-3*b13*c33*a31*c32*b21*a12-c23*a33*b32*b11*a11*c32+3*c23*a33*c31*b11*b12*a32-3*c23*a33*c31*b32*b11*a12-c23*a33*a32*c11*b11*b32+3*c23*a33*a31*b32*c12*b11-3*c23*a33*a31*b11*b12*c32+3*c23*a33*b31*b32*c11*a12+3*c23*a33*b31*c32*b12*a11-3*c23*b33*a31*a32*c12*b11-3*c23*b33*a31*b32*c11*a12+3*c23*b33*a31*c32*b11*a12+3*c23*b33*b31*a32*c12*a11-3*c23*b33*b31*a11*a12*c32-3*c23*b33*c31*a32*b12*a11-c23*b33*a32*c11*a11*b32+2*c23*c33*a32*b11*a11*b32-2*a33*a23*b31*c12*b12*c31-2*a33*a13*b31*c31*c12*b22-a33*c33*a31*b12*b21*c12-a33*c33*c31*b12*b21*a12-a33*c33*b31*b12*a21*c12+a33*c23*b31*b12*a12*c31+a33*c23*a31*c12*b12*b31-a33*b33*c31*a12*b21*c12+2*a33*b33*c31*a12*c21*b12-a33*b33*c31*b12*a21*c12-a33*b33*a31*c12*c21*b12-a33*c33*b31*b12*c11*a22+2*a33*c33*b31*b11*c12*a22+2*a33*c33*c31*b12*a11*b22+a33*c33*a32*b12*b11*c21-2*a33*c33*a32*b11*b21*c12+a33*c33*b32*a12*b11*c21+a33*c33*b32*a12*c11*b21+a33*c33*b32*a11*b11*c22+a33*c33*c32*b12*a11*b21+2*a33*c33*a31*b12*c11*b22-2*c33*c13*a31*b31*b12*a22+c33*b13*a31*b31*c12*a22+c33*b13*a31*c31*a12*b22+c33*b13*a31*b31*a12*c22+c33*a13*a31*b31*b12*c22+c33*a13*b31*c31*a12*b22+c33*a13*b31*c31*b12*a22+c33*a13*a31*b31*c12*b22-3*b23*c33*a31*c32*b11*a12-3*b23*c33*c31*a11*a12*b32-3*b23*c33*a31*a32*c11*b12-b23*a33*b32*c11*a11*c32-3*b23*a33*c31*c32*b12*a11+3*b23*a33*c31*c32*b11*a12-b23*a33*a32*c11*b11*c32+3*b23*a33*b31*c11*c12*a32-3*b23*a33*b31*c32*c11*a12+2*b23*b33*a32*c11*a11*c32-3*a13*b33*b31*a32*c21*c12-3*a13*b33*a31*c32*c21*b12+3*a13*b33*a31*b32*c22*c11-a13*b33*b32*c32*a11*c21-3*a13*b33*c31*b32*a21*c12+3*c13*a33*a31*b32*b21*c12-3*c13*a33*a31*c32*b22*b11-3*c13*a33*a31*c32*b21*b12-3*c13*a33*b31*a32*c11*b22-3*c13*a33*b31*a32*c21*b12+3*c13*a33*b31*b32*c21*a12-3*c13*a33*b31*b32*a11*c22-c13*b33*a32*b32*c11*a21-c13*b33*a32*c32*a11*b21-c13*b33*a32*c32*b11*a21+3*c13*b33*c31*b32*a21*a12+3*c13*b33*b31*a32*a11*c22+3*c13*b33*b31*a32*a21*c12-3*c13*b33*b31*a21*a12*c32-3*c13*b33*a31*a32*b21*c12-3*c13*b33*a31*b32*c21*a12+3*c13*b33*a31*c32*b11*a22+3*c13*b33*a31*c32*b21*a12-c13*a33*b32*c32*b11*a21+a13*b13*c31*a32*b21*c32+c33*a23*a31*c12*b12*b31+c33*b23*a31*c12*a12*b31+c33*b23*a31*b12*a12*c31-2*c33*c23*a31*b12*a12*b31+2*a33*b33*a31*c12*b11*c22+a33*b33*c32*a12*b11*c21+a33*b33*c32*a12*c11*b21-2*a33*b33*c32*a11*b11*c22+a33*b33*c32*a11*c11*b22-2*a33*b33*c32*a11*b21*c12+a33*b33*c32*a11*c21*b12+a33*b33*c32*b12*c11*a21+a33*b33*c32*b11*c11*a22-2*a33*b33*c32*b11*a21*c12+a33*b33*a32*c12*c11*b21+a33*b33*a32*c11*b11*c22-2*a33*b33*a32*c11*c21*b12+a33*b33*b32*c11*a11*c22+2*a33*b33*c31*b12*c11*a22-a13*b13*c31*b31*a22*c32-2*a13*b13*c31*a32*c21*b32-a13*b13*b31*c31*c22*a32+3*a13*b33*b31*c32*c21*a12-a13*c33*b32*c32*b11*a21+b13*a23*c31*a32*b11*c32+b13*a23*c31*b32*a11*c32+2*b13*b23*a31*c12*c31*a32+2*b13*b23*a31*c31*a12*c32-b13*c13*a31*b31*c22*a32-b13*c13*a31*c31*b22*a32+b13*c13*a31*a32*c21*b32-b13*c13*b31*a31*a22*c32+b13*c13*c31*a32*a21*b32-b13*a23*a31*c31*b12*c32,c23*b13*b31*a12^2*c31-b13^2*a31*a32*c21*c12+a13*b13*a31*c32*c21*b12-3*c13*b33*a31*a12*b11*c22-a33*c33*c12*b11*a11*b22+b13*c13*c31*b32*a21*a12-3*b13*a33*c31*a11*c12*b22-b33*c13*b31*a12*a21*c12-a13*c13*c31*a32*b22*b11-2*c33*c13*a31*a21*b12^2+b23*a33*c31*c12*a12*b11-c23*a33*a32*c11*b11*b12-3*c13*b23*a31*a32*c11*b12-2*a13*b33*c32*a11*b11*c22+2*c23*b33*a32*c11*b11*a12+a33*b33*b12*c12*a11*c21+b23*c33*b32*a11^2*c12+b33*c33*c12*a12*b11*a21-c13*a23*a32*b11^2*c32-c13*a23*c11*a11*b32^2+2*b13*c13*a31*b32*a11*c22+b23*c33*a31*b12*a12*c11+a13*b13*c31*c32*a21*b12+2*c23*c33*a31*b12^2*a11-a13*c13*b31^2*c12*a22+2*a13^2*c31*b32*c21*b12+b13*c13*a32^2*c11*b21-b13*c13*a31^2*b12*c22+a13*b33*b32*c11*a11*c22-c23*a13*b31*b12*a12*c31-2*c33*c13*b31*b21*a12^2+b13*a23*a32*c11*b11*c32+a33*c33*c12*b11^2*a22-a33*c33*a11*c21*b12^2+a13^2*c31*c32*b22*b11+a13*c13*b32^2*a11*c21+c13^2*a31*a32*b22*b11+2*c13^2*a31*b32*a21*b12+a33*b33*a12*c12*b11*c21-2*b23*b33*a32*c11^2*a12+2*a23*a13*b31*c12*b12*c31+2*c13*c33*a32*b11^2*a22-c13*b33*b32*a11^2*c22-b33*c33*c11*b21*a12^2-b33*c33*a12^2*b11*c21-2*b33*b13*c31*c21*a12^2+c13*a33*b32*b11*c11*a22+a13*c13*b31*c31*a12*b22+a13*c13*b31*c32*a21*b12-2*a13*a33*b32*c11*b11*c22-2*a13*b13*a31*c22*c12*b31+c23*b33*b32*a11^2*c12-2*b13^2*c31*a32*c11*a22+b13^2*c31*c32*a22*a11-b13^2*a31*c31*a12*c22-b23*a13*b31*c12*a12*c31+3*b13*c33*c31*a12*a11*b22-3*b13*c33*a32*a11*c21*b12-b13*c33*c32*a11^2*b22-b13*c33*b32*a11^2*c22+b13*a33*c32*a11*c11*b22+2*b33*b13*c31*a12*a21*c12-a13^2*c31*b32*b21*c12+a13^2*b32*c32*c11*b21-3*a13*c23*b31*a32*c11*b12-2*a13*a33*c32*b11*c11*b22+a13*c33*a32*b11*c11*b22-3*a13*c33*b32*a12*b11*c21+b13*c13*b31*a21*a12*c32+c33^2*a21*b12^2*a11+b13*b23*c11^2*a32^2+b13*b23*a11^2*c32^2-b13*a23*a32*c11^2*b32+b13*c13*a32^2*b11*c21-a33*c33*b12*a11*b11*c22+c23*a33*a32*b11^2*c12+3*c13*b33*b31*a12*a11*c22-a13*c13*b31*c32*a11*b22-a13*c13*a31*b32*b11*c22-a13*b33*b32*c11^2*a22+a33*c33*a12*b11^2*c22+c33*b13*c31*b21*a12^2+c13^2*a32*b32*a11*b21+2*b33*c33*c11*a12*b11*a22-3*b13*a23*a31*c32*c11*b12-a33*b13*c31*b12*a21*c12+2*a13*a33*c32*b11^2*c22-a13*b33*a32*c11^2*b22-3*c13*b23*b31*a32*c12*a11-2*c13*c23*a32*b11*a11*b32+3*c13*a33*c32*b12*b11*a21-2*c13*c33*b32*a11*b11*a22-2*b23*c33*a31*c12*b12*a11+3*c13*a33*b31*b12*c11*a22-b23*c13*a31*c12*a12*b31+3*c13*a23*b31*b32*c12*a11-b13*c13*a31^2*c12*b22-b13*a33*a32*c11^2*b22+2*b13*b33*c32*a11^2*c22-a33^2*b21*c11*c12*b12-c13*b23*b32*a11^2*c32-3*c13*a33*b32*b11*a21*c12-b13^2*c31*a32*a21*c12-b13^2*c31*a21*a12*c32+a23*b33*b32*c11^2*a12-a23*c33*a31*b12^2*c11-a33*c33*b12*b11*c11*a22-b23*c33*c31*a12^2*b11+b13^2*a32*c32*c11*a21-b13*c23*c11*b11*a32^2-b13*c23*b32*a11^2*c32+b13*c33*b32*a11*c11*a22-a23*b33*a31*c12^2*b11+a23*b33*a32*c11^2*b12+a33*c33*b12*a12*b11*c21-b23*c33*b31*a12^2*c11-3*b13*c23*a31*b32*c11*a12-a13*c13*a31*c32*b22*b11+a13*c13*a31*c32*b21*b12+b23*a33*a32*c11^2*b12+3*b13*a33*a31*c12*c11*b22+3*b13*a33*c32*a12*c11*b21+b33^2*c11*a11*c12*a22+2*b13^2*c31*a32*c21*a12-3*b13*a33*b32*c12*a11*c21-2*c23*c33*a32*b11^2*a12+b23*a13*b12*a12*c31^2+b23*a13*a31*c12^2*b31+b33*c33*c12*a12*a11*b21-3*a13*c33*b32*a11*b21*c12+a13*b13*b31*c32*c21*a12+a23*c13*a31*b12^2*c31+2*a23*a33*b31*c12^2*b11+c23*a33*c31*b11*b12*a12+a13*c33*c32*b11*a11*b22+a23*b13*a31*c12^2*b31-a23*c33*c31*b12^2*a11+b13*c13*a31*c32*b21*a12+2*b13*c13*a31*c32*a11*b22+a13*b13*b31*c31*c12*a22-c23*b33*c31*a12^2*b11+b13*c13*c31*a32*a21*b12-2*b13*c13*c31*a32*b21*a12+3*b13*c23*c31*a11*a12*b32+c33*a13*c31*a21*b12^2+c33*b13*b31*c21*a12^2+a13*b23*a32*c11*b11*c32-2*c13*a33*b32*a11*c11*b22-b33*c13*a31*a12*c21*b12-b33*c13*c31*a12*a21*b12+c23*a33*b31*b12*a12*c11-2*c23*a33*b31*c12*a12*b11+2*b23*b33*c31*a12^2*c11+a33*b33*b12*c11^2*a22-2*c13^2*b31*a32*b11*a22-2*a33*a13*b31*b21*c12^2-a23*b33*b32*c11*a11*c12-3*c13*b33*c31*a12*a11*b22+3*c13*b33*a31*a12*c11*b22-c13^2*b31*a32*a21*b12-a33*b33*a11*b21*c12^2-3*b13*c23*a31*a32*c12*b11-3*c13*a33*a31*b11*c12*b22-3*c13*a33*b31*a12*c11*b22+a23*c33*a32*b11^2*c12+2*a23*a33*c31*b12^2*c11-2*a23*a33*b32*c11^2*b12+2*b13^2*a31*c32*a21*c12-b13^2*a31*c32*c21*a12+b13^2*a32*c32*a11*c21+2*b23*b33*a32*c11*a11*c12-2*b23*a33*c31*b12*a12*c11-c13*a33*c32*b11^2*a22-a33*b33*b11*a21*c12^2+a33^2*c22*c11*b11*b12-a13*c13*a32*b32*c11*b21-a13*b13*c31*b32*a11*c22+2*c23*c33*b31*a12^2*b11-3*b13*a33*c32*a12*b11*c21-c33*a13*a31*b12*b21*c12-b13^2*a31*c31*c12*a22+b13^2*a31*a32*c22*c11-c33*b13*a31*a12*b21*c12-c33*a13*c31*b12*b21*a12+b23*c33*c32*a11^2*b12+c13*a33*a32*b11*c11*b22+2*b23*b13*a31*c12*a12*c31+3*a13*b23*a31*c32*c11*b12+a23*c33*b31*b12*a12*c11-2*a23*c33*b31*c12*a12*b11+c13^2*b31*a32*a11*b22+2*c13^2*b31*a32*b21*a12+c23*a13*a31*b12^2*c31+b13*c23*a32*b11*a11*c32-2*a23*a33*c31*b11*b12*c12+2*a23*a33*b32*c11*b11*c12-a13*c33*c32*b11^2*a22-a13*c33*a32*b11^2*c22-a13*c23*c11*a11*b32^2-3*c13*a33*b31*a11*b12*c22-b23*a33*c32*c11*b11*a12+2*b23*a33*c32*b11*a11*c12-b23*c33*b32*c11*a11*a12+3*c13*b33*c32*a12*a11*b21+2*a33*a13*b31*c12*c21*b12+2*a33*a13*c31*b12*b21*c12-2*a13*c13*c31*b32*a21*b12+b23*c13*b31*a12^2*c31+3*b13*c33*c32*a12*b11*a21-2*b13*b33*c32*a11*c11*a22+2*a23*a33*c32*c11*b11*b12+a33*c33*c12*b12*b11*a21+b23*a33*b32*c11^2*a12-b23*c33*c32*b11*a11*a12+c13*a23*a32*c11*b11*b32-b33*a13*a31*c12*c21*b12-b33*a13*b31*c12*c21*a12-3*b13*c23*c31*a32*b12*a11-a23*b13*a31*c12*b12*c31-a23*b13*b31*c12*a12*c31-3*c13*b33*c32*a12*b11*a21+3*c13*a33*b32*a12*b11*c21-3*a13*b33*a31*c12*c11*b22+3*a13*b33*c32*a12*b11*c21+a33*b33*c12*a12*c11*b21+2*b23*b33*a31*c12^2*a11-2*b13*a33*c32*a11*b11*c22+b13*a23*b32*c11*a11*c32-c13*b33*c32*a11^2*b22-c13*a33*a32*b11^2*c22-3*c13*b33*a32*a11*b21*c12-b13*c13*a32*b32*c11*a21-b13*c13*a32*c32*b11*a21+c13*a33*b32*a11*b11*c22-b23*c13*a31*b12*a12*c31+b23*c33*c31*a11*a12*b12-3*c13*b23*c31*a11*a12*b32+c13*b23*a32*c11*a11*b32+c23*a33*a31*b11*b12*c12-2*a13*b13*c31*b32*c21*a12-2*c23*c33*b32*a11^2*b12+2*a33*c33*c11*b12*a11*b22+a33*c33*c11*b12*b21*a12-2*b23*b33*c32*a11^2*c12+b13*c33*c32*a11*b11*a22+2*c23*c13*a31*b12*a12*b31-c23*a33*a31*b12^2*c11+a33*c13*a31*c21*b12^2+a33*c13*c31*a21*b12^2+c13^2*a32*b32*b11*a21-2*b13^2*a31*c32*a11*c22+b13^2*a31*c32*c11*a22+2*b33*c13*a31*b12*a21*c12+c23*b13*c12*b12*a31^2+c23*a13*c12*a12*b31^2+a13*c13*a31*b31*b12*c22+c13*b33*b32*a11*c11*a22-2*b23*b33*a31*c11*c12*a12+a23*c33*c32*b11^2*a12+a23*c13*c12*a12*b31^2-c33*a13*b31*b12*a21*c12+3*a13*c23*a31*b32*c12*b11-3*a13*c23*a31*b11*b12*c32+3*a13*b33*b32*c12*a11*c21-3*a13*b33*b32*c12*c11*a21-b13*a23*b11*a11*c32^2-b13*a33*b32*c11^2*a22+2*b13*b33*a32*c11^2*a22+c13^2*b31*b32*a22*a11-c13^2*a31*b31*a12*b22+2*a13*c13*a31*b32*c11*b22+a13*c13*a31*b32*b21*c12+c13*b33*a32*a11*b11*c22+c13*b33*a32*a11*c11*b22+3*b13*a33*b32*c12*c11*a21-c23*a33*c31*b12^2*a11+b13*c33*a32*a11*b11*c22+b13*c33*a32*a11*c11*b22-b23*a33*a31*c12^2*b11-b23*a33*b31*c12^2*a11-c23*b13*a31*b12*a12*c31+c23*b33*c32*a11^2*b12+a33^2*b22*c11*b11*c12-a33^2*c21*b11*b12*c12+a33*b33*a12*c11^2*b22-3*b13*a23*c31*b32*c12*a11+3*b13*a23*a31*c11*c12*b32-b13*c13*a31*c32*b11*a22-b13*c13*a32*c32*a11*b21-2*b23*b33*c31*a11*a12*c12+2*b23*b33*c32*c11*a11*a12-a13*b13*b31*a32*c22*c11-a13*b13*b31*c32*c11*a22+3*c13*a23*c31*b32*b11*a12+2*c33*c13*b31*a12*a21*b12+b23*c13*c12*b12*a31^2+3*c13*a23*b31*a32*c11*b12-3*c13*a23*b31*b32*c11*a12-c33^2*a12*b11^2*a22-c33^2*b12*a11^2*b22+c33^2*b21*a12^2*b11+b13^2*a22*a12*c31^2-b13^2*c21*c11*a32^2-b33^2*c22*a11^2*c12+b33^2*c21*a12^2*c11+b33^2*a21*c12^2*a11-b33^2*a12*c11^2*a22+a33^2*c21*b12^2*c11-a33^2*b22*c11^2*b12-a33^2*c22*b11^2*c12+a33^2*b21*c12^2*b11-c23*c13*b12^2*a31^2-c23*c13*a12^2*b31^2-b23*b13*a12^2*c31^2-b23*b13*c12^2*a31^2+a13^2*c22*c12*b31^2-a13^2*b21*b11*c32^2-a13^2*c21*c11*b32^2+a13^2*b22*b12*c31^2+a13*a23*c11^2*b32^2+a13*a23*b11^2*c32^2-a23*a13*c12^2*b31^2-a23*a13*b12^2*c31^2+c13*c23*b11^2*a32^2+c13*c23*a11^2*b32^2-c13^2*b21*b11*a32^2-c13^2*a21*a11*b32^2+c13^2*b22*b12*a31^2+c13^2*a22*a12*b31^2-b13^2*a21*a11*c32^2+b13^2*c22*c12*a31^2+a13*c13*c31*b32*b21*a12+2*a13*c13*c31*b32*a11*b22-2*a13*c13*b31*a32*b21*c12+a13*c13*b31*a32*c21*b12+a13*c13*b31*b32*c21*a12-a13*c13*b31*b32*a11*c22+a13*c13*a31*b31*c12*b22-2*a13*c13*a31*b22*b12*c31-c33*a13*b31*a12*c21*b12+2*c33*a13*b31*a12*b21*c12-c33*b13*c31*a12*a21*b12-a33*c33*c11*b11*a12*b22-a33*b33*b12*c11*a11*c22-2*a33*b33*b12*c11*c21*a12+c23*b33*a31*b12*a12*c11-a33*b33*a12*c11*b11*c22+2*a33*b33*b11*c12*a11*c22+a33*b33*c12*b12*c11*a21-a33*b33*c12*a11*c11*b22-a33*b33*c12*b11*c11*a22+a33*c33*c12*b12*a11*b21-2*a33*c33*c12*b11*b21*a12+a13*b13*c31*b32*a21*c12-a13*b13*b32*c32*c11*a21-a13*b13*b32*c32*a11*c21-a13*b13*a31*b32*c22*c11+a13*b13*a31*c31*b12*c22-a13*c13*b32*c32*b11*a21-a13*c13*b32*c32*a11*b21+2*a13*b13*c31*b32*c11*a22+b13*a33*b32*c11*a11*c22-a13*c13*a32*b32*b11*c21-2*a13*b13*c31*a32*c21*b12+a13*b13*c31*a32*b21*c12+2*a13*b13*c31*a32*c11*b22-a13*b13*c31*a32*b11*c22-a13*b13*a32*c32*c11*b21-a13*b13*a32*c32*b11*c21+2*a13*b13*a32*c21*c11*b32-a13*b13*c31*c32*a11*b22+a13*b13*c31*c32*b21*a12-a13*b13*c31*c32*b11*a22-c23*b13*a31*c12*a12*b31-a13*c13*b31*b32*c11*a22+a13*c13*b31*b32*a21*c12+2*a13*c13*b31*c32*b11*a22-2*a13*b13*a31*c32*b21*c12-a13*b13*a31*c32*c11*b22+2*a13*b13*a31*c32*b11*c22+a13*b13*b31*a32*c21*c12+a13*b13*b31*c31*a12*c22+a13*b13*a31*c31*c12*b22+a13*b13*a31*b32*c21*c12+2*a13*c13*a32*b21*b11*c32-c23*a13*a31*c12*b12*b31+2*a13*b13*b31*c32*a11*c22+a13*c13*c31*a32*b21*b12-a13*c13*c31*b32*b11*a22-c13^2*a31*b31*b12*a22-c13^2*a31*a32*b21*b12-2*c13^2*a31*b32*a11*b22+c13^2*a31*b32*b11*a22-c13^2*a31*b32*b21*a12+c33*a13*a31*c21*b12^2-c13^2*b31*b32*a21*a12+c33^2*b11*a11*b12*a22+c33^2*a11*b11*a12*b22-c33^2*b21*a11*a12*b12-c33^2*a21*b11*b12*a12-a23*b33*b31*c12^2*a11+a23*b13*b12*a12*c31^2-2*a23*a33*c32*b11^2*c12+b33*c13*b31*c21*a12^2+b33*c13*c31*b21*a12^2+b33*a13*a31*b21*c12^2+b33*a13*b31*a21*c12^2-2*b33*b13*a31*a21*c12^2+b33*c33*c12*a11^2*b22+b33*c33*b12*a11^2*c22+b33^2*c22*c11*a11*a12-b33^2*c21*a11*a12*c12-b33^2*a21*c11*c12*a12+b13^2*c31*a32*a11*c22-c13*b23*c11*b11*a32^2+2*c13*c33*b32*a11^2*b22-2*a33*a13*c31*c21*b12^2+a33*b13*a31*b21*c12^2+a33*b13*b31*a21*c12^2+a13*c13*b32^2*c11*a21-a13*c13*b31^2*a12*c22-2*a13^2*c31*b32*c11*b22+a13^2*c31*b32*b11*c22+a13^2*b32*c32*b11*c21+a13^2*b31*c32*c11*b22+a13^2*b31*b32*c22*c11-a13*c23*a32*b11^2*c32-a13^2*c31*c32*b21*b12-a13*b23*a32*c11^2*b32-2*a13^2*b31*c32*b11*c22+a13*b13*c32^2*a11*b21-a13*b13*c31^2*a12*b22-a13*b13*c31^2*b12*a22-a13^2*b31*c31*b12*c22-a13^2*b31*c31*c12*b22+2*a13*a33*b32*c11^2*b22-a33*c33*b12^2*c11*a21-a13*b23*b11*a11*c32^2-a13^2*b31*b32*c21*c12-a13^2*b31*c32*c21*b12+2*a13^2*b31*c32*b21*c12+a13*b13*c32^2*b11*a21+c23*a33*c32*b11^2*a12-c23*b33*b31*a12^2*c11+3*b13*c23*a31*a32*c11*b12-3*b13*a33*c31*a12*b11*c22-3*b13*a33*a31*c11*b12*c22-3*b13*a33*b31*c12*c11*a22+3*b13*a33*b31*c11*a12*c22-3*b13*a33*a32*c12*c11*b21+b13*a33*a32*c11*b11*c22-2*a13*c13*b31*c32*b21*a12-2*a13*c13*a31*b32*c21*b12-3*a13*b23*b31*c32*c11*a12+a13*c23*b32*b11*a11*c32-3*a13*b23*c31*a32*c12*b11+3*a13*b23*c31*b32*c12*a11-3*a13*b23*c31*c32*b12*a11+3*a13*b23*c31*c32*b11*a12-3*a13*b23*a31*c11*c12*b32-2*a13*a23*b32*c11*b11*c32+a13*b23*b32*c11*a11*c32+a13*c13*b31*c31*b12*a22+2*a13*c13*b31*a32*b11*c22-a13*c13*b31*a32*c11*b22+3*a13*b33*a32*c12*c11*b21+a13*b33*a32*c11*b11*c22+3*a13*c23*c31*b11*b12*a32-3*a13*c23*c31*b32*b11*a12+a13*c23*a32*c11*b11*b32-3*a13*c23*b31*b32*c12*a11+3*a13*c23*b31*b32*c11*a12+3*a13*c23*b31*c32*b12*a11+3*a13*b23*b31*c11*c12*a32+3*a13*b33*c31*a12*b11*c22+3*a13*b33*a31*c11*b12*c22+3*a13*b33*b31*c12*c11*a22-3*a13*b33*b31*c11*a12*c22-3*a13*b33*c31*a11*b12*c22+3*a13*b33*c31*a11*c12*b22-3*a13*b33*c32*a12*c11*b21+a13*b33*c32*a11*c11*b22-3*a13*b33*c32*a11*c21*b12+3*a13*b33*c32*b12*c11*a21+a13*b33*c32*b11*c11*a22-3*a13*c33*a31*b12*b11*c22+a13*c33*b32*b11*c11*a22+3*a13*c33*b32*b11*a21*c12+3*a13*c33*c32*b12*a11*b21+3*a13*c33*a31*b11*c12*b22+3*a13*c33*b31*a12*c11*b22+3*a13*c33*b31*a11*b12*c22-3*a13*c33*b31*a11*c12*b22-3*a13*b33*c31*b11*c12*a22-3*a13*b33*a32*c12*b11*c21-3*a13*c33*c32*b12*b11*a21-2*a13*c33*b32*a11*c11*b22-2*a13*b13*b31*c32*a21*c12+3*a13*c33*a32*b12*b11*c21-3*a13*c33*a32*b12*c11*b21+3*a13*c33*b32*a12*c11*b21+a13*c33*b32*a11*b11*c22-2*c23*c33*a31*b11*b12*a12-2*c23*c33*b31*a11*a12*b12+2*c23*c33*a32*b11*a11*b12+2*c23*c33*b32*b11*a11*a12-3*a13*c33*b31*b12*c11*a22+3*a13*c33*c31*b12*b11*a22-3*a13*c33*c31*b11*a12*b22-2*c23*b33*a31*c12*b12*a11+c23*b33*b31*a11*a12*c12+c23*b33*c31*a11*a12*b12-c23*b33*a32*b11*a11*c12-c23*b33*a32*c11*a11*b12-c23*b33*b32*c11*a11*a12-c23*b33*c32*b11*a11*a12-c33*b13*a31*a12*c21*b12+2*c33*b13*a31*b12*a21*c12-c33*b13*b31*a12*a21*c12+c23*a33*b31*c12*b12*a11-c23*a33*b32*c11*b11*a12-c23*a33*b32*b11*a11*c12+2*c23*a33*b32*c11*a11*b12-c23*a33*c32*b11*a11*b12+c23*b33*a31*c12*a12*b11-3*c13*a23*b31*c32*b12*a11+c13*a23*b32*b11*a11*c32-3*c13*a23*c31*b11*b12*a32-b23*a13*a31*c12*b12*c31+3*c13*b23*b31*a11*a12*c32+3*c13*b23*c31*a32*b12*a11-3*c13*a23*a31*b32*c12*b11+3*c13*a23*a31*b11*b12*c32+2*c33*c13*a31*b12*b21*a12+3*c13*b23*a31*a32*c12*b11+3*c13*b23*a31*b32*c11*a12-3*c13*b23*a31*c32*b11*a12+3*c13*a33*b32*a11*b21*c12-3*c13*a33*c32*b12*a11*b21+c13*b23*a32*b11*a11*c32+c13*a33*c32*b11*a11*b22-3*c13*a33*c31*b12*b11*a22+3*c13*a33*c31*b11*a12*b22-3*c13*a33*a32*b12*b11*c21+3*c13*a33*a32*b12*c11*b21+3*c13*a33*b31*a11*c12*b22+2*b23*c33*a32*c11*b11*a12-b23*c33*a32*b11*a11*c12-b23*c33*a32*c11*a11*b12-3*c13*a33*b32*a12*c11*b21+3*c13*a33*a31*b12*b11*c22+3*c13*b33*a32*a11*c21*b12-3*c13*b33*a32*b12*c11*a21-2*c13*b33*a32*b11*c11*a22+3*c13*b33*a32*b11*a21*c12-3*c13*b33*b32*a12*a11*c21+3*c13*b33*b32*a12*c11*a21+b23*c33*a31*c12*a12*b11+b23*c33*b31*a11*a12*c12+3*c13*b33*c31*a11*b12*a22-3*c13*b33*a31*b12*c11*a22+3*c13*b33*a31*b11*c12*a22-3*c13*b33*b31*a11*c12*a22+c13*b33*c32*a11*b11*a22-2*c13*c33*a32*b11*a11*b22+b23*a33*c31*c12*b12*a11-b23*a33*a32*c11*b11*c12-b23*a33*b32*c11*a11*c12-b23*a33*c32*c11*a11*b12+b23*a33*a31*c11*c12*b12+b23*a33*b31*c11*c12*a12-b33*a13*c31*b12*a21*c12-b33*a13*c31*a12*b21*c12+2*b33*a13*c31*a12*c21*b12+2*b33*b13*a31*c12*c21*a12-2*a23*a33*b31*c11*c12*b12-a23*c33*b32*b11*a11*c12+2*a23*c33*b32*c11*a11*b12-a23*c33*c32*b11*a11*b12-b33*c13*a31*a12*b21*c12+b13*c13*a31*b31*c12*a22+b13*c13*a31*c31*a12*b22-b13*c13*a32*b32*a11*c21+2*b13*c13*c31*a32*b11*a22-b13*c13*c31*a32*a11*b22-b13*c13*c31*b32*a22*a11-2*b13*c13*b31*a22*a12*c31+b13*c13*a31*c31*b12*a22-b13*c13*a31*a32*b11*c22-b13*c13*a31*a32*c11*b22+b13*c13*a31*a32*b21*c12+b13*c13*a31*a32*c21*b12-b13*c13*a31*b32*c11*a22-2*b13*c13*a31*b32*a21*c12+b13*c13*a31*b32*c21*a12-b13*c13*b31*a32*a11*c22+2*b13*c13*b31*a32*c11*a22+b13*c13*b31*a32*a21*c12-2*b13*c13*b31*a32*c21*a12-b13*c13*b31*c32*a22*a11+b13*c13*a31*b31*a12*c22-2*b13*c13*a31*c32*a21*b12-a23*c13*b31*b12*a12*c31-a23*c13*a31*c12*b12*b31-3*b13*a23*b31*c11*c12*a32+3*b13*a23*b31*c32*c11*a12-2*b13*b23*a32*c11*a11*c32+3*b13*a23*c31*a32*c12*b11+3*b13*a23*c31*c32*b12*a11-3*b13*a23*c31*c32*b11*a12+3*b13*c23*a31*c32*b11*a12+3*b13*c23*b31*a32*c12*a11-3*b13*c23*b31*a11*a12*c32+a23*b33*b31*c11*c12*a12-2*a23*b33*c31*b12*a12*c11+a23*b33*c31*c12*a12*b11+a23*b33*c31*c12*b12*a11-a23*b33*a32*c11*b11*c12+3*b13*a33*c31*a11*b12*c22+b13*c23*a32*c11*a11*b32+b33*c33*b12*a12*c11*a21-2*b13*b33*a32*c11*a11*c22+3*b13*a33*c31*b11*c12*a22+2*b13*c13*b32*a21*a11*c32+3*b13*a33*c32*a11*c21*b12-3*b13*a33*c32*b12*c11*a21+b13*a33*c32*b11*c11*a22+a23*c33*b31*c12*b12*a11+a23*c33*c31*b11*b12*a12-a23*c33*a32*c11*b11*b12-a23*c33*b32*c11*b11*a12+a23*b33*a31*c11*c12*b12-2*b33*c33*c12*a11*a21*b12+b33*c33*b12*a12*a11*c21-b33*c33*a12*a11*b11*c22-b33*c33*c11*a12*a11*b22-3*b13*c33*b32*a12*c11*a21-3*b13*c33*c32*a12*a11*b21+3*b13*c33*a32*a11*b21*c12+3*b13*a33*a32*c12*b11*c21-a23*b33*c32*c11*b11*a12+2*a23*b33*c32*b11*a11*c12-a23*b33*c32*c11*a11*b12+a23*c33*a31*b11*b12*c12-b33*c33*b12*a11*c11*a22-b33*c33*c12*a11*b11*a22-3*b13*c33*c31*a11*b12*a22+3*b13*c33*a32*b12*c11*a21-2*b13*c33*a32*b11*c11*a22-3*b13*c33*a32*b11*a21*c12+3*b13*c33*b32*a12*a11*c21-a33*b13*b31*c12*c21*a12-a33*b13*c31*a12*b21*c12+2*a33*b13*c31*a12*c21*b12-3*b13*c33*a31*a12*c11*b22+3*b13*c33*a31*b12*c11*a22-3*b13*c33*a31*b11*c12*a22-3*b13*c33*b31*a12*a11*c22+3*b13*c33*b31*a11*c12*a22+3*b13*c33*a31*a12*b11*c22-a33*c13*c31*b12*b21*a12-a33*b13*a31*c12*c21*b12-a33*c13*b31*a12*c21*b12-a33*c13*b31*b12*a21*c12-a33*c13*a31*b12*b21*c12+2*a33*c13*b31*a12*b21*c12,2*b33*c13*c33*a22*b11*a21-3*b13*c23*c33*a32*a11*b21+3*c13*b23*b33*a22*a11*c31+a13*c13*a33*b31*c21*b22-2*c13*a33^2*b22*c11*b21+c13*a33^2*b21*b11*c22-c13*a33*c33*b21*a21*b12+2*a13*b13*c23*b32*c21*a31+3*b13*a23*c33*a32*c11*b21-3*c13*c23*b33*a32*b11*a21+a13*b33^2*c22*c11*a21-3*a13*b23*c33*a31*b11*c22-2*a13^2*c23*b32*c21*b31-2*b33*a13*c13*c21*a21*b32+a13^2*b23*c32*c21*b31-a23*b23*b33*c31*c11*a12-b23*c23*c33*a31*b12*a11+c23*a13^2*b22*b31*c31+c23*b13^2*a22*a31*c31-a23*c33^2*b12*a11*b21+a33*a23*b33*c12*b11*c21-a23*c23*c33*b31*b11*a12+2*a23*c23*a33*b11*b12*c31-b33*b13*c13*a21^2*c32-a13*c23^2*a31*b12*b31+a13*b13*a33*c31*c22*b21-3*c23*c13*a33*b31*b21*a12+a13*b33^2*c21*a21*c12+a13*c33^2*b21*a21*b12+a33*b23*c33*b11*a21*c12-2*b23^2*a33*c11*c12*a31+b23^2*a33*c31*c12*a11-a33*a13*b13*c21^2*b32-a33*b13^2*c21*a21*c32+2*b13*c13*a23*b32*a21*c31+c23*b13*c13*b22*a31^2-c23*a33*c33*b11^2*a22-b23^2*a13*c11*c31*a32+2*b23^2*a13*c31*a11*c32+2*b13^2*a33*c21*c22*a31-b13^2*a33*c31*c22*a21-c23^2*a13*b11*b31*a32+2*c23^2*a13*b31*a11*b32-b13*c13*b23*a21*a31*c32-a13*b13*a23*c21*c31*b32-c23*a33^2*b11*c11*b22-c23*b33*c33*a11^2*b22+3*c13*b23*a33*b32*a11*c21+c13*b33^2*a21*a11*c22-a33*c13^2*b21*a21*b32+a33*a23*b23*c11^2*b32-3*c13*a23*a33*b31*b11*c22-a23*b33^2*c11*c21*a12-c13^2*b33*a31*b21*a22-c13^2*b33*a31*b22*a21+3*b13*b23*a33*c32*c11*a21-a13^2*c33*b31*c21*b22-2*b13^2*a23*c32*a21*c31-2*b13^2*c23*a32*c21*a31+c33*a13*b13*c21*a21*b32-b13*c13*a23*a32*b21*c31-a13*a33*c33*b21*c21*b12-a13*a23*b23*b12*c31^2+3*b13*b23*c33*a32*a11*c21-2*b23*c23*b13*a31*c11*a32-c23^2*b13*b31*a11*a32-2*c23^2*a33*b11*b12*a31+c13^2*b23*a21*a31*b32+2*c13^2*a33*b21*b22*a31+2*c13*a33*b33*a21*b21*c12-2*a13*b33^2*c22*a11*c21+3*c13*c23*a33*b32*b11*a21+c13*b33^2*a22*a11*c21+a33*b23^2*c11*a11*c32+2*c23*a13*b13*a31*c22*b31-c23*a13*b13*a31*b22*c31-c33*b13^2*c21*a21*a32+c33*a23*c23*b11^2*a32+c33*a23^2*c11*b11*b32+a23*a13*c13*c22*b31^2+a23*b13^2*c22*c31*a31+b23*a33*c33*b11*c11*a22+b23*b33*c33*a11*c11*a22-2*a13^2*b23*c32*b21*c31+3*b13*c23*b33*a31*c11*a22-c33*a13^2*c21*b21*b32-3*c13*a23*c33*b21*b11*a32-a23*b33^2*c12*a11*c21-a33*b13*b33*c21*c11*a22-a33*b13*c33*a22*c11*b21+2*a23*c23*b33*b31*c12*a11-a23*c23*b33*c31*b12*a11-a33*c13*b33*a22*b11*c21+b13*c13*c33*a31*b22*a21+b13*a23*b23*a31*c12*c31+2*b23*a13*c13*a31*b22*c31+3*a23*b13*a33*b31*c21*c12-2*b13*c33^2*a22*b11*a21+b13*c33^2*a21*a11*b22-a13^2*b33*c31*c21*b22-2*a23*c23*c13*b31*a11*b32-b33*c13^2*b21*a21*a32-c33*a13*c13*b21^2*a32+a13*b13*c33*b31*c22*a21+a13^2*c23*b32*b21*c31-b23*a13*b13*c22*c31*a31-a33*b13*b33*c22*c11*a21-3*a13*b23*a33*c22*c11*b31+2*a13^2*c33*b21*b22*c31+a13*c33^2*b21*b11*a22-c33*b13*c13*a21^2*b32+2*b23*c33^2*a12*a11*b21-2*a23^2*c33*b11*b12*c31+b23*a13*b13*a22*c31^2-b13^2*a33*c31*c21*a22-b13^2*c33*a31*c22*a21-b23*b33*c33*a11^2*c22-b23*c33^2*a11*b11*a22-b23^2*a13*a31*c11*c32+c23*a13*c13*a22*b31^2-2*b13*a33^2*c22*b11*c21+b13*a33^2*c22*c11*b21-a23*a13*b13*c22*c31*b31+2*b23^2*c13*a31*c11*a32-b23^2*c13*a11*a31*c32-b23^2*c13*c31*a11*a32+2*b13^2*c33*a21*a22*c31-b13*a23*b23*a12*c31^2-b13*a23^2*b31*c12*c31-c13^2*a33*b31*b21*a22-c13^2*a33*b31*b22*a21+2*b13*c13*c23*a32*b21*a31+3*b23*c13*a33*b31*c21*a12+b33*b23*c23*a11^2*c32-a13*a23*c23*c12*b31^2+a13^2*b23*c21*c31*b32-a13*b23^2*a31*c12*c31-2*b23*c23*c13*a31*b11*a32+2*b23*c23*a33*a31*c11*b12+c13*a23*c23*a31*b12*b31+2*c23*b33^2*a12*a11*c21-3*a13*a23*c33*b31*c11*b22-3*c13*a23*b33*c31*a11*b22+2*a23*b33^2*c12*c11*a21-2*a33*b13*c13*c21*b21*a32-a13^2*c33*b31*c22*b21-b33*a13*c33*a21*b11*c22-a33*c13*b33*b22*a11*c21-a33*a13*b33*c22*c11*b21+3*b23*a13*b33*a31*c21*c12-c23*b33^2*a11*a21*c12+3*b23*b13*c33*a31*c21*a12-b23*a13*c13*a31*c22*b31-b33*a13^2*c21*b21*c32-2*b13*c13*c33*a21*a22*b31-a13*c13*a23*b21*b31*c32-a13*c13*b23*a32*c21*b31-c23^2*a13*a31*b11*b32+2*c23^2*b13*a31*b11*a32-c23^2*b13*a11*a31*b32+2*a33*a13*b33*c22*b11*c21+3*c13*c23*b33*a31*a11*b22+a13*b33^2*c21*c11*a22-c13*a33*b33*b21*c21*a12-a23*c23*b33*a31*c12*b11-a23*c23*b33*a31*c11*b12-3*c13*b23*b33*a32*a11*c21-2*c13*b33^2*a22*c11*a21-2*a23*c23*b13*c31*b11*a32-a23*c23*a33*b31*c11*b12+c13*b33^2*a21*c21*a12+a23*a13*b13*b22*c31^2+a13*c13*b33*a31*c21*b22-2*a13*c13*b33*b31*c22*a21+c23^2*b33*a31*b12*a11-2*c23^2*b33*a11*a12*b31+3*b13*c23*b33*a32*c11*a21+b33*c23^2*b11*a11*a32+b23^2*c33*a31*c12*a11+3*a13*b23*b33*c22*c11*a31+b33*a13*c13*c21*b21*a32+b33*a13*b13*c21*a21*c32+3*c23*b13*a33*c31*b21*a12+3*c23*b13*b33*a31*a21*c12+a23*b13*c23*a31*c11*b32+a23*b13*c23*b31*c11*a32+2*a13^2*b33*c21*c22*b31+a33*b23*b33*c12*a11*c21+a33*b23*c33*a12*b11*c21-3*b23*b13*a33*c31*c21*a12-b33*a13*b13*c21^2*a32+a23*a13*b23*c11*c31*b32+a23*a13*c23*b11*b31*c32-a13*b13*c23*c32*a21*b31+a23*c13*c23*a31*b11*b32+b33*b13*c13*c21*a21*a32-b33*b13*c33*a22*a11*c21+b33*a23*c33*a11*c21*b12-2*b33*a23*c33*b12*c11*a21-a33*a13*c33*b22*b11*c21-a33*c13*b33*b21*a11*c22+b13*a23*c23*a31*c12*b31-2*b13*a23*c23*a31*b12*c31-3*b23*c13*a33*c31*a21*b12+b23*a13*c23*a31*b11*c32+b33*a23^2*c11*b11*c32+b23*b13*c23*c31*a11*a32+b23*a13*c23*c31*b11*a32-3*b23*a13*a33*b31*c21*c12+b33*a23*b23*c11^2*a32+b13*c13*a33*b31*c22*a21+b13*c13*a33*b31*c21*a22-c23*a13*c13*b22*b31*a31-2*b13*c13*b33*a21*a22*c31+b13*c13*c33*a31*b21*a22-3*b13*b23*a33*c31*a11*c22-b33*a23*b23*c11*a11*c32+2*a13*c13*a23*b32*c21*b31+3*a13*c23*c33*b22*b11*a31-3*a13*c23*c33*b31*b11*a22-a13*b13*c23*c32*b21*a31+2*a23^2*c13*b31*c11*b32-a23^2*c13*b11*b31*c32-a23^2*c13*c31*b11*b32+2*b33*a13*c33*b21*a11*c22+b33*a13*c13*b21*a21*c32-3*b13*b23*c33*a31*c11*a22-3*b13*b23*c33*a32*c11*a21-3*c23*a13*b33*a31*b21*c12-c23*b13*c13*a22*a31*b31+b23^2*a33*c31*c11*a12+b23^2*c33*a31*c11*a12-2*b23^2*c33*a11*a12*c31+2*a23*c23*b33*b31*c11*a12+b13^2*a23*c21*c31*a32+b13^2*a23*c32*c21*a31+a33*b13*c13*c21*a21*b32+2*a33*b13*b33*c22*a11*c21+3*c23*a13*c33*a31*b21*b12-3*c23*a13*c33*b31*a21*b12+a13*a23*b23*b31*c12*c31+a13*a23*c23*b31*b12*c31+a33*a23*b33*c11*c21*b12+3*b13*a23*c33*a31*c11*b22+a33*b23*b33*c11*c21*a12-b23*a33*b33*c11^2*a22-b23*a33^2*c11*b11*c22+3*a13*c23*a33*b32*c11*b21-3*a13*c23*a33*b21*b11*c32-2*a33*b23*b33*c12*c11*a21+2*a33*b13*c33*a22*b11*c21+2*c33*a23*b23*b11*a11*c32-c33*a23*c23*b11*a11*b32-c23*a33^2*b12*c11*b21-c23*a13*b13*b31*a22*c31+3*c23*a13*a33*b31*b21*c12+2*a23*c33^2*b12*b11*a21-a23*c33^2*b11*b21*a12-2*a13*c33^2*b22*a11*b21+a33*a13*b13*c21*b21*c32+2*b13*c13*a23*c32*a21*b31+b13*c13*b33*a31*c21*a22-c33*a23*b23*c11*b11*a32-c33*a23*b23*c11*a11*b32+b23*a13^2*c22*c31*b31+b23*b13*c13*c22*a31^2+b23*c13^2*a22*a31*b31+a13*a33*b33*c21^2*b12+a13*a33*c33*b21^2*c12+3*b13*a23*a33*c21*c11*b32+a13*b13*c33*b31*c21*a22-2*a13*b13*c33*c31*b21*a22+3*b13*c23*a33*c31*a11*b22-2*a23*b23*c13*b31*c11*a32+b13^2*c23*a32*a21*c31+b13^2*c23*a21*a31*c32-a13^2*b33*c31*c22*b21+a33*a13*c13*c21*b21*b32-c23*a33^2*b11*b21*c12-2*a13*c13*b33*b31*c21*a22+c33*b23*c23*a11^2*b32+c33*b23^2*c11*a11*a32+b13*c33^2*a22*a11*b21-2*b23*c23*a13*c31*a11*b32+a13^2*c23*b21*b31*c32-a23*b23*c33*a31*c11*b12-a23*b23*c33*b31*c11*a12-2*c13*a23*b23*a31*c12*b31+c13*a23*b23*a31*b12*c31-c23*b33^2*a12*c11*a21+a13*b23^2*a12*c31^2+a13*c23^2*a12*b31^2-a13*c33^2*b21^2*a12-a13*b33^2*c21^2*a12+b13*a23^2*b12*c31^2+b13*c23^2*b12*a31^2-b13*a33^2*c21^2*b12-b13*c33^2*a21^2*b12+c13*a23^2*c12*b31^2+c13*b23^2*c12*a31^2-c13*a33^2*b21^2*c12-c13*b33^2*a21^2*c12-a23*b13^2*a22*c31^2-a23*c13^2*a22*b31^2+a23*c33^2*b11^2*a22+a23*b33^2*c11^2*a22-b23*a13^2*b22*c31^2+b23*c33^2*a11^2*b22-b23*c13^2*b22*a31^2+b23*a33^2*c11^2*b22-c23*b13^2*c22*a31^2+c23*a33^2*b11^2*c22+c23*b33^2*a11^2*c22-c23*a13^2*c22*b31^2+a33*b13^2*c21^2*a32+a33*c13^2*b21^2*a32-a33*b23^2*c11^2*a32-a33*c23^2*b11^2*a32+b33*c13^2*a21^2*b32-b33*a23^2*c11^2*b32-b33*c23^2*a11^2*b32+c33*a13^2*b21^2*c32+c33*b13^2*a21^2*c32-c33*a23^2*b11^2*c32-c33*b23^2*a11^2*c32+b33*a13^2*c21^2*b32-b13^2*c33*a31*c21*a22-b13*b23*c23*c12*a31^2-b13*c23^2*a31*a12*b31+b13*a33*b33*c21^2*a12+b13*a33^2*c21*b21*c12+b13*b33*c33*a21^2*c12+b13*c33^2*a21*b21*a12+c13^2*a23*b21*b31*a32+c13^2*a23*b32*b21*a31-2*c13^2*a23*b32*a21*b31-2*c13^2*b23*a32*b21*a31+c13^2*b23*a32*a21*b31+2*c13^2*b33*a21*a22*b31-c13*a23*c23*a12*b31^2-c13*a23^2*b31*b12*c31-c13*b23^2*a31*a12*c31-c13*b23*c23*b12*a31^2+c13*a33*c33*b21^2*a12+c13*a33^2*b21*c21*b12+c13*b33*c33*a21^2*b12+a23*c13^2*b22*b31*a31-a23*a33*b33*c11^2*b22-a23*a33*c33*b11^2*c22-a23*b33^2*c11*a11*c22-a23*c33^2*b11*a11*b22-a23^2*b13*b31*c11*c32-a23^2*b13*c11*c31*b32+2*a23^2*b13*c31*b11*c32-2*a23^2*b33*c11*c12*b31+a23^2*b33*c31*c12*b11+a23^2*b33*c31*c11*b12+a23^2*c33*b31*c12*b11+a23^2*c33*b31*c11*b12-c23*b33^2*a11*c11*a22+c23^2*a33*b31*b11*a12+c23^2*a33*b31*b12*a11+c23^2*b33*a31*b11*a12+a33*a23*c23*b11^2*c32-a33*a13*c13*b21^2*c32+b13*a33^2*c21*c11*b22+c13*a33^2*b22*b11*c21+a33*c23^2*b11*a11*b32-b23*a33^2*c12*b11*c21+2*b23*a33^2*c12*c11*b21-b23*a33^2*c11*c21*b12+2*c23*a33^2*b12*b11*c21-3*b13*c23*b33*a22*a11*c31-3*b13*c23*b33*a21*a11*c32-3*b13*c23*c33*a31*a11*b22+3*b13*c23*c33*a22*a11*b31+3*b13*c23*c33*a21*a11*b32-b13*a33*b33*c21*a21*c12-b13*a33*c33*a21*b21*c12+2*b13*a33*c33*a21*c21*b12-b13*a33*c33*b21*c21*a12-b13*b33*c33*a21*c21*a12+b23*a13*c23*b31*c11*a32+3*b23*a13*a33*c31*c21*b12+c13*a23*b23*b31*a12*c31+3*c13*a23*a33*b22*b11*c31+3*c13*a23*a33*b21*b11*c32+3*c13*a23*b33*a31*b11*c22-3*c13*a23*c33*b22*b11*a31+3*c13*a23*c33*b31*a11*b22-3*c13*a23*a33*b32*b11*c21+3*c13*a23*b33*a32*b11*c21-3*c13*a23*b33*c32*a11*b21+3*c13*a23*c33*b32*a11*b21+c13*b23*c23*a31*a12*b31+3*c13*b23*a33*b31*a11*c22-3*c13*b23*a33*c31*b11*a22-3*c13*b23*b33*a31*a11*c22+3*c13*b23*b33*a21*a11*c32+3*c13*b23*c33*a31*b11*a22-3*c13*b23*c33*a22*a11*b31-3*c13*b23*c33*a21*a11*b32-3*c13*b23*a33*c32*b11*a21+3*c13*b23*c33*a32*b11*a21+3*c13*c23*a33*b31*b11*a22-3*c13*c23*a33*b31*a11*b22-3*c13*c23*a33*b32*a11*b21-3*c13*c23*b33*a31*b11*a22+3*c13*c23*b33*a32*a11*b21-c13*a33*b33*a21*c21*b12-c13*b33*c33*a21*b21*a12-3*a23*c13*b33*c31*b21*a12-a23*a13*c13*b22*b31*c31+a23*a13*b23*b31*c11*c32+a23*a13*c23*c31*b11*b32+3*a23*a13*b33*c31*b21*c12-3*a23*a13*b33*c31*c21*b12-3*a23*a13*c33*b31*b21*c12+3*a23*a13*c33*b31*c21*b12-a23*b13*c13*a31*c22*b31-a23*b13*c13*a31*b22*c31+2*a23*b13*c13*b31*a22*c31-3*a23*b13*a33*c31*b21*c12-a13*b13*b23*c21*c31*a32-a13*b13*b23*c32*c21*a31+2*a13*b13*b23*c32*a21*c31+2*a13*b13*c23*a32*c21*b31-a13*b13*c23*a32*b21*c31-a13*b13*c23*b32*a21*c31-2*a13*b13*a33*c21*c22*b31+a13*b13*a33*c31*c21*b22-2*a13*b13*b33*c21*c22*a31+a13*b13*b33*c31*c21*a22+a13*b13*b33*c31*c22*a21+a13*b13*c33*a31*c22*b21+a13*b13*c33*a31*c21*b22-2*a13*b13*c33*c31*b22*a21-a13*c13*a23*b32*b21*c31+2*a13*c13*b23*a32*b21*c31-a13*c13*b23*b32*c21*a31-a13*c13*b23*b32*a21*c31+2*a13*c13*b23*c32*b21*a31-a13*c13*b23*c32*a21*b31-a13*c13*c23*b21*b31*a32-a13*c13*c23*b32*b21*a31+2*a13*c13*c23*b32*a21*b31+a13*c13*a33*b31*c22*b21-2*a13*c13*a33*b21*b22*c31+a13*c13*b33*a31*c22*b21+a13*c13*b33*c31*b21*a22+a13*c13*b33*c31*b22*a21-2*a13*c13*c33*b21*b22*a31+a13*c13*c33*b31*b21*a22+a13*c13*c33*b31*b22*a21-3*a13*a23*b33*c31*b11*c22+3*a13*a23*b33*c31*c11*b22+3*a13*a23*b33*c32*c11*b21-3*a13*a23*b33*c32*b11*c21+3*a13*a23*c33*b31*b11*c22+3*a13*a23*c33*b32*b11*c21-3*a13*a23*c33*b32*c11*b21+a13*b23*c23*a31*c12*b31+a13*b23*c23*a31*b12*c31-2*a13*b23*c23*b31*a12*c31+3*a13*b23*a33*c31*b11*c22-3*a13*b23*a33*c21*c11*b32+3*a13*b23*a33*c32*b11*c21-3*a13*b23*b33*c31*c11*a22+3*a13*b23*b33*c21*c11*a32-3*a13*b23*b33*c32*c11*a21+3*a13*b23*c33*b31*c11*a22-3*a13*b23*c33*a32*b11*c21+3*a13*b23*c33*b32*c11*a21+2*a13*b13*a23*c32*b21*c31-a13*b13*a23*c32*c21*b31+3*a13*c23*a33*b31*c11*b22-3*a13*c23*a33*b22*b11*c31-3*a13*c23*b33*a31*c11*b22+3*a13*c23*b33*c31*b11*a22-3*a13*c23*b33*a32*c11*b21+3*a13*c23*b33*c32*b11*a21+3*a13*c23*c33*b21*b11*a32-3*a13*c23*c33*b32*b11*a21-a13*a33*b33*c21*b21*c12-a13*b33*c33*a21*b21*c12-a13*b33*c33*a21*c21*b12+2*a13*b33*c33*b21*c21*a12-b13*c13*a23*a32*c21*b31-b13*c13*a23*b32*c21*a31-b13*c13*a23*c32*b21*a31+2*b13*c13*b23*a32*c21*a31-b13*c13*b23*a32*a21*c31-b13*c13*c23*a32*a21*b31-b13*c13*c23*a21*a31*b32-2*b13*c13*a33*a31*c21*b22-2*b13*c13*a33*a31*c22*b21+b13*c13*a33*c31*b21*a22+b13*c13*a33*c31*b22*a21+b13*c13*b33*a31*c22*a21+b13*a23*c23*b31*a12*c31+3*b13*a23*a33*c22*c11*b31-3*b13*a23*a33*c31*c11*b22-3*b13*a23*b33*c22*c11*a31+3*b13*a23*b33*c31*a11*c22-3*b13*a23*b33*c21*c11*a32-3*b13*a23*c33*b31*a11*c22-3*b13*a23*a33*c32*c11*b21+3*b13*a23*b33*c32*a11*c21-3*b13*a23*c33*b32*a11*c21+b13*b23*c23*a31*a12*c31+3*b13*b23*a33*c31*c11*a22-3*b13*b23*a33*c32*a11*c21+3*b13*b23*c33*a31*a11*c22-3*b13*c23*a33*b31*c11*a22-3*b13*c23*a33*b32*c11*a21+3*b13*c23*a33*c32*a11*b21-3*a23*b13*b33*a31*c21*c12+3*a23*b13*b33*c31*c21*a12+3*a23*b13*c33*a31*b21*c12-3*a23*b13*c33*b31*c21*a12+a23*b13*b23*a31*c11*c32+a23*b13*b23*c11*c31*a32+a23*b13*c23*b31*a11*c32+a23*b13*c23*c31*a11*b32+a23*c13*b23*a31*b11*c32+a23*c13*b23*c31*b11*a32-3*a23*c13*a33*b31*c21*b12+3*a23*c13*a33*c31*b21*b12+3*a23*c13*b33*a31*c21*b12-3*a23*c13*c33*a31*b21*b12+3*a23*c13*c33*b31*b21*a12+a23*c13*b23*b31*a11*c32+a23*c13*b23*c31*a11*b32+a23*c13*c23*b11*b31*a32-2*a23*b23*a13*c31*b11*c32-2*a23*b23*b13*c31*a11*c32-2*a23*b23*c13*a31*c11*b32+2*a23*b23*a33*c11*c12*b31-a23*b23*a33*c31*c11*b12-a23*b23*a33*c31*c12*b11+2*a23*b23*b33*c11*c12*a31-a23*b23*b33*c31*c12*a11-a23*b23*c33*a31*c12*b11-a23*b23*c33*b31*c12*a11+2*a23*b23*c33*c31*b11*a12+2*a23*b23*c33*c31*b12*a11-2*a23*c23*a13*b31*c11*b32-2*a23*c23*b13*a31*b11*c32-a23*c23*a33*b31*c12*b11-a23*c23*b33*c31*b11*a12+2*a23*c23*c33*b11*b12*a31-a23*c23*c33*b31*b12*a11+a23*a33*b33*c11*b11*c22+a23*a33*c33*b11*c11*b22+a23*b33*c33*a11*b11*c22+a23*b33*c33*a11*c11*b22-2*a23*b33*c33*b11*c11*a22-3*b23*a13*b33*c31*a21*c12-3*b23*a13*c33*a31*c21*b12+3*b23*a13*c33*b31*a21*c12-b23*b13*c13*a22*a31*c31+b23*b13*c23*a11*a31*c32+3*b23*b13*a33*c31*a21*c12-3*b23*b13*c33*a31*a21*c12-b23*a13*c13*b31*a22*c31+b23*a13*c23*a31*c11*b32+a33*b23*c33*a11*c21*b12-a33*b23*c23*b11*a11*c32-2*a33*b23*c33*a12*c11*b21-2*a33*b23*c33*a11*b21*c12+2*a33*b23*c23*c11*b11*a32-a33*b23*c23*c11*a11*b32-a33*a23*c23*c11*b11*b32-2*a33*a23*b33*c12*c11*b21-2*a33*a23*c33*b12*b11*c21+a33*a23*c33*b12*c11*b21+a33*a23*c33*b11*b21*c12-2*c23*a33*b33*a11*b11*c22+c23*a33*b33*a11*c11*b22+c23*a33*b33*b11*c11*a22+c23*a33*c33*b11*a11*b22+c23*b33*c33*a11*b11*a22-a33*a13*c33*b21*b11*c22+2*a33*b13*c33*a21*b11*c22-a33*b13*c33*a21*c11*b22-a33*b13*c33*b22*a11*c21-a33*b13*c33*b21*a11*c22+a33*b13*c13*b21*a21*c32+2*a33*c13*b33*a22*c11*b21-a33*c13*b33*a21*b11*c22+2*a33*c13*b33*a21*c11*b22-a33*a13*b33*c21*c11*b22+2*a33*a13*c33*b22*c11*b21+2*a33*c13*c33*b22*a11*b21-a33*c13*c33*b22*b11*a21-a33*c13*c33*b21*b11*a22-a33*a23*b23*c11*b11*c32-3*b23*c13*b33*a31*c21*a12+3*b23*c13*b33*c31*a21*a12+3*b23*c13*c33*a31*a21*b12-3*b23*c13*c33*b31*a21*a12+b23*c13*c23*a11*a31*b32+b23*c13*c23*b31*a11*a32-2*b23*c23*a13*b31*a11*c32+2*b23*c23*a33*a31*c12*b11-b23*c23*a33*b31*c11*a12-b23*c23*a33*b31*c12*a11-b23*c23*a33*c31*b12*a11-b23*c23*a33*c31*b11*a12-b23*c23*b33*a31*c11*a12-b23*c23*b33*a31*c12*a11+2*b23*c23*b33*a11*a12*c31-b23*c23*c33*a31*b11*a12+2*b23*c23*c33*a11*a12*b31+b23*a33*b33*c11*a11*c22+b23*a33*c33*a11*b11*c22-2*b23*a33*c33*a11*c11*b22+3*c23*a13*b33*c31*a21*b12-3*c23*a13*a33*c31*b21*b12-3*c23*b13*a33*b31*a21*c12-3*c23*b13*b33*c31*a21*a12-3*c23*b13*c33*a31*b21*a12+3*c23*b13*c33*b31*a21*a12+3*c23*c13*a33*b31*a21*b12-3*c23*c13*b33*a31*a21*b12+3*c23*c13*b33*a31*b21*a12+a33*b23*c33*b12*c11*a21-2*a33*c23*b33*a12*b11*c21+a33*c23*b33*a12*c11*b21+a33*c23*b33*a11*b21*c12-2*a33*c23*b33*a11*c21*b12+a33*c23*b33*b12*c11*a21+a33*c23*b33*b11*a21*c12+a33*c23*c33*b12*a11*b21-2*a33*c23*c33*b12*b11*a21+a33*c23*c33*b11*b21*a12-b33*a13*c33*a22*b11*c21-b33*a13*c33*a22*c11*b21-b33*a13*c33*a21*c11*b22+2*b33*a13*c33*b22*a11*c21+2*b33*b13*c33*a22*c11*a21-b33*b13*c33*a21*a11*c22-b33*c13*c33*a22*a11*b21-b33*c13*c33*a21*a11*b22-b33*a23*c23*c11*b11*a32+2*b33*a23*c23*c11*a11*b32-b33*a23*c23*b11*a11*c32+b33*a23*c33*a12*b11*c21+b33*a23*c33*a12*c11*b21+b33*a23*c33*a11*b21*c12-2*b33*a23*c33*b11*a21*c12-b33*b23*c23*c11*a11*a32-2*b33*b23*c33*a12*a11*c21+b33*b23*c33*a12*c11*a21+b33*b23*c33*a11*a21*c12-2*b33*c23*c33*a12*a11*b21+b33*c23*c33*a12*b11*a21+b33*c23*c33*a11*a21*b12+c33*b13*c13*b21*a21*a32+c33*a13*b13*c21*b21*a32-2*c33*a13*b13*b21*a21*c32+c33*a13*c13*b21*a21*b32-c33*b23*c23*b11*a11*a32+a13*c33^2*b22*b11*a21-b23*c33^2*a12*b11*a21-b23*c33^2*a11*a21*b12,3*b13*c23*a31*a12*b11*c22-b23*a33*c12*a11*c11*b22-c23*b13*b31*a12*a21*c12+b13*a33*c11*a22*b11*c22+a13^2*b32*c22*c11*b21-2*a13^2*b32*c21*c11*b22-3*a13*b33*c12*a22*b11*c21+a23^2*b31*c12^2*b11+a23^2*c31*b12^2*c11-a23^2*b32*c11^2*b12-2*c13*a23*b32*a11*c11*b22-c13*a33*c11*a11*b22^2-c13*a33*c22*b11^2*a22-c13*b23*b32*a11^2*c22-c13*b23*c32*a11^2*b22+b13*c13*b32*a21*c21*a12-2*c13^2*b32*a21*a11*b22-c13^2*b32*a21*b21*a12+a33*c13*c12*b21^2*a12+b33*a13*b21*a21*c12^2-3*b13*c23*c32*a12*a11*b21+2*a13*b13*c32*a21*b11*c22+a13*c13*a31*c11*b22^2-b23*a33*c12*b11*c11*a22+a13*c13*b32*b21*c21*a12+a13^2*c31*b22*b11*c22+a13*c23*b32*a11*b11*c22-b13*c13*a32*a21*b11*c22-b13*c13*b32*a21^2*c12-b13*c13*c32*a21^2*b12-3*b13*a23*c31*a11*c12*b22-2*b23*b33*c12*a12*c11*a21+2*a13*b13*c32*b21*a11*c22-a13*b13*a32*c21^2*b12+c13^2*a31*b22*b11*a22+2*c13^2*a31*b22*a21*b12+b23*a13*b31*a21*c12^2-2*b23*b13*a31*a21*c12^2+3*c13*b33*b12*a22*a11*c21-2*c23*c13*a31*a21*b12^2-2*c23*c13*b31*b21*a12^2+3*a13*c23*b31*a11*b12*c22-a23*c33*a12*b11*c11*b22+2*a23*c33*c11*b12*a11*b22-a13^2*c32*b21*c21*b12-a13*b13*c31*a22*b11*c22+2*a13^2*b31*c22*b21*c12-3*b13*c33*c12*a22*b11*a21+2*a13*c13*b32*a21*c11*b22+2*a13^2*c31*b22*c21*b12+3*a13*b23*a32*c12*c11*b21+3*b13*c23*b31*a11*c12*a22-b23*c13*c31*a12*a21*b12-b23*c33*a12*a11*c11*b22+2*c23*a13*b31*a12*b21*c12-c23*a13*b31*a12*c21*b12-c23*a13*b31*b12*a21*c12-b33*b13*c21^2*a12^2-c33*c13*a21^2*b12^2-c33*c13*b21^2*a12^2+c13^2*b32*a22*a11*b21+c13^2*b32*a22*b11*a21-3*c13*a23*b31*a12*c11*b22-a33*a13*b21^2*c12^2-a33*a13*c21^2*b12^2-b33*b13*a21^2*c12^2-c23*a13*c31*b12*b21*a12-c23*b13*a31*a12*b21*c12-3*b13*c33*b12*a22*a11*c21+3*b13*a33*b22*c12*c11*a21-c13^2*b31*b11*a22^2+c13^2*a32*b21^2*a12+c13^2*b32*a21^2*b12-3*b13*a33*b12*c22*c11*a21+b13*c23*b32*a11*c11*a22+3*c13*a23*b31*b12*c11*a22-a23*c23*a31*b12^2*c11-a23*c23*c31*b12^2*a11+b13*a33*c11*b22*a11*c22+a13^2*c32*b22*b11*c21+a13^2*c32*b22*c11*b21+c33*b13*c21*b21*a12^2+a23*c33*b12*a12*b11*c21+a23*c33*a12*b12*c11*b21-b23*a33*b11*a21*c12^2+b23*a33*b12*c11^2*a22-2*a13*c13*b31*b21*a12*c22+a13*b13*b31*a11*c22^2+3*a13*b33*a12*c22*b11*c21+3*a13*b33*b12*c22*c11*a21-a23^2*c32*b11^2*c12+b23^2*a31*c12^2*a11+b23^2*c31*a12^2*c11-b23*a13*b31*c12*c21*a12+2*b23*a13*c31*a12*c21*b12+a23^2*b32*c11*b11*c12+a23^2*c32*c11*b11*b12-a23*b23*c32*c11*b11*a12-b13*a33*b22*c11^2*a22-b13*a33*b11*a11*c22^2-b13*c33*c11*b11*a22^2+b13*c13*b31*c11*a22^2+b13*c13*c31*b11*a22^2-3*b13*a23*c32*b12*c11*a21+a13*b13*c32*a21*c21*b12-a13*b13*b32*c21^2*a12-b13*c13*c31*a22*a11*b22+a13^2*b32*c22*b11*c21+a13*b13*c31*a22*b21*c12+a13^2*b31*c22*c11*b22+3*c13*a23*c31*b11*a12*b22-2*a13*b13*c32*a21*b21*c12-a13*b33*b22*c11^2*a22-a13*b33*b11*a11*c22^2+a23*c23*b31*b12*a12*c11+c13*b33*c11*a22*a11*b22+3*a13*b23*b31*c12*c11*a22+b23*a33*a12*c12*b11*c21+b13*c33*b11*a22*a11*c22+b23*a33*a12*c11^2*b22-3*b13*c23*b32*a12*c11*a21-3*a13*c23*a32*b12*c11*b21+3*b13*a23*b31*c11*a12*c22-3*a13*b33*b12*c22*a11*c21-3*a13*c23*b31*a11*c12*b22+b23*a33*c12*a12*c11*b21-b23^2*a32*c11^2*a12-b23^2*c32*a11^2*c12+c23^2*a31*b12^2*a11-3*b13*a23*a31*c11*b12*c22-3*b13*a23*c31*a12*b11*c22+a33*b13*b12*c21^2*a12+a33*c13*c21*a21*b12^2-a13*b13*c31*b22*a11*c22-a13*b23*a32*c11^2*b22-2*a13*b23*c32*a11*b11*c22+2*b23*b13*c31*a12*a21*c12+a13*b13*b32*c21*a21*c12-a13*c13*a32*b21^2*c12+3*b13*a23*b32*c12*c11*a21-a23*b23*a31*c12^2*b11-a23*b23*b31*c12^2*a11+2*c23*a33*c11*b12*a11*b22+3*b13*c23*b32*a12*a11*c21+c13*b23*a32*a11*c11*b22-2*a23*b23*c31*b12*a12*c11+a23*b23*a32*c11^2*b12+a23*b23*b32*c11^2*a12-2*a13^2*c32*b21*b11*c22-2*b13^2*a32*c21*c11*a22-b13^2*a32*c21*a21*c12-a13*c33*c11*a11*b22^2-a13*c33*c22*b11^2*a22-3*b13*c23*c31*a11*b12*a22-2*c23*c33*a12*b12*a11*b21-2*b23*c33*c12*a11*a21*b12-b13*c13*b32*a22*c11*a21+2*b13*c13*b32*a21*a11*c22-c13*b33*c11*b11*a22^2-c13*b33*c22*a11^2*b22-b23*c13*b31*a12*a21*c12+b23*c23*a31*b12*a12*c11-b13*a23*a32*c11^2*b22-b13*a23*b32*c11^2*a22-a13*b13*c32*b22*a11*c21+a13*c13*a31*b22*b21*c12+a13*c13*c31*b21*b12*a22+2*b13^2*c31*a22*c21*a12-b13^2*c31*a21*a12*c22+b13^2*a32*c22*a11*c21-2*b13*a23*c32*a11*b11*c22+3*b13*a23*c32*a11*c21*b12-a13^2*b32*c21*b21*c12-2*a13*a33*c22*b11*c11*b22-2*a13*a23*c32*b11*c11*b22+a13*b13*c32*b21*c21*a12+c13*a23*a32*b11*c11*b22-2*b23*b33*c22*a11^2*c12-2*b23*b33*a22*c11^2*a12+c23*b33*c12*a12*a11*b21+c23*b33*c12*a12*b11*a21-b23*a13*c31*a12*b21*c12-b23^2*c31*a11*a12*c12+b23^2*a32*c11*a11*c12+b23^2*c32*c11*a11*a12-3*a13*b23*a32*c12*b11*c21+2*b13*c13*a31*b22*a11*c22+b13*c13*a31*b22*c21*a12-3*a13*c23*b32*a11*b21*c12+a13*b23*a32*c11*b11*c22-c13^2*a31*b22*b21*a12-c13^2*a31*b21*b12*a22+c13^2*b31*a22*a11*b22-b23*a33*a12*c11*b11*c22+2*a13*b13*a32*c21*c11*b22+2*a13*a23*b32*c11^2*b22+2*a23*a33*c11*c21*b12^2-a23*b33*a11*b21*c12^2+b33*c13*c12*a21^2*b12+b33*c13*c21*b21*a12^2+a23*b33*a12*c12*b11*c21-a23*b23*a32*c11*b11*c12-a23*b23*b32*c11*a11*c12+c13*a23*b32*b11*c11*a22-3*c13*a23*b32*b11*a21*c12+a13*c13*b32*a21*b21*c12-a13^2*c31*b22*b21*c12+c23^2*b32*b11*a11*a12+a33*b13*b21*a21*c12^2-3*a13*b23*c31*b11*c12*a22+3*a13*b23*b32*c12*a11*c21-c33*b13*b12*a21*c21*a12-2*a13*c23*b32*a11*c11*b22-3*c13*a23*c31*b12*b11*a22-a23*c13*b31*b12*a21*c12-a23*c13*c31*b12*b21*a12-a13*b13*b31*c22*c11*a22-a13^2*b31*c22*c21*b12-2*b13^2*c32*a21*a11*c22-b13^2*c32*a21*c21*a12-c13*a23*a32*b11^2*c22+2*c13*c23*a32*b11^2*a22+2*c13*c23*b32*a11^2*b22+b13*c23*c32*a11*b11*a22+2*c23*c13*b31*a12*a21*b12+c23*a33*c12*b12*a11*b21-a13*b13*b32*c22*c11*a21-a13*c13*c32*b21^2*a12-3*b13*a33*a22*c12*c11*b21-a23*c23*a32*c11*b11*b12-a23*c23*b32*c11*b11*a12-2*b13*c13*a32*b21*c21*a12-c13^2*a32*b21*a21*b12-a23^2*b31*c11*c12*b12-a23^2*c31*b11*b12*c12+b23*c13*b31*c21*a12^2+b23*c13*c31*b21*a12^2-b23*c33*a12^2*b11*c21+b23*c33*c12*a11^2*b22+a13*c13*b31*b22*c21*a12-a13*c13*c31*b22*b11*a22-2*a13*c13*a31*b22*c21*b12+a13*c13*a31*b21*b12*c22+2*c23*b13*a31*b12*a21*c12+2*c23*c13*a31*b12*b21*a12-c23*b13*c31*a12*a21*b12+a23*b13*b31*a21*c12^2+a23*c13*a31*c21*b12^2+a23*c13*c31*a21*b12^2-a13*b13*c32*a22*b11*c21-a13*b13*c32*a22*c11*b21+a13*c13*c31*a11*b22^2+b13*c33*c11*a22*a11*b22-b23*c13*a31*a12*b21*c12-b23*c13*a31*a12*c21*b12+b13*a23*c32*a11*c11*b22+b23*c33*b12*a12*c11*a21+3*b13*a23*c31*a11*b12*c22-a13*c13*c32*b22*b11*a21-a13^2*b31*c21*c12*b22+2*b23*c33*c11*a12*b11*a22-c23*a13*a31*b12*b21*c12-b23*c23*c31*a12^2*b11+b23*c23*b32*a11^2*c12+b23*c23*c32*a11^2*b12+a13*b13*c31*a21*b12*c22-a13*b23*b32*c11^2*a22+2*a23*a33*b22*c11*b11*c12-2*a23*a33*c12*b12*c11*b21+c23^2*b31*a12^2*b11-c23^2*a32*b11^2*a12-c23^2*b32*a11^2*b12-b13*c13*c32*a22*a11*b21-b13*c13*c32*a22*b11*a21+3*c13*a23*b32*a12*b11*c21-3*c13*a23*b32*a12*c11*b21-2*a23*a13*b31*b21*c12^2-2*a23*a13*c31*c21*b12^2+a23*b13*a31*b21*c12^2+a23*b33*c12*b12*c11*a21-3*c13*b23*a31*a12*b11*c22+3*c13*b23*a31*a12*c11*b22-a13*c13*b32*a21*b11*c22-a13^2*c31*b21*b12*c22+b23*c23*c31*a11*a12*b12+2*b23*c23*a32*c11*b11*a12-a23*b23*c32*c11*a11*b12+a23*c23*a31*b11*b12*c12+2*c23*c33*a11*a21*b12^2+2*c23*c33*b11*b21*a12^2-c23^2*a31*b11*b12*a12-a13*c13*b32*a22*c11*b21+a13*b13*a31*b11*c22^2-2*a13*b13*c31*b22*c21*a12+2*a13*a23*c32*b11^2*c22-c13^2*b31*a22*a21*b12+2*c13^2*b31*a22*b21*a12-c13^2*b31*a21*a12*b22-c33*b13*c12*a21*b21*a12-b13^2*a31*c21*c12*a22+b13^2*c31*a22*a11*c22-b13^2*c31*a22*a21*c12-a13*c13*a31*b22*b11*c22+c13^2*a32*b22*a11*b21+c13^2*a32*b22*b11*a21-2*c13^2*a32*b21*b11*a22-a23*b13*c31*a12*b21*c12+2*a23*b13*c31*a12*c21*b12+b13^2*a31*c22*c11*a22+2*b13^2*a31*c22*a21*c12-b13^2*a31*c22*c21*a12+3*c13*a33*b12*a22*c11*b21-b23*a13*c31*b12*a21*c12+2*a13*c13*c32*b21*b11*a22-a13*c23*a32*b11^2*c22-a13*c23*c32*b11^2*a22+2*c33*c13*b12*a21*b21*a12-3*b13*a23*b31*c12*c11*a22-3*c13*b33*b12*a22*c11*a21-3*c13*b33*a12*a21*b11*c22+3*a13*c23*b32*a12*c11*b21+a13*c23*b32*b11*c11*a22+a13*a33*b11^2*c22^2+a13*a33*c11^2*b22^2-a13^2*c31*c11*b22^2+a13^2*b32*c21^2*b12+a13^2*c32*b21^2*c12-a13^2*b31*b11*c22^2+b13*b33*a11^2*c22^2+b13*b33*c11^2*a22^2-b13^2*a31*a11*c22^2-b13^2*c31*c11*a22^2+b13^2*a32*c21^2*a12+b13^2*c32*a21^2*c12+c13*c33*a11^2*b22^2+c13*c33*b11^2*a22^2-c13^2*a31*a11*b22^2-2*a13*c13*b32*a21*c21*b12+2*a13*c13*b32*b22*a11*c21-a13*c13*b32*b21*a11*c22-a13*c13*c32*b22*a11*b21-a13*b13*a31*c22*c11*b22-2*a13*b13*a31*c22*b21*c12+a13*b13*a31*c22*c21*b12+a13*b13*a31*c21*c12*b22-2*a13*b13*b31*c22*a21*c12+a13*b13*b31*c22*c21*a12+a13*b13*b31*c21*c12*a22+2*a13*b13*c31*a22*c11*b22-2*a13*b13*c31*a22*c21*b12+a13*b13*c31*a21*c12*b22+a13*b13*c31*b21*a12*c22-a13*b13*a32*c22*b11*c21-a13*b13*a32*c22*c11*b21+a13*b13*a32*c21*b21*c12-a13*b13*b32*c22*a11*c21+2*a13*b13*b32*c21*c11*a22-a13*b13*c32*a21*c11*b22+2*a13*c13*b31*a22*b11*c22-a13*c13*b31*a22*c11*b22-2*a13*c13*b31*a22*b21*c12+a13*c13*b31*a22*c21*b12+a13*c13*b31*a21*b12*c22+a13*c13*b31*a21*c12*b22-a13*c13*b31*b22*a11*c22-2*a13*c13*c31*b22*a21*b12+a13*c13*c31*b22*b21*a12-a13*c13*a32*b22*b11*c21-a13*c13*a32*b22*c11*b21+2*a13*c13*a32*b21*b11*c22+a13*c13*a32*b21*c21*b12-a13*c13*b32*a22*b11*c21+2*b13*b23*a32*c11^2*a22+2*b13*b23*c32*a11^2*c22-b13*c23*b32*a11^2*c22-b13*c23*c32*a11^2*b22-b13*c33*c22*a11^2*b22+b13^2*a32*c22*c11*a21+b13^2*c32*a22*a11*c21+b13^2*c32*a22*c11*a21-c13*a23*c32*b11^2*a22+a23*c23*a32*b11^2*c12+a23*c23*c32*b11^2*a12-2*a23*a33*c22*b11^2*c12-2*a23*a33*b22*c11^2*b12+2*a23*a33*b11*b21*c12^2-a23*b33*b11*a21*c12^2+a23*b33*b12*c11^2*a22+a23*b33*a12*c11^2*b22+a23*c33*a12*b11^2*c22+a23*c33*c12*b11^2*a22-a23*c33*a11*c21*b12^2-a23*c33*b12^2*c11*a21+b23*a13*a31*b21*c12^2-2*b23*b13*c31*c21*a12^2-b23*c23*b31*a12^2*c11-b23*a33*a11*b21*c12^2+2*b23*b33*a11*a21*c12^2+2*b23*b33*c11*c21*a12^2+b23*c33*b12*a11^2*c22-b23*c33*a12^2*c11*b21-b23^2*a31*c11*c12*a12+c23*a13*a31*c21*b12^2+c23*a13*c31*a21*b12^2+c23*b13*b31*c21*a12^2+c23*b13*c31*b21*a12^2+c23*a33*a12*b11^2*c22+c23*a33*c12*b11^2*a22-c23*a33*a11*c21*b12^2-c23*a33*b12^2*c11*a21-c23*b33*a12^2*b11*c21+c23*b33*c12*a11^2*b22+c23*b33*b12*a11^2*c22-c23*b33*a12^2*c11*b21-2*c23*c33*b22*a11^2*b12-2*c23*c33*a22*b11^2*a12-c23^2*b31*a11*a12*b12+c23^2*a32*b11*a11*b12+b33*a13*b12*c21^2*a12+c33*a13*c21*a21*b12^2+c33*a13*c12*b21^2*a12+c33*b13*c12*a21^2*b12-b23*a13*a31*c12*c21*b12+a13*c13*c32*b21*a21*b12-2*a13*a23*b32*c11*b11*c22-3*a13*b23*a31*c12*c11*b22+3*a13*b23*a31*c11*b12*c22-3*a13*b23*b31*c11*a12*c22+3*a13*b23*c31*a12*b11*c22-3*a13*b23*c31*a11*b12*c22+3*a13*b23*c31*a11*c12*b22-3*a13*b23*b32*c12*c11*a21+a13*b23*b32*c11*a11*c22+3*a13*b23*c32*a12*b11*c21-3*a13*b23*c32*a12*c11*b21+a13*b23*c32*a11*c11*b22-3*a13*b23*c32*a11*c21*b12+3*a13*b23*c32*b12*c11*a21+a13*b23*c32*b11*c11*a22-3*a13*c23*a31*b12*b11*c22+3*a13*c23*a31*b11*c12*b22+3*a13*c23*b31*a12*c11*b22-3*a13*c23*b31*b12*c11*a22+3*a13*c23*c31*b12*b11*a22-3*a13*c23*c31*b11*a12*b22+3*a13*c23*a32*b12*b11*c21+a13*c23*a32*b11*c11*b22-3*a13*c23*b32*a12*b11*c21+3*a13*c23*b32*b11*a21*c12+3*a13*c23*c32*b12*a11*b21-3*a13*c23*c32*b12*b11*a21+a13*c23*c32*b11*a11*b22+3*a13*b33*c12*b22*a11*c21-3*a13*b33*a12*c22*c11*b21+a13*b33*c11*b22*a11*c22+a13*b33*c11*a22*b11*c22-3*a13*b33*b22*c12*c11*a21+3*a13*b33*a22*c12*c11*b21-3*a13*c33*c12*b22*a11*b21+3*a13*c33*c12*b22*b11*a21+3*a13*c33*b12*b21*a11*c22-3*a13*c33*b12*a22*c11*b21-3*a13*c33*a12*b22*b11*c21+3*a13*c33*a12*b22*c11*b21+a13*c33*c11*b22*b11*a22+a13*c33*b11*b22*a11*c22-3*a13*c33*c22*b12*b11*a21+3*a13*c33*a22*b12*b11*c21-b13*c13*a31*a22*b11*c22-b13*c13*a31*a22*c11*b22+b13*c13*a31*a22*b21*c12+b13*c13*a31*a22*c21*b12-2*b13*c13*a31*a21*b12*c22-2*b13*c13*a31*a21*c12*b22+b13*c13*a31*b21*a12*c22-b13*c13*b31*a22*a11*c22+b13*c13*b31*a22*a21*c12-2*b13*c13*b31*a22*c21*a12+b13*c13*b31*a21*a12*c22+b13*c13*c31*a22*a21*b12-2*b13*c13*c31*a22*b21*a12+b13*c13*c31*a21*a12*b22+2*b13*c13*a32*a22*b11*c21+2*b13*c13*a32*a22*c11*b21-b13*c13*a32*a21*c11*b22+b13*c13*a32*a21*b21*c12+b13*c13*a32*a21*c21*b12-b13*c13*a32*b22*a11*c21-b13*c13*a32*b21*a11*c22-b13*c13*b32*a22*a11*c21+2*b13*c13*c32*a21*a11*b22+b13*c13*c32*a21*b21*a12+3*b13*a23*a31*c12*c11*b22+3*b13*a23*c31*b11*c12*a22+3*b13*a23*a32*c12*b11*c21-3*b13*a23*a32*c12*c11*b21+b13*a23*a32*c11*b11*c22-3*b13*a23*b32*c12*a11*c21+b13*a23*b32*c11*a11*c22-3*b13*a23*c32*a12*b11*c21+3*b13*a23*c32*a12*c11*b21+b13*a23*c32*b11*c11*a22-2*b13*b23*a32*c11*a11*c22-2*b13*b23*c32*a11*c11*a22-3*b13*c23*a31*a12*c11*b22+3*b13*c23*a31*b12*c11*a22-3*b13*c23*a31*b11*c12*a22-3*b13*c23*b31*a12*a11*c22+3*b13*c23*c31*a12*a11*b22+b13*c23*a32*a11*b11*c22+b13*c23*a32*a11*c11*b22+3*b13*c23*a32*a11*b21*c12-3*b13*c23*a32*a11*c21*b12+3*b13*c23*a32*b12*c11*a21-2*b13*c23*a32*b11*c11*a22-3*b13*c23*a32*b11*a21*c12+3*b13*c23*c32*a12*b11*a21-3*b13*a33*c12*b22*a11*c21+3*b13*a33*c12*a22*b11*c21+3*b13*a33*b12*c22*a11*c21-3*b13*a33*a12*c22*b11*c21+3*b13*a33*a12*c22*c11*b21-2*b13*b33*c22*a11*c11*a22+3*b13*c33*c12*a22*a11*b21+3*b13*c33*b12*a22*c11*a21+3*b13*c33*a12*a21*b11*c22-3*b13*c33*a12*a21*c11*b22-3*b13*c33*c22*a12*a11*b21+3*b13*c33*b22*a12*a11*c21+3*c13*a23*a31*b12*b11*c22-3*c13*a23*a31*b11*c12*b22-3*c13*a23*b31*a11*b12*c22+3*c13*a23*b31*a11*c12*b22-3*c13*a23*a32*b12*b11*c21+3*c13*a23*a32*b12*c11*b21+c13*a23*b32*a11*b11*c22+3*c13*a23*b32*a11*b21*c12-3*c13*a23*c32*b12*a11*b21+3*c13*a23*c32*b12*b11*a21+c13*a23*c32*b11*a11*b22-3*c13*b23*a31*b12*c11*a22+3*c13*b23*a31*b11*c12*a22+3*c13*b23*b31*a12*a11*c22-3*c13*b23*b31*a11*c12*a22-3*c13*b23*c31*a12*a11*b22+3*c13*b23*c31*a11*b12*a22+c13*b23*a32*a11*b11*c22-3*c13*b23*a32*a11*b21*c12+3*c13*b23*a32*a11*c21*b12-3*c13*b23*a32*b12*c11*a21-2*c13*b23*a32*b11*c11*a22+3*c13*b23*a32*b11*a21*c12-3*c13*b23*b32*a12*a11*c21+3*c13*b23*b32*a12*c11*a21+c13*b23*b32*a11*c11*a22+3*c13*b23*c32*a12*a11*b21-3*c13*b23*c32*a12*b11*a21+c13*b23*c32*a11*b11*a22-2*c13*c23*a32*b11*a11*b22-2*c13*c23*b32*a11*b11*a22+3*c13*a33*c12*b22*a11*b21-3*c13*a33*c12*b22*b11*a21-3*c13*a33*b12*b21*a11*c22+3*c13*a33*a12*b22*b11*c21-3*c13*a33*a12*b22*c11*b21+c13*a33*c11*b22*b11*a22+c13*a33*b11*b22*a11*c22+3*c13*a33*c22*b12*b11*a21-3*c13*a33*a22*b12*b11*c21-3*c13*b33*c12*a22*a11*b21+3*c13*b33*c12*a22*b11*a21+3*c13*b33*a12*a21*c11*b22+c13*b33*b11*a22*a11*c22+3*c13*b33*c22*a12*a11*b21-3*c13*b33*b22*a12*a11*c21-2*c13*c33*b22*a11*b11*a22+2*a23*a13*b31*c12*c21*b12+2*a23*a13*c31*b12*b21*c12-a23*b13*a31*c12*c21*b12-a23*b13*b31*c12*c21*a12-a23*b13*c31*b12*a21*c12-a23*c13*a31*b12*b21*c12+2*a23*c13*b31*a12*b21*c12-a23*c13*b31*a12*c21*b12+a23*b23*a31*c11*c12*b12+a23*b23*b31*c11*c12*a12+a23*b23*c31*c12*a12*b11+a23*b23*c31*c12*b12*a11+2*a23*b23*c32*b11*a11*c12-2*a23*c23*b31*c12*a12*b11+a23*c23*b31*c12*b12*a11+a23*c23*c31*b11*b12*a12-a23*c23*b32*b11*a11*c12+2*a23*c23*b32*c11*a11*b12-a23*c23*c32*b11*a11*b12-2*a23*a33*b12*c12*b11*c21+2*a23*a33*c22*c11*b11*b12-a23*b33*c12*a11*c11*b22-a23*b33*c12*b11*c11*a22+a23*b33*c12*a12*c11*b21+a23*b33*b12*c12*a11*c21-a23*b33*b12*c11*a11*c22-2*a23*b33*b12*c11*c21*a12-a23*b33*a12*c11*b11*c22+2*a23*b33*b11*c12*a11*c22+a23*c33*c12*b12*a11*b21+a23*c33*c12*b12*b11*a21-a23*c33*c12*b11*a11*b22-2*a23*c33*c12*b11*b21*a12-a23*c33*b12*a11*b11*c22-a23*c33*b12*b11*c11*a22+2*b23*b13*a31*c12*c21*a12+2*b23*c13*a31*b12*a21*c12+b23*c23*a31*c12*a12*b11-2*b23*c23*a31*c12*b12*a11+b23*c23*b31*a11*a12*c12-b23*c23*a32*b11*a11*c12-b23*c23*a32*c11*a11*b12-b23*c23*b32*c11*a11*a12-b23*c23*c32*b11*a11*a12+b23*a33*c12*b12*c11*a21+b23*a33*b12*c12*a11*c21-b23*a33*b12*c11*a11*c22-2*b23*a33*b12*c11*c21*a12+2*b23*a33*b11*c12*a11*c22+2*b23*b33*c22*c11*a11*a12+2*b23*b33*a22*c11*a11*c12-2*b23*b33*a12*c12*a11*c21+b23*c33*c12*a12*a11*b21+b23*c33*c12*a12*b11*a21-b23*c33*c12*a11*b11*a22+b23*c33*b12*a12*a11*c21-b23*c33*b12*a11*c11*a22-b23*c33*a12*a11*b11*c22-c23*b13*a31*a12*c21*b12+c23*a33*c12*b12*b11*a21-c23*a33*c12*b11*a11*b22-2*c23*a33*c12*b11*b21*a12-c23*a33*b12*a11*b11*c22-c23*a33*b12*b11*c11*a22+c23*a33*b12*a12*b11*c21+c23*a33*a12*b12*c11*b21-c23*a33*a12*b11*c11*b22-c23*b33*c12*a11*b11*a22-2*c23*b33*c12*a11*a21*b12+c23*b33*b12*a12*a11*c21+c23*b33*b12*a12*c11*a21-c23*b33*b12*a11*c11*a22-c23*b33*a12*a11*b11*c22-c23*b33*a12*a11*c11*b22+2*c23*b33*c11*a12*b11*a22+2*c23*c33*b22*b11*a11*a12+2*c23*c33*a22*b11*a11*b12-2*c23*c33*b12*a12*b11*a21+2*a33*a13*c12*b21*c21*b12-a33*b13*c12*a21*c21*b12-a33*b13*c12*b21*c21*a12-a33*c13*c12*b21*a21*b12-a33*c13*b12*b21*c21*a12-b33*a13*c12*a21*c21*b12-b33*a13*c12*b21*c21*a12+2*b33*b13*c12*a21*c21*a12-b33*c13*c12*a21*b21*a12-b33*c13*b12*a21*c21*a12-c33*a13*c12*b21*a21*b12-c33*a13*b12*b21*c21*a12,3*c23*b33*a31*b22*c21*a12+2*b33*c33*c22*a21*a11*b22-c33*b23*b31*c11*a22^2-c33*b23*c31*b11*a22^2+b23*c23*a32*b32*a11*c21-a33*c33*b22*a22*c11*b21-a13*c33*c32*b21^2*a22+b23*c33*c32*a21^2*b12+3*a23*c33*c32*b22*a11*b21+3*c23*a33*c31*b22*b21*a12+c23^2*b31*a32*a11*b22+b33*c23*b31*a22*a11*c22+c33*b23*a31*a22*b11*c22-3*c13*a23*a31*b32*c22*b21+a33*c33*b22^2*a11*c21+a33*c33*a21*c11*b22^2+c13*b23*a31*b22*a22*c31-c23^2*a32*b32*b11*a21-b13*c33*c32*a21^2*b22-c13*a23*a31*b22^2*c31+2*c13*c33*b31*a21*a22*b22-2*a33*b23*c31*a22*c11*b22-a13*c33*a32*b21^2*c22-2*a23*b23*c32*b31*a21*c12+a23*b23*a32*c32*c11*b21+c23*b13*b32*a21^2*c32+c23*a33*a32*b21^2*c12-a33*b33*a22*c21^2*b12-a33*c33*c22*b21^2*a12+b33*c23*c31*a22*a11*b22-a33^2*c12*c21*b21*b22-a33^2*b12*c21*b21*c22-3*b13*c23*a31*a32*c22*b21+3*b13*c23*a31*a32*c21*b22+3*b23*a33*b32*c22*c11*a21-2*c23^2*b31*a32*b11*a22+2*a13*c33*b31*c22*a22*b21+a33*b33*a21*b11*c22^2-a33*b33*b22*c21^2*a12+a23^2*c21*c11*b32^2-b13*a23*a31*c22^2*b31-b13*c23*b31*a22^2*c31-c23*b13*a32*b21*a21*c32+b13*b23*c22^2*a31^2+a23*c23*b32*c31*b21*a12+a23*c23*b32*c32*a11*b21-c13*a33*a32*b21^2*c22-c13*a33*c32*b21^2*a22-b23^2*a32*c32*c11*a21+2*b23^2*c32*a31*a21*c12+2*b13*b33*a32*c21^2*a22-2*a13*a23*b31*c22*b22*c31+3*a13*b23*c31*c32*b21*a22+2*a33*a23*c31*c11*b22^2-a33*b23*b31*a11*c22^2-a33*c23*a31*c11*b22^2-3*b23*a33*b31*c21*c12*a22-2*a23*b23*b32*c31*c21*a12+a23*b23*b32*c31*a21*c12+3*c23*b33*a32*b22*a11*c21-3*c23*b33*a32*b21*a11*c22-3*a23*b33*c31*a22*b21*c12+a33*b23*c31*b22*a11*c22-2*c23*c33*b32*a21^2*b12-2*b23^2*c31*a32*c11*a22-b23^2*a32*a31*c21*c12+a23^2*b21*b11*c32^2-2*c33*b23*a31*b22*a11*c22+2*a23*c33*b32*a21*c21*b12-b23*c23*b31*c32*a22*a11-a23^2*c22*c12*b31^2-a23^2*b32*c32*c11*b21+2*a23^2*c32*b31*b21*c12-a23^2*c32*b31*c21*b12-2*b13*b33*a32*c21*a21*c22-2*b13*b33*c32*c21*a21*a22+3*b13*a23*a31*c21*c22*b32+b13*c33*c31*a22^2*b21-b13*c33*b32*a21^2*c22-2*a23*c23*a32*b21*b11*c32+b13*a33*c32*c21*a21*b22+3*a23*b33*c32*a21*c11*b22-3*a23*c33*c31*b22*b21*a12-2*a13*a33*c32*c21*b21*b22-a13*b33*a31*c21*c22*b22+2*c23^2*b32*a31*a21*b12+3*b23*a33*a32*c22*b11*c21+b23^2*c31*c32*a22*a11+a23*b13*a32*c21^2*b32-a33*b33*b22*c22*c11*a21-a23*b13*a32*c21*b21*c32-b23*c23*b31*a32*a11*c22+3*c23*a33*c32*b22*b11*a21+a33*c33*b22*a21*b21*c12+3*b13*a23*c31*c32*b22*a21-3*b13*a23*c31*c32*b21*a22-a23*b23*c31*b32*a11*c22+b23*c13*c21*b21*a32^2+b23*c13*b32*a21^2*c32+c13*c23*b22^2*a31^2+a23*c23*a32*b32*b11*c21+a23*b13*b21*a21*c32^2+a23*c13*a32*b21^2*c32+3*c23*a33*b32*b21*a11*c22+c23^2*a31*b32*b11*a22+3*a13*b23*b31*c21*c22*a32+2*a33*a23*b31*b11*c22^2-c23*a33*c32*b21*a21*b12-a23*c33*a32*b21*c21*b12-a23*b33*c32*b21*c21*a12-b23*c23*a31*b31*c12*a22-3*b23*a33*c32*a21*c11*b22-a23*c33*c32*b21*a21*b12+c13*a33*a31*b22^2*c21-a13*b23*b22*a22*c31^2-b23*c23*a32^2*c11*b21+b23*a33*a32*c21^2*b12+c23*a13*c21*a21*b32^2+c23*b13*c21*b21*a32^2-b33^2*c12*c21*a21*a22-b33^2*a12*c21*a21*c22+a23^2*b31*b32*c22*c11+c23*a13*a32*b21^2*c32+2*c23*c13*a32*b21*a21*b32-3*c23*a33*a31*b22*b21*c12-3*b13*a23*c31*b32*c22*a21-2*b13*b23*a31*c22*a22*c31+3*c23*b33*b32*a22*c11*a21-3*c23*b33*c32*a22*b11*a21-b23*c23*a31*c31*b12*a22-a23^2*b32*c31*b21*c12+2*a23^2*b32*c31*c21*b12-a23^2*b32*c32*b11*c21+a33*c23*b31*a22*c11*b22+a33*c23*b31*b22*a11*c22+b23*c23*a31^2*b12*c22+b23*c23*a31^2*c12*b22+2*b23*c23*a31*c32*a11*b22-c13*b33*a31*b22*a22*c21-c13*b33*b31*a21*a22*c22-c13*a23*c22*a22*b31^2-c13*b23*b31*a22^2*c31-a33*b33*c22*a22*b11*c21+3*c13*b23*b31*a21*a22*c32+3*c13*b23*c31*a32*b22*a21+b23*c23*a32*b32*c11*a21+2*c23*c33*b32*a21*b21*a12+a13*b23*a31*c22*b22*c31+3*a13*b23*c31*b32*c22*a21+c23^2*b31*b32*a22*a11-3*b23*c33*a32*a21*b11*c22-2*b13*a33*c32*b21*a21*c22+a23*b23*c32*b31*c21*a12+a23*b23*c32*c31*a21*b12-2*c33*a23*b31*a22*b11*c22+c33*a23*b31*a22*c11*b22-b23*a33*a32*c21*b21*c12-c23^2*a32*a31*b21*b12-c33^2*b12*b21*a21*a22-c33^2*a12*b21*a21*b22-c33*a23*a31*c11*b22^2-a23*c23*b31*c31*b12*a22+c13*c23*a22^2*b31^2-b23*c23*a31*b31*a12*c22-3*c13*b23*a31*c32*b21*a22-a23^2*b22*b12*c31^2+a23^2*b31*c31*b12*c22+a23^2*b31*c31*c12*b22-2*c13*c33*a32*b21*a21*b22+b13*b23*a22^2*c31^2-a23*b23*c32^2*a11*b21-2*a23^2*b31*c32*b11*c22+a23^2*b31*c32*c11*b22-a13*b33*a32*c21^2*b22-a13*b33*b32*c21^2*a22-a23^2*c32*c31*b21*b12+a23*c23*b31^2*a12*c22+a23*c23*b31^2*c12*a22-2*a13*b33*c32*b21*a21*c22+a13*b33*c32*c21*a21*b22+b33*c33*a22^2*c11*b21+c33^2*b22*a22*a11*b21+c33^2*a22*b22*b11*a21-b23^2*c32*c31*a21*a12+b23^2*a31*a32*c22*c11+2*b13*a33*c31*b22*a22*c21+2*a13*b33*c31*b22*a22*c21+a13*c33*a31*b22^2*c21+a13*c33*c31*b22^2*a21-2*c13*c23*a31*b22*a22*b31-c13*a33*a31*b21*b22*c22-b23*a33*c32*b21*c21*a12+2*b23*b33*a32*c21*a21*c12-a33*c33*c22*b22*a11*b21-a33*c33*c22*b22*b11*a21+3*b23*a33*c32*a22*c11*b21+2*b23*a33*c32*a21*b21*c12+b23*a33*b32*c21^2*a12-2*b23*b33*a32*c21^2*a12-3*a23*c33*c32*b22*b11*a21-b23*a13*b32*c21*a21*c32+a23*b23*c32*a31*c21*b12+2*c23^2*a32*b31*b21*a12-c23*a33*b32*b21*c21*a12-2*c23^2*a31*b32*a11*b22-3*b23*a33*c31*b21*a12*c22-b23*a33*b32*c21*a21*c12+3*a13*c23*c31*b21*b22*a32-c23^2*b32*a31*b21*a12-a33*c23*c31*a11*b22^2+a33*b33*b21*a11*c22^2+2*b33*b23*c31*c11*a22^2-b33*c23*b31*c11*a22^2-b33*c23*c31*b11*a22^2-b23*c23*a31*c32*b11*a22+a13*a23*c22^2*b31^2+a13*a23*b22^2*c31^2-c13*b33*c32*a21^2*b22-2*c13*c33*a31*b22^2*a21-2*c13*c33*b31*a22^2*b21+b33*a23*b31*c22*c11*a22+3*c23*a33*b32*a22*b11*c21-3*c23*a33*c31*b21*b12*a22-c23*b33*b32*a21*c21*a12+b23*c23*a32*c32*b11*a21+b23*c23*a32*c32*a11*b21-3*a13*c23*b31*a32*c21*b22-c23^2*b32*b31*a21*a12+2*a23*c23*a31*b32*c11*b22-c23*b33*a32*a21*b21*c12+c23^2*a31*b31*b12*a22-a33*c33*a22*b21^2*c12+a33^2*c22*b22*b11*c21+a33^2*b22*c22*c11*b21-2*c13*b33*a32*c21*b21*a22+c13*b33*b31*a22^2*c21+c13*b33*c31*a22^2*b21-c13*b33*b32*a21^2*c22+a33*b23*c31*a22*b11*c22-2*a33*c23*b31*a22*b11*c22+b33*a23*a31*c22*c11*b22+c13*b33*b32*c21*a21*a22+c13*b33*c32*b21*a21*a22+c33*a23*b31*b22*a11*c22+c33*a23*c31*b22*b11*a22+c23*b33*c32*a21^2*b12+3*a23*c33*c31*b21*b12*a22+3*a23*c33*a32*b22*b11*c21+a33*b33*b22*c21*a21*c12-b23^2*c32*a31*c21*a12+a23*c13*c21*a21*b32^2+a23*b23*c31^2*a12*b22-2*b13*c33*a32*c21*b21*a22-3*c23*b33*b31*a22*a21*c12+3*a23*b33*a32*c22*c11*b21-a23*b33*a32*c21*b21*c12+c23*a33*c32*b21^2*a12+c23*b33*b32*a21^2*c12-3*b23*c33*c31*a22*a21*b12+3*b23*c33*a32*a21*c11*b22-a33*b33*a22*c22*c11*b21+a33*b33*a22*c21*b21*c12+3*c13*b23*a31*a32*c22*b21+2*b23*b33*c32*a21*c21*a12+a23^2*c31*b32*b11*c22-2*a23^2*c31*b32*c11*b22-a23^2*b32*b31*c21*c12-3*b13*a23*a31*c32*c21*b22+b13*a23*a31*c22*b22*c31+a23*b23*c32*c31*b21*a12-a23*c23*a31*b31*b12*c22+3*b23*c33*c31*a21*a12*b22+2*b13*b33*c32*a21^2*c22+b13*c33*b31*a22^2*c21-c13*a33*c31*b21*b22*a22+c13*a33*a32*c21*b21*b22-b33*c33*c22*a21^2*b12-b33*c33*b22*a21^2*c12+b33*c33*a22^2*b11*c21-3*a13*b23*c31*c32*b22*a21-a33*b23*a31*b11*c22^2-3*c23*b33*b32*a22*a11*c21+a23*c23*b32*c32*b11*a21+a23*c23*c32*a31*b21*b12-b23*c23*a32^2*b11*c21-2*b23*b33*c32*a21^2*c12+b23*c33*b32*a21^2*c12-a13*c33*b31*b22*a22*c21-3*c23*a33*c32*b22*a11*b21-3*c23*b33*a32*a21*c11*b22+c23^2*a31*b31*a12*b22-c13*b23*c22*b22*a31^2+c13*a33*c31*b22^2*a21-b33*a23*a31*b11*c22^2-b33*a23*b31*a11*c22^2+2*b33*b23*a31*a11*c22^2+3*b13*a23*c31*a32*c22*b21+3*b13*a23*b31*c32*c21*a22-3*b13*a23*b31*c21*c22*a32+b13*a23*b31*c22*a22*c31+2*a23*b23*a31*c22*c12*b31-3*a23*b33*c32*b22*a11*c21-3*a23*c33*a32*b22*c11*b21-c23^2*a32*b31*a21*b12+2*c13*c33*a32*b21^2*a22+2*c13*c33*b32*a21^2*b22-2*a13*a33*b31*c22^2*b21-2*a13*a33*c31*b22^2*c21+2*a13*a33*b32*c21^2*b22+2*a13*a33*c32*b21^2*c22+a13*c33*b32*c21*b21*a22+a13*c33*c32*b21*a21*b22+a13*c23*a31*c22*b22*b31+3*a13*c23*a31*b32*c22*b21+c23^2*a31*a32*b22*b11-b23*c23*c31*b32*a22*a11+b23*c23*a32*a31*b21*c12+a13*c33*a32*c21*b21*b22+a13*c33*b32*b21*a21*c22-c23^2*a32*b32*a11*b21-b13*a33*b31*c21*c22*a22-b13*a33*c31*c22*a22*b21-c33*a23*c31*a11*b22^2+2*c33*c23*a31*a11*b22^2+2*c33*c23*b31*b11*a22^2-2*a23*c23*c32*b31*b21*a12+a23*c23*c32*b31*a21*b12+a13*b33*a31*c22^2*b21+a13*b33*b31*c22^2*a21+3*b13*c23*a31*c32*b21*a22+3*b13*c23*b31*a32*c22*a21+b33^2*a22*c22*c11*a21+b33^2*c22*a22*a11*c21+a23*c23*b32*a31*b21*c12-2*a23*c23*b32*a31*c21*b12-a23*a13*c21^2*b32^2-a23*a13*b21^2*c32^2-b23*b13*c21^2*a32^2-a13*b33*b31*c21*c22*a22-a13*b33*c31*c22*a22*b21+3*b13*c23*c31*a21*a22*b32-b13*a33*a31*c21*c22*b22+a33*c23*a31*b22*b11*c22-2*c23*c33*a32*b21^2*a12+3*a23*b33*c31*a21*c12*b22+3*a23*b33*c31*b21*a12*c22-b23^2*a32*c31*a21*c12+2*b23^2*a32*c31*c21*a12-b23^2*a32*c32*a11*c21-b23*b13*a21^2*c32^2-b23^2*c22*c12*a31^2-b23^2*a22*a12*c31^2+b23^2*c21*c11*a32^2+b23^2*a21*a11*c32^2-c23*c13*b21^2*a32^2-c23*c13*a21^2*b32^2-c23^2*a22*a12*b31^2+c23^2*b21*b11*a32^2+c23^2*a21*a11*b32^2-c23^2*b22*b12*a31^2-a33^2*b21*b11*c22^2-a33^2*c21*c11*b22^2+a33^2*c12*b21^2*c22+a33^2*b12*c21^2*b22-b33^2*a21*a11*c22^2-b33^2*c21*c11*a22^2+b33^2*c12*a21^2*c22+b33^2*a12*c21^2*a22-c33^2*a21*a11*b22^2-c33^2*b21*b11*a22^2+c33^2*b12*a21^2*b22+c33^2*a12*b21^2*a22-a13*b23*a31*c22^2*b31-a13*c23*a31*b22^2*c31-a13*c23*c22*a22*b31^2-b13*a23*b22*a22*c31^2-b13*c23*c22*b22*a31^2+b13*a33*a31*c22^2*b21+b13*a33*b31*c22^2*a21-b13*a33*a32*c21^2*b22-b13*a33*b32*c21^2*a22-2*b13*b33*a31*c22^2*a21-2*b13*b33*c31*a22^2*c21+a23^2*c31*c32*b22*b11+b23*a13*a32*c21^2*b32+b23*a13*b21*a21*c32^2+b23^2*a31*c31*a12*c22+b23^2*a31*c31*c12*a22-2*b23^2*a31*c32*a11*c22+b23^2*a31*c32*c11*a22+b23^2*c31*a32*a11*c22+a23*b23*c31^2*b12*a22-a23*b23*c32^2*b11*a21-a23*c23*b32^2*c11*a21-a23*c23*b32^2*a11*c21-2*a23*a33*b32*c21^2*b12-2*a23*a33*c32*b21^2*c12+a23*b33*a32*c21^2*b12+a23*b33*b32*c21^2*a12+a23*c33*a32*b21^2*c12+a23*c33*c32*b21^2*a12-3*a13*b23*c31*a32*c22*b21-3*a13*b23*b31*c32*c21*a22+a13*b23*b31*c22*a22*c31+3*a13*b23*a31*c32*c21*b22-3*a13*b23*a31*c21*c22*b32-3*a13*c23*a31*b21*b22*c32+a13*c23*b31*b22*a22*c31-3*a13*c23*b31*b32*c22*a21+3*a13*c23*b31*b32*c21*a22+3*a13*c23*b31*c32*b22*a21-3*a13*c23*c31*b32*b21*a22+2*a13*a33*c31*b21*b22*c22-2*a13*a33*b32*c21*b21*c22-a13*b33*c31*c22*b22*a21+a13*b33*a32*c21*b21*c22+a13*b33*b32*c21*a21*c22+a13*b33*c32*c21*b21*a22-a13*c33*a31*b21*b22*c22+2*a13*a33*b31*c21*c22*b22-a13*c33*b31*c22*b22*a21-a13*c33*c31*b21*b22*a22-2*a13*c33*b32*c21*a21*b22+b13*c23*a31*c22*a22*b31+b13*c23*a31*b22*a22*c31-3*b13*c23*a31*b32*c21*a22-3*b13*c23*b31*a21*a22*c32-3*b13*c23*c31*a32*b22*a21-b13*a33*c31*c22*b22*a21+b13*a33*a32*c21*b21*c22+b13*a33*b32*c21*a21*c22+b13*a33*c32*c21*b21*a22+2*b13*b33*a31*c21*c22*a22+2*b13*b33*c31*a21*a22*c22-b13*c33*a31*b22*a22*c21-b13*c33*a31*c22*a22*b21+2*b13*c33*a31*c22*b22*a21-b13*c33*b31*a21*a22*c22-b13*c33*c31*a21*a22*b22+b13*c33*a32*b21*a21*c22+b13*c33*a32*c21*a21*b22+b13*c33*b32*c21*a21*a22+b13*c33*c32*b21*a21*a22+c13*a23*a31*c22*b22*b31+3*c13*a23*a31*b21*b22*c32+c13*a23*b31*b22*a22*c31+3*c13*a23*b31*a32*c21*b22+3*c13*a23*b31*b32*c22*a21-3*c13*a23*b31*b32*c21*a22-3*c13*a23*b31*c32*b22*a21-3*c13*a23*c31*b21*b22*a32+3*c13*a23*c31*b32*b21*a22+c13*b23*a31*c22*a22*b31-3*c13*b23*a31*a32*c21*b22+3*c13*b23*a31*b32*c21*a22-3*c13*b23*b31*a32*c22*a21-3*c13*b23*c31*a21*a22*b32-c13*a33*b31*b22*a22*c21+2*c13*a33*b31*c22*a22*b21-c13*a33*b31*c22*b22*a21+c13*a33*b32*b21*a21*c22-2*c13*a33*b32*c21*a21*b22+c13*a33*b32*c21*b21*a22+c13*a33*c32*b21*a21*b22-c13*b33*a31*c22*a22*b21+2*c13*b33*a31*c22*b22*a21-c13*b33*c31*a21*a22*b22+c13*b33*a32*b21*a21*c22+c13*b33*a32*c21*a21*b22+2*c13*c33*a31*b21*b22*a22-2*c13*c33*b32*b21*a21*a22+2*a23*a13*b32*c21*b21*c32-a23*b13*b32*c21*a21*c32-a23*c13*a32*c21*b21*b32-a23*c13*b32*b21*a21*c32-a23*b23*a31*c31*b12*c22-a23*b23*a31*c31*c12*b22-a23*b23*a31*b32*c22*c11+2*a23*b23*a31*c32*b11*c22-a23*b23*b31*c31*a12*c22-a23*b23*b31*c31*c12*a22-a23*b23*b31*a32*c22*c11-a23*b23*b31*c32*c11*a22-a23*b23*c31*a32*b11*c22+2*a23*b23*c31*b32*c11*a22+a23*b23*a32*b31*c21*c12+a23*b23*a32*c31*b21*c12-2*a23*b23*a32*c31*c21*b12-2*a23*b23*a32*c21*c11*b32+a23*b23*a32*c32*b11*c21+a23*b23*b32*a31*c21*c12+a23*b23*b32*c32*a11*c21+a23*b23*b32*c32*c11*a21-2*a23*b23*c32*a31*b21*c12-a23*c23*a31*b31*c12*b22+2*a23*c23*a31*b22*b12*c31-a23*c23*a31*c32*b22*b11-a23*c23*b31*c31*a12*b22-a23*c23*b31*a32*c11*b22+2*a23*c23*b31*c32*b11*a22-a23*c23*c31*a32*b22*b11-a23*c23*c31*b32*b11*a22-2*a23*c23*a32*b31*b21*c12+a23*c23*a32*b31*c21*b12+a23*c23*a32*c31*b21*b12+a23*c23*a32*b32*c11*b21+a23*c23*b32*b31*a21*c12+a23*c23*b32*b31*c21*a12-2*a23*c23*b32*c31*a21*b12+2*a23*a33*c32*b21*c21*b12+2*a23*a33*b32*c21*b21*c12+3*a23*b33*a31*c22*c21*b12-3*a23*b33*a31*c21*c12*b22-2*c33*c23*b31*a22*a11*b22-3*a23*b33*b31*c22*c21*a12+3*a23*b33*b31*c21*c12*a22-3*a23*b33*c31*a21*b12*c22-a23*b33*b32*c21*a21*c12+3*a23*b33*c32*a22*b11*c21-3*a23*b33*c32*a22*c11*b21+2*a23*b33*c32*a21*b21*c12-a23*b33*c32*a21*c21*b12+3*a23*c33*a31*b22*b21*c12-3*a23*c33*a31*b21*b12*c22-3*a23*c33*b31*a22*c21*b12+3*a23*c33*b31*a21*b12*c22-3*a23*c33*b31*a21*c12*b22+3*a23*c33*b31*b22*c21*a12-3*a23*c33*b32*a22*b11*c21+3*a23*c33*b32*a22*c11*b21+3*a23*c33*b32*a21*b11*c22-a23*c33*b32*a21*b21*c12-a23*c33*b32*b21*c21*a12-a23*b23*a31*c32*c11*b22+2*a23*b23*b31*c32*a11*c22+2*a23*b23*c31*a32*c11*b22-a23*b23*c31*c32*a11*b22-a23*b23*c31*c32*b11*a22-a23*c23*a31*b32*b11*c22+2*a23*c23*b31*a32*b11*c22-a23*c23*b31*b32*a11*c22-a23*c23*b31*b32*c11*a22-a23*c23*b31*c32*a11*b22+2*a23*c23*c31*b32*a11*b22-3*a23*b33*a32*c22*b11*c21+3*a23*b33*b32*c22*a11*c21-3*a23*b33*b32*c22*c11*a21-3*a23*c33*b32*b21*a11*c22-b23*a13*a32*c21*b21*c32+2*b23*b13*a32*c21*a21*c32-b23*c13*a32*c21*a21*b32-b23*c13*a32*b21*a21*c32-b23*c23*a31*c31*a12*b22-b23*c23*a31*b32*c11*a22+2*b23*c23*b31*a22*a12*c31+2*b23*c23*b31*a32*c11*a22-b23*c23*c31*a32*a11*b22+b23*c23*a32*a31*c21*b12-2*b23*c23*a32*b31*c21*a12+b23*c23*a32*b31*a21*c12+b23*c23*a32*c31*a21*b12-2*b23*c23*a32*c31*b21*a12-2*b23*c23*b32*a31*a21*c12+b23*c23*b32*a31*c21*a12+b23*c23*b32*c31*a21*a12-2*b23*c23*b32*a21*a11*c32-2*b23*c23*c32*a31*a21*b12+b23*c23*c32*a31*b21*a12+b23*c23*c32*b31*a21*a12-3*b23*a33*a31*c22*c21*b12+3*b23*a33*a31*c21*c12*b22+3*b23*a33*b31*c22*c21*a12+3*b23*a33*c31*a22*b21*c12+3*b23*a33*c31*a21*b12*c22-3*b23*a33*c31*a21*c12*b22-b23*a33*c32*a21*c21*b12+3*b23*a33*c32*b22*a11*c21-3*b23*c33*a31*a22*b21*c12+3*b23*c33*a31*a22*c21*b12-3*b23*c33*a31*b22*c21*a12+3*b23*c33*a31*b21*a12*c22+3*b23*c33*b31*a22*a21*c12-3*b23*c33*b31*a21*a12*c22-b23*c33*a32*a21*b21*c12-b23*c33*a32*a21*c21*b12-3*b23*c33*a32*b22*a11*c21+3*b23*c33*a32*b21*a11*c22+2*b23*c33*a32*b21*c21*a12+3*b23*c33*b32*a22*a11*c21-b23*c33*b32*a21*c21*a12-b23*c33*c32*a21*b21*a12-b23*c23*a31*a32*b11*c22-b23*c23*a31*a32*c11*b22+2*b23*c23*a31*b32*a11*c22+2*b23*c23*c31*a32*b11*a22-3*b23*a33*a32*c22*c11*b21-3*b23*a33*b32*c22*a11*c21-3*b23*a33*c32*a22*b11*c21-3*b23*c33*b32*a22*c11*a21-3*b23*c33*c32*a22*a11*b21+3*b23*c33*c32*a22*b11*a21-c23*a13*a32*c21*b21*b32-c23*a13*b32*b21*a21*c32-c23*b13*a32*c21*a21*b32+3*c23*a33*a31*b21*b12*c22+3*c23*a33*b31*a22*c21*b12-3*c23*a33*b31*a21*b12*c22+3*c23*a33*b31*a21*c12*b22-3*c23*a33*b31*b22*c21*a12-c23*a33*a32*b21*c21*b12-3*c23*a33*b32*a21*b11*c22-c23*a33*b32*a21*b21*c12+2*c23*a33*b32*a21*c21*b12+3*c23*b33*a31*a22*b21*c12-3*c23*b33*a31*a22*c21*b12-3*c23*b33*a31*b21*a12*c22+3*c23*b33*b31*a21*a12*c22+3*c23*b33*c31*a22*a21*b12-3*c23*b33*c31*a21*a12*b22+3*c23*b33*a32*a21*b11*c22-c23*b33*a32*a21*c21*b12+2*c23*b33*a32*b21*c21*a12+3*c23*b33*c32*a22*a11*b21-c23*b33*c32*a21*b21*a12+2*c23*c33*a32*b21*a21*b12-3*c23*a33*a32*b22*b11*c21+3*c23*a33*a32*b22*c11*b21-3*c23*a33*b32*a22*c11*b21-2*a33*a23*b31*c22*c11*b22-2*a33*a23*c31*b22*b11*c22+a33*b23*a31*c22*c11*b22+a33*b23*b31*c22*c11*a22+a33*c23*c31*b22*b11*a22-a33*b33*c22*b22*a11*c21+a33*b33*c22*a21*c21*b12+a33*b33*c22*b21*c21*a12+2*a33*b33*b22*c21*c11*a22-2*a33*b33*b21*c22*a21*c12+2*a33*c33*c22*b21*b11*a22+a33*c33*c22*b21*a21*b12+a33*c33*b22*b21*c21*a12-a33*c33*a22*b22*b11*c21+a33*c33*a22*b21*c21*b12-2*a33*c33*c21*b22*a21*b12+b33*a23*c31*a22*b11*c22-2*b33*a23*c31*a22*c11*b22+b33*a23*c31*b22*a11*c22-2*b33*b23*a31*c22*c11*a22-2*b33*b23*c31*a22*a11*c22+b33*c23*a31*a22*b11*c22+b33*c23*a31*a22*c11*b22-2*b33*c23*a31*b22*a11*c22-b33*c33*c22*a22*a11*b21-b33*c33*c22*a22*b11*a21+b33*c33*c22*a21*b21*a12-b33*c33*b22*a22*a11*c21-b33*c33*b22*a22*c11*a21+b33*c33*b22*a21*c21*a12+b33*c33*a22*a21*b21*c12+b33*c33*a22*a21*c21*b12-2*b33*c33*c21*a22*b21*a12+c33*a23*a31*b22*b11*c22+c33*b23*a31*a22*c11*b22+c33*b23*b31*a22*a11*c22+c33*b23*c31*a22*a11*b22-2*c33*c23*a31*b22*b11*a22,-b13*c33^2*a22*b21*a12+a23*b23*a33*c12*b12*c31+a13*b13*c23*a31*b22*c32-a13*c33^2*b22*b11*a22-a13*c33^2*b22*a21*b12-3*c13*c23*a33*b32*a21*b12-a13*c13*c33*b22*a22*b31-a33*c23^2*b32*b11*a12-b33*a23^2*c32*c12*b11-b13*c13*a33*c32*b21*a22+a13*b33*c33*a22*c11*b22+a13^2*b33*c22*b22*c31+b23*c23*c33*a32*b11*a12-a13*a23*b23*b32*c12*c31+2*a13*b23*c23*b32*a12*c31+a13*a33*b33*c22*c11*b22+a13*c23^2*a32*b11*b32+2*b23*a33*c33*a12*b21*c12+b13*a33*c33*a22*c11*b22+2*a33*b23^2*c11*c12*a32-a33*b23^2*c32*c12*a11-3*c13*b23*b33*a21*a12*c32-2*b23*a13*c13*c31*b22*a32-2*c13*a33*c33*b22*b21*a12-2*a13*b23^2*c32*a12*c31+a13*c23^2*a32*b12*b31+a13*b23^2*c12*c32*a31-a13*b13*c33*b32*c21*a22-a13*b13*c33*b32*c22*a21+c13*a33*c33*b21*b12*a22+2*b33*a13*c13*b32*c21*a22+2*b33*b13*c13*a21*a22*c32-b13*b23*c23*a32*a11*c32-a13*b13*b23*a21*c32^2+a13*b13*b23*c21*c32*a32+b23*c23*a33*b32*c11*a12-2*b23*a13*c13*a31*b22*c32+a23*a33*c33*c21*b12^2+a23*b33^2*c12*a11*c22+3*b13*c23*a33*b31*c12*a22-3*b13*c23*a33*c31*a12*b22-3*b13*b23*c33*a32*a11*c22+a13*c13*a23*b22*b32*c31-b13*c13*c33*a32*b21*a22+b13*a23^2*c12*c32*b31-2*b13*a23^2*c32*b12*c31+b13*a23*b23*a11*c32^2-b33*c23^2*a32*b12*a11-b33*c23^2*a32*b11*a12-2*c13*a33*b33*a21*c12*b22-2*b13*a33*c33*a22*b11*c22+b13*a33*c33*a22*b21*c12+a13*c13*c23*b31*b22*a32+a23*c23*b33*c32*b12*a11+a23*c23*b33*c32*b11*a12-a23*a33*b33*c12*c21*b12-c13*b23*c23*a12*a32*b31-2*b13*b33*c33*a22*a21*c12+b13*b33*c33*a22*c21*a12-b23*a33*c33*b11*c12*a22-b13^2*a23*c21*c32*a32-b13^2*c23*a21*a32*c32+b13^2*a33*c22*a22*c31-3*b13*a23*a33*c21*c12*b32-a13*a23*b23*b32*c11*c32+2*a13*a23*b23*c32*b12*c31-2*a13*b33*c33*b22*c21*a12+a13*c13*a33*b22^2*c31-b13*c13*a33*b32*c22*a21+2*a23*a33*b33*c12*c11*b22-3*a13*c23*a33*b32*b21*c12-a23*a33*b33*c11*b12*c22-3*b13*a23*b33*c31*a12*c22+b13*c23^2*a32*a11*b32+b13*c23^2*b32*a12*a31+a23*b33^2*c12*c21*a12-2*a13*a33*b33*c22*c21*b12+a13*b33*c33*a22*b11*c22+c33*a13^2*b32*c22*b21+c33*a13^2*b32*c21*b22-2*c33*a13^2*b21*b22*c32-2*b23*c23*a33*c12*b12*a31+b23*c23*a33*c12*a12*b31+3*c13*c23*b33*a32*b11*a22+a13*b13*a23*c22*c32*b31-a13*c13*a23*c21*b32^2-2*a33*b23*c23*a32*c11*b12+b23*c33^2*a12*a21*b12-b23^2*a33*c12*a12*c31+c13^2*a33*b22*a22*b31+c13^2*b33*b22*a22*a31+c13*b23*c23*b11*a32^2+a13*b13*a23*c31*c22*b32+a13*b13*b33*c22^2*a31+3*a13*a23*b33*c32*c21*b12-3*a13*a23*c33*b31*b12*c22-b13*b23*c23*c32*a12*a31-a13*b13*a23*b21*c32^2-b13*c13*a33*b32*c21*a22+a23*b23*b33*c12*a12*c31+a23*b23*b33*c32*c12*a11-3*b13*c23*b33*a31*c12*a22+b13*a33*b33*c22*c11*a22+3*a13*c23*a33*c32*b22*b11+b13*a33*c33*b22*a11*c22+b13*a33*c33*b22*c21*a12-a13*a23*b23*c12*c32*b31-2*c23*b33^2*a12*a11*c22+c23*b33^2*a12*c11*a22-3*c13*a23*a33*b22*b12*c31+3*a13*b23*a33*b32*c22*c11-3*a13*b23*a33*c32*b11*c22-b13*a23*b23*c12*c32*a31-b13*a23*c23*a32*c12*b31-a23*b33*c33*a11*b12*c22-b13*a23*c23*b32*c12*a31+b13*c13*c33*a22^2*b31+b13*a23^2*b32*c12*c31+b13*a23^2*b32*c11*c32+3*c13*a23*c33*a32*b22*b11-2*c33*b13^2*a21*a22*c32-c33*a23^2*b32*c11*b12+b23*c23*a33*c32*b11*a12-a13*c13*b33*c32*b22*a21-a13*c13*c33*b32*b21*a22+b13*c13*c23*a22*a32*b31-3*a13*c23*a33*b31*c12*b22+3*a13*c23*a33*b22*b12*c31+b13*b23*c23*c11*a32^2-b13*c13*b23*c21*a32^2-b13*c13*c23*b21*a32^2+2*b13*a23*b23*c32*a12*c31+3*b13*c23*b33*c32*a22*a11+a13*b13*a23*c21*c32*b32+a13*b13*a33*c22^2*b31-a13*b13*b33*c32*c21*a22-a13*b13*b33*c32*c22*a21+b23*c33^2*a12*b11*a22+b23*c33^2*a11*b12*a22+a13*c13*c23*b21*b32*a32+3*c13*b23*a33*c32*a21*b12-3*c13*b23*a33*b32*c21*a12+b23*c23*b33*a32*c11*a12+a13*b33*c33*a21*b12*c22+a13*a23*c23*c11*b32^2+3*a13*c23*a33*b21*b12*c32+c23*a33^2*b12*b21*c12+c23*b33*c33*b21*a12^2+3*c13*c23*a33*b32*b21*a12-a13*b13*a33*c22*b22*c31-a13*b13*c33*c22*b22*a31-a13*b13*c33*c22*a22*b31-2*a23*b13*c13*b31*a22*c32-c13*a23*c23*a32*b11*b32-2*a13*b33*c33*b21*a12*c22-a13*c13*c23*a21*b32^2-c13*b33^2*a22*c21*a12-c13*b33^2*a21*a12*c22-a23*b13^2*c22*c32*a31+2*c33*b23^2*a11*a12*c32-3*c13*a23*b33*a31*b12*c22-3*c13*a23*c33*b31*a12*b22-c13*a23*b23*c32*a12*b31-c13*a23*c23*a32*b12*b31-b13*c13*a33*c32*b22*a21-3*c13*a23*b33*a32*b11*c22+2*c13*b23*c23*a32*b12*a31-2*b23*a33^2*c12*c11*b22+b23*a33^2*c11*b12*c22+b23*a33*b33*a21*c12^2+3*a13*b23*a33*c22*c12*b31-3*a13*b23*a33*c31*b12*c22-3*a13*b23*b33*c21*c12*a32-a13*c13*b33*b22*a22*c31-a13*c13*b33*a32*c22*b21+c13*a33*b33*a21*b12*c22+c13*a33*b33*b22*a11*c22-c13*a23*b23*a32*b11*c32-3*c13*c23*b33*a32*b21*a12-3*c13*c23*b33*a32*a11*b22+3*a13*b23*b33*c32*a21*c12+a13*a33*b33*c21*c12*b22+a13*a33*c33*b21*b12*c22+a13^2*c33*c22*b22*b31-3*b13*a23*b33*c32*c21*a12+a23*c23*c33*b32*b11*a12-a23*a33*b33*c12*b11*c22+b13^2*c33*c22*a22*a31-2*b13*c23^2*a32*b12*a31+b13*c23^2*a12*a32*b31+a13*c23^2*b12*b32*a31-2*a13*c23^2*b32*a12*b31+3*b13*c23*c33*a31*a12*b22-3*b13*c23*c33*a22*a12*b31+b13*a33*b33*c22*a21*c12-2*b13*a33*b33*c22*c21*a12+2*a33*a13*c13*b21*b22*c32+2*a33*a13*b13*c21*c22*b32+a33*c13^2*b32*b22*a21-a33*b23^2*c32*c11*a12+2*a33*c23^2*b11*b12*a32+a13*b23^2*a32*c11*c32-2*b33*a13^2*c21*c22*b32+b33*a13^2*c32*c21*b22+b33*a13^2*c32*c22*b21+a13*b33*c33*a22*c21*b12+a13*b23^2*a32*c12*c31+b13*a33*c33*a21*c12*b22+2*a13*c33^2*b22*b21*a12-a13*c33^2*b21*b12*a22+a13*b33*c33*a21*c12*b22+a13*a23*b23*b11*c32^2+c13*b33*c33*a21*a12*b22+b13*a33*c33*b21*a12*c22+b13*c13*a23*a31*c22*b32+3*c13*c23*a33*b32*a11*b22-3*c13*c23*a33*b32*b11*a22-3*a13*a23*b33*c32*b21*c12+a33*b13^2*c32*c21*a22-2*a33*c13^2*b21*b22*a32+a33*c13^2*b32*b21*a22-a13*b23*c23*a32*c11*b32-a13*b23*c23*a32*b11*c32-c23*a33*b33*b12*c11*a22-c23*a33*b33*b11*c12*a22-a23*b13^2*c31*c22*a32+2*a23*b13^2*c31*a22*c32-a23^2*b33*c12*b12*c31+b13*c13*c23*a31*a22*b32+c13*b23^2*a32*a11*c32+c13*b23^2*c32*a12*a31-c13*a33^2*b22*b11*c22+b13*c13*b23*a22*a32*c31-b23*b33*c33*a11*c12*a22+a13*c13*b23*b31*a22*c32+a13*c13*b23*c31*a22*b32+a13*a33*c33*b22*b11*c22-2*b23*c33^2*a12*a11*b22-b23^2*c33*c12*a12*a31-c23*a13^2*b31*b22*c32-3*a13*a23*b33*c31*c12*b22+3*a13*a23*b33*c32*b11*c22+3*c13*b23*b33*a32*c21*a12-3*c13*b23*c33*a31*b12*a22-a13*b23*c23*b32*c12*a31+2*a13*b23*c23*b32*a11*c32+b33*c13^2*a32*b21*a22-2*b33*c13^2*a21*a22*b32+2*b33*a23^2*c11*c12*b32+3*b13*b23*a33*c31*a12*c22-b13*b23*c23*a12*a32*c31+3*c13*a23*c33*b22*b12*a31-3*c13*a23*c33*b32*a11*b22-a23*b33*c33*a11*c12*b22+a23*c23*b33*c12*b12*a31-2*a23*c23*b33*c12*a12*b31+a13*c13*b23*a32*c21*b32-2*a13*c13*b23*a32*b21*c32+3*b13*c23*a33*b32*a21*c12+3*b13*c23*a33*b32*c11*a22-b23*a33*b33*c12*c21*a12-a13*c13*b33*a32*c21*b22-a13*c13*b33*c32*b21*a22-2*b13*c13*a23*b32*a21*c32+b13*c13*b23*a31*a22*c32-3*a13*a23*c33*b32*c21*b12-a13*b23*c23*a32*c12*b31+a23*b23*b33*c32*c11*a12+a13*b13*b23*c22*c32*a31+a13*c13*b23*a31*c22*b32+a13*c13*b23*b31*c22*a32-b13*a23*c23*b32*a11*c32+2*b13*a23*c23*c32*b12*a31-a13*b13*b33*c22*a22*c31-2*c13*b33*c33*a22*a21*b12+2*b13*a23*c23*a32*b12*c31-b13*a23*c23*a32*c11*b32-2*a13*b33*c33*b22*a11*c22+a13*c13*c33*b22^2*a31-3*a13*b23*b33*c22*c12*a31+3*a13*b23*b33*c31*c12*a22-3*a13*b23*b33*a32*c22*c11+3*a13*b23*b33*c32*c11*a22-b23*a33*b33*c12*a11*c22+2*b23*a33*b33*c12*c11*a22+a23*b23*a33*c32*c11*b12+a23*b23*a33*c32*c12*b11+a23*b23*c33*c12*b12*a31-2*c23*a13*b13*b31*c22*a32-2*c23*a13*c13*b31*a22*b32+a13^2*b23*b21*c32^2+a13^2*c23*c21*b32^2-a13^2*b33*c22^2*b31-a13^2*c33*b22^2*c31-a13*b23^2*a11*c32^2-a13*c23^2*a11*b32^2+a13*b33^2*a11*c22^2+a13*c33^2*a11*b22^2-b13*a23^2*b11*c32^2-b13*c23^2*b11*a32^2+b13*a33^2*b11*c22^2+b13*c33^2*b11*a22^2+b13^2*a23*a21*c32^2+b13^2*c23*c21*a32^2-b13^2*a33*c22^2*a31-b13^2*c33*a22^2*c31-c13*a23^2*c11*b32^2-c13*b23^2*c11*a32^2+c13*a33^2*c11*b22^2+c13*b33^2*c11*a22^2+c13^2*a23*a21*b32^2+c13^2*b23*b21*a32^2-c13^2*a33*b22^2*a31-c13^2*b33*a22^2*b31-a23*b33^2*a21*c12^2-a23*c33^2*a21*b12^2+a23^2*b33*c12^2*b31+a23^2*c33*b12^2*c31-b23*a33^2*b21*c12^2-b23*c33^2*b21*a12^2+b23^2*a33*c12^2*a31+b23^2*c33*a12^2*c31-c23*a33^2*c21*b12^2-c23*b33^2*c21*a12^2+c23^2*a33*b12^2*a31+c23^2*b33*a12^2*b31-3*a13*c23*a33*b32*c11*b22-3*a13*c23*b33*c32*b11*a22-3*a13*c23*b33*c32*a21*b12+3*a13*c23*b33*a32*c11*b22+3*a13*c23*b33*a32*b21*c12-3*a13*c23*b33*c31*b12*a22+3*a13*c23*b33*a31*c12*b22+3*a13*c23*c33*b31*b12*a22-3*a13*c23*c33*a32*b22*b11+3*a13*c23*c33*b32*b11*a22-3*a13*c23*c33*b21*b12*a32+3*a13*c23*c33*b32*a21*b12-3*a13*c23*c33*b22*b12*a31+a13*a33*c33*b22*c21*b12-2*a13*a33*c33*b22*b21*c12+a13*a33*b33*c22*b21*c12+a13*b33*c33*a22*b21*c12-a13^2*c23*b21*b32*c32-a13^2*b23*c21*c32*b32-a13*a33*b33*b11*c22^2-a13*a33*c33*c11*b22^2-a13*b33^2*c22*c11*a22-a13*b33^2*c22*a21*c12+2*a13*b33^2*c22*c21*a12-a13*b33^2*c21*c12*a22+b13*c13*b33*a22^2*c31-b13*a33*b33*a11*c22^2-b13*a33^2*c22*c11*b22-b13*a33^2*c22*b21*c12+2*b13*a33^2*c22*c21*b12-b13*a33^2*c21*c12*b22-b13*b33*c33*c11*a22^2-b13*c33^2*a22*a11*b22+2*b13*c33^2*a22*a21*b12-b13*c33^2*a21*a12*b22-2*c13*a23^2*b32*c12*b31+c13*a23^2*b12*b32*c31+c13*a23^2*b32*b11*c32+c13*a23^2*c32*b12*b31+c13*a23*c23*a11*b32^2-c13^2*a23*b21*b32*a32-c13^2*b23*a21*a32*b32-2*c13*b23^2*a32*c12*a31+c13*b23^2*a12*a32*c31+2*c13*a33^2*b22*b21*c12-c13*a33^2*b22*c21*b12-c13*a33^2*b21*b12*c22-c13*a33*c33*a11*b22^2-c13*b33*c33*b11*a22^2-c13*b33^2*a22*a11*c22+2*c13*b33^2*a22*a21*c12-a23^2*c33*c12*b12*b31-a23*c13^2*b22*b32*a31-a23*c13^2*b31*b22*a32+2*a23*c13^2*b31*a22*b32-a23*b23*a33*c12^2*b31-a23*b23*b33*c12^2*a31-a23*c23*a33*b12^2*c31-a23*c23*c33*b12^2*a31+a23*a33*b33*b21*c12^2-2*a23*b33^2*c12*c11*a22+a23*b33^2*c11*a12*c22+a23*c33^2*b12*a11*b22-2*a23*c33^2*b12*b11*a22+a23*c33^2*b11*a12*b22+a23*c33^2*b12*b21*a12-b23*a13^2*c22*c32*b31-b23*a13^2*c31*c22*b32+2*b23*a13^2*c31*b22*c32-b23*c13^2*a31*a22*b32-b23*c13^2*a22*a32*b31+2*b23*c13^2*a31*b22*a32-b23*c23*b33*a12^2*c31-b23*c23*c33*a12^2*b31+b23*a33^2*c12*b11*c22+b23*a33^2*c12*c21*b12+b23*b33*c33*c21*a12^2-c23*a13^2*b22*b32*c31+2*c23*a13^2*b31*c22*b32-c23*b13^2*a31*a22*c32-c23*b13^2*a22*a32*c31+2*c23*b13^2*a31*c22*a32-2*c23*a33^2*b12*b11*c22+c23*a33^2*b12*c11*b22+c23*a33^2*b11*c12*b22+c23*a33*c33*a21*b12^2+c23*b33^2*a11*c12*a22+c23*b33^2*a12*a21*c12-c23^2*a33*b12*a12*b31-c23^2*b33*b12*a12*a31-2*a33*b13^2*c21*c22*a32+a33*b13^2*c32*c22*a21-a33*c23^2*b32*b12*a11+b33*c13^2*a32*b22*a21-b33*a23^2*c32*c11*b12+2*b33*c23^2*a11*a12*b32+c33*b13^2*a32*c22*a21+c33*b13^2*a32*c21*a22-c33*a23^2*b32*c12*b11+2*c33*a23^2*b11*b12*c32-c33*b23^2*a32*c11*a12-c33*b23^2*a32*c12*a11+a13*b13*b23*c31*c22*a32+a13*b13*c23*b31*a22*c32+a13*b13*c23*c31*b22*a32+a13*b13*c23*c31*a22*b32-2*a13*b13*c23*a32*c21*b32+a13*b13*c23*a32*b21*c32+a13*b13*c23*b32*a21*c32-a13*b13*a33*c32*c22*b21-a13*b13*a33*c32*c21*b22+2*a13*b13*c33*b22*a22*c31-a13*b13*c33*a32*c21*b22-a13*b13*c33*a32*c22*b21+a13*c13*a23*b31*b22*c32+a13*c13*a23*b21*b32*c32+a13*c13*b23*b32*a21*c32+a13*c13*c23*b22*b32*a31-a13*c13*a33*c22*b22*b31-a13*c13*a33*b32*c22*b21-a13*c13*a33*b32*c21*b22-a13*c13*b33*c22*b22*a31+2*a13*c13*b33*c22*a22*b31-a13*c13*c33*b32*b22*a21+2*a13*a23*c23*b32*c12*b31-a13*a23*c23*b12*b32*c31-a13*a23*c23*b32*b11*c32-a13*a23*c23*c32*b12*b31+3*a13*a23*b33*c31*b12*c22-3*a13*a23*b33*c32*c11*b22+3*a13*a23*c33*b31*c12*b22-3*a13*a23*c33*b32*b11*c22+3*a13*a23*c33*b32*c11*b22+3*a13*a23*c33*b32*b21*c12-a13*b23*c23*a32*b12*c31-a13*b23*c23*c32*b12*a31+2*a13*b23*c23*c32*a12*b31+3*a13*b23*a33*c21*c12*b32-3*a13*b23*a33*c32*c21*b12+3*a13*b23*c33*a32*c21*b12-3*a13*b23*c33*b32*a21*c12-3*a13*b23*c33*b32*c11*a22-3*a13*b23*c33*b31*c12*a22+3*a13*b23*c33*a32*b11*c22+3*a13*b23*c33*a31*b12*c22+b13*c13*a23*a31*b22*c32+b13*c13*a23*b31*c22*a32+b13*c13*a23*c31*b22*a32+b13*c13*a23*a32*c21*b32+b13*c13*a23*a32*b21*c32+b13*c13*b23*a21*a32*c32+b13*c13*c23*a21*a32*b32+2*b13*c13*a33*c22*b22*a31-b13*c13*a33*c22*a22*b31-b13*c13*a33*b22*a22*c31-b13*c13*b33*c22*a22*a31-b13*c13*b33*a32*c22*a21-b13*c13*b33*a32*c21*a22-b13*c13*c33*b22*a22*a31-b13*c13*c33*a32*b22*a21-b13*a23*b23*a32*c12*c31-b13*a23*b23*a32*c11*c32+2*b13*a23*c23*a32*b11*c32-b13*a23*c23*b32*a12*c31-b13*a23*c23*c32*a12*b31-3*b13*a23*a33*c22*c12*b31+3*b13*a23*a33*c31*c12*b22-3*b13*a23*a33*b32*c22*c11+3*b13*a23*a33*c32*b21*c12+3*b13*a23*b33*c22*c12*a31+3*b13*a23*b33*a32*c22*c11+3*b13*a23*b33*c21*c12*a32-3*b13*a23*c33*a32*b21*c12+3*b13*a23*c33*b32*c21*a12-3*b13*a23*c33*a31*c12*b22+3*b13*a23*c33*b31*a12*c22+3*b13*a23*a33*c32*c11*b22-3*b13*a23*b33*c32*a11*c22-3*b13*a23*c33*a32*c11*b22+3*b13*a23*c33*b32*a11*c22+3*b13*b23*c33*a32*c11*a22+3*b13*b23*c33*a32*a21*c12-3*b13*b23*c33*a32*c21*a12+2*b13*b23*c23*a32*c12*a31-2*a23*a13*b13*c31*b22*c32-2*a23*a13*c13*b31*c22*b32-2*a23*b13*c13*c31*a22*b32+3*c13*a23*c33*b21*b12*a32-3*c13*a23*c33*b32*b21*a12+3*c13*a23*a33*b32*b11*c22+3*c13*a23*b33*c32*a11*b22-c13*b23*c23*a32*a11*b32-c13*b23*c23*b32*a12*a31+3*c13*b23*a33*c31*b12*a22-3*c13*b23*a33*b31*a12*c22-3*c13*b23*b33*a22*a12*c31-3*c13*b23*b33*c32*a22*a11+3*c13*b23*b33*a31*a12*c22+3*c13*b23*a33*c32*b11*a22-3*c13*b23*a33*b32*a11*c22+3*c13*b23*b33*a32*a11*c22+3*c13*b23*c33*a22*a12*b31+3*c13*b23*c33*b32*a22*a11-3*c13*b23*c33*a32*a21*b12+3*c13*b23*c33*a21*a12*b32-3*c13*b23*c33*a32*b11*a22+c13*a33*b33*b21*a12*c22+c13*a33*c33*b22*b11*a22+c13*a33*c33*b22*a21*b12+c13*b33*c33*a22*a11*b22+c13*b33*c33*a22*b21*a12+3*c13*c23*b33*a32*a21*b12+c13*a33*b33*a22*b11*c22-2*c13*a33*b33*a22*c11*b22-2*c13*a33*b33*a22*b21*c12+c13*a33*b33*a22*c21*b12+c13*a33*b33*b22*c21*a12-3*b13*b23*a33*c31*c12*a22+3*b13*b23*a33*c32*a11*c22-3*b13*b23*a33*c32*c11*a22-3*b13*b23*a33*c32*a21*c12+3*b13*b23*a33*c32*c21*a12-3*b13*c23*a33*c32*b21*a12-3*b13*c23*a33*c32*a11*b22+3*b13*c23*b33*a22*a12*c31-3*b13*c23*b33*a32*c11*a22-3*b13*c23*b33*a32*a21*c12+3*b13*c23*b33*a21*a12*c32+3*b13*c23*c33*a32*a11*b22-3*b13*c23*c33*b32*a22*a11+3*b13*c23*c33*a32*b21*a12-3*b13*c23*c33*a21*a12*b32+b13*a33*b33*c21*c12*a22-2*b13*a33*c33*a22*c21*b12-2*b13*a33*c33*a21*b12*c22+3*b13*b23*c33*a31*c12*a22-3*b13*b23*c33*a31*a12*c22+b13*b33*c33*a22*a11*c22+b13*b33*c33*a21*a12*c22+3*c13*c23*a33*b31*a12*b22-3*c13*c23*a33*b31*b12*a22-3*c13*c23*b33*a31*a12*b22+3*c13*c23*b33*a31*b12*a22+2*c13*a23*b23*a32*c12*b31-c13*a23*b23*a32*b12*c31+2*c13*a23*b23*a32*c11*b32+2*c13*a23*b23*b32*c12*a31-c13*a23*b23*b32*a12*c31-c13*a23*b23*b32*a11*c32-c13*a23*b23*c32*b12*a31-c13*a23*c23*b12*b32*a31+2*c13*a23*c23*b32*a12*b31+3*c13*a23*a33*b31*b12*c22-3*c13*a23*a33*c32*b22*b11+3*c13*a23*a33*b32*c21*b12-3*c13*a23*a33*b21*b12*c32+3*c13*a23*b33*c32*b21*a12-3*c13*a23*b33*a32*c21*b12+3*c13*a23*b33*c31*a12*b22+a23*b23*c33*c12*a12*b31-2*a23*b23*c33*b12*a12*c31+a23*b23*c33*a32*c11*b12+a23*b23*c33*a32*c12*b11+a23*b23*c33*b32*c11*a12+a23*b23*c33*b32*c12*a11+a23*c23*a33*c12*b12*b31+a23*c23*a33*b32*c11*b12+a23*c23*a33*b32*c12*b11+a23*c23*b33*b12*a12*c31+a23*c23*b33*a32*c11*b12+a23*c23*b33*a32*c12*b11+a23*c23*c33*b12*a12*b31+a23*c23*c33*b32*b12*a11+2*a23*a33*c33*b12*b11*c22-a23*a33*c33*b12*c11*b22-a23*a33*c33*b11*c12*b22-a23*a33*c33*b12*b21*c12-a23*b33*c33*a12*b11*c22-a23*b33*c33*a12*c11*b22+2*a23*b33*c33*b12*c11*a22+2*a23*b33*c33*b11*c12*a22-a23*b33*c33*a12*b21*c12-a23*b33*c33*a12*c21*b12+2*a23*b33*c33*b12*a21*c12-2*b23*a13*b13*c31*a22*c32-2*b23*b13*c13*a31*c22*a32-b23*a33*b33*c11*a12*c22-b23*a33*c33*a12*b11*c22+2*b23*a33*c33*a12*c11*b22-b23*a33*c33*a11*b12*c22+2*b23*a33*c33*a11*c12*b22-b23*a33*c33*b12*c11*a22-b23*a33*c33*a12*c21*b12-b23*a33*c33*b12*a21*c12+2*b23*b33*c33*a12*a11*c22-b23*b33*c33*a12*c11*a22-b23*b33*c33*a12*a21*c12+b23*c23*a33*b12*a12*c31+b23*c23*a33*b32*c12*a11+b23*c23*a33*c32*b12*a11+b23*c23*b33*c12*a12*a31+b23*c23*b33*a32*c12*a11+b23*c23*c33*b12*a12*a31+b23*c23*c33*a32*b12*a11-2*a33*a23*b23*c11*c12*b32-2*a33*a23*c23*b11*b12*c32-2*a33*b23*c23*a32*c12*b11-2*c23*a13*b13*a31*c22*b32-2*c23*b13*c13*a31*b22*a32+2*c23*a33*b33*a12*b11*c22-c23*a33*b33*a12*c11*b22+2*c23*a33*b33*a11*b12*c22-c23*a33*b33*a11*c12*b22-c23*a33*c33*b12*a11*b22+2*c23*a33*c33*b12*b11*a22-c23*a33*c33*b11*a12*b22-c23*a33*b33*a12*b21*c12+2*c23*a33*b33*a12*c21*b12-c23*a33*b33*b12*a21*c12-c23*a33*c33*b12*b21*a12+2*c23*b33*c33*a12*a11*b22-c23*b33*c33*a12*b11*a22-c23*b33*c33*a11*b12*a22-c23*b33*c33*a12*a21*b12+2*a33*b13*c13*a32*c21*b22+2*a33*b13*c13*a32*c22*b21-2*b33*a23*b23*c11*c12*a32-2*b33*a23*c23*b32*c12*a11-2*b33*a23*c23*b32*c11*a12-2*b33*b23*c23*a11*a12*c32+2*b33*a13*b13*c21*c22*a32+2*b33*a13*c13*b32*c22*a21+2*c33*a13*b13*c32*b22*a21+2*c33*a13*b13*c32*b21*a22+2*c33*a13*c13*b21*b22*a32+2*c33*b13*c13*a21*a22*b32-2*c33*a23*b23*c32*b12*a11-2*c33*a23*b23*c32*b11*a12-2*c33*a23*c23*b11*b12*a32-2*c33*b23*c23*a11*a12*b32,2*b23*a33*a31*c11^2*b22+3*c13*c23*a31*b32*b11*a21-b13*b23*a31^2*c21*c12+2*b23*c33*c32*b11*a11*a21-c13*a33*c32*b21^2*a11-2*c13*a33*a31*b21^2*c12-b33*c33*a11*a21*c11*b22+2*a13*b33*b31*c21*a21*c12+c23*c33*a32*b11^2*a21+c23*c33*b32*a11^2*b21-b13*b23*c31^2*a21*a12-3*c23*b33*a31*b12*c11*a21-3*b13*c23*c31*a32*a11*b21-2*c13*b23*a31*c31*b21*a12+3*a13*a23*c31*b32*b11*c21+b13*c13*b32*a21^2*c31-b23*c33*a32*c11*b11*a21+3*b13*a33*c31*b22*a11*c21-c23*a33*b32*c11*b11*a21+b13*b23*a22*a11*c31^2+3*c23*c33*b31*a12*b11*a21-2*b13*c23*a31*b31*c21*a12+a13*c23*a31*c31*b21*b12-3*b13*c23*a31*b32*c11*a21+2*b13*a23*c31^2*a21*b12-2*a23*c33*b31*b11*c11*a22+a23*a33*b32*c11^2*b21+2*c23*a33*a32*c11*b11*b21-c23*a33*b32*c11*a11*b21-3*b13*c33*a31*b22*a11*c21+3*c23*a33*c31*b11*b21*a12-a33^2*b21*c11^2*b22+a23*b23*c31*c11*a11*b32-2*a23*b23*c31*b11*a11*c32+a23*c33*a32*b11^2*c21-2*b13*c23*a31^2*b11*c22+b13*c23*a31^2*c11*b22+c13*a23*a31*b31*c21*b12+a23*c23*b31^2*c11*a12+c23*b33*c31*a11*b11*a22+c23*b33*c32*a11^2*b21-c23*c33*a31*b11^2*a22+2*c13*b23*a31^2*b21*c12-c13*b23*a31^2*c21*b12+a33*b33*a21*c11^2*b22+a33*b33*a22*c11^2*b21+2*b13*c23*a31^2*c21*b12+2*b13*a33*a32*b11*c21^2+c13*c33*b31*a21^2*b12-a13*b13*c31^2*b22*a21-b13^2*a31*c31*c21*a22+b13^2*a32*c21*a21*c31+c23^2*a31*b31*b11*a12+c23^2*a31*b31*b12*a11+2*c23*b33*a32*b11*c21*a11+c13*b23*a31^2*b11*c22-2*c13*b23*a31^2*c11*b22-2*a23*c23*b31*c11*a11*b32+a23*b33*a32*c11^2*b21-a33*c33*b11*a22*c11*b21+a23*b23*c31^2*b12*a11-3*b13*c23*b31*a21*a11*c32+a13*b33*a32*c21*c11*b21-b23*c23*a31*c31*b12*a11-c33^2*a21*b11^2*a22-3*a13*b23*b31*c32*c11*a21+b33*c33*a21*a11*c21*b12+3*c23*a33*b31*b12*c11*a21-3*c23*a33*b31*b11*a21*c12+a33^2*b12*b11*c21^2+3*c13*b33*c31*a22*a11*b21+c13*c23*a22*a11*b31^2+2*c13*a33*a32*c11*b21^2+b23*a33*b31*c11*a11*c22+3*b13*a23*a31*c21*c11*b32-3*b13*a23*a31*c32*c11*b21-b13*c23*a31*b31*c11*a22+b13*c23*a31*b31*a21*c12-b13*a33*b32*c21^2*a11+3*b13*a33*c31*a22*c11*b21-3*b13*a33*c31*b21*a11*c22+b23*b33*a32*c11^2*a21+b23*b33*c32*a11^2*c21+3*a23*c33*b31*a11*c21*b12+a23*a33*c32*b11^2*c21+3*c13*a23*b31*a32*b11*c21+b13*b33*a31*c21^2*a12-b13*c33*b32*c11*a21^2+2*b13*c33*c32*a21^2*b11-c23^2*a31*b11*a11*b32-c23^2*b31*b11*a11*a32-a33^2*c21*b12*c11*b21-c33^2*b21*a12*b11*a21+c33^2*b21*a11*b11*a22-c33^2*a21*b12*a11*b21-2*a33*b33*a21*c12*c11*b21-2*c23*a33*a32*b11^2*c21+c23*a33*c32*b11^2*a21+b13*a23*c31^2*a11*b22-c23*b33*a32*c11*a11*b21-2*a23*c33*c31*b11*a11*b22-a23*a33*c31*b11^2*c22-b23*c23*a31*b31*c12*a11+a23*c23*b31^2*c12*a11-2*b13*c33*a32*b11*c21*a21+b23*b33*a31*c11*a11*c22-3*b23*b33*a31*c11*c21*a12+b33^2*c12*c11*a21^2-b23*a33*c32*b11*c21*a11+3*b23*b33*a31*c12*a11*c21-b33^2*a21*c11^2*a22+b13*b23*c22*c11*a31^2-3*c13*a23*c31*b21*b11*a32+3*c13*a23*c31*b32*a11*b21-b13*c13*a31^2*c22*b21-c13*c23*a31^2*b21*b12+c13*a33*c31*b21^2*a12+2*c13*b33*b32*c11*a21^2+a33*b33*c21*b11*a21*c12+a33*b33*c21*b12*c11*a21+3*b23*b33*c31*a12*c11*a21+b23*b33*c31*a11*c11*a22-b33^2*c21*a11^2*c22+3*b23*c33*a31*a12*b11*c21+b23*c33*a31*a11*b11*c22-a33*b33*a11*c21^2*b12-a33*b33*a12*b11*c21^2-a23*c23*b31*c31*b11*a12+a23*c23*b31*c11*b11*a32-2*a23*b33*b32*c11^2*a21+3*a13*c33*a31*b22*b11*c21-a13*c13*b32*c21*b21*a31-a13*a23*b31*c31*c11*b22+a13*a23*b31*c31*b21*c12+a13*a23*b31*c31*c21*b12+b13*b33*a32*c11*a21*c21-b33*c33*b11*a22*a11*c21-b13*a23*c31^2*b21*a12+3*c23*a33*b31*a11*b21*c12+b13*b33*c31*a21^2*c12-b13*b33*c32*c11*a21^2+2*b23*c23*b31*a11*a12*c31+b23*c23*b31*c11*a11*a32-c33^2*b21*a11^2*b22+b13*c13*a31*c31*b22*a21-2*a13*b23*c31^2*a11*b22-2*a13*c23*b31^2*a11*c22-a13*b33*a32*b11*c21^2+2*a13*b33*b32*c21^2*a11+c23*c33*b31*a11*b11*a22-3*c23*c33*b31*a11*a21*b12+3*c13*a33*b31*a22*b11*c21-a23*c33*b32*c11*a11*b21-a23*a33*b31*c11^2*b22+b13*b33*c32*a21*a11*c21-3*b13*c33*a31*a22*c11*b21+a13*c33*a32*b21*b11*c21+a13*c33*b32*b11*c21*a21+a23^2*b31*c31*c11*b12-a23^2*b31*c11*b11*c32-a23*b23*a31*c11^2*b32-a23*c23*a31*b11^2*c32+a13*c33*b32*c11*a21*b21-b13*c13*a31^2*c21*b22+c13*a23*b31^2*a11*c22-2*c13*a23*b31^2*c11*a22-a13*c33*b31*a21*c21*b12+2*a13*c33*b31*b21*c21*a12+3*c23*b33*c31*a11*a21*b12-3*b13*a33*c31*a21*c11*b22-b23^2*a31*c11*a11*c32-b23^2*c31*c11*a11*a32-c13*a23*b31*c31*a11*b22+a13*b13*a32*c21^2*b31+a13*b13*b32*c21^2*a31+b13*c13*c32*a21^2*b31+a33^2*c21*b11*c11*b22-a33^2*b21*c12*b11*c21+a33^2*b21*c11*b11*c22+a13*c13*b31*c31*b22*a21-a13*c13*a32*c21*b21*b31-a23^2*c31*c11*b11*b32-2*b23*c33*c32*a11^2*b21+b23^2*a31*c31*c12*a11+a13*c13*a31*b31*c22*b21+a13*c13*a31*b31*c21*b22+3*a13*c23*a31*b32*c11*b21-3*a13*c23*a31*b21*b11*c32-2*a13*c13*a31*b21*b22*c31+a13*c13*b31*c31*b21*a22+3*b13*a23*c31*a32*c11*b21-3*b13*a23*c31*b32*a11*c21+b13*c33*a32*c21*b21*a11+b13*c33*a32*c11*a21*b21+a33*c33*b21*a11*c21*b12+a33*c33*b21*a12*b11*c21-a13*c33*a32*c11*b21^2+2*a13*c33*c32*b21^2*a11+a13*c33*a31*b21^2*c12+a13*a33*c31*b21^2*c12-a13*a33*b32*b11*c21^2+3*b13*c33*b31*a22*a11*c21-3*b13*c33*b31*a21*a11*c22-a33*c33*a11*b22*b11*c21-b13*c33*a31*a21*b21*c12+2*a23*c33*b32*c11*b11*a21-a23*c33*b32*b11*c21*a11-a23*c23*c31*b11^2*a32-b23*c33*b31*a11^2*c22+2*b23*c33*c31*a11^2*b22+b23*c33*b32*a11^2*c21+3*a23*b33*c31*a12*b11*c21-a23*b33*a31*c11^2*b22+c13*c23*b22*b11*a31^2-c13*c23*b31^2*a21*a12-3*b23*b33*c31*a11*a21*c12-b23*b33*a32*c11*a11*c21-2*a13*c33*b32*c21*b21*a11+3*b13*a23*b31*c32*a11*c21+2*a33*b33*c21*a11*b11*c22+b33*c33*b21*a11^2*c22-b33*c33*b11*a21^2*c12+3*b13*c23*b31*a32*c11*a21+b13*a23*a31*c31*b21*c12+c13*c33*b32*a21*a11*b21-c13*c33*a31*b21*a21*b12-3*c13*a33*b31*a21*b11*c22+b13^2*c32*c21*a21*a31+a23*b23*a31*c11*b11*c32-a23*b23*b31*c31*c11*a12-a23*b23*b31*c31*c12*a11+a23*b23*b31*c11*a11*c32+3*b13*c33*a31*b21*a11*c22-2*c13*b33*b31*a21^2*c12+c13*b33*c31*a21^2*b12-c13*c33*a32*b21^2*a11+c13*c23*a31*b31*b21*a12-c13*c23*a31*b31*a11*b22-3*c13*c23*a31*b32*a11*b21-3*c13*c23*b31*a32*b11*a21+c23*a33*b31*a11*c11*b22+b33^2*a12*a11*c21^2+2*b23*a33*c32*c11*a11*b21-b23*a33*c32*c11*b11*a21+c33^2*a12*a11*b21^2+3*c23*b33*a31*a12*c11*b21+b23*c23*a31^2*c12*b11-a23*b23*b31*c11^2*a32+a23*b23*c31^2*b11*a12-b13*c23*a31^2*b21*c12+c13*b23*b31*c31*a21*a12-3*c13*b23*b31*a32*a11*c21+c23*c33*a31*b11*a11*b22-3*c23*c33*a31*b11*b21*a12-3*a13*b23*a31*c21*c11*b32+3*a13*b23*a31*c32*b11*c21+b13*a33*c32*c21*b21*a11+3*c13*a33*c31*b22*b11*a21-3*c13*a33*c31*b21*b11*a22-3*a23*b33*a31*c12*b11*c21+a23*b33*a31*c11*b11*c22+3*a23*b33*a31*c11*c21*b12-2*a23*b33*b31*c11*a11*c22-b13*b33*c31*a21*c21*a12-c13^2*a32*b21^2*a31+3*a23*a33*c31*b12*c11*b21+2*a23*b33*b31*c11^2*a22-3*b13*b23*c31*a32*c11*a21+a33*c33*b21*b12*c11*a21+c13^2*a21*a22*b31^2+c23*a33*b31*b11*c11*a22-a33^2*c21*b11^2*c22-a13*b13*c32*c21*a21*b31+2*a13*b13*c32*b21*a21*c31+3*a13*c23*b31*c32*b11*a21+3*a13*c23*c31*b21*b11*a32+a23*b23*c31*c11*b11*a32-2*a23*c33*c32*b11^2*a21+2*a13*c13*b32*c21*a21*b31-a13*c13*b32*b21*a21*c31-b23*c23*c31*a11^2*b32-b23*a33*b31*c11^2*a22+3*b23*c33*a31*b12*c11*a21+b23*c33*a31*b11*c11*a22+2*c23*b33*b31*a11^2*c22-c23*b33*c31*a11^2*b22-2*c23*b33*b32*a11^2*c21-2*a13*c23*a31*b31*c21*b12-a13*c23*a31*b22*b11*c31+2*b23*a33*a32*c11*b11*c21-b23*a33*b32*c11*a11*c21-a13*c23*a31*b31*c11*b22+a13*c23*a31*b31*b21*c12+c23*a33*c31*b11*a11*b22+a23*c23*a31*c11*b11*b32-a23*c23*b31*c31*b12*a11-a23*c33*a31*b11^2*c22+a23*a33*b31*c11*b11*c22-3*a23*a33*b31*c11*c21*b12+a23*a33*c31*b11*c11*b22-3*a23*a33*c31*b11*b21*c12-2*b13*a23*c31^2*b11*a22-3*a13*c33*b31*a22*b11*c21+3*a13*c33*b31*a22*c11*b21-a13*b13*b32*c21*a21*c31-a13*b13*c32*c21*b21*a31+b23*a33*b32*c11^2*a21-b23*b33*a31*c11^2*a22-b23*b33*c31*a11^2*c22+b13*c13*a31*b31*c21*a22+b13*c13*a31*c31*b21*a22+b33^2*c21*a11*c11*a22-b33^2*a21*c12*a11*c21+b33^2*a21*c11*a11*c22-2*c13*a33*b32*c11*a21*b21+c13*a33*c32*b11*a21*b21-3*b23*a33*c31*b12*c11*a21-2*b23*c33*c31*a11*b11*a22+2*b23*c33*a32*c11*a11*b21+2*b13*c33*c31*a21*b21*a12+b13*c13*a31*b31*c22*a21-2*b13*a33*a32*c21*c11*b21+b13*a33*b32*c11*a21*c21-a13^2*b31*c31*c22*b21-a13^2*b31*c31*c21*b22+a13^2*b32*c21*b21*c31-b23*c23*a31*b31*c11*a12-b23*c23*a31*c31*b11*a12+c33^2*b12*b11*a21^2+2*a13*c23*b31*c31*a11*b22-a13*c13*c32*b21*a21*b31-a13*a23*b31*c31*b11*c22-2*b13*a23*b31*c31*a21*c12-3*b13*a23*b31*c21*c11*a32-a23*c23*a31*b31*c12*b11-a23*c23*a31*b31*c11*b12+2*a23*c33*c31*b11^2*a22+2*c23*a33*b32*b11*c21*a11-c23*a33*c32*b11*a11*b21+a33^2*c12*c11*b21^2-2*b13*a33*a31*c21^2*b12+b13*a33*b31*c21^2*a12-b13*b33*a32*c21^2*a11+a23^2*b31*c31*c12*b11-b23*c23*b31*a11^2*c32-2*b23*a33*a32*c11^2*b21-c13^2*b32*a21^2*b31-a23^2*c11*c12*b31^2+a23^2*b31*c11^2*b32-a23^2*b11*b12*c31^2+a23^2*c31*b11^2*c32-b23^2*c11*c12*a31^2+b23^2*a31*c11^2*a32-b23^2*a11*a12*c31^2+b23^2*c31*a11^2*c32-c23^2*b11*b12*a31^2+c23^2*a31*b11^2*a32-c23^2*a11*a12*b31^2+c23^2*b31*a11^2*b32+a13^2*c21*c22*b31^2+a13^2*b21*b22*c31^2-a13^2*b32*c21^2*b31-a13^2*c32*b21^2*c31+b13^2*c21*c22*a31^2+b13^2*a21*a22*c31^2-b13^2*a32*c21^2*a31-b13^2*c32*a21^2*c31+c13^2*b21*b22*a31^2+b13*c33*b31*a21^2*c12-2*b13*c33*c31*a21^2*b12-b13^2*a31*c31*c22*a21+2*c13*a23*b31^2*a21*c12-c13*a23*b31^2*c21*a12-c13^2*a31*b31*b21*a22-c13^2*a31*b31*b22*a21+c13^2*a32*b21*a21*b31+c13^2*b32*b21*a21*a31-c13*b33*c32*a21^2*b11-c13*c33*b32*a21^2*b11+c13*c33*a31*b21^2*a12+a13^2*c32*c21*b21*b31-a13*b13*c31^2*b21*a22-a13*c13*b31^2*c22*a21+a13*c13*a32*b21^2*c31+a13*c13*c32*b21^2*a31-a13*a23*b31^2*c21*c12+a13*a23*c22*c11*b31^2-a13*a23*c31^2*b21*b12+a13*a23*b22*b11*c31^2+a13*b23*c31^2*b11*a22-a13*b23*c31^2*a21*b12+2*a13*b23*c31^2*b21*a12+a13*c23*b31^2*c11*a22-a13*c23*b31^2*a21*c12+2*a13*c23*b31^2*c21*a12+a13*a33*b31*c21^2*b12-a13*a33*c32*c11*b21^2+a13*b33*a31*c21^2*b12-2*a13*b33*b31*c21^2*a12-2*a13*c33*c31*b21^2*a12-a13*c13*b31^2*c21*a22+3*b13*c23*a31*c32*a11*b21-b13*c23*b31*a22*a11*c31+b13*c23*b31*c31*a21*a12-2*b13*a23*a31*c31*c21*b12+b13*a23*b31*c31*c21*a12-b13*a23*b31*c31*a11*c22+2*b13*a23*b31*c31*c11*a22-b13*b23*a31*c31*a11*c22-b13*b23*a31*c31*c11*a22+b13*b23*a31*c31*a21*c12+b13*b23*a31*c31*c21*a12-3*b13*b23*a31*c32*a11*c21+3*b13*b23*a31*c32*c11*a21+3*b13*b23*c31*a32*a11*c21+2*b13*c23*a31*b31*a11*c22+2*b13*c23*a31*c31*b11*a22-2*b13*c23*a31*c31*a21*b12+b13*c23*a31*c31*b21*a12-b13*c23*a31*c31*a11*b22-3*a13*c23*b31*a32*c11*b21-3*a13*c23*c31*b32*b11*a21-3*a13*a33*b31*c22*c11*b21+3*a13*a33*b31*c21*c11*b22-3*a13*a33*c31*b22*b11*c21+3*a13*a33*c31*b21*b11*c22-a13*a33*b31*c21*b21*c12-a13*a33*c31*b21*c21*b12+a13*a33*b32*c21*c11*b21+a13*a33*c32*b21*b11*c21-3*a13*b33*c31*a22*c11*b21-3*a13*b33*c31*a21*b11*c22+3*a13*b33*c31*a21*c11*b22-2*a13*b13*a31*c21*c22*b31+a13*b13*a31*c31*c22*b21+a13*b13*a31*c31*c21*b22+a13*b13*b31*c31*c22*a21+a13*b13*b31*c31*c21*a22-a13*b13*a32*c21*b21*c31+3*a13*a23*b31*c32*c11*b21-3*a13*a23*b31*c32*b11*c21-3*a13*a23*c31*b32*c11*b21+a13*b23*a31*b31*c21*c12-a13*b23*a31*c22*c11*b31-a13*b23*a31*c31*b11*c22+2*a13*b23*a31*c31*c11*b22-2*a13*b23*a31*c31*b21*c12+a13*b23*a31*c31*c21*b12-2*a13*b23*b31*c31*c21*a12+2*a13*b23*b31*c31*a11*c22-a13*b23*b31*c31*c11*a22+a13*b23*b31*c31*a21*c12+3*a13*b23*b31*c21*c11*a32-3*a13*b23*c31*a32*b11*c21+3*a13*b23*c31*b32*c11*a21+2*a13*c23*a31*b31*b11*c22-a13*c23*b31*c31*b11*a22+a13*c23*b31*c31*a21*b12-2*a13*c23*b31*c31*b21*a12-2*a13*b33*b32*c11*a21*c21-2*a13*b33*c32*c21*b21*a11+a13*b33*c32*c11*a21*b21+a13*b33*c32*b11*c21*a21+3*a13*b33*c31*a22*b11*c21-3*a13*b33*a31*c21*c11*b22+3*a13*b33*a31*c22*c11*b21-a13*b33*a31*c21*b21*c12-a13*b33*c31*a21*b21*c12-a13*b33*c31*a21*c21*b12+2*a13*b33*c31*b21*c21*a12-3*a13*c33*a31*b21*b11*c22+3*a13*c33*b31*a21*b11*c22-3*a13*c33*b31*a21*c11*b22-2*a13*c33*c32*b11*a21*b21-a13*c33*a31*b21*c21*b12-a13*c33*b31*a21*b21*c12+2*a13*c33*c31*b21*a21*b12+b13*c33*b32*a21*a11*c21-2*b13*c33*c32*a21*a11*b21+2*b13*c33*a31*a21*c21*b12-b13*c33*a31*b21*c21*a12-b13*c33*b31*a21*c21*a12-2*b13*c13*b31*a21*a22*c31+2*b13*c13*a32*c21*b21*a31-b13*c13*a32*c21*a21*b31-b13*c13*a32*b21*a21*c31-b13*c13*b32*c21*a21*a31-b13*c13*c32*b21*a21*a31+b13*a23*a31*b31*c21*c12-b13*a23*a31*c22*c11*b31+2*b13*a23*a31*c31*b11*c22-b13*a23*a31*c31*c11*b22+3*b13*c23*c31*a21*a11*b32+b13*a33*c32*c11*a21*b21-2*b13*a33*c32*b11*c21*a21-3*b13*a33*b31*c21*c11*a22+3*b13*a33*b31*c22*c11*a21+2*b13*a33*a31*c21*b21*c12-2*c23*b33*a31*a11*b11*c22+c23*b33*a31*a11*c11*b22-3*c23*b33*a31*a11*b21*c12+c23*b33*a31*b11*c11*a22+3*c23*b33*a31*b11*a21*c12-2*c23*b33*b31*a11*c11*a22-3*c23*b33*c31*a12*b11*a21-c23*b33*a32*c11*b11*a21+2*c23*b33*b32*c11*a11*a21-c23*b33*c32*b11*a11*a21+3*c23*c33*a31*b12*a11*b21-c23*c33*a32*b11*a11*b21-c23*c33*b32*b11*a11*a21-a33*b33*a11*c22*c11*b21+a33*b33*c21*a11*b21*c12+a33*b33*c21*a12*c11*b21-a33*b33*c21*a11*c11*b22-a33*b33*a21*c11*b11*c22-a33*b33*c11*a22*b11*c21+a33*c33*b21*b11*a21*c12-a33*c33*b21*a11*b11*c22+2*a33*c33*b21*a11*c11*b22-2*a33*c33*a21*b12*b11*c21-a33*c33*a21*b11*c11*b22+b33*c33*b21*a12*c11*a21-b33*c33*b21*a11*c11*a22+b33*c33*a21*a11*b21*c12+3*b23*a33*b31*c11*c21*a12-3*b23*a33*c31*a12*b11*c21+b23*a33*c31*a11*b11*c22-2*b23*a33*c31*a11*c11*b22+3*b23*a33*c31*a11*c21*b12+b23*a33*c31*b11*c11*a22-2*b33*c33*b21*a12*a11*c21-b33*c33*a21*a11*b11*c22+2*b33*c33*a21*b11*c11*a22+b33*c33*a21*a12*b11*c21-b13*a33*b31*c21*a21*c12-b13*a33*c31*a21*b21*c12+2*b13*a33*c31*a21*c21*b12-b13*a33*c31*b21*c21*a12-3*b13*b33*a31*c22*c11*a21+3*b13*b33*a31*c21*c11*a22-3*b13*b33*c31*a22*a11*c21+3*b13*b33*c31*a21*a11*c22-b13*b33*a31*c21*a21*c12+3*b13*c33*a31*a21*c11*b22-c13*a23*a31*b31*b11*c22+2*c13*a23*a31*b31*c11*b22-2*c13*a23*a31*b31*b21*c12-c13*a23*a31*b22*b11*c31+c13*a23*a31*c31*b21*b12-3*c13*a23*a31*b32*b11*c21+3*c13*a23*a31*b21*b11*c32+2*c13*a23*b31*c31*b11*a22-2*c13*a23*b31*c31*a21*b12+c13*a23*b31*c31*b21*a12-3*c13*a23*b31*c32*a11*b21-c13*b23*a31*b31*a11*c22+2*c13*b23*a31*b31*c11*a22-2*c13*b23*a31*b31*a21*c12+c13*b23*a31*b31*c21*a12-c13*b23*a31*c31*b11*a22+c13*b23*a31*c31*a21*b12+2*c13*b23*a31*c31*a11*b22+3*c13*b23*a31*b32*a11*c21-3*c13*b23*a31*c32*b11*a21-c13*b23*b31*a22*a11*c31+3*c13*b23*b31*a21*a11*c32+3*c13*b23*c31*a32*b11*a21-3*c13*b23*c31*a21*a11*b32-c13*c23*a31*b31*b11*a22+c13*c23*a31*b31*a21*b12+3*c13*c23*b31*a32*a11*b21-3*c13*a33*b31*b22*a11*c21+3*c13*a33*b31*b21*a11*c22-2*c13*a33*a32*b21*b11*c21+c13*a33*b32*c21*b21*a11+c13*a33*b32*b11*c21*a21+2*c13*a33*a31*b21*c21*b12+2*c13*a33*b31*a21*b21*c12-c13*a33*b31*a21*c21*b12-c13*a33*b31*b21*c21*a12-c13*a33*c31*b21*a21*b12-3*c13*b33*a31*a22*b11*c21+3*c13*b33*a31*a21*b11*c22+3*c13*b33*a31*b22*a11*c21-3*c13*b33*a31*b21*a11*c22-3*c13*b33*c31*a21*a11*b22+c13*b33*a32*c21*b21*a11+c13*b33*a32*b11*c21*a21-2*c13*b33*a32*c11*a21*b21-2*c13*b33*b32*a21*a11*c21+c13*b33*c32*a21*a11*b21+2*c13*b33*a31*a21*b21*c12-c13*b33*a31*a21*c21*b12-c13*b33*a31*b21*c21*a12+2*c13*b33*b31*a21*c21*a12-c13*b33*c31*a21*b21*a12-3*c13*c33*a31*b22*b11*a21+3*c13*c33*a31*b21*b11*a22-3*c13*c33*b31*a22*a11*b21+3*c13*c33*b31*a21*a11*b22+c13*c33*a32*b11*a21*b21-c13*c33*b31*a21*b21*a12+2*a23*b23*a31*c11*c12*b31-a23*b23*a31*c31*c12*b11-a23*b23*a31*c31*c11*b12+2*a23*c23*a31*b11*b12*c31+a23*c23*b31*b11*a11*c32+a23*c23*c31*b11*a11*b32+3*a23*a33*b31*c12*b11*c21-a23*a33*b32*c11*b11*c21-a23*a33*c32*c11*b11*b21-3*a23*b33*c31*a12*c11*b21+a23*b33*c31*a11*b11*c22+a23*b33*c31*a11*c11*b22+3*a23*b33*c31*a11*b21*c12-3*a23*b33*c31*a11*c21*b12-2*a23*b33*c31*b11*c11*a22-a23*b33*a32*c11*b11*c21+2*a23*b33*b32*c11*a11*c21-a23*b33*c32*c11*a11*b21+2*a23*b33*c32*c11*b11*a21-a23*b33*c32*b11*c21*a11-3*a23*c33*a31*b12*c11*b21+a23*c33*a31*b11*c11*b22+3*a23*c33*a31*b11*b21*c12-3*a23*c33*b31*a12*b11*c21+3*a23*c33*b31*a12*c11*b21+a23*c33*b31*a11*b11*c22+a23*c33*b31*a11*c11*b22-3*a23*c33*b31*a11*b21*c12-a23*c33*a32*c11*b11*b21+2*a23*c33*c32*b11*a11*b21-2*b23*c23*a31*c11*b11*a32+b23*c23*a31*c11*a11*b32+b23*c23*a31*b11*a11*c32+b23*c23*c31*b11*a11*a32-2*b23*a33*a31*c11*b11*c22-3*b23*a33*b31*c12*a11*c21+3*b23*a33*c31*b11*a21*c12-b23*b33*c32*c11*a11*a21-2*b23*c33*a31*a11*c11*b22-3*b23*c33*a31*a11*c21*b12-3*b23*c33*a31*b11*a21*c12-3*b23*c33*b31*a12*c11*a21+b23*c33*b31*a11*c11*a22+3*b23*c33*b31*a11*a21*c12-b23*c33*a32*b11*c21*a11-b23*c33*b32*c11*a11*a21-2*c23*a33*a31*b11*c11*b22-3*c23*a33*b31*a12*c11*b21-2*c23*a33*b31*a11*b11*c22-3*c23*a33*c31*b12*a11*b21+b23^2*a31*c31*c11*a12+b23*c23*a31^2*c11*b12+2*c23*a33*a31*b11^2*c22-c23*a33*c31*b11^2*a22-c23*c33*b31*a11^2*b22-a33*c33*a11*b21^2*c12-a33*c33*a12*c11*b21^2+a33*c33*a21*b11^2*c22+a33*c33*a22*b11^2*c21-b33^2*c21*a12*c11*a21-b33*c33*b12*c11*a21^2+b33*c33*b22*a11^2*c21+c33^2*a21*b11*a11*b22,2*b23*a33*a31*c11^2*b22+3*c13*c23*a31*b32*b11*a21-b13*b23*a31^2*c21*c12+2*b23*c33*c32*b11*a11*a21-c13*a33*c32*b21^2*a11-2*c13*a33*a31*b21^2*c12-b33*c33*a11*a21*c11*b22+2*a13*b33*b31*c21*a21*c12+c23*c33*a32*b11^2*a21+c23*c33*b32*a11^2*b21-b13*b23*c31^2*a21*a12-3*c23*b33*a31*b12*c11*a21-3*b13*c23*c31*a32*a11*b21-2*c13*b23*a31*c31*b21*a12+3*a13*a23*c31*b32*b11*c21+b13*c13*b32*a21^2*c31-b23*c33*a32*c11*b11*a21+3*b13*a33*c31*b22*a11*c21-c23*a33*b32*c11*b11*a21+b13*b23*a22*a11*c31^2+3*c23*c33*b31*a12*b11*a21-2*b13*c23*a31*b31*c21*a12+a13*c23*a31*c31*b21*b12-3*b13*c23*a31*b32*c11*a21+2*b13*a23*c31^2*a21*b12-2*a23*c33*b31*b11*c11*a22+a23*a33*b32*c11^2*b21+2*c23*a33*a32*c11*b11*b21-c23*a33*b32*c11*a11*b21-3*b13*c33*a31*b22*a11*c21+3*c23*a33*c31*b11*b21*a12-a33^2*b21*c11^2*b22+a23*b23*c31*c11*a11*b32-2*a23*b23*c31*b11*a11*c32+a23*c33*a32*b11^2*c21-2*b13*c23*a31^2*b11*c22+b13*c23*a31^2*c11*b22+c13*a23*a31*b31*c21*b12+a23*c23*b31^2*c11*a12+c23*b33*c31*a11*b11*a22+c23*b33*c32*a11^2*b21-c23*c33*a31*b11^2*a22+2*c13*b23*a31^2*b21*c12-c13*b23*a31^2*c21*b12+a33*b33*a21*c11^2*b22+a33*b33*a22*c11^2*b21+2*b13*c23*a31^2*c21*b12+2*b13*a33*a32*b11*c21^2+c13*c33*b31*a21^2*b12-a13*b13*c31^2*b22*a21-b13^2*a31*c31*c21*a22+b13^2*a32*c21*a21*c31+c23^2*a31*b31*b11*a12+c23^2*a31*b31*b12*a11+2*c23*b33*a32*b11*c21*a11+c13*b23*a31^2*b11*c22-2*c13*b23*a31^2*c11*b22-2*a23*c23*b31*c11*a11*b32+a23*b33*a32*c11^2*b21-a33*c33*b11*a22*c11*b21+a23*b23*c31^2*b12*a11-3*b13*c23*b31*a21*a11*c32+a13*b33*a32*c21*c11*b21-b23*c23*a31*c31*b12*a11-c33^2*a21*b11^2*a22-3*a13*b23*b31*c32*c11*a21+b33*c33*a21*a11*c21*b12+3*c23*a33*b31*b12*c11*a21-3*c23*a33*b31*b11*a21*c12+a33^2*b12*b11*c21^2+3*c13*b33*c31*a22*a11*b21+c13*c23*a22*a11*b31^2+2*c13*a33*a32*c11*b21^2+b23*a33*b31*c11*a11*c22+3*b13*a23*a31*c21*c11*b32-3*b13*a23*a31*c32*c11*b21-b13*c23*a31*b31*c11*a22+b13*c23*a31*b31*a21*c12-b13*a33*b32*c21^2*a11+3*b13*a33*c31*a22*c11*b21-3*b13*a33*c31*b21*a11*c22+b23*b33*a32*c11^2*a21+b23*b33*c32*a11^2*c21+3*a23*c33*b31*a11*c21*b12+a23*a33*c32*b11^2*c21+3*c13*a23*b31*a32*b11*c21+b13*b33*a31*c21^2*a12-b13*c33*b32*c11*a21^2+2*b13*c33*c32*a21^2*b11-c23^2*a31*b11*a11*b32-c23^2*b31*b11*a11*a32-a33^2*c21*b12*c11*b21-c33^2*b21*a12*b11*a21+c33^2*b21*a11*b11*a22-c33^2*a21*b12*a11*b21-2*a33*b33*a21*c12*c11*b21-2*c23*a33*a32*b11^2*c21+c23*a33*c32*b11^2*a21+b13*a23*c31^2*a11*b22-c23*b33*a32*c11*a11*b21-2*a23*c33*c31*b11*a11*b22-a23*a33*c31*b11^2*c22-b23*c23*a31*b31*c12*a11+a23*c23*b31^2*c12*a11-2*b13*c33*a32*b11*c21*a21+b23*b33*a31*c11*a11*c22-3*b23*b33*a31*c11*c21*a12+b33^2*c12*c11*a21^2-b23*a33*c32*b11*c21*a11+3*b23*b33*a31*c12*a11*c21-b33^2*a21*c11^2*a22+b13*b23*c22*c11*a31^2-3*c13*a23*c31*b21*b11*a32+3*c13*a23*c31*b32*a11*b21-b13*c13*a31^2*c22*b21-c13*c23*a31^2*b21*b12+c13*a33*c31*b21^2*a12+2*c13*b33*b32*c11*a21^2+a33*b33*c21*b11*a21*c12+a33*b33*c21*b12*c11*a21+3*b23*b33*c31*a12*c11*a21+b23*b33*c31*a11*c11*a22-b33^2*c21*a11^2*c22+3*b23*c33*a31*a12*b11*c21+b23*c33*a31*a11*b11*c22-a33*b33*a11*c21^2*b12-a33*b33*a12*b11*c21^2-a23*c23*b31*c31*b11*a12+a23*c23*b31*c11*b11*a32-2*a23*b33*b32*c11^2*a21+3*a13*c33*a31*b22*b11*c21-a13*c13*b32*c21*b21*a31-a13*a23*b31*c31*c11*b22+a13*a23*b31*c31*b21*c12+a13*a23*b31*c31*c21*b12+b13*b33*a32*c11*a21*c21-b33*c33*b11*a22*a11*c21-b13*a23*c31^2*b21*a12+3*c23*a33*b31*a11*b21*c12+b13*b33*c31*a21^2*c12-b13*b33*c32*c11*a21^2+2*b23*c23*b31*a11*a12*c31+b23*c23*b31*c11*a11*a32-c33^2*b21*a11^2*b22+b13*c13*a31*c31*b22*a21-2*a13*b23*c31^2*a11*b22-2*a13*c23*b31^2*a11*c22-a13*b33*a32*b11*c21^2+2*a13*b33*b32*c21^2*a11+c23*c33*b31*a11*b11*a22-3*c23*c33*b31*a11*a21*b12+3*c13*a33*b31*a22*b11*c21-a23*c33*b32*c11*a11*b21-a23*a33*b31*c11^2*b22+b13*b33*c32*a21*a11*c21-3*b13*c33*a31*a22*c11*b21+a13*c33*a32*b21*b11*c21+a13*c33*b32*b11*c21*a21+a23^2*b31*c31*c11*b12-a23^2*b31*c11*b11*c32-a23*b23*a31*c11^2*b32-a23*c23*a31*b11^2*c32+a13*c33*b32*c11*a21*b21-b13*c13*a31^2*c21*b22+c13*a23*b31^2*a11*c22-2*c13*a23*b31^2*c11*a22-a13*c33*b31*a21*c21*b12+2*a13*c33*b31*b21*c21*a12+3*c23*b33*c31*a11*a21*b12-3*b13*a33*c31*a21*c11*b22-b23^2*a31*c11*a11*c32-b23^2*c31*c11*a11*a32-c13*a23*b31*c31*a11*b22+a13*b13*a32*c21^2*b31+a13*b13*b32*c21^2*a31+b13*c13*c32*a21^2*b31+a33^2*c21*b11*c11*b22-a33^2*b21*c12*b11*c21+a33^2*b21*c11*b11*c22+a13*c13*b31*c31*b22*a21-a13*c13*a32*c21*b21*b31-a23^2*c31*c11*b11*b32-2*b23*c33*c32*a11^2*b21+b23^2*a31*c31*c12*a11+a13*c13*a31*b31*c22*b21+a13*c13*a31*b31*c21*b22+3*a13*c23*a31*b32*c11*b21-3*a13*c23*a31*b21*b11*c32-2*a13*c13*a31*b21*b22*c31+a13*c13*b31*c31*b21*a22+3*b13*a23*c31*a32*c11*b21-3*b13*a23*c31*b32*a11*c21+b13*c33*a32*c21*b21*a11+b13*c33*a32*c11*a21*b21+a33*c33*b21*a11*c21*b12+a33*c33*b21*a12*b11*c21-a13*c33*a32*c11*b21^2+2*a13*c33*c32*b21^2*a11+a13*c33*a31*b21^2*c12+a13*a33*c31*b21^2*c12-a13*a33*b32*b11*c21^2+3*b13*c33*b31*a22*a11*c21-3*b13*c33*b31*a21*a11*c22-a33*c33*a11*b22*b11*c21-b13*c33*a31*a21*b21*c12+2*a23*c33*b32*c11*b11*a21-a23*c33*b32*b11*c21*a11-a23*c23*c31*b11^2*a32-b23*c33*b31*a11^2*c22+2*b23*c33*c31*a11^2*b22+b23*c33*b32*a11^2*c21+3*a23*b33*c31*a12*b11*c21-a23*b33*a31*c11^2*b22+c13*c23*b22*b11*a31^2-c13*c23*b31^2*a21*a12-3*b23*b33*c31*a11*a21*c12-b23*b33*a32*c11*a11*c21-2*a13*c33*b32*c21*b21*a11+3*b13*a23*b31*c32*a11*c21+2*a33*b33*c21*a11*b11*c22+b33*c33*b21*a11^2*c22-b33*c33*b11*a21^2*c12+3*b13*c23*b31*a32*c11*a21+b13*a23*a31*c31*b21*c12+c13*c33*b32*a21*a11*b21-c13*c33*a31*b21*a21*b12-3*c13*a33*b31*a21*b11*c22+b13^2*c32*c21*a21*a31+a23*b23*a31*c11*b11*c32-a23*b23*b31*c31*c11*a12-a23*b23*b31*c31*c12*a11+a23*b23*b31*c11*a11*c32+3*b13*c33*a31*b21*a11*c22-2*c13*b33*b31*a21^2*c12+c13*b33*c31*a21^2*b12-c13*c33*a32*b21^2*a11+c13*c23*a31*b31*b21*a12-c13*c23*a31*b31*a11*b22-3*c13*c23*a31*b32*a11*b21-3*c13*c23*b31*a32*b11*a21+c23*a33*b31*a11*c11*b22+b33^2*a12*a11*c21^2+2*b23*a33*c32*c11*a11*b21-b23*a33*c32*c11*b11*a21+c33^2*a12*a11*b21^2+3*c23*b33*a31*a12*c11*b21+b23*c23*a31^2*c12*b11-a23*b23*b31*c11^2*a32+a23*b23*c31^2*b11*a12-b13*c23*a31^2*b21*c12+c13*b23*b31*c31*a21*a12-3*c13*b23*b31*a32*a11*c21+c23*c33*a31*b11*a11*b22-3*c23*c33*a31*b11*b21*a12-3*a13*b23*a31*c21*c11*b32+3*a13*b23*a31*c32*b11*c21+b13*a33*c32*c21*b21*a11+3*c13*a33*c31*b22*b11*a21-3*c13*a33*c31*b21*b11*a22-3*a23*b33*a31*c12*b11*c21+a23*b33*a31*c11*b11*c22+3*a23*b33*a31*c11*c21*b12-2*a23*b33*b31*c11*a11*c22-b13*b33*c31*a21*c21*a12-c13^2*a32*b21^2*a31+3*a23*a33*c31*b12*c11*b21+2*a23*b33*b31*c11^2*a22-3*b13*b23*c31*a32*c11*a21+a33*c33*b21*b12*c11*a21+c13^2*a21*a22*b31^2+c23*a33*b31*b11*c11*a22-a33^2*c21*b11^2*c22-a13*b13*c32*c21*a21*b31+2*a13*b13*c32*b21*a21*c31+3*a13*c23*b31*c32*b11*a21+3*a13*c23*c31*b21*b11*a32+a23*b23*c31*c11*b11*a32-2*a23*c33*c32*b11^2*a21+2*a13*c13*b32*c21*a21*b31-a13*c13*b32*b21*a21*c31-b23*c23*c31*a11^2*b32-b23*a33*b31*c11^2*a22+3*b23*c33*a31*b12*c11*a21+b23*c33*a31*b11*c11*a22+2*c23*b33*b31*a11^2*c22-c23*b33*c31*a11^2*b22-2*c23*b33*b32*a11^2*c21-2*a13*c23*a31*b31*c21*b12-a13*c23*a31*b22*b11*c31+2*b23*a33*a32*c11*b11*c21-b23*a33*b32*c11*a11*c21-a13*c23*a31*b31*c11*b22+a13*c23*a31*b31*b21*c12+c23*a33*c31*b11*a11*b22+a23*c23*a31*c11*b11*b32-a23*c23*b31*c31*b12*a11-a23*c33*a31*b11^2*c22+a23*a33*b31*c11*b11*c22-3*a23*a33*b31*c11*c21*b12+a23*a33*c31*b11*c11*b22-3*a23*a33*c31*b11*b21*c12-2*b13*a23*c31^2*b11*a22-3*a13*c33*b31*a22*b11*c21+3*a13*c33*b31*a22*c11*b21-a13*b13*b32*c21*a21*c31-a13*b13*c32*c21*b21*a31+b23*a33*b32*c11^2*a21-b23*b33*a31*c11^2*a22-b23*b33*c31*a11^2*c22+b13*c13*a31*b31*c21*a22+b13*c13*a31*c31*b21*a22+b33^2*c21*a11*c11*a22-b33^2*a21*c12*a11*c21+b33^2*a21*c11*a11*c22-2*c13*a33*b32*c11*a21*b21+c13*a33*c32*b11*a21*b21-3*b23*a33*c31*b12*c11*a21-2*b23*c33*c31*a11*b11*a22+2*b23*c33*a32*c11*a11*b21+2*b13*c33*c31*a21*b21*a12+b13*c13*a31*b31*c22*a21-2*b13*a33*a32*c21*c11*b21+b13*a33*b32*c11*a21*c21-a13^2*b31*c31*c22*b21-a13^2*b31*c31*c21*b22+a13^2*b32*c21*b21*c31-b23*c23*a31*b31*c11*a12-b23*c23*a31*c31*b11*a12+c33^2*b12*b11*a21^2+2*a13*c23*b31*c31*a11*b22-a13*c13*c32*b21*a21*b31-a13*a23*b31*c31*b11*c22-2*b13*a23*b31*c31*a21*c12-3*b13*a23*b31*c21*c11*a32-a23*c23*a31*b31*c12*b11-a23*c23*a31*b31*c11*b12+2*a23*c33*c31*b11^2*a22+2*c23*a33*b32*b11*c21*a11-c23*a33*c32*b11*a11*b21+a33^2*c12*c11*b21^2-2*b13*a33*a31*c21^2*b12+b13*a33*b31*c21^2*a12-b13*b33*a32*c21^2*a11+a23^2*b31*c31*c12*b11-b23*c23*b31*a11^2*c32-2*b23*a33*a32*c11^2*b21-c13^2*b32*a21^2*b31-a23^2*c11*c12*b31^2+a23^2*b31*c11^2*b32-a23^2*b11*b12*c31^2+a23^2*c31*b11^2*c32-b23^2*c11*c12*a31^2+b23^2*a31*c11^2*a32-b23^2*a11*a12*c31^2+b23^2*c31*a11^2*c32-c23^2*b11*b12*a31^2+c23^2*a31*b11^2*a32-c23^2*a11*a12*b31^2+c23^2*b31*a11^2*b32+a13^2*c21*c22*b31^2+a13^2*b21*b22*c31^2-a13^2*b32*c21^2*b31-a13^2*c32*b21^2*c31+b13^2*c21*c22*a31^2+b13^2*a21*a22*c31^2-b13^2*a32*c21^2*a31-b13^2*c32*a21^2*c31+c13^2*b21*b22*a31^2+b13*c33*b31*a21^2*c12-2*b13*c33*c31*a21^2*b12-b13^2*a31*c31*c22*a21+2*c13*a23*b31^2*a21*c12-c13*a23*b31^2*c21*a12-c13^2*a31*b31*b21*a22-c13^2*a31*b31*b22*a21+c13^2*a32*b21*a21*b31+c13^2*b32*b21*a21*a31-c13*b33*c32*a21^2*b11-c13*c33*b32*a21^2*b11+c13*c33*a31*b21^2*a12+a13^2*c32*c21*b21*b31-a13*b13*c31^2*b21*a22-a13*c13*b31^2*c22*a21+a13*c13*a32*b21^2*c31+a13*c13*c32*b21^2*a31-a13*a23*b31^2*c21*c12+a13*a23*c22*c11*b31^2-a13*a23*c31^2*b21*b12+a13*a23*b22*b11*c31^2+a13*b23*c31^2*b11*a22-a13*b23*c31^2*a21*b12+2*a13*b23*c31^2*b21*a12+a13*c23*b31^2*c11*a22-a13*c23*b31^2*a21*c12+2*a13*c23*b31^2*c21*a12+a13*a33*b31*c21^2*b12-a13*a33*c32*c11*b21^2+a13*b33*a31*c21^2*b12-2*a13*b33*b31*c21^2*a12-2*a13*c33*c31*b21^2*a12-a13*c13*b31^2*c21*a22+3*b13*c23*a31*c32*a11*b21-b13*c23*b31*a22*a11*c31+b13*c23*b31*c31*a21*a12-2*b13*a23*a31*c31*c21*b12+b13*a23*b31*c31*c21*a12-b13*a23*b31*c31*a11*c22+2*b13*a23*b31*c31*c11*a22-b13*b23*a31*c31*a11*c22-b13*b23*a31*c31*c11*a22+b13*b23*a31*c31*a21*c12+b13*b23*a31*c31*c21*a12-3*b13*b23*a31*c32*a11*c21+3*b13*b23*a31*c32*c11*a21+3*b13*b23*c31*a32*a11*c21+2*b13*c23*a31*b31*a11*c22+2*b13*c23*a31*c31*b11*a22-2*b13*c23*a31*c31*a21*b12+b13*c23*a31*c31*b21*a12-b13*c23*a31*c31*a11*b22-3*a13*c23*b31*a32*c11*b21-3*a13*c23*c31*b32*b11*a21-3*a13*a33*b31*c22*c11*b21+3*a13*a33*b31*c21*c11*b22-3*a13*a33*c31*b22*b11*c21+3*a13*a33*c31*b21*b11*c22-a13*a33*b31*c21*b21*c12-a13*a33*c31*b21*c21*b12+a13*a33*b32*c21*c11*b21+a13*a33*c32*b21*b11*c21-3*a13*b33*c31*a22*c11*b21-3*a13*b33*c31*a21*b11*c22+3*a13*b33*c31*a21*c11*b22-2*a13*b13*a31*c21*c22*b31+a13*b13*a31*c31*c22*b21+a13*b13*a31*c31*c21*b22+a13*b13*b31*c31*c22*a21+a13*b13*b31*c31*c21*a22-a13*b13*a32*c21*b21*c31+3*a13*a23*b31*c32*c11*b21-3*a13*a23*b31*c32*b11*c21-3*a13*a23*c31*b32*c11*b21+a13*b23*a31*b31*c21*c12-a13*b23*a31*c22*c11*b31-a13*b23*a31*c31*b11*c22+2*a13*b23*a31*c31*c11*b22-2*a13*b23*a31*c31*b21*c12+a13*b23*a31*c31*c21*b12-2*a13*b23*b31*c31*c21*a12+2*a13*b23*b31*c31*a11*c22-a13*b23*b31*c31*c11*a22+a13*b23*b31*c31*a21*c12+3*a13*b23*b31*c21*c11*a32-3*a13*b23*c31*a32*b11*c21+3*a13*b23*c31*b32*c11*a21+2*a13*c23*a31*b31*b11*c22-a13*c23*b31*c31*b11*a22+a13*c23*b31*c31*a21*b12-2*a13*c23*b31*c31*b21*a12-2*a13*b33*b32*c11*a21*c21-2*a13*b33*c32*c21*b21*a11+a13*b33*c32*c11*a21*b21+a13*b33*c32*b11*c21*a21+3*a13*b33*c31*a22*b11*c21-3*a13*b33*a31*c21*c11*b22+3*a13*b33*a31*c22*c11*b21-a13*b33*a31*c21*b21*c12-a13*b33*c31*a21*b21*c12-a13*b33*c31*a21*c21*b12+2*a13*b33*c31*b21*c21*a12-3*a13*c33*a31*b21*b11*c22+3*a13*c33*b31*a21*b11*c22-3*a13*c33*b31*a21*c11*b22-2*a13*c33*c32*b11*a21*b21-a13*c33*a31*b21*c21*b12-a13*c33*b31*a21*b21*c12+2*a13*c33*c31*b21*a21*b12+b13*c33*b32*a21*a11*c21-2*b13*c33*c32*a21*a11*b21+2*b13*c33*a31*a21*c21*b12-b13*c33*a31*b21*c21*a12-b13*c33*b31*a21*c21*a12-2*b13*c13*b31*a21*a22*c31+2*b13*c13*a32*c21*b21*a31-b13*c13*a32*c21*a21*b31-b13*c13*a32*b21*a21*c31-b13*c13*b32*c21*a21*a31-b13*c13*c32*b21*a21*a31+b13*a23*a31*b31*c21*c12-b13*a23*a31*c22*c11*b31+2*b13*a23*a31*c31*b11*c22-b13*a23*a31*c31*c11*b22+3*b13*c23*c31*a21*a11*b32+b13*a33*c32*c11*a21*b21-2*b13*a33*c32*b11*c21*a21-3*b13*a33*b31*c21*c11*a22+3*b13*a33*b31*c22*c11*a21+2*b13*a33*a31*c21*b21*c12-2*c23*b33*a31*a11*b11*c22+c23*b33*a31*a11*c11*b22-3*c23*b33*a31*a11*b21*c12+c23*b33*a31*b11*c11*a22+3*c23*b33*a31*b11*a21*c12-2*c23*b33*b31*a11*c11*a22-3*c23*b33*c31*a12*b11*a21-c23*b33*a32*c11*b11*a21+2*c23*b33*b32*c11*a11*a21-c23*b33*c32*b11*a11*a21+3*c23*c33*a31*b12*a11*b21-c23*c33*a32*b11*a11*b21-c23*c33*b32*b11*a11*a21-a33*b33*a11*c22*c11*b21+a33*b33*c21*a11*b21*c12+a33*b33*c21*a12*c11*b21-a33*b33*c21*a11*c11*b22-a33*b33*a21*c11*b11*c22-a33*b33*c11*a22*b11*c21+a33*c33*b21*b11*a21*c12-a33*c33*b21*a11*b11*c22+2*a33*c33*b21*a11*c11*b22-2*a33*c33*a21*b12*b11*c21-a33*c33*a21*b11*c11*b22+b33*c33*b21*a12*c11*a21-b33*c33*b21*a11*c11*a22+b33*c33*a21*a11*b21*c12+3*b23*a33*b31*c11*c21*a12-3*b23*a33*c31*a12*b11*c21+b23*a33*c31*a11*b11*c22-2*b23*a33*c31*a11*c11*b22+3*b23*a33*c31*a11*c21*b12+b23*a33*c31*b11*c11*a22-2*b33*c33*b21*a12*a11*c21-b33*c33*a21*a11*b11*c22+2*b33*c33*a21*b11*c11*a22+b33*c33*a21*a12*b11*c21-b13*a33*b31*c21*a21*c12-b13*a33*c31*a21*b21*c12+2*b13*a33*c31*a21*c21*b12-b13*a33*c31*b21*c21*a12-3*b13*b33*a31*c22*c11*a21+3*b13*b33*a31*c21*c11*a22-3*b13*b33*c31*a22*a11*c21+3*b13*b33*c31*a21*a11*c22-b13*b33*a31*c21*a21*c12+3*b13*c33*a31*a21*c11*b22-c13*a23*a31*b31*b11*c22+2*c13*a23*a31*b31*c11*b22-2*c13*a23*a31*b31*b21*c12-c13*a23*a31*b22*b11*c31+c13*a23*a31*c31*b21*b12-3*c13*a23*a31*b32*b11*c21+3*c13*a23*a31*b21*b11*c32+2*c13*a23*b31*c31*b11*a22-2*c13*a23*b31*c31*a21*b12+c13*a23*b31*c31*b21*a12-3*c13*a23*b31*c32*a11*b21-c13*b23*a31*b31*a11*c22+2*c13*b23*a31*b31*c11*a22-2*c13*b23*a31*b31*a21*c12+c13*b23*a31*b31*c21*a12-c13*b23*a31*c31*b11*a22+c13*b23*a31*c31*a21*b12+2*c13*b23*a31*c31*a11*b22+3*c13*b23*a31*b32*a11*c21-3*c13*b23*a31*c32*b11*a21-c13*b23*b31*a22*a11*c31+3*c13*b23*b31*a21*a11*c32+3*c13*b23*c31*a32*b11*a21-3*c13*b23*c31*a21*a11*b32-c13*c23*a31*b31*b11*a22+c13*c23*a31*b31*a21*b12+3*c13*c23*b31*a32*a11*b21-3*c13*a33*b31*b22*a11*c21+3*c13*a33*b31*b21*a11*c22-2*c13*a33*a32*b21*b11*c21+c13*a33*b32*c21*b21*a11+c13*a33*b32*b11*c21*a21+2*c13*a33*a31*b21*c21*b12+2*c13*a33*b31*a21*b21*c12-c13*a33*b31*a21*c21*b12-c13*a33*b31*b21*c21*a12-c13*a33*c31*b21*a21*b12-3*c13*b33*a31*a22*b11*c21+3*c13*b33*a31*a21*b11*c22+3*c13*b33*a31*b22*a11*c21-3*c13*b33*a31*b21*a11*c22-3*c13*b33*c31*a21*a11*b22+c13*b33*a32*c21*b21*a11+c13*b33*a32*b11*c21*a21-2*c13*b33*a32*c11*a21*b21-2*c13*b33*b32*a21*a11*c21+c13*b33*c32*a21*a11*b21+2*c13*b33*a31*a21*b21*c12-c13*b33*a31*a21*c21*b12-c13*b33*a31*b21*c21*a12+2*c13*b33*b31*a21*c21*a12-c13*b33*c31*a21*b21*a12-3*c13*c33*a31*b22*b11*a21+3*c13*c33*a31*b21*b11*a22-3*c13*c33*b31*a22*a11*b21+3*c13*c33*b31*a21*a11*b22+c13*c33*a32*b11*a21*b21-c13*c33*b31*a21*b21*a12+2*a23*b23*a31*c11*c12*b31-a23*b23*a31*c31*c12*b11-a23*b23*a31*c31*c11*b12+2*a23*c23*a31*b11*b12*c31+a23*c23*b31*b11*a11*c32+a23*c23*c31*b11*a11*b32+3*a23*a33*b31*c12*b11*c21-a23*a33*b32*c11*b11*c21-a23*a33*c32*c11*b11*b21-3*a23*b33*c31*a12*c11*b21+a23*b33*c31*a11*b11*c22+a23*b33*c31*a11*c11*b22+3*a23*b33*c31*a11*b21*c12-3*a23*b33*c31*a11*c21*b12-2*a23*b33*c31*b11*c11*a22-a23*b33*a32*c11*b11*c21+2*a23*b33*b32*c11*a11*c21-a23*b33*c32*c11*a11*b21+2*a23*b33*c32*c11*b11*a21-a23*b33*c32*b11*c21*a11-3*a23*c33*a31*b12*c11*b21+a23*c33*a31*b11*c11*b22+3*a23*c33*a31*b11*b21*c12-3*a23*c33*b31*a12*b11*c21+3*a23*c33*b31*a12*c11*b21+a23*c33*b31*a11*b11*c22+a23*c33*b31*a11*c11*b22-3*a23*c33*b31*a11*b21*c12-a23*c33*a32*c11*b11*b21+2*a23*c33*c32*b11*a11*b21-2*b23*c23*a31*c11*b11*a32+b23*c23*a31*c11*a11*b32+b23*c23*a31*b11*a11*c32+b23*c23*c31*b11*a11*a32-2*b23*a33*a31*c11*b11*c22-3*b23*a33*b31*c12*a11*c21+3*b23*a33*c31*b11*a21*c12-b23*b33*c32*c11*a11*a21-2*b23*c33*a31*a11*c11*b22-3*b23*c33*a31*a11*c21*b12-3*b23*c33*a31*b11*a21*c12-3*b23*c33*b31*a12*c11*a21+b23*c33*b31*a11*c11*a22+3*b23*c33*b31*a11*a21*c12-b23*c33*a32*b11*c21*a11-b23*c33*b32*c11*a11*a21-2*c23*a33*a31*b11*c11*b22-3*c23*a33*b31*a12*c11*b21-2*c23*a33*b31*a11*b11*c22-3*c23*a33*c31*b12*a11*b21+b23^2*a31*c31*c11*a12+b23*c23*a31^2*c11*b12+2*c23*a33*a31*b11^2*c22-c23*a33*c31*b11^2*a22-c23*c33*b31*a11^2*b22-a33*c33*a11*b21^2*c12-a33*c33*a12*c11*b21^2+a33*c33*a21*b11^2*c22+a33*c33*a22*b11^2*c21-b33^2*c21*a12*c11*a21-b33*c33*b12*c11*a21^2+b33*c33*b22*a11^2*c21+c33^2*a21*b11*a11*b22];

==> anc/basis33411222 <==
basis33411222 =[-b32^2*c33*a22^2*c21+a22^2*c31*c23*b32^2-c32^2*a33*b22^2*a21-b32^2*a33*c22^2*a21+c22^2*b31*b23*a32^2+c22^2*a31*a23*b32^2+b22^2*a31*a23*c32^2+a22^2*b31*b23*c32^2-a32^2*b33*c22^2*b21-c32^2*b33*a22^2*b21-a32^2*c33*b22^2*c21-b22*c22*c31*b23*a32^2+b22^2*c31*c23*a32^2+a22*b22*b32*a31*c23*c32+a22*b22*b32*c31*a23*c32+a22*c22*a32*b31*c23*b32-2*a22*c22*a32*b31*b23*c32-a22*a32*b32*c22*c21*b33+2*a22*a32*b32*c33*b22*c21-a22*a32*b32*c33*c22*b21-a22*a32*c32*b33*b22*c21+2*a22*a32*c32*b33*c22*b21-a22*a32*c32*b22*b21*c33-a22*b32*c32*a33*b22*c21-a22*b32*c32*a33*c22*b21-a22*b32*c32*b33*c22*a21-a22*b32*c32*c33*b22*a21+a22*c22*a32*c31*b23*b32+a22*c22*b32*a31*b23*c32-2*b22*c22*b32*a31*a23*c32+b22*c22*a32*b31*a23*c32+b22*c22*a32*c31*a23*b32+b22*c22*a32*a31*c23*b32+b22*c22*a32*a31*b23*c32-b22*a32*b32*c22*c21*a33-b22*a32*b32*c33*c22*a21-b22*a32*c32*a33*c22*b21-b22*a32*c32*b33*c22*a21+2*b22*b32*c32*a33*c22*a21+a22*c22*b32*b31*a23*c32+a22*b22*a32*b31*c23*c32-2*a22*b22*a32*c31*c23*b32+a22*b22*a32*c31*b23*c32-b22*c22*b31*c23*a32^2+b22*a32^2*c22*c21*b33+b22*a32^2*c33*c22*b21-b22^2*a32*a31*c23*c32-b22^2*a32*c31*a23*c32+a32*c32*a33*b22^2*c21+a32*c32*c33*b22^2*a21-c22^2*a32*a31*b23*b32-c22^2*a32*b31*a23*b32+a32*b32*a33*c22^2*b21+a32*b32*b33*c22^2*a21-a22*b22*b31*a23*c32^2-a22*b22*a31*b23*c32^2-a22*c22*c31*a23*b32^2-a22*c22*a31*c23*b32^2-a22^2*b32*b31*c23*c32-a22^2*b32*c31*b23*c32+b32*c32*b33*a22^2*c21+b32*c32*c33*a22^2*b21+a22*b32^2*c22*c21*a33+a22*b32^2*c33*c22*a21+a22*c32^2*b22*b21*a33+a22*c32^2*b33*b22*a21,-c12^2*b32^2*a13*a31-b12^2*c32^2*a13*a31-a12^2*c32^2*b13*b31-b12^2*a32^2*c13*c31+a32^2*c33*b12^2*c11+c32^2*b33*a12^2*b11+b32^2*c33*a12^2*c11+a32^2*b33*c12^2*b11+b32^2*a33*c12^2*a11+c32^2*a33*b12^2*a11-c12^2*a32^2*b13*b31-a12^2*b32^2*c13*c31-a12*c12*b32*b31*a13*c32+2*a12*c12*a32*c32*b13*b31-a12*c12*a32*c31*b13*b32+2*a12*b12*a32*b32*c13*c31-a12*b12*a32*c32*b13*c31-a12*b12*b32*c32*a13*c31-a12*b12*b32*a31*c13*c32-a12*b12*a32*b31*c13*c32+a12*a32*c32*b12*b11*c33-2*a12*a32*c32*b33*c12*b11+a12*a32*c32*b33*b12*c11+a12*a32*b32*c12*c11*b33-2*a12*a32*b32*c33*b12*c11+a12*a32*b32*c33*c12*b11-a12*c12*a32*b31*c13*b32-a12*c12*b32*a31*b13*c32+a12*b32*c32*c33*b12*a11+a12*b32*c32*b33*c12*a11+a12*b32*c32*a33*c12*b11+a12*b32*c32*a33*b12*c11+b12*a32*b32*c12*c11*a33+b12*a32*c32*a33*c12*b11+b12*a32*c32*b33*c12*a11+b12*a32*b32*c33*c12*a11-b12*c12*a32*c31*a13*b32+2*b12*c12*b32*c32*a13*a31-b12*c12*a32*a31*c13*b32-b12*c12*a32*a31*b13*c32-b12*c12*a32*b31*a13*c32-2*b12*b32*c32*a33*c12*a11-a32*b32*a33*c12^2*b11+c12^2*a32*a31*b13*b32+c12^2*a32*b31*a13*b32-a32*b32*b33*c12^2*a11+b12*c12*c31*b13*a32^2+b12*c12*b31*c13*a32^2-b12*a32^2*c12*c11*b33-b12*a32^2*c33*c12*b11-a32*c32*a33*b12^2*c11-a32*c32*c33*b12^2*a11+b12^2*a32*c32*a13*c31+b12^2*a32*a31*c13*c32-b32*c32*b33*a12^2*c11-b32*c32*c33*a12^2*b11-a12*c32^2*b33*b12*a11-a12*c32^2*b12*b11*a33-a12*b32^2*c12*c11*a33-a12*b32^2*c33*c12*a11+a12*b12*b31*a13*c32^2+a12*b12*a31*b13*c32^2+a12*c12*c31*a13*b32^2+a12*c12*a31*c13*b32^2+a12^2*b32*b31*c13*c32+a12^2*b32*c32*b13*c31,b13^2*c33^2*a12*a31+a13^2*b33^2*c12*c31-c33^2*b32*a13^2*b11-b33^2*c32*a13^2*c11-a33^2*c32*b13^2*c11-b33^2*a32*c13^2*a11-a33^2*b32*c13^2*b11+a13^2*c33^2*b12*b31-c33^2*a32*b13^2*a11+c13^2*b33^2*a12*a31+c13^2*a33^2*b12*b31+b13^2*a33^2*c12*c31-b13*a33*b33*c32*c13*a11-b13*a33*b33*c13*c11*a32-b13*a33*c33*b32*c13*a11-b13*a33*c33*a32*c13*b11+2*b13*b33*c33*a32*c13*a11+a13*c13*a33*b31*c12*b33+a13*c13*a33*c31*b12*b33-2*a13*c13*a33*c33*b12*b31+a13*c13*b33*a31*b12*c33+2*a13*a33*c33*b32*c13*b11-a13*a33*c33*b32*b13*c11-a13*a33*b33*c13*c11*b32-a13*b33*c33*b32*c13*a11-a13*b33*c33*a32*c13*b11-a13*a33*c33*b13*b11*c32-a13*b33*c33*a32*b13*c11-a13*b33*c33*c32*b13*a11+b13*c13*a33*b31*a12*c33+b13*c13*a33*c31*a12*b33-2*b13*c13*b33*c33*a12*a31+b13*c13*a33*a31*c12*b33+b13*c13*a33*a31*b12*c33+a13*b13*a33*c33*b12*c31+a13*b13*a33*b31*c12*c33-2*a13*b13*a33*b33*c12*c31+a13*b13*b33*a31*c12*c33+a13*b13*b33*c33*a12*c31+a13*c13*b33*b31*a12*c33+2*a13*a33*b33*c32*b13*c11-a13*a33*b33*c32*c13*b11-b13*c13*b31*c12*a33^2-b13*c13*c31*b12*a33^2+a33*b33*b32*c13^2*a11+a33*b33*a32*c13^2*b11-c13^2*a33*a31*b12*b33-c13^2*a33*b31*a12*b33-a13*c13*a31*c12*b33^2-a13*c13*c31*a12*b33^2-a13*b13*a31*b12*c33^2-b13^2*a33*a31*c12*c33-b13^2*a33*c33*a12*c31+a33*c33*a32*b13^2*c11+a33*c33*c32*b13^2*a11+b13*a33^2*c13*c11*b32+b13*a33^2*c32*c13*b11-a13^2*b33*c33*b12*c31-a13^2*b33*b31*c12*c33+b33*c33*b32*a13^2*c11+b33*c33*c32*a13^2*b11+a13*c33^2*b32*b13*a11+a13*c33^2*b13*b11*a32+a13*b33^2*c32*c13*a11+a13*b33^2*c13*c11*a32-a13*b13*b31*a12*c33^2,-c23^2*a31*a22*b33^2+a33^2*b32*c23^2*b21+c33^2*a32*b23^2*a21-b23^2*c31*c22*a33^2+b33^2*a32*c23^2*a21-c23^2*b31*b22*a33^2-b23^2*a31*a22*c33^2+a33^2*c32*b23^2*c21+b33^2*c32*a23^2*c21+c33^2*b32*a23^2*b21-a23^2*c31*c22*b33^2-a23^2*b31*b22*c33^2-2*b23*b33*c33*a32*c23*a21-a23*c23*b33*a31*b22*c33+a23*a33*b33*c23*c21*b32+a23*a33*b33*c32*c23*b21-2*a23*a33*b33*c32*b23*c21-a23*b23*b33*a31*c22*c33-a23*b23*a33*b31*c22*c33+2*a23*b23*a33*c31*c22*b33-a23*b23*b33*c31*a22*c33+a23*a33*c33*b32*b23*c21+a23*b33*c33*a32*c23*b21+a23*b33*c33*a32*b23*c21-a23*c23*b33*b31*a22*c33+a23*a33*c33*b23*b21*c32-2*a23*a33*c33*b32*c23*b21+a23*b33*c33*c32*b23*a21+a23*b33*c33*b32*c23*a21-a23*b23*a33*c31*b22*c33+2*a23*c23*a33*b31*b22*c33-a23*c23*a33*c31*b22*b33-a23*c23*a33*b31*c22*b33-b23*c23*a33*c31*a22*b33+2*b23*c23*b33*a31*a22*c33-b23*c23*a33*a31*b22*c33-b23*c23*a33*b31*a22*c33-b23*c23*a33*a31*c22*b33+b23*a33*b33*c23*c21*a32+b23*a33*b33*c32*c23*a21+b23*a33*c33*a32*c23*b21+b23*a33*c33*b32*c23*a21+b23^2*a33*a31*c22*c33+b23^2*a33*c31*a22*c33-a33*c33*a32*b23^2*c21-a33*c33*c32*b23^2*a21+b23*c23*c31*b22*a33^2+b23*c23*b31*c22*a33^2-b23*a33^2*c23*c21*b32-b23*a33^2*c32*c23*b21+c23^2*a33*a31*b22*b33+c23^2*a33*b31*a22*b33-a33*b33*a32*c23^2*b21-a33*b33*b32*c23^2*a21-a23*b33^2*c23*c21*a32-a23*b33^2*c32*c23*a21-a23*c33^2*b23*b21*a32-a23*c33^2*b32*b23*a21+a23^2*b33*b31*c22*c33-b33*c33*c32*a23^2*b21-b33*c33*b32*a23^2*c21+a23*b23*b31*a22*c33^2+a23*b23*a31*b22*c33^2+a23*c23*c31*a22*b33^2+a23*c23*a31*c22*b33^2+a23^2*b33*c31*b22*c33,-a31^2*c33*b11^2*c12-a31^2*b33*c11^2*b12+a31^2*c32*b11^2*c13+a31^2*b32*c11^2*b13-b31^2*a33*c11^2*a12+b31^2*c32*a11^2*c13+b31^2*a32*c11^2*a13-b31^2*c33*a11^2*c12-c31^2*a33*b11^2*a12+c31^2*b32*a11^2*b13-c31^2*b33*a11^2*b12+c31^2*a32*b11^2*a13-b31^2*c32*a11*a13*c11+b31^2*c33*a11*a12*c11+b31^2*a33*c11*c12*a11-b31*c31*b32*a11^2*c13-b31*c31*c32*a11^2*b13+b31*c31*b33*a11^2*c12+b31*c31*c33*a11^2*b12-c31^2*a32*b11*b13*a11-c31^2*b32*a11*a13*b11+c31^2*a33*b11*b12*a11+c31^2*b33*a11*a12*b11-a31^2*c32*b11*b13*c11-a31*c31*a32*b11^2*c13+a31*b31*b33*c11^2*a12+b31*c31*a32*a11*b13*c11-2*b31*c31*a32*b11*a13*c11-b31*c31*b33*a11*a12*c11-b31*c31*c33*a11*a12*b11+b31*c31*b32*a11*a13*c11+b31*c31*c32*a11*a13*b11+2*b31*c31*a33*b11*a12*c11-b31*c31*a33*a11*b12*c11-b31*c31*a33*b11*c12*a11+a31*b31*c32*a11*b13*c11+a31*c31*a32*b11*b13*c11+a31*c31*b32*b11*c13*a11-a31*c31*a33*b11*b12*c11-a31*c31*b33*b11*a12*c11-a31*c31*c33*b11*b12*a11-a31*c31*b33*b11*c12*a11-a31*b31*c33*a11*b12*c11+2*a31*b31*c33*b11*c12*a11-a31*b31*b33*c11*c12*a11-2*a31*c31*b32*a11*b13*c11+a31*c31*c32*b11*b13*a11+a31*c31*b32*b11*a13*c11+a31*b31*b32*c11*c13*a11-a31*b31*a33*c11*c12*b11-2*a31*b31*c32*b11*c13*a11+a31*b31*c32*b11*a13*c11+a31*b31*a32*c11*c13*b11+2*a31*c31*b33*a11*b12*c11-a31*b31*c33*b11*a12*c11+b31*c31*a32*b11*c13*a11-a31^2*b32*c11*c13*b11+a31^2*b33*c11*c12*b11-a31*b31*a32*c11^2*b13+a31^2*c33*b11*b12*c11+a31*b31*a33*c11^2*b12-a31*b31*b32*c11^2*a13+a31*c31*c33*b11^2*a12+a31*c31*a33*b11^2*c12-a31*c31*c32*b11^2*a13-b31^2*a32*c11*c13*a11,-a31^2*b32*c21^2*b23+c31^2*b33*a21^2*b22+c31^2*a33*b21^2*a22-c31^2*b32*a21^2*b23-c31^2*a32*b21^2*a23+b31^2*c33*a21^2*c22+b31^2*a33*c21^2*a22-b31^2*c32*a21^2*c23-b31^2*a32*c21^2*a23+a31^2*c33*b21^2*c22+a31^2*b33*c21^2*b22-a31^2*c32*b21^2*c23+a31^2*b32*c21*c23*b21-a31^2*c33*b21*b22*c21+a31*b31*b32*c21^2*a23+a31*b31*a32*c21^2*b23+a31^2*c32*b21*b23*c21-a31^2*b33*c21*c22*b21+a31*c31*a32*b21^2*c23-a31*c31*c33*b21^2*a22-a31*c31*a33*b21^2*c22+a31*c31*c32*b21^2*a23-a31*b31*a33*c21^2*b22-a31*b31*b33*c21^2*a22+b31^2*a32*c21*c23*a21+b31*c31*b32*a21^2*c23+b31*c31*c32*a21^2*b23-b31*c31*b33*a21^2*c22-b31*c31*c33*a21^2*b22+b31^2*c32*a21*a23*c21-b31^2*a33*c21*c22*a21-b31^2*c33*a21*a22*c21+c31^2*a32*b21*b23*a21+c31^2*b32*a21*a23*b21-c31^2*a33*b21*b22*a21-c31^2*b33*a21*a22*b21+b31*c31*b33*a21*a22*c21+b31*c31*c33*a21*a22*b21-a31*c31*b32*b21*a23*c21+2*a31*c31*b32*a21*b23*c21-a31*c31*b32*b21*c23*a21-a31*b31*a32*c21*c23*b21+a31*b31*c33*b21*a22*c21-2*a31*b31*c33*b21*c22*a21+a31*b31*c33*a21*b22*c21-a31*b31*b32*c21*c23*a21+a31*c31*b33*b21*c22*a21+a31*c31*a33*b21*b22*c21+a31*b31*b33*c21*c22*a21+a31*b31*a33*c21*c22*b21-a31*b31*c32*b21*a23*c21+a31*c31*c33*b21*b22*a21-a31*b31*c32*a21*b23*c21-a31*c31*a32*b21*b23*c21-a31*c31*c32*b21*b23*a21+a31*c31*b33*b21*a22*c21-b31*c31*a32*b21*c23*a21-b31*c31*a32*a21*b23*c21+2*b31*c31*a32*b21*a23*c21-b31*c31*b32*a21*a23*c21-b31*c31*c32*a21*a23*b21+b31*c31*a33*b21*c22*a21+b31*c31*a33*a21*b22*c21-2*b31*c31*a33*b21*a22*c21+2*a31*b31*c32*b21*c23*a21-2*a31*c31*b33*a21*b22*c21,b22^2*a23*c12^2*a11+a22^2*b23*c12^2*b11-c12^2*b13*a22^2*b21-c12^2*a13*b22^2*a21+c22^2*a23*b12^2*a11+a22^2*c23*b12^2*c11-b12^2*a13*c22^2*a21-b12^2*c13*a22^2*c21+c22^2*b23*a12^2*b11+b22^2*c23*a12^2*c11-a12^2*b13*c22^2*b21-a12^2*c13*b22^2*c21+a12^2*b22*c22*b13*c21+a12^2*b22*c22*c13*b21+a12*b12*a13*c22^2*b21+a12*b12*b13*c22^2*a21+a12*c12*a13*b22^2*c21+a12*c12*b22^2*c13*a21-a12*b22^2*c23*c12*a11-a12*b22^2*c12*a23*c11-a12*c22^2*b23*b12*a11-a12*c22^2*b12*a23*b11-b22*c22*a12^2*b23*c11-b22*c22*a12^2*c23*b11+b12*c12*a22^2*b13*c21+b12*c12*a22^2*c13*b21-b12*a22^2*c23*c12*b11-b12*a22^2*c12*b23*c11+b12^2*a22*c22*a13*c21+b12^2*a22*c22*c13*a21-a22*c22*b12^2*c23*a11-a22*c22*a23*b12^2*c11+c12^2*a22*b22*a13*b21+c12^2*a22*b22*b13*a21-a22*b22*a23*c12^2*b11-a22*b22*b23*c12^2*a11-a12*c12*a22*b22*c13*b21+2*a12*c12*a22*b13*c22*b21-a12*c12*b22*a13*c22*b21-a12*c12*b22*b13*c22*a21-a12*b12*a22*c22*b13*c21-a12*b12*a22*c22*c13*b21+2*a12*b12*a22*c13*b22*c21-a12*b12*b22*c22*a13*c21-a12*b12*b22*c22*c13*a21-a12*c12*a22*b22*b13*c21-2*a12*a22*b22*c23*b12*c11+a12*a22*b22*c23*c12*b11+a12*a22*b22*c12*b23*c11+a12*a22*c22*b23*b12*c11-2*a12*a22*c22*b23*c12*b11+a12*a22*c22*b12*c23*b11+a12*b22*c22*a23*c12*b11+a12*b22*c22*b23*c12*a11+a12*b22*c22*b12*c23*a11+a12*b22*c22*a23*b12*c11-b12*c12*a22*a13*b22*c21-b12*c12*a22*a13*c22*b21-b12*c12*a22*b22*c13*a21-b12*c12*a22*b13*c22*a21+2*b12*c12*b22*a13*c22*a21+b12*a22*b22*c23*c12*a11+b12*a22*b22*c12*a23*c11+b12*a22*c22*a23*c12*b11+b12*a22*c22*b23*c12*a11-2*b12*b22*c22*a23*c12*a11,a13^2*b12*c23^2*b21+a13^2*c12*b23^2*c21-c23^2*b22*a13^2*b11-b23^2*c22*a13^2*c11-a13*b13*a12*c23^2*b21-a13*b13*b12*c23^2*a21-a13*c13*a12*b23^2*c21-a13*c13*b23^2*c12*a21-a13^2*b23*c23*c12*b21-a13^2*b23*c23*b12*c21+a13*b23^2*c22*c13*a11+a13*b23^2*c13*a22*c11+a13*c23^2*b22*b13*a11+a13*c23^2*b13*a22*b11+b23*c23*a13^2*b22*c11+b23*c23*a13^2*c22*b11-b13*c13*a23^2*c12*b21+b13*a23^2*c22*c13*b11+b13*a23^2*c13*b22*c11-b13^2*a23*c23*a12*c21-b13^2*a23*c23*c12*a21+a23*c23*a22*b13^2*c11+a23*c23*b13^2*c22*a11-b13*c13*a23^2*b12*c21-c13^2*a23*b23*a12*b21-c13^2*a23*b23*b12*a21+a23*b23*a22*c13^2*b11+a23*b23*b22*c13^2*a11+b13^2*c12*a23^2*c21+b13^2*a12*c23^2*a21-a23^2*c22*b13^2*c11-c23^2*a22*b13^2*a11+c13^2*b12*a23^2*b21+c13^2*a12*b23^2*a21-a23^2*b22*c13^2*b11-b23^2*a22*c13^2*a11+a13*b13*a23*c23*b12*c21+a13*b13*a23*c23*c12*b21-2*a13*b13*a23*c12*b23*c21+a13*b13*b23*c23*a12*c21+a13*b13*b23*c23*c12*a21+a13*c13*a23*b23*c12*b21-2*a13*c13*a23*b12*c23*b21+a13*c13*b23*a12*c23*b21+a13*c13*b23*b12*c23*a21+2*a13*a23*b23*c22*b13*c11-a13*a23*b23*c22*c13*b11-a13*a23*b23*c13*b22*c11-a13*a23*c23*b22*b13*c11+2*a13*a23*c23*b22*c13*b11-a13*a23*c23*b13*c22*b11+a13*c13*a23*b23*b12*c21-a13*b23*c23*a22*b13*c11-a13*b23*c23*a22*c13*b11-a13*b23*c23*b22*c13*a11-a13*b23*c23*b13*c22*a11+b13*c13*a23*a12*b23*c21+b13*c13*a23*a12*c23*b21+b13*c13*a23*b23*c12*a21+b13*c13*a23*b12*c23*a21-2*b13*c13*b23*a12*c23*a21-b13*a23*b23*c22*c13*a11-b13*a23*b23*c13*a22*c11-b13*a23*c23*a22*c13*b11-b13*a23*c23*b22*c13*a11+2*b13*b23*c23*a22*c13*a11,-c23*b11^2*c12*a21^2-c23*a11^2*c12*b21^2-b23*c11^2*b12*a21^2-b23*a11^2*b12*c21^2-a23*c11^2*a12*b21^2-a23*b11^2*a12*c21^2+c22*b11^2*c13*a21^2+c22*a11^2*c13*b21^2+b22*c11^2*b13*a21^2+b22*a11^2*b13*c21^2+a22*c11^2*a13*b21^2+a22*b11^2*a13*c21^2+c23*b11*c11*b12*a21^2+c23*a21*b11^2*a12*c21+c23*a11*c11*a12*b21^2+c23*b21*a11^2*b12*c21+b23*a21*c11^2*a12*b21+b23*c11*b11*c12*a21^2+b23*a11*b11*a12*c21^2+b23*c21*a11^2*c12*b21+a23*b21*c11^2*b12*a21+a23*c11*a11*c12*b21^2+a23*c21*b11^2*c12*a21+a23*b11*a11*b12*c21^2-c22*b11*c11*b13*a21^2-c22*a21*b11^2*a13*c21-c22*a11*c11*a13*b21^2-c22*b21*a11^2*b13*c21-b22*a21*c11^2*a13*b21-b22*c11*b11*c13*a21^2-b22*a11*b11*a13*c21^2-b22*c21*a11^2*c13*b21-a22*b21*c11^2*b13*a21-a22*c11*a11*c13*b21^2-a22*c21*b11^2*c13*a21-a22*b11*a11*b13*c21^2-c23*b11*a21*c11*a12*b21-c23*b11*a21*a11*b12*c21+2*c23*b11*a21*a11*c12*b21-c23*a11*b21*c11*b12*a21-c23*a11*b21*b11*a12*c21-b23*c11*a21*b11*a12*c21+2*b23*c11*a21*a11*b12*c21-b23*c11*a21*a11*c12*b21-b23*a11*c21*c11*a12*b21-b23*a11*c21*b11*c12*a21+2*a23*c11*b21*b11*a12*c21-a23*c11*b21*b11*c12*a21-a23*c11*b21*a11*b12*c21-a23*b11*c21*c11*b12*a21-a23*b11*c21*a11*c12*b21+c22*b11*a21*c11*a13*b21+c22*b11*a21*a11*b13*c21-2*c22*b11*a21*a11*c13*b21+c22*a11*b21*c11*b13*a21+c22*a11*b21*b11*a13*c21+b22*c11*a21*b11*a13*c21-2*b22*c11*a21*a11*b13*c21+b22*c11*a21*a11*c13*b21+b22*a11*c21*c11*a13*b21+b22*a11*c21*b11*c13*a21-2*a22*c11*b21*b11*a13*c21+a22*c11*b21*b11*c13*a21+a22*c11*b21*a11*b13*c21+a22*b11*c21*c11*b13*a21+a22*b11*c21*a11*c13*b21,a12*b22^2*c13^2*a21+a12*b13^2*c22^2*a21-b22*a12^2*c23^2*b11-c22*a12^2*b23^2*c11+b12*a22^2*c13^2*b21+b12*a13^2*c22^2*b21-a22*b12^2*c23^2*a11-c22*a23^2*b12^2*c11+c12*a22^2*b13^2*c21+c12*a13^2*b22^2*c21-a22*b23^2*c12^2*a11-b22*a23^2*c12^2*b11-a12*a22*c22*b13^2*c21-a12*a22*b22*c13^2*b21+a12*a22*c12*b23^2*c11+a12*a22*b12*c23^2*b11-a12*a13*c13*b22^2*c21+a12*b22*b12*c23^2*a11-a12*a23*c13*b22^2*c11+2*a12*c23*a13*b22^2*c11-a12*c23*b22^2*c13*a11+a12*c22*b23^2*c12*a11-a12*a13*b13*c22^2*b21-a12*a23*b13*c22^2*b11+2*a12*b23*a13*c22^2*b11-a12*b23*b13*c22^2*a11+b22*b23*c23*a12^2*c11+c22*b23*a12^2*c23*b11+a12^2*b23*c22*c13*b21-2*a12^2*b23*c13*b22*c21+a12^2*c23*b22*b13*c21-2*a12^2*c23*b13*c22*b21-b12*b13*c13*a22^2*c21-b12*a22*b22*c13^2*a21-b12*b23*c13*a22^2*c11+2*b12*c23*a22^2*b13*c11-b12*c23*a22^2*c13*b11-b12*b22*c22*a13^2*c21+b12*b22*c12*a23^2*c11+b12*c22*a23^2*c12*b11-b12*a13*b13*c22^2*a21-b12*a23*a13*c22^2*b11+2*b12*a23*b13*c22^2*a11-b12*b23*a13*c22^2*a11+b12^2*a23*c22*c13*a21-2*b12^2*a23*c13*a22*c21+b12^2*c23*a22*a13*c21-2*b12^2*c23*a13*c22*a21+a22*a23*c23*b12^2*c11+c22*a23*b12^2*c23*a11-c12*a22*b13^2*c22*a21-c12*b13*a22^2*c13*b21-c12*b23*a22^2*b13*c11+2*c12*b23*a22^2*c13*b11-c12*c23*b13*a22^2*b11-c12*b22*a13^2*c22*b21-c12*a13*b22^2*c13*a21-c12*a23*a13*b22^2*c11+2*c12*a23*b22^2*c13*a11-c12*c23*a13*b22^2*a11+c12^2*a23*b22*b13*a21-2*c12^2*a23*b13*a22*b21+c12^2*b23*a22*a13*b21-2*c12^2*b23*a13*b22*a21+a22*a23*b23*c12^2*b11+b22*a23*b23*c12^2*a11+c22*b13*a12^2*b23*c21+c22*a13*a23*b12^2*c21+a22*c13*b12^2*c23*a21+a22*b13*b23*c12^2*a21+b22*a13*a23*c12^2*b21+b22*c13*a12^2*c23*b21-2*a12*a22*b23*c22*c13*b11+a12*a22*b23*c13*b22*c11-2*a12*a22*c23*b22*b13*c11+a12*a22*c23*b22*c13*b11+a12*a22*c23*b13*c22*b11-2*a12*b22*b13*c22*c13*a21+a12*b22*a13*c22*b13*c21+a12*b22*a13*c22*c13*b21-a12*b22*a23*c23*b12*c11+2*a12*b22*a23*c23*c12*b11+a12*b22*a23*c22*b13*c11+a12*b22*a23*c22*c13*b11-a12*b22*a23*c12*b23*c11-b12*a12*c23*a13*b22*c21+2*b12*a12*a23*c13*b22*c21-b12*a12*b23*c22*c13*a21+2*b12*a12*c23*b13*c22*a21+2*b12*c12*a23*a22*b13*c21-b12*c12*a23*b22*c13*a21-b12*c12*b23*a22*a13*c21-b12*c12*b23*a22*c13*a21-b12*c12*c23*a22*b13*a21+2*b12*c12*c23*a13*b22*a21+b12*a22*b13*c22*c13*a21+b12*a22*a13*c22*b13*c21-2*b12*a22*a13*c22*c13*b21+b12*a22*a13*c13*b22*c21-b12*a22*a23*c23*c12*b11-2*b12*a22*a23*c22*b13*c11+b12*a22*a23*c22*c13*b11+b12*a22*a23*c13*b22*c11-b12*a22*a23*c12*b23*c11+2*b12*a22*b23*c23*c12*a11+b12*a22*b23*c22*a13*c11+b12*a22*b23*c22*c13*a11-2*b12*a22*c23*a13*b22*c11+b12*a22*c23*a13*c22*b11+b12*a22*c23*b22*c13*a11-2*b12*a22*c23*b13*c22*a11+b12*b22*a13*c22*c13*a21-b12*b22*a23*c23*c12*a11+b12*b22*a23*c22*a13*c11-2*b12*b22*a23*c22*c13*a11+b12*b22*c23*a13*c22*a11-b12*c22*a23*b23*c12*a11+2*c12*a12*a23*b13*c22*b21-c12*a12*b23*a13*c22*b21+2*c12*a12*b23*b22*c13*a21-c12*a12*c23*b22*b13*a21+2*c12*b12*a23*a22*c13*b21-c12*b12*a23*b13*c22*a21+2*c12*b12*b23*a13*c22*a21-c12*b12*c23*a22*a13*b21-2*c12*a22*a13*b22*b13*c21+c12*a22*a13*b22*c13*b21+c12*a22*a13*b13*c22*b21+c12*a22*b13*b22*c13*a21+c12*a22*a23*b22*b13*c11-2*c12*a22*a23*b22*c13*b11+c12*a22*a23*b13*c22*b11+c12*a22*b23*a13*b22*c11-2*c12*a22*b23*a13*c22*b11-2*c12*a22*b23*b22*c13*a11+c12*a22*b23*b13*c22*a11+c12*a22*c23*b22*a13*b11+c12*a22*c23*b22*b13*a11+c12*b22*a13*b13*c22*a21+c12*b22*a23*a13*c22*b11-2*c12*b22*a23*b13*c22*a11+c12*b22*b23*a13*c22*a11-a22*a12*b13*c12*b23*c21-a22*a12*c13*b12*c23*b21-b22*a12*c13*b12*c23*a21-b22*b12*a13*c12*a23*c21-c22*b12*a13*a23*c12*b21-c22*a12*b13*b23*c12*a21-a12*b22*b23*c23*c12*a11-2*a12*b22*b23*c22*a13*c11+a12*b22*b23*c22*c13*a11-2*a12*b22*c23*a13*c22*b11+a12*b22*c23*b13*c22*a11+2*a12*c22*a23*b23*b12*c11-a12*c22*a23*b23*c12*b11-a12*c22*a23*b12*c23*b11-a12*c22*b23*b12*c23*a11-a12*b12*a23*c22*b13*c21-a12*b12*a23*c22*c13*b21-a12*b12*b23*c22*a13*c21+2*a12*b12*b23*c13*a22*c21-a12*b12*c23*a22*b13*c21+2*a12*b12*c23*a13*c22*b21-a12*c12*a23*b22*b13*c21-a12*c12*a23*b22*c13*b21-a12*c12*b23*a22*c13*b21+2*a12*c12*b23*a13*b22*c21-a12*c12*c23*b22*a13*b21+2*a12*c12*c23*b13*a22*b21+a12*a22*b13*c22*c13*b21+a12*a22*b13*c13*b22*c21-a12*a22*b23*c23*b12*c11-a12*a22*b23*c23*c12*b11+a12*a22*b23*c22*b13*c11,c12^2*a22*a13*b21^2+b12^2*a22*a13*c21^2+a12^2*b22*b13*c21^2+a12^2*c22*c13*b21^2+c12^2*b22*b13*a21^2-a22^2*b23*b12*c11^2-a22^2*c23*c12*b11^2-b22^2*a23*a12*c11^2-b22^2*c23*c12*a11^2-c22^2*b23*b12*a11^2-c22^2*a23*a12*b11^2+b12^2*c22*c13*a21^2-b22*c22*b11*a23*c12*a11-b22*c22*b11*a12*c23*a11-b22*c22*a11*a12*b23*c11-b22*c22*a11*a23*b12*c11-a12^2*c21*b22*c13*b21-a12^2*c21*b13*c22*b21-a12*b12*a22*b13*c21^2-a12*b12*a13*b22*c21^2-a12*c12*a22*c13*b21^2-a12*c12*a13*c22*b21^2-2*a12*c13*c21*b22^2*a11+a12*c13*a21*b22^2*c11+a12*c11*a13*b22^2*c21-b22*c11*a12^2*b23*c21+2*c22*b23*b11*a12^2*c21-c22*b11*a12^2*c23*b21-b22*c23*b11*a12^2*c21+2*b22*c23*c11*a12^2*b21-2*a12*b13*b21*c22^2*a11+a12*b13*a21*c22^2*b11+a12*b11*a13*c22^2*b21-c22*b23*c11*a12^2*b21-b12^2*c21*a22*c13*a21-b12^2*c21*a13*c22*a21+2*a22*c23*c11*b12^2*a21-a22*c23*a11*b12^2*c21-a22*c11*a23*b12^2*c21+2*c22*a23*a11*b12^2*c21-c22*a11*b12^2*c23*a21-2*b12*a13*a21*c22^2*b11+b12*a11*b13*c22^2*a21+b12*a13*b21*c22^2*a11-b12*c12*b22*c13*a21^2-b12*c12*b13*c22*a21^2-2*b12*c13*c21*a22^2*b11+b12*c13*b21*a22^2*c11+b12*c11*a22^2*b13*c21-c22*a23*c11*b12^2*a21-c12^2*b21*a22*b13*a21-c12^2*b21*a13*b22*a21+2*a22*b23*b11*c12^2*a21-a22*b23*a11*c12^2*b21-a22*b11*a23*c12^2*b21-b22*a23*b11*c12^2*a21+2*b22*a23*a11*c12^2*b21-b22*a11*b23*c12^2*a21+c12*b13*c21*a22^2*b11-2*c12*b13*b21*a22^2*c11+c12*b11*a22^2*c13*b21+c12*a13*c21*b22^2*a11-2*c12*a13*a21*b22^2*c11+c12*a11*b22^2*c13*a21+a22^2*c11*b12*c23*b11+a22^2*c11*b23*c12*b11+a22*b22*a23*b12*c11^2+a22*b22*a12*b23*c11^2+a22*c22*a23*c12*b11^2+a22*c22*a12*c23*b11^2+b22^2*c11*a23*c12*a11+b22^2*c11*a12*c23*a11+b22*c22*b12*c23*a11^2+b22*c22*b23*c12*a11^2+c22^2*b11*a23*b12*a11+c22^2*b11*a12*b23*a11-c12*b22*a11*b13*c22*a21+2*a22*c22*a11*b23*b12*c11-a22*c22*a11*b23*c12*b11-a22*c22*b11*a23*b12*c11-a22*b22*c11*a23*c12*b11-a22*b22*c11*a12*c23*b11-a22*b22*a11*c23*b12*c11+2*a22*b22*a11*c23*c12*b11-a22*b22*a11*c12*b23*c11-a22*c22*a11*b12*c23*b11+2*b22*c22*b11*a23*a12*c11-a22*c22*b11*a12*b23*c11+a12*c22*b23*c11*b12*a21-a12*a22*c11*b22*b13*c21+a12*a22*c11*b23*c12*b21+a12*b12*c21*a22*c13*b21+a12*b12*c21*a13*c22*b21+a12*b12*a21*c22*b13*c21-2*a12*b12*a21*c22*c13*b21+a12*b12*a21*c13*b22*c21+a12*c12*b21*a22*b13*c21+a12*c12*b21*a13*b22*c21-2*a12*c12*a21*b22*b13*c21+a12*c12*a21*b22*c13*b21+a12*c12*a21*b13*c22*b21-a12*a22*c11*b22*c13*b21+2*a12*a22*c11*b13*c22*b21-2*a12*a22*c11*b12*c23*b21+a12*a22*b11*c23*b12*c21+a12*a22*b11*c23*c12*b21-a12*a22*b11*c22*b13*c21-a12*a22*b11*c22*c13*b21+2*a12*a22*b11*c13*b22*c21-2*a12*a22*b11*c12*b23*c21+a12*a22*c11*b23*b12*c21+a12*b22*c23*b11*c12*a21+a12*b22*c23*a11*b12*c21-2*a12*b22*c23*a11*c12*b21-a12*b22*c22*c11*a13*b21-a12*b22*c22*c11*b13*a21-a12*b22*c22*b11*a13*c21-a12*b22*c22*b11*c13*a21+2*a12*b22*c22*a11*b13*c21+2*a12*b22*c22*a11*c13*b21+a12*b22*c12*c21*a23*b11+a12*b22*c12*c21*b23*a11-2*a12*b22*c12*b21*a23*c11+a12*b22*c12*a21*b23*c11+a12*b22*c11*a23*b12*c21-2*a12*c22*b23*b11*c12*a21-2*a12*c22*b23*a11*b12*c21+a12*c22*b23*a11*c12*b21-2*a12*c22*b12*c21*a23*b11+a12*c22*b12*b21*a23*c11+a12*c22*b12*b21*c23*a11+a12*c22*b12*a21*c23*b11+a12*c22*b11*a23*c12*b21-2*a12*b22*c23*c11*b12*a21+b12*b22*c11*a23*c12*a21-2*b12*c12*b21*a22*a13*c21+b12*c12*b21*a22*c13*a21+b12*c12*b21*a13*c22*a21+b12*c12*a21*a13*b22*c21+b12*c12*a21*a22*b13*c21-2*b12*a22*c23*b11*c12*a21+b12*a22*c23*a11*c12*b21-b12*a22*c22*c11*a13*b21-b12*a22*c22*c11*b13*a21+2*b12*a22*c22*b11*a13*c21+2*b12*a22*c22*b11*c13*a21-b12*a22*c22*a11*b13*c21-b12*a22*c22*a11*c13*b21+2*b12*a22*c13*c21*b22*a11-b12*a22*c13*a21*b22*c11+b12*a22*c12*c21*a23*b11+b12*a22*c12*c21*b23*a11+b12*a22*c12*b21*a23*c11-2*b12*a22*c12*a21*b23*c11-b12*a22*c11*a13*b22*c21+2*b12*b22*c11*a13*c22*a21+b12*b22*a11*c23*c12*a21-b12*b22*a11*c22*a13*c21-b12*b22*a11*c22*c13*a21-2*b12*b22*a11*c12*a23*c21+b12*c22*a23*b11*c12*a21-2*b12*c22*a23*a11*c12*b21+b12*c22*a11*b23*c12*a21+2*c12*a22*b22*c11*a13*b21+2*c12*a22*b22*c11*b13*a21-c12*a22*b22*b11*a13*c21-c12*a22*b22*b11*c13*a21-c12*a22*b22*a11*b13*c21-c12*a22*b22*a11*c13*b21+2*c12*a22*b13*b21*c22*a11-c12*a22*b13*a21*c22*b11-c12*a22*b11*a13*c22*b21-c12*b22*a13*b21*c22*a11+2*c12*b22*a13*a21*c22*b11,-a13^2*c22*c11*b33^2+a13^2*c12*c21*b33^2-a13^2*b22*b11*c33^2+a13^2*b12*b21*c33^2-b13^2*c22*c11*a33^2+b13^2*c12*c21*a33^2-b13^2*a22*a11*c33^2+b13^2*a12*a21*c33^2-c13^2*b22*b11*a33^2+c13^2*b12*b21*a33^2-c13^2*a22*a11*b33^2+c13^2*a12*a21*b33^2+a13*c23*b13*a33*c12*b31+a13*c23*b13*a33*b12*c31-2*a13*b13*a23*b33*c12*c31+a13*b13*a23*c33*c12*b31+a13*b13*b23*c33*c12*a31+a13*b13*b23*c33*a12*c31+a13*b13*c23*b33*c12*a31-2*a13*b13*c23*c33*a12*b31-a13*b13*a33*c23*c11*b32-a13*b13*a33*c32*c23*b11+2*a13*b13*a33*c32*b23*c11+2*a13*b13*a33*c22*c11*b33-a13*b13*a33*c33*c22*b11-a13*b13*a33*c33*b22*c11-2*a13*b13*a33*c12*c21*b33+a13*b13*a33*c33*c12*b21+a13*b13*a33*c33*b12*c21-a13*b13*b33*c23*c11*a32-a13*b13*b33*c32*c23*a11+2*a13*b13*b33*c32*a23*c11-a13*b13*b33*c33*c22*a11-a13*b13*b33*c33*a22*c11+a13*b13*b33*c33*c12*a21+a13*b13*b33*c33*a12*c21+2*a13*b13*c33*a32*c23*b11-a13*b13*c33*a32*b23*c11+2*a13*b13*c33*b32*c23*a11-a13*b13*c33*b32*a23*c11-a13*b13*c33*c32*b23*a11-a13*b13*c33*c32*a23*b11+a13*c13*a23*b33*b12*c31-2*a13*c13*a23*c33*b12*b31-2*a13*c13*b23*b33*a12*c31+a13*c13*b23*c33*b12*a31+a13*c13*c23*b33*b12*a31+a13*c13*c23*b33*a12*b31+2*a13*c13*a33*b32*c23*b11-a13*c13*a33*b32*b23*c11-a13*c13*a33*b23*b11*c32-a13*c13*a33*b33*c22*b11-a13*c13*a33*b33*b22*c11+2*a13*c13*a33*b22*b11*c33+a13*c13*a33*b33*b12*c21+a13*c13*a33*b33*c12*b21-2*a13*c13*a33*b12*b21*c33+a13*c13*b33*c33*b12*a21+a13*c13*b33*c33*a12*b21-a13*c13*b33*a32*c23*b11+2*a13*c13*b33*a32*b23*c11-a13*c13*b33*b32*c23*a11-a13*c13*b33*b32*a23*c11+2*a13*c13*b33*c32*b23*a11-a13*c13*b33*c32*a23*b11-a13*c13*b33*c33*b22*a11-a13*c13*b33*c33*a22*b11-a13*c13*c33*b23*b11*a32-a13*c13*c33*b32*b23*a11+2*a13*c13*c33*b32*a23*b11+a13*a23*b13*c33*b12*c31+a13*a23*c13*b33*c12*b31-2*a13*b23*b13*a33*c12*c31+a13*b23*c13*a33*c12*b31+a13*b23*c13*a33*b12*c31-2*a13*b23*c13*b33*c12*a31+a13*b23*c13*c33*a12*b31+a13*c23*b13*b33*a12*c31-2*a13*c23*b13*c33*b12*a31-2*a13*c23*c13*a33*b12*b31-2*b13*c13*a23*a33*b12*c31+b13*c13*a23*c33*a12*b31+b13*c13*b23*a33*a12*c31-2*b13*c13*b23*c33*a12*a31+b13*c13*c23*a33*b12*a31+b13*c13*c23*a33*a12*b31+b13*c13*a33*b33*a12*c21+b13*c13*a33*b33*c12*a21+b13*c13*a33*c33*b12*a21+b13*c13*a33*c33*a12*b21-b13*c13*a33*a32*c23*b11-b13*c13*a33*a32*b23*c11-b13*c13*a33*b32*c23*a11+2*b13*c13*a33*b32*a23*c11-b13*c13*a33*c32*b23*a11+2*b13*c13*a33*c32*a23*b11-b13*c13*a33*b33*c22*a11-b13*c13*a33*b33*a22*c11-b13*c13*a33*c33*b22*a11-b13*c13*a33*c33*a22*b11+2*b13*c13*b33*a32*c23*a11-b13*c13*b33*a32*a23*c11-b13*c13*b33*a23*a11*c32+2*b13*c13*b33*a22*a11*c33-2*b13*c13*b33*a12*a21*c33+2*b13*c13*c33*a32*b23*a11-b13*c13*c33*a32*a23*b11-b13*c13*c33*a23*a11*b32-2*b13*a23*c13*a33*c12*b31+b13*a23*c13*b33*c12*a31+b13*a23*c13*b33*a12*c31+b13*a23*c13*c33*b12*a31+b13*b23*c13*a33*c12*a31-2*b13*c23*c13*b33*a12*a31-a13*b13*c33^2*b12*a21-a13*b13*c33^2*a12*b21+a13*b13*c33^2*b22*a11+a13*b13*c33^2*a22*b11-a13*c13*b33^2*a12*c21-a13*c13*b33^2*c12*a21+a13*c13*b33^2*c22*a11+a13*c13*b33^2*a22*c11+2*a13^2*b23*b33*c12*c31-a13^2*b23*c33*b12*c31-a13^2*c23*b33*c12*b31+2*a13^2*c23*c33*b12*b31+a13^2*b33*c23*c11*b32+a13^2*b33*c32*c23*b11-2*a13^2*b33*c32*b23*c11+a13^2*b33*c33*c22*b11+a13^2*b33*c33*b22*c11-a13^2*b33*c33*c12*b21-a13^2*b33*c33*b12*c21-2*a13^2*c33*b32*c23*b11+a13^2*c33*b32*b23*c11+a13^2*c33*b23*b11*c32-b23*a13^2*c33*c12*b31-c23*a13^2*b33*b12*c31-b13*c13*a33^2*b12*c21-b13*c13*a33^2*c12*b21+b13*c13*a33^2*c22*b11+b13*c13*a33^2*b22*c11+2*b13^2*a23*a33*c12*c31-b13^2*a23*c33*a12*c31-b13^2*c23*a33*c12*a31+2*b13^2*c23*c33*a12*a31+b13^2*a33*c23*c11*a32+b13^2*a33*c32*c23*a11-2*b13^2*a33*c32*a23*c11+b13^2*a33*c33*c22*a11+b13^2*a33*c33*a22*c11-b13^2*a33*c33*c12*a21-b13^2*a33*c33*a12*c21-2*b13^2*c33*a32*c23*a11+b13^2*c33*a32*a23*c11+b13^2*c33*a23*a11*c32-a23*b13^2*c33*c12*a31-c23*b13^2*a33*a12*c31+c13^2*a33*b23*b11*a32+c13^2*a33*b32*b23*a11-2*c13^2*a33*b32*a23*b11+2*c13^2*a23*a33*b12*b31-c13^2*a23*b33*a12*b31-c13^2*b23*a33*b12*a31+2*c13^2*b23*b33*a12*a31+c13^2*a33*b33*b22*a11+c13^2*a33*b33*a22*b11-c13^2*a33*b33*b12*a21-c13^2*a33*b33*a12*b21-2*c13^2*b33*a32*b23*a11+c13^2*b33*a32*a23*b11+c13^2*b33*a23*a11*b32-a23*c13^2*b33*b12*a31-b23*c13^2*a33*a12*b31,-a13^2*b23*b12*c21^2-a13^2*c23*c12*b21^2-b13^2*a23*a12*c21^2-b13^2*c23*c12*a21^2-c13^2*a23*a12*b21^2-c13^2*b23*b12*a21^2+a23^2*b22*b13*c11^2+a23^2*c22*c13*b11^2+b23^2*a22*a13*c11^2+b23^2*c22*c13*a11^2+c23^2*a22*a13*b11^2+c23^2*b22*b13*a11^2+c13^2*b21*a12*b23*a21-2*a23*b22*b11*c13^2*a21+a23*b22*a11*c13^2*b21+a23*b11*a22*c13^2*b21+b23*a22*b11*c13^2*a21-2*b23*a22*a11*c13^2*b21+b23*a11*b22*c13^2*a21-a23*b23*a22*b13*c11^2-a23*b23*a13*b22*c11^2-a23*c23*a22*c13*b11^2-a23*c23*a13*c22*b11^2-a23^2*c11*b22*c13*b11-a23^2*c11*b13*c22*b11-b23*c23*b22*c13*a11^2-b23*c23*b13*c22*a11^2-b23^2*c11*a22*c13*a11-b23^2*c11*a13*c22*a11-c23^2*b11*a22*b13*a11-c23^2*b11*a13*b22*a11-a13*b13*c21*a23*c12*b21-a13*b13*c21*a12*c23*b21-a13*b13*a21*c23*b12*c21+2*a13*b13*a21*c23*c12*b21-a13*b13*a21*c12*b23*c21-a13*c13*b21*a23*b12*c21-a13*c13*b21*a12*b23*c21+2*a13*c13*a21*b23*b12*c21-a13*c13*a21*b23*c12*b21-a13*c13*a21*b12*c23*b21+a13*a23*c11*b23*c12*b21-a13*a23*c11*b22*b13*c21-a13*a23*c11*b22*c13*b21+2*a13*a23*c11*b13*c22*b21-2*a13*a23*c11*b12*c23*b21+a13*a23*b11*c23*b12*c21+a13*a23*b11*c23*c12*b21-a13*a23*b11*c22*b13*c21-a13*a23*b11*c22*c13*b21+2*a13*a23*b11*c13*b22*c21-2*a13*a23*b11*c12*b23*c21+a13*a23*c11*b23*b12*c21+a13*b23*c23*c11*a12*b21+a13*b23*c23*c11*b12*a21+a13*b23*c23*b11*a12*c21+a13*b23*c23*b11*c12*a21-2*a13*b23*c23*a11*b12*c21-2*a13*b23*c23*a11*c12*b21+2*a13*b23*c22*c11*b13*a21-a13*b23*c22*b11*c13*a21-a13*b23*c22*a11*b13*c21+2*a13*b23*c22*a11*c13*b21-a13*b23*c13*c21*a22*b11-a13*b23*c13*c21*b22*a11+2*a13*b23*c13*b21*a22*c11-a13*b23*c13*a21*b22*c11-a13*b23*c11*a22*b13*c21-a13*c23*b22*c11*b13*a21+2*a13*c23*b22*b11*c13*a21+2*a13*c23*b22*a11*b13*c21-a13*c23*b22*a11*c13*b21+2*a13*c23*b13*c21*a22*b11-a13*c23*b13*b21*a22*c11-a13*c23*b13*b21*c22*a11-a13*c23*b13*a21*c22*b11-a13*c23*b11*a22*c13*b21-b13*c13*a21*a23*b12*c21+b13*a23*c23*c11*a12*b21+b13*a23*c23*c11*b12*a21-2*b13*a23*c23*b11*a12*c21-2*b13*a23*c23*b11*c12*a21+b13*a23*c23*a11*b12*c21+b13*a23*c23*a11*c12*b21+2*b13*c13*b21*a23*a12*c21-b13*c13*b21*a23*c12*a21-b13*c13*b21*a12*c23*a21-b13*c13*a21*a12*b23*c21+2*b13*a23*c22*b11*c13*a21-b13*a23*c22*a11*c13*b21-b13*a23*c13*c21*a22*b11-b13*a23*c13*c21*b22*a11-b13*a23*c13*b21*a22*c11+2*b13*a23*c13*a21*b22*c11-2*b13*a23*c12*c21*b23*a11+b13*a23*c12*a21*b23*c11+b13*a23*c11*a12*b23*c21-b13*b23*c11*a22*c13*a21-2*b13*b23*c11*a12*c23*a21+b13*b23*a11*c23*a12*c21+b13*b23*a11*c23*c12*a21-b13*b23*a11*c22*c13*a21+2*b13*b23*a11*c13*a22*c21-b13*c23*a22*b11*c13*a21+2*b13*c23*a22*a11*c13*b21-b13*c23*a11*b22*c13*a21-2*c13*a23*b23*c11*a12*b21-2*c13*a23*b23*c11*b12*a21+c13*a23*b23*b11*a12*c21+c13*a23*b23*b11*c12*a21+c13*a23*b23*a11*b12*c21+c13*a23*b23*a11*c12*b21+a13^2*c21*b23*c12*b21+a13^2*c21*b12*c23*b21-2*b23*c22*c11*a13^2*b21+b23*c22*b11*a13^2*c21+b23*c11*a13^2*b22*c21+c23*b22*c11*a13^2*b21-2*c23*b22*b11*a13^2*c21+c23*b11*a13^2*c22*b21+a13*b13*a23*b12*c21^2+a13*b13*a12*b23*c21^2+a13*c13*a23*c12*b21^2+a13*c13*a12*c23*b21^2+2*a13*c12*c21*b23^2*a11-a13*c12*a21*b23^2*c11-a13*c11*a12*b23^2*c21+2*a13*b12*b21*c23^2*a11-a13*b12*a21*c23^2*b11-a13*b11*a12*c23^2*b21-2*a23*c22*c11*b13^2*a21+b13^2*c21*a23*c12*a21+b13^2*c21*a12*c23*a21+b13*c13*b23*c12*a21^2+b13*c13*b12*c23*a21^2+2*b13*c12*c21*a23^2*b11-b13*c12*b21*a23^2*c11-b13*c11*a23^2*b12*c21-b13*a12*b21*c23^2*a11+2*b13*a12*a21*c23^2*b11-b13*a11*b12*c23^2*a21+a23*c22*a11*b13^2*c21+a23*c11*a22*b13^2*c21+c23*a22*c11*b13^2*a21-2*c23*a22*a11*b13^2*c21+c23*a11*b13^2*c22*a21-c13*b12*c21*a23^2*b11+2*c13*b12*b21*a23^2*c11-c13*b11*a23^2*c12*b21-c13*a12*c21*b23^2*a11+2*c13*a12*a21*b23^2*c11-c13*a11*b23^2*c12*a21+c13^2*b21*a23*b12*a21-2*c13*a23*b12*b21*c23*a11+c13*a23*b12*a21*c23*b11+c13*a23*b11*a12*c23*b21+c13*b23*a12*b21*c23*a11-2*c13*b23*a12*a21*c23*b11+c13*b23*a11*b12*c23*a21+a23*b23*c11*a22*c13*b11+a23*b23*c11*a13*c22*b11+a23*b23*a11*c22*b13*c11-2*a23*b23*a11*c22*c13*b11+a23*b23*a11*c13*b22*c11+a23*c23*b11*a22*b13*c11+a23*c23*b11*a13*b22*c11-2*a23*c23*a11*b22*b13*c11+a23*c23*a11*b22*c13*b11+a23*c23*a11*b13*c22*b11-2*b23*c23*b11*a22*a13*c11+b23*c23*b11*a22*c13*a11+b23*c23*b11*a13*c22*a11+b23*c23*a11*a13*b22*c11+b23*c23*a11*a22*b13*c11,-a23^2*c22*c11*b33^2+a23^2*c12*c21*b33^2-a23^2*b22*b11*c33^2+a23^2*b12*b21*c33^2-b23^2*c22*c11*a33^2+b23^2*c12*c21*a33^2-b23^2*a22*a11*c33^2+b23^2*a12*a21*c33^2-c23^2*b22*b11*a33^2+c23^2*b12*b21*a33^2-c23^2*a22*a11*b33^2+c23^2*a12*a21*b33^2+a13*b23^2*a31*c22*c33-2*a13*b23^2*c31*c22*a33+a13*b23^2*c31*a22*c33+2*a13*a33*c32*b23^2*c21-a13*c33*a32*b23^2*c21-a13*c33*c32*b23^2*a21+a13*c23^2*a31*b22*b33-2*a13*c23^2*b31*b22*a33+a13*c23^2*b31*a22*b33+2*a13*a33*b32*c23^2*b21-a13*b33*a32*c23^2*b21-a13*b33*b32*c23^2*a21+b13*a23^2*b31*c22*c33-2*b13*a23^2*c31*c22*b33+b13*a23^2*c31*b22*c33+2*b13*b33*c32*a23^2*c21-b13*c33*b32*a23^2*c21-b13*c33*c32*a23^2*b21+b13*c23^2*a31*b22*a33-2*b13*c23^2*a31*a22*b33+b13*c23^2*b31*a22*a33-b13*a33*a32*c23^2*b21-b13*a33*b32*c23^2*a21+2*b13*b33*a32*c23^2*a21-b23*c23*a33^2*b12*c21-b23*c23*a33^2*c12*b21+b23*c23*a33^2*c22*b11+b23*c23*a33^2*b22*c11+c23^2*a33*b33*b22*a11+c23^2*a33*b33*a22*b11-c23^2*a33*b33*b12*a21-c23^2*a33*b33*a12*b21+2*c13*c33*b32*a23^2*b21+c13*a23^2*b31*c22*b33-2*c13*a23^2*b31*b22*c33+c13*a23^2*c31*b22*b33-c13*b33*b32*a23^2*c21-c13*b33*c32*a23^2*b21+c13*b23^2*a31*c22*a33-2*c13*b23^2*a31*a22*c33+c13*b23^2*c31*a22*a33-c13*a33*a32*b23^2*c21-c13*a33*c32*b23^2*a21+2*c13*c33*a32*b23^2*a21+a23^2*b33*c33*c22*b11+a23^2*b33*c33*b22*c11-a23^2*b33*c33*c12*b21-a23^2*b33*c33*b12*c21-a23*b23*c33^2*b12*a21-a23*b23*c33^2*a12*b21+a23*b23*c33^2*b22*a11+a23*b23*c33^2*a22*b11-a23*c23*b33^2*a12*c21-a23*c23*b33^2*c12*a21+a23*c23*b33^2*c22*a11+a23*c23*b33^2*a22*c11+b23^2*a33*c33*c22*a11+b23^2*a33*c33*a22*c11-b23^2*a33*c33*c12*a21-b23^2*a33*c33*a12*c21+2*a23*c23*a33*b22*b11*c33-2*b23*c23*b33*a12*a21*c33+b23*c23*a33*b33*a12*c21+b23*c23*a33*b33*c12*a21+b23*c23*a33*c33*b12*a21+b23*c23*a33*c33*a12*b21-b23*c23*a33*b33*c22*a11-b23*c23*a33*b33*a22*c11-b23*c23*a33*c33*b22*a11-b23*c23*a33*c33*a22*b11+2*b23*c23*b33*a22*a11*c33+a23*c23*a33*b33*b12*c21+a23*c23*a33*b33*c12*b21-2*a23*c23*a33*b12*b21*c33+a23*c23*b33*c33*b12*a21+a23*c23*b33*c33*a12*b21-a23*c23*b33*c33*b22*a11-a23*c23*b33*c33*a22*b11+2*a23*b23*a33*c22*c11*b33-a23*b23*a33*c33*c22*b11-a23*b23*a33*c33*b22*c11-2*a23*b23*a33*c12*c21*b33+a23*b23*a33*c33*c12*b21-a13*b23*c23*c31*a22*b33-2*a13*b23*a33*c23*c21*b32-2*a13*b23*a33*c32*c23*b21+a13*b23*b33*c23*c21*a32+a13*b23*b33*c32*c23*a21+a13*b23*c33*a32*c23*b21+a13*b23*c33*b32*c23*a21+2*a13*b23*c23*c31*b22*a33-a13*b23*c23*b31*a22*c33+2*a13*b23*c23*b31*c22*a33-a13*b23*c23*a31*b22*c33-a13*b23*c23*a31*c22*b33+a13*a23*c33*b23*b21*c32-2*a13*a23*c33*b32*c23*b21+a13*a23*c33*b32*b23*c21+a13*a23*b33*c32*c23*b21-2*a13*a23*b33*c32*b23*c21+a13*a23*b33*c23*c21*b32-a13*a23*c23*c31*b22*b33+2*a13*a23*c23*b31*b22*c33-a13*a23*c23*b31*c22*b33-a13*a23*b23*c31*b22*c33+2*a13*a23*b23*c31*c22*b33-a13*a23*b23*b31*c22*c33+2*b13*a23*b23*c31*c22*a33-b13*a23*b23*c31*a22*c33+2*b13*a23*c23*a31*c22*b33-b13*a23*c23*a31*b22*c33-b13*a23*c23*b31*c22*a33-b13*a23*c23*b31*a22*c33-b13*a23*c23*c31*b22*a33+2*b13*a23*c23*c31*a22*b33+b13*a23*a33*c23*c21*b32-2*b13*a23*a33*c32*b23*c21+b13*a23*a33*c32*c23*b21-2*b13*a23*b33*c23*c21*a32-2*b13*a23*b33*c32*c23*a21+b13*a23*c33*a32*b23*c21+b13*a23*c33*a32*c23*b21+b13*a23*c33*b32*c23*a21+b13*a23*c33*c32*b23*a21-b13*b23*c23*a31*c22*a33+2*b13*b23*c23*a31*a22*c33-b13*b23*c23*c31*a22*a33+b13*b23*a33*c23*c21*a32+b13*b23*a33*c32*c23*a21-2*b13*b23*c33*a32*c23*a21-b13*a23*b23*a31*c22*c33+2*c13*a23*b23*a31*b22*c33-c13*a23*b23*b31*c22*a33+2*c13*a23*b23*b31*a22*c33-c13*a23*b23*c31*b22*a33-c13*a23*b23*c31*a22*b33-c13*a23*c23*a31*b22*b33+2*c13*a23*c23*b31*b22*a33-c13*a23*c23*b31*a22*b33+c13*a23*a33*b32*b23*c21-2*c13*a23*a33*b32*c23*b21+c13*a23*a33*b23*b21*c32+c13*a23*b33*a32*b23*c21+c13*a23*b33*a32*c23*b21+c13*a23*b33*b32*c23*a21+c13*a23*b33*c32*b23*a21-2*c13*a23*c33*b23*b21*a32-2*c13*a23*c33*b32*b23*a21-c13*b23*c23*a31*b22*a33+2*c13*b23*c23*a31*a22*b33-c13*b23*c23*b31*a22*a33+c13*b23*a33*a32*c23*b21+c13*b23*a33*b32*c23*a21-2*c13*b23*b33*a32*c23*a21-c13*a23*b23*a31*c22*b33+a23*b23*a33*c33*b12*c21-a23*b23*b33*c33*c22*a11-a23*b23*b33*c33*a22*c11+a23*b23*b33*c33*c12*a21+a23*b23*b33*c33*a12*c21-a23*c23*a33*b33*c22*b11-a23*c23*a33*b33*b22*c11,a23^2*b31^2*c22*c33-a23*c23*b31^2*c22*a33-a23*c23*b31^2*a22*c33+a23*c31*b33^2*a22*c21-2*a23*c31*b33^2*c22*a21+a23*a31*c22*c21*b33^2+a23*a31*b22*b21*c33^2-2*a23*b31*c33^2*b22*a21+a23*b31*c33^2*a22*b21-b33*c31*c32*a23^2*b21+b33^2*a32*c21*c23*a21+b33^2*c32*a21*a23*c21+c33^2*a32*b21*b23*a21+c33^2*b32*a21*a23*b21-b33*c31*b32*a23^2*c21+2*b33*b31*c32*a23^2*c21-c33*b31*b32*a23^2*c21-c33*b31*c32*a23^2*b21+2*c33*c31*b32*a23^2*b21-a23^2*b31*c31*c22*b33-a23^2*b31*c31*b22*c33-b23*c23*a31^2*c22*b33-b23*c23*a31^2*b22*c33-2*b23*c31*a33^2*c22*b21+b23*c31*a33^2*b22*c21+b23*b31*c22*c21*a33^2+b23*b31*a22*a21*c33^2+b23*a31*c33^2*b22*a21-2*b23*a31*c33^2*a22*b21+2*a33*a31*c32*b23^2*c21+2*c33*c31*a32*b23^2*a21-c33*a31*a32*b23^2*c21-c33*a31*c32*b23^2*a21-b23^2*a31*c31*c22*a33-b23^2*a31*c31*a22*c33-a33*c31*a32*b23^2*c21-a33*c31*c32*b23^2*a21-2*c23*b31*a33^2*b22*c21+c23*b31*a33^2*c22*b21+c23*c31*b22*b21*a33^2+c23*c31*a22*a21*b33^2+c23*a31*b33^2*c22*a21-2*c23*a31*b33^2*a22*c21-c23^2*a31*b31*b22*a33-c23^2*a31*b31*a22*b33+2*a33*a31*b32*c23^2*b21+b23*b33*a31*c32*c23*a21+a23*c33*b31*a32*c23*b21+a23*c33*b31*b32*c23*a21+a23*c33*b31*c32*b23*a21-2*a23*c33*c31*b23*b21*a32-2*a23*c33*c31*b32*b23*a21-2*a23*b23*a31*b31*c22*c33+a23*b23*a31*c31*c22*b33+a23*b23*a31*c31*b22*c33+a23*b23*b31*c31*c22*a33+a23*b23*b31*c31*a22*c33+a23*c23*a31*b31*c22*b33+a23*c23*a31*b31*b22*c33-2*a23*c23*a31*c31*b22*b33+a23*c23*b31*c31*b22*a33+a23*c23*b31*c31*a22*b33-a23*a33*b31*c33*c22*b21-a23*a33*b31*c22*c21*b33-2*a23*a33*b31*c32*b23*c21+a23*a33*b31*c23*c21*b32-a23*a33*c31*b22*b21*c33+2*a23*a33*c31*b33*c22*b21+a23*a33*c31*b23*b21*c32+a23*a33*c31*b32*b23*c21+b23*a33*c31*a32*c23*b21-b23*a33*b31*c33*a22*c21-b23*a33*b31*c33*c22*a21+b23*a33*b31*c32*c23*a21+b23*a33*b31*c23*c21*a32+2*b23*a33*a31*c33*c22*b21-b23*a33*a31*c33*b22*c21-b23*a33*a31*c22*c21*b33-2*b23*a33*a31*c32*c23*b21-2*b23*a33*a31*c23*c21*b32+2*b23*a33*c31*c33*a22*b21+b23*b33*a31*c23*c21*a32-a23*a33*c31*b33*b22*c21-2*a23*a33*c31*b32*c23*b21+2*a23*a33*b31*c33*b22*c21+a23*a33*b31*c32*c23*b21+a23*b33*c31*b32*c23*a21+a23*b33*c31*a32*b23*c21+2*a23*b33*c31*c33*b22*a21+a23*b33*c31*c32*b23*a21+a23*b33*c31*a32*c23*b21-a23*b33*b31*c33*a22*c21+2*a23*b33*b31*c33*c22*a21-2*a23*b33*b31*c32*c23*a21-2*a23*b33*b31*c23*c21*a32-2*a23*b33*a31*c32*b23*c21-a23*b33*a31*c33*c22*b21-a23*b33*a31*c33*b22*c21+a23*b33*a31*c32*c23*b21+a23*b33*a31*c23*c21*b32-a23*b33*c31*c33*a22*b21+a23*c33*a31*b32*b23*c21-2*a23*c33*a31*b32*c23*b21+a23*c33*a31*b23*b21*c32+a23*c33*b31*a32*b23*c21-b23*b33*a31*c33*c22*a21+2*b23*b33*a31*c33*a22*c21-2*b23*b33*c31*a32*c23*a21-b23*b33*c31*a22*a21*c33-2*b23*c33*b31*a32*c23*a21+b23*c33*a31*a32*c23*b21+b23*c33*a31*b32*c23*a21+b23*c23*a31*b31*c22*a33+b23*c23*a31*b31*a22*c33+b23*c23*a31*c31*b22*a33+b23*c23*a31*c31*a22*b33-2*b23*c23*b31*c31*a22*a33+b23*a33*c31*b32*c23*a21-b23*a33*c31*c33*b22*a21-b23*a33*c31*b33*a22*c21+2*b23*a33*c31*b33*c22*a21+2*c23*a33*a31*b33*b22*c21-c23*a33*a31*b33*c22*b21-c23*a33*a31*b22*b21*c33-c23*a33*b31*b33*c22*a21+2*c23*a33*b31*b33*a22*c21+2*c23*a33*b31*c33*b22*a21-c23*a33*b31*c33*a22*b21-c23*a33*c31*b33*b22*a21-c23*a33*c31*b33*a22*b21-c23*b33*b31*a22*a21*c33-c23*b33*a31*c33*b22*a21+2*c23*b33*a31*c33*a22*b21-a33*b33*b32*c21*c23*a21+2*a33*b33*c32*b21*c23*a21-a33*b33*c32*a21*b23*c21-a33*b33*c32*b21*a23*c21-a33*b33*a32*c21*c23*b21-a33*c33*a32*b21*b23*c21-a33*c33*b32*b21*c23*a21+2*a33*c33*b32*a21*b23*c21-a33*c33*b32*b21*a23*c21-a33*c33*c32*b21*b23*a21-b33*c33*a32*b21*c23*a21-b33*c33*a32*a21*b23*c21+2*b33*c33*a32*b21*a23*c21-b33*c33*b32*a21*a23*c21-b33*c33*c32*a21*a23*b21+a23^2*c31^2*b22*b33+b23^2*a31^2*c22*c33+b23^2*c31^2*a22*a33+c23^2*a31^2*b22*b33+c23^2*b31^2*a22*a33-a33^2*b32*c21^2*b23-a33^2*c32*b21^2*c23-b33^2*a32*c21^2*a23-b33^2*c32*a21^2*c23-c33^2*a32*b21^2*a23-c33^2*b32*a21^2*b23-a33*b31*a32*c23^2*b21-a33*b31*b32*c23^2*a21+2*b33*b31*a32*c23^2*a21-b33*a31*a32*c23^2*b21-b33*a31*b32*c23^2*a21+a33*b33*a32*c21^2*b23+a33*b33*b32*c21^2*a23+a33*c33*a32*b21^2*c23+a33*c33*c32*b21^2*a23+a33^2*b32*c21*c23*b21+a33^2*c32*b21*b23*c21+b33*c33*b32*a21^2*c23+b33*c33*c32*a21^2*b23-a23*b23*c31^2*b22*a33-a23*b23*c31^2*a22*b33,b31*a32^2*c21^2*b23+c31*a32^2*b21^2*c23+a31*b32^2*c21^2*a23+c31*b32^2*a21^2*c23+a31*c32^2*b21^2*a23-b31^2*c33*a22^2*c21-c31^2*b33*a22^2*b21-c31^2*a33*b22^2*a21-a31^2*c33*b22^2*c21-b31^2*a33*c22^2*a21-a31^2*b33*c22^2*b21+b31*c32^2*a21^2*b23-c32*a31*a33*b21^2*c22-c32*a31*c33*b21^2*a22-c32*b31*b33*a21^2*c22-c32*b31*c33*a21^2*b22+2*c32*c31*a33*b21^2*a22+2*c32*c31*b33*a21^2*b22-a31*c32^2*b21*b23*a21-b31*c32^2*a21*a23*b21-2*c22*a31^2*b32*b23*c21+c22*a31^2*b32*c23*b21+c22*a31^2*b23*b21*c32-2*c22*b31^2*a32*a23*c21+c22*b31^2*a32*c23*a21+a31*b31*a33*c22^2*b21+a31*b31*b33*c22^2*a21-b31*a32^2*c21*c23*b21-a32*b31*b32*c21^2*a23-a32*b31*a33*c21^2*b22-a32*b31*b33*c21^2*a22-a32*c31*c32*b21^2*a23-a32*c31*a33*b21^2*c22-a32*c31*c33*b21^2*a22-c31*a32^2*b21*b23*c21-a32*a31*b32*c21^2*b23-a32*a31*c32*b21^2*c23+2*a32*a31*b33*c21^2*b22+2*a32*a31*c33*b21^2*c22-a31*b32^2*c21*c23*a21-b32*a31*a33*c21^2*b22-b32*a31*b33*c21^2*a22-b32*b31*c32*a21^2*c23+2*b32*b31*a33*c21^2*a22+2*b32*b31*c33*a21^2*c22-b32*c31*c32*a21^2*b23-b32*c31*b33*a21^2*c22-b32*c31*c33*a21^2*b22-c31*b32^2*a21*a23*c21+b31*c31*b33*a22^2*c21+b31*c31*c33*a22^2*b21+a22*b31^2*c33*c22*a21+a22*b31^2*c22*c21*a33-2*a22*b31^2*c32*c23*a21+a22*b31^2*c23*c21*a32+a22*b31^2*c32*a23*c21+a22*c31^2*b23*b21*a32-2*a22*c31^2*b32*b23*a21+a22*c31^2*b32*a23*b21+a22*c31^2*b22*b21*a33+a22*c31^2*b33*b22*a21+b22*c31^2*a32*b23*a21-2*b22*c31^2*a32*a23*b21+b22*c31^2*a23*a21*b32+a31*c31*c33*b22^2*a21+b22*a31^2*c32*b23*c21+b22*a31^2*c33*c22*b21+b22*a31^2*c22*c21*b33-2*b22*a31^2*c32*c23*b21+b22*a31^2*c23*c21*b32+a31*c31*a33*b22^2*c21+c22*b31^2*a23*a21*c32+c32*a31*a33*b21*b22*c21+c32*a31*b33*b21*c22*a21-2*c32*a31*b33*a21*b22*c21+c32*a31*b33*b21*a22*c21+c32*a31*c33*b21*b22*a21+c32*b31*a33*b21*c22*a21+c32*b31*a33*a21*b22*c21-2*c32*b31*a33*b21*a22*c21+c32*b31*b33*a21*a22*c21+c32*b31*c33*a21*a22*b21-2*c32*c31*a33*b21*b22*a21-2*c32*c31*b33*a21*a22*b21+2*a22*a31*b31*c32*c23*b21-a22*b31*c31*a33*c22*b21-a22*a31*b31*c33*c22*b21+2*a22*a31*c31*b32*b23*c21-a22*a31*c31*b32*c23*b21-a22*a31*c31*b23*b21*c32-a22*a31*c31*b33*b22*c21+2*a22*b31*c31*b32*c23*a21-a22*b31*c31*a32*b23*c21-a22*b31*c31*b33*c22*a21-a22*b31*c31*b32*a23*c21+2*a22*b31*c31*c32*b23*a21-a22*b31*c31*a33*b22*c21+2*a22*a31*b31*c33*b22*c21-a22*a31*b31*c22*c21*b33-a22*a31*b31*c32*b23*c21-a22*b31*c31*a32*c23*b21-a22*b31*c31*c32*a23*b21-a22*a31*b31*c23*c21*b32-a22*b31*c31*c33*b22*a21-a22*a31*c31*b22*b21*c33+2*a22*a31*c31*b33*c22*b21-b22*a31*c31*b32*c23*a21-b22*a31*c31*a32*b23*c21-b22*a31*c31*b33*c22*a21-b22*a31*c31*a33*c22*b21+2*b22*a31*c31*c32*a23*b21-b22*a31*c31*c32*b23*a21-b22*a31*c31*b32*a23*c21+2*b22*a31*c31*a32*c23*b21-b22*a31*b31*c33*c22*a21-b22*a31*b31*c22*c21*a33+2*b22*a31*b31*c32*c23*a21-b22*a31*b31*c23*c21*a32-b22*a31*b31*c32*a23*c21-b22*b31*c31*a32*c23*a21+2*b22*b31*c31*a32*a23*c21-b22*b31*c31*a23*a21*c32+2*b22*b31*c31*a33*c22*a21-c22*a31*c31*b23*b21*a32+2*c22*a31*c31*b32*b23*a21-c22*a31*c31*b32*a23*b21-c22*b31*c31*a32*b23*a21+2*c22*b31*c31*a32*a23*b21-c22*b31*c31*a23*a21*b32+2*c22*a31*b31*a32*b23*c21-c22*a31*b31*a32*c23*b21-c22*a31*b31*b32*c23*a21+2*c22*a31*b31*b32*a23*c21-c22*a31*b31*c32*b23*a21-c22*a31*b31*c32*a23*b21+a32*c31*b32*b21*a23*c21+a32*c31*b32*a21*b23*c21-2*a32*c31*b32*b21*c23*a21+a32*b31*c33*b21*a22*c21-2*a32*b31*c33*b21*c22*a21+a32*b31*c33*a21*b22*c21+a32*b31*b32*c21*c23*a21+a32*b31*c32*b21*c23*a21-2*a32*c31*b33*a21*b22*c21+a32*c31*b33*b21*c22*a21+a32*c31*a33*b21*b22*c21+a32*b31*b33*c21*c22*a21+a32*b31*a33*c21*c22*b21+a32*b31*c32*b21*a23*c21-2*a32*a31*b33*c21*c22*b21+a32*a31*c32*b21*b23*c21-2*a32*a31*c33*b21*b22*c21+a32*a31*b32*c21*c23*b21+a32*c31*c33*b21*b22*a21-2*a32*b31*c32*a21*b23*c21+a32*c31*c32*b21*b23*a21+a32*c31*b33*b21*a22*c21-2*b32*a31*c33*b21*c22*a21+b32*a31*c33*b21*a22*c21+b32*a31*c33*a21*b22*c21+b32*a31*b33*c21*c22*a21+b32*a31*a33*c21*c22*b21-2*b32*a31*c32*b21*a23*c21+b32*a31*c32*a21*b23*c21+b32*a31*c32*b21*c23*a21+b32*b31*c32*a21*a23*c21-2*b32*b31*a33*c21*c22*a21-2*b32*b31*c33*a21*a22*c21+b32*c31*c32*a21*a23*b21+b32*c31*a33*b21*c22*a21+b32*c31*a33*a21*b22*c21-2*b32*c31*a33*b21*a22*c21+b32*c31*b33*a21*a22*c21+b32*c31*c33*a21*a22*b21,2*a33*c31*b32*a21*b23*c21+b31^2*c32*a23^2*c21+c31^2*b32*a23^2*b21+c31^2*a32*b23^2*a21+a31^2*c32*b23^2*c21+a31^2*b32*c23^2*b21+b31^2*a32*c23^2*a21-b31*a33^2*c21^2*b22-c31*a33^2*b21^2*c22-a31*b33^2*c21^2*a22-c31*b33^2*a21^2*c22-a31*c33^2*b21^2*a22-b31*c33^2*a21^2*b22-b31*c31*b32*a23^2*c21-b31*c31*c32*a23^2*b21-a23*b31^2*c33*a22*c21+2*a23*b31^2*c33*c22*a21-a23*b31^2*c22*c21*a33-a23*b31^2*c32*c23*a21-a23*b31^2*c23*c21*a32-a23*c31^2*b23*b21*a32-a23*c31^2*b32*b23*a21-a23*c31^2*b22*b21*a33+2*a23*c31^2*b33*b22*a21-a23*c31^2*b33*a22*b21-b23*c31^2*a33*b22*a21+2*b23*c31^2*a33*a22*b21-b23*c31^2*a22*a21*b33-a31*c31*a32*b23^2*c21+2*b23*a31^2*c33*c22*b21-b23*a31^2*c33*b22*c21-b23*a31^2*c22*c21*b33-b23*a31^2*c32*c23*b21-b23*a31^2*c23*c21*b32-a31*c31*c32*b23^2*a21+2*c23*b31^2*a33*a22*c21-c23*b31^2*a33*c22*a21-c23*b31^2*a22*a21*c33+2*c23*a31^2*b33*b22*c21-c23*a31^2*b33*c22*b21-c23*a31^2*b22*b21*c33-a31*b31*a32*c23^2*b21-a31*b31*b32*c23^2*a21+c31*a33^2*b21*b22*c21+b31*a33^2*c21*c22*b21+a33*b31*a32*c21^2*b23+a33*b31*b32*c21^2*a23+a33*b31*b33*c21^2*a22+a33*c31*a32*b21^2*c23+a33*c31*c32*b21^2*a23+a33*c31*c33*b21^2*a22-2*a33*a31*b32*c21^2*b23-2*a33*a31*c32*b21^2*c23+a33*a31*b33*c21^2*b22+a33*a31*c33*b21^2*c22+a31*b33^2*c21*c22*a21+b33*a31*a32*c21^2*b23+b33*a31*b32*c21^2*a23-2*b33*b31*a32*c21^2*a23-2*b33*b31*c32*a21^2*c23+b33*b31*c33*a21^2*c22+b33*c31*b32*a21^2*c23+b33*c31*c32*a21^2*b23+b33*c31*c33*a21^2*b22+c31*b33^2*a21*a22*c21+c33*a31*a32*b21^2*c23+c33*a31*c32*b21^2*a23+c33*b31*b32*a21^2*c23+c33*b31*c32*a21^2*b23-2*c33*c31*a32*b21^2*a23-2*c33*c31*b32*a21^2*b23+a31*c33^2*b21*b22*a21+b31*c33^2*a21*a22*b21+2*a33*a31*b32*c21*c23*b21-a33*c31*c33*b21*b22*a21-a33*b31*c32*a21*b23*c21-a33*b31*c33*b21*a22*c21-a33*b31*c33*b21*c22*a21+2*a33*b31*c33*a21*b22*c21-a33*b31*b32*c21*c23*a21+2*a33*b31*c32*b21*c23*a21-a33*c31*b33*a21*b22*c21+2*a33*c31*b33*b21*c22*a21-a33*b31*b33*c21*c22*a21-a33*b31*c32*b21*a23*c21-a33*a31*b33*c21*c22*b21+2*a33*a31*c32*b21*b23*c21-a33*a31*c33*b21*b22*c21-a33*c31*a32*b21*b23*c21-a33*c31*c32*b21*b23*a21-a33*c31*b33*b21*a22*c21-b33*a31*a32*c21*c23*b21+2*b33*b31*a32*c21*c23*a21-b33*a31*c33*b21*c22*a21+2*b33*a31*c33*b21*a22*c21-b33*a31*c33*a21*b22*c21-b33*a31*c32*b21*a23*c21-b33*a31*c32*a21*b23*c21+2*b33*a31*c32*b21*c23*a21-b33*a31*b32*c21*c23*a21+2*b33*b31*c32*a21*a23*c21-b33*b31*c33*a21*a22*c21-b33*c31*a32*b21*c23*a21-b33*c31*a32*a21*b23*c21+2*b33*c31*a32*b21*a23*c21-b33*c31*b32*a21*a23*c21-b33*c31*c32*a21*a23*b21-b33*c31*c33*a21*a22*b21-c33*b31*a32*b21*c23*a21+2*c33*c31*a32*b21*b23*a21-c33*a31*a32*b21*b23*c21-c33*a31*b32*b21*c23*a21+2*c33*a31*b32*a21*b23*c21-c33*a31*b32*b21*a23*c21-c33*a31*c32*b21*b23*a21-c33*b31*a32*a21*b23*c21+2*c33*b31*a32*b21*a23*c21-c33*b31*b32*a21*a23*c21-c33*b31*c32*a21*a23*b21+2*c33*c31*b32*a21*a23*b21+c23*a31*b31*c33*a22*b21+b23*b31*c31*a33*c22*a21-2*b23*b31*c31*a33*a22*c21+b23*b31*c31*a22*a21*c33-2*c23*a31*b31*b33*a22*c21+c23*a31*b31*c33*b22*a21+a23*a31*b31*c32*c23*b21+a23*b31*c31*a33*c22*b21-2*a23*a31*b31*c33*c22*b21+a23*a31*c31*b32*b23*c21-2*a23*a31*c31*b32*c23*b21+a23*a31*c31*b23*b21*c32-2*a23*a31*c31*b33*b22*c21+a23*b31*c31*b32*c23*a21+a23*b31*c31*a32*b23*c21+a23*b31*c31*b33*a22*c21-2*a23*b31*c31*b33*c22*a21+a23*b31*c31*c32*b23*a21+a23*b31*c31*a33*b22*c21+a23*a31*b31*c33*b22*c21+a23*a31*b31*c22*c21*b33-2*a23*a31*b31*c32*b23*c21+a23*b31*c31*c33*a22*b21+a23*b31*c31*a32*c23*b21+a23*a31*b31*c23*c21*b32-2*a23*b31*c31*c33*b22*a21+a23*a31*c31*b22*b21*c33+a23*a31*c31*b33*c22*b21+b23*a31*c31*b32*c23*a21+b23*a31*c31*c33*b22*a21+b23*a31*c31*b33*a22*c21+b23*a31*c31*b33*c22*a21-2*b23*a31*c31*a33*c22*b21+b23*a31*c31*a33*b22*c21+b23*a31*c31*a32*c23*b21+b23*a31*b31*c33*a22*c21-2*b23*a31*b31*c33*c22*a21+b23*a31*b31*c22*c21*a33+b23*a31*b31*c32*c23*a21+b23*a31*b31*c23*c21*a32-2*b23*a31*c31*c33*a22*b21-2*b23*b31*c31*a32*c23*a21+c23*a31*c31*b22*b21*a33-2*c23*a31*c31*b33*b22*a21+c23*a31*c31*b33*a22*b21+c23*b31*c31*a33*b22*a21-2*c23*b31*c31*a33*a22*b21+c23*b31*c31*a22*a21*b33-2*c23*a31*b31*a33*b22*c21+c23*a31*b31*a33*c22*b21+c23*a31*b31*b33*c22*a21-a33*c31*b32*b21*a23*c21-a33*c31*b32*b21*c23*a21-a33*b31*a32*c21*c23*b21,a32^2*b33*c21^2*b22+a32^2*c33*b21^2*c22+b32^2*a33*c21^2*a22+b32^2*c33*a21^2*c22+c32^2*a33*b21^2*a22+c32^2*b33*a21^2*b22-c22^2*a31^2*b23*b32-c22^2*b31^2*a23*a32-b22^2*a31^2*c23*c32-b22^2*c31^2*a23*a32-a22^2*b31^2*c23*c32-a22^2*c31^2*b23*b32-a22*c22*b31*c31*a23*b32-a22*a32*b31*c33*c22*b21-a22*a32*b31*c22*c21*b33-2*a22*a32*b31*c32*b23*c21+a22*a32*b31*c23*c21*b32-a22*a32*c31*b22*b21*c33+2*a22*a32*c31*b33*c22*b21+a22*a32*c31*b23*b21*c32+a22*a32*c31*b32*b23*c21+a22*c22*b31^2*c23*a32+a22*c22*b31^2*a23*c32+b32*c31*b33*a22^2*c21-2*b32*b31*c33*a22^2*c21+b32*c31*c33*a22^2*b21+c32*b31*b33*a22^2*c21+c32*b31*c33*a22^2*b21-2*c32*c31*b33*a22^2*b21-b22*b31*a23*a21*c32^2-b22*a31*c32^2*b23*a21+2*b22*a31*c32^2*a23*b21+a32*c31*c33*b22^2*a21+a32*c31*a33*b22^2*c21-2*a32*a31*c33*b22^2*c21-2*c32*c31*a33*b22^2*a21+c32*a31*a33*b22^2*c21+c32*a31*c33*b22^2*a21+b22^2*a31*c31*c23*a32+b22^2*a31*c31*a23*c32+b22*c22*a31^2*c23*b32+b22*c22*a31^2*b23*c32-b22*c31*a32^2*b23*c21+2*b22*c31*a32^2*c23*b21-b22*b31*c23*c21*a32^2-c32^2*a33*b21*b22*a21-c32^2*b33*a21*a22*b21-b32*c32*b33*a21^2*c22-b32*c32*c33*a21^2*b22-b32^2*a33*c21*c22*a21-b32^2*c33*a21*a22*c21+a22^2*b31*c31*b23*c32+a22^2*b31*c31*c23*b32-a22*a31*b23*b21*c32^2+2*a22*b31*c32^2*b23*a21-a22*b31*c32^2*a23*b21+2*a22*c31*b32^2*c23*a21-a22*c31*b32^2*a23*c21-a22*a31*c23*c21*b32^2+a22*b22*c31^2*b23*a32+a22*b22*c31^2*a23*b32+c22^2*a31*b31*b23*a32+c22^2*a31*b31*a23*b32-2*a32*a31*b33*c22^2*b21+a32*b31*a33*c22^2*b21+a32*b31*b33*c22^2*a21-2*b32*b31*a33*c22^2*a21+b32*a31*a33*c22^2*b21+b32*a31*b33*c22^2*a21+2*c22*b31*a32^2*b23*c21-c22*b31*a32^2*c23*b21-c22*c31*b23*b21*a32^2-c22*c31*a23*a21*b32^2-c22*a31*b32^2*c23*a21+2*c22*a31*b32^2*a23*c21-a32*b32*a33*c21^2*b22-a32*b32*b33*c21^2*a22-a32*c32*a33*b21^2*c22-a32*c32*c33*b21^2*a22-a32^2*b33*c21*c22*b21-a32^2*c33*b21*b22*c21+a32*b32*a33*c21*c22*b21+a32*b32*b33*c21*c22*a21-2*a32*b32*c33*b21*c22*a21+a32*b32*c33*a21*b22*c21+a32*b32*c33*b21*a22*c21+a32*c32*a33*b21*b22*c21+a32*c32*b33*b21*c22*a21-2*a32*c32*b33*a21*b22*c21+a32*c32*b33*b21*a22*c21+a32*c32*c33*b21*b22*a21+b32*c32*a33*b21*c22*a21+b32*c32*a33*a21*b22*c21-2*b32*c32*a33*b21*a22*c21+b32*c32*b33*a21*a22*c21+b32*c32*c33*a21*a22*b21-a22*a32*c31*b33*b22*c21-2*a22*a32*c31*b32*c23*b21+2*a22*a32*b31*c33*b22*c21+a22*a32*b31*c32*c23*b21-a22*b32*c31*c33*b22*a21-a22*b32*c31*b33*c22*a21-a22*b32*c31*a33*c22*b21-a22*b32*c31*a33*b22*c21+a22*b32*c31*c32*a23*b21-2*a22*b32*c31*c32*b23*a21+2*a22*b32*b31*c33*c22*a21+2*a22*b32*b31*c22*c21*a33-2*a22*b32*b31*c32*c23*a21+a22*b32*b31*c32*a23*c21+a22*b32*a31*c32*b23*c21-a22*b32*a31*c33*c22*b21+2*a22*b32*a31*c33*b22*c21-a22*b32*a31*c22*c21*b33+a22*b32*a31*c32*c23*b21-a22*c32*a31*b33*b22*c21+2*a22*c32*a31*b33*c22*b21-a22*c32*a31*b22*b21*c33-a22*c32*b31*a33*b22*c21-a22*c32*b31*a33*c22*b21-a22*c32*b31*b33*c22*a21-a22*c32*b31*c33*b22*a21+2*a22*c32*c31*b22*b21*a33+2*a22*c32*c31*b33*b22*a21-a22*b22*a31*c31*c23*b32+2*a22*b22*a31*b31*c23*c32+2*a22*c22*a31*c31*b23*b32-a22*c22*a31*b31*b23*c32-a22*c22*a31*b31*c23*b32-b22*c22*a31*c31*b23*a32-b22*c22*a31*c31*a23*b32+2*b22*c22*b31*c31*a23*a32-2*b22*a32*c31*b32*c23*a21-b22*a32*c31*b33*c22*a21-b22*a32*c31*a33*c22*b21-2*b22*a32*c31*c32*a23*b21+b22*a32*c31*c32*b23*a21+b22*a32*c31*b32*a23*c21-b22*a32*b31*c33*c22*a21-b22*a32*b31*c22*c21*a33+b22*a32*b31*c32*c23*a21+b22*a32*b31*c32*a23*c21+b22*a32*a31*c32*b23*c21+2*b22*a32*a31*c33*c22*b21+2*b22*a32*a31*c22*c21*b33-2*b22*a32*a31*c32*c23*b21+b22*a32*a31*c23*c21*b32+b22*b32*a31*c32*c23*a21-2*b22*b32*a31*c32*a23*c21-b22*b32*a31*c22*c21*a33-b22*b32*a31*c33*c22*a21+b22*b32*c31*a23*a21*c32+2*b22*b32*c31*a33*c22*a21+2*b22*c32*b31*a33*c22*a21-b22*c32*a31*a33*c22*b21-b22*c32*a31*b33*c22*a21-b22*c22*a31*b31*a23*c32-b22*c22*a31*b31*c23*a32-2*c22*a32*a31*b32*b23*c21+c22*a32*a31*b32*c23*b21+c22*a32*a31*b23*b21*c32+c22*a32*b31*b32*c23*a21-2*c22*a32*b31*b32*a23*c21-2*c22*a32*b31*c32*b23*a21+c22*a32*b31*c32*a23*b21+c22*a32*c31*b32*b23*a21+c22*a32*c31*b32*a23*b21+c22*b32*b31*a23*a21*c32+c22*b32*a31*c32*b23*a21-2*c22*b32*a31*c32*a23*b21-a22*b22*a31*c31*b23*c32-a22*b22*b31*c31*c23*a32-a22*b22*b31*c31*a23*c32-a22*c22*b31*c31*b23*a32,b32*a31^2*b13*c21^2+b32*c31^2*b13*a21^2+a32*c31^2*a13*b21^2+a32*b31^2*a13*c21^2-c33*a31^2*c12*b21^2-c33*b31^2*c12*a21^2-b33*c31^2*b12*a21^2-b33*a31^2*b12*c21^2-a33*c31^2*a12*b21^2-a33*b31^2*a12*c21^2+c32*a31^2*c13*b21^2+c32*b31^2*c13*a21^2+2*a33*b31*c31*c21*a12*b21-a33*b31*c31*c21*b12*a21-a33*b31*c31*b21*c12*a21-a33*a31*b31*c21*c12*b21-a33*a31*c31*b21*b12*c21+b31*c31*c32*a11*a23*b21+b31*c31*c32*a21*a23*b11+b32*b31*c31*a21*a13*c21+c32*a31*b31*c21*a13*b21+c32*a31*b31*c21*b13*a21-2*c32*a31*b31*b21*c13*a21+c32*a31*c31*b21*b13*a21+c32*b31*c31*a21*a13*b21-b33*a31*b31*c21*c12*a21-b33*a31*c31*c21*a12*b21+2*b33*a31*c31*c21*b12*a21-b33*a31*c31*b21*c12*a21-b33*b31*c31*a21*a12*c21+2*c33*a31*b31*b21*c12*a21-c33*a31*c31*b21*b12*a21-c33*b31*c31*a21*a12*b21-b31*c31*a33*a21*b22*c11-b31*c31*a33*a21*c22*b11+2*b31*c31*b33*a11*c22*a21-b31*c31*b33*a21*a22*c11-2*b31*c31*c32*a11*b23*a21+2*b31*c31*c33*a11*b22*a21-b31*c31*b33*a11*a22*c21-b31*c31*c33*a11*a22*b21-b31*c31*c33*a21*a22*b11-2*b31*c31*a32*c21*a23*b11+b31*c31*a32*c21*b23*a11-2*b31*c31*a32*b21*a23*c11+b31*c31*a32*b21*c23*a11+b31*c31*a32*a21*b23*c11+b31*c31*a32*a21*c23*b11-2*b31*c31*b32*a11*c23*a21+b31*c31*b32*a21*a23*c11+b31*c31*b32*a11*a23*c21+2*b31*c31*a33*c21*a22*b11-b31*c31*a33*c21*b22*a11+2*b31*c31*a33*b21*a22*c11-b31*c31*a33*b21*c22*a11-2*a31*c31*c32*b11*a23*b21+2*a31*c31*a33*b11*c22*b21-a31*c31*a33*b21*b22*c11-a31*c31*a33*b11*b22*c21-a31*c31*b33*c21*a22*b11+2*a31*c31*b33*c21*b22*a11-a31*c31*b33*b21*a22*c11-a31*c31*b33*b21*c22*a11+2*a31*c31*b33*a21*b22*c11-a31*c31*b33*a21*c22*b11-a31*c31*c33*b21*b22*a11+2*a31*c31*c33*b11*a22*b21+2*a31*b31*c33*b21*c22*a11-a31*b31*c33*a21*b22*c11-a31*b31*c33*b21*a22*c11+a31*b31*b32*c11*c23*a21+a31*b31*b32*c21*c23*a11-2*a31*b31*b32*c11*a23*c21+2*a31*b31*c33*a21*c22*b11-2*a31*b31*a32*c11*b23*c21+a31*b31*a32*c21*c23*b11+a31*b31*a32*c11*c23*b21+2*a31*b31*b33*c11*a22*c21-a31*b31*c33*c21*a22*b11-a31*b31*c33*c21*b22*a11-a31*b31*b33*c21*c22*a11-2*a31*c31*a32*b11*c23*b21+a31*c31*a32*b21*b23*c11+a31*c31*a32*b11*b23*c21+a31*c31*c32*b11*b23*a21-a31*c31*c33*b11*b22*a21-a31*b31*b33*c11*c22*a21-a31*b31*a33*c11*c22*b21+2*a31*b31*a33*c11*b22*c21+a31*b31*c32*c21*a23*b11+a31*b31*c32*c21*b23*a11+a31*b31*c32*b21*a23*c11-2*a31*b31*c32*b21*c23*a11+a31*b31*c32*a21*b23*c11-2*a31*b31*c32*a21*c23*b11-a31*b31*a33*c21*c22*b11+a31*c31*b32*c21*a23*b11-2*a31*c31*b32*c21*b23*a11+a31*c31*b32*b21*a23*c11+a31*c31*b32*b21*c23*a11-2*a31*c31*b32*a21*b23*c11+a31*c31*b32*a21*c23*b11+a31*c31*c32*b21*b23*a11+a32*a31*b31*c21*c13*b21+a32*a31*c31*b21*b13*c21-2*a32*b31*c31*c21*a13*b21+a32*b31*c31*c21*b13*a21+a32*b31*c31*b21*c13*a21+b32*a31*b31*c21*c13*a21+b32*a31*c31*c21*a13*b21-2*b32*a31*c31*c21*b13*a21+b32*a31*c31*b21*c13*a21-c33*a31*b31*c21*a12*b21-c33*a31*b31*c21*b12*a21-c31^2*a32*b21*b23*a11-c31^2*a32*b11*b23*a21+2*c31^2*a32*b11*a23*b21+2*c31^2*b32*a11*b23*a21+c33*a31^2*b21*b12*c21+c33*a31*c31*a12*b21^2+c33*b31^2*a21*a12*c21+c33*b31*c31*b12*a21^2+b33*a31^2*c21*c12*b21+b33*a31*b31*a12*c21^2+b33*b31*c31*c12*a21^2+b33*c31^2*a21*a12*b21+a33*b31^2*c21*c12*a21+a33*a31*b31*b12*c21^2+a33*a31*c31*c12*b21^2+a33*c31^2*b21*b12*a21-c32*a31^2*b21*b13*c21-c32*a31*c31*a13*b21^2-c32*b31^2*a21*a13*c21-c32*b31*c31*b13*a21^2-c31^2*b32*a11*a23*b21-c31^2*b32*a21*a23*b11+c31^2*a33*b21*b22*a11+c31^2*a33*b11*b22*a21-2*c31^2*a33*b11*a22*b21-2*c31^2*b33*a11*b22*a21+c31^2*b33*a11*a22*b21+c31^2*b33*a21*a22*b11+b31^2*c33*a21*a22*c11+b31^2*c33*a11*a22*c21+2*b31^2*c32*a11*c23*a21-b31^2*c32*a21*a23*c11-b31^2*c32*a11*a23*c21+b31^2*a33*c11*c22*a21+b31^2*a33*c21*c22*a11-2*b31^2*a33*c11*a22*c21-2*b31^2*c33*a11*c22*a21-b31^2*a32*c11*c23*a21-b31^2*a32*c21*c23*a11+2*b31^2*a32*c11*a23*c21+a31^2*c33*b11*b22*c21+2*a31^2*c32*b11*c23*b21+2*a31^2*b32*c11*b23*c21+a31^2*c33*b21*b22*c11-2*a31^2*c33*b11*c22*b21-b32*c31^2*a21*a13*b21-b32*a31^2*c21*c13*b21-b32*a31*b31*a13*c21^2-b32*b31*c31*c13*a21^2+a31^2*b33*c21*c22*b11-2*a31^2*b33*c11*b22*c21+a31^2*b33*c11*c22*b21-a31^2*c32*b21*b23*c11-a31^2*c32*b11*b23*c21-a31^2*b32*c11*c23*b21-a31^2*b32*c21*c23*b11-a32*a31*b31*b13*c21^2-a32*a31*c31*c13*b21^2-a32*b31^2*c21*c13*a21-a32*c31^2*b21*b13*a21,-b13^2*a31*a22*c33^2-c13^2*a31*a22*b33^2+b33^2*c32*a13^2*c21+c33^2*a32*b13^2*a21-c13^2*b31*b22*a33^2+b33^2*a32*c13^2*a21+a33^2*c32*b13^2*c21-b13^2*c31*c22*a33^2-a13^2*c31*c22*b33^2-a13^2*b31*b22*c33^2+c33^2*b32*a13^2*b21+a33^2*b32*c13^2*b21+a13*b33*c33*a32*b23*c11+a13*b33*c33*a32*c23*b11-2*a13*b33*c33*c32*a23*b11+a13*a33*b33*c32*c13*b21+a13*a33*b33*c23*c11*b32+a13*b33*c33*c32*b23*a11-2*a13*b33*c33*b32*a23*c11+a13*b33*c33*a32*c13*b21+a13*b33*c33*a32*b13*c21+c13*a33*c33*b23*b11*a32+c13*b33*c33*a32*a23*b11-2*c13*b33*c33*a32*b23*a11+c13*b33*c33*a23*a11*b32+2*c13*c23*a33*b31*a12*b33-c13*b23*a33*b31*a12*c33-c13*b23*a33*c31*a12*b33+2*c13*b23*b33*c33*a12*a31-2*c13*a33*c33*b32*a23*b11-c13*b23*a33*a31*c12*b33-c13*b23*a33*a31*b12*c33-c13*a23*a33*b31*c12*b33-c13*a23*a33*c31*b12*b33+2*c13*a23*a33*c33*b12*b31-c13*a23*b33*a31*b12*c33-c13*a23*b33*b31*a12*c33+b13*b33*c33*a32*a23*c11-2*b13*b33*c33*a32*c23*a11+b13*b33*c33*a23*a11*c32-b13*c13*a33*a31*c22*b33-b13*c13*a33*b31*a22*c33-b13*c13*a33*a31*b22*c33+2*b13*c13*b33*a31*a22*c33-b13*c13*a33*c31*a22*b33-b13*c23*a33*b31*a12*c33-b13*c23*a33*c31*a12*b33+2*b13*c23*b33*c33*a12*a31-b13*c23*a33*a31*c12*b33-b13*c23*a33*a31*b12*c33+2*b13*b23*a33*a31*c12*c33+2*b13*b23*a33*c33*a12*c31-b13*a23*a33*c33*b12*c31-b13*a23*a33*b31*c12*c33+2*b13*a23*a33*b33*c12*c31-b13*a23*b33*a31*c12*c33-b13*a23*b33*c33*a12*c31+a13*b33*c33*b32*c23*a11+a13*a33*c33*b13*b21*c32+a13*a33*b33*c32*c23*b11+c13*a33*c33*b32*b23*a11+2*c13*c23*a33*a31*b12*b33-2*c13*a33*b33*b32*c23*a11+c13*a33*b33*a32*b23*c11-2*c13*a33*b33*a32*c23*b11+c13*a33*b33*c32*a23*b11+c13*a33*b33*c32*b23*a11+c13*a33*b33*b32*a23*c11+a13*b33*c33*c32*b13*a21-a13*c13*b33*a31*b22*c33-2*b13*b33*c33*a32*c13*a21+b13*a33*b33*c23*c11*a32+b13*a33*b33*c13*c21*a32+b13*a33*b33*c32*c13*a21-2*b13*a33*b33*c32*a23*c11+b13*a33*b33*c32*c23*a11-2*b13*a33*c33*c32*b23*a11+b13*a33*c33*b32*a23*c11+b13*a33*c33*a32*c13*b21+b13*a33*c33*b32*c13*a21+b13*a33*c33*b32*c23*a11-2*b13*a33*c33*a32*b23*c11+b13*a33*c33*a32*c23*b11+b13*a33*c33*c32*a23*b11+a13*a33*b33*c13*c21*b32-a13*c23*a33*b31*c12*b33-a13*c23*a33*c31*b12*b33+2*a13*c23*a33*c33*b12*b31-a13*c23*b33*a31*b12*c33+a13*b33*c33*b32*c13*a21+2*a13*c13*a33*b31*b22*c33-a13*c13*a33*c31*b22*b33-a13*b13*b33*a31*c22*c33-a13*b13*a33*c31*b22*c33-a13*b23*b33*c33*a12*c31+2*a13*a23*b33*c33*b12*c31+2*a13*a23*b33*b31*c12*c33-a13*c23*b33*b31*a12*c33-a13*b23*a33*c33*b12*c31-a13*b23*a33*b31*c12*c33+2*a13*b23*a33*b33*c12*c31-a13*b23*b33*a31*c12*c33-2*a13*a33*b33*c32*b13*c21-2*a13*a33*c33*b32*c13*b21+a13*a33*c33*b32*b13*c21+a13*a33*c33*b32*b23*c11-2*a13*a33*c33*b32*c23*b11+a13*a33*c33*b23*b11*c32-2*a13*a33*b33*c32*b23*c11+2*a13*b13*a33*c31*c22*b33-a13*b13*a33*b31*c22*c33-a13*b13*b33*c31*a22*c33-a13*c13*b33*b31*a22*c33-a13*c13*a33*b31*c22*b33+a13^2*b33*c31*b22*c33-b33*c33*b32*a13^2*c21-b33*c33*c32*a13^2*b21+a13*c23*a31*c12*b33^2+a13*c23*c31*a12*b33^2+a13*b23*b31*a12*c33^2+a13*b23*a31*b12*c33^2-2*a13*a23*b33^2*c12*c31-2*a13*a23*c33^2*b12*b31+a13*c13*c31*a22*b33^2+a13*c13*a31*c22*b33^2+a13*b13*b31*a22*c33^2+a13*b13*a31*b22*c33^2-a13*c33^2*b13*b21*a32-a13*c33^2*b23*b11*a32-a13*c33^2*b32*b23*a11+2*a13*c33^2*b32*a23*b11-a13*c33^2*b32*b13*a21-a13*b33^2*c13*c21*a32-a13*b33^2*c23*c11*a32-a13*b33^2*c32*c23*a11+2*a13*b33^2*c32*a23*c11-a13*b33^2*c32*c13*a21+a13^2*b33*b31*c22*c33+b13^2*a33*a31*c22*c33-a33*c33*a32*b13^2*c21-a33*c33*c32*b13^2*a21+b13^2*a33*c31*a22*c33+2*b13*c33^2*a32*b23*a11-b13*c33^2*a32*a23*b11-b13*c33^2*a23*a11*b32-b13*a33^2*c32*c23*b11-b13*a33^2*c32*c13*b21+2*b13*a33^2*c32*b23*c11-b13*a33^2*c23*c11*b32-b13*a33^2*c13*c21*b32+b13*c23*b31*c12*a33^2+b13*c23*c31*b12*a33^2-2*b13*b23*a33^2*c12*c31-2*b13*b23*c33^2*a12*a31+b13*a23*a31*b12*c33^2+b13*a23*b31*a12*c33^2+b13*c13*c31*b22*a33^2+b13*c13*b31*c22*a33^2+c13^2*a33*b31*a22*b33-a33*b33*a32*c13^2*b21-a33*b33*b32*c13^2*a21-2*c13*c23*a33^2*b12*b31-2*c13*c23*b33^2*a12*a31+c13*b23*c31*b12*a33^2+c13*b23*b31*c12*a33^2+c13*a23*a31*c12*b33^2+c13*a23*c31*a12*b33^2+c13^2*a33*a31*b22*b33-c13*b33^2*a23*a11*c32+2*c13*b33^2*a32*c23*a11-c13*b33^2*a32*a23*c11-c13*a33^2*b23*b11*c32+2*c13*a33^2*b32*c23*b11-c13*a33^2*b32*b23*c11,-b33*a32^2*c23^2*b21-c33*a32^2*b23^2*c21+a23*a31*b22^2*c33^2+c23*c31*b22^2*a33^2+a23*a31*c22^2*b33^2+b23*b31*c22^2*a33^2+b23*b31*a22^2*c33^2+c23*c31*a22^2*b33^2-c33*b32^2*a23^2*c21-a33*b32^2*c23^2*a21+c22*a33*b33*a32*b23*c21-2*c22*a33*b33*a32*c23*b21-2*c22*a33*b33*b32*c23*a21+c22*a33*b33*b32*a23*c21+c22*a33*b33*c32*b23*a21+c22*a33*b33*c32*a23*b21+c22*a33*c33*b23*b21*a32+c22*a33*c33*b32*b23*a21-2*c22*a33*c33*b32*a23*b21-2*c22*b33*c33*a32*b23*a21+c22*b33*c33*a32*a23*b21+c22*b33*c33*a23*a21*b32-c22*a23*c33*a31*b23*b32-c22*a23*c33*b31*b23*a32-a32*a23*b33*c23*c21*b32-a32*a23*b33*c32*b23*c21+2*a32*a23*b33*c32*c23*b21+2*a32*a23*c33*b32*b23*c21-a32*a23*c33*b32*c23*b21-a32*a23*c33*b23*b21*c32-a32*b23*a33*c23*c21*b32-a32*b23*a33*c32*c23*b21-a32*b23*b33*c32*c23*a21-a32*b23*c33*b32*c23*a21-b32*a23*c33*c32*b23*a21+2*b32*b23*a33*c32*c23*a21-b32*a23*a33*c32*b23*c21-b32*a23*a33*c32*c23*b21-b32*a23*b33*c32*c23*a21+a22*c23*b33*a31*b22*c33+a22*a23*b33*b31*c22*c33-a22*a23*b33*b31*c23*c32-a22*b23*c33*b31*c23*a32-a22*a23*c33*c31*b23*b32+2*a22*a23*b33*c31*c23*b32+a22*a33*b33*c23*c21*b32+a22*a33*b33*c32*c23*b21-2*a22*a33*b33*c32*b23*c21-a22*b23*b33*c31*c23*a32+a22*b23*b33*a31*c22*c33+2*a22*b23*b33*a31*c23*c32+2*a22*b23*c33*a31*c23*b32-a22*b23*a33*b31*c23*c32-2*a22*b23*a33*b31*c22*c33-a22*b23*a33*c31*c23*b32+a22*b23*a33*c31*c22*b33+a22*a33*c33*b32*b23*c21-2*a22*b33*c33*c32*a23*b21+a22*b33*c33*a32*c23*b21+a22*b33*c33*a32*b23*c21+a22*a33*c33*b23*b21*c32-2*a22*a33*c33*b32*c23*b21+a22*b33*c33*c32*b23*a21-2*a22*b33*c33*b32*a23*c21+a22*b33*c33*b32*c23*a21+a22*b23*a33*c31*b22*c33+2*a22*a23*c33*b31*b23*c32-a22*a23*c33*b31*c23*b32+a22*a23*b33*c31*b22*c33-a22*a23*b33*c31*b23*c32+a22*c23*a33*b31*b22*c33-2*a22*c23*a33*c31*b22*b33+a22*c23*a33*b31*c22*b33-b22*a23*c33*c31*b23*a32-b22*a23*b33*c31*c23*a32-b22*a23*c33*a31*c23*b32+2*b22*a23*c33*a31*b23*c32+2*b22*a23*a33*b31*c23*c32+b22*a23*a33*b31*c22*c33-b22*a23*a33*c31*c23*b32-b22*a23*a33*c31*b23*c32+b22*a23*a33*c31*c22*b33+b22*b23*a33*a31*c22*c33+2*b22*b23*a33*c31*c23*a32-b22*b23*c33*a31*c23*a32+b22*c23*a33*a31*c22*b33+b22*a33*b33*c23*c21*a32+b22*a33*b33*c32*c23*a21-2*b22*a33*b33*c32*a23*c21-2*b22*a33*c33*a32*b23*c21+b22*a33*c33*a32*c23*b21+b22*a33*c33*b32*c23*a21+b22*a33*c33*b32*a23*c21-2*b22*a33*c33*c32*b23*a21+b22*a33*c33*c32*a23*b21+b22*b33*c33*a32*a23*c21-2*b22*b33*c33*a32*c23*a21+b22*b33*c33*a23*a21*c32-b22*a23*b33*a31*c23*c32-2*b22*a23*b33*a31*c22*c33+2*b22*a23*c33*b31*c23*a32-b22*b23*a33*a31*c23*c32-c22*a23*b33*b31*c23*a32-b22*a33^2*c32*c23*b21+2*b22*c33^2*a32*b23*a21-b22*c33^2*a32*a23*b21-b22*c33^2*a23*a21*b32+b32*b33*c32*a23^2*c21+b32*c33*c32*a23^2*b21+a23*c33*b32^2*c23*a21+a23*a33*c23*c21*b32^2+a23*a33*b23*b21*c32^2+a23*b33*c32^2*b23*a21-c22*a33^2*b32*b23*c21+2*c22*a33^2*b32*c23*b21-c22*a33^2*b23*b21*c32-c22*b33^2*a32*a23*c21+2*c22*b33^2*a32*c23*a21-c22*b33^2*a23*a21*c32-a23*a33*b31*c22^2*b33-b23*a33*a31*c22^2*b33+c22*c33*b31*a23^2*b32+c22*b33*b31*a23^2*c32+c22*c33*a31*b23^2*a32-2*c22*a33*c31*b23^2*a32+c22*a33*a31*b23^2*c32-2*c22*b33*c31*a23^2*b32+a32*a33*c32*b23^2*c21+a32*c33*c32*b23^2*a21+a32*a33*b32*c23^2*b21+a32*b33*b32*c23^2*a21+b23*b33*c23*c21*a32^2+b23*c33*a32^2*c23*b21-b33*c32^2*a23^2*b21-a33*c32^2*b23^2*a21-a22*b33^2*c32*c23*a21+2*c22*a23*b33*c31*b23*a32-c22*a23*a33*b31*c23*b32-c22*a23*a33*b31*b23*c32+2*c22*a23*a33*c31*b23*b32+2*c22*a23*b33*a31*c23*b32-c22*a23*b33*a31*b23*c32-c22*b23*b33*a31*c23*a32+2*c22*b23*a33*b31*c23*a32-c22*b23*a33*a31*c23*b32-a22*b33^2*c23*c21*a32+b22*b33*c31*a23^2*c32-b22*b23*c31*c22*a33^2-c23*a33*a31*b22^2*c33-a23*a33*c31*b22^2*c33+b22*b33*a31*c23^2*a32-2*b22*a33*b31*c23^2*a32+b22*a33*a31*c23^2*b32-b22*c23*b31*c22*a33^2-b22*a33^2*c23*c21*b32+2*b22*a33^2*c32*b23*c21+2*a22*b33^2*c32*a23*c21-a22*c33^2*b23*b21*a32-a22*c33^2*b32*b23*a21+2*a22*c33^2*b32*a23*b21-b23*b33*c31*a22^2*c33-c23*b33*b31*a22^2*c33-a22*a23*c31*c22*b33^2-a22*a23*b31*b22*c33^2+a22*c33*c31*b23^2*a32-2*a22*c33*a31*b23^2*c32+a22*a33*c31*b23^2*c32-a22*b23*a31*b22*c33^2+a22*b33*b31*c23^2*a32+a22*a33*b31*c23^2*b32-2*a22*b33*a31*c23^2*b32-a22*c23*a31*c22*b33^2-2*b22*c33*b31*a23^2*c32+b22*c33*c31*a23^2*b32,-c22^2*a32^2*b13*b31-c22^2*b32^2*a13*a31+c32^2*b33*a22^2*b11+b32^2*c33*a22^2*c11-a22^2*b32^2*c13*c31-a22^2*c32^2*b13*b31+b32^2*a33*c22^2*a11+c32^2*a33*b22^2*a11-b22^2*a32^2*c13*c31-b22^2*c32^2*a13*a31+a32^2*c33*b22^2*c11+a32^2*b33*c22^2*b11-b22*a32^2*c22*c11*b33-a32*c32*a33*b22^2*c11-a32*c32*c33*b22^2*a11+b22^2*a32*c32*a13*c31+b22^2*a32*a31*c13*c32+b22*c22*c31*b13*a32^2+b22*c22*b31*c13*a32^2-b22*a32^2*c33*c22*b11-2*a12*a22*c31*c23*b32^2-2*a12*a22*b31*b23*c32^2+a12*b22*b31*a23*c32^2+a12*b22*a31*b23*c32^2-a22*c32^2*b22*b11*a33-a22*c32^2*b33*b22*a11-a22*b32^2*c22*c11*a33-a22*b32^2*c33*c22*a11+a22*c22*c31*a13*b32^2+a22*c22*a31*c13*b32^2+a22*b22*b31*a13*c32^2+a22*b22*a31*b13*c32^2+a22^2*b32*b31*c13*c32+a22^2*b32*c32*b13*c31-b32*c32*c33*a22^2*b11-b32*c32*b33*a22^2*c11-a32*b32*a33*c22^2*b11+c22^2*a32*a31*b13*b32+c22^2*a32*b31*a13*b32-a32*b32*b33*c22^2*a11+c12*a22*c31*a23*b32^2+c12*a22*a31*c23*b32^2+c12*b22*c31*b23*a32^2+c12*b22*b31*c23*a32^2-2*c12*c22*b31*b23*a32^2-2*c12*c22*a31*a23*b32^2-c12*a32^2*b33*b22*c21+2*c12*a32^2*b33*c22*b21-c12*a32^2*b22*b21*c33-c12*b32^2*a33*a22*c21+2*c12*b32^2*a33*c22*a21-c12*b32^2*a22*a21*c33+a12*c22*c31*a23*b32^2+a12*c22*a31*c23*b32^2-a12*b32^2*c22*c21*a33-a12*b32^2*c33*c22*a21+2*a12*b32^2*c33*a22*c21-a12*c32^2*b22*b21*a33-a12*c32^2*b33*b22*a21+2*a12*c32^2*b33*a22*b21+2*b12*c32^2*a33*b22*a21-b12*c32^2*a33*a22*b21-b12*c32^2*a22*a21*b33+b12*a22*b31*a23*c32^2+b12*a22*a31*b23*c32^2-2*b12*b22*c31*c23*a32^2-2*b12*b22*a31*a23*c32^2+b12*c22*c31*b23*a32^2+b12*c22*b31*c23*a32^2-b12*a32^2*c22*c21*b33+2*b12*a32^2*c33*b22*c21-b12*a32^2*c33*c22*b21-c12*a22*a32*b31*c23*b32+2*c12*a22*a32*b31*b23*c32+b12*b32*c32*a22*a21*c33+2*c12*b22*b32*a31*a23*c32-c12*b22*a32*b31*a23*c32-c12*b22*a32*c31*a23*b32-c12*b22*a32*a31*c23*b32-c12*b22*a32*a31*b23*c32+2*c12*c22*a32*a31*b23*b32+2*c12*c22*a32*b31*a23*b32+c12*a32*b32*a33*b22*c21-2*c12*a32*b32*a33*c22*b21-2*c12*a32*b32*b33*c22*a21+c12*a32*b32*b33*a22*c21+c12*a32*b32*c33*b22*a21+c12*a32*b32*c33*a22*b21+c12*a32*c32*b22*b21*a33+c12*a32*c32*b33*b22*a21-2*c12*a32*c32*b33*a22*b21-2*c12*b32*c32*a33*b22*a21+c12*b32*c32*a33*a22*b21+c12*b32*c32*a22*a21*b33-c12*a22*b32*b31*a23*c32-c12*a22*a32*c31*b23*b32-c12*a22*b32*a31*b23*c32-a22*b22*b32*c32*a13*c31-a22*b22*b32*a31*c13*c32-a22*b22*a32*b31*c13*c32+a22*a32*c32*b33*b22*c11-2*a22*a32*c32*b33*c22*b11+a22*a32*c32*b22*b11*c33-a22*c22*a32*b31*c13*b32-a22*c22*b32*a31*b13*c32-a22*c22*b32*b31*a13*c32+2*a22*c22*a32*c32*b13*b31-a22*c22*a32*c31*b13*b32+2*a22*b22*a32*b32*c13*c31-a22*b22*a32*c32*b13*c31-2*a22*a32*b32*c33*b22*c11+a22*a32*b32*c22*c11*b33+a22*a32*b32*c33*c22*b11+a22*b32*c32*a33*b22*c11+a22*b32*c32*a33*c22*b11+a22*b32*c32*c33*b22*a11+a22*b32*c32*b33*c22*a11-a12*c22*b32*b31*a23*c32+2*a12*a22*b32*b31*c23*c32+2*a12*a22*b32*c31*b23*c32-a12*b22*a32*b31*c23*c32+2*a12*b22*a32*c31*c23*b32-a12*b22*a32*c31*b23*c32-a12*b22*b32*a31*c23*c32-a12*b22*b32*c31*a23*c32-a12*c22*a32*b31*c23*b32+2*a12*c22*a32*b31*b23*c32+a12*a32*b32*c22*c21*b33-2*a12*a32*b32*c33*b22*c21+a12*a32*b32*c33*c22*b21+a12*a32*c32*b33*b22*c21-2*a12*a32*c32*b33*c22*b21+a12*a32*c32*b22*b21*c33+a12*b32*c32*a33*b22*c21+a12*b32*c32*a33*c22*b21+a12*b32*c32*b33*c22*a21-2*a12*b32*c32*b33*a22*c21+a12*b32*c32*c33*b22*a21-2*a12*b32*c32*c33*a22*b21-a12*c22*a32*c31*b23*b32-a12*c22*b32*a31*b23*c32-b12*a22*a32*b31*c23*c32+2*b12*a22*a32*c31*c23*b32-b12*a22*a32*c31*b23*c32-b12*a22*b32*a31*c23*c32-b12*a22*b32*c31*a23*c32+2*b12*b22*a32*a31*c23*c32+2*b12*b22*a32*c31*a23*c32+2*b12*c22*b32*a31*a23*c32-b12*c22*a32*b31*a23*c32-b12*c22*a32*c31*a23*b32-b12*c22*a32*a31*c23*b32-b12*c22*a32*a31*b23*c32+b12*a32*b32*c22*c21*a33+b12*a32*b32*c33*c22*a21-2*b12*a32*b32*c33*a22*c21-2*b12*a32*c32*a33*b22*c21+b12*a32*c32*a33*c22*b21+b12*a32*c32*b33*c22*a21+b12*a32*c32*b33*a22*c21-2*b12*a32*c32*c33*b22*a21+b12*a32*c32*c33*a22*b21+b12*b32*c32*a33*a22*c21-2*b12*b32*c32*a33*c22*a21+b22*a32*b32*c33*c22*a11+b22*a32*b32*c22*c11*a33+b22*a32*c32*a33*c22*b11-b22*c22*a32*c31*a13*b32+2*b22*c22*b32*c32*a13*a31-b22*c22*a32*a31*c13*b32-b22*c22*a32*a31*b13*c32-b22*c22*a32*b31*a13*c32-2*b22*b32*c32*a33*c22*a11+b22*a32*c32*b33*c22*a11,a13^2*c31*c12*b23^2+a13^2*b31*c23^2*b12-c23^2*b32*a13^2*b11+b13^2*a31*c23^2*a12+b13^2*c31*c12*a23^2-a23^2*c32*b13^2*c11-c23^2*a32*b13^2*a11+c13^2*b31*b12*a23^2+c13^2*a31*b23^2*a12-a23^2*b32*c13^2*b11-b23^2*a32*c13^2*a11-b23^2*c32*a13^2*c11+b13*c13*a23*c33*b12*a21+b13*c13*a23*c33*a12*b21-2*b13*c13*b23*a31*c23*a12+b13*c13*b23*a33*a12*c21+b13*c13*b23*a33*c12*a21-2*b13*c13*b23*a12*a21*c33+b13*c13*c23*a33*a12*b21+b13*c13*c23*a33*b12*a21-2*b13*c13*c23*a12*a21*b33-b13*a23*b23*c13*c11*a32-b13*a23*b23*c32*c13*a11-b13*a23*c23*a32*c13*b11-b13*a23*c23*b32*c13*a11+2*b13*a23*a33*c22*c13*b11+2*b13*a23*a33*c13*b22*c11-b13*a23*b33*c22*c13*a11-b13*a23*b33*c13*a22*c11-b13*a23*c33*a22*c13*b11-b13*a23*c33*b22*c13*a11+2*b13*b23*c33*a22*c13*a11-b13*c23*a33*a22*c13*b11-b13*c23*a33*b22*c13*a11+2*b13*c23*b33*a22*c13*a11+b23*c23*b32*a13^2*c11+b23*c23*c32*a13^2*b11-2*b23*b33*c22*a13^2*c11+b23*c33*a13^2*b22*c11+b23*c33*a13^2*c22*b11+2*a13^2*b23*c12*c21*b33-a13^2*c23*b33*b12*c21-a13^2*c23*b33*c12*b21+2*a13^2*c23*b12*b21*c33-a13^2*b23*b31*c12*c23-a13^2*b23*c33*b12*c21-a13^2*b23*c31*c23*b12-a13^2*b23*c33*c12*b21-a13*c13*a31*c12*b23^2-a13*c13*c31*b23^2*a12+a13*b23^2*c13*c11*a32+a13*b23^2*c32*c13*a11+a13*c23^2*b13*b11*a32+a13*c23^2*b32*b13*a11-a13*b13*a31*c23^2*b12-a13*b13*b31*c23^2*a12+c23*b33*a13^2*b22*c11+c23*b33*a13^2*c22*b11-2*c23*c33*b22*a13^2*b11-b13^2*a23*a31*c12*c23-b13^2*a23*c31*c23*a12+2*b13^2*a23*c12*c21*a33-b13^2*a23*c33*c12*a21-b13^2*a23*c33*a12*c21-b13^2*c23*a33*a12*c21-b13^2*c23*a33*c12*a21+2*b13^2*c23*a12*a21*c33+a23*c23*a32*b13^2*c11+a23*c23*c32*b13^2*a11-2*a23*a33*c22*b13^2*c11+a23*c33*a22*b13^2*c11+a23*c33*b13^2*c22*a11-b13*c13*b31*c12*a23^2-b13*c13*c31*b12*a23^2+b13*a23^2*c13*c11*b32+b13*a23^2*c32*c13*b11+c23*a33*a22*b13^2*c11+c23*a33*b13^2*c22*a11-2*c23*c33*a22*b13^2*a11-2*a23*a33*b22*c13^2*b11+a23*b33*a22*c13^2*b11+b23*a33*a22*c13^2*b11+b23*a33*b22*c13^2*a11-2*b23*b33*a22*c13^2*a11+a23*b33*b22*c13^2*a11-c13^2*a23*a31*b12*b23-c13^2*a23*b31*b23*a12+2*c13^2*a23*b12*b21*a33-c13^2*a23*b33*b12*a21-c13^2*a23*b33*a12*b21-c13^2*b23*a33*a12*b21-c13^2*b23*a33*b12*a21+2*c13^2*b23*a12*a21*b33+a23*b23*a32*c13^2*b11+a23*b23*b32*c13^2*a11-a13*b23*a33*c22*c13*b11-a13*b23*a33*c13*b22*c11+2*a13*b23*b33*c22*c13*a11+2*a13*b23*b33*c13*a22*c11-a13*b23*c33*a22*b13*c11-a13*b23*c33*a22*c13*b11-a13*b23*c33*b22*c13*a11-a13*b23*c33*b13*c22*a11-2*a13*c13*a23*b12*b21*c33+a13*c13*b23*a31*c23*b12+a13*c13*b23*b31*c23*a12+a13*c13*a23*b33*c12*b21+a13*c13*a23*b31*c12*b23+a13*c13*a23*c31*b12*b23-2*a13*c13*a23*b31*c23*b12+a13*c13*c23*b33*b12*a21+a13*c13*c23*b33*a12*b21-2*a13*c13*c23*b12*b21*a33-a13*a23*c23*b32*b13*c11+2*a13*a23*c23*b32*c13*b11-a13*a23*c23*b13*b11*c32+2*a13*a23*b33*c22*b13*c11-a13*a23*b33*c22*c13*b11-a13*a23*b33*c13*b22*c11-a13*a23*c33*b22*b13*c11+2*a13*a23*c33*b22*c13*b11-a13*a23*c33*b13*c22*b11-a13*b23*c23*a32*b13*c11-a13*b23*c23*a32*c13*b11-a13*b23*c23*b32*c13*a11-a13*b23*c23*c32*b13*a11+2*a13*b23*a33*c22*b13*c11+a13*b13*c23*b33*c12*a21-2*a13*b13*c23*c33*b12*a21-2*a13*b13*c23*c33*a12*b21+a13*b13*c23*b33*a12*c21+a13*b13*c23*a33*c12*b21+a13*b13*c23*a33*b12*c21+a13*b13*b23*c33*c12*a21+a13*b13*b23*c33*a12*c21-2*a13*b13*b23*c12*c21*a33+a13*b13*b23*a31*c12*c23+a13*b13*b23*c31*c23*a12+a13*b13*a23*c33*c12*b21+a13*b13*a23*c33*b12*c21-2*a13*b13*a23*c12*c21*b33-2*a13*b13*a23*c31*c12*b23+a13*b13*a23*c31*c23*b12+a13*b13*a23*b31*c12*c23-a13*c23*a33*b22*b13*c11+2*a13*c23*a33*b22*c13*b11-a13*c23*a33*b13*c22*b11-a13*c23*b33*a22*b13*c11-a13*c23*b33*a22*c13*b11-a13*c23*b33*b22*c13*a11-a13*c23*b33*b13*c22*a11+2*a13*c23*c33*b22*b13*a11+2*a13*c23*c33*b13*a22*b11+2*b13*b23*c23*a32*c13*a11-b13*b23*a33*c22*c13*a11-b13*b23*a33*c13*a22*c11+b13*c13*a23*a31*c12*b23+b13*c13*a23*a31*c23*b12+b13*c13*a23*b31*c23*a12+b13*c13*a23*c31*b23*a12-2*b13*c13*a23*a33*c12*b21-2*b13*c13*a23*a33*b12*c21+b13*c13*a23*b33*c12*a21+b13*c13*a23*b33*a12*c21+a13*c13*a23*b33*b12*c21+a13*c13*b23*a33*c12*b21+a13*c13*b23*a33*b12*c21-2*a13*c13*b23*b33*c12*a21-2*a13*c13*b23*b33*a12*c21+a13*c13*b23*c33*a12*b21+a13*c13*b23*c33*b12*a21-a13*a23*b23*c13*c11*b32-a13*a23*b23*c32*c13*b11+2*a13*a23*b23*c32*b13*c11,-a31^2*b32*b23*c11^2-a31^2*c32*c23*b11^2+a31^2*b33*b22*c11^2+a31^2*c33*c22*b11^2-b31^2*a32*a23*c11^2-b31^2*c32*c23*a11^2+b31^2*a33*a22*c11^2+b31^2*c33*c22*a11^2-c31^2*a32*a23*b11^2-c31^2*b32*b23*a11^2+c31^2*a33*a22*b11^2+c31^2*b33*b22*a11^2-a31*b31*a32*c11*c23*b11-a31*b31*b32*c11*c23*a11-a31*b31*c32*c11*a23*b11-a31*b31*c32*c11*b23*a11+2*a31*b31*c32*b11*c23*a11+a31*b31*a33*c11*c22*b11+a31*b31*b33*c11*c22*a11+a31*b31*c33*c11*a22*b11+a31*b31*c33*c11*b22*a11-a31*c31*a32*b11*b23*c11-a31*c31*b32*c11*a23*b11+2*a31*c31*b32*c11*b23*a11-a31*c31*b32*b11*c23*a11-a31*c31*c32*b11*b23*a11+a31*c31*a33*b11*b22*c11+a31*c31*b33*c11*a22*b11-2*a31*c31*b33*c11*b22*a11+a31*c31*b33*b11*c22*a11+a31*c31*c33*b11*b22*a11-a31*a32*b31*c11*c13*b21-a31*a32*b31*c21*c13*b11+2*a31*a32*b31*c21*b13*c11-a31*a32*c31*b21*b13*c11+2*a31*a32*c31*b21*c13*b11-a31*a32*c31*b11*b13*c21-a31*b32*b31*c11*c13*a21+2*a31*b32*b31*c21*a13*c11-a31*b32*b31*c21*c13*a11-a31*b32*c31*c11*a13*b21+2*a31*b32*c31*c11*b13*a21-a31*b32*c31*b11*a13*c21-a31*b32*c31*b11*c13*a21+2*a31*b32*c31*a11*b13*c21-a31*b32*c31*a11*c13*b21-a31*c32*b31*c11*a13*b21-a31*c32*b31*c11*b13*a21-a31*c32*b31*b11*a13*c21+2*a31*c32*b31*b11*c13*a21-a31*c32*b31*a11*b13*c21+2*a31*c32*b31*a11*c13*b21-a31*c32*c31*b11*b13*a21+2*a31*c32*c31*b21*a13*b11-a31*c32*c31*b21*b13*a11+a31*a33*b31*c11*c12*b21+a31*a33*b31*c21*c12*b11-2*a31*a33*b31*c21*b12*c11+a31*a33*c31*b21*b12*c11-2*a31*a33*c31*b21*c12*b11+a31*a33*c31*b11*b12*c21+a31*b33*b31*c11*c12*a21-2*a31*b33*b31*c21*a12*c11+a31*b33*b31*c21*c12*a11+a31*b33*c31*c11*a12*b21-2*a31*b33*c31*c11*b12*a21+a31*b33*c31*b11*a12*c21+a31*b33*c31*b11*c12*a21-2*a31*b33*c31*a11*b12*c21+a31*b33*c31*a11*c12*b21+a31*c33*b31*c11*a12*b21+a31*c33*b31*c11*b12*a21+a31*c33*b31*b11*a12*c21-2*a31*c33*b31*b11*c12*a21+a31*c33*b31*a11*b12*c21-2*a31*c33*b31*a11*c12*b21+a31*c33*c31*b11*b12*a21-2*a31*c33*c31*b21*a12*b11+a31*c33*c31*b21*b12*a11-2*a31*b31*c33*b11*c22*a11+2*b31*c31*a32*c11*a23*b11-b31*c31*a32*c11*b23*a11-b31*c31*a32*b11*c23*a11-b31*c31*b32*a11*a23*c11-b31*c31*c32*a11*a23*b11-2*b31*c31*a33*c11*a22*b11+b31*c31*a33*c11*b22*a11+b31*c31*a33*b11*c22*a11+b31*c31*b33*a11*a22*c11+b31*c31*c33*a11*a22*b11+2*b31*a32*c31*c11*a13*b21-b31*a32*c31*c11*b13*a21+2*b31*a32*c31*b11*a13*c21-b31*a32*c31*b11*c13*a21-b31*a32*c31*a11*b13*c21-b31*a32*c31*a11*c13*b21-b31*b32*c31*a21*a13*c11+2*b31*b32*c31*a21*c13*a11-b31*b32*c31*a11*a13*c21-b31*c32*c31*a21*a13*b11-b31*c32*c31*a11*a13*b21+2*b31*c32*c31*a21*b13*a11-2*b31*a33*c31*c11*a12*b21+b31*a33*c31*c11*b12*a21-2*b31*a33*c31*b11*a12*c21+b31*a33*c31*b11*c12*a21+b31*a33*c31*a11*b12*c21+b31*a33*c31*a11*c12*b21+b31*b33*c31*a21*a12*c11-2*b31*b33*c31*a21*c12*a11+b31*b33*c31*a11*a12*c21+b31*c33*c31*a21*a12*b11+b31*c33*c31*a11*a12*b21-2*b31*c33*c31*a21*b12*a11+a31*b31*a32*b23*c11^2+a31*b31*b32*a23*c11^2-a31*b31*a33*b22*c11^2-a31*b31*b33*a22*c11^2-2*b32*a31^2*c21*b13*c11+b32*a31^2*c11*c13*b21+b32*a31^2*c21*c13*b11+c32*a31^2*b11*b13*c21-2*c32*a31^2*b21*c13*b11+c32*a31^2*b21*b13*c11+2*b33*a31^2*c21*b12*c11-b33*a31^2*c11*c12*b21-b33*a31^2*c21*c12*b11-c33*a31^2*b11*b12*c21+2*c33*a31^2*b21*c12*b11-c33*a31^2*b21*b12*c11+a31^2*b32*c11*c23*b11+a31^2*c32*b11*b23*c11-a31^2*b33*c11*c22*b11-a31^2*c33*b11*b22*c11+a31*c31*c32*a23*b11^2-a31*c31*a33*c22*b11^2-a31*c31*c33*a22*b11^2+b31^2*a32*c11*c23*a11+b31^2*c32*a11*a23*c11-b31^2*a33*c11*c22*a11-b31^2*c33*a11*a22*c11-2*a32*b31^2*c21*a13*c11+a32*b31^2*c11*c13*a21+a32*b31^2*c21*c13*a11+b31*c31*b32*c23*a11^2+b31*c31*c32*b23*a11^2-b31*c31*b33*c22*a11^2-b31*c31*c33*b22*a11^2+c32*b31^2*a21*a13*c11-2*c32*b31^2*a21*c13*a11+c32*b31^2*a11*a13*c21+2*a33*b31^2*c21*a12*c11-a33*b31^2*c11*c12*a21-a33*b31^2*c21*c12*a11-c33*b31^2*a21*a12*c11+2*c33*b31^2*a21*c12*a11-c33*b31^2*a11*a12*c21+a31*c31*a32*c23*b11^2+c31^2*a32*b11*b23*a11+c31^2*b32*a11*a23*b11-c31^2*a33*b11*b22*a11-c31^2*b33*a11*a22*b11-2*a32*c31^2*b21*a13*b11+a32*c31^2*b21*b13*a11+a32*c31^2*b11*b13*a21+b32*c31^2*a21*a13*b11-2*b32*c31^2*a21*b13*a11+b32*c31^2*a11*a13*b21+2*a33*c31^2*b21*a12*b11-a33*c31^2*b21*b12*a11-a33*c31^2*b11*b12*a21-b33*c31^2*a21*a12*b11+2*b33*c31^2*a21*b12*a11-b33*c31^2*a11*a12*b21,-c12*b31^2*a13*a11*c32-c31*a32^2*b11^2*c13+a31^2*c33*b12^2*c11+c31^2*a33*b12^2*a11-a31*c32^2*b11^2*a13-b31*c32^2*a11^2*b13-c31*b32^2*a11^2*c13-a31*b32^2*c11^2*a13-b31*a32^2*c11^2*b13+a31^2*b33*c12^2*b11+c31^2*b33*a12^2*b11+b31^2*c33*a12^2*c11+b31^2*a33*c12^2*a11-c32*a31*a33*b11*b12*c11+2*c32*b31*a33*b11*a12*c11-c32*b31*a33*a11*b12*c11-c32*b31*a33*b11*c12*a11-c32*b31*b33*a11*a12*c11-c32*b31*c33*a11*a12*b11+2*c32*c31*a33*b11*b12*a11+2*c32*c31*b33*a11*a12*b11-c32*a31*b33*b11*c12*a11-c32*a31*c33*b11*b12*a11-c32*a31*b33*b11*a12*c11+2*c32*a31*b33*a11*b12*c11-b32*a31*b33*c11*c12*a11-b32*c31*c32*a11*a13*b11+2*b32*c31*a33*b11*a12*c11-b32*c31*a33*a11*b12*c11-b32*c31*a33*b11*c12*a11-b32*a31*c32*b11*c13*a11-b32*a31*c32*a11*b13*c11+2*b32*a31*c32*b11*a13*c11+2*b32*a31*c33*b11*c12*a11-b32*a31*c33*b11*a12*c11+2*b32*b31*c33*a11*a12*c11+2*b32*b31*a33*c11*c12*a11-b32*c31*b33*a11*a12*c11-b32*c31*c33*a11*a12*b11-b32*a31*a33*c11*c12*b11-a32*c31*b33*b11*c12*a11-a32*b31*c33*a11*b12*c11+2*a32*b31*c33*b11*c12*a11-a32*b31*b33*c11*c12*a11-a32*c31*b32*a11*b13*c11-b32*b31*c32*a11*a13*c11-b32*a31*c33*a11*b12*c11-a32*b31*c32*b11*c13*a11-a32*b31*c32*b11*a13*c11-a32*a31*b32*c11*c13*b11+2*a32*c31*b33*a11*b12*c11-a32*b31*c33*b11*a12*c11+2*a32*a31*b33*c11*c12*b11-a32*a31*c32*b11*b13*c11-a32*c31*b33*b11*a12*c11-a32*c31*c33*b11*b12*a11+2*a32*b31*c32*a11*b13*c11+2*a32*c31*b32*b11*c13*a11-a32*c31*a33*b11*b12*c11-a32*c31*c32*b11*b13*a11-a32*c31*b32*b11*a13*c11-a32*b31*b32*c11*c13*a11-a32*b31*a33*c11*c12*b11+2*a32*a31*c33*b11*b12*c11-2*c12*a31*c31*b32*b13*a11+c12*a31*b31*c32*b13*a11+c12*b31*c31*a32*b13*a11+c12*b31*c31*a13*a11*b32-2*c12*b31*c31*a32*a13*b11-2*c12*a31*b31*a32*b13*c11+c12*a31*b31*a32*c13*b11-2*c12*a31*b31*b32*a13*c11+c12*a31*b31*b32*c13*a11+c12*a31*b31*c32*a13*b11+c12*a31*c31*b32*a13*b11+c12*a31*c31*b13*b11*a32+b12*a31*c31*c32*b13*a11+b12*a31*c31*a33*c12*b11+b12*a31*c31*b33*c12*a11+b12*a31*c31*b32*a13*c11+b12*a31*b31*c32*a13*c11+b12*a31*b31*c33*c12*a11+b12*a31*b31*c13*c11*a32+b12*a31*b31*c12*c11*a33+b12*a31*c31*a32*b13*c11-2*b12*a31*c31*a32*c13*b11+b12*a31*c31*b32*c13*a11-2*b12*a31*c31*c32*a13*b11-2*b12*b31*c31*a32*a13*c11+b12*b31*c31*a32*c13*a11+b12*b31*c31*a13*a11*c32-2*b12*b31*c31*a33*c12*a11-2*b12*a31*b31*c32*c13*a11-2*a12*a31*c31*b33*c12*b11+a12*a31*b31*c13*c11*b32+a12*b31*c31*a32*c13*b11+a12*a31*c31*b12*b11*c33+a12*b31*c31*b32*a13*c11-2*a12*b31*c31*b32*c13*a11+a12*b31*c31*c32*a13*b11-2*a12*b31*c31*c32*b13*a11+a12*b31*c31*a33*b12*c11+a12*b31*c31*a33*c12*b11+a12*b31*c31*b33*c12*a11-2*a12*a31*b31*c32*c13*b11+a12*a31*b31*c32*b13*c11+a12*a31*b31*c12*c11*b33+a12*a31*b31*c33*c12*b11-2*a12*a31*b31*c33*b12*c11-2*a12*a31*c31*b32*b13*c11+a12*a31*c31*b32*c13*b11+a12*a31*c31*b13*b11*c32+a12*a31*c31*b33*b12*c11+a12*b31*c31*c33*b12*a11+a12*b31*c31*a32*b13*c11-a31*c31*a33*b12^2*c11-a31*c31*c33*b12^2*a11-b12*a31^2*c13*c11*b32+2*b12*a31^2*c32*c13*b11-b12*a31^2*c32*b13*c11-b12*a31^2*c12*c11*b33-b12*a31^2*c33*c12*b11-b12*c31^2*a32*b13*a11-b12*c31^2*a13*a11*b32+2*b12*c31^2*a32*a13*b11-b31*c31*c33*a12^2*b11+2*a12*c31^2*b32*b13*a11-a12*c31^2*b32*a13*b11-a12*c31^2*b33*b12*a11-a12*c31^2*b13*b11*a32-a12*c31^2*b12*b11*a33-a12*b31^2*c12*c11*a33+2*a12*b31^2*c32*c13*a11-a12*b31^2*c32*a13*c11-a12*b31^2*c33*c12*a11-a12*b31^2*c13*c11*a32-b31*c31*b33*a12^2*c11+b31*c32^2*a11*a13*b11+c32*a31*a33*b11^2*c12+c32*a31*c33*b11^2*a12+c32*b31*b33*a11^2*c12+c32*b31*c33*a11^2*b12+a31*c32^2*b11*b13*a11-2*c32*c31*a33*b11^2*a12-2*c32*c31*b33*a11^2*b12+b32*c31*c32*a11^2*b13+b32*c31*b33*a11^2*c12+b32*c31*c33*a11^2*b12+b32*b31*c32*a11^2*c13-2*b32*b31*a33*c11^2*a12-2*b32*b31*c33*a11^2*c12+b32*a31*a33*c11^2*b12+b32*a31*b33*c11^2*a12+c31*b32^2*a11*a13*c11+a31*b32^2*c11*c13*a11+a32*c31*c33*b11^2*a12+a32*b31*b32*c11^2*a13+a32*b31*a33*c11^2*b12+a32*b31*b33*c11^2*a12+a32*a31*b32*c11^2*b13+a32*a31*c32*b11^2*c13-2*a32*a31*b33*c11^2*b12-2*a32*a31*c33*b11^2*c12+c31*a32^2*b11*b13*c11+b31*a32^2*c11*c13*b11+a32*c31*c32*b11^2*a13+a32*c31*a33*b11^2*c12+2*c12*b31^2*a32*a13*c11-c12*b31^2*a32*c13*a11-a31*b31*a33*c12^2*b11-a31*b31*b33*c12^2*a11+2*c12*a31^2*b32*b13*c11-c12*a31^2*b32*c13*b11-c12*a31^2*b13*b11*c32,-a31^2*b23*b12*c11^2+a31^2*b22*b13*c11^2-a31^2*c23*c12*b11^2+a31^2*c22*c13*b11^2-b31^2*a23*a12*c11^2+b31^2*a22*a13*c11^2-b31^2*c23*c12*a11^2+b31^2*c22*c13*a11^2-c31^2*b23*b12*a11^2-c31^2*a23*a12*b11^2+c31^2*a22*a13*b11^2+c31^2*b22*b13*a11^2+b31*c31*b12*c23*a11^2-b31*a32*c11^2*b13*a21+2*b31*a32*c11^2*a13*b21-b31*b32*a21*a13*c11^2-b31*b32*c21*c13*a11^2+2*b31*c32*a11^2*c13*b21-b31*c32*a11^2*b13*c21+b31*a33*c11^2*b12*a21-2*b31*a33*c11^2*a12*b21+b31*b33*a21*a12*c11^2+b31*b33*c21*c12*a11^2-2*b31*c33*a11^2*c12*b21+b31*c33*a11^2*b12*c21-2*c31*a33*b11^2*a12*c21-c31*c32*a21*a13*b11^2-c31*c32*b21*b13*a11^2+c31*a33*b11^2*c12*a21-c31*a32*b11^2*c13*a21+2*c31*a32*b11^2*a13*c21-c31*b32*a11^2*c13*b21+2*c31*b32*a11^2*b13*c21+c31^2*b11*a23*b12*a11-c31^2*b11*a22*b13*a11-c31^2*b11*a13*b22*a11+c31^2*b11*a12*b23*a11+c31*b33*a11^2*c12*b21-2*c31*b33*a11^2*b12*c21+c31*c33*a21*a12*b11^2+c31*c33*b21*b12*a11^2-c31*a33*b11*a11*c12*b21-c31*a33*a11*b21*b12*c11-c31*b33*b11*a21*a12*c11-c31*b33*b11*a21*c12*a11-c31*b33*a11*c11*a12*b21+2*c31*b33*a11*c11*b12*a21-a31*b31*c11*a23*c12*b11+a31*b31*c11*a22*c13*b11+a31*b31*c11*a13*c22*b11-a31*b31*c11*a12*c23*b11+2*c31*b33*a11*b11*a12*c21-c31*c33*b11*a21*b12*a11-c31*c33*a11*b21*a12*b11+c31*a32*b11*c11*b13*a21-2*c31*a32*b11*c11*a13*b21-2*c31*a32*b11*a11*b13*c21+c31*a32*b11*a11*c13*b21+c31*a32*a11*b21*b13*c11+c31*b32*b11*a21*a13*c11+c31*b32*b11*a21*c13*a11+c31*b32*a11*c11*a13*b21-2*c31*b32*a11*c11*b13*a21-2*c31*b32*a11*b11*a13*c21+c31*c32*b11*a21*b13*a11+c31*c32*a11*b21*a13*b11-c31*a33*b11*c11*b12*a21+2*c31*a33*b11*c11*a12*b21+2*c31*a33*b11*a11*b12*c21+a31^2*c11*b23*c12*b11-a31^2*c11*b22*c13*b11-a31^2*c11*b13*c22*b11+a31^2*c11*b12*c23*b11+2*a31*b32*c11^2*b13*a21-a31*b32*c11^2*a13*b21+2*a31*c32*b11^2*c13*a21-a31*c32*b11^2*a13*c21+a31*a33*b21*b12*c11^2+a31*a33*c21*c12*b11^2-2*a31*b33*c11^2*b12*a21+a31*b33*c11^2*a12*b21-2*a31*c33*b11^2*c12*a21+a31*c33*b11^2*a12*c21+a31*b31*a23*b12*c11^2-a31*b31*a22*b13*c11^2-a31*b31*a13*b22*c11^2+a31*b31*a12*b23*c11^2+a31*c31*a23*c12*b11^2-a31*c31*a22*c13*b11^2-a31*c31*a13*c22*b11^2+a31*c31*a12*c23*b11^2-a31*a32*b21*b13*c11^2-a31*a32*c21*c13*b11^2+b31^2*c11*a23*c12*a11-b31^2*c11*a22*c13*a11-b31^2*c11*a13*c22*a11+b31^2*c11*a12*c23*a11+b31*c31*b23*c12*a11^2-b31*c31*b22*c13*a11^2-b31*c31*b13*c22*a11^2+b31*b32*c11*a21*c13*a11+b31*b32*a11*c21*a13*c11+b31*c32*b11*a21*a13*c11-2*b31*c32*b11*a21*c13*a11-2*b31*c32*a11*c11*a13*b21+b31*c32*a11*c11*b13*a21+b31*c32*a11*b11*a13*c21-b31*a33*c11*b11*c12*a21+2*b31*c31*b11*a23*a12*c11-b31*c31*b11*a23*c12*a11-2*b31*c31*b11*a22*a13*c11+b31*c31*b11*a22*c13*a11+b31*c31*b11*a13*c22*a11-b31*c31*b11*a12*c23*a11-b31*c31*a11*a12*b23*c11+b31*c31*a11*a13*b22*c11+b31*c31*a11*a22*b13*c11-b31*c31*a11*a23*b12*c11+b31*a32*c11*b11*c13*a21-2*b31*a32*c11*b11*a13*c21+b31*a32*c11*a11*b13*c21-2*b31*a32*c11*a11*c13*b21+2*b31*a33*c11*b11*a12*c21-b31*a33*c11*a11*b12*c21+2*b31*a33*c11*a11*c12*b21-b31*a33*a11*c21*c12*b11-b31*b33*c11*a21*c12*a11-b31*b33*a11*c21*a12*c11-b31*c33*b11*a21*a12*c11+2*b31*c33*b11*a21*c12*a11+2*b31*c33*a11*c11*a12*b21-b31*c33*a11*c11*b12*a21-b31*c33*a11*b11*a12*c21-a31*b31*a11*c23*b12*c11+2*a31*b31*a11*c23*c12*b11+a31*b31*a11*c22*b13*c11-2*a31*b31*a11*c22*c13*b11+a31*b31*a11*c13*b22*c11-a31*b31*a11*c12*b23*c11-a31*c31*b11*a23*b12*c11+a31*c31*b11*a22*b13*c11+a31*c31*b11*a13*b22*c11-a31*c31*b11*a12*b23*c11+2*a31*c31*a11*b23*b12*c11-a31*c31*a11*b23*c12*b11-2*a31*c31*a11*b22*b13*c11+a31*c31*a11*b22*c13*b11+a31*c31*a11*b13*c22*b11-a31*c31*a11*b12*c23*b11+a31*a32*c11*b21*c13*b11+a31*a32*b11*c21*b13*c11-2*a31*b32*c11*b11*c13*a21+a31*b32*c11*b11*a13*c21-2*a31*b32*c11*a11*b13*c21+a31*b32*c11*a11*c13*b21+a31*b32*a11*c21*c13*b11-2*a31*c32*b11*c11*b13*a21+a31*c32*b11*c11*a13*b21+a31*c32*b11*a11*b13*c21-2*a31*c32*b11*a11*c13*b21+a31*c32*a11*b21*b13*c11-a31*a33*c11*b21*c12*b11-a31*a33*b11*c21*b12*c11+2*a31*b33*c11*b11*c12*a21-a31*b33*c11*b11*a12*c21+2*a31*b33*c11*a11*b12*c21-a31*b33*c11*a11*c12*b21-a31*b33*a11*c21*c12*b11+2*a31*c33*b11*c11*b12*a21-a31*c33*b11*c11*a12*b21-a31*c33*b11*a11*b12*c21+2*a31*c33*b11*a11*c12*b21-a31*c33*a11*b21*b12*c11+b31*a32*a11*c21*c13*b11,b32^2*a33*c11*c12*a11-c12*a32*a31*b32*c13*b11+b12^2*c31^2*a13*a32-c32^2*a33*b11^2*a12-c32^2*b33*a11^2*b12-b32^2*a33*c11^2*a12-b32^2*c33*a11^2*c12-a32^2*c33*b11^2*c12+b12^2*a31^2*c13*c32+a12^2*b31^2*c13*c32+a12^2*c31^2*b13*b32+c12^2*a31^2*b13*b32+c12^2*b31^2*a13*a32-a32^2*b33*c11^2*b12+b32*c32*c33*a11^2*b12+b32^2*c33*a11*a12*c11-a32*c31*c33*b12^2*a11-a32*c31*a33*b12^2*c11+2*a32*a31*c33*b12^2*c11+2*c32*c31*a33*b12^2*a11-c32*a31*c33*b12^2*a11+2*a32*a31*b33*c12^2*b11+2*b32*b31*a33*c12^2*a11+b32*c32*b33*a11^2*c12-a32*b32*c33*b11*a12*c11+2*a32*b32*c33*b11*c12*a11-a32*b32*c33*a11*b12*c11+2*b32*c32*a33*b11*a12*c11-b32*c32*a33*a11*b12*c11-b32*c32*a33*b11*c12*a11-b32*c32*b33*a11*a12*c11-b32*c32*c33*a11*a12*b11-a32*b32*a33*c11*c12*b11-a32*b32*b33*c11*c12*a11-a32*c32*a33*b11*b12*c11-a32*c32*b33*b11*a12*c11+2*a32*c32*b33*a11*b12*c11-a32*c32*b33*b11*c12*a11-a32*c32*c33*b11*b12*a11-c12*a32*c31*b32*b13*a11-c12*a32*c31*b32*a13*b11+2*c12*a32*b31*b32*a13*c11-c12*a32*b31*b32*c13*a11-c12*a32*b31*c32*a13*b11+2*c12*a32*b31*c32*b13*a11-c12*b32*b31*a13*a11*c32+2*c12*b32*a31*c32*a13*b11-c12*b32*a31*c32*b13*a11+2*c12*a32*a31*b32*b13*c11-c12*a32*a31*b13*b11*c32-2*b12*c12*b31*c31*a13*a32+2*b12*a32*c31*c32*a13*b11-b12*a32*c31*c32*b13*a11+b12*a32*c31*a33*c12*b11+b12*a32*c31*b33*c12*a11-b12*a32*a31*c32*b13*c11-2*b12*a32*a31*c12*c11*b33-2*b12*a32*a31*c33*c12*b11+b12*c32*a31*b33*c12*a11+b12*b32*a31*c12*c11*a33+b12*c12*a31*b31*c13*a32+b12*c12*a31*b31*a13*c32+b12*c12*a31*c31*b13*a32+b12*c12*a31*c31*a13*b32-b12*a32*c31*b32*a13*c11+2*b12*a32*c31*b32*c13*a11+b12*b32*a31*c33*c12*a11-b12*b32*c31*a13*a11*c32-2*b12*c32*b31*a33*c12*a11+b12*c32*a31*a33*c12*b11+a12*b32*c31*c33*b12*a11-a12*b32*a31*c32*b13*c11+a12*b32*a31*c12*c11*b33+a12*b32*a31*c33*c12*b11+a12*c12*b31*c31*b13*a32+a12*c12*b31*c31*a13*b32-a12*a32*b31*c32*c13*b11+2*a12*a32*b31*c32*b13*c11+a12*a32*b31*c12*c11*b33+a12*a32*b31*c33*c12*b11-2*a12*a32*b31*c33*b12*c11-a12*a32*c31*b32*b13*c11+2*a12*a32*c31*b32*c13*b11-a12*a32*c31*b13*b11*c32+a12*a32*c31*b33*b12*c11+a12*b12*a31*b32*c13*c31+a12*b12*a31*c32*b13*c31+a12*b12*b31*a32*c13*c31+a12*b12*b31*c32*a13*c31-2*a12*c12*a31*c31*b13*b32+a12*c12*a31*c32*b13*b31+a12*c12*a31*b31*c13*b32-2*a12*b12*a31*b31*c13*c32+a12*c32*a31*b33*b12*c11-2*a12*c32*a31*b33*c12*b11+a12*c32*a31*b12*b11*c33-2*a12*b32*a31*c33*b12*c11+2*a12*b32*b31*c32*c13*a11-a12*b32*b31*c32*a13*c11-2*a12*b32*b31*c33*c12*a11-2*a12*b32*b31*c12*c11*a33-a12*b32*a31*c32*c13*b11+a12*c32*b31*a33*b12*c11+a12*c32*b31*a33*c12*b11+a12*c32*b31*b33*c12*a11-2*a12*a32*c31*b33*c12*b11+a12*a32*c31*b12*b11*c33-a12*a32*b31*c13*c11*b32-a12*b32*c31*c32*a13*b11+2*a12*b32*c31*c32*b13*a11+a12*b32*c31*a33*b12*c11+a12*b32*c31*a33*c12*b11+a12*b32*c31*b33*c12*a11+a12*c32*b31*c33*b12*a11-2*a12*c32*c31*b33*b12*a11-2*a12*c32*c31*b12*b11*a33-b12*a32*b31*c32*c13*a11-b12*a32*b31*c32*a13*c11+b12*a32*b31*c33*c12*a11+b12*a32*b31*c12*c11*a33-b12*a32*a31*c13*c11*b32+2*b12*a32*a31*c32*c13*b11-2*b12*b32*c31*a33*c12*a11+2*b12*b32*a31*c32*a13*c11-b12*b32*a31*c32*c13*a11-a12*c12*b31^2*c13*a32-a12*c12*b31^2*a13*c32-a12^2*b31*b32*c13*c31+c32^2*a33*b11*b12*a11+c32^2*b33*a11*a12*b11-b32*a31*a33*c12^2*b11-b32*a31*b33*c12^2*a11-a32*b31*a33*c12^2*b11-a32*b31*b33*c12^2*a11-2*c12*a31*b32^2*a13*c11+c12*a31*b32^2*c13*a11+c12*c31*a13*a11*b32^2+a32*c32*a33*b11^2*c12+a32*c32*c33*b11^2*a12+c12*c31*b13*b11*a32^2-2*c12*b31*a32^2*b13*c11+c12*b31*a32^2*c13*b11-c12^2*a31*b31*a13*b32-c12^2*a31*a32*b13*b31+a32^2*b33*c11*c12*b11+a32^2*c33*b11*b12*c11+a32*b32*a33*c11^2*b12+a32*b32*b33*c11^2*a12+b12*a31*c32^2*b13*a11+b12*b31*a13*a11*c32^2-b12^2*a31*c32*a13*c31-b12^2*a31*a32*c13*c31+b12*b31*c13*c11*a32^2+b12*c31*a32^2*b13*c11-2*b12*c31*a32^2*c13*b11-b12*c12*a31^2*c13*b32-b12*c12*a31^2*b13*c32-c32*a31*a33*b12^2*c11-2*b12*a31*c32^2*a13*b11-a12*b12*c31^2*b13*a32-a12*b12*c31^2*a13*b32+a12*c31*b32^2*a13*c11-2*a12*c31*b32^2*c13*a11+a12*a31*c13*c11*b32^2-c32*b31*c33*a12^2*b11+2*c32*c31*b33*a12^2*b11+2*b32*b31*c33*a12^2*c11-c32*b31*b33*a12^2*c11-b32*c31*b33*a12^2*c11-b32*c31*c33*a12^2*b11-a12^2*b31*c32*b13*c31+a12*a31*b13*b11*c32^2+a12*b31*c32^2*a13*b11-2*a12*b31*c32^2*b13*a11,-2*a12*c33^2*b32*a13*b11+a12*c33^2*b13*b11*a32-a13*b33*c32^2*b13*a11-a13*a31*b12^2*c33^2-c13*c31*b12^2*a33^2+b33*c32^2*a13^2*b11+a33*c32^2*b13^2*a11+c33*b32^2*a13^2*c11+a33*b32^2*c13^2*a11-b13*b31*a12^2*c33^2-c12*a33*c33*b13*b11*a32-c12*a33*b33*a32*b13*c11+2*c12*a33*b33*a32*c13*b11-c12*b33*c33*a13*a11*b32+2*c12*b33*c33*a32*b13*a11+b32*a13*a33*c32*b13*c11-2*b32*b13*a33*c32*c13*a11+b32*a13*c33*c32*b13*a11+b32*a13*b33*c32*c13*a11+a12*a13*b33*c32*b13*c31-a12*b13*a33*c33*b12*c31+a12*b13*a33*b31*c13*c32+2*a12*b13*a33*b31*c12*c33+a12*b13*a33*b32*c13*c31-a12*b13*a33*b33*c12*c31-a12*b13*b33*a31*c12*c33-2*a12*b13*b33*a31*c13*c32+a12*b13*b33*a32*c13*c31-2*a12*b13*c33*a31*c13*b32+a12*b13*c33*b31*c13*a32-2*a12*a13*c33*c32*b13*b31+a12*a13*c33*c31*b13*b32+a12*a13*c33*b31*c13*b32+2*a12*a33*b33*c32*b13*c11-a12*a13*b33*c33*b12*c31+a12*a13*b33*b31*c13*c32-a12*a13*b33*b31*c12*c33-2*a12*a13*b33*b32*c13*c31+c12*b13*a33*a31*c13*b32-2*c12*b13*a33*b31*c13*a32+c12*b13*b33*a31*c13*a32-2*c12*a13*a33*c31*b13*b32+c12*a13*a33*b31*c13*b32+c12*a13*a33*c32*b13*b31+c12*a13*b33*b31*c13*a32-2*c12*a13*b33*c31*b13*a32+c12*a13*c33*a32*b13*b31-2*c12*a13*b33*a31*c13*b32+c12*a13*b33*a31*b13*c32+c12*a13*c33*a31*b13*b32-c12*b33*c33*a32*a13*b11-c12*a33*b33*c32*b13*a11-c12*a33*b33*c32*a13*b11+2*c12*a33*b33*b32*c13*a11-c12*a33*b33*b32*a13*c11-c12*a33*c33*b32*b13*a11+2*c12*a33*c33*b32*a13*b11-b12*c13*a33*a31*c12*b33+b12*b13*c33*a31*c13*a32-b12*b13*a33*a31*c12*c33+b12*b13*a33*a31*c13*c32-2*b12*b13*a33*a32*c13*c31-2*b12*a13*a33*b31*c13*c32-b12*a13*a33*b31*c12*c33+b12*a13*a33*b32*c13*c31+b12*a13*a33*c32*b13*c31-b12*a13*a33*b33*c12*c31+2*b12*a13*b33*a31*c12*c33+b12*a13*b33*a31*c13*c32+b12*a13*b33*a32*c13*c31-b12*a33*b33*c32*c13*a11+2*b12*a33*b33*c32*a13*c11-b12*a33*b33*c13*c11*a32+2*b12*a33*c33*a32*b13*c11+2*b12*a33*c33*c32*b13*a11-b12*a33*c33*c32*a13*b11-b12*a33*c33*b32*c13*a11-b12*a33*c33*b32*a13*c11-b12*a33*c33*a32*c13*b11-b12*b33*c33*a13*a11*c32+2*b12*b33*c33*a32*c13*a11-c13*c31*a12^2*b33^2+c33*a32^2*b13^2*c11+b33*a32^2*c13^2*b11-b13*b31*c12^2*a33^2-a13*a31*c12^2*b33^2-b32*c33*c32*a13^2*b11-b32*b33*c32*a13^2*c11-a13*c33*b32^2*c13*a11-a13*a33*c13*c11*b32^2+c13*a33*a31*b12^2*c33+a13*a33*c33*b12^2*c31+b12*c33^2*a32*a13*b11-2*b12*c33^2*a32*b13*a11+b12*c33^2*a13*a11*b32+b12*a33^2*c13*c11*b32+b12*a33^2*c32*c13*b11-2*b12*a33^2*c32*b13*c11+2*b12*c33*b31*a13^2*c32-b12*c33*c31*a13^2*b32-b12*b33*c32*a13^2*c31+b12*b13*a33^2*c12*c31-b12*b33*a31*c13^2*a32+2*b12*a33*b31*c13^2*a32-b12*a33*a31*c13^2*b32+b12*c13*b31*c12*a33^2-b13*b33*c13*c11*a32^2-b13*c33*a32^2*c13*b11-a13*a33*b13*b11*c32^2+a12*a13*b33^2*c12*c31+a12*a13*c33^2*b12*b31+2*a12*c33*a31*b13^2*c32+b13*b33*c33*a12^2*c31+c13*b33*b31*a12^2*c33+a12*c33^2*b32*b13*a11-2*a12*b33^2*c32*a13*c11+a12*b33^2*c32*c13*a11+a12*b33^2*c13*c11*a32+2*a12*b33*a31*c13^2*b32-a12*b33*b31*c13^2*a32-a12*a33*b31*c13^2*b32+a12*c13*a31*c12*b33^2-a12*c33*c31*b13^2*a32-a12*a33*c32*b13^2*c31+a12*b13*a31*b12*c33^2+c12*b33^2*a32*a13*c11-a32*b33*b32*c13^2*a11-a32*a33*b32*c13^2*b11-a32*c33*c32*b13^2*a11-a32*a33*c32*b13^2*c11+c12*b33^2*a13*a11*c32-2*c12*b33^2*a32*c13*a11+b13*a33*a31*c12^2*b33+a13*a33*b31*c12^2*b33+c12*a33^2*b13*b11*c32-2*c12*a33^2*b32*c13*b11+c12*a33^2*b32*b13*c11-c12*c33*b31*a13^2*b32+2*c12*b33*c31*a13^2*b32-c12*b33*b31*a13^2*c32-c12*c33*a31*b13^2*a32-c12*a33*a31*b13^2*c32+2*c12*a33*c31*b13^2*a32+2*a12*c13*a33*c31*b12*b33-a12*c13*a33*c33*b12*b31-a12*c13*b33*a31*b12*c33+2*a12*a33*c33*b32*c13*b11-a12*a33*c33*b32*b13*c11-a12*a33*b33*c13*c11*b32-a12*b33*c33*b32*c13*a11+2*a12*b33*c33*b32*a13*c11-a12*b33*c33*a32*c13*b11-a12*a33*c33*b13*b11*c32-a12*b33*c33*a32*b13*c11-a12*b33*c33*c32*b13*a11+2*a12*b33*c33*c32*a13*b11-b12*b33*c33*a32*a13*c11+b32*a13*a33*c32*c13*b11+b12*a13*c33*c31*b13*a32+b12*a13*c33*a31*c13*b32-2*b12*a13*c33*a31*b13*c32-2*b12*a13*c33*b31*c13*a32+a32*a13*b33*c13*c11*b32-2*a32*a13*b33*c32*c13*b11+a32*a13*b33*c32*b13*c11-2*a32*a13*c33*b32*b13*c11+a32*a13*c33*b32*c13*b11+a32*a13*c33*b13*b11*c32+a32*b13*c33*b32*c13*a11+a32*b13*b33*c32*c13*a11+a32*b13*a33*c13*c11*b32+a32*b13*a33*c32*c13*b11-a12*a33*b33*c32*c13*b11-a12*c13*a33*b31*c12*b33,a13*b13*c31^2*a12*b33+a33^2*b32*c11^2*b13+a33^2*c32*b11^2*c13+b33^2*a32*c11^2*a13+b33^2*c32*a11^2*c13+c33^2*a32*b11^2*a13+c33^2*b32*a11^2*b13-a13^2*b31^2*c12*c33-a13^2*c31^2*b12*b33-b13^2*c31^2*a12*a33-b13^2*a31^2*c12*c33-c13^2*a31^2*b12*b33-c13^2*b31^2*a12*a33-c33^2*a32*b11*b13*a11+a33*b33*c32*a11*b13*c11-2*c13*a33*b31*b33*a12*c11+c13*a33*c31*b33*a12*b11-2*c13*a33*a31*b33*b12*c11+c13*a33*a31*b33*c12*b11+c13*a33*a31*b12*b11*c33+c13*b33*b31*a12*a11*c33+c13*a33*b31*b33*c12*a11+c13*a33*b31*c33*a12*b11-2*c13*a33*b31*c33*b12*a11+c13*a33*c31*b33*b12*a11-2*c13*b33*a31*c33*a12*b11+c13*b33*a31*c33*b12*a11-b13*c13*a31*c31*b12*a33-b13*c13*a31*c31*a12*b33-2*b13*a33*c31*c33*a12*b11+b13*a33*c31*c33*b12*a11-b13*a33*c31*b32*c13*a11-b13*a33*b31*c32*c13*a11+b13*a33*b31*c33*c12*a11+b13*a33*b31*c33*a12*c11+b13*a33*a31*c12*c11*b33-2*b13*a33*a31*c33*c12*b11+b13*a33*a31*c33*b12*c11+b13*a33*c31*b33*a12*c11-2*b13*a33*c31*b33*c12*a11+2*b13*c13*b31*c31*a12*a33-b13*c13*a31*b31*c12*a33-b13*c13*a31*b31*a12*c33-b13*a33*b31*c13*c11*a32-b13*a33*c31*a32*c13*b11+2*b13*a33*a31*c13*c11*b32+2*b13*a33*a31*c32*c13*b11+b13*b33*c31*a12*a11*c33-b13*b33*a31*c13*c11*a32-b13*b33*a31*c32*c13*a11-2*b13*b33*a31*c33*a12*c11+b13*b33*a31*c33*c12*a11+2*b13*b33*c31*a32*c13*a11-a13*c13*a31*c33*b12*b31+2*a13*c13*a31*c31*b12*b33-a13*c13*b31*c31*b12*a33-a13*c13*b31*c31*a12*b33-a13*a33*b31*c32*c13*b11+2*a13*a33*b31*c32*b13*c11+a13*a33*b31*c12*c11*b33+a13*a33*b31*c33*c12*b11-2*a13*a33*b31*c33*b12*c11-a13*a33*c31*b32*b13*c11+2*a13*a33*c31*b32*c13*b11-a13*a33*c31*b13*b11*c32-a13*b13*b31*a33*c12*c31-a13*b13*b31*c33*a12*c31+2*a13*b13*a31*b31*c12*c33-a13*b13*a31*b33*c12*c31-a13*b13*a31*c33*b12*c31-a13*c13*a31*b31*c12*b33+2*b13*c33*b31*a32*c13*a11-b13*c33*a31*a32*c13*b11-b13*c33*a31*b32*c13*a11-a13*b33*a31*c13*c11*b32-a13*b33*a31*c32*c13*b11+2*a13*c33*c31*b32*b13*a11+a13*a33*c31*b33*b12*c11-2*a13*a33*c31*b33*c12*b11+a13*a33*c31*b12*b11*c33-a13*a33*b31*c13*c11*b32-a13*b33*c31*b32*c13*a11-a13*b33*c31*c32*b13*a11+a13*b33*c31*c33*a12*b11-2*a13*b33*c31*c33*b12*a11+2*a13*b33*a31*c32*b13*c11+a13*b33*a31*c33*c12*b11+a13*b33*a31*c33*b12*c11-a13*c33*b31*c32*b13*a11+2*a13*c33*c31*b13*b11*a32-a13*c33*a31*b32*b13*c11+2*a13*c33*a31*b32*c13*b11-a13*c33*a31*b13*b11*c32-a13*c33*b31*a32*b13*c11-a13*c33*b31*a32*c13*b11-a13*c33*b31*b32*c13*a11+2*a13*b33*b31*c32*c13*a11-2*a13*b33*b31*c33*c12*a11+a13*b33*b31*c33*a12*c11+2*a13*b33*b31*c13*c11*a32-a13*b33*c31*a32*b13*c11-a13*b33*c31*a32*c13*b11-b33^2*a32*c11*c13*a11-b33^2*c32*a11*a13*c11+2*c13*a31*b33^2*a12*c11-c13*a31*b33^2*c12*a11-c13*c31*a12*a11*b33^2+a33*b31*a32*c13^2*b11+a33*b31*b32*c13^2*a11-2*b33*b31*a32*c13^2*a11+b33*a31*a32*c13^2*b11+b33*a31*b32*c13^2*a11-2*a33*a31*b32*c13^2*b11+c13^2*a31*a33*b12*b31-b13*a31*c33^2*b12*a11-2*a33*a31*c32*b13^2*c11+2*b13*a31*c33^2*a12*b11+b13^2*a31*a33*c12*c31+b13^2*a31*c33*a12*c31+a33*c31*c32*b13^2*a11-b13*b31*a12*a11*c33^2-b13*b31*c12*c11*a33^2+2*c13*b31*a33^2*b12*c11-c13*b31*a33^2*c12*b11-c13*c31*b12*b11*a33^2+b33*c31*b32*a13^2*c11+b33*c31*c32*a13^2*b11+a13^2*b31*b33*c12*c31+a13^2*b31*c33*b12*c31+c33*a31*a32*b13^2*c11+c33*a31*c32*b13^2*a11+a33*c31*a32*b13^2*c11-2*c33*c31*a32*b13^2*a11+b13*c13*a31^2*c12*b33+b13*c13*a31^2*b12*c33-b13*c31*a33^2*b12*c11+2*b13*c31*a33^2*c12*b11+a13*c13*b31^2*a12*c33-a13*c31*b33^2*a12*c11+2*a13*c31*b33^2*c12*a11-a13*a31*c12*c11*b33^2-a13*b31*c33^2*a12*b11+2*a13*b31*c33^2*b12*a11-a13*a31*b12*b11*c33^2+a13*b13*c31^2*b12*a33+a13*c13*b31^2*c12*a33-2*c33*c31*b32*a13^2*b11+c33*b31*b32*a13^2*c11+c33*b31*c32*a13^2*b11-2*b33*b31*c32*a13^2*c11+c13^2*a31*b31*a12*b33-a33*b33*a32*c11^2*b13-a33*b33*b32*c11^2*a13-a33*c33*c32*b11^2*a13-a33*c33*a32*b11^2*c13-a33^2*b32*c11*c13*b11-a33^2*c32*b11*b13*c11-c33^2*b32*a11*a13*b11-b33*c33*c32*a11^2*b13-b33*c33*b32*a11^2*c13-2*a33*b33*c32*b11*c13*a11+b33*c33*a32*a11*b13*c11+a33*c33*b32*b11*c13*a11+a33*c33*c32*b11*b13*a11+a33*c33*a32*b11*b13*c11+a33*c33*b32*b11*a13*c11-2*a33*c33*b32*a11*b13*c11+a33*b33*a32*c11*c13*b11+a33*b33*b32*c11*c13*a11+a33*b33*c32*b11*a13*c11+b33*c33*a32*b11*c13*a11+b33*c33*b32*a11*a13*c11+b33*c33*c32*a11*a13*b11-2*b33*c33*a32*b11*a13*c11,-a12^2*c31*c13*b22^2-a12^2*b31*c22^2*b13+b22^2*c33*a12^2*c11+c22^2*b33*a12^2*b11-b12^2*c31*c13*a22^2-b12^2*a31*c22^2*a13+a22^2*c33*b12^2*c11+c22^2*a33*b12^2*a11-c12^2*b31*b13*a22^2-c12^2*a31*b22^2*a13+a22^2*b33*c12^2*b11+b22^2*a33*c12^2*a11-a12*c12*b22*a31*c22*b13-a12*c12*b22*b31*c22*a13-a12*c12*b22*a32*b13*c21-a12*c12*b22*a32*c13*b21+2*a12*c12*b22*b32*c13*a21+2*a12*c12*b22*b32*a13*c21-a12*c12*b22*c32*a13*b21-a12*c12*b22*c32*b13*a21+2*a12*c12*c22*b13*b21*a32-a12*c12*c22*b32*b13*a21-a12*c12*c22*b32*a13*b21+a12*a22*b22*c12*c11*b33+a12*a22*b22*c33*c12*b11-2*a12*a22*b22*c33*b12*c11+a12*a22*c22*b33*b12*c11-2*a12*a22*c22*b33*c12*b11+a12*a22*c22*b12*b11*c33-2*a12*a22*b32*c23*b12*c11+a12*a22*b32*c23*c12*b11+a12*a22*b32*c12*b23*c11+a12*a22*c32*b23*b12*c11-2*a12*a22*c32*b23*c12*b11+a12*a22*c32*b12*c23*b11-2*a12*b22*b32*c23*c12*a11-2*a12*b22*b32*c12*a23*c11+a12*b22*c32*a23*c12*b11+a12*b22*c32*b23*c12*a11+a12*b22*c32*b12*c23*a11+a12*b22*c32*a23*b12*c11+a12*c22*a32*b23*b12*c11-2*a12*c22*a32*b23*c12*b11+a12*c22*a32*b12*c23*b11+a12*c22*b32*a23*c12*b11+a12*c22*b32*b23*c12*a11+a12*c22*b32*b12*c23*a11+a12*c22*b32*a23*b12*c11-2*a12*c22*c32*b23*b12*a11-2*a12*c22*c32*b12*a23*b11-b12*c12*a22*a31*c13*b22-b12*c12*a22*a31*c22*b13-b12*c12*a22*b31*c22*a13-b12*c12*a22*c31*b22*a13+2*b12*c12*a22*a32*c13*b21+2*b12*c12*a22*a32*b13*c21-b12*c12*a22*b32*c13*a21-b12*c12*a22*b32*a13*c21-b12*c12*a22*c32*b13*a21-b12*c12*a22*c32*a13*b21+2*b12*c12*b22*a31*c22*a13-b12*c12*b22*a32*a13*c21-b12*c12*b22*a32*c13*a21+2*b12*c12*b22*a13*a21*c32-b12*c12*c22*a32*a13*b21-b12*c12*c22*a32*b13*a21+2*b12*c12*c22*a13*a21*b32+b12*a22*b22*c12*c11*a33+b12*a22*b22*c33*c12*a11-a12*b12*c22*a32*b13*c21-a12*b12*c22*a32*c13*b21-a12*b12*c22*b32*a13*c21-a12*b12*c22*b32*c13*a21+2*a12*b12*c22*c32*b13*a21+2*a12*b12*c22*c32*a13*b21+a12*b22*c22*a33*b12*c11+a12*b22*c22*a33*c12*b11+a12*b22*c22*b33*c12*a11+a12*b22*c22*c33*b12*a11-2*a12*b22*a32*c23*b12*c11+a12*b22*a32*c23*c12*b11+a12*b22*a32*c12*b23*c11-a12*b12*a22*b31*c13*c22-a12*b12*a22*c31*c22*b13+2*a12*b12*a22*c31*c13*b22+2*a12*b12*a22*c13*c21*b32-a12*b12*a22*c32*b13*c21-a12*b12*a22*c32*c13*b21-a12*b12*b22*a31*c13*c22-a12*b12*b22*c31*c22*a13+2*a12*b12*b22*c13*c21*a32-a12*b12*b22*c32*c13*a21-a12*b12*b22*c32*a13*c21+b12*a22*c22*a33*c12*b11+b12*a22*c22*b33*c12*a11-2*b12*a22*a32*c23*c12*b11-2*b12*a22*a32*c12*b23*c11+b12*a22*b32*c23*c12*a11+b12*a22*b32*c12*a23*c11+b12*a22*c32*a23*c12*b11+b12*a22*c32*b23*c12*a11-2*b12*b22*c22*a33*c12*a11+b12*b22*a32*c23*c12*a11+b12*b22*a32*c12*a23*c11-2*b12*b22*c32*a23*c12*a11+b12*c22*a32*a23*c12*b11+b12*c22*a32*b23*c12*a11-2*b12*c22*b32*a23*c12*a11+2*a12*c12*a22*b31*c22*b13-a12*c12*a22*b31*c13*b22-a12*c12*a22*c31*b13*b22-a12*c12*a22*b32*b13*c21-a12*c12*a22*b32*c13*b21+2*a12*c12*a22*b13*b21*c32-b22*c22*b33*a12^2*c11-b22*c22*c33*a12^2*b11+a12^2*c22*b32*b13*c21+a12^2*c22*b32*c13*b21-2*a12^2*c22*b13*b21*c32+a12^2*b22*b31*c13*c22+a12^2*b22*c32*c13*b21+a12^2*b22*c32*b13*c21-2*a12^2*b22*c13*c21*b32+a12^2*b22*c31*c22*b13+a12*b12*a31*c22^2*b13+a12*b12*b31*c22^2*a13+a12*c12*c31*b22^2*a13+a12*c12*a31*c13*b22^2-a12*b22^2*c12*c11*a33-a12*b22^2*c33*c12*a11+2*b22*b32*c23*a12^2*c11-b22*c32*a12^2*b23*c11-b22*c32*a12^2*c23*b11-c22*b32*a12^2*b23*c11-c22*b32*a12^2*c23*b11+2*c22*c32*b23*a12^2*b11-a12*c22^2*b12*b11*a33-a12*c22^2*b33*b12*a11+b12^2*a22*a31*c13*c22+b12^2*a22*c31*c22*a13-2*b12^2*a22*c13*c21*a32+b12^2*a22*c32*a13*c21+b12^2*a22*c32*c13*a21+b12^2*c22*a32*a13*c21+b12^2*c22*a32*c13*a21-2*b12^2*c22*a13*a21*c32+b12*c12*b31*c13*a22^2+b12*c12*c31*b13*a22^2-b12*a22^2*c12*c11*b33-b12*a22^2*c33*c12*b11-a22*c22*a33*b12^2*c11-a22*c22*c33*b12^2*a11+2*a22*a32*c23*b12^2*c11-a22*c32*b12^2*c23*a11-a22*c32*a23*b12^2*c11-c22*a32*b12^2*c23*a11-c22*a32*a23*b12^2*c11+2*c22*c32*a23*b12^2*a11+c12^2*a22*a31*b13*b22+c12^2*a22*b31*b22*a13-2*c12^2*a22*b13*b21*a32+c12^2*a22*b32*a13*b21+c12^2*a22*b32*b13*a21+c12^2*b22*a32*a13*b21+c12^2*b22*a32*b13*a21-2*c12^2*b22*a13*a21*b32-a22*b22*a33*c12^2*b11-a22*b22*b33*c12^2*a11+2*a22*a32*b23*c12^2*b11-a22*b32*a23*c12^2*b11-a22*b32*b23*c12^2*a11-b22*a32*a23*c12^2*b11-b22*a32*b23*c12^2*a11+2*b22*b32*a23*c12^2*a11,-b12*c12*b22*a32*a13*c31+a12*b12*b32*c32*a23*c11-2*b12*c12*c32*a33*b22*a11+a12*c12*b32*c32*a23*b11-c12^2*a13*a21*b32^2+a12^2*c23*c11*b32^2-a12^2*c13*c21*b32^2+a12^2*b23*b11*c32^2-a12^2*b13*b21*c32^2+b12^2*c23*c11*a32^2-b12^2*c13*c21*a32^2+b12^2*a23*a11*c32^2-b12^2*a13*a21*c32^2+c12^2*b23*b11*a32^2-c12^2*b13*b21*a32^2+c12^2*a23*a11*b32^2-2*a12*b12*c32*a33*c22*b11+a12*b12*c32*a33*b22*c11-2*a12*b12*c32*b33*c22*a11+a12*b12*c32*b33*a22*c11+a12*b12*c32*c33*b22*a11+a12*b12*c32*c33*a22*b11+2*a12*b12*a22*b32*c13*c31-a12*b12*a22*c32*c13*b31-a12*b12*b22*c32*c13*a31-a12*b12*b22*c32*a13*c31-a12*b12*c22*b32*c13*a31+2*a12*b12*c22*c32*a13*b31-2*a12*b12*a32*c23*c11*b32+a12*b12*a32*c32*c23*b11+a12*b12*a32*c32*b23*c11+a12*b12*a32*c22*c11*b33+a12*b12*a32*c33*c22*b11-2*a12*b12*a32*c33*b22*c11+2*a12*b12*a32*c13*c21*b32-a12*b12*a32*c32*b13*c21-a12*b12*a32*c32*c13*b21+a12*b12*b32*c32*c23*a11+a12*b12*b32*c22*c11*a33+a12*b12*b32*c33*c22*a11-2*a12*b12*b32*c33*a22*c11-a12*b12*b32*c32*c13*a21-a12*b12*b32*c32*a13*c21-a12*c12*a22*b32*b13*c31+2*a12*c12*a22*c32*b13*b31+2*a12*c12*b22*b32*a13*c31-a12*c12*b22*c32*b13*a31-a12*c12*c22*b32*b13*a31-a12*c12*c22*b32*a13*b31+a12*c12*a32*b32*c23*b11+a12*c12*a32*b32*b23*c11-2*a12*c12*a32*b23*b11*c32-2*a12*c12*a32*b33*c22*b11+a12*c12*a32*b33*b22*c11+a12*c12*a32*b22*b11*c33-a12*c12*a32*b32*b13*c21-a12*c12*a32*b32*c13*b21+2*a12*c12*a32*b13*b21*c32-a12*c12*b32*c32*b13*a21-a12*c12*b32*c32*a13*b21+a12*c12*b32*c32*b23*a11+a12*c12*b32*a33*c22*b11-2*a12*c12*b32*a33*b22*c11+a12*c12*b32*b33*c22*a11+a12*c12*b32*b33*a22*c11-2*a12*c12*b32*c33*b22*a11+a12*c12*b32*c33*a22*b11+a12*c12*c32*b22*b11*a33+a12*c12*c32*b33*b22*a11-2*a12*c12*c32*b33*a22*b11-a12*a22*b12*c32*b13*c31-a12*a22*c12*b32*c13*b31+2*a12*b22*b12*a32*c13*c31-a12*b22*c12*a32*c13*b31-a12*b22*c12*a32*b13*c31+2*a12*b22*c12*b32*c13*a31-a12*b22*c12*c32*a13*b31-a12*c22*b12*a32*c13*b31-a12*c22*b12*a32*b13*c31-a12*c22*b12*b32*a13*c31+2*a12*c22*b12*c32*b13*a31-a12^2*b32*c22*c11*b33-a12^2*b32*c33*c22*b11-2*a12^2*b22*b32*c13*c31+a12^2*b22*c32*b13*c31+a12^2*c22*b32*c13*b31-2*a12^2*c22*c32*b13*b31-a12^2*b32*c32*c23*b11-a12^2*b32*c32*b23*c11-a12*b12*c32^2*a23*b11+a12*b12*c32^2*a13*b21-a12*b12*c32^2*b23*a11+a12*b12*c32^2*b13*a21+a12*c12*b32^2*a13*c21+a12*c12*b32^2*c13*a21-a12*c12*b32^2*c23*a11-a12*c12*b32^2*a23*c11+2*a12^2*b32*c33*b22*c11+a12^2*b32*c32*b13*c21+a12^2*b32*c32*c13*b21+2*a12^2*c32*b33*c22*b11-a12^2*c32*b33*b22*c11-a12^2*c32*b22*b11*c33+b22*a12^2*c32*c13*b31+c22*a12^2*b32*b13*c31-2*b12^2*a22*a32*c13*c31+b12^2*a22*c32*a13*c31+b12^2*c22*a32*c13*a31-2*b12^2*c22*c32*a13*a31-b12^2*a32*c32*c23*a11-b12^2*a32*c32*a23*c11-b12^2*a32*c22*c11*a33-b12^2*a32*c33*c22*a11+2*b12^2*a32*c33*a22*c11+b12^2*a32*c32*c13*a21+b12^2*a32*c32*a13*c21+2*b12^2*c32*a33*c22*a11-b12^2*c32*a33*a22*c11-b12^2*c32*a22*a11*c33+a22*b12^2*c32*c13*a31+c22*b12^2*a32*a13*c31+b12*c12*a32^2*b13*c21+b12*c12*a32^2*c13*b21-b12*c12*a32^2*c23*b11-b12*c12*a32^2*b23*c11-2*c12^2*a22*a32*b13*b31+c12^2*a22*b32*a13*b31+c12^2*b22*a32*b13*a31-2*c12^2*b22*b32*a13*a31-c12^2*a32*b32*b23*a11-c12^2*a32*b32*a23*b11-c12^2*a32*b22*b11*a33-c12^2*a32*b33*b22*a11+2*c12^2*a32*b33*a22*b11+c12^2*a32*b32*b13*a21+c12^2*a32*b32*a13*b21+2*c12^2*b32*a33*b22*a11-c12^2*b32*a33*a22*b11+b12*c12*c32*a33*a22*b11+b12*c12*c32*a22*a11*b33+2*b12*a22*c12*a32*c13*b31-b12*a22*c12*b32*c13*a31-b12*a22*c12*b32*a13*c31-b12*a22*c12*c32*b13*a31-b12*b22*c12*a32*c13*a31+2*b12*c22*c12*b32*a13*a31+2*a12*c22*c12*a32*b13*b31+2*b12*c12*a22*a32*b13*c31-b12*c12*a22*c32*a13*b31+2*b12*c12*b22*c32*a13*a31-b12*c12*c22*a32*b13*a31-b12*c12*c22*a32*a13*b31-b12*c12*a32*b32*a13*c21-b12*c12*a32*b32*c13*a21-b12*c12*a32*c32*b13*a21-b12*c12*a32*c32*a13*b21+b12*c12*a32*b32*c23*a11+b12*c12*a32*b32*a23*c11+b12*c12*a32*c32*b23*a11+b12*c12*a32*c32*a23*b11+b12*c12*a32*a33*c22*b11+b12*c12*a32*a33*b22*c11+b12*c12*a32*b33*c22*a11-2*b12*c12*a32*b33*a22*c11+b12*c12*a32*c33*b22*a11-2*b12*c12*a32*c33*a22*b11-2*b12*c12*b32*a23*a11*c32-2*b12*c12*b32*a33*c22*a11+b12*c12*b32*a33*a22*c11+b12*c12*b32*a22*a11*c33+2*b12*c12*b32*a13*a21*c32-c12^2*b32*a22*a11*b33+a22*c12^2*b32*b13*a31+b22*c12^2*a32*a13*b31,-2*c12*a13*b23*a22*b13*c21-c13*a12^2*b23^2*c21-a13*b12^2*c23^2*a21-c13*a23^2*b12^2*c21-a13*b23^2*c12^2*a21-b13*a23^2*c12^2*b21+c23*a22^2*b13^2*c11+b23*a22^2*c13^2*b11+c23*a13^2*b22^2*c11+a23*b22^2*c13^2*a11+b23*a13^2*c22^2*b11+a23*b13^2*c22^2*a11-b13*a12^2*c23^2*b21-a12*b13*a23*c23*b12*c21-2*a12*a13*b23*c13*b22*c21+a12*a13*c23*b22*b13*c21+a12*a13*c23*b22*c13*b21-2*a12*a13*c23*b13*c22*b21+2*a12*b13*a23*c23*c12*b21+a12*b13*a23*c22*c13*b21+a12*b13*a23*c13*b22*c21-a12*b13*a23*c12*b23*c21-a12*b13*b23*c23*c12*a21-2*a12*b13*b23*c22*c13*a21+a12*b13*b23*c13*a22*c21+a12*b13*c23*a22*c13*b21-2*a12*b13*c23*b22*c13*a21-a12*c13*a23*b23*c12*b21-a12*c13*a23*b12*c23*b21-a12*c13*b23*b12*c23*a21+2*a12*a23*b23*c22*b13*c11-a12*a23*b23*c22*c13*b11-a12*a23*b23*c13*b22*c11-a12*a23*c23*b22*b13*c11+2*a12*a23*c23*b22*c13*b11-a12*a23*c23*b13*c22*b11+a12*a13*b23*c22*c13*b21+a12*a13*b23*c22*b13*c21-a12*a13*b23*c23*c12*b21-a12*a13*b23*c23*b12*c21+2*a12*c13*a23*b23*b12*c21-a12*b23*c23*a22*b13*c11-a12*b23*c23*a22*c13*b11+2*a12*b23*c23*a13*b22*c11+2*a12*b23*c23*a13*c22*b11-a12*b23*c23*b22*c13*a11-a12*b23*c23*b13*c22*a11-b12*a13*a23*c23*c12*b21+b12*a13*a23*c22*b13*c21-2*b12*a13*a23*c22*c13*b21+b12*a13*a23*c13*b22*c21-b12*a13*a23*c12*b23*c21+2*b12*a13*b23*c23*c12*a21+b12*a13*b23*c22*c13*a21+b12*a13*b23*c13*a22*c21+b12*a13*c23*a22*b13*c21-2*b12*a13*c23*a22*c13*b21+b12*a13*c23*b22*c13*a21-2*b12*a13*c23*b13*c22*a21-b12*b13*a23*c23*c12*a21+b12*b13*a23*c22*c13*a21-2*b12*b13*a23*c13*a22*c21+b12*b13*c23*a22*c13*a21-b12*c13*a23*b23*c12*a21+2*b12*a23*b23*c22*a13*c11-b12*a23*b23*c22*c13*a11-b12*a23*b23*c13*a22*c11+2*b12*a23*c23*a22*b13*c11-b12*a23*c23*a22*c13*b11-b12*a23*c23*a13*b22*c11-b12*a23*c23*a13*c22*b11-b12*a23*c23*b22*c13*a11+2*b12*a23*c23*b13*c22*a11-b12*b23*c23*a22*a13*c11+2*b12*b23*c23*a22*c13*a11-b12*b23*c23*a13*c22*a11-2*c12*a13*a23*b22*b13*c21+c12*a13*a23*b22*c13*b21+c12*a13*a23*b13*c22*b21+c12*a13*b23*a22*c13*b21-2*c12*a13*b23*b22*c13*a21+c12*a13*b23*b13*c22*a21+c12*a13*c23*b22*b13*a21+c12*a13*c23*b13*a22*b21-2*c12*b13*a23*a22*c13*b21+c12*b13*a23*b22*c13*a21+c12*b13*b23*a22*c13*a21-c12*a23*b23*a22*b13*c11+2*c12*a23*b23*a22*c13*b11-c12*a23*b23*a13*b22*c11-c12*a23*b23*a13*c22*b11+2*c12*a23*b23*b22*c13*a11-c12*a23*b23*b13*c22*a11+2*c12*a23*c23*b22*a13*b11-c12*a23*c23*b22*b13*a11-c12*a23*c23*b13*a22*b11-c12*b23*c23*a22*a13*b11+2*c12*b23*c23*a22*b13*a11-c12*b23*c23*a13*b22*a11+a22*a13*b23*c22*b13*c11-2*a22*a13*b23*c22*c13*b11+a22*a13*b23*c13*b22*c11-2*a22*a13*c23*b22*b13*c11+a22*a13*c23*b22*c13*b11+a22*a13*c23*b13*c22*b11+a22*b13*a23*c22*c13*b11+a22*b13*a23*c13*b22*c11+a22*b13*b23*c22*c13*a11+a22*b13*c23*b22*c13*a11+b22*a13*a23*c22*b13*c11+b22*a13*a23*c22*c13*b11+b22*a13*b23*c22*c13*a11+b22*a13*c23*b13*c22*a11-2*b22*b13*a23*c22*c13*a11-a22*a23*b22*c13^2*b11-b22*b23*c22*a13^2*c11-b22*c23*a13^2*c22*b11-a13*a23*c13*b22^2*c11-a13*c23*b22^2*c13*a11-a13*a23*b13*c22^2*b11-a13*b23*b13*c22^2*a11+a13*a23*b23*c12^2*b21+b13*a23*b23*c12^2*a21+c12*b23^2*a22*a13*c11-2*c12*b23^2*a22*c13*a11+c12*b23^2*a13*c22*a11-b13*b23*c13*a22^2*c11-b13*c23*a22^2*c13*b11-a22*a23*c22*b13^2*c11-a22*c23*b13^2*c22*a11-a22*b23*b22*c13^2*a11-a12*a23*c22*b13^2*c21+b13*b23*c23*a12^2*c21+c13*b23*a12^2*c23*b21+a12*a13*c12*b23^2*c21+a12*a13*b12*c23^2*b21-a12*c23*a22*b13^2*c21+2*a12*c23*b13^2*c22*a21+a12*b13*b12*c23^2*a21-a12*b23*a22*c13^2*b21+a12*c13*b23^2*c12*a21+2*a12*b23*b22*c13^2*a21-a12*a23*b22*c13^2*b21-2*a12*b23^2*c22*a13*c11+a12*b23^2*c22*c13*a11+a12*b23^2*c13*a22*c11-2*a12*c23^2*b22*a13*b11+a12*c23^2*b22*b13*a11+a12*c23^2*b13*a22*b11-b12*b23*c22*a13^2*c21-b12*c23*a13^2*b22*c21+2*b12*c23*a13^2*c22*b21+b12*b13*c12*a23^2*c21+b12*c13*a23^2*c12*b21+2*b12*a23*a22*c13^2*b21-b12*a23*b22*c13^2*a21-b12*b23*a22*c13^2*a21-2*b12*a23^2*c22*b13*c11+b12*a23^2*c22*c13*b11+b12*a23^2*c13*b22*c11+b12*c23^2*a22*a13*b11-2*b12*c23^2*a22*b13*a11+b12*c23^2*a13*b22*a11+a13*a23*c23*b12^2*c21+c13*a23*b12^2*c23*a21+2*c12*b23*a13^2*b22*c21-c12*b23*a13^2*c22*b21-c12*c23*b22*a13^2*b21+2*c12*a23*a22*b13^2*c21-c12*a23*b13^2*c22*a21-c12*c23*a22*b13^2*a21+c12*a23^2*b22*b13*c11-2*c12*a23^2*b22*c13*b11+c12*a23^2*b13*c22*b11,-a12*a22*b32*c33*c22*b21+a22^2*c23*c11*b32^2-a22^2*c13*c21*b32^2+a22^2*b23*b11*c32^2-a22^2*b13*b21*c32^2+c22^2*b23*b11*a32^2+b22^2*c23*c11*a32^2-b22^2*c13*c21*a32^2+b22^2*a23*a11*c32^2-b22^2*a13*a21*c32^2-c22^2*b13*b21*a32^2+c22^2*a23*a11*b32^2-c22^2*a13*a21*b32^2+2*a12*b22*a32*c33*c22*b21-a12*b22*b32*c22*c21*a33-a12*b22*b32*c33*c22*a21-a12*b22*c32*a33*c22*b21-a12*b22*c32*b33*c22*a21+b12*a22*b22*a31*c23*c32-2*b12*a22*b22*c31*c23*a32+b12*a22*b22*c31*a23*c32-2*b12*a22*c22*a31*c23*b32+b12*a22*c22*a31*b23*c32+b12*a22*c22*b31*c23*a32+b12*a22*c22*b31*a23*c32+b12*a22*c22*c31*b23*a32-2*b12*a22*c22*c31*a23*b32-b12*a22*a32*c22*c21*b33+2*b12*a22*a32*c33*b22*c21-b12*a22*a32*c33*c22*b21+2*b12*a22*b32*c22*c21*a33+2*b12*a22*b32*c33*c22*a21-b12*a22*c32*a33*b22*c21-b12*a22*c32*a33*c22*b21-b12*a22*c32*b33*c22*a21-b12*a22*c32*c33*b22*a21+b12*b22*c22*a31*c23*a32-2*b12*b22*c22*a31*a23*c32+b12*b22*c22*c31*a23*a32-b12*b22*a32*c22*c21*a33-b12*b22*a32*c33*c22*a21+2*b12*b22*c32*a33*c22*a21+c12*a22*b22*a31*c23*b32-2*c12*a22*b22*a31*b23*c32+c12*a22*b22*b31*c23*a32-2*c12*a22*b22*b31*a23*c32+c12*a22*b22*c31*b23*a32+c12*a22*b22*c31*a23*b32+c12*a22*c22*a31*b23*b32-2*c12*a22*c22*b31*b23*a32+c12*a22*c22*b31*a23*b32-c12*a22*a32*b33*b22*c21+2*c12*a22*a32*b33*c22*b21-c12*a22*a32*b22*b21*c33-c12*a22*b32*a33*b22*c21-c12*a22*b32*a33*c22*b21-c12*a22*b32*b33*c22*a21-c12*a22*b32*c33*b22*a21+2*c12*a22*c32*b22*b21*a33+2*c12*a22*c32*b33*b22*a21+c12*b22*c22*a31*b23*a32-2*c12*b22*c22*a31*a23*b32+c12*b22*c22*b31*a23*a32-c12*b22*a32*a33*c22*b21-c12*b22*a32*b33*c22*a21+2*c12*b22*b32*a33*c22*a21-2*a22*b22*a32*c23*c11*b32+a22*b22*a32*c32*c23*b11+a22*b22*a32*c32*b23*c11+2*a22*b22*a32*c13*c21*b32-a22*b22*a32*c32*b13*c21-a22*b22*a32*c32*c13*b21+a22*b22*b32*c32*c23*a11+a22*b22*b32*c32*a23*c11-a22*b22*b32*c32*c13*a21-a22*b22*b32*c32*a13*c21+a22*c22*a32*b32*c23*b11+a22*c22*a32*b32*b23*c11-2*a22*c22*a32*b23*b11*c32-a22*c22*a32*b32*b13*c21-a22*c22*a32*b32*c13*b21+2*a22*c22*a32*b13*b21*c32-a22*c22*b32*c32*b13*a21-a22*c22*b32*c32*a13*b21+a22*c22*b32*c32*b23*a11+a22*c22*b32*c32*a23*b11-b22*c22*a32*b32*a13*c21-b22*c22*a32*b32*c13*a21-b22*c22*a32*c32*b13*a21-b22*c22*a32*c32*a13*b21+b22*c22*a32*b32*c23*a11+b22*c22*a32*b32*a23*c11+b22*c22*a32*c32*b23*a11+b22*c22*a32*c32*a23*b11-2*b22*c22*b32*a23*a11*c32+2*b22*c22*b32*a13*a21*c32+2*a12*a22*b32*c33*b22*c21-a12*a22*b32*c22*c21*b33+a12*a22*c22*c31*b23*b32-2*a12*a22*c22*b31*b23*c32+a12*a22*c22*b31*c23*b32+a12*a22*b22*c31*b23*c32-2*a12*a22*b22*c31*c23*b32+a12*a22*b22*b31*c23*c32-a12*a22*c32*b33*b22*c21+2*a12*a22*c32*b33*c22*b21-a12*a22*c32*b22*b21*c33+a12*b22*c22*a31*c23*b32+a12*b22*c22*a31*b23*c32-2*a12*b22*c22*b31*c23*a32+a12*b22*c22*b31*a23*c32-2*a12*b22*c22*c31*b23*a32+a12*b22*c22*c31*a23*b32+2*a12*b22*a32*c22*c21*b33-2*a12*a32*c33*b22^2*c21-a12*b22^2*a31*c23*c32+2*a12*b22^2*c31*c23*a32-a12*b22^2*c31*a23*c32+a12*c32*a33*b22^2*c21+a12*c32*c33*b22^2*a21-a12*c22^2*a31*b23*b32+2*a12*c22^2*b31*b23*a32-a12*c22^2*b31*a23*b32-2*a12*a32*b33*c22^2*b21+a12*b32*a33*c22^2*b21+a12*b32*b33*c22^2*a21-b12*a22^2*b31*c23*c32+2*b12*a22^2*c31*c23*b32-b12*a22^2*c31*b23*c32-2*b12*b32*c33*a22^2*c21+b12*c32*b33*a22^2*c21+b12*c32*c33*a22^2*b21-b12*c22^2*a31*b23*a32+2*b12*c22^2*a31*a23*b32-b12*c22^2*b31*a23*a32+b12*a32*a33*c22^2*b21+b12*a32*b33*c22^2*a21-2*b12*b32*a33*c22^2*a21-c12*a22^2*b31*c23*b32+2*c12*a22^2*b31*b23*c32-c12*a22^2*c31*b23*b32+c12*b32*b33*a22^2*c21+c12*b32*c33*a22^2*b21-2*c12*c32*b33*a22^2*b21-c12*b22^2*a31*c23*a32+2*c12*b22^2*a31*a23*c32-c12*b22^2*c31*a23*a32+c12*a32*a33*b22^2*c21+c12*a32*c33*b22^2*a21-2*c12*c32*a33*b22^2*a21-a22^2*b32*c32*c23*b11-a22^2*b32*c32*b23*c11+a22^2*b32*c32*b13*c21+a22^2*b32*c32*c13*b21-a22*b22*c32^2*a23*b11+a22*b22*c32^2*a13*b21-a22*b22*c32^2*b23*a11+a22*b22*c32^2*b13*a21+a22*c22*b32^2*a13*c21+a22*c22*b32^2*c13*a21-a22*c22*b32^2*c23*a11-a22*c22*b32^2*a23*c11+b22*c22*a32^2*b13*c21+b22*c22*a32^2*c13*b21-b22*c22*a32^2*c23*b11-b22*c22*a32^2*b23*c11-b22^2*a32*c32*c23*a11-b22^2*a32*c32*a23*c11+b22^2*a32*c32*c13*a21+b22^2*a32*c32*a13*c21-c22^2*a32*b32*b23*a11-c22^2*a32*b32*a23*b11+c22^2*a32*b32*b13*a21+c22^2*a32*b32*a13*b21,c12*a22*c22*b32*a23*b11-a22*c22*c31*b12^2*a23-2*c12*b22*c22*a23*a11*b32-b12*a22^2*c31*c12*b23+2*b12*c22^2*a23*a11*b32-a12^2*c33*b22^2*c21-a12^2*b33*c22^2*b21+b22^2*c31*c23*a12^2+c22^2*b31*b23*a12^2-b12^2*c33*a22^2*c21-b12^2*a33*c22^2*a21+a22^2*c31*c23*b12^2+c22^2*a31*b12^2*a23-c12^2*a33*b22^2*a21+b22^2*a31*c12^2*a23+a22^2*b31*c12^2*b23-c12^2*b33*a22^2*b21+a12*b22*c22*a31*c12*b23+a12*b22*c22*b31*c12*a23+a12*b22*c22*c31*b12*a23+2*a12*b22*c22*a32*b13*c21+2*a12*b22*c22*a32*c13*b21-a12*b22*c22*b32*a13*c21-a12*b22*c22*b32*c13*a21-a12*b22*c22*c32*b13*a21-a12*b22*c22*c32*a13*b21-2*a12*b22*c22*a32*c23*b11-2*a12*b22*c22*a32*b23*c11+a12*b22*c22*b32*c23*a11+a12*b22*c22*b32*a23*c11+a12*b22*c22*c32*b23*a11+a12*b22*c22*c32*a23*b11-a12*a22*b22*c32*c13*b21-a12*b12*a22*c22*c21*b33+2*a12*b12*a22*c33*b22*c21-a12*b12*a22*c33*c22*b21-a12*b12*b22*c22*c21*a33-a12*b12*b22*c33*c22*a21-a12*c12*a22*b33*b22*c21+2*a12*c12*a22*b33*c22*b21-a12*c12*a22*b22*b21*c33-a12*c12*b22*a33*c22*b21-a12*c12*b22*b33*c22*a21-2*a12*a22*b22*c31*c23*b12+2*a12*a22*b22*c13*c21*b32-a12*a22*b22*c32*b13*c21-2*a12*a22*c22*b31*c12*b23+a12*a22*c22*b31*c23*b12+a12*a22*c22*c31*b12*b23-a12*a22*c22*b32*b13*c21-a12*a22*c22*b32*c13*b21+2*a12*a22*c22*b13*b21*c32+a12*a22*b22*c31*c12*b23+a12*a22*b22*b31*c12*c23-2*a12*a22*b22*c23*c11*b32+a12*a22*b22*c32*c23*b11+a12*a22*b22*c32*b23*c11+a12*a22*c22*b32*c23*b11+a12*a22*c22*b32*b23*c11-2*a12*a22*c22*b23*b11*c32+c12*a22*b22*a32*c23*b11+c12*a22*b22*a32*b23*c11+c12*a22*b22*b32*c23*a11+c12*a22*b22*b32*a23*c11-2*c12*a22*b22*c32*b23*a11-2*c12*a22*b22*c32*a23*b11-2*c12*a22*c22*b23*b11*a32+c12*a22*c22*b32*b23*a11-c12*b22*c22*a32*a13*b21-c12*b22*c22*a32*b13*a21+2*c12*b22*c22*a13*a21*b32+c12*b22*c22*a32*b23*a11+c12*b22*c22*a32*a23*b11-c12*a22*b22*a32*b13*c21-c12*a22*b22*a32*c13*b21-c12*a22*b22*b32*c13*a21-c12*a22*b22*b32*a13*c21+2*c12*a22*b22*c32*a13*b21+2*c12*a22*b22*c32*b13*a21+2*c12*a22*c22*b13*b21*a32-c12*a22*c22*b32*b13*a21-c12*a22*c22*b32*a13*b21+a12*b22*c22*a31*c23*b12-b12*c12*a22*a33*c22*b21-b12*c12*a22*a33*b22*c21-b12*c12*a22*b33*c22*a21-b12*c12*a22*c33*b22*a21+2*b12*c12*b22*a33*c22*a21+b12*a22*b22*a31*c12*c23+b12*a22*b22*c31*c12*a23+2*b12*a22*b22*c13*c21*a32-b12*a22*b22*c32*c13*a21-b12*a22*b22*c32*a13*c21+b12*a22*c22*a31*c12*b23+b12*a22*c22*b31*c12*a23-b12*a22*c22*a32*b13*c21-b12*a22*c22*a32*c13*b21+2*b12*a22*c22*b32*a13*c21+2*b12*a22*c22*b32*c13*a21-b12*a22*c22*c32*b13*a21-b12*a22*c22*c32*a13*b21-2*b12*a22*b22*c23*c11*a32+b12*a22*b22*c32*c23*a11+b12*a22*b22*c32*a23*c11+b12*a22*c22*a32*c23*b11+b12*a22*c22*a32*b23*c11-2*b12*a22*c22*b32*c23*a11-2*b12*a22*c22*b32*a23*c11+b12*a22*c22*c32*b23*a11+b12*a22*c22*c32*a23*b11-2*b12*b22*c22*a31*c12*a23-b12*b22*c22*a32*a13*c21-b12*b22*c22*a32*c13*a21+2*b12*b22*c22*a13*a21*c32+b12*b22*c22*a32*c23*a11+b12*b22*c22*a32*a23*c11-2*b12*b22*c22*a23*a11*c32+a12*b12*b33*c22^2*a21+a12*c12*c33*b22^2*a21-a12*b22^2*a31*c12*c23-a12*b22^2*c31*c12*a23-2*a12*b22^2*c13*c21*a32+a12*b22^2*c32*c13*a21+a12*b22^2*c32*a13*c21+2*a12*b22^2*c23*c11*a32-a12*b22^2*c32*c23*a11-a12*b22^2*c32*a23*c11-a12*c22^2*a31*b12*b23-a12*c22^2*b31*b12*a23-2*a12*c22^2*b13*b21*a32+a12*c22^2*b32*b13*a21+a12*c22^2*b32*a13*b21+2*a12*c22^2*b23*b11*a32-a12*c22^2*b32*b23*a11-a12*c22^2*b32*a23*b11+a12^2*b22*c33*c22*b21+a12^2*b22*c22*c21*b33+a12*b12*a33*c22^2*b21+a12*c12*a33*b22^2*c21-b22*c22*b31*c23*a12^2-b22*c22*c31*b23*a12^2+b12^2*a22*c22*c21*a33+b12^2*a22*c33*c22*a21-a22*c22*a31*c23*b12^2+b12*c12*c33*a22^2*b21-b12*a22^2*b31*c12*c23-2*b12*a22^2*c13*c21*b32+b12*a22^2*c32*b13*c21+b12*a22^2*c32*c13*b21+2*b12*a22^2*c23*c11*b32-b12*a22^2*c32*c23*b11-b12*a22^2*c32*b23*c11+b12*c22^2*a32*a13*b21+b12*c22^2*a32*b13*a21-2*b12*c22^2*a13*a21*b32-b12*c22^2*a32*b23*a11-b12*c22^2*a32*a23*b11+b12*c12*b33*a22^2*c21+c12^2*a22*b22*b21*a33+c12^2*a22*b33*b22*a21-a22*b22*a31*c12^2*b23-a22*b22*b31*c12^2*a23-c12*b22^2*a32*c23*a11-c12*b22^2*a32*a23*c11+2*c12*b22^2*a23*a11*c32+c12*a22^2*b32*b13*c21+c12*a22^2*b32*c13*b21-2*c12*a22^2*b13*b21*c32-c12*a22^2*b32*c23*b11-c12*a22^2*b32*b23*c11+2*c12*a22^2*b23*b11*c32+c12*b22^2*a32*a13*c21+c12*b22^2*a32*c13*a21-2*c12*b22^2*a13*a21*c32,2*a12*c12*c33*a32*b13*b31+c32*a33*c33*b12^2*a11-a32*c33^2*b12^2*a11+b12*b31*a13^2*c32^2+b12*b31*c13^2*a32^2-b32*c33^2*a12^2*b11-c32*b33^2*a12^2*c11+a12*a31*c13^2*b32^2+a12*a31*b13^2*c32^2-b32*a33^2*c12^2*b11-a32*b33^2*c12^2*a11+c12*c31*b13^2*a32^2+c12*c31*a13^2*b32^2-c32*a33^2*b12^2*c11+b12*a32*a13*c32*b13*c31+b12*a32*a13*b32*c13*c31+b12*b32*a13*a31*c13*c32-2*b12*b32*a33*c32*c13*a11+b12*b32*a33*c32*a13*c11-b12*b32*a33*c33*c12*a11+b12*b32*c33*a13*a11*c32-b12*c32*a33*b33*c12*a11+b12*a32*a33*c13*c11*b32+b12*a32*a33*c32*c13*b11-2*b12*a32*a33*c32*b13*c11+b12*a32*b13*a31*c13*c32-2*b12*a32*a13*b31*c13*c32+2*b12*c12*a33*c31*b13*a32+2*b12*a32*b33*c33*c12*a11-2*b12*a32*c33*b32*a13*c11+b12*a32*c33*b32*c13*a11+b12*a32*c33*c32*a13*b11-2*b12*a32*c33*c32*b13*a11-b12*a32*a33*c12*c11*b33+b12*a32*b33*c32*a13*c11-a12*c32*a33*b12*b11*c33+2*a12*c32*a33*b33*b12*c11-b32*a12*c13*a31*b12*c33-c32*b12*a13*b31*c12*a33-c32*a12*b13*a31*c12*b33-b32*b12*a13*a33*c12*c31-a32*a12*b13*b33*c12*c31-a32*a12*c13*c33*b12*b31-a12*c32*a33*b33*c12*b11-a12*c32*b33*c33*b12*a11+2*c12*a12*a33*c32*b13*b31-c12*a12*b33*b31*a13*c32+2*c12*a12*b33*a31*c13*b32-c12*a12*c33*a31*b13*b32+a12*a32*b33*c13*c11*b32-2*a12*a32*c33*b32*b13*c11+a12*a32*c33*b32*c13*b11+a12*a32*c33*b13*b11*c32-a12*b32*b33*c33*c12*a11-a12*c12*a33*b31*c13*b32-a12*c12*a33*c31*b13*b32+a12*a32*b13*b32*c13*c31+a12*a32*b13*b31*c13*c32-2*a12*a32*b33*c32*c13*b11+a12*a32*b33*c32*b13*c11-a12*a32*b33*c33*c12*b11-a12*b12*a33*c32*b13*c31-a12*b12*a33*b31*c13*c32-a12*c12*c33*b31*a13*b32+2*a12*c12*b33*c31*a13*b32-a12*c12*b33*b31*c13*a32+2*a12*b12*c33*b31*a13*c32-a12*b12*c33*c31*b13*a32+2*a12*b12*b33*a32*c13*c31-a12*b12*b33*c32*a13*c31+a12*b32*a13*c32*b13*c31+a12*b32*a33*c32*c13*b11+a12*b32*a33*c32*b13*c11-2*a12*b32*b13*a31*c13*c32+a12*b32*a13*b31*c13*c32+2*a12*b32*a33*c33*c12*b11-a12*b32*a33*c33*b12*c11-2*a12*b32*c33*c32*a13*b11+a12*b32*c33*c32*b13*a11-a12*b32*a33*c12*c11*b33-2*a12*b32*b33*c32*a13*c11+a12*b32*b33*c32*c13*a11-a12*a32*b33*c33*b12*c11+c12*b32*a33*c32*a13*b11-2*c12*b32*a33*c32*b13*a11+c12*b32*b33*a13*a11*c32+c12*a32*b33*b32*a13*c11-2*c12*a32*b33*b32*c13*a11-2*c12*a32*b33*c32*a13*b11+c12*a32*b33*c32*b13*a11+c12*a32*a33*b13*b11*c32-2*c12*a32*a33*b32*c13*b11+c12*a32*b13*a31*c13*b32+2*c12*b12*a33*b31*c13*a32-c12*b12*a33*a31*b13*c32+2*c12*b12*b33*c32*a13*a31+c12*a32*c33*b32*a13*b11+c12*a32*c33*b32*b13*a11-c12*b12*c33*b31*a13*a32+b12*a32*b33*c32*c13*a11-b12*a32*a33*c33*c12*b11-b12*c12*b33*a31*c13*a32-b12*c12*a33*a31*c13*b32-b12*c12*b33*c31*a13*a32+2*b12*c12*c33*b32*a13*a31-b12*c12*c33*a31*b13*a32+2*b12*a12*a33*b32*c13*c31-b12*a12*c33*c31*a13*b32-b12*a12*b33*a31*c13*c32+2*b12*a12*c33*a31*b13*c32+c12*b32*a13*a31*b13*c32+c12*a32*a33*b32*b13*c11+c12*a32*a13*b31*c13*b32-2*c12*a32*a13*c31*b13*b32+c12*a32*a13*c32*b13*b31+b32*a13*b31*c12^2*a33+b32*c13*b31*a12^2*c33+c32*a13*c31*b12^2*a33+c32*b13*c31*a12^2*b33-a12*b33*c32^2*b13*a11-a12*a33*b13*b11*c32^2-a12*a13*c32^2*b13*b31-a12*a32*c32*b13^2*c31-a12*a32*b31*c13^2*b32+a12*a32*c12*c11*b33^2+a12*a32*b12*b11*c33^2+a12*b32*c33^2*b12*a11+2*a12*c33*b32^2*a13*c11-a12*c33*b32^2*c13*a11-a12*a33*c13*c11*b32^2-a12*a13*b32^2*c13*c31+a12*c32*b33^2*c12*a11+b32*a33*b33*c12^2*a11+a32*a33*b33*c12^2*b11-2*c12^2*a33*a32*b13*b31+c12^2*a33*a31*b13*b32+c12^2*b33*b31*a13*a32-2*c12^2*b33*b32*a13*a31-c12*a33*b32^2*a13*c11+2*c12*a33*b32^2*c13*a11-c12*c33*a13*a11*b32^2-c12*a13*a31*c13*b32^2-c12*a32*a31*b13^2*c32+2*c12*b33*a32^2*c13*b11-c12*b33*a32^2*b13*c11-c12*c33*b13*b11*a32^2-c12*b13*b31*c13*a32^2-c12*b32*b31*a13^2*c32+a32*c13*a31*b12^2*c33+a32*b13*a31*c12^2*b33+2*b12*a33*c32^2*b13*a11-b12*b33*a13*a11*c32^2-b12*a13*a31*b13*c32^2-b12*c33*a32^2*c13*b11-b12*a32*a31*c13^2*b32+a32*a33*c33*b12^2*c11+b12^2*c33*c31*a13*a32-2*b12^2*c33*c32*a13*a31-2*b12^2*a33*a32*c13*c31+b12^2*a33*a31*c13*c32+2*b12*c33*a32^2*b13*c11-b12*b33*c13*c11*a32^2-b12*b13*a32^2*c13*c31-b12*b32*c32*a13^2*c31+b12*b32*c12*c11*a33^2+b12*c32*a33^2*c12*b11-b12*a33*c32^2*a13*b11+2*a12*b33*c32^2*a13*b11+c32*b33*c33*a12^2*b11+b32*b33*c33*a12^2*c11+a12^2*c33*c31*b13*b32-2*a12^2*c33*c32*b13*b31-2*a12^2*b33*b32*c13*c31+a12^2*b33*b31*c13*c32,-2*c12*a22*a32*c32*b13*b31+2*a12*a22*b32^2*c13*c31+a12*c12*a32*c31*b23*b32+a12*b32^2*c33*c22*a11-b32^2*c33*a12^2*c21+c12^2*a31*a23*b32^2+c12^2*b31*b23*a32^2-a32^2*b33*c12^2*b21-b32^2*a33*c12^2*a21+b12^2*a31*a23*c32^2-a32^2*c33*b12^2*c21+b12^2*c31*c23*a32^2-c32^2*a33*b12^2*a21+a12^2*c31*c23*b32^2+a12^2*b31*b23*c32^2-c32^2*b33*a12^2*b21-c12*a32*b32*a33*b22*c11+2*c12*a32*b32*a33*c22*b11+2*c12*a32*c32*b33*a22*b11-c12*a32*c32*b33*b22*a11-c12*a32*c32*b22*b11*a33-2*c12*c22*a32*a31*b13*b32-2*c12*c22*a32*b31*a13*b32+c12*b22*a32*c31*a13*b32-c12*a32*b32*c33*a22*b11-c12*a32*b32*c33*b22*a11-c12*a32*b32*b33*a22*c11+2*c12*a32*b32*b33*c22*a11+2*c12*b32*c32*a33*b22*a11+c12*b22*a32*b31*a13*c32+c12*a22*a32*b31*c13*b32+c12*a22*b32*a31*b13*c32+c12*a22*b32*b31*a13*c32-2*c12*b22*b32*c32*a13*a31+c12*b22*a32*a31*c13*b32+c12*b22*a32*a31*b13*c32+c12*a22*a32*c31*b13*b32+2*b12*b32*c32*a33*c22*a11-b12*b32*c32*a33*a22*c11-b12*b32*c32*a22*a11*c33-b12*a32*c32*b33*c22*a11+b12*c22*a32*b31*a13*c32-2*b12*b22*a32*c32*a13*c31-2*b12*b22*a32*a31*c13*c32-2*b12*a22*a32*b32*c13*c31+b12*a22*a32*c32*b13*c31+2*b12*b32*c32*a33*c12*a21+2*b12*a32*c32*c33*b22*a11-b12*a32*c32*b33*a22*c11-b12*a32*b32*c33*c12*a21-b12*a32*c32*a33*c12*b21-b12*a32*c32*b33*c12*a21+b12*c22*a32*c31*a13*b32-2*b12*c22*b32*c32*a13*a31+b12*c22*a32*a31*c13*b32+b12*c22*a32*a31*b13*c32-b12*a32*b32*c12*c21*a33-b12*a32*b32*c33*c22*a11+2*b12*a32*b32*c33*a22*c11-b12*a32*b32*c22*c11*a33+2*b12*a32*c32*a33*b22*c11-b12*a32*c32*a33*c22*b11-b12*a32*c32*c33*a22*b11+b12*a22*b32*c32*a13*c31+a12*c12*a32*b31*c23*b32+a12*c12*b32*a31*b23*c32-a12*a32*c32*b22*b11*c33+2*a12*a32*c32*b33*c22*b11-a12*a32*c32*b33*b22*c11-a12*a32*c32*b33*b12*c21+2*a12*a32*c32*b33*c12*b21+a12*b12*b32*c31*a23*c32-2*a12*c12*a32*b31*b23*c32-2*a12*a22*b32*c32*b13*c31-2*a12*a22*b32*b31*c13*c32+a12*b22*a32*b31*c13*c32+a12*b22*b32*a31*c13*c32+a12*b22*b32*c32*a13*c31+a12*c12*b32*b31*a23*c32+a12*b12*a32*b31*c23*c32-2*a12*b12*a32*c31*c23*b32+a12*b12*a32*c31*b23*c32+a12*b12*b32*a31*c23*c32-a12*a32*c32*b12*b21*c33+a12*c22*b32*b31*a13*c32+a12*c22*b32*a31*b13*c32+a12*c22*a32*b31*c13*b32-2*a12*b22*a32*b32*c13*c31+a12*c22*a32*c31*b13*b32-2*a12*c22*a32*c32*b13*b31+2*a12*a32*b32*c33*b12*c21+2*a12*a32*b32*c33*b22*c11+a12*b22*a32*c32*b13*c31-a12*a32*b32*c33*c12*b21-a12*b32*c32*a33*b12*c21-a12*b32*c32*b33*c12*a21-a12*a32*b32*c33*c22*b11-a12*a32*b32*c12*c21*b33-a12*a32*b32*c22*c11*b33-a12*b32*c32*a33*c22*b11-a12*b32*c32*a33*b22*c11-a12*b32*c32*a33*c12*b21-a12*b32*c32*c33*b12*a21+2*a12*b32*c32*c33*a22*b11-a12*b32*c32*b33*c22*a11+2*a12*b32*c32*b33*a22*c11-a12*b32*c32*c33*b22*a11-2*b12*c12*b32*a31*a23*c32+b12*c12*a32*b31*a23*c32+b12*c12*a32*c31*a23*b32+b12*c12*a32*a31*c23*b32+b12*c12*a32*a31*b23*c32+b12*a22*a32*b31*c13*c32+b12*a22*b32*a31*c13*c32-c12*b32*c32*a22*a11*b33-c12*b32*c32*a33*a22*b11-a12*c12*a31*c23*b32^2-a12*c12*c31*a23*b32^2+2*a12*a22*c32^2*b13*b31-a12*b22*a31*b13*c32^2-a12*b22*b31*a13*c32^2-a12*c22*a31*c13*b32^2-a12*c22*c31*a13*b32^2+a12*b32^2*c12*c21*a33-2*a12*b32^2*c33*a22*c11+a12*b32^2*c22*c11*a33+a12*b32^2*c33*c12*a21-2*a12*c32^2*b33*a22*b11+a12*c32^2*b33*b22*a11+a12*c32^2*b22*b11*a33+a12*c32^2*b12*b21*a33+a12*c32^2*b33*b12*a21-a12*b12*a31*b23*c32^2-a12*b12*b31*a23*c32^2+b32*c32*b33*a12^2*c21+b32*c32*c33*a12^2*b21-a12^2*b32*c31*b23*c32-a12^2*b32*b31*c23*c32+b12*a32^2*c33*c12*b21+b12*a32^2*c22*c11*b33+b12*a32^2*c12*c21*b33-b12*c12*b31*c23*a32^2-b12*c12*c31*b23*a32^2-b12^2*a32*c31*a23*c32+a32*c32*c33*b12^2*a21+a32*c32*a33*b12^2*c21-b12^2*a32*a31*c23*c32+b12*a32^2*c33*c22*b11-2*b12*a32^2*c33*b22*c11-b12*a22*a31*b13*c32^2-b12*a22*b31*a13*c32^2+2*b12*b22*c32^2*a13*a31+2*b12*b22*a32^2*c13*c31+b12*c32^2*a33*a22*b11-2*b12*c32^2*a33*b22*a11+b12*c32^2*a22*a11*b33-b12*c22*b31*c13*a32^2-b12*c22*c31*b13*a32^2+c12*a32^2*b33*b22*c11-2*c12*a32^2*b33*c22*b11+c12*a32^2*b22*b11*c33-c12*a22*a31*c13*b32^2+c12*b32^2*a33*a22*c11+c12*b32^2*a22*a11*c33-2*c12*b32^2*a33*c22*a11-c12*a22*c31*a13*b32^2-c12*b22*c31*b13*a32^2-c12*b22*b31*c13*a32^2-c12^2*a32*a31*b23*b32-c12^2*a32*b31*a23*b32+2*c12*c22*a32^2*b13*b31+a32*b32*a33*c12^2*b21+a32*b32*b33*c12^2*a21+2*c12*c22*b32^2*a13*a31,2*b13*a21*c23*a11*c12*b21+c23*b11*a13*a21*b22*c11-a13*b21*c22*b11*c13*a21-2*a13*b23*a11*b12*c21^2+c13*a12*b21^2*c23*a11+c13*b23*b11*c12*a21^2-a13*b21*c23*b11*a12*c21-b22*b11*a13^2*c21^2-c22*c11*a13^2*b21^2-a22*a11*b13^2*c21^2-c22*c11*b13^2*a21^2-a22*a11*c13^2*b21^2-b22*b11*c13^2*a21^2+b12*b21*a23^2*c11^2+c12*c21*a23^2*b11^2+a12*a21*b23^2*c11^2+c12*c21*b23^2*a11^2+a12*a21*c23^2*b11^2+b12*b21*c23^2*a11^2+b23*c11*a22*b11*c13*a21+b23*c11*a22*a11*b13*c21-2*b23*c11*a22*a11*c13*b21+b23*c11*a13*c21*b22*a11-2*b23*c11*a13*b21*c22*a11+b23*c11*a13*a21*c22*b11+b23*c11*a12*b21*c23*a11-2*b23*c11*a12*a21*c23*b11+b23*a11*c23*c11*b12*a21+b23*a11*c23*b11*a12*c21+b23*a11*c23*b11*c12*a21+b23*a11*c22*c11*b13*a21+b23*a11*c22*b11*a13*c21-2*b23*a11*c22*b11*c13*a21+b23*a11*c13*c21*a22*b11+b23*a11*c13*a21*b22*c11-2*c23*b11*a22*c11*a13*b21+c23*b11*a22*c11*b13*a21-2*c23*b11*a22*a11*b13*c21+c23*b11*a22*a11*c13*b21-2*c23*b11*a13*c21*b22*a11+c23*b11*a13*b21*c22*a11+c23*a11*b22*c11*a13*b21-2*c23*a11*b22*c11*b13*a21+c23*a11*b22*b11*c13*a21+c23*a11*b13*b21*a22*c11+c23*a11*b13*a21*c22*b11-a13*c21*b23*c11*a12*b21+2*a13*c21*b23*c11*b12*a21-a13*c21*b23*b11*c12*a21+2*a13*c21*b23*a11*c12*b21-a13*c21*b22*c11*b13*a21+2*a13*c21*b22*b11*c13*a21-a13*c21*b22*a11*c13*b21-a13*c21*b13*b21*a22*c11-a13*c21*b13*b21*c22*a11-a13*c21*b13*a21*c22*b11-a13*c21*b12*b21*a23*c11+2*a13*c21*b12*b21*c23*a11-a13*c21*b12*a21*c23*b11-a13*b21*c23*c11*b12*a21+2*a13*b21*c23*b11*c12*a21+2*a13*b21*c22*c11*b13*a21-a13*b21*c13*c21*a22*b11-a13*b21*c13*a21*b22*c11-a13*b21*c12*c21*a23*b11-a13*b21*c12*a21*b23*c11+2*b13*c21*a23*c11*a12*b21-b13*c21*a23*c11*b12*a21+2*b13*c21*a23*b11*c12*a21-b13*c21*a23*a11*c12*b21-b13*c21*a22*b11*c13*a21+2*b13*c21*a22*a11*c13*b21+b13*c12*a21^2*b23*c11+b21*a22*b11*c13^2*a21+a21*b22*a11*c13^2*b21-2*c13*a23*c11*a12*b21^2+c13*a23*a11*c12*b21^2-2*c13*b23*c11*b12*a21^2+c13*b12*a21^2*c23*b11-a23*b23*c11^2*a12*b21-a23*b23*c11^2*b12*a21-a23*b22*c11^2*a13*b21+2*a23*b22*c11^2*b13*a21-a23*b13*b21*a22*c11^2-c11*b12*c21*a23^2*b11-b11*c12*b21*a23^2*c11-a23*c23*b11^2*a12*c21-a23*c23*b11^2*c12*a21-a23*c22*b11^2*a13*c21+2*a23*c22*b11^2*c13*a21-a23*c13*c21*a22*b11^2+2*b23*a22*c11^2*a13*b21-b23*a22*c11^2*b13*a21-b23*a13*a21*b22*c11^2-b23*c23*a11^2*b12*c21-b23*c23*a11^2*c12*b21-b23*c22*a11^2*b13*c21+2*b23*c22*a11^2*c13*b21-b23*c13*c21*b22*a11^2-c11*a12*c21*b23^2*a11-a11*c12*a21*b23^2*c11-b11*a12*b21*c23^2*a11-a11*b12*a21*c23^2*b11+2*c23*a22*b11^2*a13*c21-c23*a22*b11^2*c13*a21-c23*a13*a21*c22*b11^2+2*c23*b22*a11^2*b13*c21-c23*b22*a11^2*c13*b21-c23*b13*b21*c22*a11^2+a23*b11*c22*a11*b13*c21-2*a23*b11*c22*a11*c13*b21+a23*b11*c13*c21*b22*a11+a23*b11*c13*b21*a22*c11-2*a23*b11*c12*c21*b23*a11-2*b23*c11*a22*b11*a13*c21+a23*c11*b13*c21*a22*b11+a23*c11*b13*b21*c22*a11-2*a23*c11*b13*a21*c22*b11-2*a23*c11*b12*b21*c23*a11+a23*c11*b12*a21*c23*b11+a23*b11*c23*c11*a12*b21+a23*b11*c23*a11*b12*c21+a23*b11*c23*a11*c12*b21+a23*b11*c22*c11*a13*b21-b13*c21*a12*b21*c23*a11-b13*c21*a12*a21*b23*c11+2*b13*c21*a12*a21*c23*b11-b13*a21*c23*c11*a12*b21-b13*a21*c23*a11*b12*c21-b13*a21*c22*a11*c13*b21-b13*a21*c13*c21*b22*a11-b13*a21*c13*b21*a22*c11-b13*a21*c12*c21*b23*a11-b13*a21*c12*b21*a23*c11+2*c13*b21*a23*c11*b12*a21+2*c13*b21*a23*b11*a12*c21-c13*b21*a23*b11*c12*a21-c13*b21*a23*a11*b12*c21-c13*b21*a12*c21*b23*a11+2*c13*b21*a12*a21*b23*c11-c13*b21*a12*a21*c23*b11-c13*a21*b23*b11*a12*c21+2*c13*a21*b23*a11*b12*c21-c13*a21*b23*a11*c12*b21-c13*a21*b12*c21*a23*b11-c13*a21*b12*b21*c23*a11+a23*c11*b23*b11*a12*c21+a23*c11*b23*b11*c12*a21+a23*c11*b23*a11*b12*c21+a23*c11*b23*a11*c12*b21+a23*c11*b22*b11*a13*c21-2*a23*c11*b22*b11*c13*a21-2*a23*c11*b22*a11*b13*c21+a23*c11*b22*a11*c13*b21+c21*b22*c11*a13^2*b21+b21*c22*b11*a13^2*c21+a13*b23*b11*a12*c21^2+a13*b22*a11*b13*c21^2+a13*b13*c21^2*a22*b11+a13*b12*c21^2*a23*b11+a13*c23*c11*a12*b21^2-2*a13*c23*a11*c12*b21^2+a13*c22*a11*c13*b21^2+a13*c13*b21^2*a22*c11+a13*c12*b21^2*a23*c11+c21*a22*c11*b13^2*a21+a21*c22*a11*b13^2*c21-2*b13*a23*b11*a12*c21^2+b13*a23*a11*b12*c21^2+b13*a12*c21^2*b23*a11+b13*c23*c11*b12*a21^2-2*b13*c23*b11*c12*a21^2+b13*c22*b11*c13*a21^2+b13*c13*a21^2*b22*c11,b13*a23^2*c33*c22*b11-b23^2*c31*c22*a13^2+a13^2*b32*c23^2*b21+a13^2*c32*b23^2*c21-c23^2*b31*b22*a13^2+b13^2*c32*a23^2*c21+b13^2*a32*c23^2*a21-a23^2*c31*c22*b13^2-c23^2*a31*b13^2*a22+c13^2*b32*a23^2*b21+c13^2*a32*b23^2*a21-a23^2*b31*c13^2*b22-b23^2*a31*c13^2*a22+2*b13*b23*c23*a22*a11*c33-2*c13*a23*c23*b12*b21*a33+c13*a23*c23*b33*b12*a21+c13*a23*c23*b33*a12*b21+c13*a23*b23*a33*c12*b21+c13*a23*b23*a33*b12*c21+c13*a23*b23*b33*c12*a21+c13*a23*b23*b33*a12*c21-2*c13*a23*b23*c33*a12*b21-2*c13*a23*b23*c33*b12*a21-c13*a23*b23*a33*c22*b11-c13*a23*b23*a33*b22*c11-c13*a23*b23*b33*c22*a11-c13*a23*b23*b33*a22*c11+2*c13*a23*b23*c33*b22*a11+2*c13*a23*b23*c33*a22*b11+2*c13*a23*c23*b22*b11*a33-c13*a23*c23*b33*b22*a11-c13*a23*c23*b33*a22*b11+c13*b23*c23*a33*a12*b21+c13*b23*c23*a33*b12*a21-2*c13*b23*c23*a12*a21*b33-c13*b23*c23*a33*b22*a11-c13*b23*c23*a33*a22*b11+2*c13*b23*c23*a22*a11*b33-a13*a23*b23*c33*c22*b11+2*a13*a23*c23*b22*b11*c33-a13*a23*c23*b33*b22*c11-a13*a23*c23*b33*c22*b11-a13*a23*b23*c33*b22*c11+2*a13*a23*b23*c22*c11*b33+2*a13*a23*b23*c31*c22*b13-a13*a23*c23*c31*b13*b22-2*a13*a23*b23*c12*c21*b33+2*a13*a23*c23*b31*c13*b22-a13*a23*c23*b31*c22*b13+a13*a23*c23*b33*c12*b21-2*a13*a23*c23*b12*b21*c33+a13*a23*c23*b33*b12*c21-a13*a23*b23*b31*c13*c22-a13*a23*b23*c31*c13*b22+a13*a23*b23*c33*b12*c21+a13*c13*b23*a32*c23*b21-a13*b23*c23*a31*c22*b13-a13*b23*c23*a31*c13*b22-a13*b23*c23*b31*c13*a22-a13*b23*c23*c31*b13*a22-2*a13*b23*c23*a33*b12*c21-2*a13*b23*c23*a33*c12*b21+a13*b23*c23*b33*a12*c21+a13*b23*c23*b33*c12*a21+a13*b23*c23*c33*b12*a21+a13*b23*c23*c33*a12*b21+2*a13*b23*c23*a33*c22*b11+2*a13*b23*c23*a33*b22*c11-a13*b23*c23*b33*c22*a11-a13*b23*c23*b33*a22*c11-a13*b23*c23*c33*b22*a11-a13*b23*c23*c33*a22*b11+a13*a23*b23*c33*c12*b21+a13*c13*b23*b32*c23*a21-2*a13*c13*a23*b32*c23*b21+a13*c13*a23*b23*b21*c32+a13*c13*a23*b32*b23*c21+a13*b13*b23*c32*c23*a21+a13*b13*b23*c23*c21*a32-2*a13*b13*a23*c32*b23*c21+a13*b13*a23*c32*c23*b21+a13*b13*a23*c23*c21*b32+b13*c13*a23*a32*c23*b21+b13*c13*a23*a32*b23*c21+b13*c13*a23*b32*c23*a21+b13*c13*a23*c32*b23*a21-2*b13*c13*b23*a32*c23*a21-b13*a23*b23*a31*c13*c22-b13*a23*b23*c31*c13*a22-2*b13*a23*b23*c12*c21*a33+b13*a23*b23*c33*c12*a21+b13*a23*b23*c33*a12*c21-b13*a23*c23*a31*c13*b22-b13*a23*c23*b31*c13*a22+b13*a23*c23*a33*b12*c21+b13*a23*c23*a33*c12*b21-2*b13*a23*c23*b33*a12*c21-2*b13*a23*c23*b33*c12*a21+b13*a23*c23*c33*b12*a21+b13*a23*c23*c33*a12*b21-b13*a23*c23*a33*c22*b11-b13*a23*c23*a33*b22*c11+2*b13*a23*c23*b33*c22*a11+2*b13*a23*c23*b33*a22*c11-b13*a23*c23*c33*b22*a11-b13*a23*c23*c33*a22*b11+2*b13*a23*b23*c22*c11*a33-b13*a23*b23*c33*c22*a11-b13*a23*b23*c33*a22*c11+2*b13*b23*c23*a31*c13*a22+b13*b23*c23*a33*a12*c21+b13*b23*c23*a33*c12*a21-2*b13*b23*c23*a12*a21*c33-b13*b23*c23*a33*c22*a11-b13*b23*c23*a33*a22*c11+a13*b23^2*a31*c13*c22+a13*b23^2*c31*c13*a22+2*a13*b23^2*c12*c21*a33-a13*b23^2*c33*c12*a21-a13*b23^2*c33*a12*c21-2*a13*b23^2*c22*c11*a33+a13*b23^2*c33*c22*a11+a13*b23^2*c33*a22*c11-a13*b13*b32*c23^2*a21-a13*c13*c32*b23^2*a21+b23*c23*b31*c22*a13^2+b23*c23*c31*b22*a13^2-a13^2*b23*c32*c23*b21-a13^2*b23*c23*c21*b32-a13*b13*a32*c23^2*b21-a13*c13*a32*b23^2*c21+a13*c23^2*b31*b13*a22+2*a13*c23^2*b12*b21*a33-a13*c23^2*b33*b12*a21-a13*c23^2*b33*a12*b21+a13*c23^2*a31*b13*b22-2*a13*c23^2*b22*b11*a33+a13*c23^2*b33*b22*a11+a13*c23^2*b33*a22*b11-b13^2*a23*c23*c21*a32-b13^2*a23*c32*c23*a21+a23*c23*a31*c22*b13^2+a23*c23*c31*b13^2*a22-b13*c13*c32*a23^2*b21+b13*a23^2*b31*c13*c22+b13*a23^2*c31*c13*b22+2*b13*a23^2*c12*c21*b33-b13*a23^2*c33*c12*b21-b13*a23^2*c33*b12*c21-2*b13*a23^2*c22*c11*b33+b13*a23^2*c33*b22*c11-b13*c23^2*a33*a12*b21-b13*c23^2*a33*b12*a21+2*b13*c23^2*a12*a21*b33+b13*c23^2*a33*b22*a11+b13*c23^2*a33*a22*b11-2*b13*c23^2*a22*a11*b33-b13*c13*b32*a23^2*c21-c13^2*a23*b23*b21*a32-c13^2*a23*b32*b23*a21+a23*b23*a31*c13^2*b22+a23*b23*b31*c13^2*a22-c13*a23^2*b33*b12*c21-c13*a23^2*b33*c12*b21+2*c13*a23^2*b12*b21*c33+c13*a23^2*b33*c22*b11+c13*a23^2*b33*b22*c11-2*c13*a23^2*b22*b11*c33-c13*b23^2*a33*a12*c21-c13*b23^2*a33*c12*a21+2*c13*b23^2*a12*a21*c33+c13*b23^2*a33*c22*a11+c13*b23^2*a33*a22*c11-2*c13*b23^2*a22*a11*c33,-c13*b23*b31*c22*a33^2-2*c13*b33^2*a32*c23*a21+a33*b33*a32*c23^2*b11-b23*c23*b31*c12*a33^2+a33*b33*b32*c23^2*a11+a33*c33*a32*b23^2*c11-c33^2*b32*a23^2*b11-b33^2*c32*a23^2*c11-c33^2*a32*b23^2*a11-a33^2*c32*b23^2*c11+b23^2*a33^2*c12*c31+b23^2*c33^2*a12*a31+c23^2*a33^2*b12*b31+c23^2*b33^2*a12*a31-b33^2*a32*c23^2*a11-a33^2*b32*c23^2*b11+a23^2*b33^2*c12*c31+a23^2*c33^2*b12*b31+c13*b23*a33*c31*a22*b33+a23*c23*b33*a31*b12*c33-a23*b33*c33*b32*c23*a11-a23*b33*c33*a32*b23*c11-a23*b33*c33*a32*c23*b11-a23*a33*b33*c23*c11*b32-a23*b33*c33*c32*b23*a11-b23*a33*b33*c23*c11*a32-b23*a33*b33*c32*c23*a11-b23*a33*c33*b32*c23*a11-b23*a33*c33*a32*c23*b11+b23*c23*a33*b31*a12*c33+b23*c23*a33*c31*a12*b33-2*b23*c23*b33*c33*a12*a31+b23*c23*a33*a31*c12*b33+b23*c23*a33*a31*b12*c33+2*b23*b33*c33*a32*c23*a11-2*c13*b23*b33*a31*a22*c33+c13*b23*a33*a31*b22*c33+c13*b23*a33*b31*a22*c33+c13*b23*a33*a31*c22*b33-2*c13*c23*a33*a31*b22*b33-2*c13*c23*a33*b31*a22*b33-c13*a33*b33*a32*b23*c21+2*c13*a33*b33*a32*c23*b21+2*c13*a33*b33*b32*c23*a21-c13*a33*b33*b32*a23*c21-c13*a33*b33*c32*b23*a21-c13*a33*b33*c32*a23*b21-c13*a33*c33*b23*b21*a32-c13*a33*c33*b32*b23*a21+2*c13*a33*c33*b32*a23*b21+2*c13*b33*c33*a32*b23*a21-c13*b33*c33*a32*a23*b21-c13*b33*c33*a23*a21*b32+c13*a23*b33*a31*b22*c33+a23*b23*b33*c33*a12*c31+a23*c23*b33*b31*a12*c33+a23*b23*a33*c33*b12*c31+a23*b23*a33*b31*c12*c33-2*a23*b23*a33*b33*c12*c31+a23*b23*b33*a31*c12*c33-a23*a33*c33*b32*b23*c11+2*a23*a33*c33*b32*c23*b11-a23*a33*c33*b23*b11*c32-a23*a33*b33*c32*c23*b11+2*a23*a33*b33*c32*b23*c11+a23*c23*a33*b31*c12*b33+a23*c23*a33*c31*b12*b33-2*a23*c23*a33*c33*b12*b31-2*b13*a23*a33*c31*c22*b33-2*b13*b23*a33*a31*c22*c33-2*b13*b23*a33*c31*a22*c33+b13*c23*a33*c31*a22*b33-2*b13*c23*b33*a31*a22*c33+b13*c23*a33*a31*b22*c33+b13*c23*a33*b31*a22*c33+b13*c23*a33*a31*c22*b33-b13*a33*b33*c23*c21*a32-b13*a33*b33*c32*c23*a21+2*b13*a33*b33*c32*a23*c21+2*b13*a33*c33*a32*b23*c21-b13*a33*c33*a32*c23*b21-b13*a33*c33*b32*c23*a21-b13*a33*c33*b32*a23*c21+2*b13*a33*c33*c32*b23*a21-b13*a33*c33*c32*a23*b21-b13*b33*c33*a32*a23*c21+2*b13*b33*c33*a32*c23*a21-b13*b33*c33*a23*a21*c32+b13*a23*a33*c31*b22*c33+b13*a23*b33*a31*c22*c33+c13*a23*b33*b31*a22*c33+c13*a23*a33*b31*c22*b33-2*c13*a23*a33*b31*b22*c33+c13*a23*a33*c31*b22*b33+a13*c23*b33*a31*b22*c33-2*a13*a23*b33*b31*c22*c33-a13*a33*b33*c23*c21*b32-a13*a33*b33*c32*c23*b21+2*a13*a33*b33*c32*b23*c21+a13*b23*b33*a31*c22*c33+a13*b23*a33*b31*c22*c33-2*a13*b23*a33*c31*c22*b33+a13*b23*b33*c31*a22*c33-a13*a33*c33*b32*b23*c21+2*a13*b33*c33*c32*a23*b21-a13*b33*c33*a32*c23*b21-a13*b33*c33*a32*b23*c21+a13*c23*b33*b31*a22*c33-a13*a33*c33*b23*b21*c32+2*a13*a33*c33*b32*c23*b21-a13*b33*c33*c32*b23*a21+2*a13*b33*c33*b32*a23*c21-a13*b33*c33*b32*c23*a21+a13*b23*a33*c31*b22*c33-2*a13*a23*b33*c31*b22*c33-2*a13*c23*a33*b31*b22*c33+a13*c23*a33*c31*b22*b33+a13*c23*a33*b31*c22*b33+b13*a23*b33*c31*a22*c33+b13*a23*a33*b31*c22*c33-a23^2*b33*c33*b12*c31-c13*b23*c31*b22*a33^2+2*c13*c23*b31*b22*a33^2+2*c13*c23*a31*a22*b33^2+a13*b33^2*c23*c21*a32+a13*b33^2*c32*c23*a21-2*a13*b33^2*c32*a23*c21+a13*c33^2*b23*b21*a32+a13*c33^2*b32*b23*a21-2*a13*c33^2*b32*a23*b21+2*a13*a23*c31*c22*b33^2+2*a13*a23*b31*b22*c33^2-a13*b23*b31*a22*c33^2-a13*b23*a31*b22*c33^2-a13*c23*c31*a22*b33^2-a13*c23*a31*c22*b33^2-b13*a23*b31*a22*c33^2-b13*a23*a31*b22*c33^2+2*b13*b23*c31*c22*a33^2+2*b13*b23*a31*a22*c33^2-b13*c23*c31*b22*a33^2-b13*c23*b31*c22*a33^2+b13*a33^2*c23*c21*b32-2*b13*a33^2*c32*b23*c21+b13*a33^2*c32*c23*b21-2*b13*c33^2*a32*b23*a21+b13*c33^2*a32*a23*b21+b13*c33^2*a23*a21*b32+c13*a33^2*b32*b23*c21-2*c13*a33^2*b32*c23*b21+c13*a33^2*b23*b21*c32+c13*b33^2*a32*a23*c21+c13*b33^2*a23*a21*c32-c13*a23*c31*a22*b33^2-c13*a23*a31*c22*b33^2-a23^2*b33*b31*c12*c33+b33*c33*c32*a23^2*b11+b33*c33*b32*a23^2*c11-a23*c23*a31*c12*b33^2-a23*c23*c31*a12*b33^2-a23*b23*b31*a12*c33^2-a23*b23*a31*b12*c33^2+a23*c33^2*b23*b11*a32+a23*c33^2*b32*b23*a11+a23*b33^2*c23*c11*a32+a23*b33^2*c32*c23*a11+a33*c33*c32*b23^2*a11-b23^2*a33*a31*c12*c33-b23^2*a33*c33*a12*c31+b23*a33^2*c32*c23*b11+b23*a33^2*c23*c11*b32-b23*c23*c31*b12*a33^2-c23^2*a33*b31*a12*b33-c23^2*a33*a31*b12*b33,-2*c12*b21*a22*b11*a13*c21+2*a22*b11*c13*c21*b22*a11-2*b12*a21*c22*a11*c13*b21-a12*c12*b21^2*a23*c11+c12*a21*b22*b11*a13*c21+a22*c22*b11^2*c13*a21-a22*b11*c12*c21*b23*a11+a11*b13*a21*c22^2*b11+b23*b11*a12^2*c21^2+c23*c11*a12^2*b21^2+a23*a11*b12^2*c21^2+c23*c11*b12^2*a21^2+a23*a11*c12^2*b21^2+b23*b11*c12^2*a21^2-b13*b21*a22^2*c11^2-c13*c21*a22^2*b11^2-a13*a21*b22^2*c11^2-c13*c21*b22^2*a11^2-a13*a21*c22^2*b11^2-b13*b21*c22^2*a11^2-b22*c11*a13*b21*c22*a11-b22*c11*a12*c21*b23*a11+b12*a21*c22*c11*a13*b21+b12*a21*c22*a11*b13*c21+b12*a21*c13*c21*b22*a11+b12*a21*c13*b21*a22*c11+b12*a21*c12*c21*b23*a11+b12*a21*c12*b21*a23*c11-2*c12*b21*a22*c11*b13*a21+c12*b21*a22*b11*c13*a21+c12*b21*a22*a11*b13*c21+c12*b21*a13*c21*b22*a11-2*c12*b21*a13*a21*b22*c11+c12*b21*a13*a21*c22*b11-2*c12*a21*b22*a11*b13*c21+c12*a21*b22*a11*c13*b21+c12*a21*b13*c21*a22*b11+c12*a21*b13*b21*c22*a11-a22*c11*b23*b11*a12*c21+2*a22*c11*b23*b11*c12*a21-b22*c11*a12*a21*c23*b11-b22*a11*c23*c11*b12*a21-b22*a11*c23*b11*a12*c21+2*b22*a11*c23*b11*c12*a21-b22*a11*c22*c11*b13*a21-b22*a11*c22*b11*a13*c21-b22*a11*c22*b11*c13*a21-b22*a11*c12*c21*a23*b11-b22*a11*c12*a21*b23*c11+2*c22*b11*a23*c11*a12*b21-c22*b11*a23*c11*b12*a21+2*c22*b11*a23*a11*b12*c21-c22*b11*a23*a11*c12*b21+2*c22*b11*a12*c21*b23*a11-c22*b11*a12*b21*c23*a11-c22*b11*a12*a21*b23*c11-c22*a11*b23*c11*a12*b21+2*c22*a11*b23*c11*b12*a21-c22*a11*b23*b11*c12*a21-c22*a11*b12*b21*a23*c11-c22*a11*b12*a21*c23*b11+b12*c21*a22*a11*c13*b21+b12*c21*a13*b21*c22*a11+b12*c21*a13*a21*b22*c11-2*b12*c21*a13*a21*c22*b11+b12*a21*c23*a11*c12*b21+a12*b21*c13*c21*a22*b11+a12*b21*c13*a21*b22*c11+a12*b21*c12*c21*a23*b11+a12*b21*c12*a21*b23*c11+b12*c21*a23*b11*c12*a21-2*b12*c21*a23*a11*c12*b21-2*b12*c21*a22*c11*a13*b21+b12*c21*a22*c11*b13*a21-2*b12*c21*a22*b11*c13*a21+2*b22*c11*a13*a21*c22*b11+2*b22*c11*a12*b21*c23*a11+2*a22*c11*b23*a11*b12*c21-a22*c11*b23*a11*c12*b21-a22*c11*b22*b11*a13*c21-a22*c11*b22*b11*c13*a21-a22*c11*b22*a11*b13*c21-a22*c11*b22*a11*c13*b21+2*a22*c11*b13*b21*c22*a11-a22*c11*b13*a21*c22*b11-a22*c11*b12*c21*a23*b11-a22*c11*b12*b21*c23*a11+2*a22*c11*b12*a21*c23*b11-a22*b11*c23*c11*a12*b21-a22*b11*c23*a11*b12*c21+2*a22*b11*c23*a11*c12*b21-a22*b11*c22*c11*a13*b21-a22*b11*c22*a11*b13*c21-a22*b11*c22*a11*c13*b21-a22*b11*c12*b21*a23*c11+2*b22*c11*a23*b11*a12*c21-b22*c11*a23*b11*c12*a21-b22*c11*a23*a11*b12*c21+2*b22*c11*a23*a11*c12*b21+a12*c21*b23*c11*b12*a21-2*a12*c21*b23*b11*c12*a21+a12*c21*b23*a11*c12*b21+a12*c21*b22*c11*a13*b21-2*a12*c21*b22*c11*b13*a21+a12*c21*b22*b11*c13*a21-2*a12*c21*b22*a11*c13*b21+a12*c21*b13*b21*a22*c11-2*a12*c21*b13*b21*c22*a11+a12*c21*b13*a21*c22*b11+a12*c21*b12*b21*a23*c11+a12*c21*b12*b21*c23*a11+a12*c21*b12*a21*c23*b11-2*a12*b21*c23*c11*b12*a21+a12*b21*c23*b11*c12*a21+a12*b21*c22*c11*b13*a21+a12*b21*c22*b11*a13*c21-2*a12*b21*c22*b11*c13*a21-c21*b23*c11*a12^2*b21-b21*c23*b11*a12^2*c21-a12*b23*a11*b12*c21^2-a12*b22*b11*a13*c21^2+2*a12*b22*a11*b13*c21^2-a12*b13*c21^2*a22*b11-a12*b12*c21^2*a23*b11-a12*c23*a11*c12*b21^2-a12*c22*c11*a13*b21^2+2*a12*c22*a11*c13*b21^2-a12*c13*b21^2*a22*c11-c21*a23*c11*b12^2*a21-a21*c23*a11*b12^2*c21+2*b12*a22*b11*a13*c21^2-b12*a22*a11*b13*c21^2-b12*a13*c21^2*b22*a11-b12*c23*b11*c12*a21^2-b12*c22*c11*b13*a21^2+2*b12*c22*b11*c13*a21^2-b12*c13*a21^2*b22*c11-b12*c12*a21^2*b23*c11-b21*a23*b11*c12^2*a21-a21*b23*a11*c12^2*b21+2*c12*a22*c11*a13*b21^2-c12*a22*a11*c13*b21^2-c12*a13*b21^2*c22*a11+2*c12*b22*c11*b13*a21^2-c12*b22*b11*c13*a21^2-c12*b13*a21^2*c22*b11+a22*b23*c11^2*a12*b21-2*a22*b23*c11^2*b12*a21+a22*b22*c11^2*a13*b21+a22*b22*c11^2*b13*a21+a22*b12*b21*a23*c11^2+c11*b13*c21*a22^2*b11+b11*c13*b21*a22^2*c11+a22*c23*b11^2*a12*c21-2*a22*c23*b11^2*c12*a21+a22*c22*b11^2*a13*c21+a22*c12*c21*a23*b11^2-2*b22*a23*c11^2*a12*b21+b22*a23*c11^2*b12*a21+b22*a12*a21*b23*c11^2+b22*c23*a11^2*b12*c21-2*b22*c23*a11^2*c12*b21+b22*c22*a11^2*b13*c21+b22*c22*a11^2*c13*b21+b22*c12*c21*b23*a11^2+c11*a13*c21*b22^2*a11+a11*c13*a21*b22^2*c11+b11*a13*b21*c22^2*a11-2*c22*a23*b11^2*a12*c21+c22*a23*b11^2*c12*a21+c22*a12*a21*c23*b11^2-2*c22*b23*a11^2*b12*c21+c22*b23*a11^2*c12*b21+c22*b12*b21*c23*a11^2,b22*a23*a31*b23*c32^2-b22*a32*a33*c23*c21*b32+b22*c32*a33*b33*c22*a21+b32*c33^2*a22^2*b21+c32*b33^2*a22^2*c21-a22*a31*c23^2*b32^2-a22*a31*b23^2*c32^2+a32*c33^2*b22^2*a21+c32*a33^2*b22^2*c21-b22*b31*c23^2*a32^2-b22*b31*a23^2*c32^2+a32*b33^2*c22^2*a21+b32*a33^2*c22^2*b21-c22*c31*b23^2*a32^2-c22*c31*a23^2*b32^2-b22*a32*a33*c32*c23*b21+b22*a32*a33*c22*c21*b33+b22*a32*a33*c33*c22*b21-b22*a32*b33*c32*c23*a21-b22*a32*b33*c32*a23*c21-2*b22*a32*b33*c33*c22*a21-b22*a32*c33*b32*c23*a21+2*b22*a32*c33*b32*a23*c21+2*b22*a32*c33*c32*b23*a21-b22*a32*c33*c32*a23*b21+2*b22*a32*a23*b31*c23*c32-b22*a32*a23*c31*c23*b32-b22*a32*a23*c31*b23*c32+c22*a22*c33*a31*b23*b32+c22*a22*b33*b31*a23*c32-2*c22*a22*a33*b31*b23*c32-2*c22*a22*b33*a31*c23*b32+c22*b22*c33*b31*a23*a32-2*c22*b22*b33*a31*a23*c32-2*c22*b22*a33*b31*c23*a32+c22*b22*a33*a31*b23*c32-c22*a32*a23*b31*c23*b32-c22*a32*a23*b31*b23*c32+2*c22*a32*a23*c31*b23*b32-c22*a32*b23*a31*c23*b32-c22*a32*a33*b32*b23*c21+2*c22*a32*a33*b32*c23*b21-c22*a32*a33*b23*b21*c32+2*c22*a32*b33*b32*c23*a21-c22*a32*b33*b32*a23*c21-c22*a32*b33*c32*b23*a21+2*c22*a32*b33*c32*a23*b21-c22*a32*c33*b32*b23*a21-c22*a32*c33*b32*a23*b21-c22*b32*a23*a31*b23*c32+2*c22*b32*a33*c32*b23*a21-c22*b32*a33*c32*a23*b21-c22*b32*b33*a23*a21*c32+a32*a22*b23*c31*c22*b33+a32*a22*c23*b31*b22*c33+b32*a22*c23*a31*b22*c33-2*a22*b22*b33*c31*c23*a32+a22*b22*b33*c31*a23*c32+a22*b22*a33*b31*c23*c32+a22*b22*a33*c31*b23*c32+a22*c22*c33*b31*a23*b32-2*a22*c22*c33*b31*b23*a32+a22*c22*b33*b31*c23*a32-2*a22*c22*b33*c31*a23*b32+a22*c22*a33*b31*c23*b32+a22*c22*a33*c31*b23*b32-a22*a32*b23*b31*c23*c32-a22*a32*b23*c31*c23*b32-a22*a32*b33*c23*c21*b32-a22*a32*b33*c32*b23*c21+2*a22*a32*b33*c32*c23*b21+a22*a32*b33*c33*b22*c21+a22*a32*b33*c33*c22*b21+2*a22*a32*c33*b32*b23*c21-a22*a32*c33*b32*c23*b21-a22*a32*c33*b23*b21*c32-a22*b32*a33*c32*b23*c21-a22*b32*a33*c32*c23*b21+a22*b32*a33*c22*c21*b33+a22*b32*a33*c33*b22*c21-2*a22*b32*a33*c33*c22*b21-a22*b32*b33*c32*c23*a21+2*a22*b32*b33*c32*a23*c21+a22*b32*b33*c33*c22*a21-a22*b32*c33*c32*b23*a21+2*a22*b32*c33*c32*a23*b21-a22*b32*a23*b31*c23*c32-a22*b32*a23*c31*b23*c32+2*a22*b32*b23*a31*c23*c32-2*a22*c32*a33*b33*b22*c21+a22*c32*a33*b33*c22*b21+a22*c32*a33*b22*b21*c33+a22*c32*b33*c33*b22*a21-2*a22*b22*c33*b31*a23*c32+a22*b22*c33*c31*b23*a32-b22*a32*b23*a31*c23*c32-b22*b32*a23*a31*c23*c32-b22*b32*a33*c32*a23*c21+2*b22*b32*a33*c32*c23*a21+b22*b32*a33*c33*c22*a21-b22*b32*c33*a23*a21*c32+b22*a22*c33*c31*a23*b32+b22*a22*b33*a31*c23*c32-2*b22*a22*c33*a31*b23*c32-2*b22*a22*a33*c31*c23*b32+b22*c22*c33*a31*b23*a32-2*b22*c22*c33*a31*a23*b32-2*b22*c22*a33*c31*b23*a32+b32*b22*a23*c31*c22*a33+c32*a22*b23*a31*c22*b33+c32*b22*a23*b31*c22*a33+b22*c22*b33*a31*c23*a32+b22*c22*b33*c31*a23*a32+b22*c22*a33*a31*c23*b32+2*b22*a32*a33*c32*b23*c21+c22*a32*a31*b23^2*c32+c22*b23*b31*c23*a32^2+c22*b33*a32^2*b23*c21-2*c22*b33*a32^2*c23*b21+c22*c33*b23*b21*a32^2+c22*b32*b31*a23^2*c32+c22*a23*a31*c23*b32^2-2*c22*a33*b32^2*c23*a21+c22*a33*b32^2*a23*c21+c22*c33*a23*a21*b32^2-c22^2*a33*a31*b23*b32+2*c22^2*a33*b31*b23*a32+2*c22^2*b33*a31*a23*b32-c22^2*b33*b31*a23*a32-a32*a33*b33*c22^2*b21-b32*a33*b33*c22^2*a21-a32*c23*a31*b22^2*c33-a32*b23*a31*c22^2*b33-b32*c23*b31*a22^2*c33-b32*a23*b31*c22^2*a33+b22*a32*a31*c23^2*b32+b22*b33*c23*c21*a32^2-2*b22*c33*a32^2*b23*c21+b22*c33*a32^2*c23*b21+b22*b23*c31*c23*a32^2+b22*b32*c31*a23^2*c32-b22*b32*c22*c21*a33^2-b22*c32*a33^2*c22*b21-2*b22*a33*c32^2*b23*a21+b22*a33*c32^2*a23*b21+b22*b33*a23*a21*c32^2-c32*a33*c33*b22^2*a21-b22^2*a33*a31*c23*c32+2*b22^2*a33*c31*c23*a32+2*b22^2*c33*a31*a23*c32-b22^2*c33*c31*a23*a32-a32*a33*c33*b22^2*c21+a22*a32*c31*b23^2*c32+a22*a32*b31*c23^2*b32-a22*a32*c22*c21*b33^2-a22*a32*b22*b21*c33^2-a22*b32*c33^2*b22*a21+a22*a33*c23*c21*b32^2+a22*c33*b32^2*c23*a21-2*a22*c33*b32^2*a23*c21+a22*a23*c31*c23*b32^2-a22*c32*b33^2*c22*a21+a22*a23*b31*b23*c32^2+a22*a33*b23*b21*c32^2+a22*b33*c32^2*b23*a21-2*a22*b33*c32^2*a23*b21-b32*b33*c33*a22^2*c21-c32*b33*c33*a22^2*b21-a22^2*b33*b31*c23*c32+2*a22^2*b33*c31*c23*b32+2*a22^2*c33*b31*b23*c32-a22^2*c33*c31*b23*b32-c32*b23*c31*a22^2*b33-c32*a23*c31*b22^2*a33,-a31*b11*c23*c11*a12*b21+2*b31*c11*a23*b11*a12*c21-a31*b11*c12*b21*a23*c11-c31*b11*a12*a21*b23*c11+2*a31*c11*b23*b11*c12*a21+2*a31*b22*c11^2*b13*a21+a32*c11^2*a13*b21^2-a31*b11*c23*a11*b12*c21+2*a31*b11*c23*a11*c12*b21+a31*b11*c22*c11*a13*b21+a31*b11*c22*a11*b13*c21-2*a31*b11*c22*a11*c13*b21+a31*b11*c13*c21*b22*a11+a31*b11*c13*b21*a22*c11-a31*b11*c12*c21*b23*a11-b31*c11*a23*b11*c12*a21-b31*c11*a23*a11*b12*c21+2*b31*c11*a23*a11*c12*b21-2*b31*c11*a22*b11*a13*c21+b31*c11*a22*b11*c13*a21+b31*c11*a22*a11*b13*c21-2*b31*c11*a22*a11*c13*b21+b31*c11*a13*c21*b22*a11-2*b31*c11*a13*b21*c22*a11+b31*c11*a13*a21*c22*b11-b31*c11*a12*c21*b23*a11+2*b31*c11*a12*b21*c23*a11-b31*c11*a12*a21*c23*b11-b31*a11*c23*c11*b12*a21-b31*a11*c23*b11*a12*c21+2*b31*a11*c23*b11*c12*a21+b31*a11*c22*c11*b13*a21+b31*a11*c22*b11*a13*c21-2*b31*a11*c22*b11*c13*a21+b31*a11*c13*c21*a22*b11+b31*a11*c13*a21*b22*c11-b31*a11*c12*c21*a23*b11-b31*a11*c12*a21*b23*c11+2*c31*b11*a23*c11*a12*b21-c31*b11*a23*c11*b12*a21+2*c31*b11*a23*a11*b12*c21-c31*b11*a23*a11*c12*b21-2*c31*b11*a22*c11*a13*b21+c31*b11*a22*c11*b13*a21-2*c31*b11*a22*a11*b13*c21+c31*b11*a22*a11*c13*b21-2*c31*b11*a13*c21*b22*a11+c31*b11*a13*b21*c22*a11+c31*b11*a13*a21*b22*c11+2*c31*b11*a12*c21*b23*a11-c31*b11*a12*b21*c23*a11-c31*a11*b23*c11*a12*b21+2*c31*a11*b23*c11*b12*a21-c31*a11*b23*b11*c12*a21+c31*a11*b22*c11*a13*b21-2*c31*a11*b22*c11*b13*a21+c31*a11*b22*b11*c13*a21+c31*a11*b13*b21*a22*c11+c31*a11*b13*a21*c22*b11-c31*a11*b12*b21*a23*c11-c31*a11*b12*a21*c23*b11-2*a32*c11*b21*b11*a13*c21+a32*c11*b21*b11*c13*a21+a32*c11*b21*a11*b13*c21+a32*b11*c21*c11*b13*a21+a32*b11*c21*a11*c13*b21+b32*c11*a21*b11*a13*c21-2*b32*c11*a21*a11*b13*c21+b32*c11*a21*a11*c13*b21+b32*a11*c21*c11*a13*b21+b32*a11*c21*b11*c13*a21+c32*b11*a21*c11*a13*b21-2*c32*b11*a21*a11*c13*b21+c32*b11*a21*a11*b13*c21+c32*a11*b21*b11*a13*c21+c32*a11*b21*c11*b13*a21+2*a33*c11*b21*b11*a12*c21-a33*c11*b21*b11*c12*a21-a33*c11*b21*a11*b12*c21-a33*b11*c21*c11*b12*a21-a33*b11*c21*a11*c12*b21-b33*c11*a21*b11*a12*c21+2*b33*c11*a21*a11*b12*c21-b33*c11*a21*a11*c12*b21-b33*a11*c21*c11*a12*b21-b33*a11*c21*b11*c12*a21-c33*b11*a21*c11*a12*b21-c33*b11*a21*a11*b12*c21-c33*a11*b21*b11*a12*c21+2*c33*b11*a21*a11*c12*b21-c33*a11*b21*c11*b12*a21-a31*c11*b12*c21*a23*b11-a31*c11*b12*b21*c23*a11+2*a31*c11*b12*a21*c23*b11-a31*c11*b23*b11*a12*c21+2*a31*c11*b23*a11*b12*c21-a31*c11*b23*a11*c12*b21+a31*c11*b22*b11*a13*c21-2*a31*c11*b22*b11*c13*a21-2*a31*c11*b22*a11*b13*c21+a31*c11*b22*a11*c13*b21+a31*c11*b13*c21*a22*b11+a31*c11*b13*b21*c22*a11-2*a31*c11*b13*a21*c22*b11+a32*b11^2*a13*c21^2+b32*c11^2*b13*a21^2+b32*a11^2*b13*c21^2+c32*b11^2*c13*a21^2+c32*a11^2*c13*b21^2-a33*c11^2*a12*b21^2-a33*b11^2*a12*c21^2-b33*c11^2*b12*a21^2-b33*a11^2*b12*c21^2-c33*b11^2*c12*a21^2-c33*a11^2*c12*b21^2+a31*b23*c11^2*a12*b21-2*a31*b23*c11^2*b12*a21-a31*b22*c11^2*a13*b21-a31*b13*b21*a22*c11^2+a31*b12*b21*a23*c11^2+a31*c23*b11^2*a12*c21-2*a31*c23*b11^2*c12*a21-a31*c22*b11^2*a13*c21+2*a31*c22*b11^2*c13*a21-a31*c13*c21*a22*b11^2+a31*c12*c21*a23*b11^2-2*b31*a23*c11^2*a12*b21+b31*a23*c11^2*b12*a21+2*b31*a22*c11^2*a13*b21-b31*a22*c11^2*b13*a21-b31*a13*a21*b22*c11^2+b31*a12*a21*b23*c11^2+b31*c23*a11^2*b12*c21-2*b31*c23*a11^2*c12*b21-b31*c22*a11^2*b13*c21+2*b31*c22*a11^2*c13*b21-b31*c13*c21*b22*a11^2+b31*c12*c21*b23*a11^2-2*c31*a23*b11^2*a12*c21+c31*a23*b11^2*c12*a21+2*c31*a22*b11^2*a13*c21-c31*a22*b11^2*c13*a21-c31*a13*a21*c22*b11^2+c31*a12*a21*c23*b11^2-2*c31*b23*a11^2*b12*c21+c31*b23*a11^2*c12*b21+2*c31*b22*a11^2*b13*c21-c31*b22*a11^2*c13*b21-c31*b13*b21*c22*a11^2+c31*b12*b21*c23*a11^2-a32*b21*c11^2*b13*a21-a32*c11*a11*c13*b21^2-a32*c21*b11^2*c13*a21-a32*b11*a11*b13*c21^2-b32*a21*c11^2*a13*b21-b32*c11*b11*c13*a21^2-b32*a11*b11*a13*c21^2-b32*c21*a11^2*c13*b21-c32*b11*c11*b13*a21^2-c32*a21*b11^2*a13*c21-c32*a11*c11*a13*b21^2-c32*b21*a11^2*b13*c21+a33*b21*c11^2*b12*a21+a33*c11*a11*c12*b21^2+a33*c21*b11^2*c12*a21+a33*b11*a11*b12*c21^2+b33*a21*c11^2*a12*b21+b33*c11*b11*c12*a21^2+b33*a11*b11*a12*c21^2+b33*c21*a11^2*c12*b21+c33*b11*c11*b12*a21^2+c33*a21*b11^2*a12*c21+c33*a11*c11*a12*b21^2+c33*b21*a11^2*b12*c21,b31*c21*a22*c11*b13*a21-2*c31*b21*a22*b11*a13*c21-b31*a22*a11*b13*c21^2-2*c31*a23*c11*a12*b21^2+c31*a12*b21^2*c23*a11+a31*b21*c13*c21*a22*b11+a33*b21^2*a22*c11^2+a33*c21^2*a22*b11^2-a32*b21^2*a23*c11^2-a32*c21^2*a23*b11^2-b32*a21^2*b23*c11^2-b32*c21^2*b23*a11^2-c32*b21^2*c23*a11^2-c32*a21^2*c23*b11^2+b33*a21^2*b22*c11^2+b33*c21^2*b22*a11^2+c33*a21^2*c22*b11^2+c33*b21^2*c22*a11^2-a31*c21*b23*b11*c12*a21+2*a31*c21*b23*a11*c12*b21+a31*c21*b22*c11*a13*b21-2*a31*c21*b22*c11*b13*a21+a31*c21*b22*b11*c13*a21-2*a31*c21*b22*a11*c13*b21+a31*c21*b13*b21*a22*c11-2*a31*c21*b13*b21*c22*a11+a31*c21*b13*a21*c22*b11-a31*c21*b12*b21*a23*c11+2*a31*c21*b12*b21*c23*a11-a31*c21*b12*a21*c23*b11-a31*b21*c23*c11*b12*a21-a31*b21*c23*b11*a12*c21+2*b31*c21*a23*c11*a12*b21-b31*c21*a23*c11*b12*a21+2*b31*c21*a23*b11*c12*a21-b31*c21*a23*a11*c12*b21-2*b31*c21*a22*c11*a13*b21-2*b31*c21*a22*b11*c13*a21+b31*c21*a22*a11*c13*b21+b31*c21*a13*b21*c22*a11+2*a31*b21*c23*b11*c12*a21+a31*b21*c22*c11*b13*a21+a31*b21*c22*b11*a13*c21-2*a31*b21*c22*b11*c13*a21+a31*b21*c13*a21*b22*c11-a31*c21*b23*c11*a12*b21+2*a31*c21*b23*c11*b12*a21+c33*b21*a11*c21*a22*b11+c33*b21*a11*a21*b22*c11-2*c33*b21*a11*a21*c22*b11+c33*a21*b11*c21*b22*a11+c33*a21*b11*b21*a22*c11-a31*b21*c12*c21*a23*b11-a31*b21*c12*a21*b23*c11+b31*a21*c22*c11*a13*b21+b31*a21*c22*a11*b13*c21-2*b31*a21*c22*a11*c13*b21+b31*a21*c13*c21*b22*a11+b31*a21*c13*b21*a22*c11-b31*a21*c12*c21*b23*a11-b31*a21*c12*b21*a23*c11+2*c31*b21*a23*c11*b12*a21+2*c31*b21*a23*b11*a12*c21-c31*b21*a23*b11*c12*a21-c31*b21*a23*a11*b12*c21-2*c31*b21*a22*c11*b13*a21+c31*b21*a22*b11*c13*a21+c31*b21*a22*a11*b13*c21+c31*b21*a13*c21*b22*a11-2*c31*b21*a13*a21*b22*c11+c31*b21*a13*a21*c22*b11-c31*b21*a12*c21*b23*a11+2*c31*b21*a12*a21*b23*c11-c31*b21*a12*a21*c23*b11-c31*a21*b23*b11*a12*c21+2*c31*a21*b23*a11*b12*c21-c31*a21*b23*a11*c12*b21+c31*a21*b22*b11*a13*c21-2*c31*a21*b22*a11*b13*c21+c31*a21*b22*a11*c13*b21+c31*a21*b13*c21*a22*b11+c31*a21*b13*b21*c22*a11-c31*a21*b12*c21*a23*b11-c31*a21*b12*b21*c23*a11+2*a32*c21*b11*b21*a23*c11-a32*c21*b11*b21*c23*a11-a32*c21*b11*a21*b23*c11-a32*b21*c11*c21*b23*a11-a32*b21*c11*a21*c23*b11-b32*c21*a11*b21*a23*c11+2*b32*c21*a11*a21*b23*c11-b32*c21*a11*a21*c23*b11-b32*a21*c11*c21*a23*b11-b32*a21*c11*b21*c23*a11-c32*b21*a11*c21*a23*b11-c32*b21*a11*a21*b23*c11+2*c32*b21*a11*a21*c23*b11-c32*a21*b11*c21*b23*a11-c32*a21*b11*b21*a23*c11-2*a33*c21*b11*b21*a22*c11+a33*c21*b11*b21*c22*a11+a33*c21*b11*a21*b22*c11+a33*b21*c11*c21*b22*a11+a33*b21*c11*a21*c22*b11+b33*c21*a11*b21*a22*c11-2*b33*c21*a11*a21*b22*c11+b33*c21*a11*a21*c22*b11+b33*a21*c11*c21*a22*b11+b33*a21*c11*b21*c22*a11-b33*c11*a21^2*c22*b11-c33*b21*c21*b22*a11^2-c33*a11*b21^2*a22*c11-c33*a21*c21*a22*b11^2-c33*b11*a21^2*b22*c11+b31*c21*a13*a21*b22*c11-2*b31*c21*a13*a21*c22*b11-b31*c21*a12*b21*c23*a11-b31*c21*a12*a21*b23*c11+2*b31*c21*a12*a21*c23*b11-b31*a21*c23*c11*a12*b21-b31*a21*c23*a11*b12*c21+2*b31*a21*c23*a11*c12*b21+a32*b11*c21^2*b23*a11+a32*c21*a21*c23*b11^2+a32*c11*b21^2*c23*a11+a32*b21*a21*b23*c11^2-c31*a22*a11*c13*b21^2-c31*a13*b21^2*c22*a11-2*c31*b23*c11*b12*a21^2+c31*b23*b11*c12*a21^2+2*c31*b22*c11*b13*a21^2-c31*b22*b11*c13*a21^2-c31*b13*a21^2*c22*b11+c31*b12*a21^2*c23*b11+a31*b23*b11*a12*c21^2-2*a31*b23*a11*b12*c21^2-a31*b22*b11*a13*c21^2+2*a31*b22*a11*b13*c21^2-a31*b13*c21^2*a22*b11+a31*b12*c21^2*a23*b11+a31*c23*c11*a12*b21^2-2*a31*c23*a11*c12*b21^2-a31*c22*c11*a13*b21^2+2*a31*c22*a11*c13*b21^2-a31*c13*b21^2*a22*c11+a31*c12*b21^2*a23*c11-2*b31*a23*b11*a12*c21^2+b31*a23*a11*b12*c21^2+2*b31*a22*b11*a13*c21^2-b31*a13*c21^2*b22*a11+b31*a12*c21^2*b23*a11+b31*c23*c11*b12*a21^2-2*b31*c23*b11*c12*a21^2-b31*c22*c11*b13*a21^2+2*b31*c22*b11*c13*a21^2-b31*c13*a21^2*b22*c11+b31*c12*a21^2*b23*c11+c31*a23*a11*c12*b21^2+2*c31*a22*c11*a13*b21^2+b32*a11*c21^2*a23*b11+b32*c21*b21*c23*a11^2+b32*a21*b21*a23*c11^2+b32*c11*a21^2*c23*b11+c32*b21*c21*b23*a11^2+c32*a11*b21^2*a23*c11+c32*a21*c21*a23*b11^2+c32*b11*a21^2*b23*c11-a33*b11*c21^2*b22*a11-a33*c21*a21*c22*b11^2-a33*c11*b21^2*c22*a11-a33*b21*a21*b22*c11^2-b33*a11*c21^2*a22*b11-b33*c21*b21*c22*a11^2-b33*a21*b21*a22*c11^2,-2*b31*a33*c21*a21*c22*b11-a31*a33*b11*b22*c21^2+b31*c31*b21*a22*c13*a21+a31*c31*a23*c12*b21^2-2*c31*b32*a21^2*b23*c11-b31*a33*c21^2*b22*a11+a31*a33*b21*c11*b22*c21-b31*c32*a21*c21*b23*a11-a31*c32*a21*b11*b23*c21+a31^2*b22*b13*c21^2-a31^2*c23*c12*b21^2+a31^2*c22*c13*b21^2-b31^2*a23*a12*c21^2+b31^2*a22*a13*c21^2-b31^2*c23*c12*a21^2+b31^2*c22*c13*a21^2-c31^2*a23*a12*b21^2+c31^2*a22*a13*b21^2-c31^2*b23*b12*a21^2+c31^2*b22*b13*a21^2-a31^2*b23*b12*c21^2-2*b31*c31*b21*a22*a13*c21+b31*c31*b21*a13*c22*a21-b31*c31*b21*a12*c23*a21-b31*c31*a21*a12*b23*c21+b31*c31*a21*a13*b22*c21+b31*c31*a21*a22*b13*c21-b31*c31*a21*a23*b12*c21-b31*a32*c21*b21*c23*a11+2*b31*a32*c21*b21*a23*c11-b31*a32*c21*a21*b23*c11+2*b31*a32*c21*a21*c23*b11-b31*a32*a21*c11*c23*b21-b31*b32*c21*a11*c23*a21-b31*b32*a21*c11*a23*c21-b31*c32*b21*a11*a23*c21+2*b31*c32*b21*a11*c23*a21+2*b31*c32*a21*c21*a23*b11-b31*c32*a21*b21*a23*c11+b31*a33*c21*b21*c22*a11-2*b31*a33*c21*b21*a22*c11+b31*a33*c21*a21*b22*c11+b31*a33*a21*c11*c22*b21+b31*b33*c21*a11*c22*a21+b31*b33*a21*c11*a22*c21+b31*c33*b21*a11*a22*c21-2*b31*c33*b21*a11*c22*a21-2*b31*c33*a21*c21*a22*b11+b31*c33*a21*c21*b22*a11+b31*c33*a21*b21*a22*c11-c31*a32*b21*c21*b23*a11+2*c31*a32*b21*c21*a23*b11+2*c31*a32*b21*a21*b23*c11-c31*a32*b21*a21*c23*b11-c31*a32*a21*b11*b23*c21-c31*b32*b21*a11*a23*c21-c31*b32*b21*a11*c23*a21-c31*b32*a21*c21*a23*b11+2*c31*b32*a21*c21*b23*a11+2*c31*b32*a21*b21*a23*c11-c31*c32*b21*a11*b23*a21-c31*c32*a21*b11*a23*b21+c31*a33*b21*c21*b22*a11-2*c31*a33*b21*c21*a22*b11-2*c31*a33*b21*a21*b22*c11+c31*a33*b21*a21*c22*b11+c31*a33*a21*b11*b22*c21+c31*b33*b21*a11*a22*c21+c31*b33*b21*a11*c22*a21+c31*b33*a21*c21*a22*b11-2*c31*b33*a21*c21*b22*a11-2*c31*b33*a21*b21*a22*c11+c31*c33*b21*a11*b22*a21+c31*c33*a21*b11*a22*b21-2*a31*b33*c21*b21*c22*a11+a31*b33*c21*b21*a22*c11-2*a31*b33*c21*a21*b22*c11+a31*b33*c21*a21*c22*b11+a31*b33*a21*c11*c22*b21-2*a31*c33*b21*c21*b22*a11+a31*c33*b21*c21*a22*b11+a31*c33*b21*a21*b22*c11-2*a31*c33*b21*a21*c22*b11+a31*c33*a21*b11*b22*c21-a31*b31*c21*a23*c12*b21+a31*b31*c21*a22*c13*b21+a31*b31*c21*a13*c22*b21-a31*b31*c21*a12*c23*b21-a31*b31*a21*c23*b12*c21+2*a31*b31*a21*c23*c12*b21+a31*b31*a21*c22*b13*c21-2*a31*b31*a21*c22*c13*b21+a31*b31*a21*c13*b22*c21-a31*b31*a21*c12*b23*c21-a31*c31*b21*a23*b12*c21+a31*c31*b21*a22*b13*c21+a31*c31*b21*a13*b22*c21-a31*c31*b21*a12*b23*c21+2*a31*c31*a21*b23*b12*c21-a31*c31*a21*b23*c12*b21-2*a31*c31*a21*b22*b13*c21+a31*c31*a21*b22*c13*b21+a31*c31*a21*b13*c22*b21-a31*c31*a21*b12*c23*b21-a31*a32*c21*b11*c23*b21-a31*a32*b21*c11*b23*c21+2*a31*b32*c21*b21*c23*a11-a31*b32*c21*b21*a23*c11+2*a31*b32*c21*a21*b23*c11-a31*b32*c21*a21*c23*b11-a31*b32*a21*c11*c23*b21+2*a31*c32*b21*c21*b23*a11-a31*c32*b21*c21*a23*b11-a31*c32*b21*a21*b23*c11+2*a31*c32*b21*a21*c23*b11+a31*a33*c21*b11*c22*b21+2*b31*c31*b21*a23*a12*c21-b31*c31*b21*a23*c12*a21+a31^2*c21*b23*c12*b21-a31^2*c21*b22*c13*b21-a31^2*c21*b13*c22*b21+a31^2*c21*b12*c23*b21+a31*b31*a23*b12*c21^2-a31*b31*a22*b13*c21^2-a31*b31*a13*b22*c21^2+a31*b31*a12*b23*c21^2-a31*c31*a22*c13*b21^2-a31*c31*a13*c22*b21^2+a31*c31*a12*c23*b21^2+a31*a32*c11*c23*b21^2+a31*a32*b11*b23*c21^2-2*a31*b32*c21^2*b23*a11+a31*b32*c21^2*a23*b11-2*a31*c32*b21^2*c23*a11+a31*c32*b21^2*a23*c11-a31*a33*c11*c22*b21^2+2*a31*b33*c21^2*b22*a11-a31*b33*c21^2*a22*b11+2*a31*c33*b21^2*c22*a11-a31*c33*b21^2*a22*c11+b31^2*c21*a23*c12*a21-b31^2*c21*a22*c13*a21-b31^2*c21*a13*c22*a21+b31^2*c21*a12*c23*a21+b31*c31*b23*c12*a21^2-b31*c31*b22*c13*a21^2-b31*c31*b13*c22*a21^2+b31*c31*b12*c23*a21^2+b31*a32*c21^2*b23*a11-2*b31*a32*c21^2*a23*b11+b31*b32*c11*c23*a21^2+b31*b32*a11*a23*c21^2-2*b31*c32*a21^2*c23*b11+b31*c32*a21^2*b23*c11+2*b31*a33*c21^2*a22*b11-b31*b33*c11*c22*a21^2-b31*b33*a11*a22*c21^2+2*b31*c33*a21^2*c22*b11-b31*c33*a21^2*b22*c11+c31*a32*b21^2*c23*a11-2*c31*a32*b21^2*a23*c11+c31*b32*a21^2*c23*b11+c31*c32*b11*b23*a21^2+c31*c32*a11*a23*b21^2-c31*a33*b21^2*c22*a11+2*c31*a33*b21^2*a22*c11-c31*b33*a21^2*c22*b11+2*c31*b33*a21^2*b22*c11-c31*c33*b11*b22*a21^2-c31*c33*a11*a22*b21^2+c31^2*b21*a23*b12*a21-c31^2*b21*a22*b13*a21-c31^2*b21*a13*b22*a21+c31^2*b21*a12*b23*a21,-b33*a31*a32*c11^2*b13+2*b13*b31*c31*a33*a12*c11-c13*b31*c31*a33*b12*a11+a13*c31^2*b13*b11*a32-a33*c31*c33*b11^2*a12+2*c13*a31*c31*b33*b12*a11+b31*c33^2*a11^2*b12-c31^2*b32*a13^2*b11-b31^2*c32*a13^2*c11-a31^2*c32*b13^2*c11-c31^2*a32*b13^2*a11-b31^2*a32*c13^2*a11-a31^2*b32*c13^2*b11+c31*a33^2*b11^2*c12+b31*a33^2*c11^2*b12+c31*b33^2*a11^2*c12+a31*b33^2*c11^2*a12+a31*c33^2*b11^2*a12+c33*b31*c32*a11*a13*b11+b33*a31*b32*c11*c13*a11+b33*c31*a32*b11*c13*a11+b33*a31*a32*c11*c13*b11-2*c33*c31*a32*b11*b13*a11-2*c33*a31*b32*a11*b13*c11+c33*a31*b32*b11*c13*a11+c33*a31*c32*b11*b13*a11+c33*a31*a32*b11*b13*c11+c33*a31*b32*b11*a13*c11-2*c33*c31*b32*a11*a13*b11-2*c33*b31*a32*b11*a13*c11+c33*b31*a32*a11*b13*c11+c33*b31*a32*b11*c13*a11+c33*b31*b32*a11*a13*c11+b33*c31*c33*a11*a12*b11+b33*c31*b32*a11*a13*c11+b33*c31*c32*a11*a13*b11-2*b33*a31*c32*b11*c13*a11+b33*a31*c32*a11*b13*c11+b33*a31*c32*b11*a13*c11-2*a33*c31*b32*a11*b13*c11-2*b33*b31*a32*c11*c13*a11-2*b33*b31*c32*a11*a13*c11+b33*a31*c33*a11*b12*c11+b33*a31*c33*b11*c12*a11-2*b33*a31*c33*b11*a12*c11+b33*c31*a32*a11*b13*c11-2*b33*c31*a32*b11*a13*c11+b33*b31*c33*a11*a12*c11+a33*c31*a32*b11*b13*c11+a33*c31*b32*b11*c13*a11+a33*c31*c32*b11*b13*a11+a33*c31*b32*b11*a13*c11+a33*b31*b32*c11*c13*a11+a33*a31*c33*b11*b12*c11-2*a33*b31*c32*b11*c13*a11+a33*b31*c32*b11*a13*c11+a33*b31*a32*c11*c13*b11-2*a33*a31*b32*c11*c13*b11+a33*c31*b33*a11*b12*c11+a33*b31*c33*b11*a12*c11+a33*a31*b33*c11*c12*b11-2*a33*a31*c32*b11*b13*c11+a33*c31*b33*b11*a12*c11+a33*c31*c33*b11*b12*a11-2*a33*c31*b33*b11*c12*a11-2*a33*b31*c33*a11*b12*c11+a33*b31*c33*b11*c12*a11+a33*b31*b33*c11*c12*a11-c13*a31*b31*c33*b12*a11+2*c13*b31*c31*a33*a12*b11-c13*b31*c31*a12*a11*b33+a33*b31*c32*a11*b13*c11-c13*a31*c31*b12*b11*a33+2*c13*a31*b31*a33*b12*c11-c13*a31*b31*a33*c12*b11+2*c13*a31*b31*b33*a12*c11-c13*a31*b31*b33*c12*a11-c13*a31*b31*c33*a12*b11-b13*a31*c31*a33*b12*c11+2*b13*a31*c31*a33*c12*b11-b13*a31*c31*b33*a12*c11-b13*a31*c31*b33*c12*a11+2*b13*a31*c31*c33*a12*b11-b13*a31*c31*c33*b12*a11-c13*a31*c31*b33*a12*b11-a13*a31*c31*b13*b11*c32+2*a13*a31*c31*b33*b12*c11-a13*a31*c31*b33*c12*b11-a13*a31*b31*c13*c11*b32+2*b13*b31*c31*a32*c13*a11-b13*b31*c31*a33*c12*a11-b13*b31*c31*a12*a11*c33-b13*a31*b31*c32*c13*a11+2*b13*a31*b31*c33*c12*a11-c31*a33^2*b11*b12*c11-b31*a33^2*c11*c12*b11+a13*b31^2*c12*c11*a33+a13*b31^2*c32*c13*a11-2*a13*b31^2*c33*c12*a11+a13*b31^2*c33*a12*c11+a13*b31^2*c13*c11*a32+b31*c31*b32*a13^2*c11+b31*c31*c32*a13^2*b11+a31*c31*a32*b13^2*c11+a31*c31*c32*b13^2*a11+b13*a31^2*c13*c11*b32+b13*a31^2*c32*c13*b11-2*a13*c31^2*b33*b12*a11+a13*c31^2*b33*a12*b11+a13*c31^2*b12*b11*a33+a13*c31^2*b32*b13*a11+2*c33*c31*a32*b11^2*a13+2*c33*c31*b32*a11^2*b13-c33*a31*a32*b11^2*c13-c33*a31*c32*b11^2*a13-c33*b31*b32*a11^2*c13-c33*b31*c32*a11^2*b13-a31*c33^2*b11*b12*a11-b31*c33^2*a11*a12*b11-b33*c31*c32*a11^2*b13-b33*c31*c33*a11^2*b12+2*b33*b31*a32*c11^2*a13+2*b33*b31*c32*a11^2*c13-b33*b31*c33*a11^2*c12-b33*a31*b32*c11^2*a13-c31*b33^2*a11*a12*c11-a31*b33^2*c11*c12*a11-a33*c31*c32*b11^2*a13-a33*c31*a32*b11^2*c13-a33*b31*a32*c11^2*b13-a33*b31*b32*c11^2*a13-a33*b31*b33*c11^2*a12+2*a33*a31*b32*c11^2*b13+2*a33*a31*c32*b11^2*c13-a33*a31*b33*c11^2*b12-a33*a31*c33*b11^2*c12-b33*c31*b32*a11^2*c13+b13*a31^2*c12*c11*b33-2*b13*a31^2*c33*c12*b11+b13*a31^2*c33*b12*c11-2*b13*c31^2*a33*a12*b11+b13*c31^2*a33*b12*a11+b13*c31^2*a12*a11*b33-2*c13*b31^2*a33*a12*c11+c13*b31^2*a33*c12*a11+c13*b31^2*a12*a11*c33+a31*b31*a32*c13^2*b11+a31*b31*b32*c13^2*a11-2*c13*a31^2*b33*b12*c11+c13*a31^2*b33*c12*b11+c13*a31^2*b12*b11*c33-b13*a31*b31*c33*a12*c11-b13*a31*b31*c13*c11*a32-b13*a31*b31*c12*c11*a33-b13*a31*c31*a32*c13*b11-b13*a31*c31*b32*c13*a11-a13*b31*c31*b33*a12*c11+2*a13*b31*c31*b33*c12*a11-a13*b31*c31*c33*a12*b11-a13*a31*b31*c32*c13*b11+2*a13*a31*b31*c32*b13*c11-a13*a31*b31*c12*c11*b33+2*a13*a31*b31*c33*c12*b11-a13*a31*b31*c33*b12*c11-a13*a31*c31*b32*b13*c11+2*a13*a31*c31*b32*c13*b11+2*a13*b31*c31*c33*b12*a11-a13*b31*c31*a32*b13*c11-a13*b31*c31*a32*c13*b11-a13*a31*c31*b12*b11*c33-a13*b31*c31*b32*c13*a11-a13*b31*c31*c32*b13*a11-a13*b31*c31*a33*b12*c11-a13*b31*c31*a33*c12*b11,c22*a31^2*b23^2*c32-c32*b33^2*a21^2*c22+b22*a23*a31*b31*c23*c32+b32*b33*c32*a21*a23*c21-a22*c31*b33^2*c22*a21+b22*a33*a31*c22*c21*b33-3*b22*c33*a31*a32*b23*c21+a22*a33*b31*c33*b22*c21+2*a32*a23*b31*c32*c23*b21+a32*b31*b32*c23^2*a21-b22*c31*a33^2*c22*b21-a22*a23*b31^2*c23*c32-3*c22*c33*b31*a32*b23*a21+a22*c31^2*b23^2*a32+a22*b31^2*c23^2*a32-b23*c31^2*a22^2*b33-c23*b31^2*a22^2*c33+c31*b33^2*a22^2*c21+b31*c33^2*a22^2*b21+b22*c31^2*a23^2*b32+b22*a31^2*c23^2*b32-a23*c31^2*b22^2*a33-c23*a31^2*b22^2*c33+c31*a33^2*b22^2*c21+a31*c33^2*b22^2*a21-a23*b31^2*c22^2*a33-b23*a31^2*c22^2*b33+b31*a33^2*c22^2*b21+a31*b33^2*c22^2*a21+c22*b31^2*a23^2*c32-c31*a32^2*b23^2*c21-b31*a32^2*c23^2*b21+b33*a32^2*c21^2*b23+c33*a32^2*b21^2*c23-a32*c33^2*b21^2*a22-a32*b33^2*c21^2*a22-c31*b32^2*a23^2*c21-a31*b32^2*c23^2*a21+a33*b32^2*c21^2*a23+c33*b32^2*a21^2*c23-b32*a33^2*c21^2*b22-b32*c33^2*a21^2*b22-b31*c32^2*a23^2*b21-a31*c32^2*b23^2*a21+a33*c32^2*b21^2*a23+b33*c32^2*a21^2*b23-c32*a33^2*b21^2*c22+b23*a31*b31*c22^2*a33+b32*c31*c32*a23^2*b21+b32*b31*c32*a23^2*c21+b32*a33*b33*c21^2*a22+b32*a33^2*c21*c22*b21-b32*b33*c32*a21^2*c23+b32*b33*c33*a21^2*c22-b32*c33*c32*a21^2*b23+b32*c33^2*a21*a22*b21+a23*a31*c23*c21*b32^2-a33*b32^2*c21*c23*a21-c33*b32^2*a21*a23*c21+a23*c31*b32^2*c23*a21+c32*a33*c33*b21^2*a22+c32*a33^2*b21*b22*c21+c32*b33*c33*a21^2*b22+c32*b33^2*a21*a22*c21+a23*a31*b23*b21*c32^2+a23*b31*c32^2*b23*a21-a33*c32^2*b21*b23*a21-b33*c32^2*a21*a23*b21+a32*c31*c32*b23^2*a21+a32*a31*c32*b23^2*c21+a32*a31*b32*c23^2*b21-a32*a33*b32*c21^2*b23-a32*a33*c32*b21^2*c23+a32*a33*b33*c21^2*b22+a32*a33*c33*b21^2*c22+a32*b33^2*c21*c22*a21-a32*b33*b32*c21^2*a23-a32*c33*c32*b21^2*a23+a32*c33^2*b21*b22*a21-b33*a32^2*c21*c23*b21-c33*a32^2*b21*b23*c21+b23*c31*a32^2*c23*b21+b23*b31*c23*c21*a32^2+a23*a31*b31*c22^2*b33-a33*a31*b33*c22^2*b21-a33*b31*b33*c22^2*a21+a22*a23*b31^2*c22*c33-a22*a23*c31^2*b23*b32+a22*a23*c31^2*b22*b33+a22*b23*c31^2*b22*a33-a22*a31*c31*b23^2*c32+a22*c23*b31^2*c22*a33-a22*a31*b31*c23^2*b32-a22*a31*c22*c21*b33^2-a22*a31*b22*b21*c33^2-a22*b31*c33^2*b22*a21-b33*b31*c33*a22^2*c21-b33*c31*c33*a22^2*b21+b23*b31*c31*a22^2*c33+c23*b31*c31*a22^2*b33-b22*a23*c31^2*b23*a32-b22*b31*c31*a23^2*c32-b22*b23*a31^2*c23*c32+b22*b23*a31^2*c22*c33+b22*c23*a31^2*c22*b33-b22*a31*b31*c23^2*a32-b22*b31*c22*c21*a33^2-a33*a31*c33*b22^2*c21+a23*a31*c31*b22^2*c33+c23*a31*c31*b22^2*a33-a33*c31*c33*b22^2*a21-c22*a23*b31^2*c23*a32-c22*b31*c31*a23^2*b32-c22*b23*a31^2*c23*b32-c22*a31*c31*b23^2*a32+3*a22*b33*c31*b32*c23*a21+a22*b33*c31*c33*b22*a21-3*a22*b33*c31*c32*a23*b21+a22*b33*b31*c33*c22*a21-3*a22*b33*b31*c32*c23*a21+3*a22*b33*b31*c32*a23*c21+a22*b33*a31*c33*c22*b21+a22*b33*a31*c33*b22*c21+3*a22*b33*a31*c32*c23*b21-3*a22*b33*a31*c23*c21*b32+3*a22*c33*a31*b32*b23*c21-3*a22*c33*a31*b23*b21*c32-3*a22*c33*b31*b32*a23*c21+3*a22*c33*b31*c32*b23*a21-3*a22*c33*c31*b32*b23*a21+3*a22*c33*c31*b32*a23*b21+c22*a23*a31*c31*b23*b32+c22*a23*b31*c31*b23*a32+c22*b23*a31*b31*c23*a32-3*c22*a33*a31*b32*b23*c21+3*c22*a33*a31*b32*c23*b21+3*c22*a33*b31*a32*b23*c21-3*c22*a33*b31*b32*c23*a21-3*c22*a33*c31*b23*b21*a32+3*c22*a33*c31*b32*b23*a21-3*c22*b33*b31*a32*a23*c21+3*c22*b33*b31*a32*c23*a21+3*c22*b33*c31*a32*a23*b21-3*c22*b33*c31*a23*a21*b32-3*c22*b33*a31*a32*c23*b21+3*c22*b33*a31*b32*a23*c21+3*c22*c33*a31*b23*b21*a32-3*c22*c33*a31*b32*a23*b21+3*c22*c33*b31*a23*a21*b32+a32*a33*b32*c21*c23*b21+a32*a33*c32*b21*b23*c21-a32*a33*b33*c21*c22*b21-a32*a33*c33*b21*b22*c21+a32*b33*b32*c21*c23*a21+a32*b33*c32*b21*c23*a21-2*a32*b33*c32*a21*b23*c21+a32*b33*c32*b21*a23*c21-a32*b33*c33*b21*c22*a21-a32*b33*c33*a21*b22*c21+2*a32*b33*c33*b21*a22*c21-2*a32*c33*b32*b21*c23*a21+a32*c33*b32*a21*b23*c21+a32*c33*b32*b21*a23*c21+a32*c33*c32*b21*b23*a21-a32*a23*b31*c32*b23*c21-3*b22*a33*c31*c32*b23*a21+b22*a33*c31*b33*c22*a21+c22*a23*a31*b31*c23*b32-2*c22*a23*a31*b31*b23*c32+a22*a23*b31*c31*c23*b32+a22*a23*b31*c31*b23*c32-a22*a23*b31*c31*c22*b33-a22*a23*b31*c31*b22*c33+a22*b23*a31*b31*c23*c32-a22*b23*a31*b31*c22*c33+a22*b23*a31*c31*c23*b32+2*a22*b23*a31*c31*c22*b33-a22*b23*a31*c31*b22*c33-2*a22*b23*b31*c31*c23*a32-a22*b23*b31*c31*c22*a33-a22*c23*a31*b31*c22*b33+2*a22*c23*a31*b31*b22*c33-a22*c23*a31*c31*b22*b33-a22*c23*b31*c31*b22*a33-2*a22*a33*b31*c33*c22*b21+a22*a33*b31*c22*c21*b33-3*a22*a33*b31*c32*b23*c21+3*a22*a33*b31*c23*c21*b32+a22*a33*c31*b22*b21*c33+a22*a33*c31*b33*c22*b21+3*a22*a33*c31*b23*b21*c32+3*b22*a33*c31*a32*c23*b21+b22*a33*b31*c33*c22*a21+3*b22*a33*b31*c32*c23*a21-3*b22*a33*b31*c23*c21*a32+3*b22*a33*a31*c32*b23*c21+b22*a33*a31*c33*c22*b21-3*b22*a33*a31*c32*c23*b21+3*b22*b33*a31*c23*c21*a32-3*b22*b33*a31*c32*a23*c21-2*b22*b33*a31*c33*c22*a21-3*b22*b33*c31*a32*c23*a21+3*b22*b33*c31*a23*a21*c32+3*b22*c33*b31*a32*a23*c21-3*b22*c33*b31*a23*a21*c32+3*b22*c33*c31*a32*b23*a21-3*b22*c33*c31*a32*a23*b21+3*b22*c33*a31*c32*a23*b21-b22*a23*a31*b31*c22*c33-2*b22*a23*a31*c31*c23*b32+b22*a23*a31*c31*b23*c32-b22*a23*a31*c31*c22*b33+b22*a23*b31*c31*c23*a32+2*b22*a23*b31*c31*c22*a33+b22*b23*a31*c31*c23*a32-b22*b23*a31*c31*c22*a33-b22*c23*a31*b31*c22*a33+2*c32*a33*b33*b21*c22*a21-c32*a33*b33*a21*b22*c21-c32*a33*b33*b21*a22*c21-c32*a33*c33*b21*b22*a21-c32*b33*c33*a21*a22*b21-2*a22*a33*c31*b33*b22*c21-3*a22*a33*c31*b32*c23*b21+b32*a33*c32*a21*b23*c21-2*b32*a33*c32*b21*a23*c21-b32*a33*b33*c21*c22*a21-b32*a33*c33*b21*c22*a21+2*b32*a33*c33*a21*b22*c21-b32*a33*c33*b21*a22*c21-b32*b33*c33*a21*a22*c21+b32*c33*c32*a21*a23*b21-a32*a23*b31*c23*c21*b32-a32*a23*c31*b23*b21*c32+2*a32*a23*c31*b32*b23*c21-a32*a23*c31*b32*c23*b21-a32*b23*c31*b32*c23*a21-a32*b23*b31*c32*c23*a21-a32*b23*a31*c32*c23*b21-a32*b23*a31*c23*c21*b32-b32*a23*c31*c32*b23*a21-b32*a23*b31*c32*c23*a21-b32*a23*a31*c32*b23*c21-b32*a23*a31*c32*c23*b21+2*b32*b23*a31*c32*c23*a21+b32*a33*c32*b21*c23*a21,-c12*a13*b31*c31*b13*a32+3*c12*c33*a31*b32*a13*b11-3*a12*b33*c31*b32*c13*a11+a33*a31*c33*b12^2*c11+a33*b32^2*c11*c13*a11+3*b12*c33*a31*a32*b13*c11-c12*a13*a31*b31*c13*b32+c33*b32^2*a11*a13*c11+2*b32*a33*c32*b11*a13*c11-a32*a33*b32*c11*c13*b11+b32*b33*c32*a11^2*c13-a32*c33*b32*b11*a13*c11+b33*c32^2*a11*a13*b11+a12*c13*a31*b31*c12*b33+3*b12*b33*a31*c32*a13*c11+a12*a13*b31*b33*c12*c31+a12*c13*a31*c31*b12*b33-a32*b31*b32*c13^2*a11-a12*b33*b31*c33*c12*a11+c32*b33^2*a11^2*c12+c31*a32^2*b13^2*c11-b31*a33^2*c12^2*b11-a31*b33^2*c12^2*a11+a13*b31^2*c12^2*a33+b13*a31^2*c12^2*b33-c12*a31^2*b13^2*c32-c12*b31^2*a13^2*c32+c32*a33^2*b11^2*c12-a31*c33^2*b12^2*a11-b12*c31^2*a13^2*b32-b12*a31^2*c13^2*b32+a13*c31^2*b12^2*a33+c13*a31^2*b12^2*c33-c31*a33^2*b12^2*c11+c13*b31^2*a12^2*c33-c31*b33^2*a12^2*c11-b31*c33^2*a12^2*b11+b13*c31^2*a12^2*b33-a12*b31^2*c13^2*a32+b31*a32^2*c13^2*b11-b33*a32^2*c11^2*b13-c33*a32^2*b11^2*c13+a32*c33^2*b11^2*a12+a32*b33^2*c11^2*a12-a12*c31^2*b13^2*a32+b32*a33^2*c11^2*b12+c31*b32^2*a13^2*c11+a31*b32^2*c13^2*a11-a33*b32^2*c11^2*a13+b32*c33^2*a11^2*b12-c33*b32^2*a11^2*c13+b31*c32^2*a13^2*b11+a31*c32^2*b13^2*a11-a33*c32^2*b11^2*a13-b33*c32^2*a11^2*b13+3*a12*b33*c31*c32*a13*b11-a12*b33*c31*c33*b12*a11-a12*b33*a31*c33*c12*b11-a12*b33*a31*c33*b12*c11-2*a12*c13*a31*c33*b12*b31+a12*c13*b31*c31*b12*a33+3*a12*a33*b31*c32*b13*c11-a12*a33*b31*c12*c11*b33+2*a12*a33*b31*c33*c12*b11-a12*a33*b31*c33*b12*c11+3*a12*a33*c31*b32*c13*b11-3*a12*a33*c31*b13*b11*c32-a12*a13*b31*b32*c13*c31-a12*a13*b31*c32*b13*c31+3*a12*c33*b31*b32*a13*c11+3*a12*b33*b31*c32*c13*a11-3*a12*b33*b31*c32*a13*c11+3*a12*b33*a31*c13*c11*b32-3*a12*b33*a31*c32*c13*b11+3*a12*c33*c31*b32*b13*a11-3*c12*c33*a31*b13*b11*a32+3*c12*a33*b31*b32*c13*a11+3*c12*b33*b31*a32*a13*c11-3*c12*b33*b31*a32*c13*a11+3*c12*b33*a31*a32*c13*b11+c32*a33*b33*a11*b12*c11-2*c32*a33*b33*b11*c12*a11+c32*a33*c33*b11*b12*a11-3*a12*c33*a31*b32*b13*c11-3*a12*c33*c31*b32*a13*b11+3*a12*c33*a31*b13*b11*c32+c32*b33*c33*a11*a12*b11+c32*a33*b33*b11*a12*c11-3*a12*c33*b31*c32*b13*a11+b32*a13*b31*c32*c13*a11+b32*a13*c31*c32*b13*a11+b32*a13*a31*c32*c13*b11-2*b32*b13*a31*c32*c13*a11+b32*a13*a31*c32*b13*c11+b32*a33*c33*b11*c12*a11-2*b32*a33*c33*a11*b12*c11-b32*a33*c32*b11*c13*a11-b32*a33*c32*a11*b13*c11+b32*a33*b33*c11*c12*a11-b32*b33*c32*a11*a13*c11+b32*b33*c33*a11*a12*c11-b32*c33*c32*a11*a13*b11+a32*b13*b31*c32*c13*a11+a32*b13*a31*c13*c11*b32+a32*b13*a31*c32*c13*b11+a32*a13*c31*b32*c13*b11+a32*a13*c31*b13*b11*c32+a32*a13*b31*c13*c11*b32+a32*b13*c31*b32*c13*a11+b32*a33*c33*b11*a12*c11+2*a32*b33*c32*a11*b13*c11-a32*c33*c32*b11*b13*a11-a32*c33*b32*a11*b13*c11-a32*a33*c32*b11*b13*c11+a32*a33*b33*c11*c12*b11+a32*a33*c33*b11*b12*c11-2*a32*b33*c33*b11*a12*c11+a32*b33*c33*b11*c12*a11+a32*b33*c33*a11*b12*c11-a32*b33*b32*c11*c13*a11-a32*b33*c32*b11*a13*c11-a32*b33*c32*b11*c13*a11-c12*a13*a31*c31*b13*b32-2*a32*a13*b31*c32*c13*b11+a32*a13*b31*c32*b13*c11-2*a32*a13*c31*b32*b13*c11+2*a32*c33*b32*b11*c13*a11+b12*a31*b31*c13^2*a32-b12*c13*a31^2*c12*b33+b12*c31*a33^2*c12*b11+b12*b31*c32*a13^2*c31+b12*a13*c31^2*b13*a32+b12*b13*a31^2*c13*c32-b12*b13*a31^2*c12*c33-a13*a31*c13*c11*b32^2-b32*c31*c32*a13^2*b11-b32*b31*c32*a13^2*c11-b32*a33*b33*c11^2*a12-b32*a33^2*c11*c12*b11-b32*b33*c33*a11^2*c12-a13*c31*b32^2*c13*a11+b32*c33*c32*a11^2*b13-b32*c33^2*a11*a12*b11+c12*b31*c31*a13^2*b32+c12*a13*b31^2*c13*a32+c12*a31*c31*b13^2*a32+c12*b13*a31^2*c13*b32+a33*b31*b33*c12^2*a11+a33*a31*b33*c12^2*b11-b13*a31*b31*c12^2*a33-a13*a31*b31*c12^2*b33-c32*a33*c33*b11^2*a12-c32*a33^2*b11*b12*c11-c32*b33*c33*a11^2*b12-c32*b33^2*a11*a12*c11+a33*c32^2*b11*b13*a11-a13*a31*b13*b11*c32^2-a13*b31*c32^2*b13*a11-a32*a33*b33*c11^2*b12-a32*a33*c33*b11^2*c12+a32*b33*b32*c11^2*a13-a32*b33^2*c11*c12*a11+a32*c33*c32*b11^2*a13-a32*c33^2*b11*b12*a11-a32*c31*c32*b13^2*a11+c33*a32^2*b11*b13*c11+b33*a32^2*c11*c13*b11-b13*b31*c13*c11*a32^2-b13*c31*a32^2*c13*b11-c13*b31*c31*a12^2*b33-b13*b31*c33*a12^2*c31+a12*c31*b33^2*c12*a11+a12*a31*c12*c11*b33^2+a12*b31*c33^2*b12*a11+a12*a31*b12*b11*c33^2+a12*a13*b31^2*c13*c32-a12*a13*b31^2*c12*c33+a12*a13*c31^2*b13*b32-a12*a13*c31^2*b12*b33+a12*a31*c32*b13^2*c31-a12*b13*c31^2*b12*a33+a12*a31*b31*c13^2*b32-a12*c13*b31^2*c12*a33+b33*b31*c33*a12^2*c11+b33*c31*c33*a12^2*b11-a32*a31*c32*b13^2*c11-a32*a31*b32*c13^2*b11+a32*a33*b32*c11^2*b13+a32*a33*c32*b11^2*c13-c13*a31*c31*b12^2*a33+a33*c31*c33*b12^2*a11-a13*a31*c33*b12^2*c31+b12*b31*c12*c11*a33^2+3*b12*a33*c31*c32*b13*a11+3*c12*b33*c31*a13*a11*b32-3*c12*b33*c31*a32*a13*b11+3*c12*c33*b31*a32*b13*a11-3*c12*c33*b31*a13*a11*b32+a12*a13*b31*c33*b12*c31+a12*b13*b31*a33*c12*c31-a12*b13*a31*b31*c13*c32+a12*b13*a31*b31*c12*c33-a12*b13*a31*b32*c13*c31-2*a12*b13*a31*b33*c12*c31+a12*b13*a31*c33*b12*c31+2*a12*b13*b31*a32*c13*c31-3*b12*c33*b31*a32*a13*c11+3*b12*c33*b31*a13*a11*c32-3*b12*c33*a31*c32*a13*b11+3*b12*a33*b31*c13*c11*a32-3*b12*a33*c31*a32*c13*b11+3*b12*a33*a31*c32*c13*b11-3*b12*b33*a31*c13*c11*a32+2*b12*b33*a31*c33*c12*a11+3*b12*b33*c31*a32*c13*a11-3*b12*b33*c31*a13*a11*c32-3*b12*c33*c31*a32*b13*a11+3*b12*c33*c31*a32*a13*b11-3*b12*a33*b31*c32*c13*a11-b12*a33*b31*c33*c12*a11-3*b12*a33*a31*c32*b13*c11-b12*a33*a31*c12*c11*b33-b12*a33*a31*c33*c12*b11-b12*a33*c31*b33*c12*a11+b12*c13*a31*b31*c12*a33-2*b12*a13*b31*a33*c12*c31-b12*a13*a31*b31*c13*c32+b12*a13*a31*b31*c12*c33+2*b12*a13*a31*b32*c13*c31-b12*a13*a31*c32*b13*c31+b12*a13*a31*b33*c12*c31-b12*a13*b31*a32*c13*c31-b12*b13*a31*a32*c13*c31+b12*b13*a31*a33*c12*c31-3*c12*a33*b31*a32*b13*c11-c12*b13*a31*b31*c13*a32+2*c12*a13*a31*c32*b13*b31-3*c12*b33*a31*b32*a13*c11-3*c12*a33*c31*b32*b13*a11+3*c12*a33*c31*b13*b11*a32+3*c12*a33*a31*b32*b13*c11-3*c12*a33*a31*b32*c13*b11+2*a12*a33*c31*b33*b12*c11-a12*a33*c31*b33*c12*b11-a12*a33*c31*b12*b11*c33-3*a12*a33*b31*c13*c11*b32,2*a12*a23*c11*b23*b12*c21-c12*b13*b21*a22*c13*a21+c12*b21*a13^2*b22*c21+a22*a13*b11*c22*b13*c21-a12*b13*a23*b12*c21^2+a22*a23*c11*b23*c12*b11-2*b22*a23*a11*c23*b12*c11+b12*a13*a22*b13*c21^2+a12*c13*b21*a23*b12*c21-b12*c13*b23*c12*a21^2+a12*c12*c21*b23^2*a11+a22*a13*c11*b13*c22*b21+3*b12*a23*c13*b21*a22*c11-a22*c22*c11*b13^2*a21-a22*c23*a11*b13*c22*b11+2*b12*b23*a11*c23*c12*a21-b12*b13*c21*a22*c13*a21+a12*c13*a21*b23*c12*b21-2*a22*a13*b11*c22*c13*b21+a23*c23*c11*b12^2*a21-a12*a22*b13^2*c21^2-a12*a22*c13^2*b21^2+b13*a12^2*b23*c21^2+c13*a12^2*c23*b21^2-c11*a12^2*b23^2*c21-b11*a12^2*c23^2*b21-b12*b22*c13^2*a21^2+a13*a23*b12^2*c21^2+c13*b12^2*c23*a21^2-c11*a23^2*b12^2*c21-a11*b12^2*c23^2*a21-b12*a13^2*b22*c21^2-c12*a13^2*c22*b21^2-c12*b13^2*c22*a21^2+a13*a23*c12^2*b21^2+b13*b23*c12^2*a21^2-b11*a23^2*c12^2*b21-a11*b23^2*c12^2*a21+a22*a12*b23^2*c11^2+a22*a12*c23^2*b11^2+c11*a22^2*b13^2*c21+b11*a22^2*c13^2*b21-b23*a22^2*b13*c11^2-c23*a22^2*c13*b11^2+b22*a23^2*b12*c11^2+b22*b12*c23^2*a11^2+c11*a13^2*b22^2*c21+a11*b22^2*c13^2*a21-a23*a13*b22^2*c11^2-c23*b22^2*c13*a11^2+c22*a23^2*c12*b11^2+c22*b23^2*c12*a11^2+b11*a13^2*c22^2*b21+a11*b13^2*c22^2*a21-a23*a13*c22^2*b11^2-b23*b13*c22^2*a11^2-b22*b11*a12*c23^2*a11-a13*c13*c21*b22^2*a11-a13*c13*a21*b22^2*c11+c23*a11*a13*b22^2*c11-c22*a23*a12*c23*b11^2-c22*b11*a23^2*b12*c11-c22*b23*b12*c23*a11^2-c22*a11*a12*b23^2*c11-a13*b13*b21*c22^2*a11-a13*b13*a21*c22^2*b11+a23*a11*b13*c22^2*b11+b23*b11*a13*c22^2*a11+b22*a23*c11*a12*c23*b11+2*b22*a23*c11*a13*c22*b11+a12*a13*c21*b23*c12*b21-a12*a13*c21*b22*c13*b21-a12*a13*c21*b13*c22*b21+a12*a13*c21*b12*c23*b21+a12*b13*c21*a23*c12*b21+2*a12*b13*c21*a22*c13*b21+a12*b13*a21*c23*b12*c21+a12*b13*a21*c23*c12*b21-a12*b13*a21*c22*c13*b21-a12*b13*a21*c13*b22*c21-2*a12*b13*a21*c12*b23*c21+a12*c13*a21*b23*b12*c21-2*a12*c13*a21*b12*c23*b21+a23*a11*c13*b22^2*c11-b13*c21*a12^2*c23*b21-c13*b21*a12^2*b23*c21+b23*c23*c11*a12^2*b21+b23*c23*b11*a12^2*c21-a12*a13*b23*b12*c21^2+a12*a13*b22*b13*c21^2-a12*a13*c23*c12*b21^2+a12*a13*c22*c13*b21^2+a12*a21*c22*b13^2*c21-a12*c13*a23*c12*b21^2+a12*a21*b22*c13^2*b21+a12*c12*a21*b23^2*c11+a12*b12*b21*c23^2*a11+a12*b12*a21*c23^2*b11+a23*c23*a11*b12^2*c21-a13*a21*c23*b12^2*c21+b12*c21*a13^2*c22*b21-b12*b13*c23*c12*a21^2+b12*b13*c22*c13*a21^2+b12*b21*a22*c13^2*a21+b12*c12*c21*a23^2*b11+b12*c12*b21*a23^2*c11+c12*a13*a22*c13*b21^2+c12*a21*a22*b13^2*c21+c12*b13*b22*c13*a21^2-a13*a21*b23*c12^2*b21-b13*b21*a23*c12^2*a21+a23*b23*b11*c12^2*a21+a23*b23*a11*c12^2*b21-a22*c22*a11*b13^2*c21-a22*b22*b11*c13^2*a21-a22*b22*a11*c13^2*b21-a22*a23*b23*b12*c11^2+a22*a23*b22*b13*c11^2-a22*a23*c23*c12*b11^2+a22*a23*c22*c13*b11^2+a22*b23*a13*b22*c11^2-a22*a11*c12*b23^2*c11+a22*c23*a13*c22*b11^2-a22*a11*b12*c23^2*b11-b13*c13*c21*a22^2*b11-b13*c13*b21*a22^2*c11+b23*c11*a22^2*c13*b11+c23*b11*a22^2*b13*c11-b22*c22*c11*a13^2*b21-b22*c22*b11*a13^2*c21-b22*a23*a12*b23*c11^2-b22*c11*a23^2*c12*b11-b22*b23*c23*c12*a11^2+b22*b23*c22*c13*a11^2+b22*c23*b13*c22*a11^2-3*a12*c23*b22*b11*a13*c21+3*a12*c23*b22*a11*b13*c21-3*a12*c23*b13*b21*c22*a11+3*a12*c23*b13*a21*c22*b11-3*b12*a23*c22*c11*b13*a21-b12*a23*c23*b11*c12*a21-b12*a23*c23*a11*c12*b21-2*b12*a13*c21*a23*c12*b21-b12*a13*c21*a22*c13*b21-a12*a23*c11*b23*c12*b21-3*a12*a23*c11*b22*c13*b21+3*a12*a23*c11*b13*c22*b21-a12*a23*c11*b12*c23*b21-a12*a23*b11*c23*b12*c21+2*a12*a23*b11*c23*c12*b21-3*a12*a23*b11*c22*b13*c21+3*a12*a23*b11*c13*b22*c21-a12*a23*b11*c12*b23*c21-a12*b23*c23*c11*b12*a21-a12*b23*c23*b11*c12*a21-a12*b23*c23*a11*b12*c21-a12*b23*c23*a11*c12*b21-3*a12*b23*c22*c11*a13*b21+3*a12*b23*c22*b11*a13*c21-3*a12*b23*c22*b11*c13*a21+3*a12*b23*c22*a11*c13*b21-3*a12*b23*c13*c21*b22*a11+3*a12*b23*c13*a21*b22*c11+3*a12*c23*b22*c11*a13*b21-3*a12*c23*b22*c11*b13*a21-c13*a21*a23*b12^2*c21-2*a22*a13*c11*b22*b13*c21+b12*a13*a21*c23*c12*b21-b12*a13*a21*c22*b13*c21-b12*a13*a21*c22*c13*b21+2*b12*a13*a21*c13*b22*c21+b12*a13*a21*c12*b23*c21+b12*b13*c21*a23*c12*a21+b12*c13*b21*a23*c12*a21+3*b12*a23*c22*b11*c13*a21+3*b12*a23*c22*a11*b13*c21-3*b12*a23*c22*a11*c13*b21-3*b12*a23*c13*c21*a22*b11-b12*a23*c12*c21*b23*a11-b12*a23*c12*a21*b23*c11-3*b12*b23*c11*a22*c13*a21+3*b12*b23*c11*a13*c22*a21-3*b12*b23*a11*c22*a13*c21+3*b12*b23*a11*c13*a22*c21-3*b12*c23*a22*c11*a13*b21+3*b12*c23*a22*c11*b13*a21+3*b12*c23*a22*b11*a13*c21-3*b12*c23*a22*a11*b13*c21+3*b12*c23*a13*b21*c22*a11-3*b12*c23*a13*a21*c22*b11-c12*a13*b21*a22*b13*c21-c12*a13*a21*b22*b13*c21-c12*a13*a21*b22*c13*b21+2*c12*a13*a21*b13*c22*b21+3*c12*a23*b22*c11*b13*a21-3*c12*a23*b22*b11*c13*a21-3*c12*a23*b22*a11*b13*c21+3*c12*a23*b22*a11*c13*b21+3*c12*a23*b13*c21*a22*b11-3*c12*a23*b13*b21*a22*c11+3*c12*b23*a22*c11*a13*b21-3*c12*b23*a22*b11*a13*c21+3*c12*b23*a22*b11*c13*a21-3*c12*b23*a22*a11*c13*b21+3*c12*b23*a13*c21*b22*a11-3*c12*b23*a13*a21*b22*c11-3*c12*c23*b11*a22*b13*a21+3*c12*c23*b11*a13*b22*a21-3*c12*c23*a11*b22*a13*b21+3*c12*c23*a11*b13*a22*b21+a22*a13*c11*b22*c13*b21+a22*a13*b11*c13*b22*c21+a22*b13*c22*b11*c13*a21+a22*b13*c22*a11*c13*b21+a22*b13*c13*c21*b22*a11+a22*b13*c13*a21*b22*c11-a22*a23*c11*b22*c13*b11-a22*a23*c11*b13*c22*b11+a22*a23*c11*b12*c23*b11-a22*b23*c11*a13*c22*b11-2*a22*b23*c11*a12*c23*b11+a22*b23*a11*c23*b12*c11+a22*b23*a11*c23*c12*b11+2*a22*b23*a11*c22*b13*c11-a22*b23*a11*c22*c13*b11-a22*b23*a11*c13*b22*c11-a22*c23*b11*a13*b22*c11-a22*c23*a11*b22*b13*c11+2*a22*c23*a11*b22*c13*b11+b22*a13*c22*c11*b13*a21+b22*a13*c22*b11*c13*a21+b22*a13*c22*a11*b13*c21+b22*a13*c22*a11*c13*b21-2*b22*b13*a11*c22*c13*a21+b22*a23*a11*c23*c12*b11-b22*a23*a11*c22*b13*c11-b22*a23*a11*c22*c13*b11+b22*a23*a11*c12*b23*c11-b22*b23*c11*a13*c22*a11+b22*b23*c11*a12*c23*a11-b22*c23*b11*a13*c22*a11+c22*a23*b11*a12*b23*c11+c22*a23*a11*b23*b12*c11-2*c22*a23*a11*b23*c12*b11+c22*a23*a11*b12*c23*b11+c22*b23*b11*a12*c23*a11,b13*a23*a33*c33*b22*c11-b23*c33*c32*a13^2*b21+c13*b23*c23*a33*a12*b31-c13*a23*b33^2*c22*a11-a13*b23*a33*c33*b12*c21-c13*a13*a23*c31*b22*b33+2*a13*a23*b33*c32*b23*c11-b13*a23*c33^2*b22*a11-a13*b13*c23*c31*a22*b33-c13*b33*b31*c12*a23^2-a13*c13*a23*b31*c22*b33-2*c13*c23*b12*b21*a33^2-c13*b13*a23*a31*c22*b33+2*c13*c23*a33*b33*b12*a21+c23*a33*a31*c22*b13^2-a13*a23*b33*c23*c11*b32-a13*c33*c31*b23^2*a12+2*b13*c13*b23*a31*a22*c33+a13*b23*b33*c33*a22*c11-c13*a23*a33*b23*b11*c32+a13*b23*c23*c33*b12*a31-2*a13*a23*c12*c21*b33^2-2*b13*a23*c23*b33*c12*a31+b13*c23*a33*b33*c22*a11-c13*a23^2*b33*b12*c31-a13*c23*b33*c33*b12*a21-a13*b33*b31*c23^2*a12+2*b13*a23*b33*c23*c11*a32-2*b13*b33*c32*a23^2*c11+2*b13*a23*a33*c32*b23*c11-2*c13*c33*a32*b23^2*a11+b13*a23*b23*c33*a12*c31-b13*c23*a33*c33*a12*b21-b13*a23*a33*c32*c23*b11-2*a13*a33*c32*b23^2*c11+c13*b23*a33*c33*a22*b11+c13*b33*a23*a31*c12*b23-c13*b13*b23*c31*a22*a33+b13*c33*b32*a23^2*c11-a13*c13*b23*b31*a22*c33-b13*c23*a33^2*b22*c11+a13*c23*b33^2*a12*c21+a13*c23*b33^2*c12*a21-a13*c23*b33^2*c22*a11-a13*c23*b33^2*a22*c11+2*a13*c23^2*a33*b12*b31-a13*c23^2*b33*b12*a31-2*a13*a33*b32*c23^2*b11+a13*b33*a32*c23^2*b11+a13*b33*b32*c23^2*a11-2*b13^2*a23*c31*c22*a33-2*b13^2*c23*a31*a22*c33+b13^2*c23*c31*a22*a33+2*b13^2*a33*c32*a23*c21-b13^2*a33*c32*c23*a21-b13^2*c33*a32*a23*c21+2*b13^2*c33*a32*c23*a21+b13^2*a23*a31*c22*c33+b13*a23*c33^2*b12*a21+b13*a23*c33^2*a12*b21-b13*a23*c33^2*a22*b11+2*b13*a23^2*b33*c12*c31-b13*a23^2*c33*c12*b31+b13*c33*c32*a23^2*b11+2*b13*b23*c22*c11*a33^2-2*b13*b23*c12*c21*a33^2+2*b13*b23*a22*a11*c33^2-2*b13*b23*a12*a21*c33^2+b13*c23*a33^2*b12*c21+b13*c23*a33^2*c12*b21-b13*c23*a33^2*c22*b11-b13*c23^2*a33*a12*b31+2*b13*c23^2*b33*a12*a31+b13*a33*a32*c23^2*b11+b13*a33*b32*c23^2*a11-2*b13*b33*a32*c23^2*a11-b13*a33*a31*c23^2*b12-b13*c33*c31*b12*a23^2-2*c13^2*a23*b31*b22*a33-2*c13^2*b23*a31*a22*b33+c13^2*b23*b31*a22*a33+2*c13^2*a33*b32*a23*b21-c13^2*a33*b32*b23*a21-c13^2*b33*a32*a23*b21+2*c13^2*b33*a32*b23*a21+c13*a23*b33^2*a12*c21+c13*a23*b33^2*c12*a21-c13*a23*b33^2*a22*c11+2*c13*a23^2*c33*b12*b31+c13*b33*b32*a23^2*c11+c13*b33*c32*a23^2*b11-2*c13*c33*b32*a23^2*b11+c13*b23*a33^2*b12*c21+c13*b23*a33^2*c12*b21-c13*b23*a33^2*c22*b11-c13*b23*a33^2*b22*c11-c13*b23^2*a33*a12*c31+2*c13*b23^2*c33*a12*a31+c13*a33*a32*b23^2*c11+c13*a33*c32*b23^2*a11+c13^2*a23*a31*b22*b33-c13*a33*a31*c12*b23^2+2*c13*c23*b22*b11*a33^2+2*c13*c23*a22*a11*b33^2-2*c13*c23*a12*a21*b33^2-a23*c33*c32*b13^2*a21-a23*b33*b32*c13^2*a21+a23*b33*b31*c13^2*a22+a23*c33*c31*b13^2*a22-b23*a33*a32*c13^2*b21+b23*a33*a31*c13^2*b22+b23*c33*c31*b22*a13^2-c23*b33*b32*a13^2*c21-c23*a33*a32*b13^2*c21+c23*b33*b31*c22*a13^2-2*a13*a23*b12*b21*c33^2+a13*b23*c33^2*b12*a21+a13*b23*c33^2*a12*b21-a13*b23*c33^2*b22*a11-a13*b23*c33^2*a22*b11+2*a13*b23^2*a33*c12*c31-a13*b23^2*c33*c12*a31+a13*c33*a32*b23^2*c11+a13*c33*c32*b23^2*a11+2*a13^2*c33*b32*c23*b21-a13^2*c33*b32*b23*c21-a13^2*b33*c32*c23*b21+2*a13^2*b33*c32*b23*c21+a13^2*c23*c31*b22*b33-2*a13^2*c23*b31*b22*c33-2*a13^2*b23*c31*c22*b33+a13^2*b23*b31*c22*c33+2*a13*a23*c22*c11*b33^2+2*a13*a23*b22*b11*c33^2+2*c13*a13*c23*b31*b22*a33+c13*a13*a33*b32*b23*c21-2*c13*a13*b33*a32*b23*c21+c13*a13*b33*c32*a23*b21-2*c13*a13*c33*b32*a23*b21+2*c13*b13*a23*c31*b22*a33+2*c13*b13*c23*a31*a22*b33+b13*c13*a33*b32*c23*a21-2*b13*c13*a33*c32*a23*b21-2*b13*c13*b33*a32*c23*a21+b13*c13*b33*a23*a21*c32+b13*c13*c33*a32*a23*b21+b13*c13*c33*a23*a21*b32+b13*a23*b23*c33*c12*a31+b13*a23*c23*c33*a12*b31-b13*a23*a33*c23*c11*b32-2*b13*a23*a33*c22*c11*b33+b13*a23*a33*c33*c22*b11+2*b13*a23*a33*c12*c21*b33-b13*a23*a33*c33*c12*b21-b13*a23*a33*c33*b12*c21+2*b13*a23*b33*c32*c23*a11+b13*a23*b33*c33*c22*a11+b13*a23*b33*c33*a22*c11-b13*a23*b33*c33*c12*a21-b13*a23*b33*c33*a12*c21-b13*a23*c33*a32*c23*b11-b13*a23*c33*a32*b23*c11-b13*a23*c33*b32*c23*a11-b13*a23*c33*c32*b23*a11-2*b13*b23*a23*a33*c12*c31+b13*b23*c23*a33*c12*a31-2*b13*b23*c23*c33*a12*a31-b13*b23*a33*c23*c11*a32-b13*b23*a33*c32*c23*a11-2*b13*b23*a33*c33*c22*a11-2*b13*b23*a33*c33*a22*c11+2*b13*b23*a33*c33*c12*a21+2*b13*b23*a33*c33*a12*c21+2*b13*b23*c33*a32*c23*a11+b13*c23*a23*a33*c12*b31-2*b13*c23*a23*b33*a12*c31+b13*c23*b23*a33*a12*c31-b13*c23*a33*b33*a12*c21-b13*c23*a33*b33*c12*a21-b13*c23*a33*c33*b12*a21+b13*c23*a33*b33*a22*c11+b13*c23*a33*c33*b22*a11+b13*c23*a33*c33*a22*b11-2*b13*c23*b33*a22*a11*c33+b13*a33*a23*c31*c23*b12+b13*c33*a23*a31*c23*b12-c13*a13*b23*b31*c22*a33+2*c13*a13*b23*c31*a22*b33+c13*b23*a33*b33*a22*c11+c13*b23*a33*c33*b22*a11+2*c13*b23*b33*a32*c23*a11-2*c13*b23*b33*a22*a11*c33+2*c13*b23*b33*a12*a21*c33-2*c13*c23*a23*a33*b12*b31-2*c13*c23*b23*b33*a12*a31-2*c13*c23*a33*b33*b22*a11-2*c13*c23*a33*b33*a22*b11+2*c13*c23*a33*b33*a12*b21+c13*a33*a23*b31*c12*b23-a13*c23*a33*b33*b12*c21-a13*c23*a33*b33*c12*b21+2*a13*c23*a33*b12*b21*c33-a13*c23*b33*c33*a12*b21+a13*c23*b33*c33*b22*a11+a13*c23*b33*c33*a22*b11+a13*b13*b33*c23*c21*a32+a13*b13*b33*c32*c23*a21+a13*b13*c33*a32*b23*c21-2*a13*b13*c33*b32*c23*a21+2*a13*c13*a23*b31*b22*c33+2*a13*c13*b23*a31*c22*b33-a13*c13*c23*a31*b22*b33-a13*c13*c23*b31*a22*b33-2*a13*c13*a33*b32*c23*b21+a13*c13*a33*b23*b21*c32+a13*c13*b33*a32*c23*b21-2*a13*c13*b33*c32*b23*a21+a13*c13*c33*b23*b21*a32+a13*c13*c33*b32*b23*a21-2*a13*a23*b23*b33*c12*c31+a13*a23*b23*c33*b12*c31+a13*a23*c23*b33*c12*b31-2*a13*a23*c23*c33*b12*b31-a13*a23*b33*c32*c23*b11-2*a13*a23*b33*c33*c22*b11-2*a13*a23*b33*c33*b22*c11+2*a13*a23*b33*c33*c12*b21+2*a13*a23*b33*c33*b12*c21+2*a13*a23*c33*b32*c23*b11-a13*a23*c33*b32*b23*c11-a13*a23*c33*b23*b11*c32+a13*b23*a23*c33*c12*b31-2*a13*b23*c23*a33*c12*b31+2*a13*b23*a33*c23*c11*b32+2*a13*b23*a33*c32*c23*b11-2*a13*b23*a33*c22*c11*b33+a13*b23*a33*c33*c22*b11+a13*b23*a33*c33*b22*c11+2*a13*b23*a33*c12*c21*b33-a13*b23*a33*c33*c12*b21-a13*b23*b33*c23*c11*a32-a13*b23*b33*c32*c23*a11+a13*b23*b33*c33*c22*a11-a13*b23*b33*c33*c12*a21-a13*b23*b33*c33*a12*c21-a13*b23*c33*a32*c23*b11-a13*b23*c33*b32*c23*a11+a13*c23*a23*b33*b12*c31-2*a13*c23*b23*a33*b12*c31+a13*c23*b23*b33*c12*a31+a13*c23*a33*b33*c22*b11+a13*c23*a33*b33*b22*c11-2*a13*c23*a33*b22*b11*c33-2*a13*b13*a33*c32*b23*c21+a13*b13*a33*c23*c21*b32+2*a13*b13*c23*a31*b22*c33-a13*b13*b23*c31*a22*c33-a13*b13*b23*a31*c22*c33-a13*b13*a23*c31*b22*c33+2*a13*b13*a23*c31*c22*b33+a13*b33*b23*c31*c23*a12+a13*c33*b23*b31*c23*a12+2*b13*c23*b33*a12*a21*c33-b13*a13*a23*b31*c22*c33+2*b13*a13*b23*c31*c22*a33+2*b13*a13*c23*b31*a22*c33-b13*a13*c23*c31*b22*a33+b13*a13*a33*c32*c23*b21-2*b13*a13*b33*c32*a23*c21-2*b13*a13*c33*a32*c23*b21+b13*a13*c33*b32*a23*c21-b13*c13*a23*a31*b22*c33+2*b13*c13*a23*b31*c22*a33-b13*c13*b23*a31*c22*a33-b13*c13*c23*a31*b22*a33-b13*c13*c23*b31*a22*a33+c13*b13*b33*a32*a23*c21+a23*a13*b33*c13*c21*b32+a23*a13*c33*b13*b21*c32-a23*b33*b13*c31*c13*a22-a23*c33*b13*b31*c13*a22+b23*a13*c33*c32*b13*a21+b23*b13*a33*c13*c21*a32-b23*a33*a13*c31*c13*b22-b23*c33*a13*a31*c13*b22+c23*a13*b33*b32*c13*a21+c23*b13*a33*a32*c13*b21-c23*a33*a13*b31*c22*b13-c23*b33*a13*a31*c22*b13-2*c13*b13*a33*b32*a23*c21+c13*b13*a33*c32*b23*a21-2*c13*b13*c33*a32*b23*a21+c13*a23*b23*b33*a12*c31-2*c13*a23*b23*c33*b12*a31+c13*a23*c23*b33*b12*a31+c13*a23*c23*b33*a12*b31+2*c13*a23*a33*b32*c23*b11-c13*a23*a33*b32*b23*c11+c13*a23*a33*b33*c22*b11+c13*a23*a33*b33*b22*c11-2*c13*a23*a33*b22*b11*c33-c13*a23*a33*b33*b12*c21-c13*a23*a33*b33*c12*b21+2*c13*a23*a33*b12*b21*c33-c13*a23*b33*c33*b12*a21-c13*a23*b33*c33*a12*b21-c13*a23*b33*a32*c23*b11-c13*a23*b33*a32*b23*c11-c13*a23*b33*b32*c23*a11-c13*a23*b33*c32*b23*a11+c13*a23*b33*c33*b22*a11+c13*a23*b33*c33*a22*b11+2*c13*a23*c33*b23*b11*a32+2*c13*a23*c33*b32*b23*a11+c13*b23*a23*a33*b12*c31-2*c13*b23*a23*c33*a12*b31+c13*b23*c23*a33*b12*a31-c13*b23*a33*b33*a12*c21-c13*b23*a33*b33*c12*a21-c13*b23*a33*c33*b12*a21-c13*b23*a33*c33*a12*b21-c13*b23*a33*a32*c23*b11-c13*b23*a33*b32*c23*a11+c13*b23*a33*b33*c22*a11,a31*a33*c11*b11*b22*c21+b32*c31*a11*c21*a13*b21+c32*a31*b21*c11*b13*a21+b31*c33*a11*a21*b22*c11-a31*a32*c11*b11*c23*b21+a31*c31*b12*b21*c23*a11+2*a31^2*b11*c23*c12*b21-2*b31*c31*a23*b11*a12*c21-2*b33*c31*c11*b12*a21^2-b31*c31*a13*a21*c22*b11+2*a33*b31*c21*c11*a12*b21+a31*c31*b23*b11*c12*a21+b32*a31*c21*c11*a13*b21+b32*c31*a21*a11*c13*b21+b31^2*c11*a13*c22*a21+2*c31^2*a11*b23*b12*a21+b33*b31*a11*a12*c21^2-b31*a32*c11*c21*b23*a11+a31*b31*c23*a11*b12*c21+c33*c31*b11*b12*a21^2+c31*a32*a21*c23*b11^2+a31*c31*b23*c11*a12*b21-a32*c31*a11*c13*b21^2-a33*c31*b11*c21*b12*a21+2*a33*c31*b21*c11*b12*a21-2*b31*c31*a11*b12*c23*a21-2*b31*c32*b21*c23*a11^2+a32*c31*b21*b11*c13*a21+c31*b33*a21*c11*a22*b11-c31^2*b11*a23*b12*a21-c31*a33*a21*c22*b11^2+a31*c32*c21*a23*b11^2-a31*b32*c21*b11*c23*a11+b31*c31*a23*a11*b12*c21+c32*a31*b11*c21*b13*a21-2*a31*b31*c11*a12*b23*c21-b31*a33*a21*b22*c11^2+a31*a32*c21*c23*b11^2-b32*a31*b11*a13*c21^2-a31*b31*c22*a11*b13*c21-a31*c31*b13*c21*a22*b11+a31*a32*b21*b23*c11^2+2*a31*c32*b11*a21*b23*c11-b31*c31*a22*c11*b13*a21+2*b32*a31*a11*b13*c21^2-b32*b31*c11*c13*a21^2-b32*b31*a11*a13*c21^2+2*b32*c31*c11*b13*a21^2-b32*c31*b11*c13*a21^2+2*c32*a31*a11*c13*b21^2-c32*b31*c11*b13*a21^2+2*c32*b31*b11*c13*a21^2-c32*c31*b11*b13*a21^2-c32*c31*a11*a13*b21^2+a33*a31*b11*b12*c21^2-2*a33*b31*b11*a12*c21^2+a33*b31*a11*b12*c21^2-2*a33*c31*c11*a12*b21^2+a33*c31*a11*c12*b21^2-2*b33*a31*a11*b12*c21^2+b33*b31*c11*c12*a21^2+b33*c31*b11*c12*a21^2-2*c33*a31*a11*c12*b21^2+c33*b31*c11*b12*a21^2-2*c33*b31*b11*c12*a21^2+c33*c31*a11*a12*b21^2-a32*a31*c11*c13*b21^2-c32*a31*c11*a13*b21^2+a33*a31*c11*c12*b21^2+b33*a31*b11*a12*c21^2+c33*a31*c11*a12*b21^2-a31^2*c11*b23*c12*b21-2*a31^2*c11*b22*b13*c21+a31^2*c11*b22*c13*b21+a31^2*c11*b13*c22*b21-a31^2*c11*b12*c23*b21-a31^2*b11*c23*b12*c21+a31^2*b11*c22*b13*c21-2*a31^2*b11*c22*c13*b21+a31^2*b11*c13*b22*c21-a31^2*b11*c12*b23*c21+2*a31^2*c11*b23*b12*c21+a31*b32*b21*a23*c11^2-2*a31*b32*a21*b23*c11^2-2*a31*c32*a21*c23*b11^2-a31*a33*c21*c22*b11^2-a31*a33*b21*b22*c11^2-a31*b33*b21*a22*c11^2+2*a31*b33*a21*b22*c11^2-a31*c33*c21*a22*b11^2+2*a31*c33*a21*c22*b11^2+2*b31^2*c11*a23*a12*c21-b31^2*c11*a23*c12*a21-2*b31^2*c11*a22*a13*c21+b31^2*c11*a22*c13*a21-b31^2*c11*a12*c23*a21-b31^2*a11*c23*a12*c21+2*b31^2*a11*c23*c12*a21+b31^2*a11*c22*a13*c21-2*b31^2*a11*c22*c13*a21+b31^2*a11*c13*a22*c21-b31^2*a11*c12*a23*c21-2*b31*a32*b21*a23*c11^2+b31*a32*a21*b23*c11^2+b31*b32*c21*c23*a11^2+b31*b32*a21*a23*c11^2+b31*c32*c21*b23*a11^2+2*b31*a33*b21*a22*c11^2-b31*b33*c21*c22*a11^2-b31*b33*a21*a22*c11^2-b31*c33*c21*b22*a11^2+2*b31*c33*b21*c22*a11^2+2*c31^2*b11*a23*a12*b21-2*c31^2*b11*a22*a13*b21+c31^2*b11*a22*b13*a21+c31^2*b11*a13*b22*a21-c31^2*b11*a12*b23*a21-c31^2*a11*b23*a12*b21+c31^2*a11*b22*a13*b21-2*c31^2*a11*b22*b13*a21+c31^2*a11*b13*a22*b21-c31^2*a11*b12*a23*b21-2*c31*a32*c21*a23*b11^2-2*c31*b32*c21*b23*a11^2+c31*b32*b21*c23*a11^2+c31*c32*b21*b23*a11^2+c31*c32*a21*a23*b11^2+2*c31*a33*c21*a22*b11^2+2*c31*b33*c21*b22*a11^2-c31*b33*b21*c22*a11^2-c31*c33*b21*b22*a11^2-c31*c33*a21*a22*b11^2-a32*a31*b11*b13*c21^2+2*a32*b31*b11*a13*c21^2-a32*b31*a11*b13*c21^2+2*a32*c31*c11*a13*b21^2-c33*b31*a21*c11*a12*b21+2*c33*b31*a21*b11*a12*c21-c33*b31*a21*a11*b12*c21+2*c33*b31*a21*a11*c12*b21-c33*b31*a11*c21*a12*b21-c33*c31*b11*a21*a12*b21-c33*c31*a11*b21*b12*a21-2*c32*b31*a21*b11*a13*c21+c32*b31*a21*a11*b13*c21-2*c32*b31*a21*a11*c13*b21+c32*b31*a11*c21*a13*b21+c32*c31*b11*a21*a13*b21+c32*c31*a11*b21*b13*a21+a31*b31*c23*c11*b12*a21+a31*b31*c23*b11*a12*c21-2*a31*b31*c23*b11*c12*a21-2*a31*b31*c23*a11*c12*b21-a31*b31*c22*c11*a13*b21-a31*b31*c22*c11*b13*a21-a31*b31*c22*b11*a13*c21+2*a31*b31*c22*b11*c13*a21+2*a31*b31*c22*a11*c13*b21-a31*b31*c13*c21*a22*b11-a31*b31*c13*c21*b22*a11-a31*b31*c13*b21*a22*c11-a31*b31*c13*a21*b22*c11+a31*b31*c12*c21*a23*b11+a31*b31*c12*c21*b23*a11+a31*b31*c12*b21*a23*c11+a31*b31*c12*a21*b23*c11-2*a31*b31*c11*a23*b12*c21+2*a31*b31*c11*a22*b13*c21+2*a31*b31*c11*a13*b22*c21-2*a31*c31*b23*c11*b12*a21+a31*c31*b23*b11*a12*c21-2*a31*c31*b23*a11*b12*c21+a31*c31*b23*a11*c12*b21-a31*c31*b22*c11*a13*b21+2*a31*c31*b22*c11*b13*a21-a31*c31*b22*b11*a13*c21-a31*c31*b22*b11*c13*a21+2*a31*c31*b22*a11*b13*c21-a31*c31*b22*a11*c13*b21-a31*c31*b13*b21*a22*c11-a31*c31*b13*b21*c22*a11-a31*c31*b13*a21*c22*b11+a31*c31*b12*c21*a23*b11+a31*c31*b12*b21*a23*c11+a31*c31*b12*a21*c23*b11-2*a31*c31*b11*a23*c12*b21+2*a31*c31*b11*a22*c13*b21+2*a31*c31*b11*a13*c22*b21-2*a31*c31*b11*a12*c23*b21-a31*a32*c11*b11*b23*c21-a31*b32*c11*c21*a23*b11+2*a31*b32*c11*c21*b23*a11-a31*b32*c11*b21*c23*a11+2*a31*b32*c11*a21*c23*b11-a31*c32*b11*b21*a23*c11+2*a31*c32*b11*b21*c23*a11-a31*c32*b21*c11*b23*a11+a31*a33*c11*b11*c22*b21+a31*b33*c11*c21*a22*b11-2*a31*b33*c11*c21*b22*a11+a31*b33*c11*b21*c22*a11-2*a31*b33*c11*a21*c22*b11+a31*b33*c21*b11*c22*a11+a31*c33*b11*c21*b22*a11+a31*c33*b11*b21*a22*c11-2*a31*c33*b11*b21*c22*a11-2*a31*c33*b11*a21*b22*c11+a31*c33*b21*c11*b22*a11-a31*c32*b11*c21*b23*a11-2*b31*c31*a23*c11*a12*b21+b31*c31*a23*c11*b12*a21+b31*c31*a23*b11*c12*a21+b31*c31*a23*a11*c12*b21+2*b31*c31*a22*c11*a13*b21+2*b31*c31*a22*b11*a13*c21-b31*c31*a22*b11*c13*a21-b31*c31*a22*a11*b13*c21-b31*c31*a22*a11*c13*b21-b31*c31*a13*c21*b22*a11-b31*c31*a13*b21*c22*a11-b31*c31*a13*a21*b22*c11+b31*c31*a12*c21*b23*a11+b31*c31*a12*b21*c23*a11+b31*c31*a12*a21*b23*c11+b31*c31*a12*a21*c23*b11-2*b31*c31*a11*b23*c12*a21+2*b31*c31*a11*b22*c13*a21+2*b31*c31*a11*b13*c22*a21+2*b31*a32*c11*c21*a23*b11+2*b31*a32*c11*b21*c23*a11-b31*a32*c11*a21*c23*b11-b31*a32*c21*b11*c23*a11-b31*b32*c11*a11*c23*a21-b31*b32*c11*a11*a23*c21-b31*c32*a11*c21*a23*b11+2*b31*c32*a11*b21*a23*c11-b31*c32*a11*a21*b23*c11+2*b31*c32*a11*a21*c23*b11-b31*c32*a21*c11*a23*b11-2*b31*a33*c11*c21*a22*b11+b31*a33*c11*c21*b22*a11-2*b31*a33*c11*b21*c22*a11+b31*a33*c11*a21*c22*b11+b31*a33*c21*b11*c22*a11+b31*b33*c11*a11*c22*a21+b31*b33*c11*a11*a22*c21+b31*c33*a11*c21*a22*b11-2*b31*c33*a11*b21*a22*c11-2*b31*c33*a11*a21*c22*b11+b31*c33*a21*c11*a22*b11+2*c31*a32*b11*c21*b23*a11+2*c31*a32*b11*b21*a23*c11-c31*a32*b11*b21*c23*a11-c31*a32*b11*a21*b23*c11-c31*a32*b21*c11*b23*a11+2*c31*b32*a11*c21*a23*b11-c31*b32*a11*b21*a23*c11+2*c31*b32*a11*a21*b23*c11-c31*b32*a11*a21*c23*b11-c31*b32*a21*c11*a23*b11-c31*c32*b11*a11*b23*a21-c31*c32*b11*a11*a23*b21-2*c31*a33*b11*c21*b22*a11-2*c31*a33*b11*b21*a22*c11+c31*a33*b11*b21*c22*a11+c31*a33*b11*a21*b22*c11+c31*a33*b21*c11*b22*a11-2*c31*b33*a11*c21*a22*b11+c31*b33*a11*b21*a22*c11-2*c31*b33*a11*a21*b22*c11+c31*b33*a11*a21*c22*b11+c31*c33*b11*a11*b22*a21+c31*c33*b11*a11*a22*b21+a32*a31*c11*b21*b13*c21+a32*a31*b11*c21*c13*b21-2*a32*b31*c21*c11*a13*b21+a32*b31*c21*c11*b13*a21-2*a32*b31*c21*b11*c13*a21+a32*b31*c21*a11*c13*b21+a32*b31*c11*b21*c13*a21-2*a32*c31*b21*c11*b13*a21-2*a32*c31*b21*b11*a13*c21+a32*c31*b21*a11*b13*c21+a32*c31*b11*c21*b13*a21-2*b32*a31*c21*c11*b13*a21+b32*a31*c21*b11*c13*a21-2*b32*a31*c21*a11*c13*b21+b32*a31*c11*b21*c13*a21+b32*b31*c11*a21*a13*c21+b32*b31*a11*c21*c13*a21-2*b32*c31*a21*c11*a13*b21+b32*c31*a21*b11*a13*c21-2*b32*c31*a21*a11*b13*c21+c32*a31*b21*b11*a13*c21-2*c32*a31*b21*b11*c13*a21-2*c32*a31*b21*a11*b13*c21+c32*b31*a21*c11*a13*b21+a31*b31*c23*c11*a12*b21-a33*a31*c11*b21*b12*c21-a33*a31*b11*c21*c12*b21-a33*b31*c21*c11*b12*a21+2*a33*b31*c21*b11*c12*a21-a33*b31*c21*a11*c12*b21-a33*b31*c11*b21*c12*a21+2*a33*c31*b21*b11*a12*c21-a33*c31*b21*b11*c12*a21-a33*c31*b21*a11*b12*c21-b33*a31*c21*c11*a12*b21+2*b33*a31*c21*c11*b12*a21-b33*a31*c21*b11*c12*a21+2*b33*a31*c21*a11*c12*b21-b33*a31*c11*b21*c12*a21-b33*b31*c11*a21*a12*c21-b33*b31*a11*c21*c12*a21+2*b33*c31*a21*c11*a12*b21-b33*c31*a21*b11*a12*c21+2*b33*c31*a21*a11*b12*c21-b33*c31*a21*a11*c12*b21-b33*c31*a11*c21*a12*b21-c33*a31*b21*c11*b12*a21-c33*a31*b21*b11*a12*c21+2*c33*a31*b21*b11*c12*a21+2*c33*a31*b21*a11*b12*c21-c33*a31*b11*c21*b12*a21,-c12*a22*b22*b32*a13*c31+2*b12*b22*a13*a21*c32^2+2*c12*c22*a13*a21*b32^2-c12*b12*b32*a33*a22*c21-2*c12*c22*a32*b32*a13*b21-b22*a32*a31*c12^2*b23-2*b12*a22*a32*c13*c21*b32+b12*c12*c22*a31*b23*a32-a22*b32*b31*c12^2*a23-a12*c12*c32*b33*b22*a21+2*c12*c22*a32*b32*a23*b11-a12*c32*c33*b22^2*a11-2*c12*b22^2*c32*a13*a31+b12*a12*a22*b31*c23*c32-2*a12*b12*c22*a31*b23*c32-2*c12*b12*c22*a31*a23*b32+b12*a22*c32*a33*c22*b11+b12*a22*c32*a33*b22*c11-b12*c22*a32*b32*c23*a11+2*b12*b22*a22*a32*c13*c31+a12*b12*c22*c31*a23*b32-2*c12*a22*c32*b22*b11*a33+b12*c12*b22*a31*c23*a32+c22*a32*a12*b31*c23*b12+c12*a22*b32*c33*b22*a11-c12*a22*c22*b32*a13*b31+2*a12*a22*c13*c21*b32^2+a12*b22*a32*c32*c13*b21-2*a12*c22*a32*b13*b21*c32+b12*a22*a32*c33*c22*b11+b12*a22*a32*c32*b13*c21-a22*c32*c31*b12^2*a23+2*b12*b22*c22*c32*a13*a31+c22*b32*b33*a12^2*c21-2*a12*a22*c23*c11*b32^2-2*a12*c12*b22*a31*c23*b32-b12*c32*a22*a31*c22*b13+2*c12^2*a22*b31*b23*a32-2*a12*b22^2*a32*c13*c31-a12*b12*c32*a33*b22*c21-b12*c12*c32*a22*a21*b33+2*b12*b22*c13*c21*a32^2-2*b12*a22*b32*c22*c11*a33+c12^2*b32*a33*a22*b21+a12*b12*b22*c31*a23*c32+2*a12*b22*c22*a32*c13*b31-b12*a12*a32*c33*c22*b21-2*a12*a22*b23*b11*c32^2+2*a12*a22*b13*b21*c32^2-a12^2*b22*b31*c23*c32+2*a12^2*b22*c31*c23*b32+2*a12^2*c22*b31*b23*c32-a12^2*c22*c31*b23*b32-2*a12^2*b32*c33*b22*c21+a12^2*b32*c33*c22*b21+a12^2*c32*b33*b22*c21-2*a12^2*c32*b33*c22*b21+a12*b22*c32^2*a23*b11+a12*b22^2*c32*c13*a31+2*a12*a32*c33*b22^2*c11-a12*b22*c32^2*a13*b21+a12*b22*c32^2*b23*a11-a12*b22*c32^2*b13*a21-a12*c32*a33*b22^2*c11-a12*c22*b32^2*a13*c21-a12*c22*b32^2*c13*a21+a12*c22*b32^2*c23*a11+a12*c22*b32^2*a23*c11-2*a12*c22^2*a32*b13*b31+a12*c22^2*b32*b13*a31+2*a12*a32*b33*c22^2*b11-a12*b32*a33*c22^2*b11-a12*b32*b33*c22^2*a11+a12*b32*b31*c22^2*a13+a12*c32*c31*b22^2*a13+b12*a22*c32^2*a23*b11-2*b12*a22^2*b32*c13*c31+b12*a22^2*c32*c13*b31+2*b12*b32*c33*a22^2*c11-b12*a22*c32^2*a13*b21+b12*a22*c32^2*b23*a11-b12*a22*c32^2*b13*a21-b12*c32*b33*a22^2*c11-b12*c32*c33*a22^2*b11-2*b12*b22*c23*c11*a32^2-2*b12*b22*a23*a11*c32^2-b12*c22*a32^2*b13*c21-b12*c22*a32^2*c13*b21+b12*c22*a32^2*c23*b11+b12*c22*a32^2*b23*c11+b12*c22^2*a32*a13*b31-2*b12*c22^2*b32*a13*a31-b12*a32*a33*c22^2*b11-b12*a32*b33*c22^2*a11+2*b12*b32*a33*c22^2*a11+b12*a32*a31*c22^2*b13+b12*c32*c31*b13*a22^2-b12^2*a22*a31*c23*c32+2*b12^2*a22*c31*c23*a32+2*b12^2*c22*a31*a23*c32-b12^2*c22*c31*a23*a32-2*b12^2*a32*c33*a22*c21+b12^2*a32*c33*c22*a21+b12^2*c32*a33*a22*c21-2*b12^2*c32*a33*c22*a21-c12*a22*b32^2*a13*c21-c12*a22*b32^2*c13*a21+c12*a22*b32^2*c23*a11+c12*a22*b32^2*a23*c11+c12*a22^2*b32*b13*c31-2*c12*a22^2*c32*b13*b31-c12*b32*b33*a22^2*c11-c12*b32*c33*a22^2*b11+2*c12*c32*b33*a22^2*b11-c12^2*a22*a31*b23*b32+2*c12^2*b22*a31*a23*b32-c12^2*b22*b31*a23*a32-2*c12^2*a32*b33*a22*b21+c12^2*a32*b33*b22*a21-2*c12^2*b32*a33*b22*a21-c12*b22*a32^2*b13*c21-c12*b22*a32^2*c13*b21+c12*b22*a32^2*c23*b11+c12*b22*a32^2*b23*c11+c12*b22^2*a32*a13*c31-c12*a32*a33*b22^2*c11-c12*a32*c33*b22^2*a11+2*c12*c32*a33*b22^2*a11-2*c12*c22*b23*b11*a32^2+2*c12*c22*b13*b21*a32^2-2*c12*c22*a23*a11*b32^2-2*a12*b12*a22*c31*c23*b32+a12*b12*a22*c31*b23*c32+a12*b12*b22*a31*c23*c32-a12*b12*a32*c22*c21*b33+2*a12*b12*a32*c33*b22*c21-a12*b12*b32*c22*c21*a33-a12*b12*b32*c33*c22*a21+2*a12*b12*c32*b33*c22*a21+a12*c12*a22*b31*c23*b32-2*a12*c12*a22*b31*b23*c32+a12*c12*b22*b31*a23*c32+a12*c12*c22*a31*b23*b32+a12*c12*c22*b31*a23*b32+2*a12*c12*a32*b33*c22*b21-a12*c12*a32*b22*b21*c33-a12*c12*b32*a33*c22*b21+2*a12*c12*b32*c33*b22*a21-a12*c12*c32*b22*b21*a33+2*a12*a22*b22*b32*c13*c31-a12*a22*b22*c32*b13*c31-a12*a22*c22*b32*c13*b31+2*a12*a22*c22*c32*b13*b31+2*a12*a22*b32*c32*c23*b11+2*a12*a22*b32*c32*b23*c11+a12*a22*b32*c22*c11*b33+a12*a22*b32*c33*c22*b11-2*a12*a22*b32*c33*b22*c11-2*a12*a22*b32*c32*b13*c21-2*a12*a22*b32*c32*c13*b21-2*a12*a22*c32*b33*c22*b11+a12*a22*c32*b33*b22*c11+a12*a22*c32*b22*b11*c33-a12*b22*a22*c32*c13*b31-a12*b22*c22*c32*b13*a31+2*a12*b22*a32*c23*c11*b32-a12*b22*a32*c32*c23*b11-a12*b22*a32*c32*b23*c11-2*a12*b22*a32*c22*c11*b33-2*a12*b22*a32*c33*c22*b11-2*a12*b22*a32*c13*c21*b32-a22*a12*b32*c12*c21*b33+a12*b22*a32*c32*b13*c21-a12*b22*b32*c32*c23*a11-a12*b22*b32*c32*a23*c11+a12*b22*b32*c22*c11*a33+a12*b22*b32*c33*c22*a11+a12*b22*b32*c32*c13*a21+a12*b22*b32*c32*a13*c21+a12*b22*c32*a33*c22*b11+a12*b22*c32*b33*c22*a11-a12*c22*a22*b32*b13*c31+2*a12*c22*b22*a32*b13*c31-a12*c22*b22*b32*c13*a31-a12*c22*a32*b32*c23*b11-a12*c22*a32*b32*b23*c11+b12*a22*c32*c33*b22*a11-b12*b22*c22*a32*c13*a31+2*b12*b22*a32*c32*c23*a11+2*b12*b22*a32*c32*a23*c11+b12*b22*a32*c22*c11*a33+b12*b22*a32*c33*c22*a11-2*b12*b22*a32*c32*c13*a21-2*b12*b22*a32*c32*a13*c21-2*b12*b22*c32*a33*c22*a11-b12*c22*a22*a32*c13*b31+2*b12*c22*a22*b32*a13*c31-b12*c22*b22*a32*a13*c31+b12*c22*a32*b32*a13*c21+b12*c22*a32*b32*c13*a21+b12*c22*a32*c32*b13*a21+b12*c22*a32*c32*a13*b21-b12*c22*a32*b32*a23*c11-b12*c22*a32*c32*b23*a11-b12*c22*a32*c32*a23*b11+2*b12*c22*b32*a23*a11*c32-2*b12*c22*b32*a13*a21*c32-b12*a32*a22*c31*c22*b13+c12*a12*a22*c31*b23*b32+c12*a12*b22*b31*c23*a32-2*c12*a12*b22*c31*a23*b32-2*c12*a12*c22*b31*b23*a32-c12*a12*a32*b33*b22*c21+2*c12*a12*b32*a33*b22*c21-c12*a12*b32*c33*a22*b21+2*c12*a12*c32*b33*a22*b21+c12*b12*a22*a31*c23*b32-c12*b32*a22*a31*c13*b22-2*c12*b12*a22*c31*b23*a32+c12*b12*b22*c31*a23*a32+2*c12*b12*a32*b33*a22*c21-c12*b12*a32*c33*b22*a21+2*c12*b12*c32*a33*b22*a21+2*c12*a22*b22*c32*b13*a31-c12*a22*c22*b32*b13*a31-c12*a22*a32*b32*c23*b11-c12*a22*a32*b32*b23*c11+2*c12*a22*a32*b23*b11*c32-2*c12*a22*a32*b33*c22*b11+c12*a22*a32*b33*b22*c11+c12*a22*a32*b22*b11*c33+c12*a22*a32*b32*b13*c21+c12*a22*a32*b32*c13*b21-2*c12*a22*a32*b13*b21*c32+c12*a22*b32*c32*b13*a21+c12*a22*b32*c32*a13*b21-c12*a22*b32*c32*b23*a11-c12*a22*b32*c32*a23*b11+c12*a22*b32*a33*c22*b11+c12*a22*b32*a33*b22*c11+c12*a22*b32*b33*c22*a11-2*c12*a22*c32*b33*b22*a11-c12*b22*a22*a32*b13*c31+2*c12*b22*a22*c32*a13*b31-c12*b22*c22*a32*b13*a31-c12*b22*c22*a32*a13*b31+c12*b22*a32*b32*a13*c21+c12*b22*a32*b32*c13*a21+c12*b22*a32*c32*b13*a21+c12*b22*a32*c32*a13*b21-c12*b22*a32*b32*c23*a11-c12*b22*a32*b32*a23*c11-c12*b22*a32*c32*b23*a11-c12*b22*a32*c32*a23*b11+c12*b22*a32*a33*c22*b11+c12*b22*a32*b33*c22*a11+2*c12*b22*b32*a23*a11*c32-2*c12*b22*b32*a33*c22*a11-2*c12*b22*b32*a13*a21*c32+2*c12*c22*a22*a32*b13*b31+2*c12*c22*b22*b32*a13*a31+2*c12*c22*a32*b32*b23*a11-2*c12*c22*a32*b32*b13*a21-c12*a32*a22*b31*c13*b22+c22*b32*a12*a31*c23*b12-a22*a12*c32*b12*b21*c33+a22*b32*b12*c31*c12*a23+a22*c32*b12*b31*c12*a23-b22*a12*c32*c33*b12*a21-b22*b12*a32*c12*c21*a33+b22*a32*a12*c31*c12*b23+b22*c32*a12*a31*c12*b23-c22*a12*b32*b33*c12*a21-c22*b12*a32*a33*c12*b21+2*a12*c22*a32*b23*b11*c32+a12*c22*a32*b32*b13*c21+a12*c22*a32*b32*c13*b21+a12*c22*b32*c32*b13*a21+a12*c22*b32*c32*a13*b21-a12*c22*b32*c32*b23*a11-a12*c22*b32*c32*a23*b11-a12*b32*b22*c31*c22*a13-a12*c32*b22*b31*c22*a13-2*b12*c12*b22*a31*a23*c32-2*b12*a12*b22*c31*c23*a32-2*b12*a12*c22*b31*a23*c32+b12*a12*c22*c31*b23*a32+2*b12*a12*b32*c33*a22*c21+2*b12*a12*c32*a33*c22*b21-b12*a12*c32*b33*a22*c21+b12*c12*a22*a31*b23*c32-2*b12*c12*a22*b31*c23*a32+b12*c12*c22*b31*a23*a32-b12*c12*a32*b33*c22*a21+2*b12*c12*a32*c33*a22*b21+2*b12*c12*b32*a33*c22*a21-b12*c12*b32*a22*a21*c33-b12*c12*c32*a33*a22*b21-b12*a22*b22*c32*c13*a31-b12*a22*b22*c32*a13*c31+2*b12*a22*c22*b32*c13*a31-b12*a22*c22*c32*a13*b31+2*b12*a22*a32*c23*c11*b32-b12*a22*a32*c32*c23*b11-b12*a22*a32*c32*b23*c11+b12*a22*a32*c22*c11*b33-2*b12*a22*a32*c33*b22*c11+b12*a22*a32*c32*c13*b21-b12*a22*b32*c32*c23*a11-b12*a22*b32*c32*a23*c11-2*b12*a22*b32*c33*c22*a11+b12*a22*b32*c32*c13*a21+b12*a22*b32*c32*a13*c21+b12*a22*c32*b33*c22*a11+c12*a32*a31*c13*b22^2+c12*b32*b31*c13*a22^2+a22*c32*c33*b12^2*a21+a22*b32*b33*c12^2*a21-b22*c32*c31*b23*a12^2+b22*c32*c33*a12^2*b21+b22*a32*a33*c12^2*b21+c22*a32*a33*b12^2*c21-c22*a32*a31*c23*b12^2-c22*b32*b31*c23*a12^2,b22*c23*b33*a12^2*c11-2*a12*a22*b33*c22*c13*b11+2*c12*a12*a23*b31*c22*b13-c12*a22*c32*b13^2*a21+a12*a22*b13*c31*c13*b22+2*a12*c22*b23*a33*b12*c11+c12*a22*b23*c32*b13*a11-a12*b12*b23*c31*c22*a13-2*c12*b22*b23*a32*c13*a11+2*a12*b12*b23*c13*c21*a32-a12*a13*c31*c13*b22^2-a12*b12*c33*a22*b13*c21+b12*b22*a23*c13*c11*a32+b12^2*a23*a31*c13*c22+2*b12*a22*a32*c13^2*b21-2*a12^2*b23*c31*c13*b22-b12*a22*b32*c13^2*a21+2*b12*b22*a23*c12*c11*a33+2*c12*b12*b23*a31*c22*a13-2*b12^2*a23*c13*c21*a32-2*c12*a22*b23*b32*c13*a11-b32*a12^2*c23^2*b11+c12*c22*b23*a13*a11*b32+a32*b13*b23*c12^2*a21-c12*b12*c23*b31*a13*a22+b32*b23*c23*a12^2*c11-b12*a12*b33*c22*c13*a21+2*c12*b12*b33*a13*c22*a21-a12*b32*a23*c23*b12*c11+a12*b22*a13*c31*c22*b13-a12*c12*b23*a32*c13*b21+2*a12*b32*a23*c23*c12*b11+b12*a22*a13*c13*c21*b32+a12*b22*b23*c13*c11*a32+2*b12*a12*a23*c13*c21*b32+b12*c22*a13*b32*c13*a21-b12*b22*a23*c33*c12*a11-2*a12*c22*a13*b13*b21*c32-a12*c32*a23*b12*c23*b11-2*c12*c22*a23*b32*b13*a11+2*b12*c12*c33*a13*b22*a21-b12*c12*b33*a22*a13*c21+c12*b22*b13*a32*c13*a21-2*a12*b22*a13*c13*c21*b32+b12*c32*a23^2*c12*b11-c22*a12*b13*a31*c12*b23+a12^2*c23*c31*b13*b22+2*a12*b22*b32*c13^2*a21-2*a12*a22*c23*b32*b13*c11+2*b12*a12*c23*c32*b13*a21-a12*a22*b23*c33*c12*b11-2*b12^2*c23*a13*a21*c32-a12*b22*a32*c13^2*b21+c12^2*a33*b22*b13*a21+b12^2*c23*a32*a13*c21-2*a12*b22*b13*a31*c13*c22+2*c12*b12*b23*a13*a21*c32-a12*b22*c23*b33*c12*a11-b12*c33*a22^2*c13*b11+c12*a22*a13*b31*c13*b22+2*c12*b22*b32*a13^2*c21-c22*b12*a13*a33*c12*b21-c12*b12*a33*b13*c22*a21-2*b12*a22*a13*b31*c13*c22+2*b12*c12*c23*a31*b22*a13-b12*c12*c23*a32*b13*a21+a12*a22*b13*b31*c13*c22+a12*a31*c22^2*b13^2-c32*a12^2*b23^2*c11+b12*b31*c13^2*a22^2+b12*b31*c22^2*a13^2-a32*b12^2*c23^2*a11-c32*a23^2*b12^2*c11+c12*c31*b13^2*a22^2+c12*c31*b22^2*a13^2-a32*b23^2*c12^2*a11-b12*c12*c23*a31*b13*a22-a12*b12*a23*b31*c13*c22-a12*b12*a23*c31*c22*b13-a12*b12*a23*c32*b13*c21-a12*b12*a23*c32*c13*b21+2*a12*b12*b23*c31*c13*a22-a12*b12*b23*c32*a13*c21+2*a12*b12*c23*b31*c22*a13-a12*b12*c23*c31*b13*a22-a12*b12*c23*a32*b13*c21+2*a12*b12*c23*c32*a13*b21-a12*b12*a33*c22*b13*c21-a12*b12*a33*c22*c13*b21-a12*b12*b33*c22*a13*c21+2*a12*b12*b33*c13*a22*c21+2*a12*b12*c33*a13*c22*b21-a12*c12*c23*b31*b22*a13+2*a12*c12*c23*b31*b13*a22+2*a12*c12*c23*b13*b21*a32-a12*c12*c23*b32*a13*b21-a12*c12*a33*b22*b13*c21-a12*c12*a33*b22*c13*b21-a12*c12*b33*a22*c13*b21+2*a12*c12*b33*a13*b22*c21-a12*c12*c33*b22*a13*b21+2*a12*c12*c33*b13*a22*b21-a12*c12*a23*b31*c13*b22-a12*c12*a23*c31*b13*b22-a12*c12*a23*b32*b13*c21-a12*c12*a23*b32*c13*b21-a12*c12*b23*b31*c13*a22+2*a12*c12*b23*c31*b22*a13+2*a12*c12*b23*b32*a13*c21+a12*a22*b13*c13*c21*b32+a12*a22*b13*c32*c13*b21+a12*a22*b23*c13*c11*b32-2*a12*a22*b23*c32*c13*b11+a12*a22*b23*c32*b13*c11+2*a12*a22*b23*c12*c11*b33-a12*a22*b23*c33*b12*c11+a12*a22*c23*b32*c13*b11+a12*a22*c23*b13*b11*c32-a12*a22*c23*b33*b12*c11-a12*a22*c23*b33*c12*b11+2*a12*a22*c23*b12*b11*c33+a12*a22*b33*c22*b13*c11+a12*a22*b33*c13*b22*c11-2*a12*a22*c33*b22*b13*c11+a12*a22*c33*b22*c13*b11+a12*a22*c33*b13*c22*b11+a12*b22*a13*b31*c13*c22+a12*b22*a13*c32*b13*c21+a12*b22*a13*c32*c13*b21+a12*b22*b13*c13*c21*a32-2*a12*b22*b13*c32*c13*a21-2*a12*b22*a23*c13*c11*b32+a12*b22*a23*c32*c13*b11+a12*b22*a23*c32*b13*c11-a12*b22*a23*c12*c11*b33+2*a12*b22*a23*c33*c12*b11-a12*b22*a23*c33*b12*c11+a12*b22*b23*c32*c13*a11-b32*a23^2*c12^2*b11-2*a12*b22*b23*c32*a13*c11-a12*b22*b23*c12*c11*a33-a12*b22*b23*c33*c12*a11-2*a12*b22*c23*a32*b13*c11+a12*b22*c23*a32*c13*b11+4*a12*b22*c23*b32*a13*c11-2*a12*b22*c23*b32*c13*a11-2*a12*b22*c23*c32*a13*b11+a12*b22*c23*c32*b13*a11-a12*b22*c23*a33*b12*c11+2*a12*b22*c23*a33*c12*b11+2*a12*b22*c23*c33*b12*a11+a12*b22*a33*c22*b13*c11+a12*b22*a33*c22*c13*b11-2*a12*b22*b33*c22*a13*c11+a12*b22*b33*c22*c13*a11-2*a12*b22*c33*a13*c22*b11+a12*b22*c33*b13*c22*a11+a12*c22*a13*b32*b13*c21+a12*c22*a13*b32*c13*b21+a12*c22*b13*a32*c13*b21-2*a12*c22*b13*b32*c13*a21+a12*c22*a23*b32*b13*c11+a12*c22*a23*b32*c13*b11-2*a12*c22*a23*b13*b11*c32+2*a12*c22*a23*b33*b12*c11-a12*c22*a23*b33*c12*b11-a12*c22*a23*b12*b11*c33+a12*c22*b23*a32*b13*c11-2*a12*c22*b23*a32*c13*b11-2*a12*c22*b23*b32*a13*c11+a12*c22*b23*b32*c13*a11+4*a12*c22*b23*c32*a13*b11-2*a12*c22*b23*c32*b13*a11-a12*c22*b23*a33*c12*b11+2*a12*c22*b23*b33*c12*a11-a12*c22*b23*c33*b12*a11+a12*c22*c23*b13*b11*a32+a12*c22*c23*b32*b13*a11+c32*b23*a12^2*c23*b11-b12*a22*a31*c13^2*b22-b12*b13*c31*c13*a22^2-b12*b33*c13*a22^2*c11+2*b12*c33*a22^2*b13*c11-b12*b22*c31*c22*a13^2-b12*b22*c32*a13^2*c21-b12*b22*a32*c13^2*a21-b12*a13*a31*c22^2*b13-b12*a33*a13*c22^2*b11+2*b12*a33*b13*c22^2*a11-b12*b33*a13*c22^2*a11-b12*c22*b32*a13^2*c21+2*b12*c22*c32*a13^2*b21+b12*b32*c12*a23^2*c11+b12^2*a23*c32*c13*a21-2*b12^2*c23*a31*c22*a13+b12^2*c23*c31*a13*a22+b12^2*a33*c22*c13*a21-2*b12^2*a33*c13*a22*c21+b12^2*c33*a22*a13*c21-2*b12^2*c33*a13*c22*a21+a22*a23*c33*b12^2*c11+a22*c23*a33*b12^2*c11-2*a22*c23*c33*b12^2*a11-2*c22*a23*a33*b12^2*c11+c22*a23*c33*b12^2*a11+c22*c23*a33*b12^2*a11-2*b12^2*a23*c31*c13*a22+a32*a23*c23*b12^2*c11+c32*a23*b12^2*c23*a11-c12*a22*a31*c22*b13^2+2*c12*a22*a32*b13^2*c21-c12*b13*b31*c13*a22^2-c12*b33*a22^2*b13*c11+2*c12*b33*a22^2*c13*b11-c12*c33*b13*a22^2*b11-c12*a13*a31*c13*b22^2-c12*a33*a13*b22^2*c11+2*c12*a33*b22^2*c13*a11-c12*c33*a13*b22^2*a11-c12*b22*c32*a13^2*b21-c12*b22*b31*c22*a13^2-c12*c22*b32*a13^2*b21-c12*c22*a32*b13^2*a21+c12^2*a23*a31*b13*b22-2*c12^2*a23*b31*b13*a22-2*c12^2*a23*b13*b21*a32+c12^2*a23*b32*b13*a21-2*c12^2*b23*a31*b22*a13+c12^2*b23*b31*a13*a22+c12^2*b23*a32*a13*b21-2*c12^2*b23*a13*a21*b32-2*c12^2*a33*b13*a22*b21+c12^2*b33*a22*a13*b21-2*c12^2*b33*a13*b22*a21+a22*a23*b33*c12^2*b11+a22*b23*a33*c12^2*b11-2*a22*b23*b33*c12^2*a11-2*b22*a23*a33*c12^2*b11+b22*a23*b33*c12^2*a11+b22*b23*a33*c12^2*a11+a32*a23*b23*c12^2*b11+b32*a23*b23*c12^2*a11+a22*c13*a31*c23*b12^2+a22*c13*c33*b12^2*a21+a22*b13*a31*c12^2*b23+a22*b13*b33*c12^2*a21+b22*c13*b31*c23*a12^2+b22*c13*c33*a12^2*b21+b22*a13*b31*c12^2*a23+b22*a13*a33*c12^2*b21+c22*b13*c31*b23*a12^2+c22*b13*b33*a12^2*c21+c22*a13*c31*b12^2*a23+c22*a13*a33*b12^2*c21+a32*c13*b12^2*c23*a21+b32*a13*a23*c12^2*b21+b32*c13*a12^2*c23*b21+c32*b13*a12^2*b23*c21+c32*a13*a23*b12^2*c21+2*b12*c12*c23*a13*a21*b32+2*b12*c12*a33*a22*b13*c21-b12*c12*a33*b22*c13*a21-b12*c12*b33*a22*c13*a21-b12*c12*c33*a22*b13*a21+b12*a22*a13*c31*c13*b22+b12*a22*a13*c31*c22*b13+b12*a22*a13*c32*b13*c21-2*b12*a22*a13*c32*c13*b21+b12*a22*b13*a31*c13*c22-2*b12*a22*b13*c13*c21*a32+b12*a22*b13*c32*c13*a21+b12*a22*a23*c13*c11*b32+b12*a22*a23*c32*c13*b11-2*b12*a22*a23*c32*b13*c11-b12*a22*a23*c12*c11*b33-b12*a22*a23*c33*c12*b11-2*b12*a22*b23*c13*c11*a32+b12*a22*b23*c32*c13*a11+b12*a22*b23*c32*a13*c11-b12*a22*b23*c12*c11*a33+2*b12*a22*b23*c33*c12*a11+4*b12*a22*c23*a32*b13*c11-2*b12*a22*c23*a32*c13*b11-2*b12*a22*c23*b32*a13*c11+b12*a22*c23*b32*c13*a11+b12*a22*c23*c32*a13*b11-2*b12*a22*c23*c32*b13*a11-b12*a22*c23*a33*c12*b11+2*b12*a22*c23*b33*c12*a11-2*b12*a22*a33*c22*b13*c11+b12*a22*a33*c22*c13*b11+b12*a22*a33*c13*b22*c11+b12*a22*b33*c22*a13*c11+b12*a22*b33*c22*c13*a11-2*b12*a22*c33*a13*b22*c11+b12*a22*c33*a13*c22*b11+b12*a22*c33*b22*c13*a11-2*b12*a22*c33*b13*c22*a11+b12*b22*a13*a31*c13*c22+b12*b22*a13*c13*c21*a32+b12*b22*a13*c32*c13*a21+b12*b22*a23*c32*a13*c11-2*b12*b22*a23*c32*c13*a11-2*b12*b22*c23*a32*a13*c11+b12*b22*c23*a32*c13*a11+b12*b22*c23*a13*a11*c32-b12*b22*c23*a33*c12*a11+b12*b22*a33*c22*a13*c11-2*b12*b22*a33*c22*c13*a11+b12*b22*c33*a13*c22*a11+b12*c22*a13*a32*b13*c21-2*b12*c22*a13*a32*c13*b21-2*b12*c22*a13*c32*b13*a21+b12*c22*b13*a32*c13*a21+b12*c22*a23*a32*c13*b11-2*b12*c22*a23*a32*b13*c11+b12*c22*a23*b32*a13*c11-2*b12*c22*a23*b32*c13*a11-2*b12*c22*a23*c32*a13*b11+4*b12*c22*a23*c32*b13*a11+2*b12*c22*a23*a33*c12*b11-b12*c22*a23*b33*c12*a11+b12*c22*b23*a32*a13*c11+b12*c22*b23*a32*c13*a11-2*b12*c22*b23*a13*a11*c32-b12*c22*b23*a33*c12*a11+b12*c22*c23*a32*a13*b11-2*b12*c22*c23*a32*b13*a11+b12*c22*c23*a13*a11*b32+2*b12*a12*a23*c31*c13*b22-b12*a12*b23*a31*c13*c22-b12*a12*b23*c32*c13*a21+2*b12*a12*c23*a31*c22*b13-b12*a12*c23*c31*b22*a13-b12*a12*c23*b32*a13*c21+2*b12*a12*a33*c13*b22*c21-b12*a12*c33*a13*b22*c21+2*b12*a12*c33*b13*c22*a21-b12*a32*a23*c23*c12*b11-b12*a32*a23*c12*b23*c11+2*b12*a32*b23*c23*c12*a11-b12*b32*a23*c23*c12*a11-b12*c32*a23*b23*c12*a11-c12*a12*c23*b32*b13*a21+2*c12*a12*a33*b13*c22*b21-c12*a12*b33*a13*c22*b21+2*c12*a12*b33*b22*c13*a21-c12*a12*c33*b22*b13*a21+2*c12*a12*a23*b13*b21*c32+2*c12*a12*b23*a31*c13*b22-c12*a12*b23*b31*c22*a13+2*c12*a12*b23*b32*c13*a21-c12*a12*b23*c32*a13*b21-c12*a12*c23*a31*b13*b22-c12*b12*a23*a31*c22*b13+2*c12*b12*a23*b31*c13*a22+2*c12*b12*a23*a32*c13*b21-c12*b12*a23*c32*b13*a21-c12*b12*c23*a32*a13*b21+2*c12*b12*a33*a22*c13*b21-c12*b12*c33*a22*a13*b21+c12*a22*a13*b31*c22*b13-2*c12*a22*a13*c31*b13*b22-2*c12*a22*a13*b32*b13*c21+c12*a22*a13*b32*c13*b21+c12*a22*a13*b13*b21*c32+c12*a22*b13*a31*c13*b22-2*c12*a22*b13*a32*c13*b21+c12*a22*b13*b32*c13*a21+c12*a22*a23*b32*b13*c11-2*c12*a22*a23*b32*c13*b11+c12*a22*a23*b13*b11*c32-2*c12*a22*b23*a32*b13*c11+4*c12*a22*b23*a32*c13*b11+c12*a22*b23*b32*a13*c11-2*c12*a22*b23*c32*a13*b11-2*c12*a22*c23*b13*b11*a32+c12*a22*c23*b32*b13*a11+c12*a22*c23*b32*a13*b11+c12*a22*a33*b22*b13*c11-2*c12*a22*a33*b22*c13*b11+c12*a22*a33*b13*c22*b11+c12*a22*b33*a13*b22*c11-2*c12*a22*b33*a13*c22*b11-2*c12*a22*b33*b22*c13*a11+c12*a22*b33*b13*c22*a11+c12*a22*c33*b22*a13*b11+c12*a22*c33*b22*b13*a11+c12*b22*a13*a31*c22*b13-2*c12*b22*a13*a32*b13*c21+c12*b22*a13*a32*c13*b21-2*c12*b22*a13*b32*c13*a21+c12*b22*a13*c32*b13*a21-2*c12*b22*a23*a32*c13*b11+c12*b22*a23*a32*b13*c11-2*c12*b22*a23*b32*a13*c11+4*c12*b22*a23*b32*c13*a11+c12*b22*a23*c32*a13*b11-2*c12*b22*a23*c32*b13*a11+c12*b22*b23*a32*a13*c11+c12*b22*b23*a13*a11*c32+c12*b22*c23*a32*a13*b11+c12*b22*c23*a32*b13*a11-2*c12*b22*c23*a13*a11*b32+c12*b22*a33*a13*c22*b11-2*c12*b22*a33*b13*c22*a11+c12*b22*b33*a13*c22*a11+c12*c22*a13*b13*b21*a32+c12*c22*a13*b32*b13*a21+c12*c22*a23*b13*b11*a32+c12*c22*a23*b32*a13*b11-2*c12*c22*b23*a32*a13*b11+c12*c22*b23*a32*b13*a11-a22*a12*b13*c31*c12*b23-a22*a12*b13*c12*c21*b33-a22*a12*c13*b31*c23*b12-a22*a12*c13*b12*b21*c33-b22*a12*c13*a31*c23*b12-b22*a12*c13*c33*b12*a21-b22*b12*a13*c31*c12*a23-b22*b12*a13*c12*c21*a33-c22*a12*b13*b33*c12*a21-c22*b12*a13*b31*c12*a23-a32*a12*b13*c12*b23*c21-a32*a12*c13*b12*c23*b21-b32*a12*c13*b12*c23*a21-b32*b12*a13*c12*a23*c21-c32*b12*a13*a23*c12*b21-c32*a12*b13*b23*c12*a21-2*a12^2*c23*b13*b21*c32+a12^2*c23*b32*b13*c21-2*a12^2*c23*b31*c22*b13+b22*b23*c33*a12^2*c11-2*b22*c23*c33*a12^2*b11-2*c22*b23*b33*a12^2*c11+c22*b23*c33*a12^2*b11+c22*c23*b33*a12^2*b11+a12*a31*c13^2*b22^2-a12*a22*b31*c13^2*b22-a12*a22*c32*b13^2*c21-a12*a22*b32*c13^2*b21-a12*a22*c31*c22*b13^2-a12*a33*c13*b22^2*c11+2*a12*c33*a13*b22^2*c11-a12*c33*b22^2*c13*a11-a12*c22*a32*b13^2*c21+2*a12*c22*c32*b13^2*a21-a12*a13*b31*c22^2*b13-a12*a33*b13*c22^2*b11+2*a12*b33*a13*c22^2*b11-a12*b33*b13*c22^2*a11+a12*a32*c12*b23^2*c11+a12*a32*b12*c23^2*b11+a12*b32*b12*c23^2*a11+a12*c32*b23^2*c12*a11+a12^2*b33*c22*c13*b21-2*a12^2*b33*c13*b22*c21+a12^2*c33*b22*b13*c21-2*a12^2*c33*b13*c22*b21+a12^2*b23*c32*c13*b21-2*a12^2*b23*c13*c21*b32+a12^2*b23*b31*c13*c22-b12*c12*a23*a31*c13*b22+2*b12*c12*a23*c31*b13*a22+2*b12*c12*a23*a32*b13*c21-b12*c12*a23*b32*c13*a21-b12*c12*b23*a31*c13*a22-b12*c12*b23*c31*a13*a22-b12*c12*b23*a32*a13*c21-b12*c12*b23*a32*c13*a21-2*a12*c22*c23*b32*a13*b11-a12*c22*c23*b12*b11*a33-a12*c22*c23*b33*b12*a11-a12*a32*b23*c23*b12*c11-a12*a32*b23*c23*c12*b11-a12*b32*a23*c12*b23*c11-a12*b32*b23*c23*c12*a11+2*a12*c32*a23*b23*b12*c11-a12*c32*a23*b23*c12*b11-a12*c32*b23*b12*c23*a11,-4*a12*c22*b33*a32*c23*b21-c32*b23*b33*a22^2*c11+2*c12*c22*b33*a32*a23*b21-c12*b33*c33*a22^2*b21+b22*a22*b33*c32*c23*a11-2*b22*b23*a13*a21*c32^2-2*a22*a32*c23*c31*b13*b22+2*b22*a12*c33*b32*a23*c21+a12*a22*b31*c23^2*b32-b22*a12*c33*b32*c23*a21+2*c22*b12*a33*b32*a23*c21+a12*b22*a33*c22*c21*b33+c12*a22*a33*b22*b21*c33-2*b22*c22*a33*c32*a13*b21-a12*a23*b31*c22^2*b33+c12*a22*a23*c31*b22*b33-2*a22*a23*b13*b21*c32^2-c12*a22*b33*b32*c23*a21+a22*b22*a33*c32*b23*c11-2*b22*c22*a33*a32*b23*c11+2*a22*c12*b33*a32*c23*b21-c22^2*a33*b13*b21*a32-c12*b22*a23*a31*c23*b32+2*a22^2*b13*c31*c23*b32-2*b12*a22*a33*c33*c22*b21-b12*b22*c33*a23*a21*c32+2*c22*a32*c23*b32*b13*a21+c32*b22*a23*a33*c22*b11-2*c12*a22*a33*b33*b22*c21-c22*b12*b33*a23*a21*c32-2*b12*b22*a23*a31*c22*c33-b22^2*a33*c32*c13*a21-2*a12*b22*b23*c31*c22*a33-4*c12*b22*a33*c32*b23*a21+a12*b22*a31*c23^2*b32+a22*b22*a33*c32*c23*b11+c12*a22*a33*b33*c22*b21+2*c22^2*b33*a23*a11*b32+2*c22*a32*a23*b13*b21*c32+a22*c32*a23*c31*b13*b22+a12*a22*b23*c31*c22*b33-b22^2*c33*a32*a23*c11+2*c22^2*a13*b31*b23*a32-b22*a32*b23*c32*c23*a11-b22*a12*b33*c32*c23*a21+b22*c22*b33*a32*a23*c11+b22*c22*a33*c32*b13*a21-b12*c22*b23*a31*c23*a32-a12*b23*a31*c22^2*b33-c12*a23*c31*b22^2*a33-b22*b32*a23*c32*a13*c21+c22*a22*b33*c32*a23*b11-2*c22*c32*a23*a31*b13*b22+2*a12*c22*a33*b32*c23*b21-c12*a22*b33^2*c22*a21-c22*b12*c33*a32*a23*b21-a22*a32*b23*c32*c13*b21+2*a22^2*c13*b31*b23*c32-a12*b22*b33*c32*a23*c21-a22^2*b13*b31*c23*c32-b22*a32*c23*c32*a13*b21-a12*a33*c33*b22^2*c21+b32*b22*a23*c22*c11*a33-c12*c23*b31*a22^2*b33+a22*b32*a23*b31*c13*c22-2*a22*b22*c33*a32*c13*b21-c12*c22*a23*b31*b23*a32-2*b12*a22*c23*c31*b22*a33+a22*c22*a13*c31*b23*b32+c12*b22*a33*b33*c22*a21+2*b22*a32*a23*c32*c23*b11-b22^2*a33*c32*c23*a11+b12*a22*a33*c22*c21*b33+a12*b22*a23*b31*c22*c33-a12*c22*a23*b31*c23*b32-b22*b12*c33*a32*c23*a21-2*a12*b22*b33*c33*c22*a21-a12*b22*b23*a31*c23*c32-c12*c22*b33*a23*a21*b32-2*c12*b22*b31*a23^2*c32+2*c22*b32*b23*a13*a21*c32-c32*b23*c31*b13*a22^2-b22*c12*b33*a32*a23*c21+2*c12*c22*a33*b32*b23*a21-b22*a32*c23*b32*c13*a21-c22^2*a33*b32*b13*a21-2*b12*a22*a23*c31*c22*b33+2*a22^2*b33*c32*b13*c21-2*a12*b22*c23*b31*c22*a33-c12*b22*b33*a32*c23*a21+b22*c22*a33*b32*c23*a11-2*a22*c22*b33*b32*a23*c11-4*c12*a22*b33*c32*a23*b21-b22^2*a13*a31*c23*c32-2*b22*a22*a33*c23*c11*b32+a22*c22*b33*a32*c23*b11+2*c22*a32*c23*b32*a13*b21-c12*a22*b23*b31*c23*a32-2*a12*b22*b31*c23^2*a32-2*b22*c22*c33*a23*a11*b32-b22*b32*a23*c32*c13*a21-c12*b23*c31*a22^2*b33+a32*a22*c23*b31*c13*b22+a12*b33^2*c22^2*a21+c12*a33^2*b22^2*c21-a22*b32^2*c23^2*a11-a22*c32^2*b23^2*a11-b22*a32^2*c23^2*b11-b22*c32^2*a23^2*b11-c22*a32^2*b23^2*c11-c22*b32^2*a23^2*c11+b12*a33^2*c22^2*b21+b12*c33^2*a22^2*b21+a12*c33^2*b22^2*a21+c12*b33^2*a22^2*c21-b22^2*a33*c13*c21*a32+2*b22^2*a33*c32*a13*c21+2*b22^2*c33*a23*a11*c32-b22^2*c33*a32*a13*c21+2*b22^2*c33*a32*c13*a21-b22^2*c33*a13*a21*c32+b22*b23*c23*c11*a32^2+b22*a32*b32*c23^2*a11+b22*b32*c32*a23^2*c11+b22*a23*c32^2*b23*a11-2*b22*b23*c13*c21*a32^2+b22*c23*a32^2*b13*c21+b22*c23*a32^2*c13*b21+b22*a23*c32^2*b13*a21+b22*a23*c32^2*a13*b21+c22*b23*a32^2*c23*b11+c22*a32*c32*b23^2*a11+c22*a23*b32^2*c23*a11+c22*b32*c32*a23^2*b11+2*c22^2*a33*b23*b11*a32-c22^2*a33*b32*b23*a11-c22^2*a13*a31*b23*b32+2*c22^2*b13*a31*a23*b32-c22^2*b13*b31*a23*a32+2*c22^2*a33*b32*a13*b21-c22^2*b33*a32*a23*b11-c22^2*b33*a32*a13*b21+2*c22^2*b33*a32*b13*a21-c22^2*b33*a13*a21*b32-2*c22*c23*b13*b21*a32^2+c22*b23*a32^2*b13*c21+c22*b23*a32^2*c13*b21+c22*a23*b32^2*c13*a21+c22*a23*b32^2*a13*c21-2*c22*c23*a13*a21*b32^2-a32*c23*a31*c13*b22^2-a32*c23*c33*b22^2*a11-a32*b23*a31*c22^2*b13-a32*b23*b33*c22^2*a11-b32*c23*b31*c13*a22^2-b32*c23*c33*a22^2*b11-b32*a23*b31*c22^2*a13-b32*a23*a33*c22^2*b11-c32*a23*c31*b22^2*a13-c32*a23*a33*b22^2*c11+a12*a22*c31*b23^2*c32-a12*a22*c22*c21*b33^2-a12*a22*b22*b21*c33^2-a12*a23*c31*b22^2*c33-a12*c23*a31*b22^2*c33+2*a12*c23*c31*b22^2*a33+2*a12*b23*b31*c22^2*a33+a12*c22*a31*b23^2*c32-2*a12*c22*c31*b23^2*a32-a12*a33*b33*c22^2*b21+2*b12*a23*a31*c22^2*b33-b12*a23*b31*c22^2*a33-b12*b23*a31*c22^2*a33-b12*a33*b33*c22^2*a21-b12*b23*c31*a22^2*c33-b12*c23*b31*a22^2*c33+2*b12*c23*c31*a22^2*b33-b12*b33*c33*a22^2*c21-2*b12*a22*a31*c23^2*b32+b12*a22*b31*c23^2*a32-b12*a22*c33^2*b22*a21+b12*b22*c31*a23^2*c32+b12*b22*a31*c23^2*a32-b12*b22*c22*c21*a33^2+b12*c22*b31*a23^2*c32-2*b12*c22*c31*a23^2*b32-c12*b22*a33^2*c22*b21+2*c12*a23*a31*b22^2*c33+2*c12*b23*b31*a22^2*c33-2*c12*a22*a31*b23^2*c32+c12*a22*c31*b23^2*a32+c12*b22*c31*a23^2*b32-c12*c23*a31*b22^2*a33-c12*a33*c33*b22^2*a21+c12*c22*b31*a23^2*b32+c12*c22*a31*b23^2*a32+a22*a32*c32*b23^2*c11+a22*a32*b32*c23^2*b11+a22*a23*c23*c11*b32^2+a22*a23*b23*b11*c32^2-a22^2*c13*c31*b23*b32+2*a22^2*b33*c23*c11*b32-a22^2*b33*c32*c23*b11-a22^2*b33*c13*c21*b32-a22^2*b33*c32*c13*b21-a22^2*c33*b32*b23*c11+2*a22^2*c33*b23*b11*c32-a22^2*c33*b32*b13*c21+2*a22^2*c33*b32*c13*b21-a22^2*c33*b13*b21*c32-2*a22*a23*c13*c21*b32^2+a22*c23*b32^2*a13*c21+a22*c23*b32^2*c13*a21+a22*b23*c32^2*a13*b21+a22*b23*c32^2*b13*a21+2*b22^2*a13*c31*c23*a32+2*b22^2*c13*a31*a23*c32-b22^2*c13*c31*a23*a32+2*b22^2*a33*c23*c11*a32+a12*b22*c23*a31*c22*b33+2*a12*b22*a33*c32*b23*c21-a12*b22*a33*c32*c23*b21+a12*b22*a33*c33*c22*b21+2*a12*b22*b33*c23*c21*a32-4*a12*b22*c33*a32*b23*c21-a12*b22*c33*c32*a23*b21-a12*c22*a23*b31*b23*c32+2*a12*c22*a23*c31*b23*b32-a12*c22*b23*a31*c23*b32+2*a12*c22*b23*b31*c23*a32-a12*c22*a33*b32*b23*c21-a12*c22*b33*b32*a23*c21+2*a12*c22*c33*b23*b21*a32-a12*c22*c33*b32*a23*b21-b12*a22*a23*b31*c23*c32+b12*a22*a23*b31*c22*c33+2*b12*a22*a23*c31*c23*b32-b12*a22*a23*c31*b23*c32+b12*a22*a23*c31*b22*c33+2*b12*a22*b23*a31*c23*c32+b12*a22*b23*a31*c22*c33-b12*a22*b23*c31*c23*a32+b12*a22*b23*c31*c22*a33-2*b12*a22*c23*a31*c22*b33+b12*a22*c23*a31*b22*c33+b12*a22*c23*b31*c22*a33+2*b12*a22*a33*c23*c21*b32-b12*a22*a33*c32*b23*c21+b12*a22*a33*c33*b22*c21-b12*a22*b33*c32*c23*a21+2*b12*a22*b33*c32*a23*c21+b12*a22*b33*c33*c22*a21-4*b12*a22*c33*b32*a23*c21-b12*a22*c33*c32*b23*a21-b12*b22*a23*a31*c23*c32-b12*b22*a23*c31*c23*a32+b12*b22*a23*c31*c22*a33+b12*b22*c23*a31*c22*a33-b12*b22*a33*c23*c21*a32+2*b12*b22*a33*c32*c23*a21+b12*b22*a33*c33*c22*a21+2*b12*b22*c33*a32*a23*c21+2*b12*c22*a23*a31*c23*b32-b12*c22*a23*a31*b23*c32-b12*c22*a23*b31*c23*a32+2*b12*c22*a23*c31*b23*a32-b12*c22*a33*a32*b23*c21-4*b12*c22*a33*b32*c23*a21+2*b12*c22*b33*a32*c23*a21-b12*c22*b33*a32*a23*c21-b12*c22*c33*a32*b23*a21+2*b12*c22*c33*a23*a21*b32-c12*a22*a23*b31*c23*b32+2*c12*a22*a23*b31*b23*c32+c12*a22*a23*b31*c22*b33-2*c12*a22*a23*b31*b22*c33-c12*a22*a23*c31*b23*b32-a12*a22*b23*b31*c23*c32-2*a12*a22*b23*b31*c22*c33-a12*a22*b23*c31*c23*b32+a12*a22*b23*c31*b22*c33+a12*a22*c23*b31*c22*b33+a12*a22*c23*b31*b22*c33-2*a12*a22*c23*c31*b22*b33-a12*a22*b33*c23*c21*b32+2*a12*a22*b33*c32*c23*b21+a12*a22*b33*c33*b22*c21+a12*a22*b33*c33*c22*b21+2*a12*a22*c33*b32*b23*c21-a12*a22*c33*b23*b21*c32+2*a12*b22*a23*b31*c23*c32-a12*b22*a23*c31*c23*b32-a12*b22*a23*c31*b23*c32+a12*b22*a23*c31*c22*b33+a12*b22*b23*a31*c22*c33+2*a12*b22*b23*c31*c23*a32-c22*c12*a33*b32*a23*b21-c22*c12*b33*a32*b23*a21+c22*a22*b13*b31*a23*c32+c22*a22*c13*a31*b23*b32-2*c22*a22*a33*b23*b11*c32-2*c22*a22*b33*b32*c23*a11+c22*a22*c33*b32*b23*a11+a22*b22*a33*c13*c21*b32-2*a22*b22*a33*c32*b13*c21+a22*b22*a33*c32*c13*b21-2*a22*b22*b33*c23*c11*a32+a22*b22*b33*c32*a23*c11+a22*b22*b33*c13*c21*a32+a22*b22*b33*c32*c13*a21-2*a22*b22*b33*c32*a13*c21+a22*b22*c33*a32*b13*c21+a22*b22*c33*b32*a13*c21-2*a22*b22*c33*b32*c13*a21+a22*b22*c33*c32*b13*a21+a22*b22*c33*c32*a13*b21+a22*b22*c33*a32*b23*c11-2*a22*b22*c33*c32*a23*b11+a22*c22*b13*b31*c23*a32+a22*c22*a33*b32*c23*b11+a22*c22*a33*b32*b23*c11+a22*c22*a33*b32*b13*c21-2*a22*c22*a33*b32*c13*b21+a22*c22*a33*b13*b21*c32-2*a22*c22*b33*a32*b13*c21+a22*c22*b33*a32*c13*b21+a22*c22*b33*b32*a13*c21+a22*c22*b33*b32*c13*a21-2*a22*c22*b33*c32*b13*a21+a22*c22*b33*c32*a13*b21-2*a22*c22*c33*b23*b11*a32+a22*c22*c33*b32*a23*b11+a22*c22*c33*b13*b21*a32+a22*c22*c33*b32*b13*a21-2*a22*c22*c33*b32*a13*b21-2*a22*a32*b23*b31*c13*c22-a22*a32*c23*b32*c13*b21-a22*a32*c23*b32*b13*c21-a22*a32*b23*c32*b13*c21-a22*a32*b23*c23*c11*b32-a22*a32*b23*c32*c23*b11+c22*b22*a13*a31*b23*c32+c22*b22*c13*b31*a23*a32-2*c22*b22*a33*a32*c23*b11+c22*b22*a33*c32*b23*a11-2*c22*b22*b33*a23*a11*c32+c22*b22*c33*a32*a23*b11-2*c22*a32*c23*b31*b22*a13-c22*a32*a23*b32*b13*c21-c22*a32*a23*b32*c13*b21-c22*a32*b23*b32*c13*a21-c22*a32*b23*b32*a13*c21-c22*a32*b23*c32*a13*b21-c22*a32*b23*c32*b13*a21-c22*a32*a23*b32*c23*b11+2*c22*a32*a23*b32*b23*c11-c22*a32*a23*b23*b11*c32-c22*a32*b23*b32*c23*a11-c22*b32*a23*c32*b13*a21-c22*b32*a23*c32*a13*b21-2*c22*b32*c23*a31*b13*a22-c22*b32*a23*c32*b23*a11-2*c22*c32*b23*b31*a13*a22+a32*a22*b23*c31*c22*b13+a32*a22*b23*c22*c11*b33+a32*a22*c23*b22*b11*c33+b32*a22*c23*a31*c13*b22+b32*a22*c23*c33*b22*a11+b32*b22*a23*c31*c22*a13+c32*a22*b23*a31*c22*b13+c32*a22*b23*b33*c22*a11+c32*b22*a23*b31*c22*a13+2*c12*a22*b23*a31*c23*b32+c12*a22*b23*a31*c22*b33-2*c12*a22*b23*a31*b22*c33-2*c12*a22*b23*b31*c22*a33+c12*a22*b23*c31*b22*a33+c12*a22*c23*a31*b22*b33+c12*a22*c23*b31*b22*a33-c12*a22*a33*b32*c23*b21+2*c12*a22*a33*b23*b21*c32+c12*a22*b33*c33*b22*a21-c12*a22*c33*b32*b23*a21+2*c12*a22*c33*b32*a23*b21+2*c12*b22*a23*a31*b23*c32-2*c12*b22*a23*a31*c22*b33+2*c12*b22*a23*b31*c23*a32+c12*b22*a23*b31*c22*a33-c12*b22*a23*c31*b23*a32-c12*b22*b23*a31*c23*a32+c12*b22*b23*a31*c22*a33-c12*b22*a33*a32*c23*b21+2*c12*b22*b33*a23*a21*c32+2*c12*b22*c33*a32*b23*a21-c12*b22*c33*a32*a23*b21-c12*c22*a23*a31*b23*b32-c12*c22*a33*b23*b21*a32-a22*a12*b33*c32*b23*c21-a22*a12*c33*b32*c23*b21-a22*b12*a33*c32*c23*b21-a22*b12*b33*c23*c21*a32+2*a22*b12*c33*a32*b23*c21-a22*b12*c33*a32*c23*b21+2*a22*b12*c33*b32*c23*a21+2*a22*b12*c33*c32*a23*b21-a22*c12*a33*b32*b23*c21-a22*c12*b33*a32*b23*c21+2*a22*c12*b33*b32*a23*c21+2*a22*c12*b33*c32*b23*a21-a22*c12*c33*b23*b21*a32+a22*b22*a13*b31*c23*c32+a22*b22*c13*c31*b23*a32-2*a22*b32*a23*c31*c22*b13-a22*b32*b23*c32*c13*a21-a22*b32*b23*c32*a13*c21+a22*b32*c23*b31*c22*a13-a22*b32*c23*c32*b13*a21-a22*b32*c23*c32*a13*b21-a22*b32*a23*c32*c23*b11-a22*b32*a23*c32*b23*c11+2*a22*b32*b23*c32*c23*a11-2*a22*c32*a23*b31*c13*b22+a22*c32*b23*c31*b22*a13+2*a22*b32*a23*c32*b13*c21+2*a22*b32*a23*c32*c13*b21+2*a22*a32*b23*c13*c21*b32+2*a22*a32*c23*b13*b21*c32-b22*a12*a33*c23*c21*b32+2*b22*a12*c33*a32*c23*b21+2*b22*a12*c33*c32*b23*a21-b22*b12*a33*c32*a23*c21+2*b22*c12*a33*a32*b23*c21+2*b22*c12*a33*b32*c23*a21-b22*c12*a33*b32*a23*c21+2*b22*c12*a33*c32*a23*b21-b22*c12*c33*a23*a21*b32+b22*a22*b13*a31*c23*c32+b22*a22*c13*c31*a23*b32+b22*a22*c33*b32*a23*c11-2*b22*a22*c33*c32*b23*a11+b22*c22*a13*a31*c23*b32+b22*c22*b13*c31*a23*a32+b22*c22*a33*a32*b13*c21+b22*c22*a33*a32*c13*b21-2*b22*c22*a33*b32*a13*c21+b22*c22*a33*b32*c13*a21+b22*c22*b33*a32*c23*a11+b22*c22*b33*a32*a13*c21-2*b22*c22*b33*a32*c13*a21+b22*c22*b33*a13*a21*c32+b22*c22*c33*a32*b23*a11+b22*c22*c33*a32*a13*b21-2*b22*c22*c33*a32*b13*a21+b22*c22*c33*a13*a21*b32-b22*a32*a23*c32*b13*c21-b22*a32*a23*c32*c13*b21+b22*a32*b23*a31*c13*c22-2*b22*a32*b23*c31*c22*a13+b22*a32*c23*a31*c22*b13-b22*a32*c23*b32*a13*c21-b22*a32*c23*c32*b13*a21-b22*a32*a23*c23*c11*b32-b22*a32*a23*c32*b23*c11-2*b22*b32*a23*a31*c13*c22-2*b22*b32*c23*c31*a13*a22-b22*b32*a23*c32*c23*a11-2*b22*c32*b23*a31*c13*a22+2*b22*a32*a23*c13*c21*b32+2*b22*a32*b23*c32*c13*a21+2*b22*a32*b23*c32*a13*c21+2*b22*b32*c23*a13*a21*c32-c22*a12*a33*b23*b21*c32+2*c22*a12*b33*a32*b23*c21+2*c22*a12*b33*b32*c23*a21-c22*a12*b33*c32*b23*a21+2*c22*a12*b33*c32*a23*b21-c22*a12*c33*b32*b23*a21+2*c22*b12*a33*a32*c23*b21+2*c22*b12*a33*c32*b23*a21-c22*b12*a33*c32*a23*b21,2*a13*c33*b32*b11*c13*a21-2*b13*a33*b33*c21*c12*a11-2*b13*a23*c33*a31*c12*b11+b13^2*a33*c31*c12*a21-a13*b33*c32*b11*c13*a21-2*c13^2*b31*a32*b23*a11-a13*c33*b32*a11*c13*b21-a13*b13*c33*c31*a12*b21+b23*a33*c32*b11*a13*c11-2*b13*b23*c33*a31*a12*c11-2*c13*c23*a33*b31*b12*a11-b13*c13*c33*a31*a12*b21-2*a33*c32*c11*b13^2*a21-2*a13*b33*c33*a11*c12*b21+b13*a33*c33*a11*b12*c21-2*c13*a23*b33*b31*a12*c11+c13*a33*c33*b21*a12*b11+c13*c23*a33*b12*b11*a31+b13*a23*b33*c12*c11*a31+a13*a33*c33*b11*b12*c21-a13*c33^2*b21*a12*b11+a13^2*c33*b31*b12*c21-2*c13*b33*c33*a21*a12*b11+c13*a23*b33*c31*a12*b11-a13*c33^2*b11*b12*a21-a13*c13*b31*c33*b22*a11+b13*c23*b33*a12*a11*c31+c13^2*a31*b31*b23*a12+2*a13*c13*c31*b22*b11*a33-2*b13*a23*b33*c31*c12*a11-a13*b13*c33*c31*b12*a21-2*b13^2*a31*c22*c11*a33+b13*c23*b33*a31*c12*a11-a13*b13*c31*a33*c22*b11-a13*c13*c33*b31*b12*a21+a13*c23*b33*a31*b12*c11-b13*c13*b33*a12*a21*c31-b13*c13*a31*b32*c23*a11+2*a13*b13*b31*c22*c11*a33+c13*b23*a33*a31*c12*b11+2*a13*b13*b31*c32*a23*c11-a13*b13*b31*c32*c23*a11-a13*c13*c33*b12*b21*a31-a13*b13*c31*c32*a23*b11+2*b13*b33*a32*c21*c13*a11+4*c13*a23*a33*b31*b12*c11+2*a13*b13*a31*c32*b23*c11+c13^2*b33*a12*a21*b31-b13*c13*a31*b31*c12*a23+a13^2*b31*c31*c23*b12+2*a13*b33^2*c21*c12*a11+b13^2*a31*c23*c11*a32+2*a13*c33*b32*a11*b13*c21-2*a23*a33*c32*b11*b13*c11+a33*c33*a11*b13*c22*b11-2*a13*b23*c33*c31*b12*a11-b13*c13*a31*b31*c23*a12+c13*b23*c33*a12*a11*b31-a13*c33*c32*b21*b13*a11+2*b13*c13*a31*b32*a23*c11+a13^2*c31*b33*c22*b11-2*c33*b32*b11*a13^2*c21-a13*c33*c32*b11*b13*a21+2*a13*b13*c31*c33*b22*a11+c13^2*b31*a23*a11*b32-b13*b33*a32*c11*c13*a21+4*b13*a23*a33*c31*c12*b11+a23*b33*c32*b11*a13*c11-a13*c13*b31*b32*c23*a11-2*b33*c32*c11*a13^2*b21-a13*b13*b31*c23*c11*a32+b13*a33*b33*c11*c12*a21-a33^2*c11*b13*c22*b11+b13^2*a31*c31*c23*a12+a23*b33*b32*c11*c13*a11-2*c13*b23*b33*a31*c12*a11+2*b13*c13*b31*a32*c23*a11+a13*a23*b33*c12*c11*b31-a13*b33*c32*a11*b13*c21-b13*c33*b32*a21*c13*a11+a13*b13*c31^2*b23*a12+c13*a33*b33*b11*c12*a21-2*b13*b23*a33*c31*c12*a11-2*c13*b23*a33*b31*a12*c11-a13*c33*b32*c11*b13*a21+a13^2*c33*b12*b21*c31+c13*a23*b33*b31*c12*a11-a13*c33*a32*b21*c13*b11-b13*c13*a33*b31*c12*a21+a13^2*b31*c31*c12*b23+a13*b33*c33*c11*b12*a21-a13*b33*a32*c21*c13*b11+c13*a33*c33*b11*b12*a21-a13^2*b31^2*c12*c23-a13^2*c31^2*b12*b23-b13^2*a31^2*c12*c23-b13^2*c31^2*a12*a23-c13^2*a31^2*b12*b23-c13^2*b31^2*a12*a23+a33^2*b22*b13*c11^2+a33^2*c22*c13*b11^2+b33^2*a22*a13*c11^2+b33^2*c22*c13*a11^2+c33^2*a22*a13*b11^2+c33^2*b22*b13*a11^2-2*a13*b23*b33*c12*c11*a31-2*a13*b23*b33*c31*a12*c11+4*a13*b23*b33*c31*c12*a11+a13*b23*c33*a31*c12*b11+a13*b23*c33*a31*b12*c11+a13*b23*c33*b31*a12*c11-2*a13*b23*c33*b31*c12*a11+a13*b23*c33*c31*a12*b11+a13*c23*a33*b31*c12*b11-2*a13*c23*a33*b31*b12*c11+a13*c23*a33*b12*b11*c31+a13*c23*b33*a31*c12*b11+a13*c23*b33*b31*a12*c11-2*a13*c23*b33*b31*c12*a11+a13*c23*b33*c31*a12*b11-2*a13*c23*b33*c31*b12*a11-2*a13*c23*c33*b12*b11*a31-2*a13*c23*c33*b31*a12*b11+4*a13*c23*c33*b31*b12*a11-a13*a33*b32*c21*b13*c11-a13*a33*b32*c11*c13*b21+2*a13*a33*b32*c21*c13*b11-a13*a33*c32*b11*b13*c21-a13*a33*c32*b21*c13*b11+2*a13*a33*c32*b21*b13*c11+a13*a33*b33*c21*b12*c11+a13*a33*b33*c11*c12*b21-2*a13*a33*b33*c21*c12*b11+a13*a33*c33*b21*c12*b11-2*a13*a33*c33*b21*b12*c11+2*a13*b33*a32*c11*c13*b21-a13*b33*a32*c21*b13*c11-a13*b33*b32*c11*c13*a21-a13*b33*b32*c21*c13*a11+2*a13*b33*c32*c11*b13*a21+2*a13*b33*c32*a11*c13*b21+a13*b33*c33*c11*a12*b21+a13*b33*c33*b11*a12*c21+a13*b33*c33*b11*c12*a21-2*a13*b33*c33*a11*b12*c21-a13*c33*a32*b21*b13*c11+2*a13*c33*a32*b11*b13*c21+2*a13*b13*a31*b31*c12*c23-a13*b13*a31*c31*c23*b12-a13*b13*a31*c31*c12*b23-a13*b13*a31*c23*c11*b32-a13*b13*a31*c32*c23*b11+2*a13*b13*a31*c22*c11*b33-a13*b13*a31*c33*c22*b11-a13*b13*a31*c33*b22*c11-a13*b13*b31*c31*c23*a12-a13*b13*b31*c31*c12*a23-a13*b13*b31*c33*c22*a11-a13*b13*b31*c33*a22*c11+2*a13*b13*c31*a32*c23*b11-a13*b13*c31*a32*b23*c11+2*a13*b13*c31*b32*c23*a11-a13*b13*c31*b32*a23*c11-a13*b13*c31*c32*b23*a11-a13*b13*c31*a33*b22*c11-a13*b13*c31*b33*c22*a11-a13*b13*c31*b33*a22*c11+2*a13*b13*c31*c33*a22*b11-a13*b13*a33*c12*c21*b31-a13*b13*a33*c31*c12*b21-c23*b33*b32*a11^2*c13-c23*b33*c32*a11^2*b13+2*c23*c33*a32*b11^2*a13+2*c23*c33*b32*a11^2*b13-a33*b33*a22*b13*c11^2-a33*b33*a13*b22*c11^2-a33*c33*a22*c13*b11^2-a33*c33*a13*c22*b11^2-a33^2*c11*b22*c13*b11-b33*c33*b22*c13*a11^2-b33*c33*b13*c22*a11^2-b33^2*c11*a22*c13*a11-b33^2*c11*a13*c22*a11-c33^2*b11*a22*b13*a11-c33^2*b11*a13*b22*a11+a33*a32*c21*b13^2*c11+b13*a23*c33*b31*a12*c11+a13*b13*c31^2*b12*a23+a13*c13*b31^2*c23*a12+a13*c13*b31^2*c12*a23-a13*b33^2*c21*a12*c11-a13*b33^2*c11*c12*a21+2*a13*c33^2*b21*b12*a11+c33*b32*c11*a13^2*b21+c33*c32*b21*a13^2*b11+b33*b32*c21*a13^2*c11+b33*c32*b11*a13^2*c21+a13^2*b31*c23*c11*b32+a13^2*b31*c32*c23*b11-2*a13^2*b31*c32*b23*c11-2*a13^2*b31*c22*c11*b33+a13^2*b31*c33*c22*b11+a13^2*b31*c33*b22*c11-2*a13^2*c31*b32*c23*b11+a13^2*c31*b32*b23*c11+a13^2*c31*b23*b11*c32+a13^2*c31*b33*b22*c11-2*a13^2*c31*b22*b11*c33+a13^2*b33*c12*c21*b31-2*a13^2*b33*c31*b12*c21+a13^2*b33*c31*c12*b21-2*a13^2*c33*b31*c12*b21+b13*c13*a31^2*c23*b12+b13*c13*a31^2*c12*b23-b13*a33^2*c11*c12*b21-a23*c33*a32*b11^2*c13-a23*c33*c32*b11^2*a13-b23*a33*a32*c11^2*b13-b23*a33*b32*c11^2*a13+2*b23*b33*a32*c11^2*a13+2*b23*b33*c32*a11^2*c13-b23*c33*b32*a11^2*c13-b23*c33*c32*a11^2*b13-c23*a33*a32*b11^2*c13-c23*a33*c32*b11^2*a13-b13*a33^2*c21*b12*c11+2*b13*a33^2*c21*c12*b11+2*b13*c33^2*a21*a12*b11-b13*c33^2*a21*b12*a11-b13*c33^2*a11*a12*b21+c33*a32*c11*b13^2*a21-2*c33*a32*a11*b13^2*c21+b13^2*a31*c31*c12*a23+b13^2*a31*c32*c23*a11-2*b13^2*a31*c32*a23*c11+b13^2*a31*c33*c22*a11+b13^2*a31*c33*a22*c11-2*b13^2*c31*a32*c23*a11+b13^2*c31*a32*a23*c11+b13^2*c31*a23*a11*c32+b13^2*c31*a33*c22*a11+b13^2*c31*a33*a22*c11-2*b13^2*c31*a22*a11*c33+b13^2*a33*c12*c21*a31-2*b13^2*a33*c31*a12*c21-2*b13^2*c33*a31*c12*a21+b13^2*c33*a31*a12*c21+b13^2*c33*a12*a21*c31+a33*c32*a11*b13^2*c21+c33*c32*a21*b13^2*a11+2*c13*a33^2*b21*b12*c11-c13*a33^2*b11*b12*c21-c13*a33^2*b21*c12*b11+2*c13*b33^2*a21*a12*c11-c13*b33^2*a11*a12*c21-c13*b33^2*a21*c12*a11+c13^2*a31*b31*b12*a23+c13^2*a31*b23*b11*a32+c13^2*a31*b32*b23*a11-2*c13^2*a31*b32*a23*b11-2*c13^2*a31*b22*b11*a33+c13^2*a31*b33*b22*a11+c13^2*a31*b33*a22*b11+c13^2*b31*a32*a23*b11+c13^2*b31*a33*b22*a11+c13^2*b31*a33*a22*b11-2*c13^2*b31*a22*a11*b33+c13^2*a33*b12*b21*a31-2*c13^2*a33*b31*a12*b21+c13^2*a33*b31*b12*a21-2*c13^2*b33*a31*b12*a21+c13^2*b33*a31*a12*b21+a33*a32*b21*c13^2*b11-2*a33*b32*b11*c13^2*a21+a33*b32*a11*c13^2*b21+b33*a32*b11*c13^2*a21-2*b33*a32*a11*c13^2*b21+b33*b32*a21*c13^2*a11+2*a23*a33*b32*c11^2*b13+2*a23*a33*c32*b11^2*c13-a23*b33*a32*c11^2*b13-a23*b33*b32*c11^2*a13+2*a13*b13*a33*c31*b12*c21-a13*b13*b33*c12*c21*a31-a13*b13*b33*c31*c12*a21+2*a13*b13*b33*c31*a12*c21+2*a13*b13*c33*a31*c12*b21-a13*b13*c33*a31*b12*c21+2*a13*b13*c33*b31*c12*a21-a13*b13*c33*b31*a12*c21-a13*c13*a31*b31*c23*b12-a13*c13*a31*b31*c12*b23+2*a13*c13*a31*c31*b12*b23+2*a13*c13*a31*b32*c23*b11-a13*c13*a31*b32*b23*c11-a13*c13*a31*b23*b11*c32-a13*c13*a31*b33*c22*b11-a13*c13*a31*b33*b22*c11+2*a13*c13*a31*b22*b11*c33-a13*c13*b31*c31*b23*a12-a13*c13*b31*c31*b12*a23-b13*c33*a32*b11*c13*a21-b13*c13*a31*c31*b23*a12-b13*c13*a31*c31*b12*a23-b13*c13*a31*a32*c23*b11-b13*c13*a31*a32*b23*c11-b13*c13*a31*c32*b23*a11+2*b13*c13*a31*c32*a23*b11+2*b13*c13*a31*a33*c22*b11+2*b13*c13*a31*a33*b22*c11-b13*c13*a31*b33*c22*a11-b13*c13*a31*b33*a22*c11-b13*c13*a31*c33*b22*a11-b13*c13*a31*c33*a22*b11+2*b13*c13*b31*c31*a12*a23-b13*c13*b31*a32*a23*c11-b13*c13*b31*a23*a11*c32-b13*c13*b31*a33*c22*a11-b13*c13*b31*a33*a22*c11+2*b13*c13*b31*a22*a11*c33+2*b13*c13*c31*a32*b23*a11-b13*c13*c31*a32*a23*b11-b13*c13*c31*a23*a11*b32-b13*c13*c31*a33*b22*a11-b13*c13*c31*a33*a22*b11+2*b13*c13*c31*a22*a11*b33-b13*c13*a33*a31*b12*c21-b13*c13*a33*a31*c12*b21+2*b13*c13*a33*b31*a12*c21+2*b13*c13*a33*c31*a12*b21-b13*c13*a33*c31*b12*a21-b13*c13*b33*a31*a12*c21+2*b13*c13*b33*a31*c12*a21+2*b13*c13*c33*a31*b12*a21-b13*c13*c33*a12*a21*b31-2*b13*a23*a33*c12*c11*b31-2*b13*a23*a33*c31*b12*c11+b13*a23*b33*c31*a12*c11+b13*a23*c33*a31*b12*c11-2*c13*a23*a33*b31*c12*b11-2*c13*a23*a33*b12*b11*c31-2*c13*a23*b33*a31*b12*c11+c13*a23*b33*a31*c12*b11+c13*a23*b33*c31*b12*a11+c13*a23*c33*b12*b11*a31+c13*a23*c33*b31*a12*b11-2*c13*a23*c33*b31*b12*a11-2*c13*b23*a33*a31*b12*c11+c13*b23*a33*b31*c12*a11+c13*b23*a33*c31*a12*b11+c13*b23*a33*c31*b12*a11+4*c13*b23*b33*a31*a12*c11-2*c13*b23*b33*a12*a11*c31-2*c13*b23*c33*a31*a12*b11+c13*b23*c33*a31*b12*a11+c13*c23*a33*b31*a12*b11+c13*c23*b33*a31*b12*a11-2*c13*c23*b33*a31*a12*b11+c13*c23*b33*a12*a11*b31-2*c13*a33*b33*c11*a12*b21-2*c13*a33*b33*c11*b12*a21+c13*a33*b33*b11*a12*c21+c13*a33*b33*a11*b12*c21+c13*a33*b33*a11*c12*b21-2*c13*a33*c33*b21*b12*a11+c13*b33*c33*a21*b12*a11+c13*b33*c33*a11*a12*b21-2*a23*a33*b32*c11*c13*b11+a23*b33*a32*c11*c13*b11-2*a23*b33*c32*b11*c13*a11+a23*b33*c32*a11*b13*c11+a23*c33*a32*b11*b13*c11+a23*c33*b32*b11*a13*c11-2*a23*c33*b32*a11*b13*c11+a23*c33*b32*b11*c13*a11+a23*c33*c32*b11*b13*a11+b13*b23*c33*a31*c12*a11+b13*b23*c33*a12*a11*c31+b13*c23*a33*a31*b12*c11-2*b13*c23*a33*a31*c12*b11+b13*c23*a33*b31*a12*c11+b13*c23*a33*b31*c12*a11-2*b13*c23*a33*c31*a12*b11+b13*c23*a33*c31*b12*a11-2*b13*c23*b33*a31*a12*c11+4*b13*c23*c33*a31*a12*b11-2*b13*c23*c33*a31*b12*a11-2*b13*c23*c33*a12*a11*b31-b13*a33*a32*c11*c13*b21-b13*a33*a32*c21*c13*b11+2*b13*a33*b32*c11*c13*a21-b13*a33*b32*c21*c13*a11+2*b13*a33*c32*b11*c13*a21-b13*a33*c32*a11*c13*b21+b13*a33*b33*c21*a12*c11+b13*a33*c33*c11*a12*b21+b13*a33*c33*c11*b12*a21+a13*a23*b33*c31*b12*c11-2*a13*a23*b33*c31*c12*b11+a13*a23*c33*b31*c12*b11-2*a13*a23*c33*b31*b12*c11+a13*a23*c33*b12*b11*c31+a13*b23*a33*c12*c11*b31+a13*b23*a33*c31*b12*c11-2*a13*b23*a33*c31*c12*b11+b13*a23*c33*b31*c12*a11-2*b13*a23*c33*c31*a12*b11+b13*a23*c33*c31*b12*a11+b13*b23*a33*c12*c11*a31+b13*b23*a33*c31*a12*c11-a13*c13*b31*a32*c23*b11+2*a13*c13*b31*a32*b23*c11-a13*c13*b31*b32*a23*c11+2*a13*c13*b31*c32*b23*a11-a13*c13*b31*c32*a23*b11-a13*c13*b31*a33*c22*b11-a13*c13*b31*a33*b22*c11+2*a13*c13*b31*b33*c22*a11+2*a13*c13*b31*b33*a22*c11-a13*c13*b31*c33*a22*b11-a13*c13*c31*b23*b11*a32-a13*c13*c31*b32*b23*a11+2*a13*c13*c31*b32*a23*b11-a13*c13*c31*b33*b22*a11-a13*c13*c31*b33*a22*b11-a13*c13*a33*b31*b12*c21+2*a13*c13*a33*b31*c12*b21-a13*c13*a33*b12*b21*c31+2*a13*c13*b33*a31*b12*c21-a13*c13*b33*a31*c12*b21-a13*c13*b33*b31*a12*c21-a13*c13*b33*b31*c12*a21+2*a13*c13*b33*c31*b12*a21-a13*c13*b33*c31*a12*b21+2*a13*c13*c33*b31*a12*b21+b33*c33*a11*a22*b13*c11-2*b13*a33*c33*b11*a12*c21-2*b13*a33*c33*b11*c12*a21+b13*a33*c33*a11*c12*b21-b13*b33*c32*a21*c13*a11-2*b13*b33*c33*a21*a12*c11+b13*b33*c33*a21*c12*a11+b13*b33*c33*a11*a12*c21+2*b13*c33*a32*a11*c13*b21+b23*a33*a32*c11*c13*b11+b23*a33*b32*c11*c13*a11-2*b23*a33*c32*b11*c13*a11+b23*a33*c32*a11*b13*c11-2*b23*b33*a32*c11*c13*a11-2*b23*b33*c32*a11*a13*c11-2*b23*c33*a32*b11*a13*c11+b23*c33*a32*a11*b13*c11+b23*c33*a32*b11*c13*a11+b23*c33*b32*a11*a13*c11+b23*c33*c32*a11*a13*b11+c23*a33*a32*b11*b13*c11+c23*a33*b32*b11*a13*c11-2*c23*a33*b32*a11*b13*c11+c23*a33*b32*b11*c13*a11+c23*a33*c32*b11*b13*a11-2*c23*b33*a32*b11*a13*c11+c23*b33*a32*a11*b13*c11+c23*b33*a32*b11*c13*a11+c23*b33*b32*a11*a13*c11+c23*b33*c32*a11*a13*b11-2*c23*c33*a32*b11*b13*a11-2*c23*c33*b32*a11*a13*b11+a33*b33*c11*a22*c13*b11+a33*b33*c11*a13*c22*b11+a33*b33*a11*c22*b13*c11-2*a33*b33*a11*c22*c13*b11+a33*b33*a11*c13*b22*c11+a33*c33*b11*a22*b13*c11+a33*c33*b11*a13*b22*c11-2*a33*c33*a11*b22*b13*c11+a33*c33*a11*b22*c13*b11-2*b33*c33*b11*a22*a13*c11+b33*c33*b11*a22*c13*a11+b33*c33*b11*a13*c22*a11+b33*c33*a11*a13*b22*c11,-2*b13*c23*b31*a33*a12*c31-c13*a23*a33*c12*b31^2+a13*a33*c31*b32*b23*c11-2*b13*c33^2*a31*a12*b21+b13*a33*c31*b32*a23*c11+a13*b23*b31*a33*c12*c31-2*c13*a33*b31*a32*c23*b11+b13*a33*c31*c32*a23*b11-b13*a33*a31*c33*b22*c11+2*a33*b33*b32*c21*a13*c11-b13*a33*c31*c33*b22*a11+2*b13*a33*a31*c33*c22*b11+a13*b33*c31*a32*c23*b11+2*a13*a33*c33*b31*b12*c21+2*a33*c33*a32*b21*c13*b11+2*b23*a33*c33*a31*c12*b11+c23*b33^2*a12*a11*c31+2*a33*c33*b32*c11*b13*a21-c13*a33*b33*b31*c12*a21+2*b13*a33*b33*c31*c12*a21-a33*b33*c32*c11*a23*b11+b13*b31*a22*a11*c33^2+a13*c13*b31*c31*b22*a33-a33*c33*b32*b11*a13*c21-2*a13*b33*c31*b32*a23*c11-2*a13*a23*b31*b33*c12*c31-c13*a33*c33*b31*a12*b21-2*c13*a23*a31*b33*b12*c31-a33*b33*c32*c11*b23*a11-2*a13*b33*b31*c32*c23*a11+2*c13*a33*b31*c33*b22*a11+2*b13*a33*c33*a31*c12*b21-2*b33^2*c32*a21*c13*a11-c23*a33*b33*c31*b12*a11+2*c23*a33*c33*b31*b12*a11+b13*c33*a32*a31*c13*b21-a13*a33*c31*b22*b11*c33-a33*c33*c32*b11*b13*a21-a23*a33*c33*b12*b11*c31-b33*c33*b32*a11*a13*c21+c13*b33^2*a31*c12*a21+a13*a33*b32*c13*c21*b31+a13*c33^2*b31*a12*b21+c13*b33*c31*a32*a23*b11+b13*c31*a33^2*b22*c11+2*b13*b33*a31*c33*a22*c11+b33*c33*b32*c23*a11^2+2*b33*c33*b32*a21*c13*a11-2*c13*c33*a31*b32*a23*b11+2*a13*b33*c31*c33*b22*a11-2*a13*b33*c31*c32*a23*b11+b33^2*c32*a11*a23*c11-a13*b33*a31*c33*b22*c11-2*c13*b33*b31*a23*a11*c32-a13*b33*b31*c33*a22*c11-a13*a33*c33*b31*c12*b21-b23*a33*b33*c31*a12*c11-c13*a23*c33*a12*b31^2-2*a13*c33*c31*b23*b11*a32-2*b13*c31*a33^2*c22*b11+b13*a33*c32*b31*c13*a21-2*b33^2*a32*c21*a13*c11+a13*c23*a31*b33*c12*b31-c13*a33*a31*b22*b11*c33-2*b13*c33*c31*a23*a11*b32+a13*c23*a31*c33*b12*b31+a33^2*b32*c21*c13*b11+c13*b23*a31*a33*c12*b31-2*c13*b33*b31*a32*a23*c11-b13*a23*b33*a12*c31^2+b13*b33*c32*a31*c13*a21+2*a23*a33*c33*b31*b12*c11+4*c13*a33*a31*b32*c23*b11-c13*a33*b33*c31*b12*a21-b33*c33*a32*a11*b13*c21-2*a13*a33*c31*b32*c23*b11-2*a13*c33*b32*a31*c13*b21+2*a23*b33*c33*c31*b12*a11-2*a13*c23*a31*b33*b12*c31-a13*b33*a31*c33*c22*b11-a13*a33*b33*c12*c21*b31-a33*c32*c31*b13^2*a21-c13*b33*b31*a22*a11*c33-2*c33^2*a32*b21*a13*b11-2*b13*a33^2*c31*c12*b21+a13*c23*b31*a33*b12*c31-b33*c33*a32*b11*c13*a21-2*c13*b31*a33^2*b22*c11+b13*c33*b31*a32*a23*c11-2*b23*c33^2*a31*a12*b11+c13*a23*a31*b33*c12*b31-2*c13*a33^2*b31*b12*c21-2*c13*b33*a31*a32*c23*b11+c13*a23*a31*c33*b12*b31-b33*c32*c31*a13^2*b21+b13*b33*a31*c32*c23*a11+2*a13*a33*c31*b33*c22*b11+a13^2*c31^2*b22*b33+b13^2*a31^2*c22*c33+b13^2*c31^2*a22*a33+c13^2*a31^2*b22*b33+c13^2*b31^2*a22*a33-a33^2*b32*b23*c11^2-a33^2*c32*c23*b11^2-b33^2*a32*a23*c11^2-b33^2*c32*c23*a11^2-c33^2*a32*a23*b11^2-c33^2*b32*b23*a11^2+a13^2*b31^2*c22*c33+b13*c33*a31*c32*a23*b11+c33^2*b32*a21*a13*b11-2*c33^2*b32*a21*b13*a11+c33^2*b32*a11*a13*b21+c33^2*a32*b11*b23*a11+c33^2*b32*a11*a23*b11-a13*b13*c31^2*b22*a33-a13*b13*c31^2*a22*b33-a13*c13*b31^2*c22*a33-a13*c13*b31^2*a22*c33+2*a13*a23*c33*c12*b31^2+2*a13*a23*b33*b12*c31^2-a13*b23*a33*b12*c31^2-a13*b23*b33*a12*c31^2-a13*c23*a33*c12*b31^2-a13*c23*c33*a12*b31^2+a13*a31*c22*c11*b33^2-2*a13*c31*b33^2*c22*a11+a13*c31*b33^2*a22*c11+a13*b33^2*c12*c21*a31-2*a13*b33^2*c31*c12*a21+a13*b33^2*c31*a12*c21+a13*a31*b22*b11*c33^2-2*a13*b31*c33^2*b22*a11+a13*b31*c33^2*a22*b11+a13*c33^2*b12*b21*a31-2*a13*c33^2*b31*b12*a21-a13^2*b31*c31*c22*b33-a13^2*b31*c31*b22*c33-b33*b32*c31*a13^2*c21+2*b33*c32*b31*a13^2*c21-c33*b32*b31*a13^2*c21+2*c33*b32*c31*a13^2*b21-c33*c32*b31*a13^2*b21-b13*c13*a31^2*c22*b33-b13*c13*a31^2*b22*c33-b13*a23*a33*b12*c31^2+2*b13*b23*c33*c12*a31^2+2*b13*b23*a33*a12*c31^2-b13*c23*b33*c12*a31^2-b13*c23*c33*b12*a31^2+b13*b31*c22*c11*a33^2+b13*a33^2*c12*c21*b31+b13*a33^2*c31*b12*c21+b13*a31*c33^2*b22*a11-2*b13*a31*c33^2*a22*b11+b13*c33^2*a31*b12*a21+b13*c33^2*a12*a21*b31-b13^2*a31*c31*c22*a33-b13^2*a31*c31*a22*c33-a33*a32*c31*b13^2*c21+2*a33*c32*a31*b13^2*c21-c33*a32*a31*b13^2*c21+2*c33*a32*c31*b13^2*a21-c33*c32*a31*b13^2*a21-c13*b23*b33*c12*a31^2-c13*b23*c33*b12*a31^2+2*c13*c23*b33*b12*a31^2+2*c13*c23*a33*a12*b31^2+c13*b31*a33^2*c22*b11+c13*c31*b22*b11*a33^2+c13*a33^2*b31*c12*b21+c13*a33^2*b12*b21*c31+c13*a31*b33^2*c22*a11-2*c13*a31*b33^2*a22*c11+c13*c31*a22*a11*b33^2-2*c13*b33^2*a31*a12*c21+c13*b33^2*a12*a21*c31-c13^2*a31*b31*b22*a33-c13^2*a31*b31*a22*b33-a33*a32*b31*c13^2*b21+2*a33*b32*a31*c13^2*b21-a33*b32*b31*c13^2*a21-b33*a32*a31*c13^2*b21+2*b33*a32*b31*c13^2*a21-b33*b32*a31*c13^2*a21+a23*b33^2*c12*c11*a31+a23*b33^2*c31*a12*c11-2*a23*b33^2*c31*c12*a11+a23*c33^2*b12*b11*a31+a23*c33^2*b31*a12*b11-2*a23*c33^2*b31*b12*a11+b23*a33^2*c12*c11*b31+b23*a33^2*c31*b12*c11-2*b23*a33^2*c31*c12*b11+b23*c33^2*a31*b12*a11+b23*c33^2*a12*a11*b31+c23*a33^2*b31*c12*b11-2*c23*a33^2*b31*b12*c11+c23*a33^2*b12*b11*c31-2*c23*b33^2*a31*a12*c11+c23*b33^2*a31*c12*a11+a33*b33*a32*b23*c11^2+a33*b33*b32*a23*c11^2+a33*c33*a32*c23*b11^2+a33*c33*c32*a23*b11^2-2*a33^2*b32*c21*b13*c11+a33^2*b32*c11*c13*b21+a33^2*c32*b11*b13*c21-2*a33^2*c32*b21*c13*b11+a33^2*c32*b21*b13*c11+a33^2*b32*c11*c23*b11+a33^2*c32*b11*b23*c11+b33*c33*c32*b23*a11^2+b33^2*a32*c11*c13*a21+b33^2*a32*c21*c13*a11+b33^2*c32*a21*a13*c11+b33^2*c32*a11*a13*c21+b33^2*a32*c11*c23*a11+c33^2*a32*b21*b13*a11+c33^2*a32*b11*b13*a21-a33*c33*b32*c11*a13*b21-a33*c33*b32*b11*c13*a21+2*a33*c33*b32*a11*b13*c21-a33*c33*b32*a11*c13*b21-a33*c33*c32*b21*b13*a11+2*a33*c33*c32*b21*a13*b11+c13*c33*a31*b23*b11*a32+c13*c33*a31*b32*b23*a11-2*c13*c33*b31*a32*b23*a11+c13*c33*b31*a32*a23*b11+c13*c33*b31*a23*a11*b32-a23*a33*b33*c12*c11*b31-a23*a33*b33*c31*b12*c11+2*a23*a33*b33*c31*c12*b11-a23*a33*c33*b31*c12*b11-a23*b33*c33*a31*c12*b11-a23*b33*c33*a31*b12*c11-a23*b33*c33*b31*a12*c11+2*a23*b33*c33*b31*c12*a11-a23*b33*c33*c31*a12*b11-b23*a33*b33*c12*c11*a31+2*b23*a33*b33*c31*c12*a11-b23*a33*c33*a31*b12*c11-b23*a33*c33*b31*a12*c11-b23*a33*c33*b31*c12*a11+2*b23*a33*c33*c31*a12*b11-b23*a33*c33*c31*b12*a11-b23*b33*c33*a31*c12*a11+2*b23*b33*c33*a31*a12*c11-b23*b33*c33*a12*a11*c31+2*b33*c33*a32*c11*a13*b21-b33*c33*a32*c11*b13*a21+2*b33*c33*a32*b11*a13*c21+2*c23*a33*b33*a31*b12*c11-c23*a33*b33*a31*c12*b11+2*c23*a33*b33*b31*a12*c11-c23*a33*b33*b31*c12*a11-c23*a33*b33*c31*a12*b11-c23*a33*c33*b12*b11*a31-c23*a33*c33*b31*a12*b11+2*c23*b33*c33*a31*a12*b11-c23*b33*c33*a31*b12*a11-c23*b33*c33*a12*a11*b31+a13*c33*a32*b31*b13*c21+a13*c33*a32*b31*c13*b21-2*a13*c33*a32*b13*b21*c31+a13*c33*b32*a31*b13*c21+a13*c33*b32*b31*c13*a21-2*a13*c33*b32*c31*b13*a21+a13*c33*c32*b13*b21*a31+a13*c33*c32*b31*b13*a21-2*b13*c33*a31*a32*b23*c11+b13*c33*a31*b32*c23*a11-b13*b33*c33*a31*c12*a21+2*b13*b33*c33*a31*a12*c21-b13*b33*c33*a12*a21*c31+b13*c33*a31*a32*c23*b11-b13*b33*c31*a22*a11*c33+b13*b33*a32*c13*c21*a31-2*b13*b33*a32*c31*c13*a21-2*b13*b33*a31*c32*a23*c11-b13*b33*a31*c33*c22*a11-2*b13*b33*c31*a32*c23*a11+b13*b33*c31*a32*a23*c11+b13*b33*c31*a23*a11*c32+b13*c13*a31*b31*c22*a33+b13*c13*a31*b31*a22*c33+b13*c13*a31*c31*b22*a33+b13*c13*a31*c31*a22*b33-2*b13*c13*b31*c31*a22*a33-2*b13*a23*a31*c33*c12*b31+b13*a23*a31*c33*b12*c31+b13*a23*b31*a33*c12*c31+b13*a23*b31*c33*a12*c31+b13*a23*a31*b33*c12*c31-2*b13*b23*a31*a33*c12*c31-2*b13*b23*a31*c33*a12*c31+b13*c23*a31*a33*c12*b31+b13*c23*a31*a33*b12*c31+b13*c23*a31*b33*a12*c31+b13*c23*a31*c33*a12*b31-2*b13*a33*a31*c23*c11*b32-2*b13*a33*a31*c32*c23*b11+4*b13*a33*a31*c32*b23*c11-b13*a33*a31*c22*c11*b33+b13*a33*b31*c23*c11*a32+b13*a33*b31*c32*c23*a11-2*b13*a33*b31*c32*a23*c11-b13*a33*b31*c33*c22*a11-b13*a33*b31*c33*a22*c11+b13*a33*c31*a32*c23*b11-2*b13*a33*c31*a32*b23*c11+b13*a33*c31*b32*c23*a11-2*b13*a33*c31*c32*b23*a11+2*b13*a33*c31*b33*c22*a11-b13*a33*c31*b33*a22*c11+2*b13*a33*c31*c33*a22*b11+b13*a33*a32*c13*c21*b31+b13*a33*a32*c31*c13*b21-2*b13*a33*b32*c13*c21*a31+b13*a33*b32*c31*c13*a21-2*b13*a33*c32*a31*c13*b21-b13*a33*b33*c12*c21*a31-b13*a33*b33*c31*a12*c21-b13*a33*c33*a31*b12*c21-b13*a33*c33*b31*c12*a21-b13*a33*c33*b31*a12*c21+2*b13*a33*c33*c31*a12*b21-b13*a33*c33*c31*b12*a21+b13*b33*a31*c23*c11*a32+b13*c33*a31*b32*a23*c11-2*b13*c33*a31*c32*b23*a11-2*b13*c33*b31*a32*c23*a11+b13*c33*b31*a23*a11*c32+4*b13*c33*c31*a32*b23*a11-2*b13*c33*c31*a32*a23*b11-2*b13*c33*a32*b31*c13*a21+b13*c33*b32*a31*c13*a21+c13*a23*b31*a33*b12*c31+c13*a23*b31*b33*a12*c31+c13*b23*a31*a33*b12*c31+c13*b23*a31*b33*a12*c31+c13*b23*a31*c33*a12*b31-2*c13*b23*b31*a33*a12*c31-2*c13*c23*a31*a33*b12*b31-2*c13*c23*a31*b33*a12*b31-2*c13*a33*a31*b32*b23*c11-2*c13*a33*a31*b23*b11*c32-c13*a33*a31*b33*c22*b11+2*c13*a33*a31*b33*b22*c11+c13*a33*b31*a32*b23*c11-2*c13*a33*b31*b32*c23*a11+c13*a33*b31*b32*a23*c11+c13*a33*b31*c32*b23*a11+c13*a33*b31*c32*a23*b11-c13*a33*b31*b33*c22*a11+2*c13*a33*b31*b33*a22*c11-c13*a33*b31*c33*a22*b11+c13*a33*c31*b23*b11*a32+c13*a33*c31*b32*b23*a11-2*c13*a33*c31*b32*a23*b11-c13*a33*c31*b33*b22*a11-c13*a33*c31*b33*a22*b11+2*c13*a33*b33*a31*b12*c21-c13*a33*b33*a31*c12*b21+2*c13*a33*b33*b31*a12*c21-c13*a33*b33*c31*a12*b21-c13*a33*c33*b12*b21*a31+2*c13*a33*c33*b31*b12*a21+c13*b33*a31*a32*b23*c11-2*c13*b33*a31*b32*c23*a11+c13*b33*a31*b32*a23*c11+c13*b33*a31*c32*b23*a11+c13*b33*a31*c32*a23*b11-c13*b33*a31*c33*b22*a11+2*c13*b33*a31*c33*a22*b11+4*c13*b33*b31*a32*c23*a11-2*c13*b33*c31*a32*b23*a11+c13*b33*c31*a23*a11*b32-c13*b33*c33*a31*b12*a21+2*c13*b33*c33*a31*a12*b21-c13*b33*c33*a12*a21*b31+a13*c13*b31*c31*a22*b33-2*a13*a23*b31*c33*b12*c31-2*a13*b23*a31*c33*c12*b31+a13*b23*a31*c33*b12*c31+a13*b23*b31*c33*a12*c31+a13*b23*a31*b33*c12*c31+a13*c23*b31*b33*a12*c31+a13*a33*b31*c23*c11*b32+a13*a33*b31*c32*c23*b11-2*a13*a33*b31*c32*b23*c11-a13*a33*b31*c22*c11*b33-a13*a33*b31*c33*c22*b11+2*a13*a33*b31*c33*b22*c11+a13*a33*c31*b23*b11*c32-a13*a33*c31*b33*b22*c11+a13*a33*b32*c31*b13*c21-2*a13*a33*b32*c31*c13*b21-2*a13*a33*c32*b31*b13*c21+a13*a33*c32*b31*c13*b21+a13*a33*c32*b13*b21*c31-a13*a33*b33*c31*b12*c21+2*a13*a33*b33*c31*c12*b21-a13*a33*c33*b12*b21*c31+a13*b33*a31*c23*c11*b32+a13*b33*a31*c32*c23*b11-2*a13*b33*a31*c32*b23*c11-2*a13*b33*b31*c23*c11*a32+4*a13*b33*b31*c32*a23*c11+2*a13*b33*b31*c33*c22*a11+a13*b33*c31*a32*b23*c11+a13*b33*c31*b32*c23*a11+a13*b33*c31*c32*b23*a11-a13*b33*c31*c33*a22*b11-2*a13*b33*a32*c13*c21*b31+a13*b33*a32*c31*b13*c21+a13*b33*a32*c31*c13*b21+a13*b33*b32*c13*c21*a31+a13*b33*b32*c31*c13*a21-2*a13*b33*c32*a31*b13*c21+a13*b33*c32*a31*c13*b21-2*a13*b33*c32*b31*c13*a21+a13*b33*c32*c31*b13*a21-a13*b33*c33*a31*c12*b21-a13*b33*c33*a31*b12*c21+2*a13*b33*c33*b31*c12*a21-a13*b33*c33*b31*a12*c21-a13*b33*c33*c31*a12*b21+2*a13*b33*c33*c31*b12*a21-2*a13*c33*a31*b32*c23*b11+a13*c33*a31*b32*b23*c11+a13*c33*a31*b23*b11*c32+a13*c33*b31*a32*c23*b11+a13*c33*b31*a32*b23*c11+a13*c33*b31*b32*c23*a11-2*a13*c33*b31*b32*a23*c11+a13*c33*b31*c32*b23*a11-2*a13*c33*b31*c32*a23*b11-2*a13*c33*c31*b32*b23*a11+4*a13*c33*c31*b32*a23*b11-a33*c33*a32*b11*b23*c11-a33*c33*b32*c11*a23*b11+2*a33*c33*b32*c11*b23*a11-a33*c33*b32*b11*c23*a11-a33*c33*c32*b11*b23*a11-a33*b33*a32*c11*c13*b21+2*a33*b33*a32*c21*b13*c11-a33*b33*a32*c21*c13*b11-a33*b33*b32*c11*c13*a21-a33*b33*b32*c21*c13*a11-a33*b33*c32*c11*a13*b21-a33*b33*c32*c11*b13*a21-a33*b33*c32*b11*a13*c21+2*a33*b33*c32*b11*c13*a21-a33*b33*c32*a11*b13*c21+2*a33*b33*c32*a11*c13*b21-a33*b33*a32*c11*c23*b11-a33*b33*b32*c11*c23*a11+2*a33*b33*c32*b11*c23*a11-a33*c33*a32*b21*b13*c11-a33*c33*a32*b11*b13*c21-b33*c33*a32*a11*c13*b21-b33*c33*b32*a21*a13*c11-b33*c33*c32*a21*a13*b11+2*b33*c33*c32*a21*b13*a11-b33*c33*c32*a11*a13*b21+2*b33*c33*a32*c11*a23*b11-b33*c33*a32*c11*b23*a11-b33*c33*a32*b11*c23*a11-b33*c33*b32*a11*a23*c11-b33*c33*c32*a11*a23*b11-2*a13*b13*a31*b31*c22*c33+a13*b13*a31*c31*c22*b33+a13*b13*a31*c31*b22*c33+a13*b13*b31*c31*c22*a33+a13*b13*b31*c31*a22*c33+a13*c13*a31*b31*c22*b33+a13*c13*a31*b31*b22*c33-2*a13*c13*a31*c31*b22*b33,2*b13*c13*a31*b12*c23*a21+4*b13*c23*c33*a21*a12*b11-2*c13*a23*a33*b11*b12*c21+c13*b23*a33*a11*b12*c21-2*b13*a23*c33*b11*a12*c21+a23*b23*a32*c11*c13*b11-2*c13^2*b31*a23*a12*b21+c33*a11*b13^2*c22*a21+a13*a23*c31*b23*b12*c11-a13*b23*c31*a22*b13*c11+b13*c23*a33*a11*b12*c21-2*c13*a23*b33*c11*a12*b21+b23*c23*b32*a11*a13*c11-a13*c23*c32*b11*b13*a21+c13*b23*a33*b11*a12*c21-2*a23*a33*c11*b22*c13*b11-2*b13*b23*a31*c23*a12*c11+2*a13*c23*b32*b11*c13*a21-2*a13*a23*c33*b21*b12*c11-2*b23*b31*a22*c13^2*a11+c13*a23*c31*b23*a12*b11-b13*a31*b12*c23^2*a11-a13*c23*b32*c11*b13*a21-a13*b31*a12*c23^2*b11+2*a13*c23*c31*b13*a22*b11-b13*a33*c13*c21*b22*a11-2*c13*a23*b31*b12*c23*a11+2*a23*a33*b22*b13*c11^2+b23*c31*a13^2*c22*b11-b13*c13*a33*c21*b12*a21-2*c23*a33*a11*b22*b13*c11+c13^2*b33*a21*a12*b21-a13*b13*b31*c23*a12*c21+a23*b33*a11*c22*b13*c11-b13*b33*a11*c22*c13*a21-a13*b23*c32*b11*c13*a21+a13*b23*c33*c11*b12*a21+b33*c22*b11*a13^2*c21-b13*a23*b31*c22*c13*a11-b13*c23*a31*b22*c13*a11+c23*a33*a11*b13*c22*b11-2*b13*c23*c33*a11*a12*b21+a13^2*c31*b23*c12*b21+c23*b33*b11*a22*c13*a11+2*b13*b23*a32*c21*c13*a11-a13*b23*c31*b22*c13*a11+2*b13*c13*c31*a23*a12*b21-a13*c23*b31*a22*b13*c11-b13*c23*a31*a22*c13*b11-a13*c23*a32*b21*b13*c11+c23*b31*a13^2*c22*b11-b13*b23*c32*a21*c13*a11+c13^2*b31*a12*b23*a21-2*b13*c23*a33*b11*c12*a21+a33*b11*a22*c13^2*b21-c13*c31*b12*a23^2*b11+2*a13*c13*b33*c21*b12*a21-2*c13*a23*a33*b21*c12*b11+c13^2*b31*a23*b12*a21+a13^2*b31*c12*b23*c21-b23*c33*b13*c22*a11^2+2*b13*a23*b32*c11*c13*a21+a13*b23*a31*c23*c12*b11-2*b23*b33*c11*a13*c22*a11-c13*b31*a23^2*c12*b11+a23*b32*a11*c13^2*b21-2*a33*c22*c11*b13^2*a21-b13*c13*a31*a12*c23*b21-b23*a33*a13*b22*c11^2-a23*c33*a13*c22*b11^2-a13*c31*a12*b23^2*c11+2*a13*a33*b11*c13*b22*c21+a23*b23*c32*a11*b13*c11+2*b13*c13*a31*b23*c12*a21-2*a23*b23*c32*b11*c13*a11-2*c23*b33*b11*a22*a13*c11+2*a13*c23*c31*b22*b13*a11-a13*b33*c22*b11*c13*a21-a13*a23*b31*c13*b22*c11+2*b23*b33*c22*c13*a11^2-2*a13*b23*b31*c23*c12*a11+c13*a23*c31*b23*b12*a11-a13*c33*b22*a11*c13*b21-a23*b23*a32*c11^2*b13+b23*c33*b11*a22*c13*a11+2*a13*c13*c31*b23*b12*a21+a13*b23*c31*a12*c23*b11+a13*a23*b31*c12*b23*c11+b23*b32*a21*c13^2*a11+b23*c33*a11*a22*b13*c11+b33*a11*b22*c13^2*a21+2*a13*b13*c31*a12*b23*c21-2*a23*b32*b11*c13^2*a21+c13*c23*b33*a11*a12*b21+2*a13*c33*b13*c21*a22*b11+2*a13*b23*c32*a11*c13*b21-a13*b13*c33*c21*b12*a21+b13^2*c31*a12*c23*a21+b13*a23*b33*c11*c12*a21-a13*a23*c32*b21*c13*b11+b23*c32*b11*a13^2*c21+2*a13*b23*b31*c13*a22*c11+2*b13*a33*c22*b11*c13*a21-a13*b23*c31*b13*c22*a11-2*c23*c33*b11*a22*b13*a11-2*b23*a32*a11*c13^2*b21+2*a13*c13*b31*a23*c12*b21+2*b13*c33*a22*a11*c13*b21-b13*c13*c33*a21*a12*b21+2*a13*b31*b12*c23^2*a11+a23^2*b32*c11^2*b13+a23^2*c32*b11^2*c13+b23^2*a32*c11^2*a13+b23^2*c32*a11^2*c13+c23^2*a32*b11^2*a13+c23^2*b32*a11^2*b13-a13^2*b33*b12*c21^2-a13^2*c33*c12*b21^2-b13^2*a33*a12*c21^2-b13^2*c33*c12*a21^2-c13^2*a33*a12*b21^2-c13^2*b33*b12*a21^2+a13*c13*c33*a12*b21^2-a13*a31*c12*b23^2*c11+2*a13*c31*b23^2*c12*a11-a13*a31*b12*c23^2*b11+b33*c11*a13^2*b22*c21+c33*b22*c11*a13^2*b21-2*c33*b22*b11*a13^2*c21+c33*b11*a13^2*c22*b21+b13*c13*b33*c12*a21^2+b13*c13*c33*b12*a21^2-b13*b31*c12*a23^2*c11+2*b13*c31*a23^2*c12*b11-b13*c31*a23^2*b12*c11+2*b13*a31*a12*c23^2*b11-b13*b31*a12*c23^2*a11+b13^2*a31*c23*a12*c21-2*b13^2*a31*c23*c12*a21+b13^2*a31*c12*a23*c21-2*b13^2*c31*a23*a12*c21+b13^2*c31*a23*c12*a21+b13^2*a33*c21*c12*a21+b13^2*c33*a21*a12*c21-2*a23*a31*c22*b13^2*c11+a23*c31*a22*b13^2*c11+a23*c31*b13^2*c22*a11+a23*a32*c21*b13^2*c11-2*a23*c32*c11*b13^2*a21+a23*c32*a11*b13^2*c21+c23*a31*a22*b13^2*c11+c23*a31*b13^2*c22*a11-2*c23*c31*a22*b13^2*a11+c23*a32*c11*b13^2*a21-2*c23*a32*a11*b13^2*c21+c23*c32*a21*b13^2*a11+a33*c22*a11*b13^2*c21+a33*c11*a22*b13^2*c21+c33*a22*c11*b13^2*a21-2*c33*a22*a11*b13^2*c21+2*c13*b31*a23^2*b12*c11+c13^2*a31*b23*a12*b21-2*c13^2*a31*b23*b12*a21+c13^2*a31*b12*a23*b21+c13^2*a33*b21*b12*a21-2*a23*a31*b22*c13^2*b11+a23*b31*a22*c13^2*b11+a23*b31*b22*c13^2*a11+a23*a32*b21*c13^2*b11+b23*a31*a22*c13^2*b11+b23*a31*b22*c13^2*a11+b23*a32*b11*c13^2*a21-2*a33*b22*b11*c13^2*a21+a33*b22*a11*c13^2*b21+b33*a22*b11*c13^2*a21-2*b33*a22*a11*c13^2*b21-a23*b23*b32*c11^2*a13-a23*c23*a32*b11^2*c13-a23*c23*c32*b11^2*a13+2*a23*a33*c22*c13*b11^2-a23*b33*a22*b13*c11^2-a23*b33*a13*b22*c11^2-a23*c33*a22*c13*b11^2-a23^2*b32*c11*c13*b11-a23^2*c32*b11*b13*c11-b23*c23*b32*a11^2*c13-b23*c23*c32*a11^2*b13-b23*a33*a22*b13*c11^2+2*b23*b33*a22*a13*c11^2-b23*c33*b22*c13*a11^2-b23^2*a32*c11*c13*a11-b23^2*c32*a11*a13*c11-c23*a33*a22*c13*b11^2-c23*a33*a13*c22*b11^2-c23*b33*b22*c13*a11^2-c23*b33*b13*c22*a11^2+2*c23*c33*a22*a13*b11^2+2*c23*c33*b22*b13*a11^2-c23^2*a32*b11*b13*a11-c23^2*b32*a11*a13*b11+2*c13*a31*a12*b23^2*c11-c13*a31*b23^2*c12*a11-c13*c31*a12*b23^2*a11+a13^2*b31*c23*b12*c21-2*a13^2*b31*c23*c12*b21-2*a13^2*c31*b23*b12*c21+a13^2*c31*b12*c23*b21+a13^2*b33*c21*c12*b21+a13^2*c33*b21*b12*c21-2*b23*b31*c22*a13^2*c11+b23*c31*a13^2*b22*c11+b23*b32*c21*a13^2*c11-2*b23*c32*c11*a13^2*b21+c23*b31*a13^2*b22*c11-2*c23*c31*b22*a13^2*b11+c23*b32*c11*a13^2*b21-2*c23*b32*b11*a13^2*c21+c23*c32*b21*a13^2*b11-2*b33*c22*c11*a13^2*b21+a13*b13*a33*b12*c21^2+a13*b13*b33*a12*c21^2+a13*c13*a33*c12*b21^2-b13*a33*c22*a11*c13*b21-b13*a33*c13*c21*a22*b11-b13*a33*c13*b21*a22*c11+2*b13*a33*c13*a21*b22*c11-b13*b33*c11*a22*c13*a21+2*b13*b33*a11*c13*a22*c21-b13*c33*a22*b11*c13*a21-b13*c33*a11*b22*c13*a21-2*c13*b23*a33*c11*a12*b21-2*c13*b23*a33*c11*b12*a21+c13*b23*a33*b11*c12*a21+c13*b23*a33*a11*c12*b21+4*c13*b23*b33*a21*a12*c11-2*c13*b23*b33*a11*a12*c21-2*c13*b23*b33*a21*c12*a11+c13*b23*c33*a21*b12*a11+c13*b23*c33*a11*a12*b21+c13*c23*a33*b21*a12*b11-2*c13*c23*a33*b21*b12*a11+c13*c23*a33*b11*b12*a21-2*c13*c23*b33*a21*a12*b11+c13*c23*b33*a21*b12*a11+a23*b23*b32*c11*c13*a11+a23*b23*c32*b11*a13*c11+a23*c23*a32*b11*b13*c11+a23*c23*b32*b11*a13*c11-2*a23*c23*b32*a11*b13*c11+a23*c23*b32*b11*c13*a11+a23*c23*c32*b11*b13*a11-2*a23*a33*c11*b13*c22*b11+a23*b33*c11*a22*c13*b11+a23*b33*c11*a13*c22*b11-2*a23*b33*a11*c22*c13*b11+a23*b33*a11*c13*b22*c11+a23*c33*b11*a22*b13*c11+a23*c33*b11*a13*b22*c11-2*a23*c33*a11*b22*b13*c11+a23*c33*a11*b22*c13*b11+a23*c33*a11*b13*c22*b11-2*b23*c23*a32*b11*a13*c11+b23*c23*a32*a11*b13*c11+b23*c23*a32*b11*c13*a11+b23*c23*c32*a11*a13*b11+b23*a33*c11*a22*c13*b11+b23*a33*c11*a13*c22*b11+b23*a33*a11*c22*b13*c11-2*b23*a33*a11*c22*c13*b11+b23*a33*a11*c13*b22*c11-2*b23*b33*c11*a22*c13*a11-2*b23*c33*b11*a22*a13*c11+b23*c33*b11*a13*c22*a11+b23*c33*a11*a13*b22*c11+c23*a33*b11*a22*b13*c11+c23*a33*b11*a13*b22*c11+c23*a33*a11*b22*c13*b11+c23*b33*b11*a13*c22*a11+c23*b33*a11*a13*b22*c11+c13*a23*a31*b12*c23*b11-2*c13*a23*b31*a12*b23*c11+c13*a23*b31*a12*c23*b11+c13*a23*b31*b23*c12*a11+4*c13*a23*a33*b21*b12*c11-2*c13*a23*b33*c11*b12*a21+c13*a23*b33*b11*a12*c21+c13*a23*b33*b11*c12*a21+c13*a23*b33*a11*b12*c21+c13*a23*b33*a11*c12*b21-2*c13*a23*c33*b21*b12*a11+c13*a23*c33*b21*a12*b11+c13*a23*c33*b11*b12*a21-2*c13*b23*c33*a21*a12*b11-2*c13*b23*a31*a12*c23*b11+c13*b23*a31*b12*c23*a11+c13*b23*b31*a12*c23*a11+a13*c23*b33*b11*a12*c21+a13*c23*b33*b11*c12*a21-2*a13*c23*b33*a11*b12*c21-2*a13*c23*b33*a11*c12*b21+4*a13*c23*c33*b21*b12*a11-2*a13*c23*c33*b21*a12*b11-2*a13*c23*c33*b11*b12*a21-a13*a33*c11*b22*b13*c21-a13*a33*c11*b22*c13*b21+2*a13*a33*c11*b13*c22*b21-a13*a33*b11*c22*b13*c21-a13*a33*b11*c22*c13*b21+2*a13*b33*c22*c11*b13*a21-a13*b33*c22*a11*b13*c21+2*a13*b33*c22*a11*c13*b21-a13*b33*c13*c21*a22*b11-a13*b33*c13*c21*b22*a11+2*a13*b33*c13*b21*a22*c11-a13*b33*c13*a21*b22*c11-a13*b33*c11*a22*b13*c21-a13*c33*b22*c11*b13*a21+2*a13*c33*b22*b11*c13*a21+2*a13*c33*b22*a11*b13*c21-a13*c33*b13*b21*a22*c11-a13*c33*b13*b21*c22*a11-a13*c33*b13*a21*c22*b11-a13*c33*b11*a22*c13*b21-b13*c13*a31*a23*b12*c21-b13*c13*a31*a23*c12*b21-b13*c13*a31*a12*b23*c21+2*b13*c13*b31*a23*a12*c21-b13*c13*b31*a23*c12*a21-b13*c13*b31*a12*c23*a21-b13*c13*c31*a23*b12*a21-b13*c13*c31*a12*b23*a21+2*b13*c13*a33*c21*a12*b21-b13*c13*a33*b21*c12*a21-b13*c13*b33*a21*a12*c21+b13*a23*a31*c23*b12*c11-2*b13*a23*a31*c23*c12*b11+2*b13*a23*a31*c22*c13*b11+2*b13*a23*a31*c13*b22*c11+b13*a23*a31*c12*b23*c11+b13*a23*b31*c23*a12*c11+b13*a23*b31*c23*c12*a11-b13*a23*b31*c13*a22*c11-b13*a23*c31*a22*c13*b11+b13*a23*c31*a12*b23*c11-2*b13*a23*c31*a12*c23*b11-2*b13*a23*c31*b23*c12*a11-b13*a23*c31*b22*c13*a11+b13*a23*c31*b12*c23*a11-b13*a23*a32*c11*c13*b21-b13*a23*a32*c21*c13*b11-b13*a23*b32*c21*c13*a11+2*b13*a23*c32*b11*c13*a21-b13*a23*c32*a11*c13*b21-2*b13*a23*a33*c11*c12*b21-2*b13*a23*a33*c21*b12*c11+4*b13*a23*a33*c21*c12*b11-2*b13*a23*b33*c21*c12*a11+b13*a23*b33*c21*a12*c11+b13*a23*c33*c11*a12*b21+b13*a23*c33*c11*b12*a21-2*b13*a23*c33*b11*c12*a21+b13*a23*c33*a11*b12*c21+b13*a23*c33*a11*c12*b21+b13*b23*a31*c23*c12*a11-b13*b23*a31*c22*c13*a11-b13*b23*a31*c13*a22*c11+2*b13*b23*c31*a22*c13*a11+b13*b23*c31*a12*c23*a11-b13*b23*a32*c11*c13*a21+b13*b23*a33*c21*a12*c11+b13*b23*a33*c11*c12*a21-2*b13*b23*a33*c21*c12*a11-2*b13*b23*c33*a21*a12*c11+b13*b23*c33*a21*c12*a11+b13*b23*c33*a11*a12*c21+2*b13*c23*b31*a22*c13*a11-b13*c23*a32*b11*c13*a21+2*b13*c23*a32*a11*c13*b21-b13*c23*b32*a21*c13*a11+b13*c23*a33*c11*a12*b21+b13*c23*a33*c11*b12*a21-2*b13*c23*a33*b11*a12*c21+b13*c23*a33*a11*c12*b21-2*b13*c23*b33*a21*a12*c11+b13*c23*b33*a11*a12*c21+b13*c23*b33*a21*c12*a11-2*b13*c23*c33*a21*b12*a11-a13*b13*a31*c23*b12*c21+2*a13*b13*a31*c23*c12*b21-a13*b13*a31*c12*b23*c21+2*a13*b13*b31*c23*c12*a21-a13*b13*b31*c12*a23*c21+2*a13*b13*c31*a23*b12*c21-a13*b13*c31*a23*c12*b21-a13*b13*c31*a12*c23*b21-a13*b13*c31*b23*c12*a21-a13*b13*c31*b12*c23*a21-a13*b13*a33*c21*c12*b21-a13*b13*b33*c21*c12*a21-a13*b13*c33*c21*a12*b21+2*a13*b13*c33*b21*c12*a21-a13*c13*c33*b21*b12*a21+2*a13*c13*a31*b23*b12*c21-a13*c13*a31*b23*c12*b21-a13*c13*a31*b12*c23*b21-a13*c13*b31*a23*b12*c21-a13*c13*b31*a12*b23*c21+2*a13*c13*b31*a12*c23*b21-a13*c13*b31*b23*c12*a21-a13*c13*b31*b12*c23*a21-a13*c13*c31*b23*a12*b21-a13*c13*c31*b12*a23*b21-a13*c13*a33*b21*b12*c21-a13*c13*b33*c21*a12*b21-a13*c13*b33*b21*c12*a21-2*a13*a23*b31*c23*b12*c11+a13*a23*b31*c23*c12*b11+2*a13*a23*b31*c22*b13*c11-a13*a23*b31*c22*c13*b11-2*a13*a23*c31*b23*c12*b11-a13*a23*c31*b22*b13*c11+2*a13*a23*c31*b22*c13*b11-a13*a23*c31*b13*c22*b11+a13*a23*c31*b12*c23*b11-a13*a23*b32*c21*b13*c11-a13*a23*b32*c11*c13*b21+2*a13*a23*b32*c21*c13*b11-a13*a23*c32*b11*b13*c21+2*a13*a23*c32*b21*b13*c11+a13*a23*b33*c21*b12*c11+a13*a23*b33*c11*c12*b21-2*a13*a23*b33*c21*c12*b11+a13*a23*c33*b11*b12*c21+a13*a23*c33*b21*c12*b11+a13*b23*a31*c23*b12*c11+2*a13*b23*a31*c22*b13*c11-a13*b23*a31*c22*c13*b11-a13*b23*a31*c13*b22*c11+a13*b23*b31*c23*a12*c11+2*a13*b23*b31*c22*c13*a11-a13*b23*c31*a22*c13*b11-2*a13*b23*c31*b12*c23*a11+2*a13*b23*a32*c11*c13*b21-a13*b23*a32*c21*b13*c11-a13*b23*a32*c21*c13*b11-a13*b23*b32*c11*c13*a21-a13*b23*b32*c21*c13*a11+2*a13*b23*c32*c11*b13*a21-a13*b23*c32*a11*b13*c21+a13*b23*a33*c11*c12*b21+a13*b23*a33*c21*b12*c11-2*a13*b23*a33*c21*c12*b11+4*a13*b23*b33*c21*c12*a11-2*a13*b23*b33*c21*a12*c11+a13*b23*c33*c11*a12*b21+a13*b23*c33*b11*a12*c21+a13*b23*c33*b11*c12*a21-2*a13*b23*c33*a11*b12*c21-2*a13*b23*c33*a11*c12*b21-2*a13*b23*b33*c11*c12*a21-a13*c23*a31*b22*b13*c11+2*a13*c23*a31*b22*c13*b11-a13*c23*a31*b13*c22*b11-a13*c23*b31*a22*c13*b11-a13*c23*b31*b22*c13*a11-a13*c23*b31*b13*c22*a11+2*a13*c23*a32*b11*b13*c21-a13*c23*a32*b21*c13*b11+2*a13*c23*b32*a11*b13*c21-a13*c23*b32*a11*c13*b21-a13*c23*c32*b21*b13*a11-2*a13*c23*a33*b21*b12*c11+a13*c23*a33*b11*b12*c21+a13*c23*a33*b21*c12*b11+a13*c23*b33*c11*a12*b21+a13*c23*b33*c11*b12*a21-2*c13*a23*a31*b23*b12*c11+c13*a23*a31*b23*c12*b11+c23*b33*a11*a22*b13*c11-2*c23*c33*b11*a13*b22*a11,b12*a31*b13*c22^2*a11-2*b12*b22*a33*c21*c12*a11+2*b12*a22*a32*c11*c13*b21+2*b22*b31*c23*a12^2*c11+b22*a32*a23*b12*c11^2+2*b12*c22*a32*b11*c13*a21-b22*a32*a11*c12*b23*c11+b12*a32*c12*b21*a23*c11+2*c22*b32*b11*a23*a12*c11-b12*a22*c32*c11*b13*a21+a12*a22*b33*c11*c12*b21-a12*b22*a32*c11*c13*b21-b22*c32*b11*a23*c12*a11+a12*c22*b31*b23*c12*a11+b12*b22*a31*c23*c12*a11-a22*c33*a11*b12^2*c21-2*a12*c12*b31*a22*c13*b21+b12*b22*a31*c12*a23*c11-a22*b22*b33*c11*c12*a11-a12*c22*b32*b11*a13*c21-c22*b32*b11*a12*c23*a11+2*a32*b23*b11*c12^2*a21+b12*b22*c33*a21*c12*a11-2*c12*b31*a22^2*b13*c11-b12*c22*a32*c11*b13*a21-b12*a22*c31*b13*c22*a11-2*c12*a31*a13*b22^2*c11+2*c12*a22*b32*c11*b13*a21-2*a12*b22*c33*a11*c12*b21+2*a22*b33*b11*c12^2*a21+2*c12*a22*a32*b21*c13*b11-4*a12*b22*b32*c21*c13*a11-a12*a22*c31*b13*c22*b11-2*a12*c32*b23*b11*c12*a21-2*a12*b32*c23*a11*c12*b21-2*b12*c22*b31*a23*c12*a11+a22*b22*b33*c11^2*a12+2*c12*a22*a31*b22*b13*c11+2*c32*a23*a11*b12^2*c21+c12*b31*a22^2*c13*b11+2*b12^2*a31*c22*c13*a21+b12*a22*a33*c21*c12*b11+2*a12*a22*b31*c22*b13*c11-c22*a32*a11*b23*c12*b11-2*a12*b22*a33*c11*c12*b21+a12*c12*b31*b22*c13*a21-c32*b11*a12^2*c23*b21+2*b22*b32*c11*a23*c12*a11-2*b12*a22*b33*c11*c12*a21-2*a12*b12*b31*c22*c13*a21-c22*b31*a12^2*b23*c11-2*a12*a22*b33*c21*c12*b11+c22^2*a33*b11*b12*a11+a12*b32*c12*a21*b23*c11+c22*a32*a23*c12*b11^2+2*a22*a32*c11*b23*c12*b11-2*b12*a22*c33*b11*c12*a21+2*b12*a22*c32*b11*c13*a21+a12*c22*b31*b12*c23*a11+b12*c12*a31*a22*c13*b21-a22*b22*c33*a11*b12*c11+a12*c32*b12*a21*c23*b11+2*b22*c22*a33*b11*a12*c11-a12*b22*b31*c22*a13*c11-2*a12*c22*c31*b23*b12*a11+a22*b32*a12*b23*c11^2-c12^2*b32*a21*a13*b21-c12*a22*b32*a11*c13*b21+a12*c12*a31*b13*c22*b21+a12*c32*b12*b21*c23*a11-b12^2*a31*c22*a13*c21-a12^2*b32*c21*c13*b21+a12*c31*a13*b22^2*c11+a12*b22*c31*a23*b12*c11-2*a12*c22*c31*b12*a23*b11+a12*c12*b32*b21*c13*a21+2*b12^2*c31*a22*a13*c21-2*a22*a32*c23*c12*b11^2+2*c12*c22*b32*a21*a13*b11-2*a12*c22*b33*a11*b12*c21+2*c12*b22*a32*c11*b13*a21+2*b22*b32*c11*a12*c23*a11+c22*a32*a12*c23*b11^2-a12*a22*c31*b22*b13*c11-4*c12*b22*b32*a21*a13*c11+2*c22*c31*b23*a12^2*b11+2*b12*b22*a31*c22*a13*c11-b22*c31*a12^2*b23*c11+a12*c22*b33*a11*c12*b21-b12*a22*b31*c22*a13*c11-b12*b22*a32*c11*c13*a21-a22*c31*a23*b12^2*c11+2*a12*c22*b32*a11*c13*b21+a12*a22*c31*b23*b12*c11-2*a12*c32*b12*c21*a23*b11+2*a22*b32*a11*c23*c12*b11-c22*a32*b11*a12*b23*c11+b12*c12*c31*a22*b13*a21+b12*c12*b31*a22*c13*a21+a12*c22*b31*a23*b12*c11-a12*c22*b32*c11*b13*a21-2*a22*a32*b23*b12*c11^2-4*c12*a22*a32*b21*b13*c11-2*a12*c12*b31*a13*c22*b21+c22*b32*b23*c12*a11^2-2*a12*b12*c31*a22*b13*c21-b12*b22*a31*c22*c13*a11+b12*a22*c33*a11*c12*b21+b12*a22*b33*c21*c12*a11+a12*c32*b11*a23*c12*b21+2*a22*c33*c11*b12^2*a21+a12*c12*a31*b22*c13*b21-2*a12*b12*c32*b21*c13*a21-a12*c12*a32*c13*b21^2-2*c22*c32*a23*a12*b11^2+2*a22*b22*c33*b11*c12*a11+2*a12*c22*a32*b21*b13*c11+2*b22*c32*b11*a23*a12*c11-a12^2*b31*c22*b13*c21+a12*c22*a33*b21*b12*c11-2*b12*b22*c31*a23*c12*a11-a12*c12*c32*a13*b21^2-c22*a31*a23*b12^2*c11+a12*c22*a31*b12*c23*b11-2*a12*a22*b31*c23*b12*c11-a32*c11*a23*b12^2*c21-c32*a23*c11*b12^2*a21+a12*a32*b11*c23*c12*b21+a12*a31*b13*c22^2*b11+2*c12^2*b31*a22*a13*b21-a12*c22*a32*b11*b13*c21+c12^2*a32*a13*b21^2-c22^2*a33*b11^2*a12-c22^2*b33*a11^2*b12+a12^2*b32*b13*c21^2+a12^2*c32*c13*b21^2+b12^2*a32*a13*c21^2+b12^2*c32*c13*a21^2+c12^2*b32*b13*a21^2-a22^2*b33*c11^2*b12-a22^2*c33*b11^2*c12-b22^2*a33*c11^2*a12-b22^2*c33*a11^2*c12+a22*c32*a12*c23*b11^2-a12^2*c32*b21*b13*c21-a12*b12*a32*b13*c21^2-a12*b12*b32*a13*c21^2-a12^2*c31*b13*c22*b21-a12^2*c31*b22*c13*b21+2*a12^2*c31*b22*b13*c21-a12^2*b31*c13*b22*c21+2*a12^2*b31*c22*c13*b21-c22*b33*c11*a12^2*b21+2*c22*b33*b11*a12^2*c21-c22*c33*b21*a12^2*b11+2*b32*c23*c11*a12^2*b21-b32*c23*b11*a12^2*c21-b32*c11*a12^2*b23*c21-c32*b23*c11*a12^2*b21+2*c32*b23*b11*a12^2*c21-b22*c31*a12^2*c23*b11-b22*b33*c21*a12^2*c11+2*b22*c33*c11*a12^2*b21-b22*c33*b11*a12^2*c21-c22*b31*a12^2*c23*b11+a12*a31*c13*b22^2*c11-2*a12*c31*b22^2*c13*a11+a12*b31*a13*c22^2*b11-2*a12*b31*b13*c22^2*a11+b12*b31*c13*a22^2*c11+2*a22*a31*c23*b12^2*c11-b12^2*a31*c13*a22*c21-b12^2*c31*a22*c13*a21-b12^2*c31*a13*c22*a21-b12^2*a32*c21*c13*a21-b12^2*c32*a21*a13*c21-b12*c12*b32*c13*a21^2-b12*c12*c32*b13*a21^2+b12*c31*a22^2*b13*c11-2*b12*c31*a22^2*c13*b11-2*b12*a31*a13*c22^2*b11+b12*b31*a13*c22^2*a11-a22*c31*b12^2*c23*a11-a22*a33*c21*b12^2*c11-c22*a31*b12^2*c23*a11+2*b12*b22*a32*c21*c13*a11+2*b12*b22*c32*a21*a13*c11-b12*b22*c32*a21*c13*a11-b12*b22*c32*a11*a13*c21+b12*b22*a33*c11*c12*a21+b12*c22*a31*a23*c12*b11+b12*c22*a31*b23*c12*a11-b12*c22*a32*c11*a13*b21+2*b12*c22*a32*b11*a13*c21-b12*c22*a32*a11*b13*c21-b12*c22*a32*a11*c13*b21+2*b12*c22*b32*a21*a13*c11-b12*c22*b32*a11*a13*c21-b12*c22*b32*a21*c13*a11-4*b12*c22*c32*a21*a13*b11+2*b12*c22*c32*a21*b13*a11+2*b12*c22*c32*a11*a13*b21+b12*c22*a33*b11*c12*a21-2*b12*c22*a33*a11*c12*b21+b12*c22*b33*a21*c12*a11-2*b12*a32*c23*b11*c12*a21+b12*a32*c23*a11*c12*b21+b12*a32*c12*c21*a23*b11+b12*a32*c12*c21*b23*a11-2*b12*a32*c12*a21*b23*c11+b12*b32*c11*a23*c12*a21+b12*b32*a11*c23*c12*a21-2*b12*b32*a11*c12*a23*c21+b12*c32*a23*b11*c12*a21-2*b12*c32*a23*a11*c12*b21+b12*c32*a11*b23*c12*a21+2*c12*b22*a31*a13*c22*b11+2*c12*a22*b32*c11*a13*b21-c12*a22*b32*b11*a13*c21-c12*a22*b32*b11*c13*a21-c12*a22*b32*a11*b13*c21+2*c12*a22*c32*b21*b13*a11-c12*a22*c32*b11*b13*a21-c12*a22*c31*b22*a13*b11-c12*a22*c31*b22*b13*a11+2*c12*a22*a32*b11*b13*c21-c12*a22*c32*b21*a13*b11-c12*a22*a31*b22*c13*b11-c12*a22*a31*b13*c22*b11+2*c12*a22*b31*a13*b22*c11-c12*a22*b31*a13*c22*b11-c12*a22*b31*b22*c13*a11+2*c12*a22*b31*b13*c22*a11-c12*b22*a31*b13*c22*a11-c12*b22*b31*a13*c22*a11+2*c12*b22*a32*c11*a13*b21-c12*b22*a32*b11*a13*c21-c12*b22*a32*b11*c13*a21-c12*b22*a32*a11*b13*c21-c12*b22*a32*a11*c13*b21-b22*c32*a11*a23*b12*c11-a22*c22*b33*b11*c12*a11-a22*c22*c33*b11*b12*a11+2*a22*a32*c11*b12*c23*b11-a22*b32*c11*a23*c12*b11-a22*b32*c11*a12*c23*b11-a22*b32*a11*c23*b12*c11-a22*b32*a11*c12*b23*c11-a22*c32*b11*a23*b12*c11-a22*c32*b11*a12*b23*c11+2*a22*c32*a11*b23*b12*c11-a22*c32*a11*b23*c12*b11-a22*c32*a11*b12*c23*b11-b22*c22*a33*a11*b12*c11-b22*c22*a33*b11*c12*a11-b22*c22*b33*a11*a12*c11-b22*c22*c33*a11*a12*b11-b22*a32*c11*a23*c12*b11-b22*a32*c11*a12*c23*b11-b22*a32*a11*c23*b12*c11+2*b22*a32*a11*c23*c12*b11-b22*c32*b11*a12*c23*a11-b22*c32*a11*a12*b23*c11-c12*c22*a32*b21*a13*b11+2*c12*c22*a32*b21*b13*a11-c12*c22*a32*b11*b13*a21-c12*c22*b32*a21*b13*a11-c12*c22*b32*a11*a13*b21-a22*b22*a33*c11*c12*b11-a22*b22*c33*b11*a12*c11-a22*c22*a33*b11*b12*c11-a22*c22*b33*b11*a12*c11+2*a22*c22*b33*a11*b12*c11-c22*a32*b11*a23*b12*c11+2*c22*a32*a11*b23*b12*c11-c22*a32*a11*b12*c23*b11-c22*b32*b11*a23*c12*a11-c22*b32*a11*a12*b23*c11-c22*b32*a11*a23*b12*c11+2*c22*c32*b11*a23*b12*a11+2*c22*c32*b11*a12*b23*a11-2*a12*b22*a31*c23*b12*c11-2*b12*a22*a31*c23*c12*b11-2*b12*a22*a31*c12*b23*c11+b12*a22*b31*c23*c12*a11-b12*a22*a31*c22*b13*c11+2*b12*a22*a31*c22*c13*b11-b12*a22*a31*c13*b22*c11+b12*c12*a31*a22*b13*c21+b12*c12*a31*a13*b22*c21+b12*c12*a31*a13*c22*b21-2*b12*c12*a31*b22*c13*a21-2*b12*c12*a31*b13*c22*a21-2*b12*c12*b31*a22*a13*c21+b12*c12*b31*a13*c22*a21-2*b12*c12*c31*a22*a13*b21+b12*c12*c31*a13*b22*a21-2*b12*c12*a32*c21*a13*b21+b12*c12*a32*c21*b13*a21+b12*c12*a32*b21*c13*a21+b12*c12*b32*a21*a13*c21+b12*c12*c32*a21*a13*b21-b12*a22*b31*c22*c13*a11+b12*a22*b31*c12*a23*c11+b12*a22*c31*a23*c12*b11-b12*a22*c31*a13*b22*c11+2*b12*a22*c31*a13*c22*b11+b12*a22*c31*b23*c12*a11+2*b12*a22*c31*b22*c13*a11+2*b12*a22*a32*c21*b13*c11-4*b12*a22*a32*c21*c13*b11-b12*a22*b32*c11*c13*a21+2*b12*a22*b32*c21*c13*a11-b12*a22*b32*c21*a13*c11-b12*a22*c32*c11*a13*b21+2*b12*a22*c32*b11*a13*c21-b12*a22*c32*a11*b13*c21-b12*a22*c32*a11*c13*b21+b12*a22*a33*c11*c12*b21+2*c22*c31*a23*b12^2*a11-c22*a33*c11*b12^2*a21+2*c22*a33*a11*b12^2*c21-c22*c33*a21*b12^2*a11+2*a32*c23*c11*b12^2*a21-a32*c23*a11*b12^2*c21-c32*a11*b12^2*c23*a21-b22*a31*a23*c12^2*b11-a22*b33*a11*c12^2*b21+c12*c31*b13*a22^2*b11-a22*a33*b21*c12^2*b11-c12^2*a31*b22*a13*b21+2*c12^2*a31*b22*b13*a21-c12^2*a31*b13*a22*b21-c12^2*b31*a22*b13*a21-c12^2*b31*a13*b22*a21-c12^2*a32*b21*b13*a21+2*a22*a31*b23*c12^2*b11-a22*b31*a23*c12^2*b11-a22*b31*b23*c12^2*a11+c12*a31*b22^2*c13*a11+c12*c31*a13*b22^2*a11-b22*a31*b23*c12^2*a11+2*b22*b31*a23*c12^2*a11-b22*a33*b11*c12^2*a21+2*b22*a33*a11*c12^2*b21-b22*b33*a21*c12^2*a11-a32*b23*a11*c12^2*b21-a32*b11*a23*c12^2*b21-b32*a23*b11*c12^2*a21+2*b32*a23*a11*c12^2*b21-b32*a11*b23*c12^2*a21+a22*b22*a33*c11^2*b12+a22*c22*a33*b11^2*c12+a22*c22*c33*b11^2*a12+a22*b32*a23*b12*c11^2+a22*c32*a23*c12*b11^2+a22^2*b33*c11*c12*b11+a22^2*c33*b11*b12*c11+b22*c22*b33*a11^2*c12+b22*c22*c33*a11^2*b12+b22*a32*a12*b23*c11^2-2*b22*b32*a23*a12*c11^2-2*b22*b32*c23*c12*a11^2+b22*c32*b23*c12*a11^2+b22*c32*b12*c23*a11^2+b22^2*a33*c11*c12*a11+b22^2*c33*a11*a12*c11+c22*b32*b12*c23*a11^2-2*c22*c32*b23*b12*a11^2+c22^2*b33*a11*a12*b11+2*c12*b22*b32*a11*a13*c21+2*c12*b22*b32*a21*c13*a11+2*c12*b22*c32*a21*a13*b11-c12*b22*c32*a21*b13*a11-c12*b22*c32*a11*a13*b21+a12*b12*a31*c22*b13*c21-2*a12*b12*a31*c22*c13*b21+a12*b12*a31*c13*b22*c21+a12*b12*b31*c22*a13*c21+a12*b12*b31*c13*a22*c21+a12*b12*c31*a22*c13*b21-2*a12*b12*c31*a13*b22*c21+a12*b12*c31*a13*c22*b21+a12*b12*c31*b22*c13*a21+a12*b12*c31*b13*c22*a21+a12*b12*a32*c21*c13*b21+a12*b12*b32*c21*c13*a21+a12*b12*c32*c21*a13*b21+a12*b12*c32*c21*b13*a21-a12*c22*a32*b21*c13*b11-a12*c22*b32*c11*a13*b21-a12*c22*b32*b11*c13*a21+2*a12*c22*b32*a11*b13*c21-4*a12*c22*c32*b21*b13*a11+2*a12*c22*c32*b21*a13*b11-2*a12*c22*a33*b11*b12*c21+a12*c22*a33*b21*c12*b11+a12*c22*b33*c11*b12*a21-2*a12*c22*b33*b11*c12*a21+a12*c22*c33*b21*b12*a11+2*a12*c22*c32*b11*b13*a21+a12*c22*c33*b11*b12*a21+a12*a32*c11*b23*c12*b21-2*a12*a32*c11*b12*c23*b21+a12*a32*b11*c23*b12*c21-2*a12*a32*b11*c12*b23*c21+a12*a32*c11*b23*b12*c21-2*a12*b32*c23*c11*b12*a21+a12*b32*c23*b11*c12*a21+a12*b32*c23*a11*b12*c21+a12*b32*c12*c21*a23*b11+a12*b32*c12*c21*b23*a11-2*a12*b32*c12*b21*a23*c11+a12*b32*c11*a23*b12*c21+a12*c32*b23*c11*b12*a21-2*a12*c32*b23*a11*b12*c21+a12*c32*b23*a11*c12*b21+a12*c32*b12*b21*a23*c11-2*a12*c12*a31*b22*b13*c21+a12*c12*b31*a22*b13*c21+a12*c12*b31*a13*b22*c21+a12*c12*b31*b13*c22*a21+a12*c12*c31*b22*a13*b21-2*a12*c12*c31*b22*b13*a21+a12*c12*c31*b13*a22*b21+a12*c12*a32*b21*b13*c21+a12*c12*b32*c21*a13*b21-2*a12*c12*b32*c21*b13*a21+a12*c12*c32*b21*b13*a21+a12*a22*b31*c23*c12*b11-a12*a22*b31*c22*c13*b11-a12*a22*b31*c13*b22*c11+a12*a22*b31*c12*b23*c11-2*a12*a22*c31*b23*c12*b11+2*a12*a22*c31*b22*c13*b11+a12*a22*c31*b12*c23*b11-a12*a22*b32*c21*b13*c11-a12*a22*b32*c11*c13*b21+2*a12*a22*b32*c21*c13*b11-a12*a22*c32*b11*b13*c21-a12*a22*c32*b21*c13*b11+2*a12*a22*c32*b21*b13*c11+a12*a22*b33*c21*b12*c11+a12*a22*c33*b11*b12*c21+a12*a22*c33*b21*c12*b11-2*a12*a22*c33*b21*b12*c11+a12*b22*a31*c23*c12*b11-a12*b22*a31*c22*b13*c11-a12*b22*a31*c22*c13*b11+a12*b22*a31*c12*b23*c11-2*a12*b22*b31*c23*c12*a11+2*a12*b22*b31*c22*c13*a11-2*a12*b22*b31*c12*a23*c11+a12*b22*c31*a23*c12*b11-a12*b22*c31*a13*c22*b11+a12*b22*c31*b23*c12*a11+2*a12*b22*c31*b13*c22*a11+a12*b22*c31*b12*c23*a11-a12*b22*a32*c21*b13*c11+2*a12*b22*a32*c21*c13*b11+2*a12*b22*b32*c11*c13*a21+2*a12*b22*b32*c21*a13*c11-a12*b22*c32*c11*a13*b21-a12*b22*c32*c11*b13*a21-a12*b22*c32*b11*a13*c21-a12*b22*c32*b11*c13*a21+2*a12*b22*c32*a11*b13*c21+2*a12*b22*c32*a11*c13*b21+a12*b22*a33*c21*b12*c11+a12*b22*a33*c21*c12*b11+a12*b22*b33*c21*c12*a11-2*a12*b22*c33*c11*b12*a21+a12*b22*c33*b11*c12*a21+a12*b22*c33*a11*b12*c21+a12*b22*b33*c11*c12*a21+a12*c22*a31*b23*b12*c11-2*a12*c22*a31*b23*c12*b11+a12*c22*b31*a23*c12*b11-b12*b22*c31*a13*c22*a11-b12*b22*a32*c21*a13*c11,-2*b23*c23*a33*a31*c12*b21-c13*a23*c31*b22*b21*a33-a13*a23*b31*c33*c22*b21-b33*b32*a11*c23^2*a21+a23*b23*a33*c31*b12*c21-b33*c33*b21*a12*c23*a21-2*a23*c33*b32*a21*b23*c11+2*b13*c23*a31*a33*b22*c21+a23*b23*c33*a31*b12*c21+a23*a33*b32*c11*b23*c21-2*b23*c23*a33*a31*b12*c21-2*a23*c23*a31*b33*b22*c11-a23*b33*c33*b21*c22*a11+a13*a23*c31*b32*b23*c21-2*a23*c23*b31*c33*a22*b11+a23*c23*a31*b31*c13*b22-2*a23*b23*c33*c31*a12*b21+b13*a23*c31*b32*c23*a21+a13*a23*b31*c32*c23*b21+a23*b23*c31*a33*c22*b11-a33*c32*a21*b23^2*c11+b23*c23*b31*a22*a11*c33-b13*c23*b31*a22*a21*c33-b13*a23*a31*c33*b22*c21-c13*c23*b31*a33*a22*b21-a23*b33*c33*c21*a22*b11-c23^2*a31*b31*b13*a22-a23*b23*c31^2*b22*a13+c23*a33^2*b21*b22*c11-b13*c23*a31*c33*b22*a21-c13*b23*b31*a33*c22*a21+a23*c23*c31*b22*b11*a33+2*a23*a33*c33*b11*b22*c21+b23*b33*a32*c21*c23*a11+a13*b23*c31*a32*c23*b21-a33*c33*b21*a12*b23*c21-c13*b33*b32*a21*a23*c21-b13*a33*c32*b21*a23*c21-4*c13*b23*a31*c33*a22*b21+b23*c23*b31*a33*c22*a11-4*b13*a23*c31*b33*c22*a21-a13*a23*c31*b22*b21*c33+a23*b33^2*c21*c22*a11-b13*b23*c31*a22*a21*c33+a33*b33*a23*b12*c21^2-c23*a33*b33*b21*a22*c11+2*c13*c23*a31*b33*a22*b21-b13*a23*c31*c33*a22*b21+b13*a33*a32*c21^2*b23+b23*c23*a31*a33*c22*b11-b23*c23*a31^2*c13*b22-a13*c31*a32*b23^2*c21+2*b23*a33*c33*b21*a22*c11-b13*c33*c32*a21*a23*b21-c23^2*b31*a22*a11*b33-c23^2*a31*b22*b11*a33+c13*b23*a31*a32*c23*b21-b23*a33*c33*c21*b22*a11-2*b23*a33*b32*c21*c23*a11+2*c23^2*b31*a33*a22*b11-a23^2*b31*c31*c13*b22+2*a33*c32*c21*b23^2*a11-2*b23*c23*c33*a12*a21*b31+c23*b33^2*a11*c22*a21-2*a23*b33*a32*c21*c23*b11-2*c13*a23*c31*b23*b21*a32-2*a23*c33^2*b11*b22*a21-c13*b23*c31*a33*b22*a21-b13*c33*b32*a21*a23*c21+a23*b23*b31*c31*c22*a13+b23*c23*a33*c31*a12*b21+2*c23^2*a31*b33*b22*a11+c13*b33*c32*a21^2*b23+a23*c23*b31*a33*b22*c11-b33*c33*a21*a23*b12*c21-b23^2*a31*c22*c11*a33-a23*b33*c33*b21*a22*c11+a23*b33*c32*a21*b23*c11-c23*a33*b33*b21*c22*a11+2*a33*b32*b21*c23^2*a11+a23*c23*a31*b31*c22*b13-4*b13*c23*a31*b33*a22*c21-c13*a33*b32*b21*a23*c21-c23^2*a31*b33*a22*b11-c23^2*a31*b31*b22*a13+b23*a33*a32*c21*c23*b11+a23*c23*b31*b33*c22*a11+a23*c23*a33*b31*b12*c21+a33^2*c21*b23*c12*b21-2*a23*a33*b32*c11*c23*b21-2*a23*b23*b31*c33*c22*a11+2*a13*c33*b32*a21*b23*c21-b13*c31*c32*a23^2*b21-2*b13*b23*c31*a32*c23*a21-a13*b23*a31*c33*b22*c21+a23*c23*c31*b33*a22*b11-c23*a33*c33*b11*a22*b21-a13*c23*c31*b33*a22*b21-b13*c33*a32*a21*b23*c21-b23^2*c31*a22*a11*c33-a13*c23*b31*b33*c22*a21+b13*a23*c31*a32*b23*c21+2*b13*a33*c32*b21*c23*a21-c13*a23*b31*a33*c22*b21-b23^2*a33*c31*a12*c21+2*b23*b33*c33*a11*a22*c21+a23*b23*c33*a31*c12*b21-a13*b33*b32*c21*c23*a21-2*a23*b33^2*c11*c22*a21+a23*b33*a32*c11*c23*b21+b23*c23*a31*b31*c13*a22-b13*b23*a31*c22*c21*a33-a13*c33*b32*b21*a23*c21+a23*c23*c33*b31*a12*b21-a13*c23*a31*b22*b21*c33+2*a13*b23*a31*c33*c22*b21+2*c23*a33*b33*c21*a22*b11+2*b23^2*a31*c33*c22*a11-a13*c23*c31*b33*b22*a21+2*c13*a23*b31*b33*c22*a21+2*a13*b23*c31*c33*a22*b21-a23^2*c31*b33*c22*b11-2*c13*a23*c31*b32*b23*a21-a13*b23*b31*c33*c22*a21-c13*a23*a31*b33*c22*b21-a13*c31*c32*b23^2*a21+a23^2*b31^2*c13*c22+a23^2*c31^2*b13*b22+b23^2*a31^2*c13*c22+b23^2*c31^2*a13*a22+c23^2*a31^2*b13*b22+c23^2*b31^2*a13*a22-a33^2*b23*b12*c21^2-a33^2*c23*c12*b21^2-b33^2*a23*a12*c21^2-b33^2*c23*c12*a21^2-c33^2*a23*a12*b21^2-c33^2*b23*b12*a21^2-2*a23*c23*c31*b33*b22*a11+b23*c23*a33*b31*c12*a21-2*a23*b23*b33*c12*c21*a31+a23*b23*b33*c31*c12*a21+a23*b23*b33*c31*a12*c21+a23*b23*c33*b31*c12*a21+a23*b23*c33*b31*a12*c21-2*a23*b23*c33*c31*b12*a21-2*a23*c23*a31*c31*b13*b22+a23*c23*a31*b33*c22*b11+a23*c23*a31*b22*b11*c33+a23*c23*b31*c31*b22*a13+a23*c23*b31*c31*b13*a22-2*a23*c23*b31*a33*c22*b11+a23*c23*b31*b33*a22*c11+a23*c23*b31*c33*b22*a11+a23*c23*a33*b31*c12*b21-2*a23*c23*a33*b12*b21*c31+a23*c23*b33*a31*b12*c21+a23*c23*b33*a31*c12*b21-2*a23*c23*b33*b31*a12*c21-2*a23*c23*b33*b31*c12*a21+a23*c23*b33*c31*b12*a21+a23*c23*b33*c31*a12*b21-2*a23*c23*c33*b12*b21*a31+a23*c23*c33*b31*b12*a21+a23*a33*b32*c21*c23*b11+a23*a33*c32*b11*c23*b21+a23*a33*c32*b21*b23*c11-2*a23*a33*c32*b11*b23*c21+2*a23*a33*b33*c11*c22*b21-a23*a33*b33*c21*c22*b11-a23*a33*b33*c11*b22*c21-a23*a33*c33*b11*c22*b21-a23*a33*c33*b21*b22*c11+a23*b33*a32*c11*b23*c21+a23*b33*b32*c21*c23*a11+a23*b33*b32*c11*c23*a21-2*a23*b33*c32*c21*b23*a11+a23*b33*c32*b21*c23*a11-2*a23*b33*c32*a21*c23*b11-a23*b33*c33*c21*b22*a11+2*a23*b33*c33*a21*b22*c11+2*a23*b33*c33*a21*c22*b11+a23*c33*a32*b11*c23*b21+a23*c33*a32*b11*b23*c21-2*a23*c33*a32*b21*b23*c11+a23*c33*b32*c21*b23*a11-2*a23*c33*b32*b21*c23*a11+a23*c33*b32*a21*c23*b11+a23*c33*c32*b21*b23*a11+a23*c33*c32*b11*b23*a21-2*a23*b23*a31*b31*c13*c22+a23*b23*a31*c31*c22*b13+a23*b23*a31*c31*c13*b22+a23*b23*a31*c22*c11*b33-2*a23*b23*a31*c33*c22*b11+a23*b23*a31*c33*b22*c11+a23*b23*b31*c31*c13*a22+a23*b23*b31*c22*c11*a33+a23*b23*b31*c33*a22*c11-2*a23*b23*c31*a33*b22*c11+a23*b23*c31*b33*c22*a11-2*a23*b23*c31*b33*a22*c11+a23*b23*c31*c33*b22*a11+a23*b23*c31*c33*a22*b11+b23*c23*a31*b31*c22*a13+b23*c23*a31*c31*b22*a13+b23*c23*a31*c31*b13*a22+b23*c23*a31*a33*b22*c11-2*b23*c23*a31*b33*c22*a11+b23*c23*a31*b33*a22*c11-2*b23*c23*a31*c33*b22*a11+b23*c23*a31*c33*a22*b11-2*b23*c23*b31*c31*a13*a22-2*b23*c23*b31*a33*a22*c11+b23*c23*c31*a33*b22*a11-2*b23*c23*c31*a33*a22*b11+b23*c23*c31*a22*a11*b33+b23*c23*a33*b31*a12*c21+b23*c23*a33*c31*b12*a21+b23*c23*b33*a31*a12*c21+b23*c23*b33*a31*c12*a21-2*b23*c23*b33*a12*a21*c31+b23*c23*c33*a31*b12*a21+b23*c23*c33*a31*a12*b21+b23*a33*a32*c11*c23*b21-2*b23*a33*c32*b21*c23*a11+b23*a33*c32*a21*c23*b11-b23*a33*b33*c21*c22*a11+2*b23*a33*b33*c11*c22*a21-b23*a33*b33*c11*a22*c21-b23*a33*c33*c21*a22*b11+2*b23*a33*c33*b21*c22*a11-b23*a33*c33*a21*b22*c11-b23*a33*c33*a21*c22*b11-2*b23*b33*a32*c11*c23*a21+b23*b33*c32*a11*c23*a21-b23*b33*c33*a11*c22*a21-b23*b33*c33*a21*a22*c11+b23*c33*a32*b21*c23*a11-2*b23*c33*a32*a21*c23*b11+b23*c33*b32*a11*c23*a21+2*c23*a33*b33*c21*b22*a11-c23*a33*b33*a21*b22*c11-c23*a33*b33*a21*c22*b11-c23*a33*c33*b21*b22*a11+2*c23*a33*c33*b11*b22*a21-c23*b33*c33*a11*b22*a21-c23*b33*c33*a21*a22*b11+2*c23*b33*c33*a11*a22*b21-a33*b33*c21*a23*c12*b21-a33*b33*c21*a12*c23*b21-a33*b33*a21*c23*b12*c21+2*a33*b33*a21*c23*c12*b21-a33*b33*a21*c12*b23*c21-a33*c33*b21*a23*b12*c21+2*a33*c33*a21*b23*b12*c21-a33*c33*a21*b23*c12*b21-a33*c33*a21*b12*c23*b21+2*b33*c33*b21*a23*a12*c21-b33*c33*b21*a23*c12*a21-b33*c33*a21*a12*b23*c21-2*a23*b23*a33*c12*c21*b31+a23*b23*a33*c31*c12*b21-c13*a33*b32*b21*c23*a21+2*c13*a33*b32*a21*b23*c21-c13*a33*c32*b21*b23*a21+a13*a23*b31*c23*c21*b32-2*a13*a23*b31*c32*b23*c21-a13*a23*b31*c22*c21*b33+2*a13*a23*b31*c33*b22*c21-2*a13*a23*c31*b32*c23*b21+a13*a23*c31*b23*b21*c32-a13*a23*c31*b33*b22*c21+2*a13*a23*c31*b33*c22*b21-a13*b23*c31*c33*b22*a21-a13*b23*c31*b33*a22*c21+2*a13*b23*c31*b33*c22*a21+2*a13*b23*c31*a33*b22*c21+a13*b23*c31*b32*c23*a21-a13*b23*b31*c33*a22*c21+2*a13*b23*b31*c22*c21*a33+a13*b23*b31*c32*c23*a21+a13*b23*b31*c23*c21*a32-a13*b23*a31*c22*c21*b33-2*a13*b23*a31*c32*c23*b21-2*a13*b23*a31*c23*c21*b32-4*a13*b23*c31*a33*c22*b21-a13*c23*a31*b33*c22*b21-4*a13*c23*b31*a33*b22*c21+2*a13*c23*b31*a33*c22*b21+2*a13*c23*b31*b33*a22*c21+2*a13*c23*b31*c33*b22*a21-a13*c23*b31*c33*a22*b21+2*a13*c23*c31*b22*b21*a33+2*a13*c23*a31*b33*b22*c21+2*a13*a33*b32*c21*c23*b21+2*a13*a33*c32*b21*b23*c21-a13*b33*a32*c21*c23*b21+2*a13*b33*c32*b21*c23*a21-a13*b33*c32*a21*b23*c21-a13*b33*c32*b21*a23*c21-a13*c33*a32*b21*b23*c21-a13*c33*b32*b21*c23*a21-a13*c33*c32*b21*b23*a21-b13*a33*a32*c21*c23*b21-b13*a33*b32*c21*c23*a21-b13*a33*c32*a21*b23*c21-b13*c23*c31*a33*b22*a21-b13*c23*c31*a33*a22*b21+2*b13*c23*c31*a22*a21*b33+2*b13*a23*c31*c33*b22*a21+2*b13*a23*c31*b33*a22*c21-b13*a23*c31*a33*b22*c21+b13*a23*c31*c32*b23*a21+b13*a23*c31*a32*c23*b21-b13*a23*b31*c33*a22*c21+2*b13*a23*b31*c33*c22*a21-b13*a23*b31*c22*c21*a33-2*b13*a23*b31*c32*c23*a21-2*b13*a23*b31*c23*c21*a32-b13*a23*a31*c33*c22*b21+2*b13*a23*a31*c22*c21*b33+b13*a23*a31*c32*c23*b21-2*b13*a23*a31*c32*b23*c21+b13*a23*a31*c23*c21*b32+2*b13*a23*c31*a33*c22*b21+b13*b23*a31*c23*c21*a32+b13*b23*a31*c32*c23*a21-c13*b33*a32*b21*c23*a21-c13*b33*a32*a21*b23*c21+2*c13*b33*a32*b21*a23*c21-c13*b33*c32*a21*a23*b21+2*c13*c33*a32*b21*b23*a21+2*c13*c33*b32*a21*a23*b21-b13*b23*a31*c33*c22*a21+2*b13*b23*a31*c33*a22*c21+2*b13*b23*c31*a33*c22*a21-b13*b23*c31*a33*a22*c21-b13*c23*a31*a33*c22*b21+2*b13*c23*a31*b33*c22*a21+2*b13*c23*a31*c33*a22*b21-b13*c23*b31*a33*c22*a21+2*b13*c23*b31*a33*a22*c21+2*b13*b33*a32*c21*c23*a21+2*b13*b33*c32*a21*a23*c21-b13*c33*a32*b21*c23*a21+2*b13*c33*a32*b21*a23*c21-2*c13*a23*a31*b32*c23*b21+c13*a23*a31*b32*b23*c21+2*c13*a23*a31*b22*b21*c33+c13*a23*b31*a32*b23*c21+c13*a23*b31*a32*c23*b21+c13*a23*b31*b32*c23*a21+c13*a23*b31*c32*b23*a21+2*c13*a23*b31*a33*b22*c21-c13*a23*b31*b33*a22*c21-4*c13*a23*b31*c33*b22*a21+2*c13*a23*b31*c33*a22*b21+2*c13*a23*c31*b33*b22*a21-c13*a23*c31*b33*a22*b21-c13*a23*a31*b33*b22*c21+c13*a23*a31*b23*b21*c32+c13*b23*a31*b32*c23*a21+2*c13*b23*a31*a33*c22*b21-c13*b23*a31*a33*b22*c21-c13*b23*a31*b33*c22*a21+2*c13*b23*a31*b33*a22*c21+2*c13*b23*a31*c33*b22*a21-2*c13*b23*b31*a32*c23*a21-c13*b23*b31*a33*a22*c21+2*c13*b23*b31*a22*a21*c33+2*c13*b23*c31*a33*a22*b21-c13*b23*c31*a22*a21*b33-c13*c23*a31*b22*b21*a33-c13*c23*a31*b33*b22*a21+2*c13*c23*b31*a33*b22*a21-c13*c23*b31*a22*a21*b33-c13*a33*a32*b21*b23*c21+b23*a33*b32*c11*c23*a21+2*a13*a31*c32*b23^2*c21+2*a13*a31*b32*c23^2*b21-a13*b31*a32*c23^2*b21-a13*b31*b32*c23^2*a21-2*a13*a33*b32*c21^2*b23-2*a13*a33*c32*b21^2*c23+a13*b33*a32*c21^2*b23+a13*b33*b32*c21^2*a23+a13*c33*a32*b21^2*c23+a13*c33*c32*b21^2*a23-b13*c31*b32*a23^2*c21+2*b13*b31*c32*a23^2*c21-b13*a31*a32*c23^2*b21-b13*a31*b32*c23^2*a21+2*b13*b31*a32*c23^2*a21+b13*a33*b32*c21^2*a23-2*b13*b33*a32*c21^2*a23-2*b13*b33*c32*a21^2*c23+b13*c33*b32*a21^2*c23+b13*c33*c32*a21^2*b23-2*c13*c33*a32*b21^2*a23-2*c13*c33*b32*a21^2*b23-c13*b31*b32*a23^2*c21-c13*b31*c32*a23^2*b21+2*c13*c31*b32*a23^2*b21-c13*a31*a32*b23^2*c21-c13*a31*c32*b23^2*a21+2*c13*c31*a32*b23^2*a21+c13*a33*a32*b21^2*c23+c13*a33*c32*b21^2*a23+c13*b33*b32*a21^2*c23-a23*b23*c31^2*b13*a22-a23*c23*b31^2*c22*a13-a23*c23*b31^2*c13*a22-a23^2*b31*c31*c22*b13-b33*b32*c11*a23^2*c21+2*b33*c32*c21*a23^2*b11-b33*c32*b21*a23^2*c11-c33*b32*c21*a23^2*b11+2*c33*b32*b21*a23^2*c11-c33*c32*b11*a23^2*b21-a23^2*b31*c22*c11*b33+2*a23^2*b31*c33*c22*b11-a23^2*b31*c33*b22*c11+2*a23^2*c31*b33*b22*c11-a23^2*c31*b22*b11*c33+2*a23^2*b33*c12*c21*b31-a23^2*b33*c31*b12*c21-a23^2*b33*c31*c12*b21-a23^2*c33*b31*c12*b21-a23^2*c33*b31*b12*c21+2*a23^2*c33*b12*b21*c31+a23*b33^2*c11*a22*c21+a23*c33^2*b21*b22*a11+a23*c33^2*b11*a22*b21-b23*c23*a31^2*c22*b13-2*b23*a33^2*c11*c22*b21+b23*a33^2*c21*c22*b11+b23*a33^2*c11*b22*c21+b23*c33^2*a11*b22*a21+b23*c33^2*a21*a22*b11-2*b23*c33^2*a11*a22*b21-b23^2*a31*c31*c22*a13-b23^2*a31*c31*c13*a22-b23^2*a31*c33*a22*c11-b23^2*c31*a33*c22*a11+2*b23^2*c31*a33*a22*c11+2*b23^2*a33*c12*c21*a31-b23^2*a33*c31*c12*a21-b23^2*c33*a31*c12*a21-b23^2*c33*a31*a12*c21+2*b23^2*c33*a12*a21*c31-a33*a32*c11*b23^2*c21-c33*a32*c21*b23^2*a11+2*c33*a32*a21*b23^2*c11-c33*c32*a11*b23^2*a21+c23*a33^2*b11*c22*b21-2*c23*a33^2*b11*b22*c21-2*c23*b33^2*a11*a22*c21+c23*b33^2*a21*a22*c11-c23^2*b31*a33*b22*a11+2*c23^2*a33*b12*b21*a31-c23^2*a33*b31*a12*b21-c23^2*a33*b31*b12*a21-c23^2*b33*a31*b12*a21-c23^2*b33*a31*a12*b21+2*c23^2*b33*a12*a21*b31-a33*a32*b11*c23^2*b21-a33*b32*a21*c23^2*b11-b33*a32*b21*c23^2*a11+2*b33*a32*a21*c23^2*b11+a33*b33*a12*b23*c21^2+a33*c33*a23*c12*b21^2+a33*c33*a12*c23*b21^2+a33^2*c21*b12*c23*b21+b33*c33*b23*c12*a21^2+b33*c33*b12*c23*a21^2+b33^2*c21*a23*c12*a21+b33^2*c21*a12*c23*a21+c33^2*b21*a23*b12*a21+c33^2*b21*a12*b23*a21,c23*b31*a13*b21*c22*a11+b23*c31*a11*b13*c22*a21-a23*a33*c21*c22*b11^2+a23*a31*c11*b22*c13*b21+2*c13*c33*b21*a11*b22*a21-b23*a33*a21*b22*c11^2+c31*a21*a22*b13^2*c21-b31*c11*a23^2*b12*c21-2*a33*c23*a11*c12*b21^2+a23*b33*c21*b11*c22*a11+2*a13*b31*a21*c23*c12*b21+2*c23*b33*c21*b22*a11^2-2*b23*c31*a22*c11*b13*a21-a33*b21*c23*b11*a12*c21+b23*c31*a13*a21*c22*b11+b13*a33*c21^2*a22*b11+b23*a31*c22*b11*a13*c21+b23*c33*a11*a21*b22*c11-b13*c31*b21*a22*c13*a21-b13*c32*b21*a11*a23*c21+a23*a31*b11*c13*b22*c21+a23*c31*b13*c21*a22*b11+2*b33*a21*c23*a11*c12*b21+b23*c31*a12*b21*c23*a11+2*a13*c31*a21*b23*b12*c21-c13*a33*b21*a21*c22*b11+b33*a12*c21^2*b23*a11+c13*b32*a21^2*c23*b11-b13*c32*a21*c21*b23*a11+a13*a31*c22*c13*b21^2+2*a13*a33*c21*b11*c22*b21-2*b23*a31*c13*b21*a22*c11+b23*a31*c13*c21*a22*b11-a13*b31*c21*a12*c23*b21-b13*a33*c21*b21*a22*c11+b23*c31*a13*c21*b22*a11+a23*a31*b11*c22*b13*c21-a23*c33*c21*a22*b11^2+b23*a31*c13*a21*b22*c11-a13*c32*b21*c21*a23*b11-a13*c32*b21*a21*b23*c11-b13*a31*a21*c23*b12*c21+2*b33*c21*a23*c11*a12*b21+2*a13*a31*c21*b23*c12*b21-2*a23*c31*b12*b21*c23*a11+a31*a21*b22*c13^2*b21+4*a23*c31*b22*c11*b13*a21+2*b13*c31*b21*a23*a12*c21-a13*b32*c21*b21*a23*c11+b31*b21*a22*c13^2*a21+b23*b32*c11*a11*c23*a21-2*a13*a31*c23*c12*b21^2-a33*c21*b23*b11*c12*a21+2*a33*b21*c23*b11*c12*a21-b13*b32*c21*a11*c23*a21+2*a23*b33*a21*b22*c11^2-a33*c21*b12*a21*c23*b11+a13*c31*a22*c13*b21^2+c23*b33*a11*b21*a22*c11-a13*c31*a21*b22*c13*b21+2*b13*c33*b21*a11*a22*c21-c31*a12*c21*b23^2*a11+a13*c31*a23*c12*b21^2+c33*b23*b11*c12*a21^2+b23*a31*c23*c11*b12*a21-2*b23*a31*c23*a11*b12*c21+a32*a21*b23^2*c11^2+a23*b31*c13*c21*b22*a11-2*c23*c31*a11*b22*b13*a21-a13*b31*c21*a22*c13*b21+c23*c31*b11*a13*b22*a21-2*c13*c31*b23*b12*a21^2+c23*a31*b11*a22*c13*b21+a13*a31*b22*b13*c21^2+b23*b31*a11*c13*a22*c21-b13*a31*c21*a23*c12*b21+b23*b31*a11*c22*a13*c21-a13*c33*b21*c21*b22*a11+2*a23*c33*a21*c22*b11^2-2*b23*c31*a13*b21*c22*a11+2*a13*b31*a21*c13*b22*c21-2*c23*b31*a22*c11*a13*b21+b13*b32*a11*a23*c21^2+a32*a21*c23^2*b11^2-b33*c21*a12*b21*c23*a11+c32*c21*b23^2*a11^2+a23*b32*c11*a21*c23*b11+2*c31*a12*a21*b23^2*c11-b33*c21*a23*c11*b12*a21+c23*c33*b11*a11*a22*b21+a23*b31*c11*a12*b23*c21-a23*b33*b21*a22*c11^2+2*a31*c12*c21*b23^2*a11+2*a13*b32*c21*b21*c23*a11+c23*a31*b11*a13*c22*b21-a33*b21*c23*c11*b12*a21+2*a13*c31*a21*b13*c22*b21-a13*a32*b21*c11*b23*c21-2*a23*b31*c22*a11*c13*b21+b23*b33*c11*a11*c22*a21-b23*c33*c21*b22*a11^2+2*c13*a32*b21*a21*b23*c11-b33*a21*c12*c21*b23*a11-a13*c31*a21*b23*c12*b21-2*c23*b31*a22*b11*c13*a21+a13*c33*b21^2*a22*c11-2*b33*c23*b11*c12*a21^2+a23*a31*b11*c23*b12*c21-2*c23*a31*b22*a11*c13*b21+c23*b33*a11*a21*c22*b11-c13*a31*b21*a12*b23*c21-2*c13*a32*b21^2*a23*c11+2*c33*b21*a12*a21*b23*c11+a13*b31*a12*b23*c21^2-c23*c33*a21*a22*b11^2-c23*c33*b21*b22*a11^2+b13*c31*b23*c12*a21^2-2*a13*a33*c11*c22*b21^2+4*a23*b31*c22*b11*c13*a21+2*c13*a31*a21*b23*b12*c21-b31*a13^2*b22*c21^2-c31*a13^2*c22*b21^2-a31*a22*b13^2*c21^2-c31*b13^2*c22*a21^2-a31*a22*c13^2*b21^2-b31*b22*c13^2*a21^2+b32*b21*a23^2*c11^2+c32*c21*a23^2*b11^2-c13*a31*b21*a23*b12*c21-2*a23*c31*b13*b21*a22*c11-2*c23*c31*b11*a22*a13*b21-a13*a31*c21*b22*c13*b21-a13*a31*c21*b13*c22*b21+2*a13*a31*c21*b12*c23*b21-a13*b31*c21*a23*c12*b21-a13*b31*a21*c23*b12*c21-a13*b31*a21*c22*b13*c21-a13*b31*a21*c22*c13*b21-a13*b31*a21*c12*b23*c21-a13*c31*b21*a23*b12*c21-a13*c31*b21*a22*b13*c21-a13*c31*b21*a12*b23*c21-a13*c31*a21*b22*b13*c21-a13*c31*a21*b12*c23*b21-a13*a32*c21*b11*c23*b21+2*a13*b32*c21*a21*b23*c11-a13*b32*c21*a21*c23*b11-a13*b32*a21*c11*c23*b21+c33*a23*a11*c12*b21^2+c33*a12*b21^2*c23*a11-2*c33*b23*c11*b12*a21^2+c33*b12*a21^2*c23*b11+b32*b21*c23^2*a11^2-2*a23*a31*c11*b22*b13*c21+a23*a31*c11*b13*c22*b21-2*a23*a31*c11*b12*c23*b21+a23*a31*b11*c23*c12*b21-2*a23*a31*b11*c22*c13*b21-2*a23*a31*b11*c12*b23*c21+a23*a31*c11*b23*b12*c21+a23*b31*c23*c11*a12*b21+a23*b31*c23*c11*b12*a21-2*a23*b31*c23*b11*a12*c21-2*a23*b31*c23*b11*c12*a21+a23*b31*c23*a11*b12*c21+a23*b31*c23*a11*c12*b21+a23*b31*c22*c11*a13*b21-2*a23*b31*c22*c11*b13*a21-2*a23*b31*c22*b11*a13*c21+a23*b31*c22*a11*b13*c21-2*a23*b31*c13*c21*a22*b11+a23*b31*c13*b21*a22*c11-2*a23*b31*c13*a21*b22*c11-2*a23*b31*c12*c21*b23*a11+a23*b31*c12*a21*b23*c11+a23*b31*c11*a22*b13*c21+a23*b31*c11*a13*b22*c21-2*a23*c31*b23*c11*a12*b21-2*a23*c31*b23*c11*b12*a21+a23*c31*b23*b11*a12*c21+a23*c31*b23*b11*c12*a21+a23*c31*b23*a11*b12*c21+a23*c31*b23*a11*c12*b21-2*a23*c31*b22*c11*a13*b21+a23*c31*b22*b11*a13*c21-2*a23*c31*b22*b11*c13*a21-2*a23*c31*b22*a11*b13*c21+a23*c31*b22*a11*c13*b21+a23*c31*b13*b21*c22*a11-2*a23*c31*b13*a21*c22*b11+a23*c31*b12*a21*c23*b11+a23*c31*b11*a22*c13*b21+a23*c31*b11*a13*c22*b21+a23*c31*b11*a12*c23*b21+a23*a32*c11*b11*c23*b21+a23*a32*c11*b11*b23*c21+a23*b32*c11*c21*b23*a11-2*a23*b32*c11*b21*c23*a11+a23*b32*c21*b11*c23*a11+a23*c32*b11*b21*c23*a11+a23*c32*b11*a21*b23*c11+a23*c32*b21*c11*b23*a11+a23*a33*c11*b11*c22*b21+a23*a33*c11*b11*b22*c21+a23*b33*c11*c21*a22*b11-2*a23*b33*c11*c21*b22*a11+a23*b33*c11*b21*c22*a11-2*a23*b33*c11*a21*c22*b11+a23*c33*b11*c21*b22*a11+a23*c33*b11*b21*a22*c11-2*a23*c33*b11*b21*c22*a11-2*a23*c33*b11*a21*b22*c11+a23*c33*b21*c11*b22*a11-2*a23*c32*b11*c21*b23*a11+b23*a31*c23*c11*a12*b21+b23*a31*c23*b11*a12*c21+b23*a31*c23*b11*c12*a21-2*b23*a31*c23*a11*c12*b21-2*b23*a31*c22*c11*a13*b21+b23*a31*c22*c11*b13*a21-2*b23*a31*c22*b11*c13*a21-2*b23*a31*c22*a11*b13*c21+4*b23*a31*c22*a11*c13*b21-2*b23*a31*c13*c21*b22*a11+b23*a31*c11*a22*b13*c21+b23*a31*c11*a13*b22*c21-2*b23*b31*c11*a22*a13*c21+b23*b31*c11*a22*c13*a21+b23*b31*c11*a13*c22*a21-2*b23*b31*c11*a12*c23*a21+b23*b31*a11*c23*a12*c21+b23*b31*a11*c23*c12*a21-2*b23*b31*a11*c22*c13*a21+4*b23*c31*a22*c11*a13*b21-2*b23*c31*a22*b11*a13*c21+b23*c31*a22*b11*c13*a21+b23*c31*a22*a11*b13*c21-2*b23*c31*a22*a11*c13*b21+2*c13*c33*a21*b11*a22*b21+a23*a31*c11*b23*c12*b21-c13*a33*b21*c21*a22*b11-c13*a33*b21*a21*b22*c11+2*c13*a33*a21*b11*b22*c21+2*c13*b33*b21*a11*a22*c21-c13*b33*b21*a11*c22*a21-c13*b33*a21*c21*a22*b11-c13*b33*a21*c21*b22*a11-c13*b33*a21*b21*a22*c11+2*a13*c32*b21*c21*b23*a11+2*a13*c32*b21*a21*c23*b11-a13*c32*a21*b11*b23*c21+2*a13*a33*b21*c11*b22*c21-a13*b33*c21*b21*c22*a11-a13*b33*c21*b21*a22*c11-a13*b33*c21*a21*b22*c11-a13*b33*c21*a21*c22*b11+2*a13*b33*a21*c11*c22*b21-a13*c33*b21*c21*a22*b11-a13*c33*b21*a21*b22*c11-a13*c33*b21*a21*c22*b11+2*a13*c33*a21*b11*b22*c21+2*b13*a31*c21*a22*c13*b21-b13*a31*c21*a12*c23*b21+2*b13*a31*a21*c23*c12*b21-b13*a31*a21*c22*c13*b21-b13*a31*a21*c13*b22*c21-b13*a31*a21*c12*b23*c21+2*b13*b31*c21*a23*c12*a21-b13*b31*c21*a22*c13*a21+2*b13*b31*c21*a12*c23*a21-b13*c31*b21*a23*c12*a21-b13*c31*b21*a12*c23*a21-b13*c31*a21*a12*b23*c21-b13*c31*a21*a23*b12*c21-b13*a32*c21*b21*c23*a11+2*b13*a32*c21*b21*a23*c11-b13*a32*c21*a21*b23*c11+2*b13*a32*c21*a21*c23*b11-b13*a32*a21*c11*c23*b21-b13*b32*a21*c11*a23*c21+2*b13*c32*b21*a11*c23*a21+2*b13*c32*a21*c21*a23*b11-b13*c32*a21*b21*a23*c11-b13*a33*c21*b21*c22*a11-b13*a33*c21*a21*b22*c11-b13*a33*c21*a21*c22*b11+2*b13*a33*a21*c11*c22*b21+2*b13*b33*c21*a11*c22*a21+2*b13*b33*a21*c11*a22*c21-b13*c33*b21*a11*c22*a21-b13*c33*a21*c21*a22*b11-b13*c33*a21*c21*b22*a11-b13*c33*a21*b21*a22*c11-c13*a31*a21*b23*c12*b21-c13*a31*a21*b12*c23*b21+2*c13*b31*b21*a23*a12*c21-c13*b31*b21*a23*c12*a21-c13*b31*b21*a12*c23*a21-c13*b31*a21*a12*b23*c21-c13*b31*a21*a23*b12*c21+2*c13*c31*b21*a23*b12*a21+2*c13*c31*b21*a12*b23*a21-c13*a32*b21*c21*b23*a11+2*c13*a32*b21*c21*a23*b11-c13*a32*b21*a21*c23*b11-c13*a32*a21*b11*b23*c21-c13*b32*b21*a11*a23*c21-c13*b32*b21*a11*c23*a21-c13*b32*a21*c21*a23*b11+2*c13*b32*a21*c21*b23*a11+2*c13*b32*a21*b21*a23*c11-c13*c32*b21*a11*b23*a21-c13*c32*a21*b11*a23*b21-c13*a33*b21*c21*b22*a11-2*b23*c31*a13*a21*b22*c11-2*b23*c31*a12*a21*c23*b11+b23*c31*a11*b22*c13*a21+b23*c31*a11*b12*c23*a21+b23*a32*c11*b21*c23*a11-2*b23*a32*c11*a21*c23*b11+b23*a32*c21*b11*c23*a11+b23*c32*a11*a21*c23*b11-2*b23*a33*c11*c21*a22*b11+b23*a33*c11*c21*b22*a11-2*b23*a33*c11*b21*c22*a11+b23*a33*c11*a21*c22*b11+b23*a33*c21*b11*c22*a11+b23*b33*c11*a11*a22*c21+b23*c33*a11*c21*a22*b11-2*b23*c33*a11*b21*a22*c11-2*b23*c33*a11*a21*c22*b11+b23*c33*a21*c11*a22*b11+c23*a31*b22*c11*a13*b21-2*c23*a31*b22*c11*b13*a21-2*c23*a31*b22*b11*a13*c21+c23*a31*b22*b11*c13*a21+4*c23*a31*b22*a11*b13*c21-2*c23*a31*b13*c21*a22*b11+c23*a31*b13*b21*a22*c11-2*c23*a31*b13*b21*c22*a11+c23*a31*b13*a21*c22*b11+c23*b31*a22*c11*b13*a21+4*c23*b31*a22*b11*a13*c21-2*c23*b31*a22*a11*b13*c21+c23*b31*a22*a11*c13*b21-2*c23*b31*a13*c21*b22*a11+c23*b31*a13*a21*b22*c11-2*c23*b31*a13*a21*c22*b11+c23*b31*a11*b22*c13*a21+c23*b31*a11*b13*c22*a21+c23*c31*b11*a22*b13*a21+c23*c31*a11*b22*a13*b21+c23*c31*a11*b13*a22*b21-2*c23*a33*b11*c21*b22*a11-2*c23*a33*b11*b21*a22*c11+c23*a33*b11*b21*c22*a11+c23*a33*b11*a21*b22*c11+c23*a33*b21*c11*b22*a11-2*c23*b33*a11*c21*a22*b11-2*c23*b33*a11*a21*b22*c11+c23*b33*a21*c11*a22*b11+c23*c33*b11*a11*b22*a21-a33*c21*b23*c11*a12*b21+2*a33*c21*b23*c11*b12*a21+2*a33*c21*b23*a11*c12*b21-a33*c21*b12*b21*a23*c11+2*a33*c21*b12*b21*c23*a11-a33*b21*c12*c21*a23*b11-a33*b21*c12*a21*b23*c11+2*b33*c21*a23*b11*c12*a21-b33*c21*a23*a11*c12*b21-b33*c21*a12*a21*b23*c11+2*b33*c21*a12*a21*c23*b11-b33*a21*c23*c11*a12*b21-b33*a21*c23*a11*b12*c21-b33*a21*c12*b21*a23*c11+2*c33*b21*a23*c11*b12*a21+2*c33*b21*a23*b11*a12*c21-c33*b21*a23*b11*c12*a21-c33*b21*a23*a11*b12*c21-c33*b21*a12*c21*b23*a11-c33*b21*a12*a21*c23*b11-c33*a21*b23*b11*a12*c21+2*c33*a21*b23*a11*b12*c21-c33*a21*b23*a11*c12*b21-c33*a21*b12*c21*a23*b11-c33*a21*b12*b21*c23*a11+b31*c21*a13^2*c22*b21+c31*b21*a13^2*b22*c21-2*a13*a31*b23*b12*c21^2+a13*b31*a23*b12*c21^2+a13*b31*a22*b13*c21^2+a13*c31*a12*c23*b21^2+a13*a32*c11*c23*b21^2+a13*a32*b11*b23*c21^2-2*a13*b32*c21^2*b23*a11+a13*b32*c21^2*a23*b11-2*a13*c32*b21^2*c23*a11+a13*c32*b21^2*a23*c11-2*a13*a33*b11*b22*c21^2+a13*b33*c21^2*b22*a11+a13*b33*c21^2*a22*b11+a13*c33*b21^2*c22*a11+a31*a21*c22*b13^2*c21+b13*a31*a23*b12*c21^2+b13*a31*a12*b23*c21^2-2*b13*b31*a23*a12*c21^2-2*b13*b31*c23*c12*a21^2+b13*b31*c22*c13*a21^2+b13*c31*b22*c13*a21^2+b13*c31*b12*c23*a21^2+b13*a32*c21^2*b23*a11-2*b13*a32*c21^2*a23*b11+b13*b32*c11*c23*a21^2-2*b13*c32*a21^2*c23*b11+b13*c32*a21^2*b23*c11+b13*a33*c21^2*b22*a11-2*b13*b33*c11*c22*a21^2-2*b13*b33*a11*a22*c21^2+b13*c33*a21^2*c22*b11+b13*c33*a21^2*b22*c11+c13*a31*a23*c12*b21^2+c13*a31*a12*c23*b21^2+c13*b31*b12*c23*a21^2-2*c13*c31*a23*a12*b21^2+c13*a32*b21^2*c23*a11-2*c13*b32*a21^2*b23*c11+c13*c32*b11*b23*a21^2+c13*c32*a11*a23*b21^2+c13*a33*b21^2*c22*a11+c13*a33*b21^2*a22*c11+c13*b33*a21^2*c22*b11+c13*b33*a21^2*b22*c11-2*c13*c33*b11*b22*a21^2-2*c13*c33*a11*a22*b21^2+c13*b31*b23*c12*a21^2+2*b31*c12*c21*a23^2*b11-b31*c12*b21*a23^2*c11-c31*b12*c21*a23^2*b11+2*c31*b12*b21*a23^2*c11-c31*b11*a23^2*c12*b21-a23*a32*c21*c23*b11^2-a23*a32*b21*b23*c11^2-b32*c11*c21*a23^2*b11-c32*b11*b21*a23^2*c11-a23*b32*a21*b23*c11^2-a23*c32*a21*c23*b11^2-a23*a33*b21*b22*c11^2-a31*c12*a21*b23^2*c11-a31*c11*a12*b23^2*c21-c31*a11*b23^2*c12*a21-a32*c11*c21*b23^2*a11-c32*a11*a21*b23^2*c11-b23*b32*c21*c23*a11^2-b23*c32*b21*c23*a11^2+2*b23*a33*b21*a22*c11^2-b23*b33*c21*c22*a11^2-b23*b33*a21*a22*c11^2+2*b23*c33*b21*c22*a11^2+2*a31*b12*b21*c23^2*a11-a31*b12*a21*c23^2*b11-a31*b11*a12*c23^2*b21-b31*a12*b21*c23^2*a11+2*b31*a12*a21*c23^2*b11-b31*a11*b12*c23^2*a21-a32*b11*b21*c23^2*a11-b32*a11*a21*c23^2*b11+2*c23*a33*c21*a22*b11^2-c23*a33*a21*c22*b11^2-c23*b33*b21*c22*a11^2+a33*b23*b11*a12*c21^2-2*a33*b23*a11*b12*c21^2+a33*b12*c21^2*a23*b11+a33*c23*c11*a12*b21^2+a33*c12*b21^2*a23*c11-2*b33*a23*b11*a12*c21^2+b33*a23*a11*b12*c21^2+b33*c23*c11*b12*a21^2+b33*c12*a21^2*b23*c11-2*c33*a23*c11*a12*b21^2,-a12*b31^2*c12*a23*c11-2*b22*b31*c33*a11^2*c12-2*a12*a33*c31*b11*b12*c21+b12*c32*c31*a21*b13*a11+4*b12*c32*a31*b11*c13*a21+b12*a31*c31*a13*b22*c11+a12*b32*c31*b11*c13*a21-b22*c31*b33*a11*a12*c11+c12*a31*b31*a22*c13*b11+2*b22*a31*c32*b11*a13*c11-2*b12*a33*b31*c21*c12*a11-c32*a33*b11*a11*c12*b21-2*b12*a32*c31*b11*c13*a21-2*a12*c33*a31*b21*b12*c11-a22*b31*c33*b11*a12*c11+2*a22*b31*a32*c11*c13*b11-2*b22*a31*b32*c11^2*a13+4*c12*b32*a31*c11*b13*a21-2*c12*a32*b31*a11*c13*b21+c12*b32*a31*a11*c13*b21+a22*b31*a33*c11^2*b12+a12*b33*c31*a11*c12*b21+a12*c33*b31*b11*c12*a21+b12*a31*c31*b13*c22*a11+c12*a32*b31*b11*c13*a21+c12*b32*c31*a21*a13*b11+a12*c33*c31*b11*b12*a21+c12*a31*b31*b22*c13*a11-2*b22*b31*a33*c11^2*a12+a22*b31*b32*c11^2*a13-2*c12*b32*b31*a21*a13*c11+2*c32*a31*a11*b23*b12*c11+2*a32*c31*a11*b23*b12*c11+a12*a33*b31*c21*c12*b11+c12*a32*a31*b11*b13*c21+c32^2*a11*b21*a13*b11-a32*a33*b11*c21*b12*c11-2*a32*a31*b23*b12*c11^2+2*b22*b31*c33*a11*a12*c11+2*a32*c33*b11*c11*b12*a21-c32*b33*b11*a21*c12*a11-2*a12*c32*b31*c11*a13*b21-a33*a31*b21*c12^2*b11-a22*b31*c33*a11*b12*c11+b12*c32*a31*a11*b13*c21-2*c12*b32*a31*a11*b13*c21-b22*a31*a32*c11*c13*b11+a12*a33*c31*b21*b12*c11+b12*c32*b31*a11*a13*c21+a32*c33*b11^2*a12*c21+a12*b31*c31*a23*b12*c11-b32*c31*a11*a23*b12*c11+2*a32*a31*c11*b23*c12*b11+a12*b31*c31*a13*c22*b11-2*a12*c32*c31*b21*b13*a11+a22*c31*a33*b11^2*c12+c12*a32*a31*b21*c13*b11+a12*b31*c31*a22*c13*b11-a12*c31^2*b22*a13*b11-b33*b31*c21*a12^2*c11-2*a12*b33*c31*b11*c12*a21-c32*a33*b11*c11*b12*a21+a12*a33*c31*b21*c12*b11-a32*b31*a11*c12*b23*c11-b22*a31*b33*c11*c12*a11+b32*a31*a23*b12*c11^2-c32*b33*b11*a21*a12*c11-c32*a33*a11*b21*b12*c11-2*b12*c32*c31*a21*a13*b11-c22*b31*a32*b11*a13*c11+2*c33*b31*c11*a12^2*b21-a31*c31*a23*b12^2*c11+2*c32*c31*b11*a12*b23*a11-b12*a31^2*c22*b13*c11+2*c32*b33*a11*b11*a12*c21+c12*c32*b31*a21*a13*b11-2*c12*b32*a31*c11*a13*b21+c12*a31*c31*b22*a13*b11-a12*b31^2*c22*a13*c11-a32*c32*b11*c11*b13*a21-a32*c33*b11*a11*b12*c21-2*a32*c33*b11^2*c12*a21-2*a12*c33*b31*c11*b12*a21-a12*c31^2*b13*a22*b11-a12*c31^2*b23*b12*a11-c22*c31*b32*a11*a13*b11+c22*b31*b32*a11^2*c13+c12*b32*b31*a11*a13*c21-a32*b31*a11*c23*b12*c11-b32*c32*a11*c11*a13*b21+2*c32*a33*b11*a11*b12*c21-c22*a31*b32*b11*c13*a11-b32*a33*c11*a11*b12*c21-a32*c32*b11*a11*c13*b21-2*a12*b32*c31*a11*c13*b21+c22*b31*c33*a11^2*b12-b33*b31*a21*c12^2*a11-a31*b31*a23*c12^2*b11+a22*a31*c32*b11^2*c13-b22*a31*c33*b11*a12*c11-a32*a33*c11*b21*c12*b11-b33*c31*c11*a12^2*b21+a32*b32*c11^2*b13*a21-a31*c31*b12^2*c23*a11-2*a32*a31*c23*c12*b11^2+a12*a31*c31*b13*c22*b11+c22*a31*a33*b11^2*c12-c32*a31*a11*b23*c12*b11-b32*c32*a11*c11*b13*a21+2*b32*a33*c11*a11*c12*b21+b32*c32*a11^2*b13*c21-b22*c31*a33*b11*c12*a11-a32*b31*c11*a23*c12*b11+2*c12*b31^2*a22*a13*c11+2*c22*a31*c32*b11*b13*a11+b12*a33*a31*c21*c12*b11+2*b12*a31^2*c22*c13*b11-2*b12*c33*a31*b11*c12*a21+2*c12*a31^2*b22*b13*c11+a12*c33*c31*b21*b12*a11-2*b12*c32*b31*a21*c13*a11+2*c32*a33*b11*c11*a12*b21+c32*c33*b21*b12*a11^2+b22*b31*c32*a11^2*c13-a32*c33*a11*b21*b12*c11-2*c12*b32*c31*a21*b13*a11-c32*a31*b11*a12*b23*c11+c12*b32*c31*a11*a13*b21+2*b22*c31*a33*b11*a12*c11-b31*c31*a12^2*c23*b11+2*c32*b33*a11*c11*b12*a21+b12*a32*a31*c21*b13*c11+2*a33*b31*a11*c12^2*b21+2*b33*a31*b11*c12^2*a21-a32*b31*c11*a12*c23*b11-c22*a31*b33*b11*c12*a11+c22*a31*a32*b11^2*c13-c32*a31*a11*b12*c23*b11+2*a12*c31^2*b22*b13*a11+2*b32*a31*a11*c23*c12*b11+b12*a31*c31*b23*c12*a11-2*b32*b31*c23*c12*a11^2+4*a12*b32*c31*a11*b13*c21+a12*b32*b31*c21*a13*c11+a22*c31*c33*b11^2*a12-c32*b33*a11*c11*a12*b21+2*b12*c31^2*a22*a13*b11-b32*a31*a11*c12*b23*c11-a22*b31*a33*c11*c12*b11-c32*a31*b11*a23*b12*c11+c22*c31*b32*a11^2*b13-2*c22*c31*a33*b11^2*a12-b12*a31^2*c12*b23*c11+a22*b31*b33*c11^2*a12-a33*a31*c21*b12^2*c11+b22*c31*c32*a11^2*b13-c22*b31*c33*a11*a12*b11+2*a32*b33*c11*b11*c12*a21+b31^2*c23*a12^2*c11+c31^2*b23*a12^2*b11+a31^2*c23*b12^2*c11+c31^2*a23*b12^2*a11+a31^2*b23*c12^2*b11+b31^2*a23*c12^2*a11-a32^2*b21*b13*c11^2-a32^2*c21*c13*b11^2-b32^2*a21*a13*c11^2-b32^2*c21*c13*a11^2-c32^2*a21*a13*b11^2-c32^2*b21*b13*a11^2+a12*b31*c31*a22*b13*c11+a12*b31*c31*a13*b22*c11+a12*b31*c31*b23*c12*a11-2*a12*b31*c31*b22*c13*a11-2*a12*b31*c31*b13*c22*a11+a12*b31*c31*b12*c23*a11-2*a12*c33*b31*a11*c12*b21-2*a12*a31*b31*c23*b12*c11+a12*a31*b31*c23*c12*b11+a12*a31*b31*c22*b13*c11-2*a12*a31*b31*c22*c13*b11+a12*a31*b31*c13*b22*c11+a12*a31*b31*c12*b23*c11+a12*a31*c31*b23*b12*c11-2*a12*a31*c31*b23*c12*b11-2*a12*a31*c31*b22*b13*c11+a12*a31*c31*b22*c13*b11+a12*a31*c31*b12*c23*b11+a12*b31*c31*a23*c12*b11-a12*b31^2*c23*c12*a11+b12*a31*b31*c12*a23*c11+b12*a31*c31*a23*c12*b11+b12*a31*c31*a22*b13*c11-2*b12*a31*c31*a22*c13*b11-2*b12*a31*c31*a13*c22*b11+b12*a31*c31*b22*c13*a11-2*b12*b31*c31*a23*c12*a11-2*b12*b31*c31*a22*a13*c11+b12*b31*c31*a22*c13*a11+b12*b31*c31*a13*c22*a11+b12*a32*a31*c11*c13*b21-2*b12*a32*a31*c21*c13*b11-2*b12*a32*b31*c21*a13*c11+b12*a32*b31*c11*c13*a21+b12*a32*b31*c21*c13*a11+b32*c31*b23*c12*a11^2+b32*c31*b12*c23*a11^2+b32*c32*a11^2*c13*b21+b32*a33*c11^2*b12*a21-2*b32*a33*c11^2*a12*b21+b32*b33*a21*a12*c11^2+b32*b33*c21*c12*a11^2-2*b32*c33*a11^2*c12*b21+b32*c33*a11^2*b12*c21+c32*a33*b11^2*c12*a21+c32*a31*a23*c12*b11^2+c32*a31*a12*c23*b11^2+c32*b31*b23*c12*a11^2+c32*b31*b12*c23*a11^2-2*c32*c31*b23*b12*a11^2-2*c32*c31*a23*a12*b11^2+c32^2*b11*a21*b13*a11+c32*b33*a11^2*c12*b21-2*c32*b33*a11^2*b12*c21+c32*c33*a21*a12*b11^2-2*c32*a33*b11^2*a12*c21+2*a12*b31^2*c22*c13*a11-a12*b31^2*c13*a22*c11-c32*c33*b11*a21*b12*a11-c32*c33*a11*b21*a12*b11-2*b12*a32*c31*c11*a13*b21+b12*a32*c31*c11*b13*a21+4*b12*a32*c31*b11*a13*c21-2*b12*a32*c31*a11*b13*c21+b12*a32*c31*a11*c13*b21-2*b12*b32*a31*c11*c13*a21+b12*b32*a31*c21*c13*a11+b12*b32*a31*c21*a13*c11+b12*b32*c31*a21*a13*c11+b12*b32*c31*a21*c13*a11-2*b12*b32*c31*a11*a13*c21+b12*c32*a31*c11*a13*b21-2*b12*c32*a31*c11*b13*a21-2*b12*c32*a31*b11*a13*c21-2*b12*c32*a31*a11*c13*b21+b12*c32*b31*a21*a13*c11+b12*c32*c31*a11*a13*b21+b12*a33*a31*c11*c12*b21+b12*a33*b31*c11*c12*a21+b12*a33*c31*b11*c12*a21-2*b12*a33*c31*a11*c12*b21-2*b12*b33*a31*c11*c12*a21+b12*b33*a31*c21*c12*a11+b12*b33*c31*a21*c12*a11+b12*c33*a31*a11*c12*b21+b12*c33*b31*a21*c12*a11-2*c12*a31*b31*a22*b13*c11-2*c12*a31*b31*a13*b22*c11+c12*a31*b31*a13*c22*b11+c12*a31*b31*b13*c22*a11-2*c12*a31*c31*b22*b13*a11+c12*a31*c31*b13*a22*b11-2*c12*b31*c31*a22*a13*b11+c12*b31*c31*a22*b13*a11+c12*b31*c31*a13*b22*a11-2*c12*a32*a31*b21*b13*c11+4*c12*a32*b31*c11*a13*b21-2*c12*a32*b31*c11*b13*a21-2*c12*a32*b31*b11*a13*c21+c12*a32*b31*a11*b13*c21-2*c12*a32*c31*b21*a13*b11+c12*a32*c31*b21*b13*a11+c12*a32*c31*b11*b13*a21+c12*b32*a31*b11*a13*c21-2*c12*b32*a31*b11*c13*a21+c12*b32*b31*a21*c13*a11-2*c12*c32*a31*b11*b13*a21+c12*c32*a31*b21*b13*a11+c12*c32*a31*b21*a13*b11+c12*c32*b31*a21*b13*a11-2*c12*c32*b31*a11*a13*b21-a22*a31*b32*c11*c13*b11-a22*a31*c32*b11*b13*c11+2*a22*a31*b33*c11*c12*b11+2*a22*a31*c33*b11*b12*c11-a22*b31*b32*c11*c13*a11-a22*b31*c32*b11*a13*c11-a22*b31*c32*b11*c13*a11+2*a22*b31*c32*a11*b13*c11-a22*b31*b33*c11*c12*a11+2*a22*b31*c33*b11*c12*a11+2*a22*c31*a32*b11*b13*c11-a22*c31*b32*b11*a13*c11-a22*c31*b32*a11*b13*c11+2*a22*c31*b32*b11*c13*a11-a22*c31*c32*b11*b13*a11-a22*c31*a33*b11*b12*c11-a22*c31*b33*b11*a12*c11+2*a22*c31*b33*a11*b12*c11-a22*c31*b33*b11*c12*a11-a22*c31*c33*b11*b12*a11+2*b22*a31*b32*c11*c13*a11-b22*a31*c32*b11*c13*a11-b22*a31*c32*a11*b13*c11-b22*a31*a33*c11*c12*b11+2*b22*a31*c33*b11*c12*a11-b22*a31*c33*a11*b12*c11-b22*b31*a32*c11*c13*a11-b22*b31*c32*a11*a13*c11+2*b22*b31*a33*c11*c12*a11-b22*c31*a32*b11*a13*c11-b22*c31*a32*a11*b13*c11+2*b22*c31*a32*b11*c13*a11+2*b22*c31*b32*a11*a13*c11-b22*c31*c32*a11*a13*b11-b22*c31*a33*a11*b12*c11-b22*c31*c33*a11*a12*b11-c22*a31*c33*b11*b12*a11+2*c22*b31*a32*a11*b13*c11-c22*b31*a32*b11*c13*a11-c22*b31*b32*a11*a13*c11+2*c22*b31*c32*a11*a13*b11+2*c22*b31*a33*b11*a12*c11-c22*b31*a33*a11*b12*c11-c22*b31*a33*b11*c12*a11-c22*b31*b33*a11*a12*c11-c22*c31*a32*b11*b13*a11+2*c22*c31*a33*b11*b12*a11-c22*a31*a32*b11*b13*c11+2*c22*a31*b32*b11*a13*c11-c22*a31*b32*a11*b13*c11-c22*a31*a33*b11*b12*c11-c22*a31*b33*b11*a12*c11+2*c22*a31*b33*a11*b12*c11+2*c22*c31*b33*a11*a12*b11+2*a32*a31*c11*b12*c23*b11+2*a32*b31*a11*c23*c12*b11-a32*c31*b11*a23*b12*c11-a32*c31*b11*a12*b23*c11-a32*c31*a11*b23*c12*b11-a32*c31*a11*b12*c23*b11-a32*b32*c11*b11*c13*a21-a32*b32*c11*b11*a13*c21-a32*b32*c11*a11*b13*c21-a32*b32*c11*a11*c13*b21+2*a32*b32*a11*c21*c13*b11-a32*c32*b11*c11*a13*b21-a32*c32*b11*a11*b13*c21+2*a32*c32*a11*b21*b13*c11-a32*b33*c11*b11*a12*c21+2*a32*b33*c11*a11*b12*c21-a32*b33*c11*a11*c12*b21-a32*b33*a11*c21*c12*b11-a32*c33*b11*c11*a12*b21+2*a32*c33*b11*a11*c12*b21+2*b32*c32*b11*a21*a13*c11-b32*c32*b11*a21*c13*a11-b32*c32*a11*b11*a13*c21-b32*a33*c11*b11*c12*a21-b32*a31*c11*a23*c12*b11-b32*a31*c11*a12*c23*b11-b32*a31*a11*c23*b12*c11+2*b32*b31*c11*a23*c12*a11+2*b32*b31*c11*a12*c23*a11+2*b32*c31*b11*a23*a12*c11-b32*c31*b11*a23*c12*a11-b32*c31*b11*a12*c23*a11-b32*c31*a11*a12*b23*c11+2*b32*a33*c11*b11*a12*c21-b32*a33*a11*c21*c12*b11-b32*b33*c11*a21*c12*a11-b32*b33*a11*c21*a12*c11-b32*c33*b11*a21*a12*c11+2*b32*c33*b11*a21*c12*a11+2*b32*c33*a11*c11*a12*b21-b32*c33*a11*c11*b12*a21-b32*c33*a11*b11*a12*c21+2*c32*b31*b11*a23*a12*c11-c32*b31*b11*a23*c12*a11-c32*b31*b11*a12*c23*a11-c32*b31*a11*a12*b23*c11-c32*b31*a11*a23*b12*c11+2*c32*c31*b11*a23*b12*a11+b12*a31*b31*c23*c12*a11+b12*a31*b31*c22*a13*c11-2*b12*a31*b31*c22*c13*a11+b12*a31*b31*c13*a22*c11-2*a12*a32*b31*c11*c13*b21+a12*a32*b31*c21*c13*b11+a12*a32*b31*c21*b13*c11+a12*a32*c31*b21*b13*c11+a12*a32*c31*b21*c13*b11-2*a12*a32*c31*b11*b13*c21-2*a12*b32*a31*c21*b13*c11+a12*b32*a31*c11*c13*b21+a12*b32*a31*c21*c13*b11+a12*b32*b31*c11*c13*a21-2*a12*b32*b31*c21*c13*a11+a12*b32*c31*c11*a13*b21-2*a12*b32*c31*c11*b13*a21-2*a12*b32*c31*b11*a13*c21+a12*c32*a31*b11*b13*c21-2*a12*c32*a31*b21*c13*b11+a12*c32*a31*b21*b13*c11+a12*c32*b31*c11*b13*a21+a12*c32*b31*b11*a13*c21-2*a12*c32*b31*b11*c13*a21-2*a12*c32*b31*a11*b13*c21+4*a12*c32*b31*a11*c13*b21+a12*c32*c31*b11*b13*a21+a12*c32*c31*b21*a13*b11-2*a12*a33*b31*c11*c12*b21+a12*a33*b31*c21*b12*c11+a12*b33*a31*c21*b12*c11+a12*b33*a31*c11*c12*b21-2*a12*b33*a31*c21*c12*b11+a12*b33*b31*c11*c12*a21+a12*b33*b31*c21*c12*a11+a12*b33*c31*c11*b12*a21-2*a12*b33*c31*a11*b12*c21+a12*c33*a31*b11*b12*c21+a12*c33*a31*b21*c12*b11+a12*c33*b31*a11*b12*c21-a12*c31^2*b12*a23*b11+2*b33*c31*b11*a12^2*c21-c33*b31*b11*a12^2*c21-c33*c31*b21*a12^2*b11-b31*c31*a12^2*b23*c11-b12*a31^2*c23*c12*b11-b12*a31^2*c13*b22*c11-b12*c31^2*a22*b13*a11-b12*c31^2*a13*b22*a11-a33*c31*c11*b12^2*a21+2*a33*c31*a11*b12^2*c21+2*c33*a31*c11*b12^2*a21-c33*a31*a11*b12^2*c21-c33*c31*a21*b12^2*a11-c12*a31^2*b22*c13*b11-c12*a31^2*b13*c22*b11-c12*b31^2*a22*c13*a11-c12*b31^2*a13*c22*a11-a31*b31*b23*c12^2*a11-a33*b31*b11*c12^2*a21-b33*a31*a11*c12^2*b21+a22*a31*b32*c11^2*b13-2*a22*a31*b33*c11^2*b12-2*a22*a31*c33*b11^2*c12-2*a22*b31*a32*c11^2*b13-2*a22*c31*a32*b11^2*c13+a22*c31*c32*b11^2*a13+b22*a31*a32*c11^2*b13+b22*a31*a33*c11^2*b12+b22*a31*b33*c11^2*a12+b22*b31*a32*c11^2*a13-2*b22*c31*b32*a11^2*c13+b22*c31*b33*a11^2*c12+b22*c31*c33*a11^2*b12-2*c22*a31*c32*b11^2*a13+c22*a31*c33*b11^2*a12-2*c22*b31*c32*a11^2*b13+c22*b31*b33*a11^2*c12+c22*c31*a32*b11^2*a13-2*c22*c31*b33*a11^2*b12+a32^2*c11*b21*c13*b11+a32^2*b11*c21*b13*c11+a32*b32*c11^2*a13*b21+a32*c32*b11^2*c13*a21+a32*c32*b11^2*a13*c21+a32*a33*b21*b12*c11^2+a32*a33*c21*c12*b11^2-2*a32*b33*c11^2*b12*a21+a32*b33*c11^2*a12*b21+a32*b31*a23*b12*c11^2+a32*b31*a12*b23*c11^2+a32*c31*a23*c12*b11^2+a32*c31*a12*c23*b11^2+b32^2*c11*a21*c13*a11+b32^2*a11*c21*a13*c11+b32*a31*a12*b23*c11^2-2*b32*b31*a23*a12*c11^2,2*b13*c31*b33*a21*a22*c21-a31*b32*a21*c23^2*b11+a23*a31*b31*c13*b22*c21+a23*b31*b33*c21*c22*a11+2*b33*c32*b21*a11*c23*a21+2*b23*a31^2*c22*c13*b21+a13*b31*b33*c21^2*a22-b33*c33*a21*c21*b22*a11+a13*b31*b32*c21^2*a23-2*a23*b31*b33*c11*c22*a21-b31*b32*a11*c23^2*a21+a23*b31*c33*c21*b22*a11-b33*a31*c21*a12*c23*b21+a23*b31*b33*c11*a22*c21+b33^2*a21*c11*a22*c21-2*a23*b31*c33*b21*c22*a11+a23*b31*a32*c11*c23*b21-2*b23*a31*c33*a21*c22*b11-c23*b31^2*a22*c13*a21+b33*c32*a21^2*b23*c11-b13*a31*c32*b21*a23*c21-b13*b31*c33*a21*a22*c21-2*a23*c31*b33*b21*a22*c11+c23*a31*b33*a21*c22*b11+2*b13*b31*c32*a21*a23*c21-b13*c31*c32*a21*a23*b21-b33*b32*c21*a11*c23*a21-b13*a31*c33*a21*b22*c21-b13*b31*a33*c21*c22*a21+c13*b31*c32*a21^2*b23+b23*c31*c33*a11*b22*a21-a33*a32*b21*c11*b23*c21+c23*a31*c33*b11*a22*b21-a33*b31*c21*a12*c23*b21+c23*b31*b33*a21*a22*c11+c33^2*b21*a11*b22*a21-b23*a31^2*c13*b22*c21+a23*c31*c33*b11*a22*b21+b23*a31*b31*c22*a13*c21+2*c13*a31*b33*b21*a22*c21+a33*b33*c21^2*b22*a11-b33*c31*b21*a12*c23*a21-a33*c33*b21*a21*c22*b11-2*c23*a31*b33*b21*c22*a11+b23*a31*c32*a21*c23*b11+a33*b33*c21^2*a22*b11-a33*b33*c21*b21*a22*c11+2*c13*a31*b32*a21*b23*c21+b33*a32*c21^2*b23*a11+b23*a31*c31*b22*c13*a21-b33*c32*b21*a11*a23*c21+b23*a31*b31*c23*a12*c21+2*b33*a32*c21*a21*c23*b11+a33*c33*b21^2*c22*a11+2*c31*b32*b21*a23^2*c11+a23*b31*c31*a22*b13*c21-b33*c33*a21*c21*a22*b11+2*b13*a31*c32*b21*c23*a21+a33*c32*b21^2*a23*c11-c33*c32*b21*a11*b23*a21-b33*b32*a21*c11*a23*c21+2*a33*c33*a21*b11*b22*c21-b31*c31*a23^2*c12*b21+2*b33*c32*a21*c21*a23*b11+2*a33*a31*c21*b12*c23*b21+b23*b31*c32*a11*c23*a21+c33^2*a21*b11*a22*b21-2*a23*b31*c33*c21*a22*b11-c13*a31*b32*b21*c23*a21+b23*a31*a33*c21*c22*b11-2*a23*c31*b32*a21*b23*c11+b23*a31*b33*c11*a22*c21-c23*a31^2*b22*c13*b21-c23*a31^2*b13*c22*b21-a33*b31*a21*c23*b12*c21+2*c13*c31*a32*b21*b23*a21+b23*a31*c31*a12*c23*b21-c13*b31*a32*b21*c23*a21-2*c23*b31*a33*c21*b22*a11+2*c33*b31*b21*a23*a12*c21-a23*b31^2*c23*c12*a21-a31*c31*a12*b23^2*c21+4*a23*c31*b33*a21*b22*c11-2*b23*a31*a33*c11*c22*b21-2*a23*a31*b31*c22*c13*b21-2*b33*a32*c21^2*a23*b11+b33*b32*c11*c23*a21^2-2*b23*a31*c31*a13*c22*b21-a13*b31*c32*b21*a23*c21+a33*c31*a12*c23*b21^2-2*a23*c31*b33*c21*b22*a11-c33*b31*b21*a23*c12*a21+c23*b31*a33*b21*c22*a11-c33*a32*b21*a21*c23*b11-b33*a32*a21*c11*c23*b21-b13*c31*c33*a21*a22*b21+2*a13*a31*c32*b21*b23*c21+a23*b31*c32*a21*b23*c11-a31*a32*c11*b23^2*c21+2*a13*a31*b32*c21*c23*b21+c33*a32*b21^2*c23*a11-2*a23*b31*c31*b22*c13*a21+a23*a31*c33*b21*b22*c11-b33*c31*b21*a23*c12*a21+2*a13*c31*a33*b21*b22*c21+b23*c31*a33*c21*b22*a11-a13*c31*b33*a21*b22*c21-a33*b33*c21*a21*b22*c11+4*c23*b31*a33*c21*a22*b11+c23*a31*c33*b11*b22*a21-b13*a31*c32*a21*b23*c21+2*a13*b31*c33*a21*b22*c21-2*b23*c31*a33*a21*b22*c11+c13*b31*b33*a21^2*c22-c13*b31*a32*a21*b23*c21+a33*b31*a23*b12*c21^2+a33*b31*a12*b23*c21^2-c13*b31*c32*a21*a23*b21-2*a23*c31*a33*b21*b22*c11+b23*a31*b31*c23*c12*a21-b31*b32*c11*a23^2*c21+2*b31*a32*a21*c23^2*b11+b23*a31*c31*a22*b13*c21+c13*a31*a33*b21^2*c22-2*c13*a31*c33*b21^2*a22+c13*a31*a32*b21^2*c23-a13*c31*b32*b21*c23*a21-b33*c32*a21*b21*a23*c11+a13*a31*b33*c21^2*b22+c33*a31*a23*c12*b21^2+b23*a31*c33*a21*b22*c11+b23*b31*c31*a22*c13*a21+c31^2*b12*a23^2*b21+b31^2*c12*a23^2*c21+a31^2*c12*b23^2*c21+c31^2*a12*b23^2*a21+a31^2*b12*c23^2*b21+b31^2*a12*c23^2*a21-a33^2*c11*c22*b21^2-a33^2*b11*b22*c21^2-b33^2*c11*c22*a21^2-b33^2*a11*a22*c21^2-c33^2*b11*b22*a21^2-c33^2*a11*a22*b21^2-c33*a32*a21*b11*b23*c21-c33*b32*b21*a11*a23*c21-c33*b32*b21*a11*c23*a21-c33*b32*a21*c21*a23*b11+2*c33*b32*a21*c21*b23*a11+2*c33*b32*a21*b21*a23*c11-c33*c32*a21*b11*a23*b21-2*a13*b31*a33*c21^2*b22+a13*b31*a32*c21^2*b23+a13*a31*c33*b21^2*c22+a13*c31*c33*b21^2*a22-2*a13*c31*a33*b21^2*c22+a13*c31*c32*b21^2*a23+a13*c31*a32*b21^2*c23-2*a13*a31*c32*b21^2*c23-2*a13*a31*b32*c21^2*b23+b13*a31*a32*c21^2*b23+b13*a31*b32*c21^2*a23+b13*a31*a33*c21^2*b22-2*b13*a31*b33*c21^2*a22-2*b13*b31*c32*a21^2*c23+b13*b31*a33*c21^2*a22+b13*b31*c33*a21^2*c22+b13*c31*b32*a21^2*c23+b13*c31*c32*a21^2*b23-2*b13*c31*b33*a21^2*c22+b13*c31*c33*a21^2*b22-2*b13*b31*a32*c21^2*a23+c13*a31*c32*b21^2*a23+c13*b31*b32*a21^2*c23-2*c13*b31*c33*a21^2*b22-2*c13*c31*a32*b21^2*a23-2*c13*c31*b32*a21^2*b23+c13*c31*a33*b21^2*a22+c13*c31*b33*a21^2*b22+2*b31*c32*c21*a23^2*b11-b31*c32*b21*a23^2*c11-c31*b32*c21*a23^2*b11-c31*c32*b11*a23^2*b21-b31*c31*a23^2*b12*c21-a23*c31^2*b13*a22*b21+2*a23*c31^2*b22*b13*a21-a23*c31^2*b22*a13*b21-a23*c31^2*b23*b12*a21-a23*c31^2*b23*a12*b21-a23*b31^2*c13*a22*c21+2*a23*b31^2*c22*c13*a21-a23*b31^2*c22*a13*c21-a23*b31^2*c23*a12*c21-b23*a31^2*c23*b12*c21-b23*a31^2*c23*c12*b21-b23*a31^2*c22*b13*c21+2*b23*c31^2*a22*a13*b21-b23*c31^2*a22*b13*a21-b23*c31^2*a13*b22*a21-a31*c31*b23^2*c12*a21+2*a31*c32*c21*b23^2*a11-a31*c32*a21*b23^2*c11-c31*a32*c21*b23^2*a11+2*c31*a32*a21*b23^2*c11-c31*c32*a11*b23^2*a21+2*c23*a31^2*b22*b13*c21+2*c23*b31^2*a22*a13*c21-c23*b31^2*a13*c22*a21-b31*a32*b21*c23^2*a11-a31*b31*a12*c23^2*b21-a31*b31*b12*c23^2*a21-a31*a32*b11*c23^2*b21+2*a31*b32*b21*c23^2*a11+a33^2*c21*b11*c22*b21+a33^2*b21*c11*b22*c21-2*a33*a31*b23*b12*c21^2-2*a33*a31*c23*c12*b21^2+a33*c31*a23*c12*b21^2+a33*a32*c11*c23*b21^2+a33*a32*b11*b23*c21^2-2*a33*b32*c21^2*b23*a11+a33*b32*c21^2*a23*b11-2*a33*c32*b21^2*c23*a11+a33*c33*b21^2*a22*c11+b33^2*c21*a11*c22*a21+b33*a31*a23*b12*c21^2+b33*a31*a12*b23*c21^2-2*b33*b31*a23*a12*c21^2-2*b33*b31*c23*c12*a21^2+b33*c31*b23*c12*a21^2+b33*c31*b12*c23*a21^2+b33*b32*a11*a23*c21^2-2*b33*c32*a21^2*c23*b11+b33*c33*a21^2*c22*b11+b33*c33*a21^2*b22*c11+c33*a31*a12*c23*b21^2+c33*b31*b12*c23*a21^2-2*c33*c31*a23*a12*b21^2-2*c33*c31*b23*b12*a21^2-2*c33*a32*b21^2*a23*c11+c33*b32*a21^2*c23*b11-2*c33*b32*a21^2*b23*c11+c33*c32*b11*b23*a21^2+c33*c32*a11*a23*b21^2+c33*b31*b23*c12*a21^2-b13*a31*a33*c21*c22*b21+2*b13*a31*b33*c21*c22*a21-b13*a31*c33*b21*c22*a21+2*b13*a31*c33*b21*a22*c21+2*b13*b31*a32*c21*c23*a21-b13*c31*a32*b21*c23*a21-b13*c31*a32*a21*b23*c21+2*b13*c31*a32*b21*a23*c21-b13*c31*b32*a21*a23*c21+2*b13*c31*a33*b21*c22*a21-b13*c31*a33*a21*b22*c21-b13*c31*a33*b21*a22*c21-c13*a31*a32*b21*b23*c21-c13*a31*b32*b21*a23*c21-c13*a31*c32*b21*b23*a21-c13*a31*a33*b21*b22*c21-c13*a31*b33*b21*c22*a21-c13*a31*b33*a21*b22*c21+2*c13*a31*c33*b21*b22*a21+2*c13*b31*a32*b21*a23*c21-c13*b31*b32*a21*a23*c21-c13*b31*a33*b21*c22*a21+2*c13*b31*a33*a21*b22*c21-c13*b31*a33*b21*a22*c21-c13*b31*b33*a21*a22*c21+2*c13*b31*c33*a21*a22*b21+2*c13*c31*b32*a21*a23*b21-c13*c31*a33*b21*b22*a21-c13*c31*b33*a21*a22*b21+a23*b31*c31*a13*c22*b21+a23*b31*c31*a12*b23*c21+a23*b31*c31*a12*c23*b21+a23*b31*c31*b23*c12*a21-2*a23*b31*c31*b13*c22*a21+a23*b31*c31*b12*c23*a21-2*a23*b31*a32*c21*c23*b11+a23*b31*a32*c11*b23*c21+a23*b31*b32*c21*c23*a11+a23*b31*b32*c11*c23*a21-2*a23*b31*c32*c21*b23*a11+a23*b31*c32*b21*c23*a11-2*a23*b31*c32*a21*c23*b11+a23*b31*a33*c11*c22*b21-2*a23*b31*a33*c21*c22*b11+a23*b31*a33*c11*b22*c21+a23*b31*c33*b21*a22*c11-2*a23*b31*c33*a21*b22*c11+4*a23*b31*c33*a21*c22*b11+a23*c31*a32*b11*c23*b21+a23*c31*a32*b11*b23*c21-2*a23*c31*a32*b21*b23*c11+a23*c31*b32*c21*b23*a11-2*a23*c31*b32*b21*c23*a11+a23*c31*b32*a21*c23*b11+a23*c31*c32*b21*b23*a11+a23*c31*c32*b11*b23*a21+a23*c31*a33*b11*c22*b21+a23*c31*a33*b11*b22*c21+a23*c31*b33*c21*a22*b11+a23*c31*b33*b21*c22*a11-2*a23*c31*b33*a21*c22*b11+a23*c31*c33*b21*b22*a11-2*a23*c31*c33*b11*b22*a21+a23*b31*c31*a13*b22*c21-2*a23*a31*c33*b11*c22*b21+a23*b31*c31*a22*c13*b21+a23*a31*c33*b11*b22*c21-2*a23*a31*b33*c11*b22*c21+a23*a31*b33*c21*c22*b11+a23*a31*b33*c11*c22*b21-2*a23*a31*c32*b11*b23*c21+a23*a31*c32*b21*b23*c11+a23*a31*c32*b11*c23*b21+a23*a31*b32*c11*b23*c21+a23*a31*b32*c21*c23*b11-2*a23*a31*b32*c11*c23*b21-2*a23*a31*c31*b12*c23*b21+a23*a31*c31*b13*c22*b21+a23*a31*c31*b22*c13*b21-2*a23*a31*c31*b22*b13*c21+a23*a31*c31*b23*c12*b21+a23*a31*c31*b23*b12*c21-2*a23*a31*b31*c12*b23*c21+a23*a31*b31*c22*b13*c21+a23*a31*b31*c23*c12*b21+a23*a31*b31*c23*b12*c21-2*b23*a31*b31*c22*c13*a21+b23*a31*b31*c13*a22*c21-2*b23*a31*c31*a22*c13*b21+b23*a31*c31*a13*b22*c21+b23*a31*c31*b13*c22*a21+b23*a31*c31*b12*c23*a21+b23*a31*a32*c11*c23*b21+b23*a31*a32*c21*c23*b11-2*b23*a31*b32*c21*c23*a11+b23*a31*b32*c11*c23*a21-2*b23*a31*c32*b21*c23*a11+b23*a31*a33*c11*b22*c21-2*b23*a31*b33*c21*c22*a11+b23*a31*b33*c11*c22*a21+b23*a31*c33*c21*a22*b11-2*b23*a31*c33*c21*b22*a11-2*b23*b31*a32*c11*c23*a21+b23*b31*a32*c21*c23*a11+b23*b31*a33*c11*c22*a21+b23*b31*a33*c21*c22*a11-2*b23*b31*a33*c11*a22*c21-2*b23*b31*c33*a11*c22*a21+b23*b31*c33*a21*a22*c11+b23*b31*c33*a11*a22*c21+b23*c31*a32*b21*c23*a11-2*b23*c31*a32*a21*c23*b11+b23*c31*b32*a11*c23*a21-2*b23*c31*a33*c21*a22*b11+4*b23*c31*a33*b21*a22*c11-2*b23*c31*a33*b21*c22*a11+b23*c31*a33*a21*c22*b11+b23*c31*b33*a11*c22*a21+b23*c31*b33*a11*a22*c21-2*b23*c31*b33*a21*a22*c11+b23*c31*c33*a21*a22*b11-2*b23*c31*c33*a11*a22*b21+c23*c31*a33*b21*b22*a11+c23*c31*a33*b11*b22*a21-2*c23*a31*c33*b21*b22*a11-2*c23*b31*c31*a22*a13*b21+c23*b31*c31*a22*b13*a21+c23*b31*c31*a13*b22*a21-2*c23*b31*a33*b21*a22*c11+c23*b31*a33*a21*b22*c11-2*c23*b31*a33*a21*c22*b11+c23*b31*b33*a11*c22*a21-2*c23*b31*b33*a11*a22*c21+c23*b31*c33*a11*b22*a21-2*c23*b31*c33*a21*a22*b11+c23*b31*c33*a11*a22*b21-2*c23*a31*b31*a22*b13*c21+c23*a31*b31*a22*c13*b21-2*c23*a31*b31*a13*b22*c21+c23*a31*b31*a13*c22*b21+c23*a31*b31*b22*c13*a21+c23*a31*b31*b13*c22*a21+c23*a31*c31*b22*a13*b21-2*c23*a31*c31*b22*b13*a21+c23*a31*c31*b13*a22*b21+c23*a31*a33*b11*c22*b21-2*c23*a31*a33*b11*b22*c21+c23*a31*a33*b21*b22*c11-2*c23*a31*b33*c21*a22*b11+4*c23*a31*b33*c21*b22*a11+c23*a31*b33*b21*a22*c11-2*c23*a31*b33*a21*b22*c11-2*c23*c31*a33*b11*a22*b21-2*c23*c31*b33*a11*b22*a21+c23*c31*b33*a11*a22*b21+c23*c31*b33*a21*a22*b11+2*a33*a31*c21*b23*c12*b21-a33*b31*c21*a23*c12*b21+2*a33*b31*a21*c23*c12*b21+2*a13*c31*b32*a21*b23*c21-a13*c31*b32*b21*a23*c21-a13*c31*c32*b21*b23*a21+2*a13*c31*b33*b21*c22*a21-a13*c31*b33*b21*a22*c21-a13*c31*c33*b21*b22*a21-b13*a31*a32*c21*c23*b21-2*b23*a31*c33*b21*a22*c11+4*b23*a31*c33*b21*c22*a11-2*b23*b31*c31*a22*a13*c21+b23*b31*c31*a13*c22*a21-2*b23*b31*c31*a12*c23*a21-a13*a31*b33*c21*c22*b21-a13*a31*c33*b21*b22*c21-a13*b31*a32*c21*c23*b21-a13*b31*b32*c21*c23*a21+2*a13*b31*c32*b21*c23*a21-a13*b31*c32*a21*b23*c21+2*a13*b31*a33*c21*c22*b21-a13*b31*b33*c21*c22*a21-a13*b31*c33*b21*c22*a21-a13*b31*c33*b21*a22*c21-a13*c31*a32*b21*b23*c21-b13*a31*b32*c21*c23*a21-c33*a31*a21*b23*c12*b21-c33*a31*a21*b12*c23*b21-c33*b31*b21*a12*c23*a21-c33*b31*a21*a12*b23*c21-c33*b31*a21*a23*b12*c21+2*c33*c31*b21*a23*b12*a21+2*c33*c31*b21*a12*b23*a21-a33*b31*a21*c12*b23*c21-a33*c31*b21*a23*b12*c21-a33*c31*b21*a12*b23*c21+2*a33*c31*a21*b23*b12*c21-a33*c31*a21*b23*c12*b21-a33*c31*a21*b12*c23*b21-a33*a32*c21*b11*c23*b21+2*a33*b32*c21*b21*c23*a11-a33*b32*c21*b21*a23*c11+2*a33*b32*c21*a21*b23*c11-a33*b32*c21*a21*c23*b11-a33*b32*a21*c11*c23*b21+2*a33*c32*b21*c21*b23*a11-a33*c32*b21*c21*a23*b11-a33*c32*b21*a21*b23*c11+2*a33*c32*b21*a21*c23*b11-a33*c32*a21*b11*b23*c21-a33*b33*c21*b21*c22*a11-a33*b33*c21*a21*c22*b11+2*a33*b33*a21*c11*c22*b21-a33*c33*b21*c21*b22*a11-a33*c33*b21*c21*a22*b11-a33*c33*b21*a21*b22*c11-b33*a31*c21*a23*c12*b21-b33*a31*a21*c23*b12*c21+2*b33*a31*a21*c23*c12*b21-b33*a31*a21*c12*b23*c21+2*b33*b31*c21*a23*c12*a21+2*b33*b31*c21*a12*c23*a21+2*b33*c31*b21*a23*a12*c21-b33*c31*a21*a12*b23*c21-b33*c31*a21*a23*b12*c21-b33*a32*c21*b21*c23*a11+2*b33*a32*c21*b21*a23*c11-b33*a32*c21*a21*b23*c11-b33*c32*a21*c21*b23*a11+2*b33*c33*b21*a11*a22*c21-b33*c33*b21*a11*c22*a21-b33*c33*a21*b21*a22*c11-c33*a31*b21*a23*b12*c21-c33*a31*b21*a12*b23*c21+2*c33*a31*a21*b23*b12*c21-c33*a32*b21*c21*b23*a11+2*c33*a32*b21*c21*a23*b11+2*c33*a32*b21*a21*b23*c11,-2*b33^2*a31*c21*a12*c11+a13*a31*c33*b31*b12*c21+b23*b31*c33*a12*a11*c31-b33*c32*a31*b11*a13*c21-a13*b31^2*c33*a22*c11+c13*a31*c31*b32*b23*a11+a13*a31*c32*b31*c13*b21-c23*c33*b12*b11*a31^2+a13*a31*c31*b33*c22*b11+2*b33*c32*a31*b11*c13*a21-b33*a32*c31*a11*b13*c21-b33*c33*a31*b11*c12*a21+2*c13*a33*b31^2*a12*c21+a13*a31*b31*c23*c11*b32+b13*a31*b33*c31*c12*a21+2*b13*c31^2*a33*a22*b11+a13*b31*b32*c31*c13*a21+2*b23*a33*c31^2*a12*b11+2*a33*c32*b31*a11*c13*b21+a33^2*c31*b11*b12*c21-a33*b32*b31*c21*c13*a11-a33*b32*c31*b11*a13*c21-b23*b33*a12*a11*c31^2+2*c33*b32*a31*c11*b13*a21+c23*a31*b33*c31*a12*b11+a31*b33^2*c11*c22*a11+c13*a31*a33*b12*b21*c31-b33*c33*a31*a11*b12*c21+2*c33*c31*a32*b11*b23*a11-b33*c33*b31*a11*a12*c21+b13*b31*a33*c31*c12*a21+a31*c33^2*b11*b22*a11+2*b23*c33*a31^2*c12*b11-b31*b32*c31*a13^2*c21+2*c33*a32*a31*b21*c13*b11-b33*c33*b31*a21*a12*c11+2*b13*a33*c31^2*a12*b21+c13*a31*b31*c33*b22*a11+a13*a31*c32*b13*b21*c31-c33*b32*b31*a11*a13*c21-2*a13*b31*c31*b33*c22*a11+a33^2*b31*c11*c12*b21-c33*a32*b31*b11*c13*a21-a13*b31^2*c32*c23*a11+c13*a31*b31*a32*b23*c11-2*c13*a31*b31*a32*c23*b11-4*b33*c32*b31*a21*c13*a11+a13*a31*c31*b22*b11*c33-a33*b31*b33*c11*c22*a11+b13*a31*b31*c23*c11*a32-c33*c32*a31*b21*b13*a11+2*a33*c33*a31*b21*c12*b11+2*b33*c33*a31*b11*a12*c21+2*a33*b32*a31*c11*c13*b21+b13*a31*a33*c31*b12*c21+c13*a31*b31*c33*a22*b11-a33*b33*b31*c21*c12*a11-2*c33^2*b31*a21*b12*a11+2*a33*c32*c31*b21*a13*b11-2*a13*a31*b32*c31*c13*b21+2*a33*b33*a31*c21*b12*c11-a33*b33*c31*a11*b12*c21+b13*a31*b32*c31*c13*a21+2*c33*b32*c31*a21*a13*b11-a33*b31*a32*c11*c23*b11+b13*a31*b31*c22*c11*a33+2*a33*c33*b31*c11*b12*a21+b13*a31*a32*c13*c21*b31+a23*a31*b33*c31*c12*b11+a23*b31*a33*c31*c12*b11+b33^2*a31*c11*c12*a21-b33*c32*a31*c11*b13*a21+a13*b31*c31*b33*a22*c11-c33*a32*b31*c11*b13*a21-c13*a33*b31^2*c12*a21-a13*a32*b13*b21*c31^2-c33*a31*c32*b11*b23*a11+2*b33*c32*a31*a11*c13*b21-c13*a31^2*b22*b11*c33-a13*b33*c31^2*a12*b21-b33*c32*a31*c11*a13*b21-2*a23*b31*c33*c31*b12*a11+a13*a31*b32*c31*b13*c21+2*a33*b32*c31*a11*b13*c21-a13*c31^2*b23*b11*a32+a13*b31*c31*a32*b23*c11+c13*a31*c31*b33*a22*b11+a13*b31*a33*c31*b12*c21+2*a33*c32*a31*b11*b13*c21+a13*a31*b31*c33*b22*c11+2*b33*c33*b31*a21*c12*a11-a13*c31^2*b33*a22*b11+a33*c31*a32*c23*b11^2-b33*c31*a32*c11*b23*a11+c33^2*b31*a21*a12*b11-b13*b32*c13*c21*a31^2+2*b33*a32*a31*c21*b13*c11-c23*b33*a31^2*c12*b11+2*c23*b33*a31^2*b12*c11+b13*a31*c33*b31*a12*c21+a13*a31*c31*b23*b11*c32+b13*a31*c33*c31*b12*a21+c13*a31*a33*b31*c12*b21+a13*a31*b33*c31*c12*b21-a33*b31*c33*b11*c22*a11+2*b33*a32*c31*b11*a13*c21+2*b33*c32*b31*a21*a13*c11+a13*b31*c31*c33*a22*b11-c13*c33*a12*a21*b31^2-a33*b31*b32*c11*c23*a11+a23*b31*b33*c31*a12*c11-b33*c33*a31*a11*c12*b21-b23*a33*c31^2*b12*a11+2*c33*c31*b32*a11*a23*b11-c23*c33*a12*a11*b31^2+a13*b31*c31*a32*c23*b11+2*b13*c33*a31^2*c12*b21-b31*c32*c31*a13^2*b21+a13*b31*a32*c31*c13*b21-b33*b32*c31*a21*a13*c11+2*a33*a31*b32*c11*c23*b11-a33*c32*c31*b11*b13*a21-2*a13*a31*c31*b32*c23*b11+c13*a31*b31*c32*b23*a11+2*a33*b31*c33*c11*b22*a11-b33*c32*a31*a11*b13*c21+a13*b31*c32*c31*b13*a21-c33*b32*b31*a21*a13*c11-b13*c31^2*a23*a11*b32-2*c13*a31*a33*b31*b12*c21+c31*b33^2*a11*a22*c11+b33*a31*a32*b23*c11^2+a13*a31*c33*b12*b21*c31-b33*c31*c33*a11*a22*b11-2*c13*a31*b33*c31*b12*a21+2*b33*c32*c31*a21*b13*a11+c32*b31^2*a13^2*c21+c32*a31^2*b13^2*c21+a32*c31^2*b13^2*a21+b32*a31^2*c13^2*b21+a32*b31^2*c13^2*a21-b31*a33^2*b22*c11^2-c31*a33^2*c22*b11^2-a31*b33^2*a22*c11^2-c31*b33^2*c22*a11^2-a31*c33^2*a22*b11^2-b31*c33^2*b22*a11^2+b32*c31^2*a13^2*b21-2*a13*b31*b33*c31*c12*a21+a13*b31*b33*c31*a12*c21+a13*b31*c33*c31*a12*b21-2*a13*b31*c33*c31*b12*a21+b13*a31*b31*c32*c23*a11-2*b13*a31*b31*c32*a23*c11-2*b13*a31*b31*c33*c22*a11+b13*a31*b31*c33*a22*c11+b13*a31*c31*a32*c23*b11-2*b13*a31*c31*a32*b23*c11+b13*a31*c31*b32*c23*a11+b13*a31*c31*b32*a23*c11-2*b13*a31*c31*c32*b23*a11+b13*a31*c31*c32*a23*b11-2*b13*a31*c31*a33*c22*b11+b13*a31*c31*a33*b22*c11+b13*a31*c31*b33*c22*a11+b13*a31*c31*b33*a22*c11+b13*a31*c31*c33*b22*a11-2*b13*a31*c31*c33*a22*b11+b13*a31*a32*c31*c13*b21+b13*a31*c32*b31*c13*a21+b13*a31*a33*c12*c21*b31-2*b13*a31*a33*c31*c12*b21+b13*a31*b33*c31*a12*c21-2*b13*a31*c33*b31*c12*a21-2*b13*a31*c33*c31*a12*b21-2*b13*b31*c31*a32*c23*a11+b13*b31*c31*a32*a23*c11+b13*b31*c31*a23*a11*c32+b13*b31*c31*a33*c22*a11-2*b13*b31*c31*a33*a22*c11+b13*b31*c31*a22*a11*c33-2*b13*b31*a32*c31*c13*a21-2*b13*b31*a33*c31*a12*c21+b13*b31*c33*a12*a21*c31-2*c13*a31*b31*b32*c23*a11+c13*a31*b31*b32*a23*c11+c13*a31*b31*c32*a23*b11+2*c33*a32*b31*b11*a13*c21-c33*a32*b31*a11*b13*c21-c33*a32*b31*a11*c13*b21-4*c33*a32*c31*b21*a13*b11+2*c33*a32*c31*b21*b13*a11+2*c33*a32*c31*b11*b13*a21-c33*b32*a31*c11*a13*b21-c33*b32*a31*b11*a13*c21-c33*b32*a31*b11*c13*a21+2*c33*b32*a31*a11*b13*c21-c33*b32*a31*a11*c13*b21+2*c33*b32*b31*a21*c13*a11-4*c33*b32*c31*a21*b13*a11+2*c33*b32*c31*a11*a13*b21-c33*c32*a31*b11*b13*a21+2*c33*c32*a31*b21*a13*b11-c33*c32*b31*a21*a13*b11+2*c33*c32*b31*a21*b13*a11-c33*c32*b31*a11*a13*b21+2*a13*b33*c31^2*b12*a21-a13*c31^2*b22*b11*a33+2*a13*c31^2*b33*b22*a11-a13*b32*c31^2*b13*a21-a13*a33*b12*b21*c31^2-a13*c33*b31^2*a12*c21+2*a13*c33*b31^2*c12*a21-a13*a33*c12*c21*b31^2-a13*c32*b31^2*c13*a21-a13*a32*c13*c21*b31^2+2*a13*b31^2*c33*c22*a11-a13*b31^2*c22*c11*a33+2*a13*b31^2*c32*a23*c11-a13*b31^2*c23*c11*a32+2*a13*c31^2*b32*a23*b11-a13*c31^2*b32*b23*a11-a31*a32*c31*b13^2*c21-a31*c32*c31*b13^2*a21-b13*a31^2*c23*c11*b32-b13*a31^2*c32*c23*b11+2*b13*a31^2*c32*b23*c11-b13*a31^2*c22*c11*b33+2*b13*a31^2*c33*c22*b11-b13*a31^2*c33*b22*c11-b13*c32*a31^2*c13*b21-b13*b33*c12*c21*a31^2-b13*c33*a31^2*b12*c21+2*b13*c31^2*a32*b23*a11-b13*c31^2*a32*a23*b11-b13*c31^2*a33*b22*a11-b13*c31^2*a22*a11*b33-b13*a33*c31^2*b12*a21-b13*b33*a12*a21*c31^2+2*c13*a31^2*b32*c23*b11-c13*a31^2*b32*b23*c11-c13*a31^2*b23*b11*c32-c13*a31^2*b33*c22*b11+2*c13*a31^2*b33*b22*c11+2*c13*b33*a31^2*b12*c21-c13*b33*a31^2*c12*b21-c13*c33*b12*b21*a31^2+2*c13*b31^2*a32*c23*a11-c13*b31^2*a32*a23*c11-c13*b31^2*a23*a11*c32-c13*b31^2*a33*c22*a11+2*c13*b31^2*a33*a22*c11-c13*b31^2*a22*a11*c33-a31*a32*b31*c13^2*b21-a31*b32*b31*c13^2*a21-a23*a33*c12*c11*b31^2-a23*c33*b31^2*a12*c11+2*a23*c33*b31^2*c12*a11-a23*a33*b12*b11*c31^2-a23*b33*c31^2*a12*b11+2*a23*b33*c31^2*b12*a11-b23*b33*c12*c11*a31^2-b23*c33*a31^2*b12*c11+2*c23*a33*b31^2*a12*c11-c23*a33*b31^2*c12*a11-b33*c33*c31*a21*a12*b11-b33*c33*c31*a11*a12*b21+2*b33*c33*c31*a21*b12*a11-c33*a31*a32*b11*b23*c11-c33*a31*b32*c11*a23*b11+2*c33*a31*b32*c11*b23*a11-c33*a31*b32*b11*c23*a11+2*c33*b31*a32*c11*a23*b11-c33*b31*a32*c11*b23*a11-c33*b31*a32*b11*c23*a11-c33*b31*b32*a11*a23*c11-c33*b31*c32*a11*a23*b11-c33*a32*a31*b21*b13*c11-c33*a32*a31*b11*b13*c21+2*c33*a32*b31*c11*a13*b21+2*b33*c32*b31*a11*a13*c21-b33*c32*c31*a21*a13*b11-b33*c32*c31*a11*a13*b21+2*b33*c33*a31*c11*a12*b21-b33*c33*a31*c11*b12*a21-2*a33*a31*b32*b23*c11^2-2*a33*a31*c32*c23*b11^2+a33*a31*b33*b22*c11^2+a33*a31*c33*c22*b11^2+a33*b31*a32*b23*c11^2+a33*b31*b32*a23*c11^2+a33*b31*b33*a22*c11^2+c31*a33^2*b11*b22*c11+a33^2*b31*c21*c12*b11-2*a33^2*b31*c21*b12*c11+a33^2*c31*b21*b12*c11-2*a33^2*c31*b21*c12*b11+b31*a33^2*c11*c22*b11+a33*c31*c32*a23*b11^2+a33*c31*c33*a22*b11^2+b33*a31*b32*a23*c11^2-2*b33*b31*a32*a23*c11^2-2*b33*b31*c32*c23*a11^2+b33*b31*c33*c22*a11^2+b33*c31*b32*c23*a11^2+b33*c31*c32*b23*a11^2+b33*c31*c33*b22*a11^2+b33^2*a31*c21*c12*a11+b33^2*c31*a21*a12*c11-2*b33^2*c31*a21*c12*a11+b33^2*c31*a11*a12*c21+c33*a31*a32*c23*b11^2+c33*a31*c32*a23*b11^2+c33*b31*b32*c23*a11^2+c33*b31*c32*b23*a11^2-2*c33*c31*a32*a23*b11^2-2*c33*c31*b32*b23*a11^2+b31*c33^2*a11*a22*b11+c33^2*a31*b11*b12*a21+c33^2*a31*b21*b12*a11-2*c33^2*a31*b21*a12*b11+c33^2*b31*a11*a12*b21+c13*a31*b31*a33*c22*b11-2*c13*a31*b31*a33*b22*c11+c13*a31*b31*b33*c22*a11-2*c13*a31*b31*b33*a22*c11+c13*a31*c31*b23*b11*a32-2*c13*a31*c31*b32*a23*b11+c13*a31*c31*b22*b11*a33-2*c13*a31*c31*b33*b22*a11-2*c13*a31*b33*b31*a12*c21+c13*a31*b33*b31*c12*a21+c13*a31*b33*c31*a12*b21+c13*a31*c33*b31*b12*a21+c13*a31*c33*b31*a12*b21-2*c13*b31*c31*a32*b23*a11+c13*b31*c31*a32*a23*b11+c13*b31*c31*a23*a11*b32+c13*b31*c31*a33*b22*a11-2*c13*b31*c31*a33*a22*b11+c13*b31*c31*a22*a11*b33-2*c13*b31*a33*c31*a12*b21+c13*b31*a33*c31*b12*a21+c13*b31*b33*a12*a21*c31+a23*a31*b33*c12*c11*b31-2*a23*a31*b33*c31*b12*c11-2*a23*a31*c33*b31*c12*b11+a23*a31*c33*b31*b12*c11+a23*a31*c33*b12*b11*c31+a23*b31*a33*c31*b12*c11-2*a23*b31*b33*c31*c12*a11+a23*b31*c33*c31*a12*b11+b23*a31*a33*c12*c11*b31+b23*a31*a33*c31*b12*c11-2*b23*a31*a33*c31*c12*b11+b23*a31*b33*c31*a12*c11+b23*a31*b33*c31*c12*a11+b23*a31*c33*b31*a12*c11-2*b23*a31*c33*b31*c12*a11-2*b23*a31*c33*c31*a12*b11+b23*a31*c33*c31*b12*a11-2*b23*b31*a33*c31*a12*c11+b23*b31*a33*c31*c12*a11+c23*a31*a33*b31*c12*b11-2*c23*a31*a33*b31*b12*c11+c23*a31*a33*b12*b11*c31-2*c23*a31*b33*b31*a12*c11+c23*a31*b33*b31*c12*a11-2*c23*a31*b33*c31*b12*a11+c23*a31*c33*b31*a12*b11+c23*a31*c33*b31*b12*a11-2*c23*b31*a33*c31*a12*b11+c23*b31*a33*c31*b12*a11+c23*b31*b33*a12*a11*c31-a33*c31*a32*b11*b23*c11+a13*a31*b31*c32*c23*b11-2*a13*a31*b31*c32*b23*c11+a13*a31*b31*c22*c11*b33-2*a13*a31*b31*c33*c22*b11+a13*a31*c31*b32*b23*c11-2*a13*a31*c31*b33*b22*c11+a13*a31*b32*c13*c21*b31-2*a13*a31*c32*b31*b13*c21+a13*a31*b33*c12*c21*b31-2*a13*a31*b33*c31*b12*c21-2*a13*a31*c33*b31*c12*b21+a13*b31*c31*b32*c23*a11-2*a13*b31*c31*b32*a23*c11+a13*b31*c31*c32*b23*a11-2*a13*b31*c31*c32*a23*b11+a13*b31*c31*a33*c22*b11+a13*b31*c31*a33*b22*c11-2*a13*b31*c31*c33*b22*a11+a13*b31*a32*c31*b13*c21+a13*b31*a33*c31*c12*b21-a33*c31*b32*c11*a23*b11+2*a33*c31*b32*c11*b23*a11-a33*c31*b32*b11*c23*a11-a33*c31*c32*b11*b23*a11-a33*c31*b33*c11*a22*b11-a33*c31*b33*c11*b22*a11+2*a33*c31*b33*b11*c22*a11-a33*c31*c33*b11*b22*a11-a33*a32*b31*c11*c13*b21-a33*a32*b31*c21*c13*b11+2*a33*a32*b31*c21*b13*c11-a33*a32*c31*b21*b13*c11+2*a33*a32*c31*b21*c13*b11-a33*a32*c31*b11*b13*c21-4*a33*b32*a31*c21*b13*c11+2*a33*b32*a31*c21*c13*b11-a33*b32*b31*c11*c13*a21+2*a33*b32*b31*c21*a13*c11-a33*b32*c31*c11*a13*b21+2*a33*b32*c31*c11*b13*a21-a33*b32*c31*b11*c13*a21-a33*b32*c31*a11*c13*b21-4*a33*c32*a31*b21*c13*b11+2*a33*c32*a31*b21*b13*c11-a33*c32*b31*c11*a13*b21-a33*c32*b31*c11*b13*a21-a33*c32*b31*b11*a13*c21+2*a33*c32*b31*b11*c13*a21-a33*c32*b31*a11*b13*c21-a33*c32*c31*b21*b13*a11-a33*b33*a31*c11*c12*b21-a33*b33*a31*c21*c12*b11-a33*b33*b31*c11*c12*a21+2*a33*b33*b31*c21*a12*c11-a33*b33*c31*c11*a12*b21-a33*b33*c31*c11*b12*a21-a33*b33*c31*b11*a12*c21+2*a33*b33*c31*b11*c12*a21+2*a33*b33*c31*a11*c12*b21-a33*c33*a31*b11*b12*c21-a33*c33*a31*b21*b12*c11-a33*c33*b31*c11*a12*b21-a33*c33*b31*b11*a12*c21-a33*c33*b31*b11*c12*a21+2*a33*c33*b31*a11*b12*c21-a33*c33*b31*a11*c12*b21-a33*c33*c31*b11*b12*a21+2*a33*c33*c31*b21*a12*b11-a33*c33*c31*b21*b12*a11+2*a33*a31*c32*b11*b23*c11-a33*a31*b33*c11*c22*b11-a33*a31*c33*b11*b22*c11-a33*b31*c32*c11*a23*b11-a33*b31*c32*c11*b23*a11+2*a33*b31*c32*b11*c23*a11-a33*b31*c33*c11*a22*b11-b33*a31*a32*c11*c23*b11-b33*a31*b32*c11*c23*a11-b33*a31*c32*c11*a23*b11-b33*a31*c32*c11*b23*a11+2*b33*a31*c32*b11*c23*a11+2*b33*a31*c33*c11*a22*b11-b33*a31*c33*c11*b22*a11-b33*a31*c33*b11*c22*a11+2*b33*b31*a32*c11*c23*a11+2*b33*b31*c32*a11*a23*c11-b33*b31*c33*a11*a22*c11+2*b33*c31*a32*c11*a23*b11-b33*c31*a32*b11*c23*a11-b33*c31*b32*a11*a23*c11-b33*c31*c32*a11*a23*b11-b33*a32*a31*c11*c13*b21-b33*a32*a31*c21*c13*b11-4*b33*a32*b31*c21*a13*c11+2*b33*a32*b31*c11*c13*a21+2*b33*a32*b31*c21*c13*a11+2*b33*a32*c31*c11*a13*b21-b33*a32*c31*c11*b13*a21-b33*a32*c31*b11*c13*a21-b33*a32*c31*a11*c13*b21-b33*b32*a31*c11*c13*a21-b33*b32*a31*c21*c13*a11+2*b33*b32*a31*c21*a13*c11+2*b33*b32*c31*a21*c13*a11-b33*b32*c31*a11*a13*c21,c22*b13*a33*b31*a23*c32-2*c12*a33^2*b32*c23*b21+c22*b33^2*a23*a11*c32-a12*c23*a33*b31*b22*c33+b12*b23*a31*a22*c33^2+2*a12*b33*a31*c23^2*b32+c22*a13*b33*a31*b23*c32-2*a22*c13*c33*a31*b23*b32-c22*a33*c33*b13*b21*a32-2*b22*c33^2*a32*b13*a21+a12*b23*a31*b22*c33^2+b32*b13*a33*c32*a23*c21+a12*b23*c33*b31*c23*a32-c12*b23*a33*c31*a22*b33-2*c12*a23*b33*c31*b23*a32+c12*a23*a33*b31*c23*b32-2*c22*c13*a33*b31*b23*a32+c22*a13*a33*b31*b23*c32-b12*a23*a33*b31*c22*c33-c12*a33*c33*b23*b21*a32+2*a12*a33*b33*c32*b23*c21-2*b22*b13*a33*c31*c23*a32-2*b32*b13*a33*c32*c23*a21-b22*a33*b33*c23*c11*a32+2*a12*c33*a31*b23^2*c32+2*b12*a23*a33*c31*b22*c33-c12*b23*b33*a31*a22*c33+b22*c33^2*a32*a23*b11-c22*a33*b33*c32*b23*a11+a32*a13*b33*c23*c21*b32-2*a32*c13*b33*c32*a23*b21-2*b22*b13*c33*a31*a23*c32+a22*b13*c33*b31*c23*a32-2*c22*a33^2*b32*c23*b11+a32*a13*b33*c32*b23*c21+b13*b33*c31*a22^2*c33+b32*a13*c33*c32*b23*a21-b22*b33*c33*a13*a21*c32-2*a22*b13*c33*c31*b23*a32+b12*c33^2*a23*a21*b32+2*c12*b23*a33*b31*a22*c33+b22*c33^2*a23*a11*b32-c12*a23*a33*b31*b22*c33+2*a22*b33*c33*b32*a13*c21-a12*b23*a33*c31*c22*b33-2*c22*b13*b33*c31*a23*a32+2*b22*a33*c33*a32*b13*c21+b32*a23*a33*c32*b23*c11+b22*c33^2*a32*a13*b21-2*b22*a33^2*c32*b13*c21+a22*c13*c33*b31*a23*b32-b12*b33*c33*a23*a21*c32-a22*b33*c33*c32*b13*a21-a22*a33*b33*c32*c13*b21+c22*a33^2*b13*b21*c32-2*a22*c13*b33*b31*c23*a32+2*a22*b33*c33*c32*a23*b11+c12*a23*b33*a31*b23*c32+b32*a13*b33*c32*c23*a21+b22*a33^2*c32*c23*b11-2*b12*a33^2*c32*b23*c21-a12*b33*c33*b32*c23*a21+b22*c13*c33*a31*a23*b32-a22*b33*c33*a32*b13*c21+b32*a23*c33*c32*b23*a11+b12*a23*c33*c31*b23*a32-2*c22*b13*c33*a31*b23*a32-2*a32*a13*b33*c32*c23*b21+a32*c13*c33*b32*b23*a21-2*b22*a13*c33*c31*a23*b32-b22*a33*c33*b32*c23*a11-c12*c33*b31*a23^2*b32-2*a32*b13*a33*c32*b23*c21+b12*c23*b31*c22*a33^2+a32*a23*b33*c32*b23*c11-2*c22*a33^2*b32*c13*b21+2*b13*c33*a32^2*b23*c21+2*c22*a33*b33*b32*c23*a11-b12*a33*b33*c23*c21*a32-2*c12*a23*b33*a31*c23*b32-b22*b33*c33*a32*a23*c11+b22*c13*b33*c31*a23*a32+a32*a23*b33*c23*c11*b32-2*b22*a13*c33*a31*b23*c32-2*a12*a23*b33*c31*c23*b32-a22*a33*c33*b32*b23*c11-a22*a13*b33*c31*b22*c33-2*b22*c13*a33*c31*b23*a32-b12*c33*c31*a23^2*b32-b12*b33*c31*a23^2*c32-a22*b33*c33*a32*b23*c11+2*b12*c23*a33*c31*a22*b33+a12*b33^2*c32*c23*a21-c12*a33*b33*a32*b23*c21-b12*a23*b33*c31*a22*c33+b22*c13*a33*c31*a23*b32+b22*c13*c33*a31*b23*a32+b22*c33^2*a13*a21*b32-c12*c23*a33*a31*b22*b33-a32*a33*b32*c23^2*b11+a22*c13*a33*c31*b23*b32-2*a22*a13*b33*c31*c23*b32+b22*b13*c33*c31*a23*a32+b12*a23*b33*a31*c23*c32+a22*c33^2*b32*b13*a21+b32*a13*a33*c32*b23*c21-2*a22*c13*b33*a31*b23*c32-a13*a33*b23*b21*c32^2+c13*a33*a31*b22^2*c33+c12*a23*c33*b31*b23*a32-2*b22*c33^2*a32*b23*a11+c12*c23*b31*b22*a33^2+2*c13*b33*a32^2*c23*b21-b22*a33*c33*c32*a13*b21+c12*b23*a33*a31*c23*b32-c22*a33*b33*b32*a13*c21-c22*b33*c33*a13*a21*b32-a22*a33*c33*b23*b11*c32+2*c22*a33*c33*b32*a13*b21-a22*b33*c33*b32*c23*a11+b32*c13*a33*c32*a23*b21+2*c12*a33*b33*a32*c23*b21+c12*b23*c31*b22*a33^2-2*c12*b23*b31*c22*a33^2-b22*b33*c33*a32*a13*c21-b12*c23*b33*a31*a22*c33+c22*c13*a33*b31*a23*b32-b23*b33*c23*c11*a32^2+a13*a33*b31*c22^2*b33+b12*a23*a33*c31*c23*b32+b22*a33^2*c32*c13*b21+2*b12*c33*b31*a23^2*c32-c22*a33*b33*c32*b13*a21-c12*c33*a31*b23^2*a32+2*c12*a33*c31*b23^2*a32-a32*b33*b32*c23^2*a11-b13*b33*c23*c21*a32^2-2*a32*b13*c33*b32*a23*c21+2*c12*b33*c31*a23^2*b32+2*a12*a33*c33*b32*c23*b21+a22*a13*b31*b22*c33^2-b22*a33*c33*a32*c13*b21-c12*c23*a33*b31*a22*b33+c22*c13*b33*b31*a23*a32-b22*a33*c33*c32*a23*b11-2*a22*b13*c33*b31*a23*c32-a22*a33*b33*c32*c23*b11-a12*c23*b33*a31*b22*c33+b33*c32^2*a23^2*b11-a13*a31*c22^2*b33^2-b13*b31*c22^2*a33^2-c13*c31*a22^2*b33^2-b13*b31*a22^2*c33^2+a33*c32^2*b23^2*a11-c13*c31*b22^2*a33^2-a13*a31*b22^2*c33^2+c33*a32^2*b23^2*c11+b33*a32^2*c23^2*b11+a33*b32^2*c23^2*a11+c33*b32^2*a23^2*c11-2*a32*a13*c33*b32*b23*c21+a32*a13*c33*b32*c23*b21+a32*a13*c33*b23*b21*c32+a32*b13*a33*c23*c21*b32+a32*b13*a33*c32*c23*b21+a32*b13*b33*c32*c23*a21+a32*b13*b33*c32*a23*c21+a32*b13*c33*b32*c23*a21-2*a32*b13*c33*c32*b23*a21+a32*b13*c33*c32*a23*b21+a32*c13*a33*b32*b23*c21-2*a32*c13*a33*b32*c23*b21+a32*c13*a33*b23*b21*c32-2*a32*c13*b33*b32*c23*a21+a32*c13*b33*b32*a23*c21+a32*c13*b33*c32*b23*a21+a32*c13*c33*b32*a23*b21-2*a32*a23*b33*c32*c23*b11+a32*a23*c33*b23*b11*c32+a32*a23*c33*b32*c23*b11-2*a32*a23*c33*b32*b23*c11+a32*b23*c33*b32*c23*a11+a32*b23*b33*c32*c23*a11+a32*b23*a33*c23*c11*b32+a32*b23*a33*c32*c23*b11-a12*a23*b33*b31*c22*c33+a12*a23*b33*b31*c23*c32+a12*a23*c33*c31*b23*b32-a12*a33*b33*c23*c21*b32-a12*a33*b33*c32*c23*b21+a12*b23*b33*c31*c23*a32-a12*b23*b33*a31*c22*c33-2*a12*b23*b33*a31*c23*c32-2*a12*b23*c33*a31*c23*b32+a12*b23*a33*b31*c23*c32+2*a12*b23*a33*b31*c22*c33+a12*b23*a33*c31*c23*b32+2*a12*b23*b33*c31*a22*c33-a12*a33*c33*b32*b23*c21+2*a12*b33*c33*c32*a23*b21-a12*b33*c33*a32*c23*b21-a12*b33*c33*a32*b23*c21+2*a12*c23*b33*b31*a22*c33-a12*a33*c33*b23*b21*c32-a12*b33*c33*c32*b23*a21+2*a12*b33*c33*b32*a23*c21-a12*b23*a33*c31*b22*c33-2*a12*a23*c33*b31*b23*c32+a12*a23*c33*b31*c23*b32-a12*a23*b33*c31*b22*c33+a12*a23*b33*c31*b23*c32+2*a12*c23*a33*c31*b22*b33-a12*c23*a33*b31*c22*b33-2*c22*c13*b33*a31*a23*b32+c22*c13*b33*a31*b23*a32-2*c22*b13*a33*a31*b23*c32+c22*b13*a33*a31*c23*b32-2*c22*b13*a33*b31*c23*a32-c22*a33*c33*b32*b13*a21+2*c22*a33*c33*b32*a23*b11-c22*a33*c33*b32*b23*a11-c22*a33*b33*a32*b23*c11+2*c22*a33*b33*a32*c23*b11-c22*a33*b33*c32*a23*b11-c22*a33*b33*b32*a23*c11+2*c22*a33*b33*a32*c13*b21-c22*a33*b33*a32*b13*c21-c22*a33*b33*c32*a13*b21+2*c22*a33*b33*b32*c13*a21-c22*a33*c33*b23*b11*a32+2*c22*b33*c33*a32*b13*a21-c22*b33*c33*a32*a13*b21-c22*b33*c33*a32*a23*b11+2*c22*b33*c33*a32*b23*a11-c22*b33*c33*a23*a11*b32+c22*c13*a33*a31*b23*b32+c22*b13*c33*b31*a23*a32+c12*a23*c33*a31*b23*b32+4*b22*a13*c33*b31*a23*c32-2*b22*a13*c33*b31*c23*a32+2*b22*b33*c33*a32*c13*a21-b22*a33*b33*c13*c21*a32+2*b22*a33*b33*c32*a13*c21-b22*a33*b33*c32*c13*a21+2*b22*a33*b33*c32*a23*c11-b22*a33*b33*c32*c23*a11+2*b22*a33*c33*c32*b23*a11-b22*a33*c33*b32*a23*c11+2*b22*a33*c33*c32*b13*a21-b22*a33*c33*b32*c13*a21-b22*a33*c33*b32*a13*c21+2*b22*a33*c33*a32*b23*c11-b22*a33*c33*a32*c23*b11-b22*c13*a33*a31*c22*b33+b22*c13*a33*a31*b23*c32-2*b22*c13*a33*a31*c23*b32-2*b22*c13*a33*b31*a23*c32+4*b22*c13*a33*b31*c23*a32+b22*c13*b33*a31*a23*c32-2*b22*c13*b33*a31*c23*a32+b22*b13*c33*a31*c23*a32-b22*a13*a33*c31*c22*b33+b22*a13*a33*c31*b23*c32+b22*a13*a33*c31*c23*b32-b22*a13*a33*b31*c22*c33-2*b22*a13*a33*b31*c23*c32+b22*a13*c33*a31*c23*b32-2*b22*a13*b33*c31*a23*c32+b22*a13*b33*c31*c23*a32+2*b22*a13*b33*a31*c22*c33+b22*a13*b33*a31*c23*c32+2*b22*b33*c33*a32*c23*a11-b22*b33*c33*a23*a11*c32+b22*b13*a33*c31*a23*c32+c22*b13*b33*a31*a23*c32+c22*b13*b33*a31*c23*a32-2*c22*b13*a33*c31*a23*b32+4*c22*b13*a33*c31*b23*a32+c22*b13*c33*a31*a23*b32-2*c22*a13*b33*a31*c23*b32-2*c22*a13*a33*c31*b23*b32+c22*a13*a33*b31*c23*b32+4*c22*a13*b33*c31*a23*b32-2*c22*a13*b33*c31*b23*a32-2*c22*a13*b33*b31*a23*c32+c22*a13*b33*b31*c23*a32+c22*a13*c33*a31*b23*b32+c22*a13*c33*b31*b23*a32-2*c22*a13*c33*b31*a23*b32-2*b32*b23*a33*c32*c23*a11+b32*a13*a33*c32*c23*b21-2*b32*a13*b33*c32*a23*c21-2*b32*a13*c33*c32*a23*b21+b32*b13*c33*a23*a21*c32-2*b32*c13*a33*c32*b23*a21+b32*c13*b33*a23*a21*c32+b32*a23*b33*c32*c23*a11+b32*a23*a33*c32*c23*b11+a22*a13*c33*c31*b23*b32+a22*a13*c33*b31*c23*b32+4*a22*c13*b33*a31*c23*b32+2*a22*c13*a33*c31*b22*b33-a22*c13*a33*b31*b22*c33-a22*c13*a33*b31*c22*b33-2*b22*a33^2*c32*b23*c11+b22*a33^2*c23*c11*b32+b22*a33^2*c13*c21*b32+b22*c13*b31*c22*a33^2+b22*b13*c31*c22*a33^2-a32*c33*c32*b23^2*a11-a32*a33*c32*b23^2*c11-b13*c33*a32^2*c23*b21-c13*b33*a32^2*b23*c21-c13*c33*b23*b21*a32^2-b23*c33*a32^2*c23*b11+b13*a33*a31*c22^2*b33+c22*b33^2*a13*a21*c32-2*c22*b33^2*a32*c23*a11+c22*b33^2*a32*a23*c11+c22*b33^2*a32*a13*c21-2*c22*b33^2*a32*c13*a21+c22*a33^2*b32*b13*c21+c22*a33^2*b23*b11*c32+c22*a33^2*b32*b23*c11+2*b13*a33*c32^2*b23*a21-b13*a33*c32^2*a23*b21-b13*b33*a23*a21*c32^2-a13*b33*c32^2*b23*a21+2*a13*b33*c32^2*a23*b21-a23*b33*c32^2*b23*a11-a23*a33*b23*b11*c32^2+a22*c13*a31*c22*b33^2+c13*b33*b31*a22^2*c33-a13*a33*c23*c21*b32^2-a13*c33*b32^2*c23*a21+2*a13*c33*b32^2*a23*c21+2*c13*a33*b32^2*c23*a21-c13*a33*b32^2*a23*c21-c13*c33*a23*a21*b32^2-a23*c33*b32^2*c23*a11-a23*a33*c23*c11*b32^2-b32*c33*c32*a23^2*b11-b32*b33*c32*a23^2*c11+b12*a23*b31*a22*c33^2-2*b12*a23*a31*b22*c33^2+b12*b23*c31*c22*a33^2-b12*b33*a31*c23^2*a32+2*b12*a33*b31*c23^2*a32+a22*c33^2*b13*b21*a32+a22*c33^2*b23*b11*a32+a22*c33^2*b32*b23*a11-2*a22*c33^2*b32*a23*b11-2*a22*c33^2*b32*a13*b21+a22*b33^2*c13*c21*a32+a22*b33^2*c23*c11*a32+a22*b33^2*c32*c23*a11-2*a22*b33^2*c32*a23*c11+a22*b33^2*c32*c13*a21-2*a22*b33^2*c32*a13*c21+a12*b33^2*c23*c21*a32-2*a12*b33^2*c32*a23*c21+a12*c33^2*b23*b21*a32+a12*c33^2*b32*b23*a21-2*a12*c33^2*b32*a23*b21+a12*a23*c31*c22*b33^2+a12*a23*b31*b22*c33^2-a12*c33*c31*b23^2*a32-a12*a33*c31*b23^2*c32-2*a12*b23*b31*a22*c33^2-a12*b33*b31*c23^2*a32-a12*a33*b31*c23^2*b32-2*a12*c23*c31*a22*b33^2+a12*c23*a31*c22*b33^2-b12*a33*a31*c23^2*b32-2*b12*c23*c31*b22*a33^2+b12*a33^2*c23*c21*b32+b12*a33^2*c32*c23*b21-2*b12*c33^2*a32*b23*a21+b12*c33^2*a32*a23*b21+c12*a33^2*b32*b23*c21+c12*a33^2*b23*b21*c32+c12*b33^2*a32*a23*c21-2*c12*b33^2*a32*c23*a21+c12*b33^2*a23*a21*c32-c12*b33*b31*a23^2*c32+c12*a23*c31*a22*b33^2-2*c12*a23*a31*c22*b33^2-c12*a33*a31*b23^2*c32+c12*c23*a31*a22*b33^2+a13*a33*c31*b22^2*c33+a22*a13*c31*c22*b33^2+a22*b13*a31*b22*c33^2+a22*c13*a33*b31*b23*c32-2*a22*c13*a33*b31*c23*b32-2*a22*c13*b33*c31*a23*b32+a22*c13*b33*c31*b23*a32+a22*c13*b33*b31*a23*c32-a22*b13*a33*c31*c22*b33-2*a22*b13*a33*c31*b23*c32+a22*b13*a33*c31*c23*b32+2*a22*b13*a33*b31*c22*c33+a22*b13*a33*b31*c23*c32+4*a22*b13*c33*a31*b23*c32-2*a22*b13*c33*a31*c23*b32+a22*b13*b33*c31*a23*c32+a22*b13*b33*c31*c23*a32-a22*b13*b33*a31*c22*c33-2*a22*b13*b33*a31*c23*c32-a22*b13*a33*c31*b22*c33+2*a22*a33*b33*c32*b13*c21+2*a22*a33*c33*b32*c13*b21-a22*a33*c33*b32*b13*c21+2*a22*a33*c33*b32*c23*b11-a22*a33*c33*b13*b21*c32+2*a22*a33*b33*c32*b23*c11-a22*a33*b33*c13*c21*b32-a22*b33*c33*b32*c13*a21-a22*b33*c33*a32*c23*b11-a22*a33*b33*c23*c11*b32-a22*b33*c33*c32*b23*a11+2*a22*b33*c33*b32*a23*c11-a22*b33*c33*a32*c13*b21+2*a22*b33*c33*c32*a13*b21+a22*c13*c33*b31*b23*a32+a22*b13*c33*c31*a23*b32-a22*c13*b33*a31*b22*c33+a22*a13*b33*c31*b23*c32-2*a22*a13*c33*b31*b23*c32-a22*a13*b33*b31*c22*c33+a22*a13*b33*b31*c23*c32-b22*b13*a33*a31*c22*c33+b22*b13*a33*a31*c23*c32-2*b22*c13*c33*b31*a23*a32+b22*a13*c33*c31*b23*a32+c12*a23*a33*b31*b23*c32+2*c12*a23*a33*b31*c22*b33-2*c12*a23*a33*c31*b23*b32-c12*a23*a33*c31*b22*b33+c12*b23*b33*a31*c23*a32-c12*b23*a33*a31*b22*c33-2*c12*b23*a33*b31*c23*a32+2*c12*b23*a33*a31*c22*b33+2*c12*a33*b33*b32*c23*a21-c12*a33*b33*b32*a23*c21-c12*a33*b33*c32*b23*a21-c12*a33*b33*c32*a23*b21-c12*a33*c33*b32*b23*a21+2*c12*a33*c33*b32*a23*b21+2*c12*b33*c33*a32*b23*a21-c12*b33*c33*a32*a23*b21-c12*b33*c33*a23*a21*b32+2*c12*a23*b33*a31*b22*c33+b12*a23*b33*c31*c23*a32+b12*a23*c33*a31*c23*b32-2*b12*a23*c33*a31*b23*c32-2*b12*a23*a33*b31*c23*c32+b12*a23*a33*c31*b23*c32-b12*a23*a33*c31*c22*b33-b12*b23*a33*a31*c22*c33-2*b12*b23*a33*c31*c23*a32-b12*b23*a33*c31*a22*c33+b12*b23*c33*a31*c23*a32+2*b12*c23*a33*a31*b22*c33-b12*c23*a33*b31*a22*c33-b12*c23*a33*a31*c22*b33-b12*a33*b33*c32*c23*a21+2*b12*a33*b33*c32*a23*c21+2*b12*a33*c33*a32*b23*c21-b12*a33*c33*a32*c23*b21-b12*a33*c33*b32*c23*a21-b12*a33*c33*b32*a23*c21+2*b12*a33*c33*c32*b23*a21-b12*a33*c33*c32*a23*b21-b12*b33*c33*a32*a23*c21+2*b12*b33*c33*a32*c23*a21+2*b12*a23*b33*a31*c22*c33-2*b12*a23*c33*b31*c23*a32+b12*b23*a33*a31*c23*c32+c12*a23*b33*b31*c23*a32-c12*a23*b33*b31*a22*c33,-c12*b13*a33*a32*c23*b11+2*a12*c13*a33*b22*b11*c33-b12*c13*a33*c33*a22*b11+a12*c33*b13*b31*c13*a22+b32*a13*c23*c32*b13*a11-4*c12*c13*b33*a32*b23*a11-b12*a13^2*c31*c22*b33+c12*b13*a13*b31*a22*c33-2*a22*b13*b33*c13*c11*a32-b32*b23*c32*a13^2*c11+2*c12*a33*a32*b13^2*c21+2*a12*c23*b13*a33*c12*b31+a12*c23*a13*b32*c13*b31+2*a12*a13*b23*b33*c12*c31+2*a12*a13*b33*c23*c11*b32+2*b12*b13*a33*c23*c11*a32-b13*b23*c13*c11*a32^2+a12*b13*c13*b31*c22*a33-b12*a23*c13*b33*c12*a31+a12*c13*b33^2*a22*c11+b22*a13*a33*c32*c13*b11-a12*b13*c33*b32*a23*c11-c12*a13*b33*b32*c23*a11+c13*b33*c33*a12^2*b21+2*a22*c33*a32*b13^2*c11+c12*a23*a13*b32*c13*b31+2*c12*b13^2*c31*a22*a33+2*b12*b13*c33*a23*a11*c32-2*c12*c13*a22*a11*b33^2-2*c22*a13*a33*b13*b11*c32+2*c12*c13*b33*a23*a11*b32+2*b12*c13*a33*c32*a23*b11+b12*a13*c13*a31*c22*b33-2*c12*a13*b33*a32*b13*c21-c12*b13*c33*a32*a23*b11+c12*a13*c33*b13*b21*a32+a12*b13*a33*c32*c13*b21-a12*b13*b33*c33*a22*c11+b13*b33*c33*a12^2*c21+2*c12*a13*b33*a32*b23*c11-a12*a33*c32*b13^2*c21+b12*c13*a13*c31*a22*b33+a22*a13*b33*c32*b13*c11+b12*c13*a33^2*c22*b11+2*b12*b13*a23*a33*c12*c31+2*a12*c13*c33*b32*a23*b11-a12*b13*a23*b33*c12*c31-b12*a13*a33*c33*c22*b11-2*b22*a13*a33*c13*c11*b32-b12*b33*a32*c13^2*a21+2*b12*a13*a33*c22*c11*b33-2*c12*b13*a13*c31*a23*b32-a12*b13*c33*c32*a23*b11-a12*b23*a13*c33*c12*b31-2*a12*c13*b13*a31*c22*b33-2*c12*a13*c13*a31*b22*b33+c12*c13*a13*b31*b22*a33+2*a12*c13*b33*c32*b23*a11+2*b12*b13*a33*c32*c23*a11+a12*a13*c12*c21*b33^2+a22*b13*a33*c32*c13*b11-2*a13*c23*c33*b12^2*a31+a32*b13*c23*b32*c13*a11+b12*a13*c13*a31*b23*c32+2*a12*b33*b32*c13^2*a21+a12*b33*b13*c31*c13*a22+2*c12*a13*a33*b32*c23*b11-2*a22*a13*c33*b32*b13*c11-a12*b13*b33*c33*c12*a21-a12*c13*a33*b33*b22*c11-a32*c23*c32*b13^2*a11-b12*c33*b32*a13^2*c21-a12*c13*b33*c33*a22*b11+b32*a13*a23*c32*c13*b11+2*b12*a13*b33*c33*c12*a21+c12*a13*b13*b31*c23*a32-b12*b23*a32*c13^2*a31-a32*a23*b32*c13^2*b11-b13*c23*a32^2*c13*b11+c12*b13*a33*b32*c13*a21+c12*a13*b33*a32*c13*b21-a12*b13*a33*c33*b22*c11+a12*b23*a13*c32*b13*c31-2*b12*a13*c33*a32*c13*b21-2*c12*a13*b13*c31*b23*a32+b13*a33*b33*c12^2*a21+b22*a13*c33*a32*c13*b11+2*b22*c33*b32*a13^2*c11-2*b12*a13*a33*c32*c13*b21+c12*c13*b13*a31*a23*b32+a12*a13*b13*c31*c23*b32+2*c12*c13*b33*a32*a23*b11-b12*c13*c33*a23*a11*b32-a13*a23*b13*b11*c32^2+a32*a13*c23*b32*c13*b11-2*c12*b13*a13*c31*b22*a33-a12*c33*a32*b13^2*c21+b12*b13*c33*a32*c13*a21+b12*a13*b33*c13*c21*a32-c12*b13^2*a31*a22*c33+b22*b13*a33*c13*c11*a32-b12*c13*a33*c33*b22*a11-c22*b33*b32*a13^2*c11+2*a22*b33*a32*c13^2*b11+b12*c13*a13*c31*a23*b32-a12*b13*a33*c33*b12*c21-b12*b23*c13*a33*c12*a31+c22*b13*a33*a32*c13*b11+a12*a13*b12*b21*c33^2+c22*a13*b33*b32*c13*a11+2*b12*b13*a33*c33*a22*c11+2*a12*b13*a33*c33*c12*b21+b12*a13*c13*a31*c23*b32+c13*a33*c33*b12^2*a21+b22*a13*a33*c32*b13*c11-c12*b13*a33*b32*c23*a11-a12*c13*a33*b23*b11*c32+b12*a13*c33^2*a22*b11+2*b12*a13^2*b31*c23*c32-a12*c13*c23*b33*b12*a31-a12*b13*b33*c32*c23*a11+b12*c13*a33^2*c12*b21+b12*c13*a33^2*b22*c11-2*b13*c23*c33*a12^2*b31-a12*c13*b33*c33*b12*a21-a12*b13*c33*c32*b23*a11-a13*a23*c13*c11*b32^2-a13*c23*b32^2*c13*a11+b22*b13*c33*a32*c13*a11+2*a12*b13^2*a31*c22*c33-a12*c13*a33*b32*b23*c11-4*c12*c13*a33*b32*a23*b11-a12*b13*a33*c32*c23*b11-c12*a13^2*b31*b23*c32+2*a12*c13^2*a31*b23*b32+2*a12*c13^2*a31*b22*b33+2*a12*a13*b33*c32*c23*b11+2*b12*c33*c32*a13^2*b21+2*a12*b13*a33*c32*b23*c11+2*a12*c23*b13*c33*b12*a31+2*b12*a13*b23*c33*c12*a31+c22*a13*a33*b32*c13*b11+2*c12*b13^2*c31*a23*a32+2*b12*c13*b33*a32*c23*a11-4*a12*a13*b33*c32*b23*c11-a22*c33*c32*b13^2*a11-b12*b33*c32*a13^2*c21-2*a12*a13*c13*c31*b23*b32-2*c12*c13*b22*b11*a33^2-c12*c23*b32*a13^2*b31+2*c12*b13*c33*a32*b23*a11+a12*a13*b33*c32*b13*c21+2*b12*c13^2*b31*a22*a33+b12*a13*c33*b32*c13*a21-c13*b33^2*a12^2*c21-a13*c33^2*b12^2*a21-c13*a33^2*b12^2*c21-a13*b33^2*c12^2*a21-b13*a33^2*c12^2*b21+c23*a32^2*b13^2*c11+b23*a32^2*c13^2*b11+c23*b32^2*a13^2*c11+a23*b32^2*c13^2*a11+b23*c32^2*a13^2*b11+a23*c32^2*b13^2*a11-b13*c33^2*a12^2*b21-2*b12*b13*c22*c11*a33^2+b12*b13*c12*c21*a33^2-2*b12*b13*a22*a11*c33^2-b12*c13^2*a31*a23*b32-b12*c13^2*a31*a22*b33+2*b12*c13^2*b31*a23*a32+2*b12*a33*a32*c13^2*b21-b12*a33*b32*c13^2*a21-b12*b23*c32*a13^2*c31+a13*a23*c33*b12^2*c31+a13*a33*c33*b12^2*c21-2*c13*a23*a33*b12^2*c31+c13*c23*a33*b12^2*a31+a23*c13*c33*b12^2*a31+c23*a13*a33*b12^2*c31-b12*a33*a31*c13^2*b22-b12*c33*c31*b22*a13^2+a13*a23*b33*c12^2*b31-2*a13*b23*b33*c12^2*a31+a13*a33*b33*c12^2*b21-2*b13*a23*a33*c12^2*b31+b13*b23*a33*c12^2*a31+a23*b13*b33*c12^2*a31+c12*a13*b33^2*c22*a11+c12*a13*b33^2*a22*c11-c12*a13^2*b31*b22*c33+2*c12*a13^2*c31*b23*b32+2*c12*a13^2*c31*b22*b33+2*c12*b33*b32*a13^2*c21-c12*b33*c32*a13^2*b21-c12*c33*b32*a13^2*b21+c12*b13*a33^2*c22*b11+c12*b13*a33^2*b22*c11-c12*b13^2*a31*a23*c32-c12*a33*c32*b13^2*a21-c12*c33*a32*b13^2*a21-c12*c23*a32*b13^2*a31-c12*a33*a31*c22*b13^2+b23*a13*a33*c12^2*b31-c12*b33*b31*c22*a13^2-a22*a33*c32*b13^2*c11-a22*a33*b32*c13^2*b11-a22*b33*b32*c13^2*a11-b22*b33*a32*c13^2*a11-b22*b33*c32*a13^2*c11-b22*c33*c32*a13^2*b11-b22*a33*a32*c13^2*b11+2*b22*a33*b32*c13^2*a11+2*c22*b33*c32*a13^2*b11-c22*c33*b32*a13^2*b11-c22*c33*a32*b13^2*a11-c22*a33*a32*b13^2*c11+2*c22*a33*c32*b13^2*a11-a32*a23*c32*b13^2*c11-a32*b23*b32*c13^2*a11-b32*c23*c32*a13^2*b11-a13*b23*c32^2*b13*a11-a12*c13*c33*b23*b11*a32-a12*c13*c33*b32*b23*a11-a12*a23*b13*c33*b12*c31-a12*a23*c13*b33*c12*b31-a12*c13*b33*a32*c23*b11+2*a12*c13*b33*a32*b23*c11-a12*c13*b33*b32*c23*a11-a12*c13*b33*b32*a23*c11-a12*c13*b33*c32*a23*b11-a12*c13*b33*c33*b22*a11+2*b12*b13*a33*c33*c22*a11-2*b12*b13*a33*c13*c21*a32+b12*b13*a33*c32*c13*a21-b12*b13*a33*c33*c12*a21-4*b12*b13*c33*a32*c23*a11+2*b12*b13*c33*a32*a23*c11-2*b12*c13*a13*b31*a23*c32-2*b12*c13*a13*b31*c22*a33-2*b12*c13*b13*c31*a22*a33-b12*c13*a33*b33*c12*a21-b12*c13*a33*a32*c23*b11-b12*c13*a33*a32*b23*c11-b12*c13*a33*b32*c23*a11+2*b12*c13*a33*b32*a23*c11-b12*c13*a33*c32*b23*a11-b12*c13*a33*b33*c22*a11-b12*c13*a33*b33*a22*c11-b12*c13*b33*a32*a23*c11-b12*c13*b33*a23*a11*c32+2*b12*c13*b33*a22*a11*c33+2*b12*c13*c33*a32*b23*a11-b12*c13*c33*a32*a23*b11+b12*a23*a13*c32*b13*c31-b12*a23*a13*b33*c12*c31-b12*a23*b13*c33*c12*a31+2*b12*a23*c13*a33*c12*b31+2*b12*c23*a13*b33*c12*a31+b12*c23*b13*a32*c13*a31+b12*a33*a13*c31*c13*b22+b12*c33*a13*a31*c13*b22-a12*c23*b13*a33*b12*c31-2*a12*a13*b13*b31*c23*c32+a12*a13*b13*c31*c22*b33+a12*a13*b13*c31*b22*c33+a12*a13*c13*b31*b23*c32+a12*a13*c13*b31*c22*b33+a12*a13*c13*b31*b22*c33-a12*a13*b23*c33*b12*c31-a12*a13*c23*b33*c12*b31+2*a12*a13*c23*c33*b12*b31+2*a12*a13*b33*c33*c22*b11+2*a12*a13*b33*c33*b22*c11-2*a12*a13*b33*c13*c21*b32+a12*a13*b33*c32*c13*b21-a12*a13*b33*c33*c12*b21-a12*a13*b33*c33*b12*c21-4*a12*a13*c33*b32*c23*b11+2*a12*a13*c33*b32*b23*c11+2*a12*a13*c33*b23*b11*c32+a12*a13*c33*b32*b13*c21+a12*a13*c33*b32*c13*b21-2*a12*a13*c33*b13*b21*c32-2*a12*b13*a13*b31*c22*c33-2*a12*b13*c13*a31*c23*b32-2*a12*b13*c13*a31*b22*c33+a12*b13*c13*b31*c23*a32+a12*b13*c13*b31*a23*c32+a12*b13*c13*c31*a23*b32+2*a12*b13*a23*c33*c12*b31-a12*b13*b23*c33*c12*a31-a12*b13*c23*b33*c12*a31-a12*b13*a33*c23*c11*b32+2*a12*b13*a33*c22*c11*b33-a12*b13*a33*c33*c22*b11+a12*b13*a33*c13*c21*b32-a12*b13*a33*c12*c21*b33-a12*b13*b33*c23*c11*a32+2*a12*b13*b33*c32*a23*c11-a12*b13*b33*c33*c22*a11+a12*b13*b33*c13*c21*a32-2*a12*b13*b33*c32*c13*a21+a12*b13*c33*a32*c13*b21-2*a12*b13*c33*b32*c13*a21+2*a12*b13*c33*a32*c23*b11-a12*b13*c33*a32*b23*c11+2*a12*b13*c33*b32*c23*a11-2*a12*c13*a13*c31*b22*b33-2*a12*c13*b13*a31*b23*c32+a12*c13*b13*c31*b23*a32+a12*c13*b13*c31*b22*a33+2*a12*c13*a23*b33*b12*c31-a12*c13*a23*c33*b12*b31-a12*c13*b23*c33*b12*a31+2*a12*c13*a33*b32*c23*b11-a12*c13*a33*b33*c22*b11+2*a12*c13*a33*b33*b12*c21-a12*c13*a33*b33*c12*b21-a12*c13*a33*b12*b21*c33-a12*b23*b13*a33*c12*c31-a12*b23*c13*a33*c12*b31+2*a12*b23*c13*a33*b12*c31+2*a12*b23*c13*b33*c12*a31-a12*c23*a13*b33*b12*c31-a12*c23*c13*a33*b12*b31+c12*a13*b13*a31*c23*b32+c12*a13*b13*a31*b23*c32+c12*a13*b13*a31*b22*c33-2*c12*a13*b13*c31*a22*b33+c12*a13*c13*b31*a22*b33-c12*a13*a33*b32*b23*c11-c12*a13*a33*b23*b11*c32-c12*a13*a33*b33*c22*b11-c12*a13*a33*b33*b22*c11+2*c12*a13*a33*b22*b11*c33-2*c12*a13*a33*b32*b13*c21+c12*a13*a33*b32*c13*b21+c12*a13*a33*b13*b21*c32-2*c12*a13*b33*b32*c13*a21+c12*a13*b33*c32*b13*a21-c12*a13*b33*a32*c23*b11-c12*a13*b33*b32*a23*c11+2*c12*a13*b33*c32*b23*a11-2*a12*a13*c22*c11*b33^2-2*a12*a13*b22*b11*c33^2+a12*b13*c33^2*b12*a21+a12*b13*c33^2*b22*a11+a12*b13*c33^2*a22*b11+2*a12*b13^2*a31*c23*c32-a12*b13^2*c31*c23*a32-a12*b13^2*c31*c22*a33+2*a12*c33*c32*b13^2*a21+a12*c13*b33^2*c12*a21+a12*c13*b33^2*c22*a11-a12*c13^2*b31*b23*a32-a12*c13^2*b31*b22*a33-a12*a33*b32*c13^2*b21-a12*b33*a32*c13^2*b21-a12*a23*c32*b13^2*c31-a12*a23*b32*c13^2*b31+b13*b23*c33*a12^2*c31-2*c13*b23*b33*a12^2*c31+c13*c23*b33*a12^2*b31+b23*c13*c33*a12^2*b31-a12*b33*b31*c13^2*a22-a12*c33*c31*b13^2*a22+c23*b13*b33*a12^2*c31+b12*a13*c33^2*b22*a11+2*b12*a13^2*b31*c22*c33-b12*a13^2*c31*c23*b32-2*b12*a13*b13*a31*c22*c33+b12*a13*b13*c31*a22*c33-2*b12*a13*c13*b31*c23*a32-2*b12*a13*c13*b31*a22*c33+b12*a13*c13*c31*b23*a32-b12*a13*a23*c33*c12*b31-b12*a13*b23*a33*c12*c31-b12*a13*c23*a33*c12*b31-b12*a13*a33*c23*c11*b32-b12*a13*a33*c32*c23*b11+2*b12*a13*a33*c32*b23*c11-b12*a13*a33*c33*b22*c11+b12*a13*a33*c13*c21*b32+b12*a13*a33*c32*b13*c21-b12*a13*a33*c12*c21*b33-b12*a13*a33*c33*c12*b21-b12*a13*b33*c23*c11*a32-b12*a13*b33*c32*c23*a11+2*b12*a13*b33*c32*a23*c11-b12*a13*b33*c33*c22*a11-b12*a13*b33*c33*a22*c11+b12*a13*b33*c32*c13*a21+b12*a13*c33*a32*b13*c21-2*b12*a13*c33*c32*b13*a21+2*b12*a13*c33*a32*c23*b11-b12*a13*c33*a32*b23*c11+2*b12*a13*c33*b32*c23*a11-b12*a13*c33*b32*a23*c11-b12*a13*c33*c32*b23*a11-b12*a13*c33*c32*a23*b11-2*b12*b13*a13*a31*c23*c32+b12*b13*a13*c31*c23*a32+b12*b13*a13*c31*c22*a33+b12*b13*c13*a31*a23*c32+b12*b13*c13*a31*c22*a33+b12*b13*c13*a31*a22*c33-2*b12*b13*c13*c31*a23*a32-b12*b13*c23*a33*c12*a31-4*b12*b13*a33*c32*a23*c11-c12*a13*b33*c32*a23*b11-c12*a13*b33*c33*b22*a11-c12*a13*b33*c33*a22*b11-c12*a13*c33*b23*b11*a32-c12*a13*c33*b32*b23*a11+2*c12*a13*c33*b32*a23*b11+c12*a13*c33*b32*b13*a21+c12*b13*a13*b31*a23*c32+c12*b13*c13*a31*b22*a33-2*c12*b13*c13*b31*a22*a33-2*c12*b13*a33*a32*c13*b21-c12*b13*a33*a32*b23*c11+2*c12*b13*a33*b32*a23*c11-c12*b13*a33*c32*b23*a11+2*c12*b13*a33*c32*a23*b11-c12*b13*a33*b33*c22*a11-c12*b13*a33*b33*a22*c11-c12*b13*a33*c33*b22*a11-c12*b13*a33*c33*a22*b11+2*c12*b13*b33*a32*c23*a11-c12*b13*b33*a32*a23*c11-c12*b13*b33*a23*a11*c32+2*c12*b13*b33*a22*a11*c33+c12*b13*b33*a32*c13*a21-c12*b13*c33*a23*a11*b32+2*c12*c13*a33*b23*b11*a32+2*c12*c13*a33*b32*b23*a11-2*c12*c13*a13*a31*b23*b32+c12*c13*a13*b31*b23*a32+c12*c13*b13*a31*a22*b33-2*c12*c13*b13*b31*a23*a32+2*c12*c13*a33*b33*b22*a11+2*c12*c13*a33*b33*a22*b11+c12*b23*b13*a32*c13*a31+c12*a33*a13*b31*c22*b13+c12*b33*a13*a31*c22*b13+a22*a13*b33*c13*c11*b32-2*a22*a13*b33*c32*c13*b11+a22*a13*c33*b32*c13*b11+a22*a13*c33*b13*b11*c32+a22*b13*a33*c13*c11*b32+a22*b13*b33*c32*c13*a11-2*a22*b13*c33*a32*c13*b11+a22*b13*c33*b32*c13*a11+b22*a13*b33*c13*c11*a32+b22*a13*b33*c32*c13*a11-2*b22*a13*c33*a32*b13*c11-2*b22*a13*c33*b32*c13*a11+b22*a13*c33*c32*b13*a11-2*b22*b13*a33*c32*c13*a11+c22*a13*a33*b32*b13*c11-2*c22*a13*b33*a32*c13*b11+c22*a13*b33*a32*b13*c11-2*c22*a13*b33*c32*b13*a11+c22*a13*c33*b13*b11*a32+c22*a13*c33*b32*b13*a11+c22*b13*b33*a32*c13*a11-2*c22*b13*a33*b32*c13*a11+a32*b13*b23*c32*c13*a11+a32*b13*a23*c13*c11*b32+a32*b13*a23*c32*c13*b11+a32*a13*c23*b13*b11*c32+a32*a13*b23*c13*c11*b32-2*a32*a13*b23*c32*c13*b11+a32*a13*b23*c32*b13*c11-2*a32*a13*c23*b32*b13*c11+b32*a13*a23*c32*b13*c11+b32*a13*b23*c32*c13*a11-2*b32*b13*a23*c32*c13*a11,-b22*b23*c31*c22*a13^2-b12*a23*c23*a33*c12*b21+2*a23*c33*b22^2*c13*a11+a12*b13*b32*c23^2*a21+b12*b13*a23*c33*c22*a21+a22*a23*b33*c13*b22*c11-2*a12*c23^2*b31*b22*a13+c22*b23^2*a13*a11*c32-a23*b33*a13*c22^2*b11-2*c22*a13*c23*b13*b21*a32+b22*b23*a33*c22*c13*a11-a22*a23*c31*c22*b13^2+b12*a23^2*c33*b22*c11-b12*a23*c23*c31*b22*a13+b12*a13*a23*c33*b22*c21+b22*a13*c23*a31*c22*b13-a12*b23*c23*b33*c12*a21-b12*b23*c23*c31*a13*a22-a12*c13*b23*b32*c23*a21-2*a12*c13*a32*b23^2*c21+a22*b23^2*c32*a13*c11+c12*c13*b23*a33*a22*b21-b22*a23*b32*c13^2*a21-b22*c23*b32*a13^2*c21-c12*b13*a23*a32*b23*c21+b22*c23*b33*a13*c22*a11-b12*b23*c23*a31*c22*a13-b23*b33*c13*a22^2*c11+c12*c13*b32*a23^2*b21-b12*c13*a23*a32*c23*b21+2*b23*a33*a13*c22^2*b11-b12*a23*c23*b33*c12*a21+b22*a13*a23*c32*c13*b21+c22*a13*a23*b13*b21*c32-2*c12*a13*a23*b33*b22*c21+b22*c23*a33*b13*c22*a11+b22*a13*c23*c32*b13*a21+c12*a23^2*b31*c22*b13-c23*b33*a22^2*c13*b11+b23*c23*b33*a12^2*c21+c12*b23^2*a31*c22*a13-2*b12*c13*a23*a33*c22*b21-b12*a23*b23*c33*a22*c11+a12*c13*c32*b23^2*a21+b12*c23^2*a31*b22*a13+2*a12*a23*b23*c22*c11*b33+b22*c23^2*a32*b13*a11+2*c12*a23*b23*b31*c13*a22+2*c22*b23*c23*a32*a13*b11+2*c12*a23*b23*c33*b22*a11+a12*c23^2*b33*b22*a11-c22*a23*c23*b13*b11*a32-c12*a23*b23*c31*b22*a13+b22*a23^2*c32*b13*c11-c12*a23*b23*b33*c22*a11+a12*b23^2*c33*a22*c11-2*c12*b13*c23*a22*a21*b33-a22*b23*c23*a32*b13*c11-2*b12*c13*a23*c33*b22*a21-c12*b13*a23*b32*c23*a21-b23*c33*a22^2*b13*c11-2*b12*c13*b23*a22*a21*c33-2*b22*c23*a33*a13*c22*b11+c22*a23^2*b13*b11*c32+a22*b23^2*c13*c11*a32+c12*a23^2*b33*c22*b11-2*a12*c23^2*b22*b11*a33+2*b12*a23*b23*c22*c11*a33-a23*a33*c13*b22^2*c11+2*a22*a23*c32*b13^2*c21-a22*b23*c23*c32*a13*b11+a22*a23*c33*b13*c22*b11+c12*a23^2*c31*b13*b22-b12*a23*c23*a33*c22*b11+b12*c13*b23*a33*a22*c21-2*c12*a23^2*b22*b11*c33+c12*b23^2*a33*a22*c11+2*b22*b23*c23*a32*a13*c11-2*b22*c23^2*a32*a13*b11+a22*b23*b33*c22*a13*c11-c22*a23*b23*b32*c13*a11+c12*b23^2*a33*c22*a11-a22*b23*a32*c13^2*b21+b12*c13*a23*b33*c22*a21+2*a12*c13*a23*b32*b23*c21+2*a22*b23*c23*c32*b13*a11+a23*c23*c33*b12^2*a21+a22*c23*a33*b13*c22*b11+a22*b23*b33*c22*c13*a11+a12*a13*b32*c23^2*b21-c12*a23*b23*c31*b13*a22+c22*a23^2*b32*c13*b11-c12*a13*a23*b32*b23*c21-b22*b23*c23*a32*c13*a11-2*a12*b13*a32*c23^2*b21-c22*b23*c23*a32*b13*a11-c22*a23*c23*b32*a13*b11-a12*a23*b23*c12*c21*b33-b23*a33*b13*c22^2*a11-a12*b23*c23*c33*b12*a21-b22*a23*b23*c13*c11*a32+a22*b13*c23*b32*c13*a21-2*c12*b23^2*a22*a11*c33-b12*a23*b23*a31*c13*c22+2*a12*b13*a23*c32*c23*b21-2*a12*a13*c23*b33*c22*b21+a22*a23*c33*b22*b13*c11-a12*b23*c23*c33*b22*a11-2*b12*c23^2*a22*a11*b33+2*a12*a23*c23*b33*c12*b21+a22*b23*c33*b13*c22*a11+b12*c23^2*a33*b22*a11-b22*c23*c32*a13^2*b21+a12*c13*c23*b22*b21*a33+c22*b13*a23*a32*c13*b21-a22*c23*c32*b13^2*a21+c12*a13*a23*b22*b21*c33-c22*b23*b32*a13^2*c21-b12*a13*b23*c23*c21*a32-a12*b23*c23*a33*b12*c21+b22*b23*c33*a13*c22*a11+2*a12*b13*b23*c23*c21*a32+a12*b23^2*c33*c22*a11-2*c12*b13*b23*a33*a22*c21-c22*b23*c23*a13*a11*b32+b12*a23^2*c33*c22*b11+c12*a13*b23*b33*c22*a21+b12*a13*c23*b33*a22*c21+b12*c13*c32*a23^2*b21+2*a12*b23*c23*b31*c22*a13-a22*a23*c23*b32*c13*b11-2*b22*a23*c33*b13*c22*a11-c12*a23*c23*b31*b13*a22+a22*a13*b23*c32*c13*b21+b12*c23^2*b31*a13*a22-a22*b23*b32*c13^2*a21+b22*a23*c33*a13*c22*b11+c12*b13*c23*a33*a22*b21+a12*c23^2*b33*a22*b11-b22*a23*b23*c32*a13*c11+a22*a13*b23*c13*c21*b32+a12*c23^2*b12*b21*a33-2*b22*a13*b23*c32*c13*a21-2*b22*a13*a23*c32*b13*c21+2*a12*c13*b23*a32*c23*b21+c12*c13*b23*a22*a21*b33+2*b12*a23*c23*a31*c22*b13+2*c22*a23*c23*b32*b13*a11+2*c12*b13*a23*c32*b23*a21+b12*c23^2*a33*a22*b11-2*b12*c13*b32*a23^2*c21-2*a22*a13*c23*b32*c13*b21+c12*b13*a23*a33*c22*b21+2*b22*b23*c32*a13^2*c21-2*b12*a13*b32*c23^2*a21+a23*b23*a33*c12^2*b21+c12*a13*a32*b23^2*c21-2*c12*a13*c32*b23^2*a21+b12*b13*a23*c22*c21*a33-2*c22*a23^2*b32*b13*c11-2*c22*b23^2*a32*a13*c11+a12*a13*c32*b23^2*c21+2*a22*b23*c23*b32*c13*a11-2*a22*a13*c23*c31*b13*b22+a22*c23*a33*b22*c13*b11+2*c22*c23*b32*a13^2*b21-b22*b23*c23*a13*a11*c32-b23^2*c33*a12^2*c21-c23^2*b33*a12^2*b21-a23^2*c33*b12^2*c21-c23^2*a33*b12^2*a21-a23^2*b33*c12^2*b21-b23^2*a33*c12^2*a21+a23*a31*c22^2*b13^2+c23*c31*b22^2*a13^2+a23*a31*c13^2*b22^2+b23*b31*c22^2*a13^2+c23*c31*b13^2*a22^2+b23*b31*c13^2*a22^2-a22*b23*c23*b32*a13*c11+b12*c13*b23*a33*c22*a21+a12*b13*c23*c33*a22*b21+a12*c23^2*b31*b13*a22+a12*c23^2*b33*b12*a21+a12*c23^2*a31*b13*b22+a12*b23^2*a31*c13*c22-2*a12*b23^2*c31*c22*a13+a12*b23^2*c31*c13*a22+a12*b23^2*c12*c21*a33+a12*b23^2*c33*c12*a21-2*a12*b23^2*c22*c11*a33+b23*c23*c33*a12^2*b21+2*b12*b23*c23*a31*c13*a22+2*b12*b23*c23*a33*c12*a21-b12*b23*c23*a33*c22*a11-b12*b23*c23*a33*a22*c11+2*b12*b23*c23*a22*a11*c33-2*c22*a13*c23*b32*b13*a21+c22*a13*a23*b32*b13*c21-2*c22*a13*a23*b32*c13*b21+c22*a13*b23*a32*b13*c21+c22*a13*b23*a32*c13*b21+c22*a13*b23*b32*c13*a21+c22*a13*b23*c32*b13*a21+c22*b13*a23*b32*c13*a21-2*c22*b13*b23*a32*c13*a21+2*c22*a23*b23*a32*b13*c11-c22*a23*b23*a32*c13*b11+2*c22*a23*b23*b32*a13*c11-c22*a23*b23*c32*a13*b11-c22*a23*b23*c32*b13*a11+b12*b13*c32*a23^2*c21+b12*b13*a32*c23^2*a21+b12*a23^2*b31*c13*c22-2*b12*a23^2*c31*c22*b13+b12*a23^2*c31*c13*b22+b12*a23^2*c12*c21*b33+b12*a23^2*c33*c12*b21-2*b12*a23^2*c22*c11*b33-2*b12*c23^2*a31*b13*a22+c12*b13*b32*a23^2*c21-2*c12*b13*c32*a23^2*b21+c12*c13*a32*b23^2*a21+a23*b23*b33*c12^2*a21-2*c12*a23^2*b31*c13*b22+c12*a23^2*b33*b22*c11-2*c12*b23^2*a31*c13*a22+c12*b23^2*c31*a13*a22+2*b23*c33*a22^2*c13*b11-b13*c23*b31*c13*a22^2-b13*b23*c31*c13*a22^2-a22*a23*b31*c13^2*b22+2*a22*a23*b32*c13^2*b21-a22*b23*a31*c13^2*b22-2*a22*b23^2*c32*c13*a11+a22*c23^2*b13*b11*a32-2*a22*c23^2*b32*b13*a11+a22*c23^2*b32*a13*b11-a22*c23*a31*c22*b13^2-a22*c23*a32*b13^2*c21+2*c23*b33*a22^2*b13*c11-c23*c33*b13*a22^2*b11-b22*c23*b31*c22*a13^2-a13*a23*c31*c13*b22^2-a13*c23*a31*c13*b22^2-a23*c33*a13*b22^2*c11-b22*a23*a32*c13^2*b21+2*b22*b23*a32*c13^2*a21+b22*a23^2*c13*c11*b32-2*b22*a23^2*c32*c13*b11+b22*c23^2*a13*a11*b32+2*c23*a33*a13*b22^2*c11-c23*a33*b22^2*c13*a11-c23*c33*a13*b22^2*a11-a23*a33*b13*c22^2*b11-b23*b33*a13*c22^2*a11-c22*b23*c32*a13^2*b21+2*a23*b33*b13*c22^2*a11-a13*a23*b31*c22^2*b13-a13*b23*a31*c22^2*b13-c22*a23*a32*b13^2*c21-c22*a23*c32*b13^2*a21+2*c22*c23*a32*b13^2*a21+c22*b23^2*a32*c13*a11-c12*a13*b23*a32*c23*b21+2*c12*a13*b23*b32*c23*a21+4*c12*a13*b23*a33*b22*c21-2*c12*a13*b23*a33*c22*b21-2*c12*a13*b23*b33*a22*c21-2*c12*a13*b23*c33*b22*a21+c12*a13*b23*c33*a22*b21-2*c12*a13*c23*b22*b21*a33+c12*a13*c23*b33*b22*a21+c12*a13*c23*b33*a22*b21+2*c12*b13*a23*a32*c23*b21-2*c12*b13*a23*a33*b22*c21-2*c12*b13*a23*b33*c22*a21+4*c12*b13*a23*b33*a22*c21+c12*b13*a23*c33*b22*a21-2*c12*b13*a23*c33*a22*b21-c12*b13*b23*a32*c23*a21+c12*b13*b23*a33*c22*a21+c12*b13*b23*a22*a21*c33+c12*b13*c23*a33*b22*a21-c12*c13*a23*b23*b21*a32-c12*c13*a23*b32*b23*a21+c12*c13*a23*b22*b21*a33-2*c12*c13*a23*b33*a22*b21+c12*c13*a23*b33*b22*a21-2*c12*c13*b23*a33*b22*a21+2*c12*a23*c23*b31*b22*a13-c12*a23*b23*a31*c22*b13+2*c12*a23*b23*a31*c13*b22-c12*a23*b23*b31*c22*a13-c12*a23*c23*a31*b13*b22-c12*a23*b23*a33*c22*b11-c12*a23*b23*a33*b22*c11-c12*a23*b23*b33*a22*c11+2*c12*a23*b23*c33*a22*b11+2*c12*a23*c23*b22*b11*a33-c12*a23*c23*b33*b22*a11-c12*a23*c23*b33*a22*b11-c12*b23*c23*a31*b22*a13+2*c12*b23*c23*a31*b13*a22-c12*b23*c23*b31*a13*a22-c12*b23*c23*a33*b22*a11-c12*b23*c23*a33*a22*b11+2*c12*b23*c23*a22*a11*b33-a22*a23*b23*c13*c11*b32+2*a22*a23*b23*c32*c13*b11-a22*a23*b23*c32*b13*c11+2*a22*a23*c23*b32*b13*c11-a22*a23*c23*b13*b11*c32-2*a22*a23*b33*c22*b13*c11+a22*a23*b33*c22*c13*b11-2*a22*a23*c33*b22*c13*b11-a22*b23*c23*a32*c13*b11+a22*b23*a33*c22*b13*c11-2*a22*b23*a33*c22*c13*b11+a22*b23*a33*c13*b22*c11+a22*b23*c33*a13*b22*c11-2*a22*b23*c33*a13*c22*b11-2*a22*b23*c33*b22*c13*a11+a22*b13*c23*a32*c13*b21+a22*b13*c23*a31*c13*b22+a22*b13*b23*c32*c13*a21+a22*b13*b23*c13*c21*a32+a22*b13*b23*a31*c13*c22-2*a22*b13*a23*c32*c13*b21+a22*b13*a23*c31*c13*b22+a22*b13*a23*b31*c13*c22-2*a22*b13*a23*c13*c21*b32+a22*a13*b23*c31*c22*b13-2*a22*a13*b23*c32*b13*c21+a22*a13*c23*b31*c13*b22+a22*a13*c23*b32*b13*c21+a22*a13*c23*b31*c22*b13+a22*a13*c23*b13*b21*c32+a22*a13*b23*c31*c13*b22-2*a22*a13*b23*b31*c13*c22-2*a22*c23*a33*b22*b13*c11-2*a22*c23*b33*a13*b22*c11+a22*c23*b33*a13*c22*b11+a22*c23*b33*b22*c13*a11-2*a22*c23*b33*b13*c22*a11+a22*c23*c33*b22*a13*b11+a22*c23*c33*b22*b13*a11-2*b22*b23*a33*c22*a13*c11+b22*a13*a23*b31*c13*c22+b22*a13*a23*c31*c22*b13+b22*a13*a23*c13*c21*b32+b22*a13*b23*a31*c13*c22-2*b22*a13*b23*c13*c21*a32+b22*a13*c23*a32*b13*c21+b22*a13*c23*a32*c13*b21+b22*a13*c23*b32*c13*a21-2*b22*b13*a23*a31*c13*c22+b22*b13*a23*c13*c21*a32+b22*b13*a23*c32*c13*a21-2*b22*b13*c23*a32*c13*a21+2*b22*a23*b23*c32*c13*a11-b22*a23*c23*a32*b13*c11+2*b22*a23*c23*a32*c13*b11-b22*a23*c23*b32*a13*c11-b22*a23*c23*b32*c13*a11+2*b22*a23*c23*c32*a13*b11-b22*a23*c23*c32*b13*a11+b22*a23*a33*c22*b13*c11+b22*a23*a33*c22*c13*b11+b22*a23*b33*c22*a13*c11-2*b22*a23*b33*c22*c13*a11+a23*c23*a33*b12^2*c21+b12*a13*a32*c23^2*b21-b12*a23*c23*a33*b22*c11+2*b12*a23*c23*b33*c22*a11+2*b12*a23*c23*b33*a22*c11-b12*a23*c23*c33*b22*a11-b12*a23*c23*c33*a22*b11-b12*a23*b23*c33*c22*a11-c12*a13*a23*b32*c23*b21+2*c12*a13*a23*b23*b21*c32+c12*a13*a23*b33*c22*b21-a12*b23*c23*a31*c22*b13-a12*b23*c23*a31*c13*b22-a12*b23*c23*b31*c13*a22+2*a12*b23*c23*c31*b22*a13-a12*b23*c23*c31*b13*a22-a12*b23*c23*a33*c12*b21+2*a12*b23*c23*a33*c22*b11+2*a12*b23*c23*a33*b22*c11-a12*b23*c23*b33*c22*a11-a12*b23*c23*b33*a22*c11-a12*b23*c23*c33*a22*b11-a12*a23*b23*c33*c22*b11+2*a12*a23*c23*b22*b11*c33-a12*a23*c23*b33*b22*c11-a12*a23*c23*b33*c22*b11-a12*a23*b23*c33*b22*c11+2*a12*a23*b23*c31*c22*b13-a12*a23*c23*c31*b13*b22+2*a12*a23*c23*b31*c13*b22-a12*a23*c23*b31*c22*b13-a12*a23*c23*b12*b21*c33-a12*a23*c23*b33*b12*c21-a12*a23*b23*b31*c13*c22-a12*a23*b23*c31*c13*b22+2*a12*a23*b23*c33*b12*c21-a12*a23*b23*c33*c12*b21+a12*c13*c23*b33*a22*b21-2*a12*c13*a23*b22*b21*c33+a12*c13*b23*a33*c22*b21-2*a12*c13*b23*b33*c22*a21+4*a12*c13*b23*c33*b22*a21-2*a12*c13*b23*c33*a22*b21-2*a12*c13*c23*b33*b22*a21+a12*c13*b23*b33*a22*c21+a12*c13*a23*b33*c22*b21-2*a12*c13*b23*a33*b22*c21+a12*b13*a23*c33*c22*b21-a12*c13*a23*b32*c23*b21+a12*b13*c23*a33*b22*c21-2*a12*b13*c23*a33*c22*b21-2*a12*b13*c23*c33*b22*a21-a12*c13*a23*b23*b21*c32-2*a12*b13*c23*b33*a22*c21+a12*c13*a23*b33*b22*c21+4*a12*b13*c23*b33*c22*a21+a12*a13*c23*b22*b21*c33-2*a12*b13*b23*c33*c22*a21+a12*b13*b23*c33*a22*c21-a12*b13*b23*c32*c23*a21+a12*b13*b23*c22*c21*a33-a12*b13*a23*c32*b23*c21+a12*b13*a23*c33*b22*c21-2*a12*b13*a23*c22*c21*b33-a12*b13*a23*c23*c21*b32+a12*a13*c23*b33*b22*c21+a12*a13*b23*c33*c22*b21-2*a12*a13*b23*c33*b22*c21+a12*a13*b23*c22*c21*b33-a12*a13*b23*c32*c23*b21-a12*a13*b23*c23*c21*b32+2*b12*a13*a23*c23*c21*b32-b12*a13*a23*c32*b23*c21-b12*a13*a23*c32*c23*b21+b12*a13*a23*c22*c21*b33-2*b12*a13*a23*c33*c22*b21+2*b12*a13*b23*c32*c23*a21-2*b12*a13*b23*c22*c21*a33+b12*a13*b23*c33*c22*a21+b12*a13*b23*c33*a22*c21-2*b12*a13*c23*a33*b22*c21+4*b12*a13*c23*a33*c22*b21-2*b12*a13*c23*b33*c22*a21+b12*a13*c23*c33*b22*a21-2*b12*a13*c23*c33*a22*b21-b12*b13*a23*c23*c21*a32-b12*b13*a23*c32*c23*a21-2*b12*b13*a23*c33*a22*c21+b12*b13*c23*a33*a22*c21-2*b12*b13*c23*a33*c22*a21+b12*b13*c23*a22*a21*c33+2*b12*c13*a23*a32*b23*c21+2*b12*c13*a23*b32*c23*a21-b12*c13*a23*c32*b23*a21+b12*c13*a23*a33*b22*c21-2*b12*c13*a23*b33*a22*c21+4*b12*c13*a23*c33*a22*b21-b12*c13*b23*a32*c23*a21+b12*c13*c23*a33*b22*a21-2*b12*c13*c23*a33*a22*b21+b12*c13*c23*a22*a21*b33+2*b12*a23*b23*c31*c22*a13-b12*a23*b23*c31*c13*a22-b12*a23*b23*c12*c21*a33-b12*a23*b23*c33*c12*a21-b12*a23*c23*a31*c13*b22-b12*a23*c23*b31*c22*a13-b12*a23*c23*b31*c13*a22+2*b12*a23*c23*c31*b13*a22,2*a22*a31*b33*c11*c22*b21-b22*a31*a32*c11*b23*c21+b32*a33*a21*c11*c22*b21+b32*c32*a21*c21*a23*b11+a31*b31*b13*c22^2*a21-a12*c31*a33*b21^2*c22+2*b22*a31*c32*b21*a23*c11-c12*a31*a33*b21^2*c22+c22*a31^2*b12*c23*b21+b12*c31*c32*a21*a23*b21+2*b22*b31*a32*c11*a23*c21-a12*a31*c32*b21^2*c23+2*c22*b31*c31*a23*a12*b21+a32*b32*c21*b21*c23*a11+2*b12*c31*b32*a21^2*c23+a12*c31*c33*b21*b22*a21+2*c22*c31*a32*b11*a23*b21-a32^2*c21*b11*c23*b21+a32*b32*c21*b21*a23*c11-a22*b31*b33*c21*c22*a11-a32*c33*b21^2*a22*c11+2*b22*c31*a32*b21*c23*a11-a22*b31*c32*b21*a23*c11-a12*c31*c32*b21^2*a23+a32*b32*c21*a21*b23*c11-b32*c33*a21^2*b22*c11-2*c31*b33*b21*a22^2*c11-c22*b31*c31*a23*b12*a21-2*b12*a31*c33*b21*c22*a21-b12*b31*a32*c21^2*a23+a31*a33*b11*c22^2*b21-b22*a31*c31*a23*b12*c21-a22*b31*c33*a21*b22*c11+b12*c31*b33*a21*a22*c21+2*b22*b31*c32*a11*c23*a21+2*a32*a31*c22*c13*b21^2-a22*a31*c31*b12*c23*b21-c22*a31*b31*b12*c23*a21-a22*c31*c32*b21*b23*a11-a22*a31*b33*c11*b22*c21-c22*c31*a32*b11*b23*a21+2*b32*b31*a22*a13*c21^2-a22*c31*b33*c21*b22*a11-c22*a31*b31*a23*c12*b21+b31*c31*a22^2*b13*c21-a22*b31*c31*a23*c12*b21-c22*b31*c32*a11*a23*b21+2*b22*c31*c32*a11*a23*b21-2*b12*c31*b32*a21*a23*c21+c12*a31*b33*b21*a22*c21+2*c22*b31*a32*c21*b23*a11-c32*b33*a21^2*c22*b11+b12*c31*c33*a21*a22*b21-a22*b31*a32*c11*b23*c21+2*a22*b31*c32*c21*a23*b11+a32*c33*b21*a21*b22*c11-2*b12*b31*a33*c21*c22*a21+b22*a31^2*c22*b13*c21-a22*c31*a32*b11*b23*c21-c32^2*a21*b11*a23*b21+2*c22*a31*b32*a21*b23*c11+2*b12*a31*b32*c21^2*a23+b32*a31*c21*a22*c13*b21-2*c32*a33*b21*a21*b22*c11+c32*b31*a21*a22*b13*c21+b32*c31*a21*a13*b22*c21+b12*c31*a33*b21*c22*a21+b32*c31*b21*a22*c13*a21+c32*a33*b21*a21*c22*b11+a32*c32*b21*a21*b23*c11-b22*a31*b32*c11*c23*a21-2*c32*b31*b21*a22*a13*c21-2*c32*c31*b21*a22*b13*a21-2*c32*a33*b21*c21*a22*b11-a22*a31*c31*b22*b13*c21-b12*a31*b33*c21^2*a22+b22*c31^2*a12*b23*a21+a31*c31*a13*b22^2*c21+b31*b33*a11*c22^2*a21+a12*c31*b33*b21*c22*a21-2*c12*a31*b32*b21*a23*c21+b12*a31*c32*a21*b23*c21+2*c22*b31*b32*a11*a23*c21+c32*b33*b21*a11*a22*c21+a31*c31*b22^2*c13*a21+2*a22*b31*a33*c21*c22*b11-b22*a31*c31*a12*b23*c21+b22*a31^2*c22*c13*b21-c22*b31*a32*b21*c23*a11-2*a32*a31*c21*b22*c13*b21-2*a32*b32*a21*c11*c23*b21-2*a22*c31^2*b23*b12*a21-2*a32*c31*a21*b22*b13*c21+a32*b31*c21*a22*c13*b21-b22*a31*c31*b12*c23*a21-2*c22*a31^2*b23*b12*c21-2*c32*c31*b21*a13*b22*a21-a12*b31*a33*c21^2*b22-a12*b31*b32*c21^2*a23-2*c12*b31*c32*a21*a23*b21-c22*b31*b32*a21*a23*c11+2*a22*a31*b31*c23*c12*b21+c31*b33*c21*a22^2*b11+2*c22*a31*c31*b23*b12*a21+2*b22*a31*b32*c21*c23*a11+a12*a31*c32*b21*b23*c21+c32*b33*b21*a11*c22*a21+c32^2*b11*b23*a21^2+2*c32*b33*a21^2*b22*c11-c32*c33*b11*b22*a21^2-b22*a31*a33*c21*c22*b11-a22*a31*c33*b21*b22*c11-a12*b31*b33*c21^2*a22+2*c22*a31*b31*a12*b23*c21+c32*a33*b21*c21*b22*a11+c32*a31*a21*b13*c22*b21+2*c22*a31*c32*b21*b23*a11-2*b12*c31*a33*b21*a22*c21+b12*c31*a32*a21*b23*c21-2*b32*c33*b21*a11*c22*a21-b32^2*a21*c11*a23*c21+2*b22*b31*c31*a23*a12*c21+a32*b31*c21*a13*c22*b21-c12*b31*b33*a21^2*c22-c12*b31*c33*a21^2*b22+2*b22*c31*a32*a21*b23*c11+c12*a31*b33*b21*c22*a21+2*b22*c31*a32*c21*a23*b11-2*a12*a31*b33*c21*c22*b21+b22*a31^2*c12*b23*c21-b22*a31*b32*c11*a23*c21+c12*a31*b32*a21*b23*c21-b22*c31*b33*a11*c22*a21-b22*b31*c33*a11*c22*a21-c22*c31*b32*a11*a23*b21+b12*c31*a33*a21*b22*c21-a22*a31*b32*c11*c23*b21+2*b22*a31*c33*b21*c22*a11-a22*a31*c33*b11*c22*b21+a32*c31*a21*b13*c22*b21+a31*b33*a21*c22^2*b11-a32^2*b21*c11*b23*c21-2*b22*c31^2*a23*a12*b21-c32*b31*b22*c13*a21^2-b22*a31*c33*a21*c22*b11+a32*b32*c21*a21*c23*b11+b32^2*a11*a23*c21^2+a31*b31*a13*c22^2*b21-a22*c31*c33*b11*b22*a21-2*c12*a31*b33*a21*b22*c21+2*b22*a31*c31*a12*c23*b21+c12*a31*c33*b21*b22*a21-c31^2*b13*a22^2*b21-b31^2*c13*a22^2*c21-a31^2*c13*b22^2*c21-c31^2*a13*b22^2*a21-b31^2*a13*c22^2*a21+a32^2*c11*c23*b21^2+a32^2*b11*b23*c21^2+b32^2*c11*c23*a21^2-2*a22*b31^2*c23*c12*a21+a22*b31^2*c23*a12*c21-a22*a31*c32*b11*b23*c21+a12*b31*a33*c21*c22*b21-b22*b31*c32*a11*a23*c21+c32^2*a11*a23*b21^2-a31^2*b13*c22^2*b21-4*a22*b31*c32*a21*c23*b11-a22*b31*a33*c11*c22*b21-a22*b31*a33*c11*b22*c21-a22*b31*b33*c11*c22*a21+2*a22*b31*c33*c21*b22*a11-a22*b31*c33*b21*c22*a11+a12*a31*b32*c21*c23*b21-2*a12*a31*c33*b21*b22*c21-2*a12*b31*a32*c21*c23*b21+a12*b31*b32*c21*c23*a21+a12*b31*c32*b21*c23*a21-2*a12*b31*c32*a21*b23*c21+a12*b31*c32*b21*a23*c21+a12*b31*b33*c21*c22*a21-2*a12*b31*c33*b21*c22*a21+a12*b31*c33*a21*b22*c21+a12*b31*c33*b21*a22*c21-2*a12*c31*a32*b21*b23*c21-2*a12*c31*b32*b21*c23*a21+a12*c31*b32*a21*b23*c21+a12*c31*b32*b21*a23*c21+a12*c31*c32*b21*b23*a21+a12*c31*a33*b21*b22*c21-2*a12*c31*b33*a21*b22*c21+a12*c31*b33*b21*a22*c21+b12*a31*a32*c21*c23*b21-2*b12*a31*b32*c21*c23*a21+b12*a31*c32*b21*c23*a21-2*b12*a31*c32*b21*a23*c21+b12*a31*a33*c21*c22*b21+b12*a31*b33*c21*c22*a21+b12*a31*c33*a21*b22*c21+b12*a31*c33*b21*a22*c21+b12*b31*a32*c21*c23*a21+b12*b31*c32*a21*a23*c21-2*b12*b31*c33*a21*a22*c21-2*b12*c31*a32*b21*c23*a21+b12*c31*a32*b21*a23*c21+c12*a31*a32*b21*b23*c21+c12*a31*b32*b21*c23*a21-2*c12*a31*c32*b21*b23*a21+c12*a31*a33*b21*b22*c21+c12*b31*a32*b21*c23*a21-2*c12*b31*a32*a21*b23*c21+c12*b31*a32*b21*a23*c21+c12*b31*b32*a21*a23*c21+c12*b31*a33*b21*c22*a21+c12*b31*a33*a21*b22*c21-2*c12*b31*a33*b21*a22*c21+c12*b31*b33*a21*a22*c21+c12*b31*c33*a21*a22*b21+c12*c31*a32*b21*b23*a21+c12*c31*b32*a21*a23*b21-2*c12*c31*a33*b21*b22*a21-2*c12*c31*b33*a21*a22*b21-a22*b31*c31*a13*c22*b21-a22*b31*c31*a12*b23*c21-a22*b31*c31*a12*c23*b21+2*a22*b31*c31*b23*c12*a21-a22*b31*c31*b22*c13*a21-a22*b31*c31*b13*c22*a21+2*a22*b31*c31*b12*c23*a21-a22*b31*a32*c11*c23*b21+2*a22*b31*a32*c21*c23*b11-a22*b31*b32*c21*c23*a11+2*a22*b31*b32*c11*c23*a21-a22*b31*b32*c11*a23*c21-a22*b31*c32*c21*b23*a11+2*a22*b31*c32*b21*c23*a11+2*a22*b31*c32*a21*b23*c11-a12*c31*c33*b21^2*a22+2*a12*c31*a32*b21^2*c23+2*a12*b31*a32*c21^2*b23+2*a12*a31*c33*b21^2*c22+2*a12*a31*b33*c21^2*b22-a12*a31*b32*c21^2*b23+a22*c31^2*b23*a12*b21+a22*b31^2*c12*a23*c21+a22*b31^2*c22*c13*a21+a22*b31^2*c22*a13*c21+b31*c31*a22^2*c13*b21-b12*a31*a32*c21^2*b23-b12*a31*a33*c21^2*b22-b12*b31*c32*a21^2*c23+2*b12*b31*a33*c21^2*a22+2*b12*b31*c33*a21^2*c22-b12*c31*c32*a21^2*b23-b12*c31*b33*a21^2*c22-b12*c31*c33*a21^2*b22-c12*a31*a32*b21^2*c23+2*c12*a31*c32*b21^2*a23-c12*a31*c33*b21^2*a22-c12*b31*b32*a21^2*c23+2*c12*b31*c32*a21^2*b23-c12*c31*a32*b21^2*a23-c12*c31*b32*a21^2*b23+2*c12*c31*a33*b21^2*a22+2*c12*c31*b33*a21^2*b22+b31*b33*c11*a22^2*c21-2*b31*c33*c21*a22^2*b11+b31*c33*b21*a22^2*c11+c31*c33*b11*a22^2*b21+a22*c31^2*b12*a23*b21+a22*c31^2*b22*b13*a21+a22*c31^2*b22*a13*b21+b22*a31^2*c23*b12*c21-2*b22*a31^2*c23*c12*b21+b22*c31^2*a23*b12*a21+a31*a33*c11*b22^2*c21-2*a31*c33*c21*b22^2*a11+a31*c33*a21*b22^2*c11+c31*a33*c21*b22^2*a11-2*c31*a33*a21*b22^2*c11+c31*c33*a11*b22^2*a21+c22*a31^2*b23*c12*b21-2*c22*b31^2*a23*a12*c21+c22*b31^2*a23*c12*a21+c22*b31^2*a12*c23*a21+b31*a33*b21*c22^2*a11-2*b31*a33*a21*c22^2*b11-2*a31*b33*b21*c22^2*a11+2*a32*a31*b22*b13*c21^2-a32*b31*a22*b13*c21^2-a32*b31*a13*b22*c21^2-a32*c31*a22*c13*b21^2-a32*c31*a13*c22*b21^2-a32*b32*c21^2*b23*a11-a32*b32*c21^2*a23*b11-a32*c32*b21^2*c23*a11-a32*c32*b21^2*a23*c11-a32*a33*c11*c22*b21^2-a32*a33*b11*b22*c21^2+2*a32*b33*c21^2*b22*a11-a32*b33*c21^2*a22*b11+2*a32*c33*b21^2*c22*a11-b32^2*c21*a11*c23*a21-b32*a31*a22*b13*c21^2-b32*a31*a13*b22*c21^2+2*b32*b31*c22*c13*a21^2-b32*c31*b22*c13*a21^2-b32*c31*b13*c22*a21^2-b32*c32*a21^2*c23*b11-b32*c32*a21^2*b23*c11-b32*a33*c21^2*b22*a11+2*b32*a33*c21^2*a22*b11-b32*b33*c11*c22*a21^2-b32*b33*a11*a22*c21^2+2*b32*c33*a21^2*c22*b11-c32*a31*a22*c13*b21^2-c32*a31*a13*c22*b21^2-c32*b31*b13*c22*a21^2+2*c32*c31*a22*a13*b21^2+2*c32*c31*b22*b13*a21^2-c32*a33*b21^2*c22*a11+2*c32*a33*b21^2*a22*c11-c32*c33*a11*a22*b21^2-c32^2*b21*a11*b23*a21-b22*c31*b32*a11*c23*a21-b22*c31*b32*a11*a23*c21+2*b22*c31*b32*a21*a23*c11-b22*c31*c32*a11*b23*a21-b22*c31*c32*a21*a23*b11-b22*c31*a33*b21*c22*a11+2*b22*c31*a33*a21*c22*b11-c22*b31*c31*a12*b23*a21-4*c22*b31*a32*c21*a23*b11+2*c22*b31*a32*b21*a23*c11-c22*b31*a32*a21*b23*c11+2*c22*b31*a32*a21*c23*b11-c22*b31*b32*a11*c23*a21-c22*b31*c32*a11*b23*a21+2*c22*b31*c32*a21*a23*b11-c22*c31*a32*b21*b23*a11+2*c22*c31*b32*a11*b23*a21-c22*c31*b32*a21*a23*b11+2*c22*a31*b31*a23*b12*c21-c22*a31*b31*a12*c23*b21-c22*a31*b31*b23*c12*a21-c22*a31*c31*b23*a12*b21-c22*a31*c31*b12*a23*b21-c22*a31*a32*b11*c23*b21+2*c22*a31*a32*b11*b23*c21-c22*a31*a32*b21*b23*c11+2*c22*a31*b32*c21*a23*b11-4*c22*a31*b32*c21*b23*a11-c22*a31*b32*b21*a23*c11+2*c22*a31*b32*b21*c23*a11-c22*a31*b32*a21*c23*b11-c22*a31*c32*b11*b23*a21-c22*a31*c32*b11*a23*b21-2*a32*a31*c21*b13*c22*b21+a32*b31*a21*c22*b13*c21-2*a32*b31*a21*c22*c13*b21+a32*b31*a21*c13*b22*c21+a32*c31*b21*a22*b13*c21+a32*c31*b21*a13*b22*c21+a32*c31*a21*b22*c13*b21+a32*c32*b21*c21*b23*a11+a32*c32*b21*c21*a23*b11+a32*c32*b21*a21*c23*b11-2*a32*c32*a21*b11*b23*c21+a32*a33*c21*b11*c22*b21+a32*a33*b21*c11*b22*c21-2*a32*b33*c21*b21*c22*a11+a32*b33*c21*b21*a22*c11-2*a32*b33*c21*a21*b22*c11+a32*b33*c21*a21*c22*b11+a32*b33*a21*c11*c22*b21-2*a32*c33*b21*c21*b22*a11+a32*c33*b21*c21*a22*b11-2*a32*c33*b21*a21*c22*b11+a32*c33*a21*b11*b22*c21+b32*a31*c21*a13*c22*b21+b32*a31*a21*c22*b13*c21-2*b32*a31*a21*c22*c13*b21+b32*a31*a21*c13*b22*c21-2*b32*b31*c21*a22*c13*a21-2*b32*b31*c21*a13*c22*a21-2*b32*c31*b21*a22*a13*c21+b32*c31*b21*a13*c22*a21+b32*c31*a21*a22*b13*c21-2*b32*c32*b21*a11*a23*c21+b32*c32*b21*a11*c23*a21+b32*c32*a21*c21*b23*a11+b32*c32*a21*b21*a23*c11+b32*a33*c21*b21*c22*a11-2*b32*a33*c21*b21*a22*c11+b32*a33*c21*a21*b22*c11-2*b32*a33*c21*a21*c22*b11+b32*b33*c21*a11*c22*a21+b32*b33*a21*c11*a22*c21+b32*c33*b21*a11*a22*c21-2*b32*c33*a21*c21*a22*b11+b32*c33*a21*c21*b22*a11+b32*c33*a21*b21*a22*c11+c32*a31*b21*a22*b13*c21+c32*a31*b21*a13*b22*c21-2*c32*a31*a21*b22*b13*c21+c32*a31*a21*b22*c13*b21+c32*b31*b21*a22*c13*a21+c32*b31*b21*a13*c22*a21+c32*b31*a21*a13*b22*c21+c32*a33*a21*b11*b22*c21+c32*b33*a21*c21*a22*b11-2*c32*b33*a21*c21*b22*a11-2*c32*b33*a21*b21*a22*c11+c32*c33*b21*a11*b22*a21+c32*c33*a21*b11*a22*b21+2*a22*b31*c33*a21*c22*b11-a22*c31*a32*b11*c23*b21+2*a22*c31*a32*b21*b23*c11-a22*c31*b32*c21*a23*b11+2*a22*c31*b32*c21*b23*a11+2*a22*c31*b32*b21*a23*c11-a22*c31*b32*b21*c23*a11-4*a22*c31*b32*a21*b23*c11+2*a22*c31*b32*a21*c23*b11+2*a22*c31*c32*b11*b23*a21-a22*c31*c32*b11*a23*b21-a22*c31*a33*b11*c22*b21-a22*c31*a33*b11*b22*c21+2*a22*c31*a33*b21*b22*c11+2*a22*c31*b33*b21*c22*a11+2*a22*c31*b33*a21*b22*c11-a22*c31*b33*a21*c22*b11-a22*c31*c33*b21*b22*a11-a22*b31*c31*a13*b22*c21-a22*b31*c31*a23*b12*c21+2*a22*a31*c33*b11*b22*c21-a22*a31*b33*c21*c22*b11-a22*a31*c32*b21*b23*c11+2*a22*a31*c32*b11*c23*b21+2*a22*a31*b32*c11*b23*c21-a22*a31*b32*c21*c23*b11+2*a22*a31*c31*b13*c22*b21-a22*a31*c31*b22*c13*b21-a22*a31*c31*b23*c12*b21+2*a22*a31*c31*b23*b12*c21-a22*a31*b31*c12*b23*c21+2*a22*a31*b31*c13*b22*c21-a22*a31*b31*c22*c13*b21-a22*a31*b31*c22*b13*c21-a22*a31*b31*c23*b12*c21-b22*a31*b31*c23*a12*c21+2*b22*a31*b31*c23*c12*a21-b22*a31*b31*c22*a13*c21-b22*a31*b31*c22*c13*a21-b22*a31*b31*c12*a23*c21+2*b22*a31*c31*a23*c12*b21-b22*a31*c31*a13*c22*b21-b22*a31*c31*b23*c12*a21-b22*a31*c31*b13*c22*a21+2*b22*a31*a32*c11*c23*b21-b22*a31*a32*c21*c23*b11-b22*a31*c32*c21*a23*b11+2*b22*a31*c32*c21*b23*a11-4*b22*a31*c32*b21*c23*a11-b22*a31*c32*a21*b23*c11+2*b22*a31*c32*a21*c23*b11-b22*a31*a33*c11*c22*b21+2*b22*a31*b33*c21*c22*a11-b22*a31*b33*c11*c22*a21-b22*b31*c31*a23*c12*a21+2*b22*b31*c31*a13*c22*a21-b22*b31*c31*a12*c23*a21-b22*b31*a32*c11*c23*a21-b22*b31*a32*c21*c23*a11-b22*b31*c32*a21*a23*c11+2*b22*b31*a33*c11*c22*a21-b22*b31*a33*c21*c22*a11-b22*c31*a32*c21*b23*a11-4*b22*c31*a32*b21*a23*c11-b22*c31*a32*a21*c23*b11,-a22*b32^2*c21*c23*a11-c22*a32^2*b11*c23*b21+c12*b22*b31*a32*c23*a21-a32^2*c21*b13*c22*b21+a22*a32*c32*b11*c23*b21-a12*b32*a33*c21^2*b22-b22*c22*a31*a32*b23*c11+c12*a32*c33*b21*b22*a21-b22*c22*c31*a23*a11*b32-2*c12*b22*c31*a32*a23*b21-2*b22*a32*c32*b21*c23*a11+a22*a32*b32*c21*c23*b11+c12*b22*c31*a23*a21*b32-2*a22^2*b32*c13*c21*b31+a22^2*c31*b32*c23*b11-a22*c32*b33*c21*b22*a11+4*a12*b22*c31*a32*c23*b21+2*a12*b22*a31*c33*c22*b21+a22^2*b32*c31*b13*c21+2*b22*c32*a33*a21*c22*b11+b22*b32*c32*a21*a23*c11-2*b32*c33*c21*a22^2*b11+2*b12*b32*c33*a21^2*c22+b22*a32*c32*c21*b23*a11+c12*a22*b31*a32*c23*b21-b22*a32*a33*c11*c22*b21-a32*b32*a22*b13*c21^2+4*c12*b22*a31*c32*a23*b21-2*c12*b22*a31*a32*c23*b21-2*c22^2*b32*a13*a21*b31+a12*b32*c33*b21*a22*c21+2*a12*a32*c33*b21^2*c22-c12*a22*b31*c33*b22*a21+b22*a32*c32*a21*b23*c11+a12*b31*a33*c22^2*b21+a32*c33*a21*b22^2*c11+b12*c22*a31*c32*b23*a21-2*a22^2*c31*b32*b23*c11+b12*a22*b31*c23*c21*a32-b22*c22*a31*c32*a23*b11-a22*c22*a31*b31*c12*b23-b12*b22*a31*c22*c21*a33-a22*c22*b32*a31*b13*c21-b22*c22*a32*b31*c13*a21+a32*b33*a21*c22^2*b11+c32*a33*c21*b22^2*a11+c12*a22*a31*b32*c23*b21-2*a12*a32*b33*c21*c22*b21-a22*b32*b33*c21*c22*a11-a12*b22*c31*a33*c22*b21+b22*b32*c32*a11*c23*a21-b22*a32^2*c11*b23*c21+a32*b32*a21*c22*b13*c21-a22*c32^2*b21*b23*a11+2*a22*b22*c32*c31*a13*b21+2*a12*b22*a31*c22*c21*b33+a12*b22*a31*c32*b23*c21-a22*c22*b31*b32*a23*c11+a12*c32*a33*b21*b22*c21+b12*c22*b31*a32*c23*a21-a12*b32*b33*c21^2*a22-a32*b32*a13*b22*c21^2+c12*b22*c31*a32*b23*a21+c12*c22*b31*a32*a23*b21-2*c12*a22*b31*a32*b23*c21+b12*b22*a31*c32*c23*a21-2*a12*a31*c33*b22^2*c21-b12*a22*a31*c33*c22*b21+c32*c33*b11*a22^2*b21+c22*a32*b32*b21*a23*c11+c12*b32*b33*a21*a22*c21-2*a12*b22*c31*a32*b23*c21+a12*b22*b31*c32*a23*c21+2*a12*a22*c31*b33*c22*b21+2*a12*a32*b33*c21^2*b22-b22*c22*b31*a32*c23*a11-2*a12*c22*b31*c32*b23*a21-2*c22*a32*b32*c21*b23*a11-2*b32*c32*b21*a22*a13*c21-b22*c22*b32*a31*a13*c21+a12*c32*b33*b21*c22*a21-a12*c32*a33*b21^2*c22+b12*c32*a33*b21*c22*a21+b12*c31*b33*a22^2*c21-2*b12*b31*c33*a22^2*c21+a22*a32*c32*b21*b23*c11-2*b12*c32*a33*b21*a22*c21+b32*c32*b21*a22*c13*a21+b12*c22*c31*a32*b23*a21-a22*c22*c32*b31*a13*b21+c22^2*a31*b32*a23*b11+a22*b32*c32*c21*b23*a11-2*b12*b22*a31*c32*a23*c21+2*a22*c32*b33*a21*b22*c11-2*b12*c22*a31*c32*a23*b21-b32*c32*b13*c22*a21^2-a32^2*c21*b22*c13*b21-2*a12*a31*b33*c22^2*b21+2*b22*b32*a33*c11*c22*a21+2*b12*b32*a33*c21^2*a22+2*a22*c22*b31*a32*c23*b11+a12*c32*b33*b21*a22*c21-c32^2*b21*a13*b22*a21-b22*a32^2*c21*c23*b11-2*b22^2*a31*c32*c23*a11-a22*b22*c31*b32*c23*a11-2*c12*b22*a31*c32*b23*a21+b22^2*a31*c32*a23*c11+a32*b32*a21*c13*b22*c21-a22*c22*b31*c31*b23*a12-a22*b22*a31*c32*b23*c11+a12*c31*a33*b22^2*c21+a32*b32*c21*a13*c22*b21-c12*a22*b31*b33*c22*a21+a22^2*b32*c31*c13*b21-2*c12*b22*a31*b32*a23*c21-2*a12*b22*c31*c32*a23*b21+b12*c22*c31*a32*a23*b21-2*a12*c22*a31*b32*b23*c21+b22^2*c32*a31*c13*a21+2*a22*b22*c32*c31*b13*a21+a12*b31*b33*c22^2*a21+c22^2*a31*b31*b12*a23+c22^2*b32*a31*a13*b21+a32*a33*b11*c22^2*b21+c32*c33*a11*b22^2*a21+b22^2*a31*c31*c23*a12+b12*a32*a33*c21*c22*b21+a12*c22*b31*b32*c23*a21+c12*c22*a31*b23*b21*a32+a12*c22*a31*b23*b21*c32-a22*c22*b31*b32*c23*a11-a22*c22*b32*c31*b13*a21+a12*b22*b31*c32*c23*a21-b22*a32*a33*c21*c22*b11+2*b22*c22*a31*b32*c23*a11-2*c12*b22*b31*a23*a21*c32+a22*b32*c32*b21*c23*a11-a22*c22*a31*b32*c23*b11+b22*a32*b32*c21*c23*a11-2*b12*b32*c33*a21*a22*c21-c12*a22*b31*a33*c22*b21-a12*a22*c31*b22*b21*c33+c12*c22*a31*b32*b23*a21+2*a22*b22*b32*c13*c21*a31+b22^2*c31*a23*a11*c32-2*b22^2*a32*c13*c21*a31-b12*a22*c31*a33*b22*c21+b32*b33*a11*c22^2*a21+a22*c22*b31^2*c23*a12+a22*c22*b31^2*c12*a23-a22*b22*b31*c23*c11*a32-b12*a22*c31*a33*c22*b21+a12*a22*b31*c23*c21*b32+b12*b22*a31*c23*c21*a32+a12*c31*c33*b22^2*a21-2*b12*c22*c31*a23*a21*b32-2*a22*b32*c32*a21*c23*b11+c12*b32*a33*a21*b22*c21-b12*b22*a31*c33*c22*a21-a22^2*b31^2*c12*c23-a22^2*c31^2*b12*b23-b22^2*a31^2*c12*c23-b22^2*c31^2*a12*a23-c22^2*a31^2*b12*b23-c22^2*b31^2*a12*a23+a32^2*b22*b13*c21^2+a32^2*c22*c13*b21^2+b32^2*a22*a13*c21^2+b32^2*c22*c13*a21^2+c32^2*a22*a13*b21^2+c32^2*b22*b13*a21^2-2*a12*a32*c33*b21*b22*c21+a12*b32*a33*c21*c22*b21+a12*b32*b33*c21*c22*a21-2*a12*b32*c33*b21*c22*a21+a12*b32*c33*a21*b22*c21-2*a12*c32*b33*a21*b22*c21+a12*c32*c33*b21*b22*a21+a12*a22*c31*b23*b21*c32-2*a12*a22*c31*b32*c23*b21+a12*a22*c31*b32*b23*c21-a12*a22*b31*c33*c22*b21+2*a12*a22*b31*c33*b22*c21-a12*a22*b31*c22*c21*b33+a12*a22*b31*c32*c23*b21-2*a12*a22*b31*c32*b23*c21-a12*c32*c33*b21^2*a22+b12*c31*c33*a22^2*b21+b12*a31*a33*c22^2*b21+b12*a31*b33*c22^2*a21-2*b12*b31*a33*c22^2*a21-b12*a32*a33*c21^2*b22-b12*a32*b33*c21^2*a22-b12*c32*b33*a21^2*c22-b12*c32*c33*a21^2*b22-2*a22^2*b31*c32*c23*b11+a22^2*b31*c31*c12*b23+a22^2*b31*c23*c11*b32+a22*b22*c31^2*b23*a12+a22*b22*c31^2*b12*a23+a22^2*b31*c31*c23*b12+c12*b31*b33*a22^2*c21+c12*b31*c33*a22^2*b21-2*c12*c31*b33*a22^2*b21+c12*a31*a33*b22^2*c21+c12*a31*c33*b22^2*a21-2*c12*c31*a33*b22^2*a21-c12*a32*a33*b21^2*c22-c12*a32*c33*b21^2*a22-c12*b32*b33*a21^2*c22-c12*b32*c33*a21^2*b22+2*c12*c32*a33*b21^2*a22+2*c12*c32*b33*a21^2*b22-b22*c32^2*a11*b23*a21-b22*c32^2*a21*a23*b11+2*b22*c32^2*a11*a23*b21+a22^2*b31*c32*b23*c11+a22^2*c31*b23*b11*c32+a22^2*c32*b31*b13*c21+a22^2*c32*b31*c13*b21-2*a22^2*c32*b13*b21*c31+b32*b33*c11*a22^2*c21+b32*c33*b21*a22^2*c11+c32*b33*c21*a22^2*b11-2*c32*b33*b21*a22^2*c11+2*a22*b32^2*c11*c23*a21-a22*b32^2*c11*a23*c21+2*a22*c32^2*b11*b23*a21-a22*c32^2*b11*a23*b21-2*c32*a33*a21*b22^2*c11+b22^2*a31*c31*c12*a23+b22^2*a31*c23*c11*a32+b22^2*c31*a32*c23*a11-2*b22^2*c31*a32*a23*c11+b22^2*a32*c31*a13*c21+b22^2*a32*c31*c13*a21+b22^2*c32*a31*a13*c21-2*b22^2*c32*a13*a21*c31+a32*a33*c11*b22^2*c21-2*a32*c33*c21*b22^2*a11+b22*c22*a31^2*c23*b12+b22*c22*a31^2*c12*b23+2*b22*a32^2*c11*c23*b21+2*c22*a32^2*b11*b23*c21-c22*a32^2*b21*b23*c11-c22*b32^2*a11*c23*a21+2*c22*b32^2*a11*a23*c21-c22*b32^2*a21*a23*c11+c22^2*a31*b31*b23*a12+c22^2*a31*b23*b11*a32-2*c22^2*a31*b32*b23*a11-b32*c32*b22*c13*a21^2-a32*c32*a13*c22*b21^2-a32*c32*a22*c13*b21^2-c32^2*b21*a22*b13*a21-b12*a22*c31*c33*b22*a21-b12*a22*c31*b33*c22*a21+b12*a22*c31*c32*a23*b21-2*b12*a22*c31*c32*b23*a21-2*b12*a22*c31*b32*a23*c21+4*b12*a22*c31*b32*c23*a21-2*b12*a22*c31*a32*c23*b21+b12*a22*c31*a32*b23*c21+2*b12*a22*b31*c33*c22*a21-a12*a22*c31*b33*b22*c21-a12*b22*c31*b33*c22*a21+a12*b22*c31*c32*b23*a21+a12*b22*c31*b32*a23*c21-2*a12*b22*c31*b32*c23*a21-a12*b22*b31*c33*c22*a21-a12*b22*b31*c22*c21*a33-2*a12*b22*b31*c23*c21*a32-2*a12*b22*a31*c32*c23*b21+a12*b22*a31*c23*c21*b32+a12*c22*a31*b32*c23*b21+4*a12*c22*b31*a32*b23*c21-2*a12*c22*b31*a32*c23*b21-2*a12*c22*b31*b32*a23*c21+a12*c22*b31*c32*a23*b21-2*a12*c22*c31*b23*b21*a32+a12*c22*c31*b32*b23*a21+a12*c22*c31*b32*a23*b21+2*b12*a22*b31*c22*c21*a33+b12*a22*b31*c32*a23*c21-2*b12*a22*b31*c32*c23*a21+2*b12*a22*a31*c33*b22*c21-b12*a22*a31*c22*c21*b33+b12*a22*a31*c32*c23*b21+b12*a22*a31*c32*b23*c21-2*b12*a22*a31*c23*c21*b32-2*b12*b22*c31*a32*c23*a21+b12*b22*c31*a32*a23*c21+b12*b22*c31*a23*a21*c32+2*b12*b22*c31*a33*c22*a21+b12*c22*a31*a32*c23*b21-2*b12*c22*a31*a32*b23*c21-2*b12*c22*a31*b32*c23*a21+4*b12*c22*a31*b32*a23*c21-2*b12*c22*b31*a32*a23*c21+b12*c22*b31*a23*a21*c32+b12*a32*b33*c21*c22*a21-2*b12*a32*c33*b21*c22*a21+b12*a32*c33*a21*b22*c21+b12*a32*c33*b21*a22*c21-2*b12*b32*a33*c21*c22*a21+b12*c32*a33*a21*b22*c21+b12*c32*b33*a21*a22*c21+b12*c32*c33*a21*a22*b21+c12*a22*a31*b32*b23*c21+2*c12*a22*a31*b33*c22*b21-c12*a22*a31*b22*b21*c33-2*c12*a22*b31*b32*c23*a21+c12*a22*b31*b32*a23*c21+4*c12*a22*b31*c32*b23*a21-2*c12*a22*b31*c32*a23*b21-c12*a22*b31*a33*b22*c21+c12*a22*c31*b23*b21*a32-2*c12*a22*c31*b32*b23*a21+c12*a22*c31*b32*a23*b21+2*c12*a22*c31*b22*b21*a33+2*c12*a22*c31*b33*b22*a21-c12*a22*a31*b33*b22*c21-2*c12*a22*a31*b23*b21*c32+c12*b22*a31*a32*b23*c21+c12*b22*a31*b32*c23*a21-c12*b22*a31*a33*c22*b21-c12*b22*a31*b33*c22*a21+c12*b22*b31*a32*a23*c21+2*c12*b22*b31*a33*c22*a21-2*c12*c22*a31*b32*a23*b21-2*c12*c22*b31*a32*b23*a21+c12*c22*b31*a23*a21*b32+c12*a32*a33*b21*b22*c21+c12*a32*b33*b21*c22*a21-2*c12*a32*b33*a21*b22*c21+c12*a32*b33*b21*a22*c21+c12*b32*a33*b21*c22*a21-2*c12*b32*a33*b21*a22*c21+c12*b32*c33*a21*a22*b21-2*c12*c32*a33*b21*b22*a21-2*c12*c32*b33*a21*a22*b21+2*a22*b22*a31*b31*c12*c23-a22*b22*a31*c31*c23*b12-a22*b22*a31*c31*c12*b23-a22*b22*a31*c23*c11*b32+2*a22*b22*a31*c32*c23*b11-a22*b22*b31*c31*c23*a12-a22*b22*b31*c31*c12*a23+2*a22*b22*b31*c32*c23*a11-a22*b22*b31*c32*a23*c11-a22*b22*c31*a32*c23*b11+2*a22*b22*c31*a32*b23*c11+2*a22*b22*c31*b32*a23*c11-a22*b22*c31*c32*b23*a11-a22*b22*c31*c32*a23*b11+2*a22*b22*a32*c13*c21*b31-a22*b22*a32*c31*b13*c21-a22*b22*a32*c31*c13*b21-a22*b22*b32*c31*c13*a21-a22*b22*b32*c31*a13*c21-a22*b22*c32*a31*b13*c21-a22*b22*c32*a31*c13*b21-a22*b22*c32*b31*c13*a21-a22*b22*c32*b31*a13*c21-a22*c22*a31*b31*c23*b12+2*a22*c22*a31*c31*b12*b23+2*a22*c22*a31*b32*b23*c11-a22*c22*a31*b23*b11*c32-a22*c22*b31*c31*b12*a23-a22*c22*b31*a32*b23*c11-a22*c22*b31*c32*b23*a11+2*a22*c22*b31*c32*a23*b11-a22*c22*c31*b23*b11*a32+2*a22*c22*c31*b32*b23*a11-a22*c22*c31*b32*a23*b11-a22*c22*a32*b31*b13*c21-a22*c22*a32*b31*c13*b21+2*a22*c22*a32*b13*b21*c31-a22*c22*b32*a31*c13*b21+2*a22*c22*b32*b31*a13*c21+2*a22*c22*b32*b31*c13*a21-a22*c22*b32*c31*a13*b21+2*a22*c22*c32*b13*b21*a31-a22*c22*c32*b31*b13*a21-2*a22*a32*b32*c11*c23*b21+a22*a32*b32*c11*b23*c21-2*a22*a32*c32*b11*b23*c21+2*a22*a32*b33*c11*c22*b21-a22*a32*b33*c21*c22*b11-a22*a32*b33*c11*b22*c21-a22*a32*c33*b11*c22*b21-a22*a32*c33*b21*b22*c11+2*a22*a32*c33*b11*b22*c21+a22*b32*c32*c21*a23*b11+a22*b32*c32*b21*a23*c11-2*a22*b32*c32*a21*b23*c11-a22*b32*a33*c11*c22*b21+2*a22*b32*a33*c21*c22*b11-a22*b32*a33*c11*b22*c21-a22*b32*b33*c11*c22*a21+2*a22*b32*c33*c21*b22*a11-a22*b32*c33*b21*c22*a11-a22*b32*c33*a21*b22*c11+2*a22*b32*c33*a21*c22*b11-a22*c32*a33*b11*c22*b21-a22*c32*a33*b11*b22*c21+2*a22*c32*a33*b21*b22*c11+2*a22*c32*b33*b21*c22*a11-a22*c32*b33*a21*c22*b11-a22*c32*c33*b21*b22*a11-a22*c32*c33*b11*b22*a21-2*b22*b32*c32*a11*a23*c21-b22*b32*a33*c21*c22*a11-b22*b32*c33*a11*c22*a21-b22*c32*a33*b21*c22*a11-b22*c32*b33*a11*c22*a21-b22*c22*a31*b31*c12*a23-b22*c22*a31*c31*b23*a12-b22*c22*a31*c31*b12*a23-b22*c22*a31*a32*c23*b11-b22*c22*a31*b32*a23*c11+2*b22*c22*a31*c32*b23*a11+2*b22*c22*b31*c31*a12*a23+2*b22*c22*b31*a32*a23*c11-b22*c22*b31*a23*a11*c32-b22*c22*c31*a32*b23*a11+2*b22*c22*c31*a32*a23*b11+2*b22*c22*a32*a31*b13*c21+2*b22*c22*a32*a31*c13*b21-b22*c22*a32*b31*a13*c21-b22*c22*a32*c31*a13*b21-b22*c22*a32*c31*b13*a21-b22*c22*b32*a31*c13*a21+2*b22*c22*b32*a13*a21*c31-b22*c22*c32*a31*b13*a21-b22*c22*c32*a31*a13*b21+2*b22*c22*c32*a13*a21*b31-2*b22*a32*b32*c11*c23*a21+b22*a32*b32*c11*a23*c21+b22*a32*c32*c21*a23*b11-2*b22*a32*c32*b21*a23*c11+b22*a32*c32*a21*c23*b11+2*b22*a32*b33*c21*c22*a11-b22*a32*b33*c11*c22*a21+2*b22*a32*c33*b21*c22*a11-b22*a32*c33*a21*c22*b11-b22*c22*a31*b31*c23*a12-2*c22*a32*b32*c21*a23*b11+c22*a32*b32*b21*c23*a11+c22*a32*b32*a21*b23*c11+c22*a32*b32*a21*c23*b11+c22*a32*c32*b21*b23*a11-2*c22*a32*c32*b11*b23*a21+c22*a32*c32*b11*a23*b21+c22*b32*c32*a11*b23*a21+c22*b32*c32*a21*a23*b11-2*c22*b32*c32*a11*a23*b21-2*a32*b32*a21*c22*c13*b21+a32*b32*c21*a22*c13*b21+a32*c32*b21*a22*b13*c21+a32*c32*b21*a13*b22*c21-2*a32*c32*a21*b22*b13*c21+a32*c32*a21*b22*c13*b21+a32*c32*a21*b13*c22*b21+b32*c32*b21*a13*c22*a21+b32*c32*a21*a13*b22*c21+b32*c32*a21*a22*b13*c21+c22^2*b31*a32*b23*a11-2*c22^2*b31*a32*a23*b11+c22^2*b31*a23*a11*b32-2*c22^2*a32*b13*b21*a31+c22^2*a32*b31*a13*b21+c22^2*a32*b31*b13*a21+c22^2*b32*a31*b13*a21-2*a32*b33*b21*c22^2*a11+b32*a33*b21*c22^2*a11-2*b32*a33*a21*c22^2*b11-b32^2*c21*a22*c13*a21-b32^2*c21*a13*c22*a21,-a12*a23*c33*b23*b21*c32+b22*b33*a32*c23^2*a11-2*b22*a13*a33*c32*c23*b21+b22*c13*a33*a32*c23*b21-2*a12*b23^2*c31*c22*a33+a22*b23*a33*c33*b22*c11-b32*a13*a23*c32*b23*c21+a12*c23^2*b31*a22*b33+2*b12*a23*c23*a31*c22*b33+a12*c23^2*a31*b22*b33-b12*a23*c23*b31*a22*c33-b22*a13*b23*a31*c23*c32+2*c12*a23*b23*b31*a22*c33+a12*b23^2*a31*c22*c33-b12*b23*a22*a21*c33^2+b12*c23*b33*a22*a21*c33-b22*b13*a23*c31*c23*a32+b22*b13*c33*a32*a23*c21-2*a22*c13*a23*b31*b22*c33-c12*a23*b23*b31*c22*a33-2*b22*a13*a33*c23*c21*b32-c22*a13*a23*b31*b23*c32-b22*a23*b33*c32*c23*a11-b22*a13*a23*c31*c23*b32-a12*b23*c23*a31*b22*c33+b22*a13*b33*c32*c23*a21+b22*c23*a33*b33*c22*a11-b22*a23*a33*c32*b23*c11-c22*a23*c33*b23*b11*a32-2*b22*a13*c33*a32*b23*c21-b12*b23*a33*c23*c21*a32+a22*c13*a33*b23*b21*c32-2*a22*c13*c33*b23*b21*a32-c12*a23*a33*b32*b23*c21+b22*a13*a23*b31*c22*c33+b22*a13*c33*b32*c23*a21+2*a22*a23*c33*b23*b11*c32-a12*b23*c23*a31*c22*b33-a22*a23*c33*b32*b23*c11+b22*a23*a33*c33*c22*b11-2*c22*c13*b33*a32*b23*a21+a22*b13*b23*c31*c22*a33-c22*a23*c33*b32*b23*a11-2*b22*b13*a23*a31*c22*c33+2*a32*b13*a23*c32*c23*b21-2*a22*b13*a31*c23^2*b32-a22*b23*a33*c23*c11*b32+a22*a23*b33*c33*c22*b11+b22*b13*a33*c32*c23*a21+2*c12*a23*b33^2*a22*c21-c22*a23*b33*c32*b23*a11-2*c22*a13*b33*b32*c23*a21-c22*b13*b23*a31*c23*a32+b13*b23*c23*c21*a32^2-b12*a23*c23*a31*b22*c33-b12*b23*c23*a31*c22*a33-a22*b13*b23*c31*c23*a32-2*a22*b13*b33*c23*c21*a32-b23*b33*c33*a22^2*c11+2*b12*a23*c33^2*a22*b21+4*b22*a13*a33*c32*b23*c21+c12*b23*a33*b33*c22*a21-a32*c13*a23*b32*c23*b21-2*a12*c23^2*b31*b22*a33-a22*a23*b33*c32*c23*b11-2*b22*c13*c33*a23*a21*b32+b12*b23*a33*c33*a22*c21-a13*c23*a31*b22^2*c33+2*b12*a23*c33*a32*b23*c21+a12*b23*b33*c33*a22*c21+2*a13*b23*b31*c22^2*a33+2*c12*a23*b33*a32*c23*b21+4*b22*c13*c33*a32*b23*a21-a22*c23*b33^2*c22*a11+a22*b23*b33*c33*c22*a11-2*b22*a13*c33*c32*b23*a21+2*c22*a23*b33*b32*c23*a11+b12*a23^2*b31*c22*c33-a22*a13*b23*c31*c23*b32-a12*b23*c23*c31*a22*b33+a13*a23*c23*c21*b32^2+a22*c23*a33*b22*b11*c33-2*b12*a23*a33*c33*c22*b21-a12*a23*b33*c32*b23*c21+a12*a23*b33*c33*c22*b21+b12*a23*a33*c22*c21*b33-2*c12*b23*a33*c33*b22*a21+a22*b13*c33*c32*b23*a21-a12*b23*a33*c23*c21*b32-a12*b23*c33*b32*c23*a21+2*c12*a23*b23*a31*b22*c33+c22*b13*c33*a23*a21*b32-c22*a13*a23*b31*c23*b32-c12*a23*b33*a32*b23*c21+a22*c13*b23*a31*c22*b33+a22*c13*a33*b32*b23*c21-b12*b23*c33*a32*c23*a21-2*b22*a23*b33*c33*c22*a11+c12*a33*a32*b23^2*c21+2*c13*a23*a31*b22^2*c33-a12*a23*b33*c23*c21*b32+c22*a13*b33*b32*a23*c21-2*c12*b23*a33*b33*a22*c21-b22*c13*b23*a31*c23*a32+2*c13*b23*b31*a22^2*c33+b12*c23^2*b31*a22*a33-a32*c13*b23*b32*c23*a21+a12*b33*b32*c23^2*a21-c22*b13*a23*a31*b23*c32-2*a22*c13*a31*b23^2*c32+a22*b13*b23*a31*c22*c33+a22*a33*b32*c23^2*b11-c23*a33*c33*b22^2*a11-2*b22*c33*c32*a23^2*b11-b22*b23*a33*c32*c23*a11-a12*a23*c33*b32*c23*b21+2*a13*c23*c31*b22^2*a33-c12*b23*a33^2*c22*b21+b22*b13*c33*a23*a21*c32+b22*c13*b33*a23*a21*c32+a22*a23*b33*c33*b22*c11+b22*c33*b32*a23^2*c11-a22*a23*c33*b32*c23*b11+b22*a13*c33*a32*c23*b21-c13*a23*c31*b22^2*a33-c12*a23*c33*b23*b21*a32+c22*a13*c33*b23*b21*a32-2*b22*b13*a33*c32*a23*c21+b22*c13*a23*b31*c22*a33+c12*a23*b33*c33*b22*a21+a22*b13*a23*c31*b22*c33+b12*a33*a32*c23^2*b21+b12*c33*c32*a23^2*b21-b12*a23*c33^2*b22*a21+a22*c13*a23*c31*b22*b33+a22*c13*c31*b23^2*a32-a22*a23*c22*c11*b33^2+c22*a13*b33*c32*a23*b21-2*c22*c13*a33*b32*a23*b21+a22*b13*c33*a32*c23*b21-a12*a23*b22*b21*c33^2+2*a12*a23*c33*b32*b23*c21-a12*a23*b23*b31*c22*c33+a12*a33*c32*b23^2*c21-2*a12*c33*a32*b23^2*c21+c22*c13*a33*b32*b23*a21-2*c12*a23*b33*c33*a22*b21-a13*b23*a31*c22^2*b33+2*b13*a23*a31*c22^2*b33+a22*c33*a32*b23^2*c11+4*c22*b13*b33*a32*c23*a21+a22*c13*c23*b31*b22*a33-c12*a23*b33^2*c22*a21+c12*b33*b32*a23^2*c21+2*b12*b23*c23*a31*a22*c33-a22*a13*b23*b31*c23*c32+2*c22*a13*a23*c31*b23*b32-2*b22*c13*b31*a23^2*c32-b12*a23*a33*c32*b23*c21-c12*a23*b33*b32*c23*a21-2*b12*c23^2*a31*a22*b33-2*b12*a33*b32*c23^2*a21+b22*b13*a31*c23^2*a32-c22*b23*b33*a32*c23*a11+a32*a13*b32*c23^2*b21+2*a12*b23*c23*c31*b22*a33+a22*b13*a23*b31*c22*c33+a22*b13*c33*a32*b23*c21+2*a12*a23*b23*c31*c22*b33-2*b22*a13*c23*b31*c22*a33+2*b12*a23*a33*c23*c21*b32+2*a12*b23*c23*b31*c22*a33+b22*a13*a23*c31*c22*b33+2*b12*c23*a33^2*c22*b21+a22*c13*a23*b31*c22*b33-2*b22*c13*a33*a32*b23*c21+c13*a23*b32^2*c23*a21+b32*b13*c32*a23^2*c21-2*a22*a13*c23*c31*b22*b33-a22*b23*a33*c32*c23*b11+c12*b23^2*a31*c22*a33-a32*a13*b23*c32*c23*b21-c23*b33*c33*a22^2*b11+2*c22*a23*a33*b32*b23*c11-a12*a23*c22*c21*b33^2+a22*b33*a32*c23^2*b11-2*a22*b33*b32*c23^2*a11+b22*a13*a31*c23^2*b32-b22*c13*a23*a31*c23*b32+b22*a23*a33*c22*c11*b33+b22*c13*a33*c32*a23*b21-2*a22*c23*a33*b33*b22*c11+a22*a13*b33*c23*c21*b32-2*b22*a13*b33*c32*a23*c21+c23*b33^2*a22^2*c11+a23*c33^2*b22^2*a11+c23*a33^2*b22^2*c11+a23*b33^2*c22^2*a11+b23*a33^2*c22^2*b11-b13*a32^2*c23^2*b21-c13*a32^2*b23^2*c21-a13*b32^2*c23^2*a21-c13*b32^2*a23^2*c21-a13*c32^2*b23^2*a21-b13*c32^2*a23^2*b21+b23*c33^2*a22^2*b11-2*a12*b23*b33*c33*c22*a21+2*a12*b23*c33*a32*c23*b21+a12*c23*a33*b33*b22*c21-2*a12*c23*a33*b33*c22*b21+a12*c23*a33*b22*b21*c33-2*a12*c23*b33*c33*b22*a21+a12*c23*b33*c33*a22*b21-a12*b23*c23*b31*a22*c33+a12*a23*b33*c33*b22*c21+2*a12*a23*b33*c32*c23*b21-a12*a23*c23*c31*b22*b33+2*a12*a23*c23*b31*b22*c33-a12*a23*c23*b31*c22*b33-a12*a23*b23*c31*b22*c33+2*b12*a23*b23*c31*c22*a33-b12*a23*b23*c31*a22*c33-b12*a23*c23*b31*c22*a33-b12*a23*c23*c31*b22*a33+2*b12*a23*c23*c31*a22*b33-b12*a23*a33*c32*c23*b21+b12*a23*a33*c33*b22*c21-b12*a23*b33*c23*c21*a32-b12*a23*b33*c32*c23*a21+b12*a23*b33*c33*c22*a21-2*b12*a23*b33*c33*a22*c21-b12*a23*c33*a32*c23*b21+2*b12*a23*c33*b32*c23*a21-b12*a23*c33*c32*b23*a21-b12*b23*c23*c31*a22*a33+2*b12*b23*a33*c32*c23*a21+b12*b23*a33*c33*c22*a21-2*b12*c23*a33*b33*c22*a21+b12*c23*a33*b33*a22*c21+b12*c23*a33*c33*b22*a21-2*b12*c23*a33*c33*a22*b21-b12*a23*b23*a31*c22*c33-c12*a23*b23*c31*b22*a33-c12*a23*b23*c31*a22*b33-c12*a23*c23*a31*b22*b33+2*c12*a23*c23*b31*b22*a33-c12*a23*c23*b31*a22*b33-c12*a23*a33*b32*c23*b21+2*c12*a23*a33*b23*b21*c32-2*c12*a23*a33*b33*b22*c21+c12*a23*a33*b33*c22*b21+c12*a23*a33*b22*b21*c33+2*c12*a23*b33*c32*b23*a21-c12*a23*c33*b32*b23*a21-c12*b23*c23*a31*b22*a33+2*c12*b23*c23*a31*a22*b33-c12*b23*c23*b31*a22*a33-c12*b23*a33*a32*c23*b21+2*c12*b23*a33*b32*c23*a21+c12*b23*a33*c33*a22*b21-c12*b23*b33*a32*c23*a21+c12*b23*b33*a22*a21*c33+c12*c23*a33*b33*b22*a21+c12*c23*a33*b33*a22*b21-c12*a23*b23*a31*c22*b33+a22*c23*b33*c33*b22*a11-2*a22*b13*b33*c32*c23*a21+4*a22*b13*b33*c32*a23*c21+a22*b13*c33*b32*c23*a21-2*a22*b13*c33*b32*a23*c21-2*a22*b13*c33*c32*a23*b21-a22*c13*a23*c31*b23*b32+2*a22*c13*b23*a31*c23*b32-2*a22*c13*b23*a31*b22*c33-a22*c13*b23*b31*c23*a32-2*a22*c13*b23*b31*c22*a33+a22*c13*b23*c31*b22*a33+a22*c13*c23*a31*b22*b33-2*a22*c13*a33*b32*c23*b21+a22*c13*b33*a32*b23*c21+a22*c13*b33*a32*c23*b21+a22*c13*b33*b32*c23*a21-2*a22*c13*b33*b32*a23*c21+a22*c13*b33*c32*b23*a21-2*a22*c13*b33*c32*a23*b21-2*a22*c13*c33*b32*b23*a21+4*a22*c13*c33*b32*a23*b21+2*a22*a23*b33*c23*c11*b32+c22*c13*b33*a23*a21*b32-c22*a23*a33*b32*c23*b11-c22*a23*a33*b23*b11*c32-c22*a23*b33*a32*c23*b11+2*c22*a23*b33*a32*b23*c11-a32*c13*a23*b23*b21*c32+2*a32*c13*a23*b32*b23*c21-a32*b13*b23*c32*c23*a21-a32*b13*a23*c32*b23*c21-a32*b13*a23*c23*c21*b32-a32*a13*b23*c23*c21*b32-b32*a13*a23*c32*c23*b21+2*b32*a13*b23*c32*c23*a21-b32*b13*a23*c32*c23*a21-b32*c13*a23*c32*b23*a21+a12*b23^2*c31*a22*c33+a12*c33*c32*b23^2*a21+2*a12*b23*c33^2*b22*a21-a12*b23*c33^2*a22*b21+2*a12*c23*b33^2*c22*a21-a12*c23*b33^2*a22*c21+a12*a33*b32*c23^2*b21-2*a12*b33*a32*c23^2*b21-2*b12*a23^2*c31*c22*b33+b12*a23^2*c31*b22*c33+b12*b33*c32*a23^2*c21-2*b12*c33*b32*a23^2*c21-b12*b23*c22*c21*a33^2-b12*c23*a33^2*b22*c21+b12*c23^2*a31*b22*a33+b12*b33*a32*c23^2*a21+c12*c33*b32*a23^2*b21+c12*a23^2*b31*c22*b33-2*c12*a23^2*b31*b22*c33+c12*a23^2*c31*b22*b33-2*c12*b33*c32*a23^2*b21+2*c12*b23*a33^2*b22*c21-2*c12*b23^2*a31*a22*c33+c12*b23^2*c31*a22*a33-2*c12*a33*c32*b23^2*a21+c12*c33*a32*b23^2*a21-c12*c23*b22*b21*a33^2-c12*c23*a22*a21*b33^2-c13*b23*c31*a22^2*b33-c13*c23*b31*a22^2*b33+a22*a13*c31*b23^2*c32+a22*a13*b31*c23^2*b32+a22*b13*b31*c23^2*a32+2*b13*c23*c31*a22^2*b33-b13*c23*b31*a22^2*c33-b13*b23*c31*a22^2*c33-a22*a23*b22*b11*c33^2-a22*b23*c33^2*b22*a11+a22*a33*c32*b23^2*c11-2*a22*c33*c32*b23^2*a11-2*b22*a13*b31*c23^2*a32+b22*b13*c31*a23^2*c32+b22*c13*c31*a23^2*b32-a13*a23*c31*b22^2*c33-c13*c23*a31*b22^2*a33-a23*a33*c33*b22^2*c11+b22*b33*c32*a23^2*c11-b22*b23*c22*c11*a33^2-b22*c23*a33^2*c22*b11-2*b22*a33*a32*c23^2*b11+b22*a33*b32*c23^2*a11-a13*a23*b31*c22^2*b33-b13*a23*b31*c22^2*a33-b13*b23*a31*c22^2*a33-a23*a33*b33*c22^2*b11-b23*a33*b33*c22^2*a11+c22*a13*a31*b23^2*c32-2*c22*a13*c31*b23^2*a32+c22*b13*b31*a23^2*c32-2*c22*b13*c31*a23^2*b32+c22*c13*b31*a23^2*b32+c22*c13*a31*b23^2*a32-2*c22*b33*b32*a23^2*c11+c22*b33*c32*a23^2*b11+c22*c33*b32*a23^2*b11-2*c22*a33*a32*b23^2*c11+c22*a33*c32*b23^2*a11+c22*c33*a32*b23^2*a11+a32*b13*b32*c23^2*a21+a32*c13*c32*b23^2*a21+c13*b23*a32^2*c23*b21+a32*a13*c32*b23^2*c21+b32*c13*c32*a23^2*b21+a13*a23*b23*b21*c32^2+b13*a23*c32^2*b23*a21+c22*b13*a33*c32*a23*b21-2*c22*b13*b33*a32*a23*c21-2*c22*b13*b33*a23*a21*c32-2*c22*b13*c33*a32*b23*a21+c22*b13*c33*a32*a23*b21-c22*c13*a23*b31*b23*a32+c22*c13*a33*b23*b21*a32+c22*c13*b33*a32*a23*b21-a12*b23*a33*c32*c23*b21+a12*b23*a33*c22*c21*b33-2*a12*b23*a33*c33*b22*c21+a12*b23*a33*c33*c22*b21+2*a12*b23*b33*c23*c21*a32-a12*b23*b33*c32*c23*a21-a22*a23*b33*c32*b23*c11+a22*b23*a33*c22*c11*b33-2*a22*b23*a33*c33*c22*b11-a22*b23*b33*c23*c11*a32+2*a22*b23*b33*c32*c23*a11-a22*b23*c33*a32*c23*b11+2*a22*b23*c33*b32*c23*a11+a22*c23*a33*b33*c22*b11-c22*c13*a23*a31*b23*b32+2*c22*b23*a33*a32*c23*b11-c22*b23*a33*b32*c23*a11+a22*b13*a33*c32*c23*b21-2*a22*b13*a33*c32*b23*c21+a22*b13*a33*c23*c21*b32-2*a22*b13*c23*c31*b22*a33+a22*b13*c23*b31*c22*a33+a22*b13*c23*a31*b22*c33-2*a22*b13*c23*a31*c22*b33+2*a22*b13*b23*a31*c23*c32-a22*b13*a23*c31*b23*c32-2*a22*b13*a23*c31*c22*b33+2*a22*b13*a23*c31*c23*b32+a22*a13*c33*b23*b21*c32-2*a22*a13*c33*b32*c23*b21+a22*a13*c33*b32*b23*c21+a22*a13*b33*c32*c23*b21-2*a22*a13*b33*c32*b23*c21+a22*a13*c23*b31*b22*c33+a22*a13*c23*b31*c22*b33+a22*a13*b23*c31*b22*c33+a22*a13*b23*c31*c22*b33-2*a22*a13*b23*b31*c22*c33-a22*b13*a23*b31*c23*c32+2*a22*c13*a23*b31*b23*c32-a22*c13*a23*b31*c23*b32+2*b22*a13*a23*b31*c23*c32-b22*a13*a23*c31*b23*c32+b22*a13*b23*a31*c22*c33+2*b22*a13*b23*c31*c23*a32-2*b22*a13*b23*c31*c22*a33+b22*a13*c23*a31*c22*b33+b22*a13*b33*c23*c21*a32+b22*a13*c33*b32*a23*c21+b22*a13*c33*c32*a23*b21+b22*b13*a23*c31*c22*a33+b22*b13*c23*a31*c22*a33+b22*b13*a33*c23*c21*a32-2*b22*b13*c33*a32*c23*a21-2*b22*c13*a23*a31*c22*b33+2*b22*c13*a23*b31*c23*a32-b22*c13*a23*c31*b23*a32+b22*c13*b23*a31*c22*a33+b22*c13*a33*b32*c23*a21+b22*c13*a33*b32*a23*c21-2*b22*c13*a33*c32*b23*a21-2*b22*c13*b33*a32*c23*a21+b22*c13*b33*a32*a23*c21-2*b22*c13*c33*a32*a23*b21-b22*a23*a33*c23*c11*b32+2*b22*a23*a33*c32*c23*b11-b22*a23*b33*c23*c11*a32+2*b22*a23*c33*a32*c23*b11-b22*a23*c33*a32*b23*c11-b22*a23*c33*b32*c23*a11+2*b22*a23*c33*c32*b23*a11+2*b22*b23*a33*c23*c11*a32+b22*b23*a33*c33*c22*a11-b22*b23*c33*a32*c23*a11-b22*b13*a23*a31*c23*c32+2*b22*c13*a23*a31*b23*c32-c22*a13*b23*a31*c23*b32+2*c22*a13*b23*b31*c23*a32-2*c22*a13*a33*b32*b23*c21+4*c22*a13*a33*b32*c23*b21-2*c22*a13*a33*b23*b21*c32+c22*a13*b33*a32*b23*c21-2*c22*a13*b33*a32*c23*b21+c22*a13*b33*c32*b23*a21+c22*a13*c33*b32*b23*a21-2*c22*a13*c33*b32*a23*b21+2*c22*b13*a23*a31*c23*b32-c22*b13*a23*b31*c23*a32+2*c22*b13*a23*c31*b23*a32-2*c22*b13*a33*a32*c23*b21+c22*b13*a33*a32*b23*c21-2*c22*b13*a33*b32*c23*a21+c22*b13*a33*b32*a23*c21+c22*b13*a33*c32*b23*a21,-a12*c23*a33*b13*c22*b11+2*c12*a23*a32*b13^2*c21+2*a12*c13*b23*a33*b12*c21+a12*b13*a23*b31*c13*c22+2*a12*c33*b13^2*c22*a21-c12*b23*c33*a22*a13*b11-b12*c23*a33*a22*c13*b11-2*b12*b13*a23*c13*c21*a32+b12*c13*b31*c12*a23^2+b12*b13*a33*c22*c13*a21+2*c12*c23*a33*b22*a13*b11+2*a12*c23*b33*a13*b22*c11-2*c12*a23^2*b32*c13*b11+a12*a13*b33*c22*b13*c21-a12*b13*b23*a31*c12*c23+a12*a13*c33*b22*b13*c21-2*c12*b13*a23*b31*c13*a22-b12*b33*c22*a13^2*c21-a12*b13*b23*c33*c12*a21-b12*b13*a23*a31*c12*c23-a12*b13*c23*a33*b12*c21-a12*b13*a23*c31*c23*b12-2*c12*a13*a33*b22*b13*c21+2*b12*a23*a32*c13^2*b21+2*c12*b23*b33*a13*c22*a11+2*a12*b13*a23*b31*c12*c23+2*a12*a23*b33*c22*b13*c11-a12*b23*c33*b13*c22*a11-2*a12*b13*c23*b32*c13*a21-a12*a13*c23*b33*b12*c21-a12*b23*c23*b32*c13*a11-2*b22*a13*a23*c13*c11*b32+c12*b13*a23*a31*c13*b22+2*b12*c23*c33*a22*a13*b11-a12*a23*c31*c22*b13^2+2*c12*a23*b23*b32*c13*a11-c12*b23*c33*a13*b22*a11-4*b12*a23*a33*c22*b13*c11-2*b12*a13*c23*a32*c13*b21+b12*b13*c23*a31*c13*a22-a12*b13*a23*c12*c21*b33-a12*a13*b23*b31*c12*c23-a12*b23*c23*c32*b13*a11-2*c12*a13*a23*b32*b13*c21-a13*c33*b22^2*c13*a11+c13*b23*b31*c23*a12^2-2*a12*b13*c23*a31*c13*b22+2*a12*a23*c33*b22*c13*b11+2*a12*b23*b33*c22*c13*a11+2*c12*b33*a13^2*b22*c21+b12*a13*a33*c22*b13*c21-a12*c13*b23*a33*c12*b21+a22*b13*c23*b32*c13*a11-4*a12*b23*b33*c22*a13*c11+c12*a13*c23*b13*b21*a32-a12*c13*a23*b12*b21*c33+a12*b13*a23*c32*c13*b21+2*a12*a23*b23*c32*b13*c11+b12*a13*a23*c31*c13*b22-b13*c33*a22^2*c13*b11-a13*b33*b13*c22^2*a11+2*c12*c23*b33*a22*b13*a11-b12*c23*a33*a13*c22*b11-2*c22*b13*a23*b32*c13*a11+2*b12*c23*c32*a13^2*b21+a12*b13*c23*a32*c13*b21-2*a12*a13*c23*b31*c22*b13+2*b12*a13*b23*a31*c12*c23+b22*a13*b33*c22*c13*a11-a12*c23*b33*b13*c22*a11-c12*c23*b33*a13*b22*a11-c12*a33*b13^2*c22*a21+b22*a13*a33*c22*c13*b11-2*a13*b23*b33*c12^2*a21+2*c12*a23*b33*b22*c13*a11+a22*a13*b23*c32*b13*c11-b12*a23*a31*c13^2*b22+c12*b13*b33*a22*c13*a21+a12*b13*c23*b31*c13*a22+2*c22*b23*c32*a13^2*b11+c13*c23*b33*a12^2*b21-b12*a33*b22*c13^2*a21+c12*a13*a23*b31*c13*b22+2*b22*c23*b32*a13^2*c11+2*b12*c23*c33*a13*b22*a11+c12*a13*c23*b32*b13*a21+a13*c23*a33*b12^2*c21-2*a22*a13*b23*c32*c13*b11-b12*a23*c23*c32*a13*b11-2*b22*b13*a33*c22*c13*a11+a12*b13*b33*c13*a22*c21-2*a12*b13*b33*c22*c13*a21-b12*b23*c32*a13^2*c21+2*b12*c23*b31*c22*a13^2+2*a12*b23*b33*c13*a22*c11+b12*c23^2*a32*a13*b11-2*c12*a13*b23*a31*c13*b22+b12*b13*a23*a31*c13*c22-b12*a13*b23*c12*c21*a33+2*c12*b23*c33*a22*b13*a11-2*a12*c23^2*b32*a13*b11-a12*a13*b23*c33*b12*c21-2*a12*a13*c33*b13*c22*b21-a12*a23*b33*c13*b22*c11-b12*c23*a33*a13*b22*c11-b12*b13*c23*a33*c12*a21-c12*c23*a33*b13*a22*b11+b13*b23*a33*c12^2*a21-c12*a23*a31*c22*b13^2-b12*a13*a23*b31*c12*c23+a22*a13*c33*b13*c22*b11+c12*b13*b23*a32*c13*a21-a12*a23*c23*b32*b13*c11-2*a12*b13*c33*b22*c13*a21-2*c12*b13*a33*a22*c13*b21-4*c12*b23*b33*a22*c13*a11+a12*a13*b33*c22*c13*b21-b12*a13*a23*c33*c12*b21-2*b13*a23*a33*c12^2*b21+b13*a23*b33*c12^2*a21-b12*a23*c23*b32*c13*a11+a12*b13*b23*c13*c21*a32+2*c12*a23*c33*b22*a13*b11+2*b12*a23*b23*c32*a13*c11+c12*a13*b33*b13*c22*a21-a12*b13*c23*b33*c12*a21+2*c12*b23*b32*a13^2*c21-c22*a23*a32*b13^2*c11+a12*c23^2*b13*b11*a32-2*a12*b13*b23*a31*c13*c22-b12*a23*c33*a22*c13*b11-c12*a23*c23*b32*b13*a11+c22*a13*c23*b13*b11*a32-b13*b33*c13*a22^2*c11-c12*c33*a22*b13^2*a21-a12*a33*c22*b13^2*c21-b12*c23*b32*a13^2*c21-c12*a23*b23*a32*b13*c11-a12*c13*a23*b33*c12*b21+a12*a13*c33*b22*c13*b21-a12*c23*a33*b22*b13*c11+c12*b23^2*a13*a11*c32-b12*b33*a22*c13^2*a21-a12*b23*c23*a32*b13*c11+2*c12*b23*b33*a22*a13*c11-c12*a23*b23*b32*a13*c11-b12*a23*c23*b32*a13*c11+b12*a13*b33*c13*a22*c21-c12*a23*b33*a13*c22*b11-2*a12*a13*b23*c31*c13*b22-2*a12*a13*b33*c13*b22*c21+2*a12*c23*c33*b13*a22*b11+c12*a13*c23*b31*b13*a22+a12*b13*a33*c13*b22*c21-c12*a23*c23*b13*b11*a32+c22*a13*a23*b32*c13*b11-a12*b13*a23*c31*c12*b23-c12*a23*b33*a13*b22*c11+c12*a13*b23*a31*c22*b13+2*a12*c23*a33*b22*c13*b11-a12*c33*a22*b13^2*c21+2*c12*a23*c23*b32*a13*b11+a12*a13*c23*c31*b13*b22-a12*a23*c32*b13^2*c21+2*b12*c33*a13^2*c22*b21-c12*c23*a33*b22*b13*a11-a12*a23*b23*c32*c13*b11-a13*a31*c12^2*b23^2-b13*b31*c12^2*a23^2+c33*a22^2*b13^2*c11+b33*a22^2*c13^2*b11+c33*a13^2*b22^2*c11+a33*b22^2*c13^2*a11+b33*a13^2*c22^2*b11+a33*b13^2*c22^2*a11-c13*c31*b23^2*a12^2-b13*b31*c23^2*a12^2-a13*a31*c23^2*b12^2-c13*c31*b12^2*a23^2-2*b12*b13*a33*c13*a22*c21+b12*b13*c33*a22*c13*a21-b12*c13*a23*a31*c12*b23+2*b12*c13*a23*a33*c12*b21-b12*c13*a23*b33*c12*a21+2*a12*c13*a23*b33*b12*c21+2*a12*c13*b23*b33*c12*a21-a12*c13*b23*c33*b12*a21-a12*a23*b23*c13*c11*b32+2*a12*a23*c23*b32*c13*b11-a12*a23*c23*b13*b11*c32-a12*a23*b33*c22*c13*b11-a12*a23*c33*b22*b13*c11-b12*c13*b23*a33*c12*a21-b12*a23*b23*c13*c11*a32-b12*a23*b23*c32*c13*a11+2*b12*a23*c23*a32*b13*c11-b12*a23*c23*a32*c13*b11+2*b12*a23*c23*c32*b13*a11+2*b12*a23*a33*c22*c13*b11+2*b12*a23*a33*c13*b22*c11+2*b12*a23*b33*c22*a13*c11-b12*a23*b33*c22*c13*a11-b12*a23*b33*c13*a22*c11+2*b12*a23*c33*a22*b13*c11-b12*a23*c33*a13*b22*c11-b12*a23*c33*a13*c22*b11-b12*a23*c33*b22*c13*a11+2*b12*a23*c33*b13*c22*a11+2*b12*b23*c33*a22*c13*a11-b12*b23*c33*a13*c22*a11+2*b12*c23*a33*a22*b13*c11-b12*c23*a33*b22*c13*a11+2*b12*c23*a33*b13*c22*a11-b12*c23*b33*a22*a13*c11+2*b12*c23*b33*a22*c13*a11-b12*c23*b33*a13*c22*a11-4*b12*c23*c33*a22*b13*a11-c12*c23*b33*a22*a13*b11+2*c12*a23*a33*b22*b13*c11-4*c12*a23*a33*b22*c13*b11+2*c12*a23*a33*b13*c22*b11-c12*a23*b33*a22*b13*c11+2*c12*a23*b33*a22*c13*b11-c12*b23*a33*a22*b13*c11+2*c12*b23*a33*a22*c13*b11-c12*b23*a33*a13*b22*c11-c12*b23*a33*a13*c22*b11+2*c12*b23*a33*b22*c13*a11-c12*b23*a33*b13*c22*a11-c12*b23*c23*a32*a13*b11+2*c12*b23*c23*a32*b13*a11-c12*b23*c23*a13*a11*b32-c12*a23*b33*b13*c22*a11-c12*a23*c33*b22*b13*a11-c12*a23*c33*b13*a22*b11+c12*a13*a33*b22*c13*b21+c12*a13*a33*b13*c22*b21-2*c12*a13*b33*a22*b13*c21+c12*a13*b33*a22*c13*b21-2*c12*a13*b33*b22*c13*a21+c12*a13*c33*b22*b13*a21+c12*a13*c33*b13*a22*b21+c12*a13*a23*b31*c22*b13-2*c12*a13*a23*c31*b13*b22+c12*a13*a23*b32*c13*b21+c12*a13*a23*b13*b21*c32+c12*a13*b23*b31*c13*a22-2*c12*a13*b23*c31*b13*a22-2*c12*a13*b23*a32*b13*c21+c12*a13*b23*a32*c13*b21-2*c12*a13*b23*b32*c13*a21+c12*a13*b23*c32*b13*a21+c12*a13*c23*a31*b13*b22-2*c12*b13*a23*a32*c13*b21+c12*b13*a23*b32*c13*a21+c12*b13*b23*a31*c13*a22+c12*b13*a33*b22*c13*a21+2*c12*a23*b23*a32*c13*b11-c12*a23*b23*c32*a13*b11-c12*a23*b23*c32*b13*a11+a22*a13*c33*b22*c13*b11-2*a22*b13*b23*c13*c11*a32+a22*b13*b23*c32*c13*a11-2*a22*b13*c23*a32*c13*b11+a22*b13*a33*c13*b22*c11+a22*b13*b33*c22*c13*a11+a22*b13*c33*b22*c13*a11+a22*b13*a23*c13*c11*b32+a22*b13*a23*c32*c13*b11+a22*b13*a33*c22*c13*b11+a22*a13*c23*b32*c13*b11+a22*a13*c23*b13*b11*c32+a22*a13*b33*c22*b13*c11-2*a22*a13*b33*c22*c13*b11+a22*a13*b33*c13*b22*c11-2*a22*a13*c33*b22*b13*c11+a22*a13*b23*c13*c11*b32-a12*a23*c33*b13*c22*b11-a12*b23*c23*a32*c13*b11+2*a12*b23*c23*b32*a13*c11+2*a12*b23*c23*c32*a13*b11+2*a12*b23*a33*c22*b13*c11-a12*b23*a33*c22*c13*b11-a12*b23*a33*c13*b22*c11-a12*b23*c33*a22*b13*c11-a12*b23*c33*a22*c13*b11+2*a12*b23*c33*a13*b22*c11+2*a12*b23*c33*a13*c22*b11-a12*b23*c33*b22*c13*a11-a12*c13*b23*a31*c23*b12-a12*c13*a23*b31*c12*b23+2*a12*c13*a23*c31*b12*b23-a12*c13*a23*b31*c23*b12-a12*c13*c23*b33*b12*a21-a12*c13*c23*b12*b21*a33+2*a12*b13*c23*c33*b12*a21+a12*b13*c33*a22*c13*b21+a12*b13*a33*c22*c13*b21+2*a12*b13*c23*a33*c12*b21+a12*b13*b23*c31*c13*a22-a12*b13*b23*c12*c21*a33-2*a12*b13*b23*c32*c13*a21+2*a12*b13*a23*c33*c12*b21-a12*b13*a23*c33*b12*c21+a12*b13*a23*c31*c13*b22+a12*b13*a23*c13*c21*b32+a12*a13*b23*c31*c22*b13+a12*a13*b23*c32*b13*c21+2*a12*a13*b23*c12*c21*b33+a12*a13*c23*b31*c13*b22+a12*a13*c23*b32*b13*c21+a12*a13*c23*b32*c13*b21-2*a12*a13*c23*b13*b21*c32-a12*a13*c23*b33*c12*b21+2*a12*a13*c23*b12*b21*c33+a12*a13*b23*b31*c13*c22-a12*a13*b23*c31*c23*b12-2*a12*a13*b23*c13*c21*b32+a12*a13*b23*c32*c13*b21-a12*a13*b23*c33*c12*b21-a12*c23*b33*a22*b13*c11-a12*c23*b33*a22*c13*b11+2*a12*c23*b33*a13*c22*b11-a12*c23*b33*b22*c13*a11-4*a12*c23*c33*b22*a13*b11+2*a12*c23*c33*b22*b13*a11-b12*b23*c23*a32*a13*c11+2*b12*b23*c23*a32*c13*a11-b12*b23*c23*a13*a11*c32-b12*b23*c33*a22*a13*c11+2*b12*b23*a33*c22*a13*c11-b12*b23*a33*c22*c13*a11-b12*b23*a33*c13*a22*c11-2*b12*a13*a23*b31*c13*c22+b12*a13*a23*c31*c22*b13-b12*a13*a23*c31*c12*b23+b12*a13*a23*c13*c21*b32+b12*a13*a23*c32*b13*c21-2*b12*a13*a23*c32*c13*b21-b12*a13*a23*c12*c21*b33+b12*a13*b23*a31*c13*c22+b12*a13*b23*c31*c13*a22+b12*a13*b23*c13*c21*a32+b12*a13*b23*c32*c13*a21+2*b12*a13*b23*c33*c12*a21-2*b12*a13*c23*a31*c22*b13+b12*a13*c23*a31*c13*b22-2*b12*a13*c23*b31*c13*a22+b12*a13*c23*c31*b13*a22+b12*a13*c23*a32*b13*c21+b12*a13*c23*b32*c13*a21-2*b12*a13*c23*c32*b13*a21-b12*a13*c23*a33*c12*b21+2*b12*a13*c23*b33*c12*a21-2*b12*a13*a33*c22*c13*b21+b12*a13*a33*c13*b22*c21+b12*a13*b33*c22*c13*a21+b12*a13*c33*a22*b13*c21-2*b12*a13*c33*a22*c13*b21+b12*a13*c33*b22*c13*a21-2*b12*a13*c33*b13*c22*a21-2*b12*b13*a23*c31*c13*a22+b12*b13*a23*c32*c13*a21+2*b12*b13*a23*c12*c21*a33-b12*b13*a23*c33*c12*a21+b12*b13*c23*a32*c13*a21-2*a22*a13*c23*b32*b13*c11+b22*a13*a23*c32*c13*b11+b22*a13*a23*c32*b13*c11+b22*a13*b23*c13*c11*a32+b22*a13*b23*c32*c13*a11-2*b22*a13*c23*a32*b13*c11+b22*a13*c23*a32*c13*b11-2*b22*a13*c23*b32*c13*a11+b22*a13*c23*c32*b13*a11+b22*a13*a33*c22*b13*c11+b22*a13*c33*b13*c22*a11+b22*b13*a23*c13*c11*a32-2*b22*b13*a23*c32*c13*a11+b22*b13*c23*a32*c13*a11+c22*a13*a23*b32*b13*c11-2*c22*a13*a23*b13*b11*c32+c22*a13*b23*a32*b13*c11-2*c22*a13*b23*a32*c13*b11+c22*a13*b23*b32*c13*a11-2*c22*a13*b23*c32*b13*a11+c22*a13*c23*b32*b13*a11+c22*b13*a23*a32*c13*b11+c22*b13*b23*a32*c13*a11+b13*a23*a31*c12^2*b23+2*c12*a23*c31*b13^2*a22-c12*a23*c32*b13^2*a21-c12*c23*a31*b13^2*a22-c12*c23*a32*b13^2*a21+2*c12*a33*a22*b13^2*c21+c12*a23^2*b32*b13*c11+c12*a23^2*b13*b11*c32+c12*b23^2*a32*a13*c11-2*c12*b23^2*a32*c13*a11-c12*b33*a13^2*c22*b21-c12*c33*b22*a13^2*b21-c12*b23*b31*c22*a13^2+2*c12*b23*c31*b22*a13^2-c12*b23*c32*a13^2*b21+a13*a23*b31*c12^2*b23+a13*a23*b33*c12^2*b21+a13*b23*a33*c12^2*b21-c12*c23*b31*b22*a13^2-c12*c23*b32*a13^2*b21+a12*a13*c31*c12*b23^2+a12*a13*b31*c23^2*b12-2*c13*b23*b33*a12^2*c21+c13*b23*c33*a12^2*b21-2*b13*c23*c33*a12^2*b21+b13*c23*b33*a12^2*c21+b13*b23*c33*a12^2*c21+b13*b23*c31*c23*a12^2+a12*c13*a31*c12*b23^2-a12*a33*b22*c13^2*b21-a12*b33*a22*c13^2*b21+2*a12*b33*b22*c13^2*a21-a12*a23*b31*c13^2*b22-a12*a23*b32*c13^2*b21+2*a12*b23*a31*c13^2*b22-a12*b23*b31*c13^2*a22-a12*b23*a32*c13^2*b21+2*a12*b23*b32*c13^2*a21+a12*b23^2*c13*c11*a32+a12*b23^2*c32*c13*a11-2*a12*b23^2*c32*a13*c11+a12*c23^2*b32*b13*a11+2*a12*c23*a31*c22*b13^2-a12*c23*c31*b13^2*a22-a12*c23*a32*b13^2*c21+2*a12*c23*c32*b13^2*a21+a12*b13*a31*c23^2*b12-b12*c33*a13^2*b22*c21-b12*b23*c31*c22*a13^2-b12*c23*c31*b22*a13^2+a13*a23*c31*c23*b12^2+a13*a23*c33*b12^2*c21-2*a13*c23*c33*b12^2*a21+c13*a23*a31*c23*b12^2-2*c13*a23*a33*b12^2*c21+c13*a23*c33*b12^2*a21+c13*c23*a33*b12^2*a21+b12*b13*c31*c12*a23^2+2*b12*a23*b31*c13^2*a22-b12*a23*b32*c13^2*a21-b12*b23*a31*c13^2*a22-b12*b23*a32*c13^2*a21+2*b12*a33*a22*c13^2*b21+b12*a23^2*c13*c11*b32+b12*a23^2*c32*c13*b11-2*b12*a23^2*c32*b13*c11-2*b12*c23^2*a32*b13*a11+b12*c23^2*a13*a11*b32-a22*a23*c32*b13^2*c11+2*a22*c23*a32*b13^2*c11-a22*c23*c32*b13^2*a11-a22*a33*c22*b13^2*c11-a22*c33*b13^2*c22*a11-a22*a23*b32*c13^2*b11+2*a22*b23*a32*c13^2*b11-a22*b23*b32*c13^2*a11-a22*a33*b22*c13^2*b11-a22*b33*b22*c13^2*a11-a13*a33*c13*b22^2*c11-b22*b23*c32*a13^2*c11-b22*c23*c32*a13^2*b11-b22*b33*c22*a13^2*c11-b22*c33*a13^2*c22*b11-b22*a23*a32*c13^2*b11+2*b22*a23*b32*c13^2*a11-b22*b23*a32*c13^2*a11-c22*b23*b32*a13^2*c11-c22*c23*b32*a13^2*b11+2*c22*a23*c32*b13^2*a11-c22*c23*a32*b13^2*a11-a13*a33*b13*c22^2*b11,a12*b32*a31*c33*c22*b21-2*b12*b32*a31*c33*a22*c21+a22*c32*a31*b33*b22*c11+c12*b32*c31*a22*a21*b33+b22*c31*a32^2*b23*c11+b12*b32*c31*a33*a22*c21-b22*a32*c32*a31*b13*c21+a22*c22*a31*c32*b13*b31-a12*b22*c31^2*b23*a32-b12*a32*c31*c32*b23*a21+a32^2*c33*b21*b12*c21-2*a22*c32*c31*b22*b11*a33-c12*a22*b31^2*a23*c32+c12*a32*b31*b33*a22*c21+c12*b32*a31*a33*b22*c21-2*a12*a22*b31*c31*c23*b32-2*b12*a32*b31*c33*a22*c21-a22*b32*c31*c32*a23*b11+a12*b31*c32^2*a23*b21+a22*a32*c31*b22*b11*c33-a12*b32*b31*c32*a23*c21+c12*b22*a31*b31*c23*a32+a12*c32*b31*b33*c22*a21+a22*b32*c31*a33*b22*c11+a22*b22*b31*a32*c13*c31+b12*a22*a31*c31*c23*b32+b22*a32*b31*c22*c11*a33-2*a12*a22*b31*c31*b23*c32-c22*a32*b31*b32*c23*a11-a22^2*b31*b32*c13*c31-c12*a32*b31*c32*a23*b21-2*a12*c32*b31*b33*a22*c21-a32*c32*a33*b21*b12*c21-2*c32^2*b33*a11*b22*a21+2*b22*a32*a31*c32*c23*b11-b22*a32*a31*c23*c11*b32+a12*b22*b31*c31*c23*a32-c12*b32*a31*c32*b23*a21+2*a22*b32*c32*b31*c13*a21-a32*b32*c33*c21*b12*a21+b22*c32^2*a31*b13*a21+b22*a31*c32^2*b23*a11+b12*c22*a31*c31*b23*a32-2*c12*a32*c31*b33*a22*b21+b22*c22*a31*c31*b13*a32+b22*c32^2*a13*a21*b31+c12*b22*a31*b31*a23*c32+a22*b32*c31*b33*c22*a11-a32*b32*b33*c21*c22*a11-a22*b32*c32*c31*a13*b21+a22*c22*a31*b31*c13*b32-b12*a32*a31*c23*c21*b32-b22*a32*c31*c32*b23*a11-2*c12*a32*b31*b33*c22*a21-2*c12*c22*a31*b31*a23*b32+b22*c22*a31*b31*a13*c32-a12*a32*b31*c32*c23*b21-2*c12*c22*a31*b31*b23*a32+2*c22*a32*b32*a31*b13*c21+b22*c22*a31*c31*a13*b32-c32*a31*a33*b22^2*c11-a22*b22*c31^2*a13*b32-2*c12*b22*b31*c31*a23*a32-a22*a32*b31*c32*c23*b11-b22*a32*c31*b32*a23*c11-a32*c32*b33*c21*a12*b21+a22*c32^2*b31*a13*b21-b22*a32*c32*c31*b13*a21-b22*b32*c32*a31*c13*a21+c12*a32*b31*c33*a22*b21+c22*b32^2*a13*a21*c31+2*c32*c31*a33*b22^2*a11+b32*c32*c33*b12*a21^2+c12*b22*a31*c31*b23*a32+a22*b22*b31*c32*a13*c31+a12*b32*c31*a33*c22*b21+c22*a32^2*b31*c13*b21+b32^2*c33*a21*a22*c11-2*a22*b32*a31*c33*b22*c11-a22*c22*b31^2*c13*a32-a22*c22*b31^2*a13*c32+a12*c22*b31*c31*a23*b32-2*c22*a32^2*b31*b13*c21+a12*b32*a31*c22*c21*b33+4*b12*c32*c31*a33*b22*a21+a12*c32*a31*b33*b22*c21+2*b22*a32*c31*c32*a23*b11-2*c22*b32^2*a31*a13*c21+a22*b32*a31*c22*c11*b33+b32^2*c33*a21*a12*c21+c12*a22*a31*b31*c23*b32+b32^2*c33*a11*a22*c21+2*a12*b32*c31*c32*b23*a21+b12*a32*c31*c33*a22*b21-b22*a32*c32*b31*a13*c21-a22*b32*c32*a31*b13*c21-2*a22*b22*a31*b31*c13*c32-b32*a31*a33*c22^2*b11-2*b12*a32*a31*c22*c21*b33+a22*a32*c31*b33*b22*c11+b32^2*a33*c21*c12*a21+c32^2*a33*b21*b12*a21+2*b22*a32*b32*c31*c13*a21+a22*c31*b32^2*a23*c11+a22*b32^2*c13*c21*a31-c12*a32*a31*b32*c23*b21-2*a22*c32*c31*b33*b22*a11+2*a22*a32*b31*c32*b23*c11+2*c12*c22*a31^2*b23*b32-2*a12*b31*c32^2*b23*a21-b22*a32*b31*c32*c23*a11-2*a22*a32*b31*c33*b22*c11-2*b12*a22*a31*b31*c23*c32-c22*a32*a31*b23*b11*c32-c12*b32*b31*a23*a21*c32+a32*b32*a33*b12*c21^2+a32*b32*b33*a12*c21^2+c12*a31*b32^2*c23*a21-c22*a32*b31*c32*a23*b11-2*b12*b32*c31*a33*c22*a21+2*a32*b32*c33*b21*c12*a21+2*a12*a32*c31*b32*c23*b21+b12*b32*c31*a22*a21*c33-b22*b32*a31*c32*c23*a11+4*c12*a32*a31*b33*c22*b21+a12*a31*c23*c21*b32^2+b12*c22*a31*c31*a23*b32-c22*a32*b32*b31*c13*a21+2*b22*a32*c32*c31*a13*b21+a22*c22*b31*c31*a13*b32+a22*c32^2*b13*b21*a31-2*a22*c32^2*b31*b13*a21+2*b12*b22*a31^2*c23*c32+2*b12*b22*c31^2*a23*a32-2*b12*a32*c31*a33*b22*c21-a22*b32*a31*c32*c23*b11+2*b12*a32*a31*c32*c23*b21+2*b12*a32*c31*c32*a23*b21-2*a22*b32^2*c31*c13*a21+a22*b32^2*c31*a13*c21+2*a32*b32*c33*a21*c22*b11-2*b22*a32^2*c31*c13*b21-2*b12*c32*b31*a33*c22*a21-2*a12*c31*b32^2*c23*a21+a12*c31*b32^2*a23*c21-2*c22*b31*a32^2*b23*c11-a32*c32*c33*b11*b22*a21+2*c12*a32*b31*b32*a23*c21+2*c32*c31*b33*a22^2*b11+2*b32*b31*c33*a22^2*c11-2*a22*b32*b31*c33*c22*a11+c22*b31*a32^2*c23*b11-a32*b32*c33*c21*a12*b21-b12*c22*a31^2*b23*c32+b12*c31*a32^2*b23*c21-a12*b32*a31*c32*c23*b21-2*a22*c32*a31*b33*c22*b11+2*a32*c32*c33*b11*a22*b21-a32*c32*c33*b21*b22*a11+b12*c32*a31*c33*a22*b21-2*a22*b31*c32^2*b23*a11+a22*b31*c32^2*a23*b11+2*c12*c22*b31^2*a23*a32+2*a22*b32*c32*c31*b13*a21+a12*c32*b31*a33*c22*b21+2*b22*b32*c32*a31*a13*c21-a32*b32*b33*c21*c12*a21+a12*c22*b31*c31*b23*a32+c22*a32^2*b13*b21*c31+c12*a32*c31*b33*b22*a21+2*a22*b32*b31*c32*c23*a11+c12*c32*b31*a33*a22*b21+b22*a32*b31*c33*c22*a11-c22*b32*c32*a13*a21*b31+2*b22*a32*c31*b32*c23*a11-b22*a32*b31*c32*a23*c11-c12*a32*a31*b23*b21*c32-c22*a32*b32*a31*c13*b21+a22*a32*b31*c22*c11*b33+b12*a32*c31*a33*c22*b21+2*b32*c32*a33*c21*a22*b11+2*a32*b32*a33*c11*b22*c21-b12*a22*c31^2*b23*a32-2*c12*b31*a32^2*b23*c21+a22*b32*c31*c33*b22*a11-a32*b31*a33*c22^2*b11-a22*a32*c32*b31*c13*b21-a32*b31*b33*c22^2*a11+c22*a31*b32^2*c23*a11-2*c22*a31*b32^2*a23*c11-2*b32^2*a33*c11*a22*c21-2*b32^2*c33*a11*c22*a21+a32^2*c33*b11*b22*c21+a32^2*b33*c21*c12*b21-2*b22*c22*b31*c31*a13*a32-b32^2*c33*c12*a21^2-c32^2*a33*a12*b21^2-c32^2*b33*b12*a21^2-b32^2*a33*a12*c21^2+a22^2*c31^2*b13*b32+a22^2*b31^2*c13*c32-a32^2*b33*b12*c21^2-a32^2*c33*c12*b21^2+c22^2*b31^2*a13*a32+c22^2*a31^2*b13*b32+b22^2*c31^2*a13*a32+b22^2*a31^2*c13*c32+2*c22*a32*b32*b31*a13*c21-a32*b32*a33*c11*c22*b21-a32*b32*b33*c11*c22*a21+2*a32*b32*b33*c11*a22*c21-a32*b32*c33*c21*a22*b11-a32*b32*c33*c21*b22*a11-a32*b32*c33*b21*a22*c11+2*a32*b32*c33*b21*c22*a11-a32*b32*c33*a21*b22*c11-b32*c32*b33*a11*a22*c21-b32*c32*c33*a11*a22*b21-b32*c32*c33*a21*a22*b11-b32*c32*a33*c21*b22*a11+2*b32*c32*a33*b21*a22*c11-b32*c32*a33*b21*c22*a11-b32*c32*a33*a21*b22*c11+c12*a22*b31*c31*b23*a32+c12*a22*b31*c31*a23*b32+c12*b22*a31*c31*a23*b32-2*c12*a22*a31*c31*b23*b32+c12*a22*a31*b31*b23*c32+2*c12*a32*a31*b32*b23*c21-2*c12*a32*a31*b33*b22*c21-2*c12*a32*a31*b22*b21*c33-c12*a32*b31*b32*c23*a21+2*c12*a32*b31*c32*b23*a21+c12*a32*b31*a33*b22*c21-2*c12*a32*b31*a33*c22*b21+c12*a32*b31*c33*b22*a21-c12*a32*c31*b32*b23*a21-c12*a32*c31*b32*a23*b21+c12*a32*c31*b22*b21*a33-2*c12*b32*b31*a33*a22*c21+4*c12*b32*b31*a33*c22*a21-2*c12*b32*b31*a22*a21*c33-2*c12*b32*c31*a33*b22*a21+c12*b32*c31*a33*a22*b21+2*c12*b32*a31*c32*a23*b21-2*c12*b32*a31*a33*c22*b21-2*c12*b32*a31*b33*c22*a21+c12*b32*a31*b33*a22*c21+b22*a32*c31*a33*c22*b11+b22*a32*c31*b33*c22*a11-b22*a32*b32*c13*c21*a31-b22*a32*b32*c31*a13*c21+2*b22*a32*c32*a31*c13*b21-b22*a32*c32*b31*c13*a21-b22*a32*a31*c32*b23*c11-2*b22*a32*a31*c22*c11*b33-2*b22*a32*a31*c33*c22*b11+2*b22*b32*a31*c32*a23*c11+b22*b32*a31*c22*c11*a33+b22*b32*a31*c33*c22*a11-b22*b32*c31*a23*a11*c32-2*b22*b32*c31*a33*c22*a11-b22*b32*c32*a13*a21*c31+b22*c32*a31*a33*c22*b11+b22*c32*a31*b33*c22*a11-2*b22*c32*b31*a33*c22*a11+b22*c22*a31*b31*c13*a32-2*c12*c32*a31*b33*a22*b21-2*c12*c32*b31*a33*b22*a21+c12*c32*b31*a22*a21*b33+a22*b22*a31*b32*c13*c31+a22*b22*a31*c32*b13*c31-2*a22*c22*a31*c31*b13*b32+a22*c22*b31*c31*b13*a32-a22*a32*b32*c13*c21*b31-a22*a32*b32*c31*b13*c21+2*a22*a32*b32*c31*c13*b21+2*a22*a32*c32*b31*b13*c21-a22*a32*c32*b13*b21*c31+a22*c32*a31*b22*b11*c33+a22*c32*b31*a33*c22*b11+a22*c32*b31*a33*b22*c11+a22*c32*b31*b33*c22*a11+a22*c32*b31*c33*b22*a11+a12*c32*b31*c33*b22*a21-2*a12*c32*b31*c33*a22*b21-2*a12*c32*c31*b22*b21*a33-2*a12*c32*c31*b33*b22*a21+4*a12*c32*c31*b33*a22*b21+a12*b22*a31*c31*c23*b32-2*a12*b22*a31*b31*c23*c32-2*a12*c22*a31*c31*b23*b32+a12*c22*a31*b31*b23*c32+a12*c22*a31*b31*c23*b32+b12*a22*a31*c31*b23*c32+b12*a22*b31*c31*c23*a32+b12*a22*b31*c31*a23*c32-2*b12*c22*b31*c31*a23*a32+2*b12*a32*c31*b32*c23*a21-2*b12*a32*c31*c33*b22*a21+b12*a32*c31*b33*a22*c21+a22*a32*b31*c33*c22*b11+2*a22*a32*c31*b32*c23*b11-a22*a32*c31*b32*b23*c11-a22*a32*c31*b23*b11*c32-2*a22*a32*c31*b33*c22*b11-a22*b32*b31*c32*a23*c11-2*a22*b32*b31*c22*c11*a33+2*a22*b32*c31*c32*b23*a11+a12*b22*a31*c31*b23*c32+a12*b22*b31*c31*a23*c32+a12*a32*b31*c33*c22*b21+a12*a32*b31*c22*c21*b33+2*a12*a32*b31*c32*b23*c21-a12*a32*b31*c23*c21*b32+a12*a32*c31*b22*b21*c33-2*a12*a32*c31*b33*c22*b21-a12*a32*c31*b23*b21*c32-a12*a32*c31*b32*b23*c21+a12*a32*c31*b33*b22*c21-2*a12*a32*b31*c33*b22*c21+a12*b32*c31*c33*b22*a21-2*a12*b32*c31*b33*a22*c21+a12*b32*c31*b33*c22*a21+a12*b32*c31*a33*b22*c21-a12*b32*c31*c32*a23*b21+4*a12*b32*b31*c33*a22*c21-2*a12*b32*b31*c33*c22*a21-2*a12*b32*b31*c22*c21*a33+2*a12*b32*b31*c32*c23*a21-a12*b32*a31*c32*b23*c21-2*a12*b32*a31*c33*b22*c21-2*a12*b32*c31*c33*a22*b21-2*a12*c32*a31*b33*c22*b21+a12*c32*a31*b22*b21*c33+a12*c32*b31*a33*b22*c21-b32*c32*a33*a21*c22*b11+2*b32*c32*b33*a11*c22*a21-b32*c32*b33*a21*a22*c11+2*b32*c32*a33*c21*a12*b21-b32*c32*a33*c21*b12*a21-b32*c32*a33*b21*c12*a21-b32*c32*b33*a21*a12*c21-b32*c32*c33*a21*a12*b21+2*b32*c32*c33*a11*b22*a21+b12*a32*c31*b33*c22*a21-b12*a32*c31*b32*a23*c21+b12*a32*b31*c33*c22*a21+b12*a32*b31*c22*c21*a33-b12*a32*b31*c32*c23*a21-b12*a32*b31*c32*a23*c21-b12*a32*a31*c32*b23*c21-2*b12*a32*a31*c33*c22*b21+4*b12*a32*a31*c33*b22*c21-b12*b32*a31*c32*c23*a21+2*b12*b32*a31*c32*a23*c21+b12*b32*a31*c22*c21*a33+b12*b32*a31*c33*c22*a21-b12*b32*c31*a23*a21*c32+b12*c32*b31*a33*a22*c21+b12*c32*b31*a22*a21*c33-2*b12*c32*c31*a33*a22*b21-2*b12*c32*c31*a22*a21*b33-2*b12*c32*a31*a33*b22*c21+b12*c32*a31*a33*c22*b21+b12*c32*a31*b33*c22*a21+b12*c32*a31*b33*a22*c21-2*b12*c32*a31*c33*b22*a21-2*b12*b22*a31*c31*c23*a32-2*b12*b22*a31*c31*a23*c32+b12*c22*a31*b31*a23*c32+b12*c22*a31*b31*c23*a32-c22*a32*b32*c31*a13*b21-c22*a32*b32*c31*b13*a21-c22*a32*c32*b13*b21*a31+2*c22*a32*c32*b31*b13*a21-c22*a32*c32*b31*a13*b21-c22*a32*a31*b32*c23*b11+2*c22*a32*a31*b32*b23*c11+2*c22*a32*b31*b32*a23*c11+2*c22*a32*b31*c32*b23*a11-c22*a32*c31*b32*b23*a11-c22*a32*c31*b32*a23*b11-c22*b32*a31*c32*b23*a11+2*c22*b32*a31*c32*a23*b11-c22*b32*b31*a23*a11*c32+2*c22*b32*c32*a31*a13*b21-c22*b32*c32*a31*b13*a21-a32*b32*a33*c21*c22*b11-a32*b32*a33*c21*c12*b21+2*a32*c32*a33*b11*c22*b21-a32*c32*a33*b21*b22*c11-a32*c32*a33*b11*b22*c21-a32*c32*b33*c21*a22*b11+2*a32*c32*b33*c21*b22*a11-a32*c32*b33*b21*a22*c11-a32*c32*b33*b21*c22*a11+2*a32*c32*b33*a21*b22*c11-a32*c32*b33*a21*c22*b11+2*a32*c32*b33*c21*b12*a21-a32*c32*b33*b21*c12*a21-a32*c32*c33*b21*b12*a21-a22*a32*b31*c23*c11*b32+c12*b32*a31*c33*b22*a21+c12*b32*a31*c33*a22*b21+c12*c32*a31*b22*b21*a33+c12*c32*a31*b33*b22*a21+c22*c31*b23*b11*a32^2+2*a32*a31*b33*c22^2*b11+a22*b32*c31*a33*c22*b11-a22*b32*c32*a31*c13*b21-a22*b32*c32*b31*a13*c21-a22*b32*a31*c32*b23*c11+a22*b32*a31*c33*c22*b11-b32*a31*b33*c22^2*a11+2*b32*b31*a33*c22^2*a11-c22^2*a31*a32*b13*b31-c22^2*a31*b31*a13*b32+c22*c31*a23*a11*b32^2+c22*b32^2*a31*c13*a21-b12*a22*c31^2*a23*b32+b12*b31*a23*a21*c32^2+b12*a31*c32^2*b23*a21-2*b12*a31*c32^2*a23*b21-b12*c22*a31^2*c23*b32-2*b12*c31*a32^2*c23*b21+b12*b31*c23*c21*a32^2+b22*a32^2*c13*c21*b31+2*a32*a31*c33*b22^2*c11-c32*a31*c33*b22^2*a11+b32*c32*b33*c12*a21^2+b32^2*a33*c11*c22*a21+b32^2*a33*c21*c22*a11+c32^2*b33*a11*a22*b21+c32^2*b33*a21*a22*b11+c32^2*b33*a21*a12*b21+c32^2*a33*b21*b22*a11+c32^2*a33*b11*b22*a21-2*c32^2*a33*b11*a22*b21-b22*c22*a31^2*c13*b32-b22*c22*a31^2*b13*c32-b22^2*a31*a32*c13*c31-b22^2*a31*c32*a13*c31-2*b22*a31*c32^2*a23*b11+b22*b31*a23*a11*c32^2-2*b22*c32^2*a31*a13*b21-a32*c31*a33*b22^2*c11-a32*c31*c33*b22^2*a11+b22*b31*c23*c11*a32^2-2*b22*c31*a32^2*c23*b11+b22*a32^2*c31*b13*c21+a32^2*b33*c11*c22*b21+a32^2*b33*c21*c22*b11-2*a32^2*b33*c11*b22*c21-2*a32^2*c33*b11*c22*b21+a32^2*c33*b21*b22*c11+a32*c32*a33*c12*b21^2+a32*c32*c33*a12*b21^2+c12*b31*a32^2*c23*b21+c12*c31*b23*b21*a32^2+c12*c31*a23*a21*b32^2-2*c12*a31*b32^2*a23*c21+a22*a31*b23*b11*c32^2-2*a22*c31*b32^2*c23*a11+a22*a31*c23*c11*b32^2-b32*c31*b33*a22^2*c11-b32*c31*c33*a22^2*b11-a22*b22*c31^2*b13*a32-a22^2*b31*c32*b13*c31-c32*b31*b33*a22^2*c11-c32*b31*c33*a22^2*b11+a12*a31*b23*b21*c32^2-a12*b22*c31^2*a23*b32-a12*c22*b31^2*c23*a32-a12*c22*b31^2*a23*c32+2*a12*a22*b31^2*c23*c32+2*a12*a22*c31^2*b23*b32-c12*a22*b31^2*c23*a32-c12*b22*a31^2*c23*b32-c12*b22*a31^2*b23*c32,b23*c33*a11*b11*a12*c21+c23*a31*b11*a22*b13*c11+c23*a31*b11*a13*b22*c11+c23*a31*a11*b22*c13*b11-2*c23*b31*b11*a22*a13*c11+c23*b31*b11*a22*c13*a11+c23*b31*a11*a13*b22*c11+c23*b31*a11*a22*b13*c11-2*c23*c31*b11*a13*b22*a11-2*c23*a32*b11*c11*a13*b21-2*c23*a32*b11*a11*b13*c21+c23*a32*b11*a11*c13*b21+c23*a32*a11*b21*b13*c11+c23*b32*a11*c11*a13*b21-2*c23*b32*a11*c11*b13*a21-2*c23*b32*a11*b11*a13*c21+c23*c32*a11*b21*a13*b11+c23*a33*b11*c11*b12*a21+c23*a33*b11*c11*a12*b21+c23*a33*b11*a11*c12*b21-2*c23*a33*a11*b21*b12*c11+c23*b33*b11*a21*c12*a11-2*c23*c33*b11*a21*b12*a11+a33*c11*b22*b11*a13*c21-2*a33*c11*b22*b11*c13*a21-2*a33*c11*b22*a11*b13*c21+a33*c11*b22*a11*c13*b21+a33*c11*b13*c21*a22*b11+a33*c11*b13*b21*c22*a11+a33*b11*c22*a11*b13*c21-2*a33*b11*c22*a11*c13*b21-b33*a22*c11^2*b13*a21-b33*a13*a21*b22*c11^2-b33*c22*a11^2*b13*c21+2*b33*c22*a11^2*c13*b21-b33*c13*c21*b22*a11^2+2*c33*a22*b11^2*a13*c21+2*c33*b22*a11^2*b13*c21+2*c23*c33*b21*b12*a11^2-a33*b22*c11^2*a13*b21+2*a33*b22*c11^2*b13*a21-c33*b22*a11^2*c13*b21-c33*b13*b21*c22*a11^2+c32*b21*b11*a13^2*c21-2*b31*c22*c11*a13^2*b21+b31*c22*b11*a13^2*c21+b31*c11*a13^2*b22*c21+c31*b22*c11*a13^2*b21+c31*b11*a13^2*c22*b21+a13*a32*b11*b13*c21^2+a13*b32*a11*b13*c21^2-2*a13*b33*a11*b12*c21^2+a13*c33*c11*a12*b21^2-2*a13*c33*a11*c12*b21^2+b13*c32*b11*c13*a21^2-2*b13*a33*b11*a12*c21^2+b13*b33*c11*c12*a21^2+b13*b33*a11*a12*c21^2+c31*a22*c11*b13^2*a21+a32*c21*c11*b13^2*a21-2*a31*b22*b11*c13^2*a21+a31*b22*a11*c13^2*b21+b31*a22*b11*c13^2*a21-2*b31*a22*a11*c13^2*b21+b31*a11*b22*c13^2*a21+a32*b21*b11*c13^2*a21+c13*c33*b11*b12*a21^2+c13*c33*a11*a12*b21^2-b31*c11*a23^2*c12*b11-c31*b11*a23^2*b12*c11-a23*b32*c11^2*a13*b21-a23*c33*b11^2*c12*a21-a23*c33*b11^2*a12*c21-a23*a31*c23*c12*b11^2+2*a23*a31*c22*c13*b11^2-a23*b31*a22*b13*c11^2-a23*b31*a13*b22*c11^2-a23*c31*a12*c23*b11^2-a23*a32*b21*b13*c11^2-c31*a11*a12*b23^2*c11-b23*a31*a22*b13*c11^2-b23*a32*c11^2*b13*a21-b23*b32*a21*a13*c11^2-b23*b32*c21*c13*a11^2+2*b23*c32*a11^2*c13*b21-b23*c32*a11^2*b13*c21-b23*a33*c11^2*b12*a21+2*b23*b33*c21*c12*a11^2-b23*c33*a11^2*b12*c21-c23*a33*b11^2*a12*c21-c23*c32*b21*b13*a11^2-c23*a32*b11^2*c13*a21+2*c23*a32*b11^2*a13*c21-c23*b32*a11^2*c13*b21+2*c23*b32*a11^2*b13*c21-b31*b11*a12*c23^2*a11-c23*b33*a11^2*c12*b21-c23*b33*a11^2*b12*c21-c13*c31*b11*a23*b12*a21+2*c13*c31*a11*b23*b12*a21-c13*c33*a11*b21*b12*a21-2*a23*a31*c11*b13*c22*b11-a13*b33*c21*c11*a12*b21-2*a23*b32*c11*b11*c13*a21+2*a23*b32*c11^2*b13*a21+a23*b32*c11*b11*a13*c21-a13*c31*b12*b21*a23*c11-b13*a33*c11*b21*c12*a21-2*a33*c11*b13*a21*c22*b11+c33*b11*a13*a21*b22*c11+a13*c32*a11*c13*b21^2+2*c23*c31*b22*b13*a11^2+2*c13*b33*a21*a11*b12*c21+b13*a33*a11*b12*c21^2-b13*a33*c21*a11*c12*b21+2*b13*c31*a23*b11*c12*a21-a13*b31*c11*a23*b12*c21-a13*c33*b21*b11*a12*c21+a33*b11*c22*c11*a13*b21+2*a13*b31*c13*b21*a22*c11+2*a13*b32*c21*b11*c13*a21+c23*b32*b11*a21*a13*c11-b13*c33*a21*a11*b12*c21+2*a23*c32*b11^2*c13*a21-b13*c31*a23*c11*b12*a21-c13*a33*b21*b11*c12*a21+a23*c31*a11*b12*c23*b11+b23*b31*c11*a12*c23*a11-b23*c33*a11^2*c12*b21+2*b13*a31*c23*b11*a12*c21+c23*b33*a11*c11*b12*a21+a23*b32*a11*c21*c13*b11-a13*b31*c13*c21*a22*b11+b23*c32*a11*c11*b13*a21-c13*a33*b21*a11*b12*c21-a23*b33*c11^2*b12*a21-c13*b31*a11*b12*c23*a21-a13*c32*b21*b11*c13*a21+c23*c32*b11*a21*b13*a11+c23*a32*b11*c11*b13*a21+b33*c11*a13*a21*c22*b11+a31*c22*a11*b13^2*c21+b23*c31*a11*a22*b13*c11-2*c23*b33*b11*a21*a12*c11+2*c23*c33*a21*a12*b11^2-b13*b31*a11*c23*a12*c21+b33*a11*c13*a21*b22*c11+a23*b31*a11*c13*b22*c11+2*c13*a33*b21*c11*b12*a21-a13*a31*c11*b22*b13*c21+a31*b11*a22*c13^2*b21-2*c33*b11*a13*c21*b22*a11-c13*c31*a11*b23*a12*b21-a23*b31*a12*b23*c11^2-a23*c31*a13*c22*b11^2+2*b13*c33*a21*a11*c12*b21+a23*b32*c11*a11*c13*b21-c13*a33*b11*c21*b12*a21+a13*b33*b11*a12*c21^2-c13*c31*a11*b12*a23*b21-b13*c31*a12*b21*c23*a11+2*a13*c31*b23*a11*c12*b21-c13*b33*a11*c21*a12*b21+2*a13*b31*c22*a11*c13*b21-a13*b31*c13*a21*b22*c11-2*c31*b22*b11*a13^2*c21-c13*b31*a12*c21*b23*a11+2*b23*a32*c11^2*a13*b21-b13*b31*c11*a22*c13*a21+2*c13*b31*a12*a21*b23*c11+c23*a31*a11*b13*c22*b11-2*c31*a22*a11*b13^2*c21-c13*b31*a23*a11*b12*c21+b23*c31*b11*a13*c22*a11+2*a13*a31*c11*b13*c22*b21+c23*a33*b11*a11*b12*c21-2*b33*a11*c22*b11*c13*a21+a23*a31*c11*b23*c12*b11-b13*a31*c11*a23*b12*c21-c13*b33*a21*b11*a12*c21+c32*a21*a11*b13^2*c21-b13*a31*c12*b21*a23*c11-c23*a31*a22*c13*b11^2-a23*a32*c21*c13*b11^2+b23*a32*a11*c21*c13*b11-a13*c32*b11*c21*b13*a21-a33*b13*b21*a22*c11^2+2*b13*a33*c21*c11*a12*b21-b23*a33*c11^2*a12*b21+2*c13*b33*a21*c11*a12*b21+2*b13*b31*a11*c23*c12*a21-a23*c31*a22*c13*b11^2-a13*b31*c22*a11*b13*c21+2*a13*b31*c23*c11*a12*b21-c23*a31*a13*c22*b11^2-c23*b31*b22*c13*a11^2-c23*a33*b11^2*c12*a21-c13*c31*b11*a12*b23*a21-a13*a31*c11*b22*c13*b21-a31*a11*c12*b23^2*c11+2*b23*b31*a22*a13*c11^2-a13*a32*c11*b21*b13*c21+c33*b11*a22*a11*c13*b21+b23*c32*b11*a21*a13*c11-2*a23*c33*a11*b21*b12*c11+b13*b32*c11*c13*a21^2-b13*b31*c11*a12*c23*a21+2*c13*b31*a23*c11*b12*a21+2*c13*b31*a12*b21*c23*a11+c23*b33*a11*b11*a12*c21-2*b23*b33*a11*c21*a12*c11+a23*b31*c11*a13*c22*b11+a23*b31*c11*a12*c23*b11+b32*c21*c11*a13^2*b21+b23*a32*c11*b11*c13*a21-a31*a11*b12*c23^2*b11-c33*a22*b11^2*c13*a21-c33*a13*a21*c22*b11^2-2*a23*c32*b11*c11*b13*a21-2*a23*b32*c11*a11*b13*c21-2*c23*c31*b11*a22*b13*a11+2*a13*c31*b12*c21*a23*b11+2*b13*a31*c12*a21*b23*c11+a13*a32*c11*c13*b21^2-a13*b31*c12*a21*b23*c11-a13*c31*b11*a23*c12*b21-b23*c31*b22*c13*a11^2+2*c13*a33*b21*b11*a12*c21-a13*b32*c21*a11*c13*b21-c13*b33*a21*a11*c12*b21+b23*a31*c11*a13*c22*b11-2*a23*a31*c11*b22*c13*b11-b13*c31*a11*b23*c12*a21+c31*a11*b13^2*c22*a21-c23*b31*b13*c22*a11^2+2*c23*c31*a22*a13*b11^2+b32*a21*a11*c13^2*b21+a23*c32*b11*c11*a13*b21-c13*a31*b23*b11*a12*c21-b13*c32*a21*a11*c13*b21+2*a23*a33*c21*c12*b11^2-a23*b33*c11^2*a12*b21-2*a31*c22*c11*b13^2*a21+a31*c11*a22*b13^2*c21+a13*a33*b11*b12*c21^2-b23*c31*b12*c23*a11^2+2*a13*c31*b23*b11*a12*c21+a23*c32*b11*a11*b13*c21+2*b23*b31*c22*c13*a11^2-b23*c31*b13*c22*a11^2+b23*b32*c11*a21*c13*a11+2*b23*b33*a21*a12*c11^2-a23*a31*b23*b12*c11^2+2*a23*a31*b22*b13*c11^2+2*b13*a33*c21*b11*c12*a21+2*c13*b31*a23*a11*c12*b21-a23*c32*b11^2*a13*c21+2*a23*a33*b21*b12*c11^2-2*b23*a33*a11*c21*c12*b11+b13*c33*c11*b12*a21^2-2*b13*c33*b11*c12*a21^2+c23*b33*a11*c11*a12*b21+a23*a32*c11*b21*c13*b11+a23*a31*c11*b12*c23*b11-b13*b31*a11*c12*a23*c21+c23*b32*b11*a21*c13*a11-a13*a31*c11*b12*c23*b21-b23*a31*a13*b22*c11^2-b23*b31*c23*c12*a11^2+a23*b33*c11*a11*c12*b21-2*c13*b33*c11*b12*a21^2+c13*b33*b11*c12*a21^2-a13*a33*c11*b21*b12*c21-2*c13*a33*c11*a12*b21^2+c13*a33*a11*c12*b21^2+2*c13*c31*b11*a23*a12*b21-2*c23*c33*a11*b21*a12*b11-a13*b31*c23*b11*a12*c21+2*a13*c31*b23*c11*b12*a21-a33*c22*b11^2*a13*c21+2*a33*c22*b11^2*c13*a21-b13*c31*a11*b22*c13*a21-2*c23*a31*a11*b22*b13*c11-a13*b31*c13*c21*b22*a11+2*b13*a32*c21*a11*c13*b21-c23*c32*a21*a13*b11^2+a13*a33*c11*c12*b21^2+a23*c31*b11*a13*b22*c11-a33*c13*c21*a22*b11^2+2*b33*a22*c11^2*a13*b21+b33*c11*a13*c21*b22*a11+c23*b31*b11*a13*c22*a11-b32*b11*a13^2*c21^2-c32*c11*a13^2*b21^2-a32*a11*b13^2*c21^2-c32*c11*b13^2*a21^2-a32*a11*c13^2*b21^2-b32*b11*c13^2*a21^2+b31*a23^2*b12*c11^2+c31*a23^2*c12*b11^2+a31*a12*b23^2*c11^2+c31*b23^2*c12*a11^2+a31*a12*c23^2*b11^2+b31*b12*c23^2*a11^2-a13*b32*c21*c11*b13*a21-a13*b32*c11*b21*c13*a21+2*a13*c32*b21*c11*b13*a21-a13*c32*b21*a11*b13*c21-a13*a31*c11*b23*c12*b21-a13*a31*b11*c23*b12*c21+2*a13*a31*b11*c23*c12*b21-a13*a31*b11*c22*b13*c21-a13*a31*b11*c22*c13*b21+2*a13*a31*b11*c13*b22*c21-a13*a31*b11*c12*b23*c21+2*a13*a31*c11*b23*b12*c21-a13*b31*c23*c11*b12*a21+2*a13*b31*c23*b11*c12*a21+2*a13*b31*c23*a11*b12*c21-4*a13*b31*c23*a11*c12*b21+2*a13*b31*c22*c11*b13*a21-a13*b31*c22*b11*c13*a21-a13*b31*c12*c21*a23*b11+2*a13*b31*c12*c21*b23*a11+2*a13*b31*c12*b21*a23*c11-a13*b31*c11*a22*b13*c21-a13*b31*c11*a12*b23*c21-a13*c31*b23*c11*a12*b21-a13*c31*b23*b11*c12*a21-4*a13*c31*b23*a11*b12*c21-a13*c31*b22*c11*b13*a21+2*a13*c31*b22*b11*c13*a21+2*a13*c31*b22*a11*b13*c21-a13*c31*b22*a11*c13*b21+2*a13*c31*b13*c21*a22*b11-a13*c31*b13*b21*a22*c11-a13*c31*b13*b21*c22*a11-a13*c31*b13*a21*c22*b11+2*a13*c31*b12*b21*c23*a11-a13*c31*b12*a21*c23*b11-a13*c31*b11*a22*c13*b21-a13*c31*b11*a12*c23*b21-a13*a32*b11*c21*c13*b21-a13*a33*b11*c21*c12*b21+2*a13*b33*c21*c11*b12*a21-a13*b33*c21*b11*c12*a21+2*a13*b33*c21*a11*c12*b21-a13*b33*c11*b21*c12*a21-a13*c33*b21*c11*b12*a21+2*a13*c33*b21*b11*c12*a21+2*a13*c33*b21*a11*b12*c21-a13*c33*b11*c21*b12*a21-b13*b33*c11*a21*a12*c21-b13*a31*c23*c11*a12*b21+2*b13*a31*c23*c11*b12*a21-4*b13*a31*c23*b11*c12*a21-b13*a31*c23*a11*b12*c21+2*b13*a31*c23*a11*c12*b21+2*b13*a31*c22*b11*c13*a21-b13*a31*c22*a11*c13*b21-b13*a31*c13*c21*a22*b11-b13*a31*c13*c21*b22*a11-b13*a31*c13*b21*a22*c11+2*b13*a31*c13*a21*b22*c11+2*b13*a31*c12*c21*a23*b11-b13*a31*c12*c21*b23*a11-b13*a31*c11*a12*b23*c21+2*b13*b31*c11*a23*a12*c21-b13*b31*c11*a23*c12*a21-b13*b31*a11*c22*c13*a21+2*b13*b31*a11*c13*a22*c21+2*b13*c31*a23*c11*a12*b21-4*b13*c31*a23*b11*a12*c21+2*b13*c31*a23*a11*b12*c21-b13*c31*a23*a11*c12*b21-b13*c31*a22*b11*c13*a21+2*b13*c31*a22*a11*c13*b21+2*b13*c31*a12*c21*b23*a11-b13*c31*a12*a21*b23*c11+2*b13*c31*a12*a21*c23*b11-b13*c31*a11*b12*c23*a21-b13*a32*c21*b11*c13*a21-b13*a32*c11*b21*c13*a21-b13*b32*a11*c21*c13*a21-b13*a33*c21*c11*b12*a21-b13*b33*a11*c21*c12*a21-b13*c33*a21*c11*a12*b21+2*b13*c33*a21*b11*a12*c21-b13*c33*a11*c21*a12*b21-c13*c33*b11*a21*a12*b21+2*c13*a31*b23*c11*a12*b21-4*c13*a31*b23*c11*b12*a21+2*c13*a31*b23*b11*c12*a21+2*c13*a31*b23*a11*b12*c21-c13*a31*b23*a11*c12*b21-c13*a31*b12*c21*a23*b11+2*c13*a31*b12*b21*a23*c11-c13*a31*b12*b21*c23*a11+2*c13*a31*b12*a21*c23*b11-c13*a31*b11*a23*c12*b21-c13*a31*b11*a12*c23*b21-4*c13*b31*a23*c11*a12*b21+2*c13*b31*a23*b11*a12*c21-c13*b31*a23*b11*c12*a21-c13*b31*a12*a21*c23*b11-c13*b31*a11*b23*c12*a21+a33*b11*c13*c21*b22*a11+a33*b11*c13*b21*a22*c11-2*b33*c11*a22*b11*a13*c21+b33*c11*a22*b11*c13*a21+b33*c11*a22*a11*b13*c21-2*b33*c11*a22*a11*c13*b21-2*b33*c11*a13*b21*c22*a11+b33*a11*c22*c11*b13*a21+b33*a11*c22*b11*a13*c21+b33*a11*c13*c21*a22*b11-2*c33*b11*a22*c11*a13*b21+c33*b11*a22*c11*b13*a21-2*c33*b11*a22*a11*b13*c21+c33*b11*a13*b21*c22*a11+c33*a11*b22*c11*a13*b21-2*c33*a11*b22*c11*b13*a21+c33*a11*b22*b11*c13*a21+c33*a11*b13*b21*a22*c11+c33*a11*b13*a21*c22*b11+a23*b31*c11*a22*c13*b11-2*a23*b31*a11*c23*b12*c11+a23*b31*a11*c23*c12*b11+a23*b31*a11*c22*b13*c11-2*a23*b31*a11*c22*c13*b11+a23*b31*a11*c12*b23*c11+a23*c31*b11*a22*b13*c11+a23*c31*b11*a12*b23*c11+a23*c31*a11*b23*b12*c11-2*a23*c31*a11*b23*c12*b11-2*a23*c31*a11*b22*b13*c11+a23*c31*a11*b22*c13*b11+a23*c31*a11*b13*c22*b11+a23*a32*b11*c21*b13*c11-2*a23*c32*b11*a11*c13*b21+a23*c32*a11*b21*b13*c11-2*a23*a33*c11*b21*c12*b11-2*a23*a33*b11*c21*b12*c11+a23*b33*c11*b11*c12*a21+a23*b33*c11*b11*a12*c21+a23*b33*c11*a11*b12*c21-2*a23*b33*a11*c21*c12*b11+a23*c33*b11*c11*b12*a21+a23*c33*b11*c11*a12*b21+a23*c33*b11*a11*b12*c21+a23*c33*b11*a11*c12*b21+b23*b32*a11*c21*a13*c11-2*b23*c32*b11*a21*c13*a11-2*b23*c32*a11*c11*a13*b21+b23*c32*a11*b11*a13*c21+b23*a33*c11*b11*c12*a21+b23*a31*c11*a22*c13*b11-2*b23*a31*c11*a12*c23*b11+b23*a31*a11*c23*b12*c11+b23*a31*a11*c23*c12*b11+b23*a31*a11*c22*b13*c11-2*b23*a31*a11*c22*c13*b11+b23*a31*a11*c13*b22*c11-2*b23*b31*c11*a22*c13*a11-2*b23*b31*c11*a13*c22*a11-2*b23*c31*b11*a22*a13*c11+b23*c31*b11*a22*c13*a11+b23*c31*b11*a12*c23*a11+b23*c31*a11*a13*b22*c11-2*b23*a32*c11*b11*a13*c21+b23*a32*c11*a11*b13*c21-2*b23*a32*c11*a11*c13*b21+b23*a33*c11*b11*a12*c21+b23*a33*c11*a11*b12*c21+b23*a33*c11*a11*c12*b21-2*b23*b33*c11*a21*c12*a11-2*b23*c33*b11*a21*a12*c11+b23*c33*b11*a21*c12*a11+b23*c33*a11*c11*a12*b21+b23*c33*a11*c11*b12*a21,-b12*c12*a33*b32*c13*a21-b12*c12*a33*a32*c23*b11-b12*c12*a33*a32*b23*c11-b12*c12*a33*b32*c23*a11-b12*c12*a33*b33*c22*a11-b12*c12*a33*b33*a22*c11-b12*c12*a33*c33*b22*a11+2*b12*c12*b33*a32*c23*a11-b12*c12*b33*a32*a23*c11+2*b12*c12*b33*a22*a11*c33-b12*c12*b33*a32*c13*a21+2*b12*c12*c33*a32*b23*a11-b12*c12*c33*a32*a23*b11-b12*c12*c33*a23*a11*b32+2*b12*c12*c33*a13*a21*b32+b12*a22*a13*b32*c13*c31-2*b12*a22*a13*c32*c13*b31+b12*a22*a13*c32*b13*c31-2*b12*a22*b13*a32*c13*c31+b12*a22*b13*c32*c13*a31-b12*a22*b13*c33*c12*a31+b12*a22*a33*c32*c13*b11-2*b12*a22*b33*c13*c11*a32+b12*a22*b33*c32*a13*c11+4*b12*a22*c33*a32*b13*c11-2*b12*a22*c33*b32*a13*c11+b12*a22*c33*b32*c13*a11+b12*a22*c33*c32*a13*b11-2*b12*a22*c33*c32*b13*a11+b12*b22*a13*a32*c13*c31+b12*b22*a13*c32*c13*a31+2*b12*b22*a13*c33*c12*a31-2*b12*b22*a33*c32*c13*a11+b12*b22*a33*c32*a13*c11-2*b12*b22*c33*a32*a13*c11-2*b12*c22*b33*a13*a11*c32+b12*c22*c33*a32*a13*b11-2*b12*c22*c33*a32*b13*a11+b12*c22*c33*a13*a11*b32-2*b12*c22*a13*c32*b13*a31+b12*c22*b13*a32*c13*a31-2*b12*c22*a33*a32*b13*c11+b12*c22*a33*a32*c13*b11+b12*c22*a33*b32*a13*c11-2*b12*c22*a33*b32*c13*a11-2*b12*c22*a33*c32*a13*b11+4*b12*c22*a33*c32*b13*a11+b12*c22*b33*a32*a13*c11+b12*a32*a13*c32*b13*c21+2*b12*a32*b13*c31*c12*a23+b12*a32*b13*c32*c13*a21+b12*a32*b23*c32*c13*a11+b12*a32*b23*c32*a13*c11+b12*a32*c23*c32*a13*b11+2*b12*b32*a13*a31*c12*c23+b12*b32*a13*c32*c13*a21+2*b12*b32*c13*c31*a12*a23+b12*b32*a23*c32*a13*c11+b12*b32*c23*a13*a11*c32+2*b12*c32*b13*a31*c23*a12-2*b12*a32*a23*c32*b13*c11-2*b12*a32*c23*b32*a13*c11-2*b12*a32*c23*c32*b13*a11-c12*a12*a13*b31*b23*c32-c12*a12*b13*a31*c23*b32-c12*a12*b13*a31*b22*c33+2*c12*a12*b33*b32*c13*a21-c12*a12*b33*c32*a13*b21+2*c12*b12*b33*a13*a21*c32-c12*b12*c33*a32*a13*b21+c12*a22*a13*b32*c13*b31-2*c12*a22*a13*b32*b13*c31+c12*a22*a13*c32*b13*b31+c12*a22*b13*b32*c13*a31-2*c12*a22*a33*b32*c13*b11+4*c12*a22*b33*a32*c13*b11+c12*a22*b33*b32*a13*c11-2*c12*a22*b33*b32*c13*a11+c12*a22*b33*c32*b13*a11-2*c12*a22*c33*b13*b11*a32+c12*b22*c33*a32*a13*b11+c12*b22*c33*a32*b13*a11+c12*b22*a13*a32*c13*b31-2*c12*b22*a13*a32*b13*c31-2*c12*b22*a13*b32*c13*a31+c12*b22*a13*c32*b13*a31+c12*b22*b13*a32*c13*a31+c12*b22*a33*a32*b13*c11-2*c12*b22*a33*a32*c13*b11-2*c12*b22*a33*b32*a13*c11+4*c12*b22*a33*b32*c13*a11+c12*b22*a33*c32*a13*b11-2*c12*b22*a33*c32*b13*a11+c12*b22*b33*a32*a13*c11+c12*c22*a13*a32*b13*b31+c12*c22*a13*b32*b13*a31+2*c12*c22*a13*b33*b12*a31-c12*c22*a13*b33*a12*b31-c12*c22*b13*a33*b12*a31+2*c12*c22*b13*a33*a12*b31+c12*c22*a33*b13*b11*a32-2*c12*c22*a33*b32*b13*a11+c12*c22*a33*b32*a13*b11-2*c12*c22*b33*a32*a13*b11-2*c12*a32*a13*b32*b13*c21+c12*a32*a13*b32*c13*b21+c12*a32*a13*b13*b21*c32+c12*a32*b13*b32*c13*a21+2*c12*a32*c13*b31*b12*a23+c12*a32*a23*b32*b13*c11+c12*a32*a23*b13*b11*c32+c12*a32*b23*b32*a13*c11+c12*a32*b23*c32*b13*a11+c12*a32*c23*b32*b13*a11+c12*b32*a13*c32*b13*a21+2*c12*c32*a13*a31*b12*b23+2*c12*c32*b13*b31*a12*a23-c12*a12*c33*b32*b13*a21-c12*b12*a13*b31*a22*c33-c12*b12*b13*a31*a23*c32+2*c12*b12*c13*b31*a22*a33+2*c12*b12*a33*a32*c13*b21-2*c12*a32*a23*b32*c13*b11-2*c12*a32*b23*c32*a13*b11-2*c12*b32*a23*c32*b13*a11-a22*a12*b13*b33*c12*c31-a22*a12*c13*c33*b12*b31-b22*a12*c13*c33*b12*a31-b22*b12*a13*a33*c12*c31-c22*b12*a13*a33*c12*b31-c32*a12*b13*a31*c12*b23-c32*a12*b13*b33*c12*a21-c32*b12*a13*b31*c12*a23-c32*b12*a13*a33*c12*b21-a32*a12*b13*c31*c12*b23-b32*a12*c13*c33*b12*a21-b32*b12*a13*c12*c21*a33-2*a12*b32*c23*c32*a13*b11-b12*a12*c13*a31*b23*c32+2*b12*a12*a33*c13*c21*b32-b12*a12*b33*c32*c13*a21+a12*a32*b23*c13*c11*b32+a12*a32*b23*c32*b13*c11+a12*a32*c23*b32*c13*b11+a12*a32*c23*b13*b11*c32+2*a12*b32*a13*c31*c12*b23-a12*b12*c33*c32*b23*a11+2*a12*c12*a13*c31*b22*b33+2*a12*b12*a13*b31*c22*c33-a12*b12*b13*c31*c23*a32-a12*b12*b13*c31*c22*a33-a12*b12*c13*b31*a23*c32-a12*b12*a33*c23*c11*b32+2*a12*b12*a33*c22*c11*b33-a12*b12*a33*c33*c22*b11-a12*b12*a33*c33*b22*c11-a12*b12*a33*c32*b13*c21-a12*b12*a33*c32*c13*b21-a12*b12*b33*c23*c11*a32+2*a12*b12*b33*c32*a23*c11-a12*b12*b33*c33*c22*a11+2*a12*b12*b33*c13*c21*a32-a12*b12*b33*c32*a13*c21+2*a12*b12*c33*c32*a13*b21+2*a12*b12*c33*a32*c23*b11-2*a12*b32*b13*c32*c13*a21-a12*b32*c13*b31*c12*a23+a12*b32*a23*c32*c13*b11+a12*b32*b23*c32*c13*a11+a12*b32*c23*c32*b13*a11+2*a12*c32*a13*b31*c23*b12-a12*c32*a13*c31*b12*b23-a12*c32*b13*c31*b12*a23-a12*c12*b13*c31*b22*a33-a12*c12*c13*b31*b23*a32-a12*c12*c13*b31*b22*a33+2*a12*c12*a33*b32*c23*b11-a12*c12*a33*b32*b23*c11-a12*c12*a33*b23*b11*c32-a12*c12*a33*b33*c22*b11-a12*c12*a33*b33*b22*c11-a12*c12*b33*a32*c13*b21+2*a12*c12*b33*b32*a13*c21+2*a12*c12*b33*a32*b23*c11-a12*c12*b33*b32*a23*c11-a12*c12*b33*c32*a23*b11-a12*c12*b33*c33*b22*a11-a12*c12*b33*c33*a22*b11-a12*c12*c33*b23*b11*a32-a12*c12*c33*b32*b23*a11+2*a12*c12*c33*b32*a23*b11+a12*a22*b13*c32*c13*b31+2*a12*a22*c13*b33*b12*c31-2*a12*a22*b33*c32*c13*b11+a12*a22*c33*b32*c13*b11+a12*a22*c33*b13*b11*c32+a12*b22*a13*c32*b13*c31-a12*b22*a13*c33*c12*b31+a12*b22*b13*a32*c13*c31-2*a12*b22*a33*c13*c11*b32+a12*b22*a33*c32*c13*b11+a12*b22*b33*c13*c11*a32-2*a12*b22*b33*c32*a13*c11+a12*b22*b33*c32*c13*a11+4*a12*b22*c33*b32*a13*c11-2*a12*b22*c33*b32*c13*a11-2*a12*b22*c33*c32*a13*b11+a12*b22*c33*c32*b13*a11+a12*c22*a13*b32*c13*b31-2*a12*c22*a13*c32*b13*b31-a12*c22*a13*b33*b12*c31+a12*c22*b13*a32*c13*b31-2*a12*c22*b13*b32*c13*a31+a12*c22*a33*b32*b13*c11+a12*c22*a33*b32*c13*b11-2*a12*c22*b33*a32*c13*b11+a12*c22*b33*a32*b13*c11-2*a12*c22*b33*b32*a13*c11+4*a12*c22*b33*c32*a13*b11-2*a12*c22*b33*c32*b13*a11+a12*c22*c33*b13*b11*a32-2*a12*c22*c33*b32*a13*b11+2*a12*a32*b13*b31*c12*c23+a12*a32*b13*c13*c21*b32+a12*a32*b13*c32*c13*b21+a12*b12*c33^2*b22*a11-2*b12^2*c33*a32*c23*a11+b12^2*c33*a32*a23*c11+b12^2*c33*a23*a11*c32+b12^2*c33*a32*a13*c21-2*b12^2*c33*a13*a21*c32-2*a22*c13*a33*b12^2*c31-2*c22*a13*c33*b12^2*a31+2*b12*c23*a32^2*b13*c11-b12*c23*a32^2*c13*b11-b12*a23*c32^2*a13*b11-c12*a22*c32*b13^2*a31-c12*b13*a32^2*c13*b21-c12*a13*b32^2*c13*a21+c12^2*a33*b23*b11*a32+c12^2*a33*b32*b23*a11+c12^2*a13*b31*b23*a32+c12^2*a13*b31*a22*b33+c12^2*b13*a31*a23*b32-2*c12^2*b13*b31*a23*a32+c12^2*a33*b33*a22*b11+c12^2*a33*b32*b13*a21-2*c12^2*b33*a32*b23*a11+c12^2*b33*a32*a13*b21-2*b22*a13*b33*c12^2*a31-c12*b23*a32^2*b13*c11+2*c12*b23*a32^2*c13*b11-c12*c23*b13*b11*a32^2-c12*a23*b32^2*a13*c11+2*c12*a23*b32^2*c13*a11-c12*c23*a13*a11*b32^2+a22*c13*c33*b12^2*a31+a22*b13*b33*c12^2*a31+c22*b13*b33*a12^2*c31+c22*a13*a33*b12^2*c31+a32*c13*a31*c23*b12^2+c32*b13*c31*b23*a12^2+c32*b13*b33*a12^2*c21+a12*b12*c33^2*a22*b11+a12*c12*b33^2*c22*a11-a12*a22*c32*b13^2*c31-a12*a22*b32*c13^2*b31+2*a12*b22*b32*c13^2*a31+2*a12*c22*c32*b13^2*a31+a12^2*c13*b31*b23*c32-2*a12^2*b33*c32*b23*c11+a12^2*b33*c33*b22*c11-2*a12^2*b33*c13*c21*b32+a12^2*b33*c32*c13*b21-2*a12^2*c33*b32*c23*b11+a12^2*c33*b32*b23*c11-2*a12^2*c33*b13*b21*c32-2*c22*b13*c33*a12^2*b31-a12*a23*c13*c11*b32^2+2*a12*c23*b32^2*a13*c11-a12*a23*b13*b11*c32^2+2*a12*b23*c32^2*a13*b11-a12*b23*c32^2*b13*a11+b12*c12*a33^2*c22*b11+b12*c12*a33^2*b22*c11-b12*a22*b32*c13^2*a31+2*b12*a22*a32*c13^2*b31-b12*b22*c32*a13^2*c31-b12*b22*a32*c13^2*a31+2*b12*c22*c32*a13^2*b31-b12*c22*b32*a13^2*c31-b12*a32*b32*c13^2*a21-b12*b13*c13*c21*a32^2-b12*b32*c32*a13^2*c21-b12*a13*c32^2*b13*a21-2*b12^2*a13*a31*c23*c32+b12^2*c13*a31*c22*a33-2*b12^2*c13*c31*a23*a32+b12^2*a33*c23*c11*a32-2*b12^2*a33*c32*a23*c11+b12^2*a33*c33*c22*a11+b12^2*a33*c33*a22*c11-2*c12*a22*b33*c32*a13*b11+2*a12*a32*c13*c31*b12*b23-a12*b12*c33*b32*a23*c11-a12*b12*a33*c32*c23*b11-2*c12*a22*b13*a32*c13*b31-c12*b12*a13*b31*c23*a32-2*a12^2*b13*b31*c23*c32-2*b12*a22*c33*a32*c13*b11-2*c12*a22*b33*a32*b13*c11+2*c12*a12*a33*b13*b21*c32-b12*b23*a13*a11*c32^2-2*a12*b22*a13*b32*c13*c31-a32*a12*c13*b31*c23*b12-b12*a12*c33*b32*a13*c21-b12*c12*c13*a31*a22*b33+c12^2*b33*a23*a11*b32-b12*c12*c33*a32*b13*a21+2*b12*c12*b13*c31*a22*a33-a12*b12*b33*c32*c23*a11+a12*a22*b33*c32*b13*c11+c12*c22*b33*a13*a11*b32-b12*a32*c13*a31*c12*b23+c12^2*a33*b33*b22*a11+2*b12*a12*b13*a31*c22*c33-c12*b32*c32*a13^2*b21+b12^2*c13*a31*a23*c32-a12*b12*c33*a32*b23*c11-a12*a32*b32*c13^2*b21+c12^2*b13*a31*b22*a33-c12*a32*c32*b13^2*a21-c12*c22*b32*a13^2*b31+2*a12*a22*b13*c33*c12*b31+2*a12*c12*a33*b22*b11*c33+b12^2*a33*c32*c13*a21-b12*c12*a33*c33*a22*b11-a12*c12*b33*a32*c23*b11+a12*c22*b33*b32*c13*a11-2*b12*b32*a23*c32*c13*a11+2*a12*c12*b33*c32*b23*a11-a12*a32*c32*b13^2*c21+2*c12*b32*c13*a31*b23*a12+c12*b22*b33*a13*a11*c32+2*b12*c12*a33*c32*a23*b11+c12*a22*a33*b32*b13*c11-c12*b12*a33*c32*b13*a21+b12*a32*a23*c13*c11*b32+b12^2*a33*c32*c23*a11-b12*c12*c13*a31*a23*b32-a32*a12*c13*b12*b21*c33-b12*b23*c13*c11*a32^2-2*c12^2*a33*b13*b21*a32-c12*b22*c32*a13^2*b31+a12^2*c33*b23*b11*c32+a12^2*c33*b32*b13*c21-a12*c12*b33*b32*c23*a11+b12*a22*a33*c13*c11*b32-a12*c23*b32^2*c13*a11-a12*a13*c13*c21*b32^2-2*c12^2*a33*b32*a23*b11-2*c12^2*a13*a31*b23*b32+b22*c13*c33*a12^2*b31-b12*a12*c13*a31*c22*b33+a12^2*b33*c33*c22*b11+c12*b32*a23*c32*a13*b11+c12*a32*c23*b32*a13*b11+a12*b32*a23*c32*b13*c11-a12*b12*b33*c33*a22*c11+b12*c22*a13*b32*c13*a31+a12*b22*a33*c32*b13*c11-a32*a12*b13*c12*c21*b33-a12*b12*c13*b31*c22*a33-a12*a22*b13*c33*b12*c31+a12*a22*b33*c13*c11*b32-b12*c12*a13*c31*a22*b33-b12*a32*b13*a31*c12*c23+b32*c13*c33*a12^2*b21+c12^2*b33*a32*a23*b11+2*a12*b12*a33*c32*b23*c11-2*a12*c22*a33*b13*b11*c32-2*a12*b22*c33*a32*b13*c11+2*a12*b12*c33*b32*c23*a11+a12^2*b33*c23*c11*b32-2*c12*a32*b23*b32*c13*a11+b12*b22*c33*a32*c13*a11+2*c12*b22*b32*a13^2*c31-c12*c22*a32*b13^2*a31-a12*a13*b13*b21*c32^2+c12*a22*c33*b32*b13*a11-2*b12^2*a33*c13*c21*a32-b12*c12*a13*c31*b23*a32-2*a12*a22*c33*b32*b13*c11+a12*c12*b33^2*a22*c11-2*b22*c13*b33*a12^2*c31-2*b12*c22*a13*a32*c13*b31+a12*b32*a13*c32*b13*c21+2*b12*c12*a33*b32*a23*c11-2*a12*b32*b23*c32*a13*c11-a12*c12*a33*b32*c13*b21-2*a12*a32*b23*c32*c13*b11+c32*a13*a33*b12^2*c21-c22*a12*b13*b33*c12*a31+c12*a22*c33*b32*a13*b11-2*b12*a32*a13*c32*c13*b21+b22*a13*a33*c12^2*b31-a12*b12*c33*a32*b13*c21-b12*c12*b33*a23*a11*c32-a12*b32*a13*b31*c12*c23-a12*c12*c33*b32*a13*b21-b12*a12*a13*c31*c23*b32-b12*b22*a13*c33*a12*c31+a12*c22*c33*b32*b13*a11-2*a12^2*c13*c31*b23*b32+a12*a22*b13*b32*c13*c31+c12*c22*b33*a32*b13*a11+2*b12*c12*a33*a32*b13*c21-b32*a12*c13*a31*c23*b12+b12*c22*b33*a32*c13*a11+a32*b13*b33*c12^2*a21+b32*c13*b31*c23*a12^2-b12*c12*b33*a32*a13*c21+a12*b22*a13*c32*c13*b31-2*c12*b22*b33*a32*c13*a11+b12*b22*a33*c13*c11*a32+c12*b32*b23*a13*a11*c32+2*a12*c12*c33*b13*b21*a32+b32*a13*b31*c12^2*a23+b32*a13*a33*c12^2*b21-a12*b22*a32*c13^2*b31-a12*c22*a32*b13^2*c31-2*b12*a22*a33*c32*b13*c11+b12*a22*b33*c32*c13*a11-2*c12^2*b33*a13*a21*b32-2*a22*b13*a33*c12^2*b31-b12*b22*c13*a33*c12*a31-b32*b12*a13*c31*c12*a23+a12^2*c13*b31*c22*b33+a12^2*b33*c32*c23*b11-a12*c12*a33*b32*b13*c21+c12*a22*a33*b13*b11*c32+2*b12*a12*c33*c32*b13*a21+b12*b22*c33*a13*a11*c32+a12*b32*a13*c32*c13*b21-a12*b12*c33*c32*a23*b11-2*a12*b22*b13*c32*c13*a31-2*a12*a32*c23*b32*b13*c11+c32*a13*c31*b12^2*a23+2*c12*a12*c13*a31*b22*b33+a12*c22*a13*b32*b13*c31+b12*a32*c23*b32*c13*a11+b12*a32*a23*c32*c13*b11+2*b12*b22*c13*a33*a12*c31+2*b12*a23*c32^2*b13*a11+2*c12*a22*a32*b13^2*c31+b12*c22*a13*a32*b13*c31+b12^2*a13*c31*c23*a32+b12^2*a13*c31*a22*c33-2*c12*b22*c33*a13*a11*b32-a12*c12*b13*c31*a23*b32-b12*c12*a33*c32*b23*a11+a12^2*b13*c31*c23*b32+a12^2*b13*c31*b22*c33+b12*a32*a13*c13*c21*b32-a12*a22*c13*b33*c12*b31+a32*c13*c33*b12^2*a21+a32*b13*a31*c12^2*b23+a12*c32^2*b13^2*a21-a12^2*c22*c11*b33^2-a12^2*b22*b11*c33^2+b12*a32^2*c13^2*b21+b12*c32^2*a13^2*b21-b12^2*c22*c11*a33^2-b12^2*a22*a11*c33^2+c12*a32^2*b13^2*c21+c12*b32^2*a13^2*c21-c12^2*b22*b11*a33^2-c12^2*a22*a11*b33^2+a12*b32^2*c13^2*a21+a12*b22*c33*a32*c13*b11,4*a12*a22*c33*c32*b13*b31-2*a12*b22*c33*b31*a13*c32-2*b12*c32*a33*b33*a22*c11+c32*c12*a13*b31*b22*a33+2*b12*a32*a13*b31*c23*c32-b12*a32*a13*c31*c23*b32-b12*a32*b13*c31*a23*c32+2*b12*a32*c13*a31*c23*b32-2*b12*a32*a33*c33*b22*c11-c32*a23*c31*b12^2*a33+c22*a32*a31*b13^2*c32-2*c22*b33*a32^2*c13*b11-2*c22*a33*b32^2*c13*a11+c22*a13*a31*c13*b32^2+c22*b33*a32^2*b13*c11+c22*c33*b13*b11*a32^2+c22*b13*b31*c13*a32^2+c22*b32*b31*a13^2*c32-b12^2*a33*a31*c23*c32+b12*a13*a31*b23*c32^2+2*b12^2*c33*a31*a23*c32-b12^2*c33*c31*a23*a32+2*b12^2*a33*c31*c23*a32-b12*c32*a33^2*c12*b21+a22*a33*c13*c11*b32^2+a22*a13*b32^2*c13*c31-b12*b32*c22*c11*a33^2-b12*c32*a33^2*c22*b11-2*b12*a33*c32^2*b13*a21+b12*a33*c32^2*a13*b21+b12*b33*a13*a21*c32^2+b12*b33*a23*a11*c32^2+a22*b33*c32^2*b13*a11+a22*a33*b13*b11*c32^2-b12*a32*c33^2*a22*b11+b12*c33*a32^2*c23*b11-2*b12*c33*a32^2*b23*c11+b12*c33*a32^2*c13*b21+b12*b33*c13*c21*a32^2+b12*b33*c23*c11*a32^2+b12*b13*c31*c23*a32^2-2*b12*c13*b31*c23*a32^2-b12*b32*a22*a11*c33^2-b12*b32*c12*c21*a33^2-a12^2*c33*c31*b23*b32-a12^2*b33*b31*c23*c32+2*a12^2*b33*c31*c23*b32+2*a12^2*c33*b31*b23*c32-c32*a33*c33*b12^2*a21-2*b12*a33*c32^2*b23*a11+b12*a33*c32^2*a23*b11-2*b12*a13*b31*a23*c32^2+b12*b13*a31*a23*c32^2-a12*a32*b12*b21*c33^2-a12*a32*c22*c11*b33^2-c32*b33*c33*a12^2*b21-b32*b33*c33*a12^2*c21+a12*b33*c32^2*b13*a21-2*a12*b33*c32^2*a13*b21+a12*a33*b23*b11*c32^2+a12*a13*b31*b23*c32^2-2*a12*c33*b32^2*a23*c11+a12*a33*c23*c11*b32^2+a12*c13*c31*a23*b32^2+a12*a13*c31*c23*b32^2-2*a12*c13*a31*c23*b32^2-a12*c32*b33^2*c12*a21-a12*b32*c33^2*b12*a21-2*a12*c33*b32^2*a13*c21+a12*c33*b32^2*c13*a21-2*a12*b13*a31*b23*c32^2+a12*b13*b31*a23*c32^2-a12*c32*b33^2*c22*a11+2*a12*c32*b33^2*a22*c11+a12*b33*c32^2*b23*a11-2*a12*b33*c32^2*a23*b11+c12*b33*a32^2*b13*c21-b32*a33*b33*c12^2*a21-a32*a33*b33*c12^2*b21-c12*c32*a22*a11*b33^2-2*c12*b33*a32^2*c13*b21+c12*c33*b13*b21*a32^2+c12*c33*b23*b11*a32^2+c12*c13*b31*b23*a32^2-2*c12*b13*c31*b23*a32^2+2*c12*a32*b33^2*c22*a11+c12*c33*a23*a11*b32^2-2*c12*a33*b32^2*c13*a21+c12*b33*a32^2*b23*c11+c12*a13*a31*c23*b32^2-c12^2*a33*a31*b23*b32+2*c12^2*a33*b31*b23*a32-b32*c23*b31*a12^2*c33+b22*c33*a32^2*c13*b11+b22*a32*a31*c13^2*b32+b22*a13*a31*b13*c32^2-2*b22*a33*c32^2*b13*a11+b22*a33*c32^2*a13*b11+b22*b13*a32^2*c13*c31+b22*b33*c13*c11*a32^2+2*b12*a32*c13*b31*a23*c32-b12*a32*c13*c31*a23*b32-b12*b32*c33*a13*a21*c32+2*b12*b32*a13*c31*a23*c32-b12*b32*c13*a31*a23*c32-b12*b32*a13*a31*c23*c32-2*c12*a22*a33*c32*b13*b31+b12*c32*a33*b33*c22*a11+b12*b32*a33*c33*a22*c11-b12*b32*a33*c32*a23*c11+2*b12*b32*a33*c32*c13*a21+a12*c12*a33*c31*b23*b32+4*a12*a22*b33*b32*c13*c31-2*a12*a22*c33*c31*b13*b32+a12*c12*a33*b31*c23*b32+a12*b12*a33*b31*c23*c32+a12*b12*a33*c31*b23*c32-2*a12*b12*b33*c31*c23*a32+a12*b12*b33*c31*a23*c32-2*b32*c12*a13*b31*c22*a33+b32*c12*a13*c31*b22*a33-2*a12*b22*b33*a32*c13*c31+a12*b22*a33*c32*b13*c31+a12*c22*c33*b31*a13*b32-2*a12*b12*c33*b31*a23*c32+a12*c22*a33*c31*b13*b32+a12*c22*b33*b31*c13*a32-a12*a32*b13*c31*c23*b32+a12*b32*b33*c33*c12*a21+a12*a32*b33*c33*b22*c11+a12*a32*b33*c33*c22*b11+a12*a32*b33*c33*c12*b21+2*a12*b32*c33*c32*a23*b11-a12*a32*c33*b32*c13*b21-a12*a32*b13*b31*c23*c32+2*a12*a32*b33*c32*c23*b11-a12*a32*c33*b23*b11*c32-a12*a32*c33*b32*c23*b11+2*a12*a32*c33*b32*b23*c11+a12*b32*a33*c33*b12*c21+2*a12*b32*c33*c32*a13*b21-2*a12*b32*b33*c33*a22*c11-a12*b32*b33*c32*c23*a11+2*a12*b32*b33*c32*a23*c11+a12*b32*b33*c33*c22*a11-a12*b32*b33*c32*c13*a21-a22*b32*a13*c32*b13*c31-a22*b32*a33*c32*c13*b11+2*a22*b32*b13*a31*c13*c32-a22*b32*a13*b31*c13*c32-a22*b32*c33*c32*b13*a11+2*a22*b32*b33*c32*a13*c11-a22*b32*b33*c32*c13*a11-2*c12*a32*b33*c33*b22*a11+c12*a32*b33*c33*a22*b11-2*c12*c22*b33*b31*a13*a32+4*c12*c22*b33*b32*a13*a31-c12*a32*c33*b32*b23*a11-c12*a32*c33*b32*a13*b21+b32*a12*c23*a31*b12*c33+2*c12*a32*b33*c32*a13*b21+2*c12*a32*a33*b32*c13*b21-2*c12*b22*b33*c32*a13*a31+4*c12*c22*a33*a32*b13*b31-2*c12*c22*a33*a31*b13*b32-c12*a32*c13*b31*a23*b32-c12*a32*a33*b23*b11*c32+c12*a32*a33*b22*b11*c33+2*c12*a32*a33*b32*c23*b11-c12*a32*a33*b32*b23*c11-2*c12*a32*a33*b33*c22*b11+c12*a32*a33*b33*b22*c11-c12*a32*b33*b32*a13*c21+2*c12*a32*b33*b32*c13*a21-c12*a32*b33*c32*b13*a21+c12*b32*a33*b33*a22*c11+c12*b32*a33*c33*b22*a11-2*c12*b32*a33*c33*a22*b11-c12*b32*a33*c32*a23*b11+2*c12*b32*a33*c32*b13*a21-c12*b32*a33*c32*a13*b21-c12*b32*b33*a23*a11*c32+c12*b32*b33*a22*a11*c33-2*c12*b32*a33*b33*c22*a11-c12*a32*b13*b31*a23*c32-c12*a32*c13*a31*b23*b32-c12*a32*a13*b31*c23*b32-c12*a32*a13*b31*b23*c32+2*c12*a32*a13*c31*b23*b32+2*c12*a32*b13*a31*b23*c32+2*c12*a32*b13*c31*a23*b32+c12*c32*a33*b33*a22*b11-c12*b32*b13*a31*a23*c32+c12*a12*c33*a31*b23*b32-2*b32*a12*c13*b31*a22*c33+b32*a12*c13*a31*b22*c33+c32*a12*b23*a31*c12*b33-2*c12*b12*a33*b31*c23*a32+c12*b12*a33*a31*b23*c32+c32*b12*a13*b31*c22*a33-2*c32*b12*a13*c31*b22*a33+c32*a12*b13*a31*c22*b33+c32*b12*a23*b31*c12*a33+b32*b12*c13*a31*a22*c33+b32*b12*a13*c31*c22*a33+a32*b12*c13*b31*a22*c33-2*a32*b12*c13*a31*b22*c33+a32*c12*b13*c31*a22*b33-2*c12*a12*b33*a31*c23*b32+c12*b12*c33*b31*a23*a32-2*c12*b22*a33*b31*c13*a32+c12*b22*a33*a31*b13*c32+c12*a22*b33*b31*a13*c32+c12*a22*c33*a31*b13*b32-2*c12*a12*a33*b31*b23*c32+b12*a12*b33*a31*c23*c32+c12*b22*c33*b31*a13*a32+c12*b22*c33*a31*b13*a32-2*a32*c12*b13*a31*c22*b33-2*b12*a12*c33*a31*b23*c32+b12*a12*c33*c31*a23*b32-2*c22*a12*a33*c32*b13*b31+c22*a12*b33*b31*a13*c32+a32*a12*b13*c31*c22*b33+c32*c12*b13*a31*a22*b33-2*b12*a32*b33*c33*c12*a21+b12*a32*a33*c33*c12*b21-b12*a32*a33*c32*c13*b21-b12*a32*c33*b32*c13*a21+2*b12*a32*c33*c32*b13*a21-b12*a32*c33*c32*a13*b21+2*b12*a32*c33*b32*a23*c11-b12*a32*b33*c32*c23*a11+b12*c22*a33*a31*c13*b32+b12*c22*b33*c31*a13*a32-2*b12*c22*a33*c31*b13*a32-b12*a32*c33*c32*a23*b11-b12*a32*c33*b32*c23*a11+2*b12*a32*c33*b32*a13*c21+4*b12*b22*a33*a32*c13*c31-2*b12*b22*a33*a31*c13*c32-2*b12*b22*c33*c31*a13*a32-2*b12*c22*c33*b32*a13*a31+b12*c22*b33*a31*c13*a32+b12*a22*b33*c32*a13*c31+b12*a22*c33*c31*a13*b32+b12*a22*b33*a31*c13*c32+b12*c12*a33*a31*c23*b32+b12*c12*b33*c31*a23*a32+b12*c12*c33*a31*b23*a32+c22*a12*c33*a31*b13*b32-a12*a32*b33*c32*b13*c21+2*a12*a32*c13*b31*c23*b32-a12*a32*c13*b31*b23*c32+a12*b32*a33*c12*c21*b33-a12*b32*a33*c32*c13*b21+a12*c32*b33*c33*b12*a21+a12*c32*a33*b33*c22*b11-2*a12*c32*a33*b33*b12*c21+a12*c32*a33*b12*b21*c33+a12*c32*b33*c33*b22*a11-2*a12*c32*b33*c33*a22*b11+2*a12*b32*c13*a31*b23*c32-a12*b32*b13*c31*a23*c32-2*a12*b32*a33*c33*c22*b11-c22*a32*b33*b32*a13*c11+2*c22*a32*b33*b32*c13*a11-c22*a32*b33*c32*b13*a11-c22*a32*a33*b13*b11*c32+2*c22*a32*a33*b32*c13*b11-2*c22*b12*a33*b31*c13*a32-c22*a32*c33*b32*b13*a11+c22*b12*c33*b31*a13*a32-c22*b32*a33*c32*a13*b11+2*c22*b32*a33*c32*b13*a11-c22*b32*b33*a13*a11*c32-c22*b32*a13*a31*b13*c32-c22*a32*a33*b32*b13*c11-c22*a32*a13*b31*c13*b32+b22*a12*c33*c31*a13*b32+b22*a12*b33*a31*c13*c32-2*b22*a12*a33*b32*c13*c31-b22*a32*c33*c32*a13*b11+2*b22*a32*c33*c32*b13*a11-b22*a32*b33*c32*c13*a11+b22*c12*b33*c31*a13*a32-2*b22*c12*c33*b32*a13*a31+2*b22*b32*a33*c32*c13*a11-2*a22*b12*c33*b31*a13*c32+a22*b12*c33*c31*b13*a32-2*a22*b12*b33*a32*c13*c31+2*b22*a32*a33*c32*b13*c11-b22*a32*b13*a31*c13*c32+2*b22*a32*a13*b31*c13*c32-2*b22*c12*a33*c31*b13*a32+2*b22*a32*c33*b32*a13*c11+a22*c12*a33*c31*b13*b32-a22*a32*b13*b32*c13*c31-a22*a32*b13*b31*c13*c32-a22*a32*b33*c32*b13*c11+a22*b12*a33*b31*c13*c32-2*a22*c12*c33*a32*b13*b31+a22*c12*b33*b31*c13*a32-b22*b32*c33*a13*a11*c32-b22*a32*a33*c32*c13*b11-b12*a32*b33*c32*a23*c11-2*b12*a32*b33*c33*c22*a11-b12*a32*b33*c32*c13*a21-a22*a32*b33*c13*c11*b32-2*a12*c22*b33*c31*a13*b32-a12*b32*c13*b31*a23*c32+a12*b22*b33*c32*a13*c31-c12*a32*b33^2*a22*c11-c12*a32*b33*c32*b23*a11+a22*a13*c32^2*b13*b31-a12*a32*c33*b13*b21*c32-b12*b32*c33*a23*a11*c32-c12*b32*a13*a31*b23*c32+2*a12*a32*c33*b32*b13*c21-2*c32*a12*b13*c31*a22*b33+b12*a32*a33*c22*c11*b33-2*a12*c12*b33*c31*a23*b32+b22*b32*c32*a13^2*c31+a12*b22*a33*b31*c13*c32-a32*b23*a31*c12^2*b33+b32*c33^2*a12^2*b21+2*a12*a32*b33*c32*c13*b21-a22*a32*c33*b13*b11*c32+2*b12*a32*a33*c32*b23*c11+a22*c33*b32^2*c13*a11+2*a12*b32*b13*a31*c23*c32+2*b12*a32*c33*c32*b23*a11-b12*a32*a33*c23*c11*b32+2*a12*b32*c33^2*a22*b11-a12*b32*c33*c32*b23*a11-a12*b32*a13*b31*c23*c32-c12*a32*b33*b32*a23*c11+2*c22*a32*a13*c31*b13*b32-a12*b32*a33*c32*b13*c21+a12*b32*a33*c22*c11*b33-2*a22*c12*b33*c31*a13*b32+a12*c22*a33*b31*c13*b32+a12*a33*b13*b21*c32^2+b12*c32*a33*b33*c12*a21-a12*b32*c33^2*b22*a11+a12*b12*c33*c31*b23*a32+b32*b12*a23*a33*c12*c31-a22*a32*c33*b32*c13*b11+c12*a22*a33*b31*c13*b32+b12*a32*a33*c12*c21*b33-2*a12*b32*a33*c33*c12*b21+4*b12*b22*c33*c32*a13*a31-b22*a32*a13*c32*b13*c31+b12*c32*b33*a22*a11*c33-2*a12*c22*c33*a32*b13*b31-c22*a32*c33*b32*a13*b11-b32*a23*b31*c12^2*a33+b12*c32*a33*c33*a22*b11+a12*c12*b33*b31*c23*a32+c22*a33*b32^2*a13*c11-a32*c23*a31*b12^2*c33-c22*a32*b13*a31*c13*b32+2*a22*b32*c33*c32*a13*b11+a12*b32*a33*c33*b22*c11+a12*b22*c33*c31*b13*a32+2*a12*a32*b13*c31*b23*c32-2*b12*c12*a33*c31*b23*a32+c12*c32*a33*b33*b22*a11+c12*b22*b33*a31*c13*a32+c12*a33*b32^2*a13*c21+2*b12*c32*a33^2*b22*c11+c22*c33*a13*a11*b32^2-c12*a32*a33*b32*b13*c21+2*b12*a32*c33^2*b22*a11-2*c22*a12*b33*a31*c13*b32+b12*c13*c31*b23*a32^2+2*c12*b32*a33^2*c22*b11+b32*a33^2*c12^2*b21+a12*c32*a33*b22*b11*c33-b22*b32*a13*a31*c13*c32+c12*a33*b32^2*a23*c11+a12*c12*c33*b31*a23*b32-c12*a32*b13*a31*c23*b32+b12*c12*b33*a31*c23*a32+a32*b33^2*c12^2*a21+2*c12*a32*b33*b32*c23*a11-b12*a32*b13*a31*c23*c32-a12*a32*b22*b11*c33^2+b12*a32*a33*c33*c22*b11-a22*b32*a33*c32*b13*c11-a12*a32*c12*c21*b33^2+2*c12*a32*b33*c32*a23*b11+c12*a22*c33*b31*a13*b32+c32*b33^2*a12^2*c21+b22*b33*a13*a11*c32^2+c12*c33*a13*a21*b32^2+a22*a32*c32*b13^2*c31-a12*a32*c13*c31*b23*b32-b12*a32*b33*c32*a13*c21-2*b12*a12*a33*c31*c23*b32+b12*b32*a33*c33*c22*a11-2*a22*b33*c32^2*a13*b11-2*c12*a33*b32^2*c23*a11+c12*c13*a31*a23*b32^2-2*c12*b33*a32^2*c23*b11+a32*a12*b23*b33*c12*c31+a32*a12*c13*b31*b22*c33+a12*c32*a33*b33*c12*b21+b22*c12*a33*a31*c13*b32-b12*a32*a33*c13*c21*b32+a22*a32*b31*c13^2*b32-2*b12*a22*a33*b32*c13*c31+2*c12^2*b33*a31*a23*b32-c12^2*b33*b31*a23*a32-b12*a32*a13*c31*b23*c32-c12*b32*a33^2*b22*c11-c12*c32*b22*b11*a33^2-a32*a33*c33*b12^2*c21-2*a12*c32*a33*b33*b22*c11-2*b12*a22*c33*a31*b13*c32+c22*b12*a33*a31*b13*c32-2*b22*a12*c33*a31*b13*c32+b12*c22*c33*a31*b13*a32+a12*c33*b32^2*c23*a11-a12*b32*a33*c32*c23*b11-2*c22*b12*b33*c32*a13*a31-a12*b32*a33*c32*b23*c11+b12*a32*b33*c33*a22*c11-b22*a32*c33*b32*c13*a11-c12*b32*b33*a13*a21*c32+c12*b13*b31*c23*a32^2+b12*a22*a33*c32*b13*c31-2*b22*c33*a32^2*b13*c11+a32*c33^2*b12^2*a21-c12*a32*c33*b32*a23*b11-2*a12*a22*b33*b31*c13*c32-a12*a32*b33*c32*b23*c11-2*b12*c33*a32^2*b13*c21-b12*a32*a33*c32*c23*b11-c12*a32*c33*b32*b13*a21-b22*a32*a13*b32*c13*c31-c12*a32*a33*b13*b21*c32-b22*a32*a33*c13*c11*b32-2*c12*a13*c31*a23*b32^2+2*c12*b32*a33*c32*b23*a11-2*b12*c32*a33*c33*b22*a11-c32*b23*c31*a12^2*b33-a12*a32*b33*c23*c11*b32+2*c22*a32*b33*c32*a13*b11+2*a22*a32*c33*b32*b13*c11-2*c12*a22*b33*a31*c13*b32+2*c12*b32*a13*b31*a23*c32+a12*a33*c13*c21*b32^2-b22*b32*a33*c32*a13*c11-c22*a32*a13*c32*b13*b31+2*a22*a32*b33*c32*c13*b11-b12*a32*c13*a31*b23*c32-b22*a32*b33*c32*a13*c11-2*b12*c12*c33*a31*a23*b32-2*c12*b12*b33*a31*a23*c32-a12*b32*c33*c32*b13*a21+a32*a12*c23*c33*b12*b31-b12*b32*a33*c32*a13*c21-a12*b32*a13*c31*b23*c32+2*b12*b32*a33*c32*c23*a11+2*b12*a32*a33*c32*b13*c21+2*a12*b32*b33*c32*a13*c21-2*a12*c12*c33*b31*b23*a32-a12*a32*b33*c13*c21*b32+c12*a12*b33*b31*a23*c32+b12*b32*a33*c33*c12*a21+a12*a32*b33*c33*b12*c21+c32*a33^2*b12^2*c21-c22*c31*b13^2*a32^2-c22*c31*a13^2*b32^2-b22*b31*a13^2*c32^2-b22*b31*c13^2*a32^2-a22*a31*c13^2*b32^2-a22*a31*b13^2*c32^2-2*a22*c33*b32^2*a13*c11,-a33*a21*b22^2*c11^2-c33*c21*b22^2*a11^2-a33*a21*c22^2*b11^2-b33*b21*c22^2*a11^2+a12*a33*b21*c11*b22*c21-2*a12*b33*c21*b21*c22*a11+a12*b33*c21*b21*a22*c11-2*a12*b33*c21*a21*b22*c11+a12*b33*a21*c11*c22*b21-2*a12*c33*b21*c21*b22*a11+a12*c33*b21*c21*a22*b11-2*a12*c33*b21*a21*c22*b11+a12*c33*a21*b11*b22*c21-2*b12*a31*c21*a23*c12*b21+b12*a31*c21*a22*c13*b21-c31*b21*a12^2*b23*c21-a12*a31*b23*b12*c21^2+2*a12*a31*b22*b13*c21^2-a12*b32*c21^2*b23*a11-a12*b32*c21^2*a23*b11-a12*c32*b21^2*a23*c11-a12*a33*c11*c22*b21^2-a12*a33*b11*b22*c21^2+2*a12*b33*c21^2*b22*a11-a12*b33*c21^2*a22*b11+2*a12*c33*b21^2*c22*a11-c31*a21*a23*b12^2*c21-b12*a31*a22*b13*c21^2+2*b12*b31*a22*a13*c21^2-b12*b31*c23*c12*a21^2+2*b12*b31*c22*c13*a21^2-b12*c31*b23*c12*a21^2-b12*a32*c21^2*a23*b11+2*b12*b32*c11*c23*a21^2+2*b12*c33*a21^2*c22*b11-b12*c33*a21^2*b22*c11+b33*a11*a21*c22^2*b11-2*c22*a32*c21*a23*b11^2-c12*a31*a13*c22*b21^2-c12*b31*b22*c13*a21^2-c12*a32*b21^2*c23*a11-c12*a32*b21^2*a23*c11-c12*b32*a21^2*c23*b11+2*c12*c32*b11*b23*a21^2-c12*a33*b21^2*c22*a11-c12*b33*a21^2*c22*b11-c12*c33*b11*b22*a21^2-c12*c33*a11*a22*b21^2-b31*b21*a23*c12^2*a21+b31*c13*b21*a22^2*c11+b31*c11*a22^2*b13*c21+a22*a32*c21*c23*b11^2+a22*b32*b21*a23*c11^2+a22*c32*c21*a23*b11^2-2*a22*c32*a21*c23*b11^2+a22*a33*c21*c22*b11^2+a22*a33*b21*b22*c11^2+a22*b33*a21*b22*c11^2+a22*c33*a21*c22*b11^2-2*a31*c13*c21*b22^2*a11+c31*a13*c21*b22^2*a11+c33*a11*a21*b22^2*c11+b22*c32*c21*b23*a11^2-2*b22*c32*b21*c23*a11^2+b22*b33*c21*c22*a11^2+b22*c33*b21*c22*a11^2+a31*b11*a13*c22^2*b21+b31*a13*b21*c22^2*a11+c22*c32*a21*a23*b11^2+2*a32*b22*a11*b13*c21^2-c32*a22*a11*c13*b21^2-c32*a13*b21^2*c22*a11+2*c32*b22*c11*b13*a21^2-c32*b22*b11*c13*a21^2-c32*b13*a21^2*c22*b11-2*c32*a21*b22*a11*b13*c21+c32*a21*b22*a11*c13*b21+c32*a21*b13*c21*a22*b11+c32*a21*b13*b21*c22*a11+b32*c21*a13*b21*c22*a11+b32*a21*c22*c11*a13*b21+b32*a21*c22*a11*b13*c21-2*b32*a21*c22*a11*c13*b21+b32*a21*c13*c21*b22*a11+b32*a21*c13*b21*a22*c11-2*c32*b21*a22*c11*b13*a21+c32*b21*a22*b11*c13*a21+c32*b21*a22*a11*b13*c21+c32*b21*a13*c21*b22*a11-2*c32*b21*a13*a21*b22*c11+c32*b21*a13*a21*c22*b11-2*a12*a31*c21*b22*c13*b21-2*a12*a31*c21*b13*c22*b21+a12*b31*c21*a23*c12*b21+a12*b31*c21*a22*c13*b21+a12*b31*c21*a13*c22*b21+a12*b31*a21*c23*b12*c21+a12*b31*a21*c23*c12*b21+a12*b31*a21*c22*b13*c21-2*a12*b31*a21*c22*c13*b21+a12*c31*b21*a22*b13*c21+a12*c31*b21*a13*b22*c21+a12*c31*a21*b23*b12*c21+a12*c31*a21*b23*c12*b21-2*a12*c31*a21*b22*b13*c21+a12*c31*a21*b22*c13*b21-2*a12*c31*a21*b12*c23*b21-2*a12*a32*c21*b11*c23*b21-2*a12*a32*b21*c11*b23*c21+a12*b32*c21*b21*c23*a11+a12*b32*c21*b21*a23*c11+a12*b32*c21*a21*b23*c11+a12*c32*b21*c21*b23*a11+a12*c32*b21*c21*a23*b11+a12*c32*b21*a21*b23*c11-a22*b31*c22*c11*b13*a21+2*a22*b31*c22*b11*c13*a21-a22*b31*c22*a11*c13*b21+2*a22*b31*c13*c21*b22*a11-a22*b31*c13*a21*b22*c11+2*a22*b31*c12*c21*a23*b11-a22*b31*c12*b21*a23*c11+2*a22*b31*c12*a21*b23*c11-a22*b31*c11*a23*b12*c21-a22*b31*c11*a13*b22*c21-a22*b31*c11*a12*b23*c21+2*a22*c31*b23*c11*a12*b21-4*a22*c31*b23*c11*b12*a21+2*a22*c31*b23*b11*c12*a21+2*a22*c31*b23*a11*b12*c21+2*a22*c31*b22*c11*a13*b21+2*a22*c31*b22*c11*b13*a21-a22*c31*b22*b11*c13*a21-a22*c31*b22*a11*b13*c21-a22*c31*b22*a11*c13*b21+2*a22*c31*b13*b21*c22*a11-a22*c31*b13*a21*c22*b11-a22*c31*b12*c21*a23*b11+2*a22*c31*b12*b21*a23*c11-a22*c31*b12*b21*c23*a11+2*a22*c31*b12*a21*c23*b11-a22*c31*b11*a23*c12*b21-a22*c31*b11*a13*c22*b21-a22*a32*c11*b11*b23*c21+2*a22*b32*c11*a21*c23*b11-a22*c32*b11*b21*a23*c11+2*a22*c32*b11*b21*c23*a11+2*a22*c32*b11*a21*b23*c11-a22*c32*b21*c11*b23*a11-a22*a33*c11*b11*c22*b21-a22*a33*c11*b11*b22*c21-a22*b33*c11*c21*b22*a11+2*a22*b33*c11*b21*c22*a11-a22*b33*c11*a21*c22*b11-a22*b33*c21*b11*c22*a11-a22*c33*b11*b21*c22*a11-a22*c33*b11*a21*b22*c11-a22*c33*b21*c11*b22*a11+2*b22*a31*c23*b11*c12*a21+2*b22*a31*c23*a11*b12*c21-4*b22*a31*c23*a11*c12*b21-b22*a31*c22*c11*b13*a21-b22*a31*c22*b11*a13*c21-b22*a31*c22*b11*c13*a21+2*b22*a31*c22*a11*b13*c21+2*b22*a31*c22*a11*c13*b21+2*b22*a31*c12*c21*b23*a11-b22*a31*c11*a12*b23*c21+2*b22*b31*c11*a23*a12*c21-b22*b31*c11*a23*c12*a21+2*b22*b31*c11*a13*c22*a21+a32*b21*c22*c11*b13*a21+a32*b21*c22*b11*a13*c21+a32*b21*c13*a21*b22*c11+b32*c21*a22*a11*c13*b21+b12*a31*c21*a13*c22*b21+b12*a31*a21*c23*c12*b21+b12*a31*a21*c22*b13*c21-2*b12*a31*a21*c22*c13*b21+b12*a31*a21*c13*b22*c21+b12*a31*a21*c12*b23*c21+b12*b31*c21*a23*c12*a21-2*b12*b31*c21*a13*c22*a21+b12*c31*b21*a23*c12*a21+b12*c31*b21*a22*c13*a21+b12*c31*b21*a13*c22*a21+b12*c31*a21*a13*b22*c21+b12*c31*a21*a22*b13*c21+b12*a32*c21*b21*c23*a11+b12*a32*c21*a21*b23*c11+b12*a32*c21*a21*c23*b11-2*b12*b32*c21*a11*c23*a21-2*b12*c32*b21*a11*a23*c21+b12*c32*a21*c21*b23*a11+b12*c32*a21*b21*a23*c11+b12*a33*c21*b21*c22*a11-2*b12*a33*c21*b21*a22*c11+b12*a33*c21*a21*b22*c11-2*b12*a33*c21*a21*c22*b11+b12*b33*c21*a11*c22*a21+b12*b33*a21*c11*a22*c21-2*b12*c33*b21*a11*c22*a21+b12*c33*a21*c21*b22*a11-2*c12*a31*a21*b22*b13*c21+c12*a31*a21*b13*c22*b21-2*c12*b31*b21*a22*a13*c21+c12*b31*b21*a22*c13*a21+c12*b31*b21*a13*c22*a21+c12*b31*a21*a13*b22*c21+c12*b31*a21*a22*b13*c21-2*c12*c31*b21*a13*b22*a21+c12*a32*b21*c21*b23*a11-b22*b31*a11*c23*a12*c21+2*b22*b31*a11*c23*c12*a21-4*b22*c31*a23*c11*a12*b21+2*b22*c31*a23*c11*b12*a21+2*b22*c31*a23*b11*a12*c21-b22*c31*a23*a11*b12*c21+2*b22*c31*a23*a11*c12*b21+2*b22*c31*a13*a21*c22*b11+2*b22*c31*a12*b21*c23*a11-b22*c31*a12*a21*c23*b11-b22*c31*a11*b23*c12*a21-b22*c31*a11*b13*c22*a21-b22*c31*a11*b12*c23*a21+2*b22*a32*c11*c21*a23*b11-b22*a32*c11*c21*b23*a11-b22*a32*c21*b11*c23*a11-b22*b32*c11*a11*a23*c21-b22*c32*a11*a21*b23*c11+2*b22*c32*a11*a21*c23*b11-b22*c32*a21*c11*a23*b11-b22*a33*c11*b21*c22*a11+2*b22*a33*c11*a21*c22*b11-b22*a33*c21*b11*c22*a11-b22*c33*a11*a21*c22*b11+2*c22*a31*b23*c11*b12*a21-c22*a31*b23*b11*c12*a21-4*c22*a31*b23*a11*b12*c21+2*c22*a31*b23*a11*c12*b21+2*c22*a31*b12*c21*a23*b11-c22*a31*b12*b21*a23*c11-c22*a31*b12*a21*c23*b11-c22*a31*b11*a23*c12*b21-c22*a31*b11*a12*c23*b21+2*c22*b31*a23*c11*a12*b21-c22*b31*a23*c11*b12*a21-4*c22*b31*a23*b11*a12*c21+2*c22*b31*a23*b11*c12*a21+2*c22*b31*a23*a11*b12*c21-c22*b31*a23*a11*c12*b21-c22*b31*a12*b21*c23*a11-c22*b31*a12*a21*b23*c11-c22*b31*a11*b23*c12*a21+2*c22*c31*b11*a23*a12*b21-c22*c31*b11*a23*b12*a21-c22*c31*b11*a12*b23*a21+2*c22*c31*a11*b23*b12*a21+2*c22*a32*b11*b21*a23*c11-c22*a32*b11*b21*c23*a11-c22*a32*b11*a21*b23*c11-c22*a32*b21*c11*b23*a11+2*c22*b32*a11*c21*a23*b11-c22*b32*a11*b21*a23*c11+2*c22*b32*a11*a21*b23*c11-c22*c32*b11*a11*b23*a21-c22*c32*b11*a11*a23*b21+a32*c21*b22*c11*a13*b21+a32*c21*b22*b11*c13*a21-2*a32*c21*b22*a11*c13*b21+a32*c21*b13*b21*a22*c11-2*a32*c21*b13*b21*c22*a11+a32*c21*b13*a21*c22*b11+c12*a32*b21*a21*c23*b11-2*c12*a32*a21*b11*b23*c21-2*c12*b32*b21*a11*a23*c21+c12*b32*b21*a11*c23*a21+c12*b32*a21*c21*a23*b11+c12*b32*a21*c21*b23*a11-2*c12*c32*b21*a11*b23*a21-2*c12*c32*a21*b11*a23*b21+c12*a33*b21*c21*b22*a11-2*c12*a33*b21*c21*a22*b11-2*c12*a33*b21*a21*b22*c11+c12*a33*b21*a21*c22*b11+c12*a33*a21*b11*b22*c21-2*c12*b33*a21*c21*b22*a11-2*c12*b33*a21*b21*a22*c11+c12*c33*b21*a11*b22*a21-a22*a31*c11*b23*c12*b21-a22*a31*c11*b22*b13*c21-a22*a31*c11*b22*c13*b21+2*a22*a31*c11*b13*c22*b21-a22*a31*c11*b12*c23*b21-a22*a31*b11*c23*b12*c21+2*a22*a31*b11*c23*c12*b21-a22*a31*b11*c22*c13*b21+2*a22*a31*b11*c13*b22*c21-a22*a31*b11*c12*b23*c21+2*a22*a31*c11*b23*b12*c21-a22*b31*c23*c11*a12*b21+2*a22*b31*c23*b11*a12*c21-4*a22*b31*c23*b11*c12*a21+2*c12*a33*b21^2*a22*c11+c12*a31*b21*a22*b13*c21-a22*c31*b11*a12*c23*b21-2*a12*b32*a21*c11*c23*b21-2*c32*b21*a22*b11*a13*c21+2*a22*c33*b11*c21*b22*a11-a22*c31*b22*b11*a13*c21+b22*b32*c21*c23*a11^2-b22*c31*a12*c21*b23*a11+a12*c33*b21*a21*b22*c11-a12*c31*a22*c13*b21^2-c22*b32*a11*a21*c23*b11-b12*c31*b13*c22*a21^2+2*b22*a32*c11*b21*c23*a11+2*b22*a31*c12*b21*a23*c11-a12*c33*b21^2*a22*c11-a31*a21*c23*b12^2*c21+c12*a31*b21*a13*b22*c21+c22*b32*b21*c23*a11^2+b12*a33*a21*c11*c22*b21-a12*a31*c23*c12*b21^2-a22*b32*c11*b21*c23*a11+2*c22*b31*a12*a21*c23*b11-a32*b13*c21^2*a22*b11-a22*b32*c11*c21*a23*b11+a12*b31*a21*c13*b22*c21-2*b32*c21*a22*c11*a13*b21-b22*b32*c11*a11*c23*a21+c12*c33*a21*b11*a22*b21+b12*c33*a21*b21*a22*c11+2*c22*b31*a12*c21*b23*a11+2*a22*b31*c23*c11*b12*a21-c22*b31*a11*b12*c23*a21-a32*c13*b21^2*a22*c11+2*b32*a22*b11*a13*c21^2-b22*a31*c12*c21*a23*b11-2*b31*a13*a21*c22^2*b11-a22*c32*b11*c21*b23*a11-a12*c31*a13*c22*b21^2+2*c12*c31*a22*a13*b21^2+a12*b33*c21*a21*c22*b11-2*b31*c13*c21*a22^2*b11+a33*b11*b21*c22^2*a11-2*b12*b32*a21*c11*a23*c21+2*b22*c32*a11*b21*a23*c11+c32*a21*b22*b11*a13*c21-b22*c31*a23*b11*c12*a21+c12*a32*b21*c21*a23*b11+2*b22*c31*a12*a21*b23*c11-a12*c31*a23*c12*b21^2-c22*a31*b23*c11*a12*b21-b22*b31*c11*a12*c23*a21-b22*a31*c22*c11*a13*b21-2*a12*c32*a21*b11*b23*c21-a22*b31*c22*a11*b13*c21-b12*c32*a21^2*b23*c11+2*b22*a31*c23*c11*a12*b21+2*c12*b33*a21^2*b22*c11+c12*a32*b21*a21*b23*c11+2*c12*c32*a11*a23*b21^2-a32*c22*c11*a13*b21^2+a33*c11*c21*b22^2*a11+b33*c11*c21*a22^2*b11+a22*a32*b21*b23*c11^2+c33*b11*b21*a22^2*c11+2*c22*a31*b23*b11*a12*c21-2*c31*a13*a21*b22^2*c11+c31*a11*b22^2*c13*a21+2*a22*b31*c22*b11*a13*c21-a22*a32*c11*b11*c23*b21-2*b12*c33*a21*c21*a22*b11+a31*c13*a21*b22^2*c11+a31*c11*a13*b22^2*c21+b12*c32*a21*c21*a23*b11-a12*b31*a22*b13*c21^2-a12*b31*a13*b22*c21^2-a12*c32*b21^2*c23*a11-b22*a31*c23*b11*a12*c21-a32*b22*b11*a13*c21^2-2*c22*b32*c21*b23*a11^2+2*a32*c22*a11*c13*b21^2-b31*c21*a12^2*c23*b21-a22*b31*c12*c21*b23*a11-c22*c31*a11*b12*a23*b21-b22*b31*a11*c22*c13*a21-b12*b33*a11*a22*c21^2+b12*c33*b21*a11*a22*c21+c12*b32*a21*b21*a23*c11-a22*b32*c21*b11*c23*a11-c22*c31*a11*b23*a12*b21+a12*c32*b21*a21*c23*b11+2*a12*a32*c11*c23*b21^2+b31*a11*b13*c22^2*a21+c22*c32*b21*b23*a11^2+c31*b11*a22^2*c13*b21+2*a12*a32*b11*b23*c21^2+a31*a23*c12^2*b21^2-b12*a31*a13*b22*c21^2+c22*a32*a21*c23*b11^2-c12*a31*a22*c13*b21^2-b22*b31*a11*c12*a23*c21+b32*c21*a13*a21*b22*c11+a12*c31*a21*b13*c22*b21-a22*c31*b23*b11*a12*c21-a22*b31*c23*a11*b12*c21+2*c22*a32*b11*c21*b23*a11-2*a32*b21*c22*b11*c13*a21+c12*a31*a21*b22*c13*b21+2*c32*a22*c11*a13*b21^2-b22*b33*c11*a11*c22*a21-b22*a32*c11*a21*c23*b11+a12*a33*c21*b11*c22*b21-a31*a21*b23*c12^2*b21+b31*b23*c12^2*a21^2-b33*b21*a22^2*c11^2-c33*c21*a22^2*b11^2-c12*b31*b13*c22*a21^2+2*c12*c31*b22*b13*a21^2-b22*a31*c23*c11*b12*a21-a22*c31*b23*a11*c12*b21-2*b12*c31*b21*a22*a13*c21-2*a22*b32*a21*b23*c11^2-b22*c31*a13*b21*c22*a11+c31*a12^2*c23*b21^2-2*b12*b31*c21*a22*c13*a21-b32*c13*a21^2*b22*c11-2*a31*b13*b21*c22^2*a11+a31*b13*a21*c22^2*b11+a32*b21*c13*c21*a22*b11-b22*a31*c11*a23*b12*c21-b22*b31*a11*c22*a13*c21-b22*a31*c12*a21*b23*c11+c31*b12^2*c23*a21^2+b22*a32*a21*b23*c11^2+b31*a12^2*b23*c21^2+a31*a23*b12^2*c21^2+2*b12*a33*c21^2*a22*b11-b12*b33*c11*c22*a21^2+a12*b32*c21*a21*c23*b11+a12*a31*c21*b12*c23*b21-2*b12*a32*a21*c11*c23*b21-2*c12*c31*b21*a22*b13*a21-b22*c32*a11*c21*a23*b11-a22*b31*c22*c11*a13*b21+c12*b33*b21*a11*c22*a21+2*a22*b32*c11*c21*b23*a11-c12*b32*a21^2*b23*c11-b12*a33*c21^2*b22*a11-c22*b32*a21*c11*a23*b11+2*a22*b31*c23*a11*c12*b21-2*a12*b31*a21*c12*b23*c21+2*a12*a31*c22*c13*b21^2-a12*b31*a23*b12*c21^2-b32*a22*a11*b13*c21^2-b32*a13*c21^2*b22*a11+2*b12*b32*a11*a23*c21^2-b12*c32*a21^2*c23*b11+b12*a32*c21*b21*a23*c11-a22*a31*b11*c22*b13*c21-2*b32*c21*a13*a21*c22*b11+c12*b33*a21*c21*a22*b11-2*b22*a32*b21*a23*c11^2+b22*b32*a21*a23*c11^2+a12*a31*c21*b23*c12*b21+c31*b13*c21*a22^2*b11-2*c31*b13*b21*a22^2*c11+a12*c31*b21*a23*b12*c21+b32*c21*a22*c11*b13*a21+c12*b33*b21*a11*a22*c21-b32*c22*c11*b13*a21^2+2*b32*c22*b11*c13*a21^2+2*c22*a31*b12*b21*c23*a11-b12*c31*b22*c13*a21^2-b12*a32*c21^2*b23*a11+b12*c32*b21*a11*c23*a21-2*a32*c21*b22*c11*b13*a21-2*b32*c21*a22*b11*c13*a21,a12^2*b31^2*c13*c22+a12^2*c31^2*b13*b22+b12^2*a31^2*c13*c22+b12^2*c31^2*a13*a22+c12^2*a31^2*b13*b22+c12^2*b31^2*a13*a22-a32^2*b23*b12*c11^2-a32^2*c23*c12*b11^2-b32^2*a23*a12*c11^2-b32^2*c23*c12*a11^2-c32^2*b23*b12*a11^2-c32^2*a23*a12*b11^2-b12^2*a31*c31*c22*a13-b12^2*a31*c31*c13*a22-b12^2*a31*c32*c23*a11-b12^2*a31*c32*a23*c11-b12^2*a31*c22*c11*a33+2*b12^2*c31*a23*a11*c32-b12^2*c31*a22*a11*c33-b12^2*a32*c13*c21*a31+2*b12^2*a32*c31*a13*c21-2*a22*a32*b33*c11^2*b12-2*a22*a32*c33*b11^2*c12+a22*c32*a33*b11^2*c12-b32*b33*c21*a12^2*c11+2*b32*c33*c11*a12^2*b21-b32*c33*b11*a12^2*c21+2*a12^2*b31*c23*c11*b32-a12^2*b31*c32*c23*b11-a12^2*c31*b32*b23*c11+2*a12^2*c31*b23*b11*c32+2*a12^2*b32*c31*b13*c21+a12*c32^2*b11*b13*a21-c32*b33*c11*a12^2*b21+2*c32*b33*b11*a12^2*c21-c32*c33*b21*a12^2*b11-c12*b32*c32*a11*a13*b21+2*a22*a32*b33*c11*c12*b11+2*a22*a32*c33*b11*b12*c11-a22*b32*b33*c11*c12*a11-c12*b22*a32*a31*c13*b11+2*c12*b22*a32*b31*a13*c11-4*c12*b22*b32*a31*a13*c11+2*c12*b22*b32*a31*c13*a11+2*c12*b22*b32*a13*a11*c31+2*c12*b22*c32*a31*a13*b11-c12*b22*c32*a31*b13*a11+2*c12*a32*b32*c11*a13*b21-c12*a32*b32*b11*a13*c21-c12*a32*b32*b11*c13*a21-c12*a32*b32*a11*c13*b21+2*c12*a32*c32*b21*b13*a11-c12*a32*c32*b11*b13*a21+2*c12*b32*c32*a21*a13*b11-c12*b32*c32*a21*b13*a11-b22*a32*a33*c11*c12*b11-b22*a32*c33*b11*a12*c11+2*b22*b32*a33*c11*c12*a11+2*b22*b32*c33*a11*a12*c11+2*b22*c32*a33*b11*a12*c11-b22*c32*a33*a11*b12*c11-b22*c32*a33*b11*c12*a11-b22*c32*b33*a11*a12*c11-c22*b32*b33*a11*a12*c11-c22*b32*c33*a11*a12*b11+2*c22*c32*a33*b11*b12*a11+2*c22*c32*b33*a11*a12*b11-c22*a32*b33*b11*a12*c11+2*c22*a32*b33*a11*b12*c11-c22*a32*b33*b11*c12*a11-c22*a32*c33*b11*b12*a11-a32*b32*c11*a23*c12*b11-a32*b32*c11*a12*c23*b11-a32*b32*a11*c23*b12*c11-a32*c32*b11*a23*b12*c11-a32*c32*b11*a12*b23*c11+2*a32*c32*a11*b23*b12*c11-a32*c32*a11*b23*c12*b11-a32*c32*a11*b12*c23*b11+2*b32*c32*b11*a23*a12*c11-b32*c32*b11*a23*c12*a11-b32*c32*a11*a12*b23*c11-b32*c32*a11*a23*b12*c11+a12*b32*b33*c21*c12*a11-b12*c22*a32*b31*a13*c11-b12*c22*a32*b31*c13*a11+2*b12*c22*a32*c31*a13*b11-b12*c22*a32*c31*b13*a11+2*b12*c22*b32*a31*a13*c11-b12*c22*b32*a31*c13*a11-b12*c22*b32*a13*a11*c31-b12*a32*c32*a11*c13*b21+b12*a32*a33*c11*c12*b21+b12*a32*a33*c21*c12*b11+2*b12*a32*c32*b11*c13*a21-b12*a32*c32*a11*b13*c21+b12*c12*a31*b31*c22*a13+b12*c12*a31*b31*c13*a22+b12*c12*a31*c31*b22*a13-2*b12*c12*a31*a32*c23*b11+b12*c12*a31*b32*a23*c11+b12*c12*a31*b33*c22*a11-2*b12*c12*a31*b33*a22*c11-2*b12*c12*a31*c33*a22*b11+b12*c12*b31*a32*c23*a11+b12*c12*b31*a32*a23*c11-2*b12*c12*b31*a23*a11*c32-2*b12*c12*b31*a33*c22*a11+b12*c12*b31*a33*a22*c11+b12*c12*b31*a22*a11*c33-2*b12*c12*c31*a23*a11*b32+b12*c12*c31*a33*a22*b11+b12*c12*c31*a22*a11*b33+b12*c12*a32*a31*b13*c21+b12*c12*a32*a31*c13*b21-2*b12*c12*a32*c31*a13*b21+b12*c12*a32*c31*b13*a21+b12*c12*b32*a31*a13*c21-2*b12*c12*b32*a31*c13*a21+b12*c12*b32*a13*a21*c31-2*b12*c12*c32*a31*b13*a21+b12*c12*c32*a31*a13*b21+b12*c12*c32*a13*a21*b31+2*b12*a22*a32*c13*c11*b31+2*b12*a22*a32*c31*b13*c11-4*b12*a22*a32*c31*c13*b11-b12*a22*b32*c31*a13*c11+2*b12*a22*b32*c31*c13*a11-b12*a22*c32*a31*b13*c11-b12*a22*c32*b31*c13*a11-b12*a22*c32*c31*b13*a11-b12*b22*a32*c13*c11*a31-b12*b22*a32*c31*a13*c11-b12*b22*c32*a31*c13*a11+2*b12*b22*c32*a31*a13*c11-2*a12*b32*c33*c11*b12*a21+a12*b32*c33*b11*c12*a21+a12*b32*c33*a11*b12*c21-2*a12*b32*c33*a11*c12*b21+a12*b32*b33*c11*c12*a21-2*a12*b12*a31*b31*c13*c22+a12*b12*a31*c31*c22*b13+a12*b12*a31*c31*c13*b22-2*a12*b12*a31*c23*c11*b32+a12*b12*a31*c32*c23*b11+a12*b12*a31*c32*b23*c11-2*a12*b12*a31*c33*b22*c11+a12*b12*b31*c31*c22*a13+a12*b12*b31*c31*c13*a22+a12*b12*b31*c32*c23*a11+a12*b12*b31*c32*a23*c11+a12*b12*b31*c22*c11*a33+a12*b12*c31*a32*b23*c11+a12*b12*c31*b32*c23*a11+a12*b12*c31*b32*a23*c11-2*a12*b12*c31*c32*b23*a11-2*a12*b12*c31*a33*c22*b11+a12*b12*c31*a33*b22*c11-2*a12*b12*c31*b33*c22*a11+a12*b12*c31*b33*a22*c11+a12*b12*a32*c13*c21*b31+a12*b12*a32*c31*c13*b21+a12*b12*b32*c13*c21*a31+a12*b12*b32*c31*c13*a21-2*a12*b12*b32*c31*a13*c21+a12*b12*c32*a31*b13*c21-2*a12*b12*c32*a31*c13*b21-2*a12*b12*c32*b31*c13*a21+a12*b12*c32*b31*a13*c21+a12*b12*c32*c31*a13*b21+a12*b12*c32*c31*b13*a21+a12*c12*a31*b31*c22*b13+a12*c12*a31*b31*c13*b22+a12*c12*a31*b32*c23*b11+a12*c12*a31*b32*b23*c11-2*a12*c12*a31*b23*b11*c32-2*a12*c12*a31*b33*c22*b11+a12*c12*a31*b33*b22*c11+a12*c12*a31*b22*b11*c33+a12*c12*b31*a32*c23*b11+a12*c12*b31*a32*b23*c11+a12*c12*b31*c32*b23*a11+a12*c12*b31*c32*a23*b11-2*a12*c12*b31*c33*b22*a11+a12*c12*b31*c33*a22*b11-2*a12*c12*c31*b23*b11*a32+a12*c12*c31*b32*b23*a11+a12*c12*c31*b32*a23*b11+a12*c12*c31*b22*b11*a33+a12*c12*c31*b33*b22*a11+a12*c12*a32*b31*b13*c21-2*a12*c12*a32*b31*c13*b21+a12*c12*a32*b13*b21*c31+a12*c12*b32*b31*a13*c21+a12*c12*b32*b31*c13*a21+a12*c12*b32*c31*a13*b21+a12*c12*c32*b13*b21*a31-2*a12*c12*c32*b31*a13*b21-a12*a22*b32*c13*c11*b31-a12*a22*b32*c31*b13*c11+2*a12*a22*b32*c31*c13*b11-a12*a22*c32*b31*c13*b11+2*a12*a22*c32*b31*b13*c11-a12*b22*a32*c13*c11*b31-a12*b22*a32*c31*b13*c11+2*a12*b22*a32*c31*c13*b11+2*a12*b22*b32*c13*c11*a31+2*a12*b22*b32*c31*a13*c11-4*a12*b22*b32*c31*c13*a11-a12*b22*c32*a31*c13*b11-a12*b22*c32*a31*b13*c11-a12*b22*c32*b31*a13*c11+2*a12*b22*c32*b31*c13*a11-a12*b22*c32*c31*a13*b11+2*a12*b22*c32*c31*b13*a11-a12*c22*a32*b31*c13*b11+2*a12*c22*a32*b31*b13*c11-a12*c22*a32*b13*b11*c31-a12*c22*b32*a31*c13*b11-a12*c22*b32*c31*a13*b11+2*a12*c22*b32*c31*b13*a11+2*a12*c22*c32*b13*b11*a31+2*a12*c22*c32*b31*a13*b11-4*a12*c22*c32*b31*b13*a11-a12*a32*b32*c21*b13*c11+2*a12*a32*b32*c21*c13*b11-a12*a32*c32*b11*b13*c21-a12*a32*c32*b21*c13*b11+2*a12*a32*c32*b21*b13*c11+a12*a32*b33*c21*b12*c11+a12*a32*c33*b11*b12*c21+a12*a32*c33*b21*c12*b11+a12*c32*a33*b21*b12*c11+a12*c32*a33*b21*c12*b11+a12*c32*b33*c11*b12*a21-2*a12*c32*b33*b11*c12*a21+a12*c32*b33*a11*c12*b21+a12*c32*c33*b21*b12*a11+a12*c32*c33*b11*b12*a21-4*b12*c22*c32*a31*a13*b11+2*b12*c22*c32*a31*b13*a11+2*b12*c22*c32*a13*a11*b31-b12*a32*b32*c11*c13*a21+2*b12*a32*b32*c21*c13*a11-b12*a32*b32*c21*a13*c11+b12*b32*a33*c11*c12*a21-2*b12*b32*a33*c21*c12*a11+b12*c32*a33*b11*c12*a21-2*b12*c32*a33*a11*c12*b21+b12*c32*b33*a21*c12*a11+2*c12*c22*b32*a31*a13*b11-c12*c22*b32*a13*a11*b31-c12*c22*a32*b13*b11*a31+2*c12*c22*a32*b31*b13*a11+2*c12*a22*a32*b31*c13*b11-4*c12*a22*a32*b31*b13*c11+2*c12*a22*a32*b13*b11*c31+2*c12*a22*b32*a31*b13*c11-c12*a22*b32*a31*c13*b11+2*c12*a22*b32*b31*a13*c11-c12*a22*b32*c31*a13*b11-c12*a22*b32*c31*b13*a11-c12*a22*c32*b13*b11*a31-c12*a22*c32*b31*a13*b11+2*c12*a22*c32*b31*b13*a11-a12*b32*c32*c11*a13*b21-a12*b32*c32*c11*b13*a21-2*b22*b32*a33*c11^2*a12-2*c12*a32^2*b21*b13*c11+c12*a32^2*b11*b13*c21+c12*a32^2*b21*c13*b11+2*c12^2*a31*b23*b11*a32-c12^2*a31*b32*b23*a11-c12^2*a31*b32*a23*b11-c12^2*a31*b22*b11*a33-c12^2*a31*b33*b22*a11+2*c12^2*a31*b33*a22*b11-c12^2*b31*a32*b23*a11-c12^2*b31*a32*a23*b11+2*c12^2*b31*a23*a11*b32+2*c12^2*b31*a33*b22*a11-c12^2*b31*a33*a22*b11+2*c12^2*a32*b31*a13*b21-c12^2*a32*b31*b13*a21-c12^2*b32*a31*a13*b21-c12^2*b32*a13*a21*b31-a32*a33*b21*c12^2*b11+2*a32*b33*b11*c12^2*a21-b32*a33*b11*c12^2*a21+2*b32*a33*a11*c12^2*b21+c22*a32*a33*b11^2*c12+c22*a32*c33*b11^2*a12-2*c22*c32*b33*a11^2*b12+a32*b32*a23*b12*c11^2+a32*b32*a12*b23*c11^2+a32*c32*a23*c12*b11^2+a32^2*c11*b23*c12*b11+a32^2*c11*b12*c23*b11+b32*c32*b23*c12*a11^2+b32*c32*b12*c23*a11^2+b32^2*c11*a23*c12*a11+b32^2*c11*a12*c23*a11+c32^2*b11*a23*b12*a11+c32^2*b11*a12*b23*a11-a22*c32*b33*b11*a12*c11-c12*b22*a32*c31*a13*b11+2*b12*a32*c32*b11*a13*c21+2*c22*b32*a33*b11*a12*c11-a22*b32*a33*c11*c12*b11+a12*c12*b31*b33*c22*a11+2*a12^2*b31*c33*b22*c11+a12*c12*b31*a33*c22*b11-a22*c32*c33*b11*b12*a11+2*b12*c22*a32*a31*c13*b11+2*a12*b32*c32*a11*b13*c21+a12*c12*b31*b33*a22*c11-2*a12*b12*b31*c23*c11*a32-c12*b22*a32*c31*b13*a11+b12*c12*a31*c33*b22*a11-b32*b33*a21*c12^2*a11+b12*a32*b33*c21*c12*a11-b12*a32*c32*c11*a13*b21-b12*a22*b32*c13*c11*a31+2*a12*b32*c32*a11*c13*b21-a32*b33*a11*c12^2*b21+2*a32*c33*c11*b12^2*a21-a12^2*b32*c31*c13*b21+a12*b12*b31*c33*c22*a11-2*a12*c32*b33*a11*b12*c21-a12*b32*c32*b11*c13*a21-2*a12*b12*a32*c31*b13*c21-b32*c32*b11*a12*c23*a11-c22*b32*a33*a11*b12*c11-2*c22*c32*a33*b11^2*a12+2*b12^2*a31*c33*a22*c11-a12^2*c31*b22*b11*c33-a12^2*b32*c13*c21*b31+b12*c12*a31*a33*b22*c11-b12^2*a32*c31*c13*a21+a22*c32*c33*b11^2*a12-2*a12*c12*a31*c31*b13*b22+b12*c12*a31*c32*b23*a11-2*b12*c12*c31*a33*b22*a11-b12*a32*c32*c11*b13*a21+2*b12^2*c32*a31*c13*a21-a32*a33*c21*b12^2*c11-2*a12*b32*a33*c11*c12*b21+b12*c12*a31*b32*c23*a11-c12*a32*b32*a11*b13*c21-a32*b32*a11*c12*b23*c11+2*a12*c22*b32*b31*c13*a11+b12*c12*a32*b31*c13*a21+2*c12^2*b32*a31*b13*a21+a32*c32*a12*c23*b11^2+a12*b32*a33*c21*b12*c11+2*a12^2*c31*b33*c22*b11-2*c12*b32^2*a21*a13*c11-c12*a22*b32*b31*c13*a11-a12*b12*c31^2*b22*a13+2*b12*b22*a32*c31*c13*a11-b12*c22*a32*a31*b13*c11-2*b12*a32*c33*b11*c12*a21-c12*c22*a32*b31*a13*b11+b22*c32*b33*a11^2*c12+a12*b32*a33*c21*c12*b11-a12*c22*b32*b31*a13*c11-b12^2*a31*c33*c22*a11+a12*b12*c31*c33*b22*a11-a12*c12*b31^2*c22*a13-a12^2*c32*b13*b21*c31+a12*b32^2*c11*c13*a21+a12*c12*b31*c31*b22*a13+2*b12*b32*c32*a21*a13*c11+a12*a32*b33*c11*c12*b21-2*a12*c12*b31*b32*c23*a11-2*b12*c12*a32*b31*a13*c21-a12*a22*c32*b13*b11*c31-b12^2*c31*a33*a22*c11-c32*a33*c11*b12^2*a21+b12*c32^2*a21*b13*a11+b12*c32^2*a11*a13*b21-c22*a32*a33*b11*b12*c11-c22*b32*a33*b11*c12*a11-a22*b32*c33*a11*b12*c11-2*a12*b12*b31*c33*a22*c11+a12*c12*c32*b31*b13*a21+2*a22*c32*b33*a11*b12*c11-2*b12*c32^2*a21*a13*b11-b12*b32*c32*a11*a13*c21+a12*c12*b32*a31*c13*b21+b12*a32*c33*a11*c12*b21-2*a12*a32*c33*b21*b12*c11+a12*b12*a31*c33*c22*b11+a12*b12*c31*c33*a22*b11+2*b12*a22*c32*a31*c13*b11+2*c12*a32*b32*c11*b13*a21-2*b12*c12*a31*a32*b23*c11-a12^2*b31*c32*b23*c11-a12^2*b31*c22*c11*b33-b12*c12*a31^2*c13*b22+2*a32*b32*a11*c23*c12*b11+b12*c12*a31*c32*a23*b11+c12*b32^2*a11*a13*c21+c12*b32^2*a21*c13*a11-2*b22*b32*c33*a11^2*c12+b22*c32*c33*a11^2*b12-b12^2*c32*a31*a13*c21-b12^2*c32*a13*a21*c31-a12^2*c31*b33*b22*c11-a12*b12*c31^2*b13*a22-a12*c12*b31^2*c13*a22-2*a12*a32*b33*c21*c12*b11+b22*a32*b33*c11^2*a12-c12*b22*a32*b31*c13*a11-2*a12*c32^2*b21*b13*a11+a12*c32^2*b21*a13*b11+b12*b32*c33*a21*c12*a11-c12*b22*c32*a13*a11*b31-a12^2*b31*c33*c22*b11-a12^2*c31*b32*c23*b11-b12*b32*c32*a21*c13*a11+2*b22*a32*c33*b11*c12*a11-2*b12*a32*b33*c11*c12*a21-a12^2*c32*b31*b13*c21+2*a12^2*c32*b31*c13*b21-c12*c22*b32*a31*b13*a11-2*a12*c32*a33*b11*b12*c21-c12^2*a31*b31*b22*a13-c12^2*a31*b31*b13*a22+2*c12*b22*a32*a31*b13*c11+2*b12^2*c31*a33*c22*a11-2*a12*c12*c31*b33*a22*b11-a12*c22*b32*a31*b13*c11-a12^2*b31*c31*c22*b13-a12^2*b31*c31*c13*b22-2*b12*c12*b31*c31*a13*a22-b22*c32*c33*a11*a12*b11-2*a12*c12*b31*a33*b22*c11+a12*c12*b31*c31*b13*a22+b12*c12*c31*a32*a23*b11-b12*a22*c32*b31*a13*c11+2*b12^2*a31*c23*c11*a32-2*b12*a32^2*c21*c13*b11-c12*a32*c32*b21*a13*b11-2*a12*b32^2*c21*c13*a11+a12*b32^2*c21*a13*c11-b12*c12*a31^2*c22*b13+2*b12*a22*c32*c31*a13*b11-a12*b32*c32*b11*a13*c21+b22*a32*a33*c11^2*b12-c12^2*b31*a22*a11*b33-c12^2*a32*b13*b21*a31-2*a12*c12*b32*c31*b13*a21-b12^2*c31*a32*c23*a11-b12^2*c31*a32*a23*c11+a22*b32*a33*c11^2*b12+a22*b32*b33*c11^2*a12+b12*a32^2*c11*c13*b21+b12*a32^2*c21*b13*c11+c22*b32*b33*a11^2*c12+c22*b32*c33*a11^2*b12-b22*a32*c33*a11*b12*c11+a12*b12*a31*c22*c11*b33-a22*c32*b33*b11*c12*a11-b12*b22*c32*a13*a11*c31-2*a12*c12*b32*a31*b13*c21+a12*b12*c31*a32*c23*b11-2*a12*c12*b31*b32*a23*c11+b12*c12*c31*a32*b23*a11+b12*c12*a31*c31*b13*a22+b12*c12*a31*a33*c22*b11-b22*a32*b33*c11*c12*a11-2*a12*b12*c31*c32*a23*b11-a32*c33*a11*b12^2*c21+2*c32*a33*a11*b12^2*c21-c32*c33*a21*b12^2*a11-a12*a32*b32*c11*c13*b21-a22*c32*a33*b11*b12*c11-a22*b32*c33*b11*a12*c11+2*a22*b32*c33*b11*c12*a11,c33*c11*a12^2*b21^2+a33*a11*b12^2*c21^2+c33*c11*b12^2*a21^2-b31*a22^2*b13*c11^2-c31*a22^2*c13*b11^2-a31*a13*b22^2*c11^2-c31*b22^2*c13*a11^2+a33*a11*c12^2*b21^2+b33*b11*c12^2*a21^2-a31*a13*c22^2*b11^2-b31*b13*c22^2*a11^2+b33*b11*a12^2*c21^2+a12*b32*c11*b21*c13*a21-2*a12*c32*b21*a11*b13*c21+a12*a31*c11*b23*c12*b21-2*a12*a31*c11*b22*b13*c21+a12*a31*c11*b22*c13*b21+a12*a31*c11*b13*c22*b21-2*a12*a31*c11*b12*c23*b21+a12*a31*b11*c23*b12*c21+a12*a31*b11*c23*c12*b21-2*a12*a31*b11*c22*c13*b21+a12*a31*b11*c13*b22*c21-2*a12*b31*c23*c11*b12*a21+a12*b31*c23*b11*c12*a21-2*a12*b31*c23*a11*c12*b21-2*a12*b31*c22*c11*a13*b21+a12*b31*c22*b11*a13*c21+4*a12*b31*c22*a11*c13*b21+a12*b31*c13*a21*b22*c11+a12*b31*c12*c21*a23*b11-2*a12*b31*c12*b21*a23*c11+a12*b31*c12*a21*b23*c11+a12*b31*c11*a22*b13*c21-2*a12*c31*b23*b11*c12*a21-2*a12*c31*b23*a11*b12*c21+a12*c31*b23*a11*c12*b21+a12*c31*b22*c11*a13*b21-2*a12*c31*b22*c11*b13*a21-2*a12*c31*b22*b11*a13*c21+a12*c31*b22*b11*c13*a21+4*a12*c31*b22*a11*b13*c21-2*a12*c31*b22*a11*c13*b21+a12*c31*b13*a21*c22*b11-2*a12*c31*b12*c21*a23*b11+a12*c31*b12*b21*a23*c11+a12*c31*b12*b21*c23*a11+a12*c31*b12*a21*c23*b11+a12*c31*b11*a23*c12*b21+a12*c31*b11*a22*c13*b21+a12*c31*b11*a13*c22*b21+a12*a32*b11*c21*c13*b21+a12*c32*b11*c21*b13*a21+a12*a33*b11*c21*c12*b21+a12*b33*c21*c11*b12*a21-2*a12*b33*c21*b11*c12*a21+a12*b33*c11*b21*c12*a21-2*a12*c33*b21*c11*b12*a21+a12*c33*b21*b11*c12*a21+a12*c33*b21*a11*b12*c21+a12*c33*b11*c21*b12*a21-2*b12*a31*c23*b11*c12*a21+b12*a31*c23*a11*c12*b21+b12*a31*c22*c11*a13*b21+b12*a31*c22*a11*b13*c21-2*b12*a31*c22*a11*c13*b21-2*b12*a31*c13*c21*a22*b11+b12*a31*c13*c21*b22*a11+b12*a31*c13*b21*a22*c11-2*b12*a31*c13*a21*b22*c11+b12*a31*c12*c21*a23*b11+b12*a31*c12*c21*b23*a11+b12*a31*c12*b21*a23*c11-2*b12*a31*c12*a21*b23*c11+b12*a31*c11*a13*b22*c21+b12*b31*c11*a23*c12*a21+b12*b31*a11*c22*a13*c21-2*b12*b31*a11*c22*c13*a21+b12*b31*a11*c13*a22*c21-2*b12*b31*a11*c12*a23*c21-c22*c33*a11*b21*a12*b11-a32*c11*b23*b11*a12*c21+2*a32*c11*b23*a11*b12*c21-a32*c11*b23*a11*c12*b21+2*c22*a33*b11*c11*a12*b21+2*c22*a33*b11*a11*b12*c21-c22*a33*b11*a11*c12*b21-c22*b33*b11*a21*c12*a11+2*c22*b33*a11*b11*a12*c21-c22*c33*b11*a21*b12*a11+2*c22*b32*b11*a21*a13*c11-c22*b32*a11*c11*a13*b21+2*c22*c32*b11*a21*b13*a11-2*b12*c31*a23*a11*c12*b21-2*b12*c31*a22*c11*a13*b21+b12*c31*a22*c11*b13*a21-2*b12*c31*a22*b11*c13*a21-2*b12*c31*a22*a11*b13*c21+b12*c31*a13*b21*c22*a11+b12*c31*a13*a21*b22*c11+b12*c31*a11*b22*c13*a21+b12*c31*a11*b13*c22*a21+b12*b32*a11*c21*c13*a21+b12*c32*a21*c11*a13*b21-2*b12*c32*a21*b11*a13*c21+b12*c32*a21*a11*b13*c21-2*b12*c32*a21*a11*c13*b21+b12*c32*a11*c21*a13*b21+b12*a33*c21*b11*c12*a21-2*b12*a33*c21*a11*c12*b21+b12*a33*c11*b21*c12*a21+b12*b33*a11*c21*c12*a21+b12*c33*a21*a11*c12*b21+c12*c32*b11*a21*a13*b21-2*c12*a31*b22*c11*a13*b21+4*c12*a31*b22*c11*b13*a21+c12*a31*b22*b11*a13*c21-2*c12*a31*b22*b11*c13*a21+c12*a31*b13*c21*a22*b11-2*c12*a31*b13*a21*c22*b11+c12*a31*b11*a22*c13*b21+c12*a31*b11*a13*c22*b21+4*c12*b31*a22*c11*a13*b21-2*c12*b31*a22*c11*b13*a21-2*c12*b31*a22*b11*a13*c21-2*c12*b31*a22*a11*c13*b21+c12*b31*a13*a21*c22*b11-2*c12*c31*b11*a22*a13*b21+c12*c31*b11*a13*b22*a21+c12*c31*a11*b22*a13*b21+c12*c31*a11*b13*a22*b21-2*c12*a32*b21*c11*b13*a21-2*c12*a32*b21*b11*a13*c21-2*c12*b32*a21*c11*a13*b21-2*c12*b32*a21*a11*b13*c21+c12*b32*a21*a11*c13*b21+c12*b32*a11*c21*a13*b21+c12*c32*a11*b21*b13*a21+2*a22*a31*c11*b23*c12*b11-a22*a31*c11*b22*c13*b11-a22*a31*c11*b13*c22*b11+2*a22*a31*c11*b12*c23*b11-a22*b31*c11*a12*c23*b11-a22*b31*a11*c23*b12*c11+2*a22*b31*a11*c23*c12*b11+2*a22*b31*a11*c22*b13*c11-a22*b31*a11*c22*c13*b11-a22*b31*a11*c13*b22*c11-a22*b31*a11*c12*b23*c11-a22*c31*b11*a23*b12*c11-a22*c31*b11*a13*b22*c11+2*a22*c31*a11*b23*b12*c11-a22*c31*a11*b23*c12*b11-a22*c31*a11*b22*b13*c11+2*a22*c31*a11*b22*c13*b11-a22*c31*a11*b13*c22*b11-a22*c31*a11*b12*c23*b11+2*a22*a32*b11*c21*b13*c11-a22*b32*c11*b11*c13*a21-a22*b32*c11*b11*a13*c21-a22*b32*c11*a11*b13*c21-a22*b32*c11*a11*c13*b21+2*a22*b32*a11*c21*c13*b11-a22*c32*b11*c11*a13*b21-a22*c32*b11*a11*b13*c21+2*a22*c32*a11*b21*b13*c11-a22*a33*c11*b21*c12*b11-a22*a33*b11*c21*b12*c11+2*a22*b33*c11*a11*b12*c21-a22*b33*c11*a11*c12*b21-a22*b33*a11*c21*c12*b11+2*a22*c33*b11*c11*b12*a21-a22*c33*b11*c11*a12*b21+2*a22*c33*b11*a11*c12*b21+2*b22*b32*c11*a21*c13*a11+2*b22*c32*b11*a21*a13*c11-b22*c32*a11*c11*b13*a21-b22*a33*c11*b11*c12*a21-b22*a31*c11*a23*c12*b11-b22*a31*c11*a12*c23*b11-b22*a31*a11*c23*b12*c11+2*b22*a31*a11*c23*c12*b11-b22*a31*a11*c22*c13*b11+2*b22*b31*c11*a23*c12*a11-b22*b31*c11*a13*c22*a11-b22*c31*b11*a13*c22*a11-b22*c31*b11*a12*c23*a11-b22*c31*a11*a23*b12*c11-b22*a32*c11*a11*b13*c21-b22*a32*c11*a11*c13*b21-b22*a33*c11*a11*b12*c21+2*b22*a33*c11*a11*c12*b21-b22*b33*c11*a21*c12*a11-b22*b33*a11*c21*a12*c11-b22*c33*b11*a21*a12*c11+2*b22*c33*b11*a21*c12*a11+2*b22*c33*a11*c11*a12*b21-b22*c33*a11*c11*b12*a21-b22*c33*a11*b11*a12*c21-c22*a31*b11*a12*b23*c11+2*c22*b31*b11*a23*a12*c11-c22*b31*b11*a23*c12*a11-c22*b31*b11*a12*c23*a11-c22*b31*a11*a12*b23*c11-c22*b31*a11*a23*b12*c11+2*c22*c31*b11*a23*b12*a11-c22*a32*b11*c11*b13*a21-c22*a32*b11*a11*c13*b21-a32*c11*b12*c21*a23*b11-a32*c11*b12*b21*c23*a11-a32*b11*c23*a11*b12*c21-a32*b11*c12*c21*b23*a11-a32*b11*c12*b21*a23*c11+2*b32*c11*a23*b11*a12*c21-b32*c11*a23*b11*c12*a21-b32*c11*a23*a11*b12*c21-b32*c11*a12*c21*b23*a11+2*b32*c11*a12*b21*c23*a11-b32*c11*a12*a21*c23*b11-b32*a11*c23*c11*b12*a21-b32*a11*c23*b11*a12*c21-b32*a11*c12*a21*b23*c11+2*c32*b11*a23*a11*b12*c21+2*c32*b11*a12*c21*b23*a11-c32*b11*a12*b21*c23*a11-c32*b11*a12*a21*b23*c11-c32*a11*b23*c11*a12*b21+2*c32*a11*b23*c11*b12*a21-c32*a11*b23*b11*c12*a21-c32*a11*b12*b21*a23*c11-c32*a11*b12*a21*c23*b11+a12*a32*c11*b21*b13*c21+a12*b32*c21*c11*a13*b21-2*a12*b32*c21*c11*b13*a21+2*b31*a23*a11*c12^2*b21-b31*a11*b23*c12^2*a21-a33*b21*b11*c12^2*a21+a22*c32*b11^2*c13*a21+a22*c32*b11^2*a13*c21+a22*a33*b21*b12*c11^2+a22*a33*c21*c12*b11^2-2*a22*b33*c11^2*b12*a21+a22*b33*c11^2*a12*b21+a22*c33*b11^2*a12*c21-2*a22*a31*b23*b12*c11^2+a22*a31*b22*b13*c11^2-2*a22*a31*c23*c12*b11^2+a22*a31*c22*c13*b11^2+a22*b31*a13*b22*c11^2+a22*b31*a12*b23*c11^2+a22*c31*a12*c23*b11^2-2*a22*a32*b21*b13*c11^2-2*a22*a32*c21*c13*b11^2+c31*a11*a13*b22^2*c11+b22*a31*a23*b12*c11^2+b22*a31*a12*b23*c11^2-2*b22*b31*a23*a12*c11^2-2*b22*b31*c23*c12*a11^2+b22*b31*c22*c13*a11^2+b22*c31*b23*c12*a11^2-2*b22*b32*c21*c13*a11^2+b22*c32*a11^2*c13*b21+b22*c32*a11^2*b13*c21+b22*a33*c11^2*b12*a21-2*b22*a33*c11^2*a12*b21+b22*b33*a21*a12*c11^2+b22*b33*c21*c12*a11^2-2*b22*c33*a11^2*c12*b21+b22*c33*a11^2*b12*c21-2*c22*a33*b11^2*a12*c21-2*c22*c32*a21*a13*b11^2-2*c22*c32*b21*b13*a11^2+c22*a33*b11^2*c12*a21+c22*a31*a23*c12*b11^2+c22*a31*a12*c23*b11^2+c22*b31*b23*c12*a11^2+c22*a32*b11^2*c13*a21+a31*a11*b13*c22^2*b11+c22*b33*a11^2*c12*b21-2*c22*b33*a11^2*b12*c21+c22*c33*a21*a12*b11^2+a32*b23*c11^2*a12*b21-2*a32*b23*c11^2*b12*a21-2*a32*c23*b11^2*c12*a21+a32*c12*c21*a23*b11^2+b32*a23*c11^2*b12*a21+b32*a12*a21*b23*c11^2+b32*c23*a11^2*b12*c21-2*b32*c23*a11^2*c12*b21+b32*c12*c21*b23*a11^2-2*c32*a23*b11^2*a12*c21+c32*a23*b11^2*c12*a21+c32*b23*a11^2*c12*b21+c32*b12*b21*c23*a11^2-a12*b32*b11*a13*c21^2+2*a12*c32*a11*c13*b21^2-a12*a33*c11*c12*b21^2-a12*a33*b11*b12*c21^2-a12*b33*a11*b12*c21^2-b33*c21*c11*a12^2*b21-b12*a32*a11*b13*c21^2-b12*b32*c11*c13*a21^2-b12*b32*a11*a13*c21^2-b12*c32*c11*b13*a21^2+2*b12*c32*b11*c13*a21^2-b12*b33*c11*c12*a21^2-b12*c33*b11*c12*a21^2+2*a31*c23*c11*b12^2*a21-a31*c11*a23*b12^2*c21-c31*a23*c11*b12^2*a21-c33*a21*a11*b12^2*c21+2*c12*a32*c11*a13*b21^2-c12*a32*a11*c13*b21^2+2*c12*b32*c11*b13*a21^2+a31*a11*c13*b22^2*c11+c12*a31*b13*b21*c22*a11-c33*b21*b11*a12^2*c21-2*b12*a32*c21*b11*c13*a21+c12*b31*a11*b22*c13*a21+c12*b31*a22*a11*b13*c21+a12*b31*c22*c11*b13*a21-a22*c31*b11*a12*b23*c11-b22*c31*a11*a12*b23*c11-c22*a33*a11*b21*b12*c11+c12*a31*b22*a11*c13*b21-b22*c32*b11*a21*c13*a11+a22*b32*c11^2*a13*b21+a12*a31*c11*b23*b12*c21-2*c12*b31*a13*a21*b22*c11-a31*b23*a11*c12^2*b21+c12*b31*a11*b13*c22*a21+2*c22*c31*b11*a12*b23*a11+2*b32*c11*a23*a11*c12*b21-a12*c32*c11*a13*b21^2+a32*b12*b21*a23*c11^2+b22*c31*b13*c22*a11^2-c22*b32*b11*a21*c13*a11+c12*b31*a22*b11*c13*a21-c31*a11*b12^2*c23*a21-2*c12*b31*a13*b21*c22*a11+c12*b32*a21*b11*a13*c21+c22*c33*b21*b12*a11^2+c22*b31*b12*c23*a11^2-a32*b11*c23*c11*a12*b21+4*b12*a31*c22*b11*c13*a21-2*a22*c33*b11^2*c12*a21-a22*c32*b11*a11*c13*b21-a22*c32*b11*c11*b13*a21-c22*a31*b11*a23*b12*c11+b12*a31*c11*a22*b13*c21-2*a12*c31*b13*c21*a22*b11+2*c22*a32*a11*b21*b13*c11+c12*c31*b11*a22*b13*a21+a12*b31*c11*a13*b22*c21-b22*c32*a11*b11*a13*c21-b31*a23*b11*c12^2*a21-a31*c23*a11*b12^2*c21-c32*b11*a23*c11*b12*a21-c31*b11*a12^2*c23*b21-a12*a32*c11*c13*b21^2+b12*c31*a23*b11*c12*a21-a12*a32*b11*b13*c21^2-c22*a32*b11*a11*b13*c21+a12*c31*b13*b21*a22*c11-2*a12*b31*c22*b11*c13*a21-2*a12*c32*b21*b11*c13*a21+c31*b11*a22^2*b13*c11-2*a12*b31*c13*c21*b22*a11-2*b32*a23*c11^2*a12*b21+a12*a31*b11*c22*b13*c21+a12*c32*b21*b11*a13*c21-c22*b32*a11*c11*b13*a21+b12*a32*c21*a11*c13*b21+a12*c32*b21*c11*b13*a21-2*b12*b31*c11*a22*a13*c21+2*a22*b33*c11*b11*c12*a21-2*b12*c31*a13*a21*c22*b11-b22*c32*a11*c11*a13*b21+2*b12*a32*b11*a13*c21^2-a31*b11*a23*c12^2*b21+2*a12*b32*a11*b13*c21^2-2*b12*a31*c22*c11*b13*a21+a12*b31*c11*a23*b12*c21+c22*a32*b11^2*a13*c21+b12*a32*c21*c11*b13*a21+2*b22*c31*b11*a23*a12*c11-2*a12*c31*b13*b21*c22*a11-b22*a31*a11*c22*b13*c11+a22*b31*a23*b12*c11^2-2*c22*c31*b23*b12*a11^2-2*c22*c31*a23*a12*b11^2+2*c32*b11*a23*c11*a12*b21+c12*a32*b21*a11*b13*c21-c22*a32*b11*c11*a13*b21-2*a12*b32*c21*a11*c13*b21+b12*c31*a11*b23*c12*a21+2*b22*b32*a11*c21*a13*c11-c22*b33*b11*a21*a12*c11-2*a12*b31*c13*b21*a22*c11+b31*c11*a22^2*c13*b11-c22*a31*a11*b12*c23*b11-a22*b31*c11*a13*c22*b11+2*b22*a32*a11*c21*c13*b11+c12*a32*b11*c21*b13*a21+2*a22*a32*c11*b21*c13*b11-b22*a31*a11*c12*b23*c11-a12*c33*a11*c12*b21^2+a12*a33*c11*b21*b12*c21+2*a32*c11*b23*b11*c12*a21+2*c31*a23*a11*b12^2*c21-a33*c21*c11*b12^2*a21+b22*c31*b12*c23*a11^2+b22*a32*c11^2*b13*a21+2*b22*b31*c11*a12*c23*a11+b12*b32*c11*a21*a13*c21-2*a12*b31*c22*a11*b13*c21+b31*b11*a13*c22^2*a11+a12*b31*c23*a11*b12*c21+a12*b32*c21*b11*c13*a21+b22*a32*c11^2*a13*b21-2*b22*b32*a21*a13*c11^2+a32*c23*b11^2*a12*c21+2*b31*c23*c11*a12^2*b21+2*a32*c11*b12*a21*c23*b11+a12*c31*b23*c11*b12*a21-c22*b33*a11*c11*a12*b21-2*b12*a31*c22*b11*a13*c21-2*a12*a31*b11*c12*b23*c21-a22*b31*c11*a23*c12*b11+b12*b31*c11*a13*c22*a21-c31*b23*c11*a12^2*b21+2*c31*b23*b11*a12^2*c21-2*c12*a31*b22*a11*b13*c21+2*a32*b11*c23*a11*c12*b21-c12*b32*b11*c13*a21^2+a12*b33*c21*a11*c12*b21-2*c12*c31*a11*b22*b13*a21+2*c22*c32*a11*b21*a13*b11+a22*c31*a23*c12*b11^2+a22*c31*a13*c22*b11^2+b12*a32*c11*b21*c13*a21-b22*a33*a11*c21*c12*b11-a22*c33*b11*a11*b12*c21-b22*a32*c11*b11*c13*a21+c32*a12*a21*c23*b11^2-2*c32*b23*a11^2*b12*c21-2*b12*a32*c21*c11*a13*b21-b33*a21*a11*c12^2*b21+a22*b32*c11^2*b13*a21-b22*a32*c11*b11*a13*c21-2*c12*a31*b13*b21*a22*c11+b12*c31*a22*a11*c13*b21+b12*b31*c11*a22*c13*a21+2*b22*a31*c11*a13*c22*b11+2*b22*a33*c11*b11*a12*c21+2*c22*a31*a11*b23*b12*c11-c22*a31*a11*b23*c12*b11+c22*b32*a11^2*c13*b21+c22*b32*a11^2*b13*c21-c22*b32*a11*b11*a13*c21+c12*a32*b21*b11*c13*a21-b32*a11*c12*c21*a23*b11-c12*c32*a11*a13*b21^2-a22*c33*a11*b21*b12*c11-b22*c31*b11*a23*c12*a11-c22*a33*b11*c11*b12*a21-a22*b33*c11*b11*a12*c21+a12*b31*c12*c21*b23*a11-c32*b11*a23*a11*c12*b21-c12*c32*b11*b13*a21^2+4*b12*c31*a22*b11*a13*c21+b12*b31*a11*c23*c12*a21+c12*b31*a13*c21*b22*a11-2*b12*c31*a13*c21*b22*a11+a12*b31*c13*c21*a22*b11+2*c22*b33*a11*c11*b12*a21+2*b32*a11*c23*b11*c12*a21+2*a31*b23*b11*c12^2*a21-b31*c23*b11*a12^2*c21-b31*c11*a12^2*b23*c21,-a12^2*b31^2*c23*c32-a12^2*c31^2*b23*b32-b12^2*a31^2*c23*c32-b12^2*c31^2*a23*a32-c12^2*a31^2*b23*b32-c12^2*b31^2*a23*a32+b32^2*a33*a22*c11^2+b32^2*c33*c22*a11^2+a32^2*b33*b22*c11^2+a32^2*c33*c22*b11^2+c32^2*a33*a22*b11^2+c32^2*b33*b22*a11^2-c12*a22*b31*a32*b13*c31-c12*a22*b31*b32*a13*c31-c12*b22*a31*a32*c13*b31-c12*b22*a31*a32*b13*c31-b12*c32*b33*a31*c12*a21-b12*c12*a31*b31*a23*c32-b12*c12*a31*c31*b23*a32-b12*c12*a31*c31*a23*b32-2*c22*a32*b32*a31*b13*c11+c22*a32*b32*a31*c13*b11-2*c22*a32*b32*b31*a13*c11+c22*a32*b32*c31*b13*a11+c22*a32*c32*b13*b11*a31+c22*a32*c32*b31*a13*b11-2*c22*a32*c32*b31*b13*a11+c12*a32*a31*b32*c23*b11-2*c12*a32*a31*b32*b23*c11-4*c12*a32*a31*b33*c22*b11+2*c12*a32*a31*b22*b11*c33+2*b12*c12*b31*c31*a23*a32-b12*a22*b31*a32*c13*c31-b12*a22*a31*b32*c13*c31+2*b12*a22*a31*c32*c13*b31-2*a12*b32*c31*c32*b23*a11+a12*b32*c31*c32*a23*b11-a12*b32*c31*a33*c22*b11-a12*b32*c31*a33*b22*c11-a12*b32*c31*b33*c22*a11-a12*b32*c31*c33*b22*a11+a12*b32*c32*a31*b13*c21+a12*b32*c32*a31*c13*b21-2*a12*b32*c32*b31*c13*a21+a12*b32*c32*b31*a13*c21+a12*b32*c32*c31*a13*b21+2*a12*b32*a33*c12*c21*b31-a12*b32*a33*c31*c12*b21-a12*b32*a33*c31*b12*c21-a12*b32*b33*c12*c21*a31-a12*b32*b33*c31*c12*a21-a12*b32*c33*c31*b12*a21+2*a12*c32*a31*b33*c22*b11-a12*c32*b31*a33*b22*c11-a12*c32*b31*b33*c22*a11+2*a12*c32*b31*b33*a22*c11-a12*c32*b31*c33*b22*a11+2*a12*c32*b31*c33*a22*b11+2*a12*c32*c31*b22*b11*a33+2*a12*c32*c31*b33*b22*a11-a12*b12*a31*c31*c23*b32-a12*c12*a31*b31*c23*b32-a12*c12*a31*b31*b23*c32-a12*c12*b31*c31*b23*a32-a12*c12*b31*c31*a23*b32+2*a12*a22*b31*b32*c13*c31+2*a12*a22*b31*c32*b13*c31-a12*b22*b31*a32*c13*c31-a12*b22*b31*c32*a13*c31-a12*c22*a31*b32*c13*b31+2*a12*c22*a31*b32*b13*c31-a12*c22*a31*c32*b13*b31+a12*a32*b31*c23*c11*b32-2*a12*a32*b31*c32*b23*c11-a12*a32*b31*c33*c22*b11+2*a12*a32*b31*c33*b22*c11+a12*a32*c31*b32*b23*c11+a12*a32*c31*b23*b11*c32+a32*a33*c31*b12^2*c21-2*a32*c33*a31*b12^2*c21+a32*c33*c31*b12^2*a21+c32*a33*a31*b12^2*c21-2*c32*a33*c31*b12^2*a21+c32*c33*a31*b12^2*a21+b12^2*a31*c31*a23*c32-b12*a31*c32^2*b23*a11+2*b12*a31*c32^2*a23*b11-b12*b31*a23*a11*c32^2-b12*c32^2*a31*b13*a21+2*b12*c32^2*a31*a13*b21-b12*c32^2*a13*a21*b31-2*a12*a22*c32*c13*b31^2+a12*b12*c31^2*a23*b32+a12*c12*b31^2*c23*a32+a12*c12*b31^2*a23*c32+b32*b33*c31*a12^2*c21-2*b32*c33*b31*a12^2*c21+b32*c33*c31*a12^2*b21+a12^2*b31*c31*b23*c32+a12*b22*b32*a13*c31^2+a12*c22*c32*a13*b31^2-a12*a31*b23*b11*c32^2+2*a12*b31*c32^2*b23*a11-a12*b31*c32^2*a23*b11+c12*a22*a32*c13*b31^2+c12*a22*c32*a13*b31^2+c12*b22*b32*c13*a31^2-2*c12*c22*b32*b13*a31^2-2*c12*c22*a32*a13*b31^2-c12*b31*a32^2*c23*b11+2*c12*b31*a32^2*b23*c11+2*c12*a32^2*b31*b13*c21-c12*b32^2*a31*c13*a21-c12*b32^2*a13*a21*c31-c12*c31*b23*b11*a32^2-2*b32*a33*b31*c12^2*a21+b32*b33*a31*c12^2*a21-a22*b32^2*c13*c11*a31+2*a22*b32^2*c31*c13*a11-a22*c32^2*b13*b11*a31-a22*c32^2*b31*a13*b11+2*b22*c32^2*a31*a13*b11-b22*c32^2*a31*b13*a11-c22*a32^2*b31*c13*b11+2*c22*a32^2*b31*b13*c11-c22*a32^2*b13*b11*c31+2*c22*b32^2*a31*a13*c11-a32^2*b33*c11*c12*b21-a32^2*b33*c21*c12*b11-a32^2*c33*b11*b12*c21-a32^2*b33*c11*c22*b11-a32^2*c33*b11*b22*c11-a32*b32*a33*b22*c11^2-a32*b32*b33*a22*c11^2-a32*c32*a33*c22*b11^2-b32*c32*c33*b22*a11^2+2*b32^2*a33*c21*a12*c11-b32^2*a33*c11*c12*a21-b32^2*a33*c21*c12*a11-b32^2*c33*a11*a12*c21-b32^2*a33*c11*c22*a11-b32^2*c33*a11*a22*c11-c32^2*b33*a11*a12*b21-c32^2*a33*b11*b22*a11-c32^2*b33*a11*a22*b11-c32^2*a33*b21*b12*a11-c12*b22*a31*b32*a13*c31+2*c12*b22*b31*a32*a13*c31+2*c12*a32*b31*b33*c22*a11-c12*a32*b31*b33*a22*c11-c12*a32*b31*c33*b22*a11-c12*a32*b31*c33*a22*b11+c12*a32*c31*b32*b23*a11+c12*a32*c31*b32*a23*b11-c12*a32*c31*b22*b11*a33-c12*a32*c31*b33*b22*a11+2*c12*a32*c31*b33*a22*b11-2*c12*a32*b32*a31*b13*c21-2*c12*a32*b32*b31*a13*c21+c12*a32*b32*b31*c13*a21+c12*a32*b32*c31*b13*a21+c12*a32*c32*b13*b21*a31+c12*b32*a31*c32*b23*a11+2*c12*b32*a31*a33*c22*b11-c12*b32*a31*b33*a22*c11-c12*b32*a31*c33*b22*a11-c12*b32*a31*c33*a22*b11+c12*b32*b31*a23*a11*c32-4*c12*b32*b31*a33*c22*a11+2*c12*b32*b31*a33*a22*c11+2*c12*b32*b31*a22*a11*c33+2*c12*b32*c31*a33*b22*a11-c12*b32*c31*a33*a22*b11-c12*b32*c31*a22*a11*b33+c12*b32*c32*a31*b13*a21-2*c12*b32*c32*a31*a13*b21-c12*c32*a31*b22*b11*a33-c12*c32*a31*b33*b22*a11+2*c12*c32*a31*b33*a22*b11-c12*c32*b31*a33*a22*b11-c12*c32*b31*a22*a11*b33+a22*a32*b32*c13*c11*b31+a22*a32*b32*c31*b13*c11-2*a22*a32*b32*c31*c13*b11-2*a22*a32*c32*b31*b13*c11+a22*a32*c32*b13*b11*c31+a22*b32*c32*a31*c13*b11+a22*b32*c32*b31*a13*c11-2*a22*b32*c32*b31*c13*a11+a22*b32*c32*c31*a13*b11-2*a22*b32*c32*c31*b13*a11+b22*b32*c32*a13*a11*c31+b22*a32*b32*c13*c11*a31+b22*a32*b32*c31*a13*c11-2*b22*a32*b32*c31*c13*a11-2*b22*a32*c32*a31*c13*b11+b22*a32*c32*a31*b13*c11+b22*a32*c32*b31*a13*c11+2*c12*c22*a31*a32*b13*b31+a32*c32*a33*b21*b12*c11+a32*c32*b33*c11*a12*b21+a32*c32*b33*b11*a12*c21+a32*c32*b33*b11*c12*a21-2*a32*c32*b33*a11*b12*c21-2*a32*c32*c33*b21*a12*b11+a32*c32*c33*b11*b12*a21+a32*c32*b33*c11*a22*b11-2*a32*c32*b33*c11*b22*a11+a32*c32*b33*b11*c22*a11+a32*c32*c33*b11*b22*a11-2*c22*b32*c32*a31*a13*b11+c22*b32*c32*a31*b13*a11+a32*b32*b33*c11*c22*a11+a32*b32*c33*c11*a22*b11+a32*b32*c33*c11*b22*a11+a32*b32*a33*c21*c12*b11+a32*b32*b33*c21*c12*a11+a32*b32*c33*b11*a12*c21+a32*b32*b33*c11*c12*a21+a32*b32*a33*c11*c22*b11-2*b32*c32*a33*c11*a12*b21-2*b32*c32*a33*b11*a12*c21+b32*c32*a33*b11*c12*a21+b32*c32*a33*a11*c12*b21+b32*c32*b33*a21*a12*c11-2*b32*c32*b33*a21*c12*a11-2*b32*c32*a33*c11*a22*b11+b32*c32*a33*b11*c22*a11+b32*c32*b33*a11*a22*c11+b32*c32*c33*a11*a22*b11+2*a12*a32*c31*b33*c22*b11-a12*a32*c31*b33*b22*c11-a12*a32*c31*b22*b11*c33+a12*a32*b32*c13*c21*b31-2*a12*a32*b32*c31*c13*b21+a12*a32*c32*b31*c13*b21+a12*a32*c32*b13*b21*c31-a12*a32*b33*c12*c21*b31-a12*a32*b33*c31*b12*c21-a12*a32*c33*b31*c12*b21-a12*a32*c33*b12*b21*c31+a12*b32*a31*c32*c23*b11-a12*b32*a31*c22*c11*b33-a12*b32*a31*c33*c22*b11+2*a12*b32*a31*c33*b22*c11-2*a12*b32*b31*c32*c23*a11+2*a12*b32*b31*c22*c11*a33+2*a12*b32*b31*c33*c22*a11-4*a12*b32*b31*c33*a22*c11+2*a12*b12*a31*b31*c23*c32-a12*c32*a33*b31*c12*b21+2*a12*c32*a33*b12*b21*c31-a12*c32*b33*a31*b12*c21+2*a12*c32*b33*a31*c12*b21-a12*c32*b33*b31*c12*a21-b12*a22*a31*c32*b13*c31+2*b12*b22*a31*a32*c13*c31-b12*c22*a31*a32*c13*b31-b12*c22*a31*a32*b13*c31-b12*c22*a31*b32*a13*c31+2*b12*c22*b31*a32*a13*c31+b12*a32*a31*c23*c11*b32-2*b12*a32*a31*c32*c23*b11+b12*a32*a31*c32*b23*c11+2*b12*a32*a31*c22*c11*b33+2*b12*a32*a31*c33*c22*b11+b12*a32*b31*c32*c23*a11+b12*a32*b31*c32*a23*c11-b12*a32*b31*c22*c11*a33-b12*a32*b31*c33*c22*a11+2*b12*a32*b31*c33*a22*c11-2*b12*a32*c31*b32*c23*a11+b12*a32*c31*b32*a23*c11-b12*a32*c31*a33*c22*b11-b12*a32*c31*b33*c22*a11+2*b12*a32*c31*c33*b22*a11+b12*a32*b32*c13*c21*a31-2*b12*a32*b32*c31*c13*a21+b12*a32*b32*c31*a13*c21+b12*a32*c32*a31*b13*c21-2*b12*a32*c32*a31*c13*b21+b12*a32*c32*b31*c13*a21+b12*a32*c32*b31*a13*c21-2*b12*a32*c32*c31*a13*b21+b12*a32*c32*c31*b13*a21-b12*a32*a33*c12*c21*b31-b12*a32*a33*c31*c12*b21-b12*a32*b33*c31*c12*a21+2*b12*a32*c33*a31*c12*b21-b12*a32*c33*b31*c12*a21+b12*b32*a31*c32*c23*a11-b12*b32*a31*c22*c11*a33-b12*b32*a31*c33*c22*a11+2*b12*b32*a31*c33*a22*c11-b12*b32*c31*a33*a22*c11+b12*b32*c32*a31*c13*a21-2*b12*b32*c32*a31*a13*c21+b12*b32*c32*a13*a21*c31-b12*b32*c33*a31*c12*a21-b12*c32*a31*a33*c22*b11-b12*c32*a31*b33*c22*a11-b12*c32*b31*a33*a22*c11-b12*c32*b31*a22*a11*c33+2*b12*c32*c31*a33*a22*b11-b12*c32*a33*a31*c12*b21-2*a32*b32*c33*a11*c12*b21+c22*a32*b32*b31*c13*a11+a12^2*b31*c31*c23*b32-a12*b12*b31*c31*c23*a32+a32*b32*c33*c11*b12*a21-4*b12*c32*c31*a33*b22*a11-b12*b32*c31*a22*a11*c33+a12*a32*b32*c31*b13*c21+b32*c32*c33*a11*a12*b21+c12*a32*c32*b31*a13*b21+a32*b32*c33*a11*b12*c21+c32*c33*b31*a12^2*b21+2*a12*c12*a31*c31*b23*b32-2*a12*b32*c32*c31*b13*a21-2*a12*a32*c32*b31*b13*c21-a12*b22*a31*b32*c13*c31+b32*c32*b33*a11*a12*c21+2*a12*c32*b33*c31*b12*a21-2*b22*a32*c32*c31*a13*b11+2*a12*a32*c33*b31*b12*c21-c12*b32*a31*a33*b22*c11+a12*b32*a31*c32*b23*c11+a32*c32*b33*a11*c12*b21+b32*c32*a33*c11*b12*a21-c12*b22*a31*c32*a13*b31-2*b32*c32*c33*a21*b12*a11-2*c12*a32*b31*b32*a23*c11-b12*a32*c31*b33*a22*c11+c12*a32*b32*c31*a13*b21-4*a12*c32*c31*b33*a22*b11-b12*a32^2*c13*c21*b31-c12*a32^2*b31*c13*b21+2*a12*a32*b33*c31*c12*b21-a12*b12*b31*c31*a23*c32+b12*a22*b32*a13*c31^2-a12*a32*b31*c22*c11*b33+a32*c32*a33*b11*b12*c21+2*c32^2*a33*b21*a12*b11-2*a12*a22*b32*b13*c31^2+a12*b12*c31^2*b23*a32+2*a32^2*c33*b21*c12*b11+a32*b32*a33*c11*c12*b21-b12*c31*a32^2*b23*c11+2*b12*c32*b31*a33*c22*a11-c12*c31*a23*a11*b32^2-a22*b32^2*c31*a13*c11-b12*a22*b31*c32*a13*c31+b12^2*a31*c31*c23*a32+a22*b32*c32*a31*b13*c11+2*c12*a32*b31*a33*c22*b11+a12*c22*a32*c13*b31^2-2*a32*c32*a33*b21*c12*b11+2*a12*b32*c31*c33*a22*b11+2*c12*a32*a31*b33*b22*c11-a12*c32*c33*b12*b21*a31+c12^2*a31*b31*b23*a32-a12*b22*a31*c32*b13*c31-c12*a22*a31*c32*b13*b31+b32*c32*c33*a21*a12*b11-c32^2*a33*b11*b12*a21-c32^2*b33*a21*a12*b11+c12^2*a31*b31*a23*b32+a12*b32*b31*c32*a23*c11-2*c12*a32*b31*c32*b23*a11-a12*c32*a31*b22*b11*c33-2*b12*b22*a32*a13*c31^2-a32^2*c33*b21*b12*c11+2*b12*c32*c31*a22*a11*b33-b12*c32*a31*b33*a22*c11-a12*c22*b31*b32*a13*c31+b12*b32*c31*a23*a11*c32-b12*b32*a33*c12*c21*a31+b22*b32*c32*a31*c13*a11-a12*c32*a31*b33*b22*c11+b12*c22*b32*c13*a31^2+c22*a32*b32*c31*a13*b11-2*b12*b32*a31*c32*a23*c11-4*b12*a32*a31*c33*b22*c11+2*a22*c32^2*b31*b13*a11-b22*a32^2*c31*b13*c11-b22*a32^2*c13*c11*b31+c22*b32*c32*a13*a11*b31-b22*c32^2*a13*a11*b31+2*b12*a32*c31*a33*b22*c11-2*a12*a32*c31*b32*c23*b11-a12*b32*c33*a31*c12*b21+2*b12*c31*a32^2*c23*b11+a12*b22*a32*b13*c31^2-b12*a32^2*c31*b13*c21+2*b12*a32^2*c31*c13*b21+2*b22*a32^2*c31*c13*b11+c12*a32*b31*b32*c23*a11-2*a32*b32*a33*c21*b12*c11-a12*c32*c33*b31*b12*a21+c32*b33*b31*a12^2*c21-2*c32*b33*c31*a12^2*b21+c12*a32*b31*c32*a23*b11-2*a32*b32*b33*c21*a12*c11-a12*c22*b31*a32*b13*c31+b12*c12*a31^2*b23*c32-2*b12*a32*c31*c32*a23*b11-a12*c31*b32^2*a23*c11-a12*b32^2*c13*c21*a31+a32*b33*b31*c12^2*a21+b32*a33*a31*c12^2*b21+2*a12*b32*c33*b31*c12*a21+b12*c22*c32*b13*a31^2+a32*b32*c33*c11*a12*b21+2*a12*b32^2*c31*c13*a21-a12*b32^2*c31*a13*c21+b32*c32*a33*c11*b22*a11-2*a32*b32*c33*b11*c22*a11+b12*a32*c31*c32*b23*a11+b22*a32*c32*c31*b13*a11-a12*a31*c23*c11*b32^2+2*a12*c31*b32^2*c23*a11+c12*b22*c32*b13*a31^2-2*a32*c32*b33*c11*b12*a21-a12*c32^2*b31*a13*b21-a12*c32^2*b13*b21*a31+2*b12*c32*a33*b31*c12*a21-a12*b12*a31*c31*b23*c32-2*b12*b22*c32*c13*a31^2-a12*c32*b31*a33*c22*b11+2*c12*c32*b31*a33*b22*a11+a12*a32*b31*c32*c23*b11+b12*c12*a31^2*c23*b32+2*b12*c32*a31*c33*b22*a11+2*c32^2*b33*a21*b12*a11+2*b12*c32*a31*a33*b22*c11+2*b12*b32*c31*a33*c22*a11+a22*a32*c32*b31*c13*b11+c12*b32*c32*a13*a21*b31+b32*c32*a33*a11*b12*c21+c12*a32*a31*b23*b11*c32-c12*a22*a31*b32*c13*b31+2*c12*b32*a31*b33*c22*a11-a32*c32*c33*a22*b11^2-b32*c32*b33*c22*a11^2+a32*c32*a33*b11*b22*c11+2*c12*a22*a31*b32*b13*c31-2*c12*b32*a31*c32*a23*b11-2*c12*a32*c32*b31*b13*a21+2*b12*b32*a33*c31*c12*a21+2*c12*c22*a31*b32*a13*b31+2*a12*b32*c33*a31*b12*c21-b12*b31*c23*c11*a32^2+2*a12*b32*c31*b33*a22*c11+c12*a32*b32*a31*c13*b21-b12*a32*c31*c33*a22*b11+2*a12*b22*a31*c32*c13*b31+b12*a22*a32*b13*c31^2-b32^2*c33*a21*a12*c11+2*b32^2*c33*a21*c12*a11+2*b12*b22*a31*c32*a13*c31+2*b12*a32*b33*c12*c21*a31-2*a32*b32*c33*b11*c12*a21-a12*c32*a33*b31*b12*c21-c22*b32^2*a31*c13*a11-c22*b32^2*a13*a11*c31-c12*a32^2*b13*b21*c31-c12*a31*b32^2*c23*a11-b12*c22*a31*c32*a13*b31+2*c12*a31*b32^2*a23*c11+2*c12*b32^2*a31*a13*c21+2*a12*c32^2*b31*b13*a21+a32*c32*c33*b21*b12*a11+a32*a33*b31*c12^2*b21-2*a32*b33*a31*c12^2*b21+2*a32^2*b33*c21*b12*c11-c12*a32*b31*a33*b22*c11-2*b22*b32*c32*a31*a13*c11-b12*c12*a31*b31*c23*a32+b22*a32*c32*b31*c13*a11-b12*c32*a31*c33*a22*b11,-c33*a31^2*b12^2*c21-a33*c31^2*b12^2*a21-b33*a31^2*c12^2*b21-a33*b31^2*c12^2*a21+c31*a32^2*c23*b11^2+b31*a32^2*b23*c11^2+a31*b32^2*a23*c11^2+c31*b32^2*c23*a11^2+a31*c32^2*a23*b11^2+b31*c32^2*b23*a11^2-c33*b31^2*a12^2*c21-b33*c31^2*a12^2*b21+b12*c33*a31^2*c12*b21+b12*c31^2*a32*b23*a11-2*b12*c31^2*a32*a23*b11+b12*c31^2*a23*a11*b32-2*b12*c31^2*a33*b22*a11+b12*b32*a13*a21*c31^2+c12*a31^2*b32*c23*b11-2*c12*a31^2*b32*b23*c11+c12*a31^2*b23*b11*c32+c12*a31^2*b33*b22*c11+c12*a31^2*b22*b11*c33-2*c12*b32*a31^2*b13*c21+c12*b32*a31^2*c13*b21+c12*c32*b13*b21*a31^2-2*a32*c33*a31*b11*b12*c21+4*a32*c33*a31*b21*c12*b11+a32*c33*b31*c11*a12*b21+a32*c33*b31*c11*b12*a21+a32*c33*b31*b11*a12*c21-2*a32*c33*b31*b11*c12*a21+a32*c33*b31*a11*b12*c21-2*a32*c33*c31*b21*a12*b11+a32*c33*c31*b21*b12*a11+a32*a31*b32*c11*c23*b11-2*a32*a31*b33*c11*c22*b11-2*a32*a31*c33*b11*b22*c11+a32*b31*b32*c11*c23*a11+a32*b31*c32*c11*a23*b11-2*a32*b31*c32*c11*b23*a11+a32*b31*c32*b11*c23*a11+a32*b31*a33*c11*c22*b11+a32*b31*b33*c11*c22*a11+a32*b31*c33*c11*a22*b11+a32*b31*c33*c11*b22*a11+b32*a31*c32*b11*c23*a11+b32*a31*a33*c11*c22*b11+b32*a31*b33*c11*c22*a11+b32*a31*c33*c11*a22*b11-2*b32*a31*c33*b11*c22*a11-2*b32*b31*a33*c11*c22*a11-2*b32*b31*c33*a11*a22*c11+b32*c31*c32*a11*a23*b11+b32*c31*a33*c11*b22*a11+b32*c31*a33*b11*c22*a11+b32*c31*b33*a11*a22*c11+b32*c31*c33*a11*a22*b11-2*b32*c32*a31*c11*a13*b21-2*b32*c32*a31*b11*a13*c21+b32*c32*a31*b11*c13*a21+b32*c32*a31*a11*c13*b21+b32*c32*c31*a21*a13*b11+b32*c32*c31*a11*a13*b21-2*b32*c32*c31*a21*b13*a11-2*b32*a33*a31*c21*b12*c11+4*b32*a33*b31*c21*a12*c11-2*b32*a33*b31*c21*c12*a11+b32*a33*c31*a11*b12*c21+b32*a33*c31*a11*c12*b21+b32*b33*a31*c11*c12*a21+b32*b33*a31*c21*c12*a11+c32*a31*a33*b11*b22*c11+c32*a31*b33*c11*a22*b11+c32*a31*b33*b11*c22*a11+c32*a31*c33*b11*b22*a11-2*c32*b31*a33*c11*a22*b11+c32*b31*a33*b11*c22*a11+c32*b31*b33*a11*a22*c11+c32*b31*c33*a11*a22*b11+c32*a33*a31*b21*b12*c11+c32*a33*a31*b11*b12*c21-2*c32*a33*a31*b21*c12*b11-2*c32*a33*b31*c11*a12*b21+c32*a33*b31*c11*b12*a21-2*c32*a33*b31*b11*a12*c21+c32*a33*b31*b11*c12*a21+4*c32*a33*c31*b21*a12*b11+c32*b33*a31*c11*a12*b21-2*c32*b33*a31*c11*b12*a21+c32*b33*a31*b11*a12*c21+c32*b33*a31*b11*c12*a21-2*c32*b33*a31*a11*b12*c21+c32*b33*a31*a11*c12*b21+c32*b33*b31*a11*a12*c21-2*c32*b33*c31*a21*a12*b11-2*c32*b33*c31*a11*a12*b21+c32*c33*a31*b11*b12*a21-2*c32*c33*a31*b21*a12*b11+c32*c33*b31*a21*a12*b11-2*c32*c33*b31*a21*b12*a11+c32*c33*b31*a11*a12*b21-2*a22*c32*b31^2*c13*a11+a22*a32*b13*b11*c31^2+a22*b32*c31^2*a13*b11-2*a22*b32*c31^2*b13*a11+b22*b32*c13*c11*a31^2-2*b22*c32*a31^2*c13*b11+b22*c32*a31^2*b13*c11+b22*b32*a13*a11*c31^2-2*c22*b32*a31^2*b13*c11-2*c22*a32*b31^2*a13*c11+c22*a32*b31^2*c13*a11+c22*c32*a13*a11*b31^2-a32*a31*b32*b23*c11^2-a32*a31*c32*c23*b11^2+2*a32*a31*b33*b22*c11^2-a32*b31*a33*b22*c11^2-a32*b31*b33*a22*c11^2-c31*a32^2*b11*b23*c11-a32^2*b31*c11*c13*b21-a32^2*b31*c21*c13*b11+2*a32^2*b31*c21*b13*c11-a32^2*c31*b21*b13*c11+2*a32^2*c31*b21*c13*b11-a32^2*c31*b11*b13*c21-a32*c31*c33*a22*b11^2-a31*b32^2*c11*c23*a11-c31*b32^2*a11*a23*c11-b32*a31*a33*b22*c11^2-b32*a31*b33*a22*c11^2+2*b32*b31*a33*a22*c11^2+2*b32*b31*c33*c22*a11^2-b32*c31*c33*b22*a11^2-b32^2*a31*c11*c13*a21-b32^2*a31*c21*c13*a11-b32^2*c31*a21*a13*c11+2*b32^2*c31*a21*c13*a11-b32^2*c31*a11*a13*c21-c32*a31*a33*c22*b11^2-c32*b31*b33*c22*a11^2-c32*b31*c33*b22*a11^2+2*c32*c31*a33*a22*b11^2+2*c32*c31*b33*b22*a11^2-b31*c32^2*a11*a23*b11-c32^2*a31*b11*b13*a21-c32^2*a31*b21*b13*a11+2*c32^2*a31*b21*a13*b11-b22*a31*c32*b31*a13*c11+2*b22*a31*c32*b31*c13*a11+2*b22*b31*a32*c31*a13*c11-b22*b31*a32*c31*c13*a11-b22*b31*c32*a13*a11*c31+2*c22*a31*a32*b31*b13*c11-c12*a31*b32*c31*a13*b21-c12*a31*c32*b31*b13*a21-c12*b31*c31*a32*b23*a11+2*c12*b31*c31*a32*a23*b11-c12*b31*c31*a33*a22*b11-c12*b31*c31*a22*a11*b33+2*c12*b31*a32*c31*a13*b21-c12*b31*a32*c31*b13*a21-c12*b31*b32*a13*a21*c31+2*a22*a31*b32*c31*b13*c11-a22*a31*b32*c31*c13*b11+2*a22*a31*c32*b31*c13*b11-a22*a31*c32*b13*b11*c31-a22*b31*a32*c31*b13*c11-a22*b31*c32*c31*a13*b11+2*a22*b31*c32*c31*b13*a11-b22*a31*a32*c13*c11*b31-b22*a31*a32*c31*b13*c11+2*b22*a31*a32*c31*c13*b11-b22*a31*b32*c31*a13*c11-b22*a31*b32*c31*c13*a11-c22*a31*a32*b13*b11*c31+2*c22*a31*b32*b31*a13*c11-c22*a31*b32*b31*c13*a11-c22*a31*c32*b31*b13*a11-c22*b31*b32*a13*a11*c31+a32*c31*b32*c11*a23*b11+a32*c31*b32*c11*b23*a11-2*a32*c31*b32*b11*c23*a11+a32*c31*c32*b11*b23*a11+a32*c31*b33*c11*a22*b11-2*a32*c31*b33*c11*b22*a11+a32*c31*b33*b11*c22*a11+a32*c31*c33*b11*b22*a11-2*a32*b32*a31*c21*b13*c11+a32*b32*a31*c11*c13*b21+a32*b32*b31*c11*c13*a21-2*a32*b32*b31*c21*a13*c11+a32*b32*c31*c11*a13*b21+a32*b32*c31*c11*b13*a21+a32*b32*c31*b11*a13*c21-2*a32*b32*c31*b11*c13*a21+a32*b32*c31*a11*b13*c21-2*a32*b32*c31*a11*c13*b21-2*a32*c32*a31*b21*c13*b11+a32*c32*a31*b21*b13*c11-2*a32*c32*b31*c11*b13*a21+a32*c32*b31*b11*a13*c21-2*a32*c32*b31*a11*b13*c21+a32*c32*c31*b11*b13*a21+a32*a33*b31*c21*c12*b11-2*a32*a33*b31*c21*b12*c11-2*a32*a33*c31*b21*c12*b11+a32*a33*c31*b11*b12*c21+4*a32*b33*a31*c21*b12*c11-2*a32*b33*b31*c21*a12*c11+a32*b33*c31*c11*a12*b21-2*a32*b33*c31*c11*b12*a21+a32*b33*c31*b11*a12*c21+a32*b33*c31*b11*c12*a21+2*b12*b31*c31*a32*a23*c11-b12*b31*c31*a23*a11*c32+2*b12*b31*c31*a33*c22*a11-b12*b31*c31*a33*a22*c11+2*b12*b31*a32*c31*a13*c21-b12*b31*c32*a13*a21*c31+2*b12*b31*a33*c31*c12*a21-c12*a31*b31*a32*c23*b11+2*c12*a31*b31*a33*c22*b11-c12*a31*b31*a33*b22*c11+2*c12*a31*b31*b33*c22*a11-c12*a31*b31*b33*a22*c11-c12*a31*b31*c33*a22*b11-c12*a31*c31*b23*b11*a32-c12*a31*c31*b32*a23*b11-c12*a31*c31*b22*b11*a33-c12*a31*c31*b33*b22*a11+2*c12*a31*c31*b33*a22*b11-c12*a31*a32*b31*c13*b21-c12*a31*a32*b13*b21*c31+2*c12*a31*b32*b31*a13*c21-c12*a31*b32*b31*c13*a21+2*c12*a31*b32*c31*b13*a21+a12*c31^2*b32*a23*b11-a12*a31*b31*c23*c11*b32+2*a12*a31*b31*c32*c23*b11-a12*a31*b31*c22*c11*b33-a12*a31*b31*c33*c22*b11-a12*a31*c31*b32*c23*b11+2*a12*a31*c31*b32*b23*c11-a12*a31*c31*b23*b11*c32+2*a12*a31*c31*b33*c22*b11-a12*a31*c31*b22*b11*c33+2*a12*a31*b32*c31*b13*c21-a12*a31*b32*c31*c13*b21-a12*a31*c32*b31*b13*c21-a12*a31*c32*b13*b21*c31-a12*a31*b33*c12*c21*b31+2*a12*a31*b33*c31*c12*b21-a12*a31*c33*b31*c12*b21+2*a12*a31*c33*b31*b12*c21-a12*b31*c31*a32*c23*b11-a12*b31*c31*a32*b23*c11+2*a12*b31*c31*c32*b23*a11-a12*b31*c31*c32*a23*b11-a12*b31*c31*a33*c22*b11-a12*b31*c31*a33*b22*c11-a12*b31*c31*b33*c22*a11+2*a12*b31*c31*b33*a22*c11-a12*b31*c31*c33*b22*a11+2*a12*b31*c31*c33*a22*b11-a12*b31*a32*c31*c13*b21+2*a12*b31*b32*c31*c13*a21-a12*b31*b32*c31*a13*c21-a12*b31*b33*c31*c12*a21-a12*b31*c33*c31*b12*a21-b12*a31*b31*c23*c11*a32-b12*a31*b31*c22*c11*a33-b12*a31*b31*c33*c22*a11+2*b12*a31*b31*c33*a22*c11-b12*a31*c31*b32*a23*c11-b12*a31*c31*c32*b23*a11+2*b12*a31*c31*c32*a23*b11+2*b12*a31*c31*a33*b22*c11-b12*a31*c31*b33*c22*a11-b12*a31*c31*b33*a22*c11-b12*a31*a32*c13*c21*b31-b12*a31*c32*b31*a13*c21-b12*a31*c32*c31*b13*a21-b12*a31*a33*c12*c21*b31-b12*a31*a33*c31*c12*b21-b12*a31*b33*c31*c12*a21-b12*a31*c33*b31*c12*a21-2*b32*b33*a31*c21*a12*c11+b32*b33*c31*a21*a12*c11-2*b32*b33*c31*a21*c12*a11-2*b32*c33*a31*b11*c12*a21+b32*c33*a31*a11*b12*c21-2*b32*c33*a31*a11*c12*b21-2*b32*c33*b31*a21*a12*c11+4*b32*c33*b31*a21*c12*a11-2*b32*c33*b31*a11*a12*c21+c32*b31*a33*c11*b22*a11+a12*b31^2*c33*c22*a11-c22*a31*c32*b31*a13*b11-2*b32*a33*b31*c11*c12*a21+c22*b32*a31^2*c13*b11+b12*b32*c13*c21*a31^2+b32*c32*b31*a11*a13*c21+c32*c33*a31*b21*b12*a11+2*a12*a31*c32*b31*c13*b21-2*a32*b31*c33*b11*c22*a11-b32*c31*c32*b23*a11^2-2*a32*b33*a31*c11*c12*b21+a32*b33*c31*a11*c12*b21+a12*b31^2*c23*c11*a32+2*a12*b31*c32*c31*b13*a21+a32*b33*b31*c21*c12*a11+b32*c33*c31*a11*a12*b21-b12*a31*c31*c33*a22*b11-2*a32*b33*a31*c21*c12*b11+a32*a33*b31*c11*c12*b21+b12*c32*a31^2*b13*c21+2*c32^2*b31*a21*b13*a11-a12*a31*b32*c13*c21*b31+2*c12*b31*c31*a33*b22*a11-c22*a31*b32*c31*a13*b11-c22*b31*a32*c31*b13*a11+2*c12*a31*b31*a32*b23*c11+c22*c32*b13*b11*a31^2+a22*a32*c13*c11*b31^2+b32*a33*c31*b11*c12*a21-c12*a31*b31*c33*b22*a11-2*a32*b33*c31*a11*b12*c21+a12*b32*c31^2*a13*b21+c12*b31^2*a32*c23*a11+a32*c32*b31*b11*c13*a21-2*a12*c32*b31^2*c13*a21-b22*a31*c32*c31*b13*a11+a12*b31^2*c32*a23*c11-2*b32*c33*c31*a21*b12*a11-b12*a31*b32*c31*c13*a21-a31*c32^2*b11*b23*a11-2*a32*c33*b31*a11*c12*b21-2*c12*a31^2*b33*c22*b11+2*b12*a31*a32*c31*c13*b21+a32*c32*b31*a11*c13*b21+a12*c32*b31^2*a13*c21-b32*b31*c32*c23*a11^2-a12*a31*c33*b12*b21*c31-c32^2*b31*a21*a13*b11-c32^2*b31*a11*a13*b21-b12*b31*a32*c31*c13*a21+b32*a33*a31*c21*c12*b11-2*c12*b31^2*a32*a23*c11+b32*c33*a31*b11*a12*c21+2*c12*a31*b31*b32*a23*c11+a12*c31^2*b33*b22*a11+b31*c33*c31*a12^2*b21+c32*a33*b31*a11*c12*b21-c12*a31*b31*c32*a23*b11-a22*b31*b32*c31*a13*c11+2*b32^2*a31*c21*a13*c11+2*a32*a31*c33*c22*b11^2-a32*b31*b32*a23*c11^2-a22*b31*a32*c31*c13*b11+a31*c33*c31*b12^2*a21-2*b12*a31^2*c32*c23*b11+b32*c33*a31*c11*a12*b21-2*a32*c32*c31*b21*a13*b11+2*c12*a31*c31*b32*b23*a11-a12*b31*a32*c31*b13*c21+c32*b33*b31*a21*a12*c11+a12*b31^2*c22*c11*a33-2*c32*a31*b33*c11*b22*a11-a32*c31*a33*c22*b11^2+a32*c32*c31*b21*b13*a11+a12*a33*c12*c21*b31^2+b12*a31^2*c23*c11*b32-c12*a31*b31*c32*b23*a11+a12*c31^2*b22*b11*a33-2*a32*c33*a31*b21*b12*c11+2*b22*a31*c32*c31*a13*b11+a32*b32*b31*c21*c13*a11-a12*b31*c31*b32*a23*c11-2*c32*b33*b31*a21*c12*a11+2*b12*a31*b31*c32*c23*a11-b12*a31*b32*c31*a13*c21-a22*a31*b32*c13*c11*b31+b12*a31^2*c22*c11*b33-b12*a31*c31*a32*b23*c11-2*b12*c32*a31^2*c13*b21+b12*b33*c12*c21*a31^2+a32*a31*c32*b11*b23*c11+a31*a33*b31*c12^2*b21+a32*a33*c31*b21*b12*c11+a12*c33*b31^2*c12*a21+2*b12*a31*c32*b31*c13*a21+b32*c32*b31*a21*a13*c11+b12*c31^2*a33*a22*b11+b12*c31^2*a22*a11*b33+b32*c32*a31*c11*b13*a21-2*b22*a32*c31^2*a13*b11+b22*a32*c31^2*b13*a11+a32*c32*a31*b11*b13*c21-2*a12*b31^2*c33*a22*c11+a31*a33*c31*b12^2*c21-b32*c31*b33*c22*a11^2+2*b12*a31*c31*a32*c23*b11-2*c32*a33*c31*b21*b12*a11-2*c32*a33*c31*b11*b12*a21-a12*b31*a33*c31*b12*c21-c32*a31*c33*a22*b11^2+b32*c33*a31*c11*b12*a21-a12*a31*b33*c31*b12*c21+a32*b32*a31*c21*c13*b11-2*b12*a32*c31^2*a13*b21+b12*a32*c31^2*b13*a21+b32*b33*c31*a11*a12*c21-2*a12*b31^2*c32*c23*a11-a12*b31*c32*c31*a13*b21-b12*a31*c31*b32*c23*a11+a32*c31*a33*b11*b22*c11+b32*a31*c32*c11*b23*a11-b12*a31*c31*a33*c22*b11+b32*a31*c33*c11*b22*a11+c12*a32*b31^2*c13*a21+b12*a31^2*c33*c22*b11-2*b12*a31^2*c33*b22*c11+a32*c32*b31*c11*a13*b21+a12*a32*c13*c21*b31^2+a32*c33*c31*b11*b12*a21+a31*b33*b31*c12^2*a21-2*b32*a33*c31*b11*a12*c21-c12*b31*c31*a23*a11*b32-a12*a31*c31*b33*b22*c11-2*c32*c31*a33*b11*b22*a11-2*c32*c31*b33*a11*a22*b11+b32*a33*a31*c11*c12*b21+c12*b31^2*a23*a11*c32-c12*a31*b31*b32*c23*a11-2*a12*c31^2*b33*a22*b11+2*a22*b31*b32*c31*c13*a11+a22*c32*b31^2*a13*c11-a12*a31*b31*c32*b23*c11-a12*b31*a33*c31*c12*b21+2*b12*a31*c32*c31*a13*b21-2*a12*c31^2*b32*b23*a11-b12*b31*c31*a32*c23*a11+b32*c32*a31*a11*b13*c21+c12*b31^2*a33*a22*c11+2*c22*a31*b32*c31*b13*a11+b32*c33*c31*a21*a12*b11-2*a12*b32*c31^2*b13*a21+2*b12*a31*c31*c33*b22*a11+2*c12*a31*a32*b31*b13*c21+a12*b33*c31^2*b12*a21+b32*b31*c32*a11*a23*c11-2*c12*a32*b31^2*a13*c21-c12*a31*c32*b31*a13*b21+2*c22*b31*a32*c31*a13*b11+2*a12*a31*b31*c33*b22*c11-2*b32*c31*a33*c11*a22*b11+c12*b31^2*a22*a11*c33+b32*a33*c31*c11*b12*a21+2*a12*b31*c31*b32*c23*a11-b12*a31*a32*c31*b13*c21-b31*a32^2*c11*c23*b11-a32*c31*c32*a23*b11^2-2*b32*c32*b31*a21*c13*a11-2*c12*b31^2*a33*c22*a11-a22*a31*c32*b31*b13*c11-2*b32*a33*c31*c11*a12*b21-b12*a31*b31*c32*a23*c11-b12*b31*c31*a22*a11*c33+a12*a32*b13*b21*c31^2+a32*b33*b31*c11*c12*a21+a12*a33*b12*b21*c31^2+c32*a33*b31*a11*b12*c21-2*b32*a31*c32*c11*a23*b11+c12*c32*a13*a21*b31^2+b12*a31^2*c32*b23*c11+b31*b33*c31*a12^2*c21-c22*a31*a32*b31*c13*b11+a12*c31^2*b23*b11*a32+4*c32*b33*c31*a21*b12*a11,-2*c23*a31*a22*b13^2*c21-a13^2*b32*c21^2*b23-a13^2*c32*b21^2*c23-b13^2*a32*c21^2*a23-b13^2*c32*a21^2*c23-c13^2*a32*b21^2*a23-c13^2*b32*a21^2*b23+a23^2*b33*b22*c11^2+a23^2*c33*c22*b11^2+b23^2*a33*a22*c11^2+b23^2*c33*c22*a11^2+c23^2*a33*a22*b11^2+c23^2*b33*b22*a11^2+2*a13*b13*c32*b21*c23*a21-a13*b13*c32*a21*b23*c21-a13*b13*c32*b21*a23*c21-a13*c13*a32*b21*b23*c21-a13*c13*b32*b21*c23*a21-a13*c13*b32*b21*a23*c21-a13*c13*c32*b21*b23*a21+a13*a23*b31*c23*b12*c21+a13*a23*b31*c23*c12*b21+2*a13*a23*b31*c13*b22*c21-2*a13*a23*b31*c12*b23*c21-a13*a23*c31*b22*c13*b21+2*a13*a23*c31*b13*c22*b21-2*a13*a23*c31*b12*c23*b21-2*a13*a23*b32*c11*c23*b21+a13*a23*b32*c21*c23*b11+a13*a23*b32*c11*b23*c21+a13*a23*c32*b11*c23*b21+a13*a23*c32*b21*b23*c11-2*a13*a23*c32*b11*b23*c21+2*a13*a23*b33*c11*c22*b21-a13*a23*b33*c11*b22*c21-a13*a23*c33*b11*c22*b21-a13*a23*c33*b21*b22*c11+2*a13*a23*c33*b11*b22*c21-2*a13*b23*a31*c23*b12*c21-2*a13*b23*a31*c23*c12*b21-a13*b23*a31*c22*b13*c21+2*a13*b23*a31*c22*c13*b21-a13*b23*a31*c13*b22*c21+a13*b23*b31*c23*a12*c21+a13*b23*b31*c23*c12*a21-a13*b23*b31*c22*c13*a21-a13*b23*b31*c13*a22*c21-a13*b23*c31*a22*b13*c21+2*a13*b23*c31*a22*c13*b21+a13*b23*c31*a12*c23*b21-a13*b23*c31*b22*c13*a21+2*a13*b23*c31*b13*c22*a21+a13*b23*a32*c21*c23*b11-2*a13*b23*b32*c21*c23*a11+a13*b23*b32*c11*c23*a21-2*a13*b23*c32*b21*c23*a11+a13*b23*c32*a21*c23*b11-4*a13*b23*a33*c11*c22*b21+2*a13*b23*a33*c11*b22*c21-a13*b23*b33*c21*c22*a11+2*a13*b23*b33*c11*c22*a21-a13*b23*b33*c11*a22*c21+2*a13*b23*c33*b21*a22*c11+2*a13*b23*c33*b21*c22*a11-a13*b23*c33*a21*b22*c11+2*a13*c23*a31*b22*b13*c21-a13*c23*a31*b22*c13*b21-a13*c23*a31*b13*c22*b21+2*a13*c23*b31*a22*b13*c21-a13*c23*b31*a22*c13*b21+2*a13*c23*b31*b22*c13*a21-a13*c23*b31*b13*c22*a21-a13*c23*c31*b22*b13*a21-a13*c23*c31*b13*a22*b21+2*a13*c23*a33*b11*c22*b21-4*a13*c23*a33*b11*b22*c21+2*a13*c23*a33*b21*b22*c11+2*a13*c23*b33*c21*a22*b11+2*a13*c23*b33*c21*b22*a11-a13*c23*b33*b21*a22*c11-a13*c23*b33*b21*c22*a11-a13*c23*b33*a21*b22*c11+2*a13*c23*c33*b11*b22*a21-a13*c23*c33*b11*a22*b21+2*a13*a33*c21*b23*c12*b21+2*a13*a33*c21*b12*c23*b21-a13*b33*c21*a12*c23*b21-a13*b33*a21*c23*b12*c21+2*a13*b33*a21*c23*c12*b21-a13*b33*a21*c12*b23*c21-a13*c33*b21*a23*b12*c21-a13*c33*b21*a12*b23*c21-a13*c33*a21*b12*c23*b21-b13*c13*a32*b21*c23*a21+2*b13*c13*a32*b21*a23*c21-b13*c13*b32*a21*a23*c21-b13*c13*c32*a21*a23*b21+b13*a23*a31*c23*b12*c21+b13*a23*a31*c23*c12*b21-b13*a23*a31*c13*b22*c21-2*b13*a23*a31*c12*b23*c21-2*b13*a23*b31*c23*a12*c21-2*b13*a23*b31*c23*c12*a21+2*b13*a23*b31*c22*c13*a21+b13*a23*c31*a12*b23*c21+b13*a23*c31*a12*c23*b21+b13*a23*c31*b23*c12*a21+2*b13*a23*c31*b22*c13*a21+b13*a23*c31*b12*c23*a21-a23*c23*c33*a22*b11^2-a23^2*b33*c11*c22*b11-a23^2*c33*b11*b22*c11-b23^2*a31*c13*a22*c11-b23^2*c31*a13*c22*a11-b23^2*a33*c21*a12*c11-b23^2*a33*c11*c12*a21-b23^2*c33*a11*a22*c11-c23^2*a31*b22*a13*b11+2*c23^2*a31*b22*b13*a11-c23^2*b31*a22*b13*a11-c23^2*b31*a13*b22*a11-c23^2*a33*b11*b12*a21+2*c23^2*b33*a21*a12*b11-c23^2*b33*a21*b12*a11-c23^2*b33*a11*a12*b21-c23^2*a33*b11*b22*a11+a13*c13*c32*b21^2*a23+2*a13*a31*c12*b23^2*c21-a13*c31*a12*b23^2*c21-a13*c31*b23^2*c12*a21-a13*a32*c11*b23^2*c21+2*a13*c32*c21*b23^2*a11-a13*c32*a21*b23^2*c11+2*a13*a31*b12*c23^2*b21-a13*b31*a12*c23^2*b21-a13*b31*b12*c23^2*a21-a13*a32*b11*c23^2*b21+2*a13*b32*b21*c23^2*a11-a13*b32*a21*c23^2*b11-2*a13*a33*b23*b12*c21^2-2*a13*a33*c23*c12*b21^2+a13*b33*a23*b12*c21^2+a13*b33*a12*b23*c21^2+a13*c33*a23*c12*b21^2+b13*c13*c32*a21^2*b23+2*b13*b31*c12*a23^2*c21-b13*c31*a23^2*b12*c21-b13*c31*a23^2*c12*b21-b13*b32*c11*a23^2*c21+2*b13*c32*c21*a23^2*b11+2*b13*a32*a21*c23^2*b11-b13*b32*a11*c23^2*a21+b13*a33*a23*b12*c21^2+b13*a33*a12*b23*c21^2-2*b13*b33*a23*a12*c21^2+b13*c33*b12*c23*a21^2+a23*a31*c22*b13^2*c21+a23*c31*a22*b13^2*c21-2*a23*c31*b13^2*c22*a21+c23*a31*b13^2*c22*a21-c13*a32*c21*b23^2*a11+2*c13*a32*a21*b23^2*c11-c13*c32*a11*b23^2*a21+c13*a33*a12*c23*b21^2-2*c13*c33*a23*a12*b21^2-2*c13*c33*b23*b12*a21^2+a23*a31*b22*c13^2*b21+a23*b31*a22*c13^2*b21+b23*a31*b22*c13^2*a21-c13*b33*a21*a12*b23*c21-c13*b33*a21*a23*b12*c21+2*c13*c33*b21*a23*b12*a21+2*c13*c33*b21*a12*b23*a21+a23*b23*a31*c22*b13*c11-2*a23*b23*a31*c22*c13*b11+a23*b23*a31*c13*b22*c11+a23*b23*b31*c22*a13*c11-2*a23*b23*b31*c22*c13*a11+a23*b23*b31*c13*a22*c11-2*a23*b23*c31*a22*b13*c11+a23*b23*c31*a13*c22*b11+a23*b23*c31*b22*c13*a11+a23*b23*c31*b13*c22*a11+a23*b23*a33*c11*c12*b21+a23*b23*a33*c21*b12*c11+a23*b23*b33*c21*a12*c11-2*a23*b23*c33*c11*a12*b21-2*a23*b23*c33*c11*b12*a21+a23*b23*c33*b11*a12*c21+a23*b23*c33*b11*c12*a21+a23*b23*b33*c11*c12*a21-2*a23*c23*a31*b22*b13*c11+a23*c23*a31*b22*c13*b11+a23*c23*b31*a22*b13*c11+a23*c23*b31*a13*b22*c11-2*a23*c23*b31*a13*c22*b11+a23*c23*b31*b13*c22*a11+a23*c23*c31*b22*a13*b11-2*a23*c23*c31*b22*b13*a11+a23*c23*c31*b13*a22*b11-2*a23*c23*a33*b21*b12*c11+a23*c23*a33*b11*b12*c21+a23*c23*a33*b21*c12*b11+a23*c23*b33*c11*a12*b21+a23*c23*b33*c11*b12*a21-2*a23*c23*b33*b11*a12*c21-2*a23*c23*b33*b11*c12*a21+a23*c23*b33*a11*c12*b21-2*a23*c23*c33*b21*b12*a11+a23*c23*c33*b21*a12*b11+a23*c23*c33*b11*b12*a21+a23*b23*a33*c11*c22*b11-2*a23*b23*c33*b11*c22*a11-2*a23*c23*b33*c11*b22*a11+a23*c23*b33*b11*c22*a11+a23*c23*c33*b11*b22*a11+b23*c23*a31*a22*b13*c11+b23*c23*a31*a22*c13*b11+b23*c23*a31*a13*b22*c11-2*b23*c23*a31*b22*c13*a11-2*b23*c23*a31*b13*c22*a11-2*b23*c23*b31*a22*a13*c11+b23*c23*a33*c11*b12*a21-2*b23*c23*a33*a11*b12*c21-2*b23*c23*b33*a21*a12*c11+b23*c23*b33*a11*a12*c21+b23*c23*b33*a21*c12*a11+b23*c23*c33*a21*b12*a11+b23*c23*c33*a11*a12*b21-2*b23*c23*a33*c11*a22*b11+b23*c23*a33*b11*c22*a11+b23*c23*c33*a11*a22*b11-2*b13*a23*a32*c21*c23*b11+b13*a23*a32*c11*b23*c21+b13*a23*b32*c21*c23*a11+b13*a23*c32*b21*c23*a11-2*b13*a23*c32*a21*c23*b11-b13*a23*a33*c21*c22*b11-b13*a23*a33*c11*b22*c21+2*b13*a23*b33*c21*c22*a11+2*b13*a23*b33*c11*a22*c21-b13*a23*c33*c21*a22*b11-b13*a23*c33*b21*a22*c11-b13*a23*c33*b21*c22*a11+2*b13*a23*c33*a21*b22*c11+2*b13*a23*c33*a21*c22*b11+b13*b23*a31*c23*c12*a21-b13*b23*a31*c22*c13*a21-b13*b23*c31*a22*c13*a21-2*b13*b23*c31*a12*c23*a21-2*b13*b23*a32*c11*c23*a21+b13*b23*a32*c21*c23*a11+b13*b23*c32*a11*c23*a21+2*b13*b23*a33*c11*c22*a21-b13*b23*c33*a11*c22*a21-b13*b23*c33*a21*a22*c11+2*b13*b23*c33*a11*a22*c21+2*b13*c23*a31*a22*c13*b21-b13*c23*a31*b22*c13*a21-b13*c23*b31*a22*c13*a21+2*b13*c23*a33*c21*a22*b11-b13*c23*a33*b21*a22*c11-b13*c23*a33*b21*c22*a11-b13*c23*a33*a21*b22*c11-b13*c23*a33*a21*c22*b11-4*b13*c23*b33*a11*a22*c21+2*b13*c23*b33*a21*a22*c11-b13*c23*c33*a11*b22*a21-b13*c23*c33*a21*a22*b11+2*b13*c23*c33*a11*a22*b21-b13*a33*c21*a12*c23*b21+2*b13*a33*a21*c23*c12*b21-b13*a33*a21*c12*b23*c21+2*b13*b33*c21*a12*c23*a21+2*b13*c33*b21*a23*a12*c21-b13*c33*b21*a23*c12*a21-b13*c33*b21*a12*c23*a21-b13*c33*a21*a12*b23*c21+c13*a23*a31*b23*b12*c21-2*c13*a23*a31*b12*c23*b21+c13*a23*b31*b12*c23*a21-2*c13*a23*c31*b23*b12*a21-2*c13*a23*a32*b21*b23*c11+c13*a23*b32*c21*b23*a11-2*c13*a23*b32*a21*b23*c11+c13*a23*b32*a21*c23*b11+c13*a23*c32*b11*b23*a21-c13*a23*a33*b11*c22*b21+2*c13*a23*a33*b11*b22*c21-c13*a23*b33*c21*b22*a11-c13*a23*b33*b21*a22*c11-c13*a23*b33*b21*c22*a11+2*c13*a23*c33*b21*b22*a11+2*c13*a23*c33*b11*a22*b21+c13*b23*a31*a12*c23*b21+c13*b23*a31*b12*c23*a21-2*c13*b23*b31*a12*c23*a21+c13*b23*a32*b21*c23*a11-2*c13*b23*a32*a21*c23*b11-c13*b23*a33*c21*b22*a11+2*c13*b23*a33*b21*a22*c11+2*c13*b23*a33*b21*c22*a11-c13*b23*a33*a21*b22*c11-c13*b23*b33*a11*c22*a21+2*c13*b23*b33*a11*a22*c21-c13*b23*b33*a21*a22*c11-4*c13*b23*c33*a11*a22*b21-c13*c23*a33*b21*b22*a11+2*c13*c23*a33*b11*b22*a21-c13*c23*a33*b11*a22*b21-c13*c23*b33*a11*b22*a21-c13*c23*b33*a21*a22*b11-c13*a33*b21*a23*b12*c21-c13*a33*b21*a12*b23*c21-c13*a33*a21*b12*c23*b21-c13*b33*b21*a23*c12*a21-2*b23*c23*c33*a21*a12*b11+2*a13*c33*a21*b23*b12*c21+2*c13*b23*c33*a11*b22*a21+a23*c23*b31*b22*c13*a11+a13*b23*c31*b12*c23*a21+a23*b23*c33*a11*c12*b21-b13*a31*b12*c23^2*a21+2*a23^2*c31*b22*b13*c11+b23*c23*a31*a13*c22*b11+2*c13*b23*c33*a21*a22*b11-b13*c33*a21*a23*b12*c21-a13*b13*b32*c21*c23*a21+c13*a23*c32*b21*b23*a11+c13*a23*a32*b11*b23*c21-a13*c33*a21*b23*c12*b21+b13^2*c32*a21*a23*c21+b23*c23*a33*c11*a12*b21-a13*a23*b31*c22*b13*c21-b13*c32*b21*a23^2*c11-b13*a31*a12*c23^2*b21+2*c13*c23*b33*a11*a22*b21-c23^2*a33*b21*a12*b11+2*c23^2*a33*b21*b12*a11+c13*a23*a32*b11*c23*b21+b13*b23*a31*c23*a12*c21-a13*c23*c33*b21*b22*a11-c13*b33*b21*a12*c23*a21+c13*a23*b31*a12*c23*b21+2*a13*c13*b32*a21*b23*c21-a13*b23*c33*c21*b22*a11-2*a23*b31*b22*c13^2*a21-2*b23*a31*a22*c13^2*b21+2*b13*b31*a12*c23^2*a21-b13*a32*b21*c23^2*a11-a13*a23*b31*c22*c13*b21+a13^2*c32*b21*b23*c21+b23*b31*c22*a13^2*c21+2*a23^2*c33*b21*b12*c11-a23*b23*a33*b22*c11^2+c23*b31*a13^2*c22*b21+c13*a23*a31*b23*c12*b21-b13*a23*b31*c13*a22*c21-2*b23*c23*c31*a22*a13*b11+b13*c33*b23*c12*a21^2+2*a13*b23*a33*c21*c22*b11+c13*b23*b32*a11*c23*a21+2*b13*b23*a31*c13*a22*c21-2*b23*c23*a33*a11*c12*b21+b13*a23*a32*c11*c23*b21-a23^2*c31*b13*c22*b11+2*b23^2*c33*a21*a12*c11-b23^2*c33*a21*c12*a11+a23*b23*c33*c11*b22*a11-a23*c23*a33*c22*b11^2-a13*b13*a32*c21*c23*b21+a23*c23*b33*c11*a22*b11+2*b13*c23*a33*c21*b22*a11-b23^2*c33*a11*a12*c21-b23*c23*b33*c22*a11^2-c13*a23*a33*b21*b22*c11+a13*b13*a32*c21^2*b23-c13*a23*b33*c21*a22*b11-2*c23*b31*a13^2*b22*c21+c23*c31*b22*a13^2*b21+b13*c13*b32*a21^2*c23-4*c13*a23*c33*b11*b22*a21-b13*a23*c33*c21*b22*a11+2*b13*b33*c21*a23*c12*a21+2*a23^2*b33*c21*c12*b11+b23*c23*c31*a22*b13*a11+b23*c23*b31*a22*c13*a11+b23*c23*a33*b11*a12*c21-a23^2*b33*c21*b12*c11+a23*c23*b33*a11*b12*c21-a23^2*b31*c22*b13*c11+c13*a23*b31*b23*c12*a21+b13*a23*b32*c11*c23*a21+c13*a33*a23*c12*b21^2+2*c13*a23*b33*a21*b22*c11-2*a23*b23*a33*c21*c12*b11-b13*a33*a21*c23*b12*c21+c13*a23*b31*a12*b23*c21+a23*b23*c33*c11*a22*b11-a13*a23*b33*c21*c22*b11-a23*b23*b33*a22*c11^2+2*b23^2*c31*a22*a13*c11-b23^2*c31*a22*c13*a11-2*a23*b23*b33*c21*c12*a11-2*a23*c23*b31*a22*c13*b11-c23^2*a31*b13*a22*b11+2*c23^2*b31*a22*a13*b11-c13*b23*a33*a21*c22*b11+a13*b13*b32*c21^2*a23+2*c13*a23*b33*a21*c22*b11+2*a23^2*b31*c22*c13*b11-2*b13*a23*c32*c21*b23*a11-b13*a33*c21*a23*c12*b21-a23^2*c31*b22*c13*b11-a13*a23*c31*b22*b13*c21+b23*c23*b31*a13*c22*a11+b23*c23*a33*c11*b22*a11-b13*a23*a31*c22*c13*b21+2*b23^2*a33*c21*c12*a11-c13*b23*a33*c21*a22*b11+2*c13*b33*b21*a23*a12*c21-a23^2*c33*b11*b12*c21-a23^2*c33*b21*c12*b11+b23*c23*a33*b11*c12*a21+a23*b23*c33*a11*b12*c21-b13*a23*c31*a22*c13*b21+a23*c23*a33*b11*b22*c11+2*b13*a23*a33*c11*c22*b21-b13*c13*a32*a21*b23*c21-a13*b23*c33*a21*c22*b11-2*c13*a23*c31*b23*a12*b21+2*b13*c23*b33*a11*c22*a21+a13*c33*a12*c23*b21^2+a13^2*b32*c21*c23*b21+a13*a23*c31*b23*c12*b21-a23^2*b31*c13*b22*c11-c13*a31*b23^2*c12*a21+2*c13*c31*a12*b23^2*a21+c13^2*a32*b21*b23*a21+c13^2*b32*a21*a23*b21+b23*c31*a13^2*b22*c21-2*b23*c31*a13^2*c22*b21+a13*b23*a32*c11*c23*b21+c23*c31*a22*b13^2*a21-c13*b31*a23^2*b12*c21+b23*c23*c31*a13*b22*a11-b23^2*a31*c22*a13*c11+2*b23^2*a31*c22*c13*a11+c13*b33*b23*c12*a21^2+c13*b33*b12*c23*a21^2+a23*c23*a31*b13*c22*b11+b13*a23*c32*a21*b23*c11-2*c13*a23*b32*b21*c23*a11-a13*b23*c33*c21*a22*b11+b23*c23*b33*a11*a22*c11-c13*b32*c21*a23^2*b11+2*c13*b32*b21*a23^2*c11-a23^2*b33*c11*c12*b21-c23^2*b33*a11*a22*b11+a13*c13*a32*b21^2*c23+b13^2*a32*c21*c23*a21-4*b13*a23*b33*c11*c22*a21-b23*c23*c33*b22*a11^2-b23^2*a33*c11*c22*a11+a13*a23*c31*b23*b12*c21-2*b13*b33*c23*c12*a21^2-c13*c32*b11*a23^2*b21-c13*a31*a12*b23^2*c21+b23*b31*a22*c13^2*a21+a23*b23*c31*a22*c13*b11-b13*b23*a33*c21*c22*a11-b13*b23*a33*c11*a22*c21-a13*c23*b33*a21*c22*b11-c13*b31*a23^2*c12*b21+2*c13*c31*b12*a23^2*b21+a23*b23*b33*c11*c22*a11-a13*b33*c21*a23*c12*b21+2*c13*a33*a21*b23*b12*c21-c13*a33*a21*b23*c12*b21-2*a23*b23*c31*a13*b22*c11,2*a13*b33*b31*c32*c23*a21+c33^2*a32*a13*b21^2+c33^2*b32*b13*a21^2-a23^2*c31^2*b12*b33-a23^2*b31^2*c12*c33-b23^2*c31^2*a12*a33-b23^2*a31^2*c12*c33-c23^2*b31^2*a12*a33-c23^2*a31^2*b12*b33+a33^2*b32*b13*c21^2+a33^2*c32*c13*b21^2+b33^2*a32*a13*c21^2+b33^2*c32*c13*a21^2-b33*c33*b32*c13*a21^2-b33^2*a32*c21*c13*a21-b33^2*c32*a21*a13*c21+a33*b31*a32*c23^2*b11-2*a13*a23*c31^2*b22*b33-2*b33*b31*c32*a23^2*c11+b33*c31*b32*a23^2*c11+c33*a31*a32*b23^2*c11+c33*a31*c32*b23^2*a11+a33*c31*a32*b23^2*c11-2*a33*a31*c32*b23^2*c11+b23*c23*a31^2*b12*c33-b23*b31*c22*c11*a33^2+2*b23*c31*a33^2*c22*b11+2*b23*a33^2*c31*c12*b21-b23*a33^2*c31*b12*c21-b23*a31*c33^2*b22*a11+2*b23*a31*c33^2*a22*b11-b23*c33^2*a31*b12*a21-b23*c33^2*a12*a21*b31-2*b33*b31*a32*c23^2*a11-a13*a31*c22*c21*b33^2-a13*a31*b22*b21*c33^2-2*b13*b23*a31^2*c22*c33-2*b13*b23*c31^2*a22*a33+b13*c23*a31^2*c22*b33+c13*a23*b31^2*c22*a33+c13*a23*b31^2*a22*c33+c13*b23*a31^2*c22*b33+c13*b23*a31^2*b22*c33-2*c13*c23*a31^2*b22*b33-2*c13*c23*b31^2*a22*a33-c13*c31*b22*b21*a33^2-c13*c31*a22*a21*b33^2-c13*a31*b33^2*c22*a21+a13*a33*b31*c33*c22*b21+a13*a33*b31*c22*c21*b33+2*a13*a33*b31*c32*b23*c21+a13*a33*c31*b22*b21*c33-2*a13*a33*c31*b33*c22*b21-a13*a33*c31*b23*b21*c32-a13*a33*c31*b32*b23*c21-b13*a33*c31*b32*a23*c21-b13*a33*c31*a32*c23*b21+b13*a33*b31*c33*a22*c21+b13*a33*b31*c33*c22*a21-b13*a33*b31*c23*c21*a32+2*b13*a33*b31*c32*a23*c21-4*b13*a33*a31*c32*b23*c21-2*b13*a33*a31*c33*c22*b21+b13*a33*a31*c33*b22*c21+2*b13*a33*a31*c32*c23*b21-b13*b33*a31*c23*c21*a32+a33*c33*a32*b21*b13*c21+a33*c33*b32*c21*a13*b21+a33*c33*b32*b21*c13*a21+a33*c33*c32*b21*b13*a21-2*a33*c33*a32*b11*c23*b21+a33*c33*a32*b21*b23*c11-2*c23*a33*c33*b31*b12*a21+c23*a33*c33*b31*a12*b21-2*c23*a33*b33*a31*b12*c21+c23*a33*b33*a31*c12*b21+c23*a33*b33*b31*c12*a21+a13*b33*c31*c33*a22*b21-a13*c33*a31*b23*b21*c32-a13*c33*b31*a32*b23*c21-a13*c33*b31*a32*c23*b21-a13*c33*b31*b32*c23*a21+2*a13*c33*b31*b32*a23*c21-a13*c33*b31*c32*b23*a21+2*a13*c33*c31*b32*b23*a21+2*a13*a23*b31*c31*b22*c33-a13*b23*b31*c31*c22*a33-b13*c33*a31*b32*c23*a21+2*b13*c33*a31*c32*b23*a21-b13*c33*a31*c32*a23*b21+2*b13*a23*a31*b31*c22*c33-b13*b33*a31*c32*c23*a21+2*b13*b33*a31*c32*a23*c21+b13*b33*a31*c33*c22*a21-b13*b33*c31*a32*a23*c21-b13*b33*c31*a23*a21*c32+b13*b33*c31*a22*a21*c33-b13*c33*b31*a32*a23*c21+2*b13*c33*b31*a32*c23*a21+2*b13*c33*c31*a23*a21*b32-a23*b23*b31*a33*c12*c31-a23*b23*b31*c33*a12*c31-a23*b23*a31*b33*c12*c31-a23*b23*a31*c33*b12*c31-a23*c23*a31*b31*c12*b33-a23*c23*a31*c33*b12*b31-a23*c23*b31*c31*b12*a33-a23*c23*b31*c31*a12*b33+a23*a33*b33*c12*c21*b31+a23*a33*b33*c31*b12*c21-2*a23*a33*b33*c31*c12*b21+a23*a33*c33*b31*c12*b21-2*a23*a33*c33*b31*b12*c21+a23*a33*c33*b12*b21*c31-a23*a33*b31*c23*c11*b32-a23*a33*b31*c32*c23*b11+2*a23*a33*b31*c32*b23*c11+a23*a33*b31*c33*c22*b11-2*a23*a33*b31*c33*b22*c11+a23*a33*c31*b33*b22*c11+2*a23*b33*b31*c23*c11*a32+2*a23*b33*b31*c32*c23*a11-2*a23*b33*b31*c33*c22*a11-a23*b33*c31*a32*c23*b11-a23*b33*c31*c32*b23*a11+b23*b33*a31*c33*c22*a11-2*b23*b33*a31*c33*a22*c11+2*b23*b33*c31*a32*c23*a11+b23*b33*c31*a22*a11*c33+b23*b33*c33*a31*c12*a21-2*b23*b33*c33*a31*a12*c21+b23*b33*c33*a12*a21*c31-b23*c33*a31*b32*c23*a11+b23*a33*a31*c33*b22*c11-b23*b33*a31*c32*c23*a11+c23*b33*b31*a22*a11*c33-2*c23*b33*c33*a31*a12*b21+c23*b33*c33*a31*b12*a21+c23*b33*c33*a12*a21*b31-b13*a23*a31*c31*b22*c33-b13*a23*b31*c31*c22*a33-b13*a23*b31*c31*a22*c33+2*b13*b23*a31*c31*c22*a33-b13*c23*a31*b31*c22*a33-b13*c23*a31*b31*a22*c33-b13*c23*a31*c31*b22*a33-b13*c23*a31*c31*a22*b33+2*b13*c23*b31*c31*a22*a33+2*b13*a33*c31*a32*b23*c21+b13*a33*c31*c33*b22*a21+b13*a33*c31*b33*a22*c21-b13*a33*c31*c32*a23*b21+2*b13*a33*c31*c32*b23*a21-c13*a23*a31*b31*c22*b33-c13*a23*a31*b31*b22*c33-c13*a23*b31*c31*b22*a33-c13*b23*a31*b31*c22*a33-c13*b23*a31*c31*b22*a33-c13*b23*a31*c31*a22*b33+2*c13*c23*a31*b31*a22*b33+2*c13*a33*a31*b32*b23*c21-4*c13*a33*a31*b32*c23*b21+c13*a33*a31*b33*c22*b21+c13*a33*a31*b22*b21*c33-c13*a33*b31*a32*b23*c21-c13*a33*b31*b32*a23*c21-c13*a33*b31*c32*b23*a21-c13*a33*b31*c32*a23*b21+c13*a33*b31*b33*c22*a21-2*c13*a33*b31*b33*a22*c21+c13*a33*b31*c33*a22*b21-c13*a33*c31*b23*b21*a32-c13*a33*c31*b32*b23*a21+2*c13*a33*c31*b32*a23*b21+c13*a33*c31*b33*a22*b21-4*c13*b33*b31*a32*c23*a21+c13*b33*b31*a22*a21*c33+2*c13*b33*c31*a32*b23*a21-c13*b33*c31*a32*a23*b21-c13*b33*a31*a32*b23*c21+2*c13*b33*a31*a32*c23*b21+2*c13*b33*a31*b32*c23*a21-c13*b33*a31*b32*a23*c21-c13*b33*a31*c32*b23*a21-c13*b33*a31*c32*a23*b21-2*c13*b33*a31*c33*a22*b21-c13*c33*a31*b23*b21*a32-c13*c33*a31*b32*b23*a21+2*c13*c33*b31*a32*b23*a21-c13*c33*b31*a32*a23*b21-c13*c33*b31*a23*a21*b32-2*a23*b33*c31*c33*b22*a11+a23*b33*c31*c33*a22*b11+a23*b33*c33*a31*b12*c21-2*a23*b33*c33*b31*c12*a21+a23*b33*c33*b31*a12*c21-2*a23*b33*c33*c31*b12*a21+a23*b33*c33*c31*a12*b21-a23*b33*a31*c23*c11*b32-a23*b33*a31*c32*c23*b11+a23*b33*a31*c33*b22*c11-a23*c33*b31*a32*c23*b11-a23*c33*b31*a32*b23*c11-a23*c33*b31*b32*c23*a11-a23*c33*a31*b23*b11*c32-a23*c33*b31*c32*b23*a11-b23*c23*a31*b31*c12*a33-b23*c23*a31*b31*a12*c33-b23*c23*a31*c31*b12*a33-b23*c23*a31*c31*a12*b33-b23*a33*b31*c23*c11*a32-b23*a33*b31*c32*c23*a11+b23*a33*b31*c33*a22*c11-b23*a33*c31*b32*c23*a11-2*b23*a33*c31*b33*c22*a11+b23*a33*c31*b33*a22*c11+b23*a33*c31*c33*b22*a11-2*b23*a33*c31*c33*a22*b11+b23*a33*b33*c31*a12*c21-2*b23*a33*c33*a31*c12*b21+b23*a33*c33*a31*b12*c21+b23*a33*c33*b31*c12*a21+b23*a33*c33*b31*a12*c21+b23*a33*c33*c31*b12*a21-2*b23*a33*c33*c31*a12*b21+2*b23*a33*a31*c32*c23*b11+b23*a33*a31*c22*c11*b33+a33*b33*a32*c11*c23*b21+a33*b33*b32*c11*c23*a21+a33*b33*c32*c21*a23*b11+a33*b33*c32*c21*b23*a11+a33*b33*c32*b21*a23*c11+a33*b33*c32*a21*b23*c11+a33*b33*b32*c21*c13*a21+a33*b33*c32*c21*a13*b21-2*a33*b33*c32*b21*c13*a21+a33*c33*b32*c21*a23*b11-2*a33*c33*b32*c21*b23*a11+a33*c33*b32*b21*a23*c11+a33*c33*b32*b21*c23*a11+a33*c33*b32*a21*c23*b11+a33*c33*c32*b21*b23*a11-2*a33*c33*c32*b11*a23*b21-2*b33*c33*a32*c21*a23*b11+b33*c33*a32*c21*b23*a11-2*b33*c33*a32*b21*a23*c11+b33*c33*a32*b21*c23*a11+b33*c33*a32*a21*b23*c11+b33*c33*a32*a21*c23*b11-2*b33*c33*b32*a11*c23*a21+b33*c33*b32*a21*a23*c11+b33*c33*b32*a11*a23*c21+b33*c33*c32*a11*a23*b21+b33*c33*c32*a21*a23*b11-2*b33*c33*a32*c21*a13*b21+b33*c33*a32*b21*c13*a21-2*a13*b33*b31*c33*c22*a21-4*a13*b33*b31*c32*a23*c21+2*a13*b33*a31*c32*b23*c21+a13*b33*a31*c33*c22*b21+a13*b33*a31*c33*b22*c21-a13*b33*a31*c32*c23*b21+c23*a33*b33*c31*b12*a21+c23*a33*c33*b12*b21*a31+c23*a33*a31*b33*c22*b11-2*c23*a33*a31*b33*b22*c11+c23*a33*a31*b22*b11*c33-2*c23*a33*b31*b33*a22*c11-2*c23*a33*b31*c33*b22*a11+c23*a33*b31*c33*a22*b11+c23*a33*c31*b33*b22*a11+c23*a33*c31*b33*a22*b11+a13*a33*c31*b33*b22*c21+2*a13*a33*c31*b32*c23*b21-a13*a33*b31*c32*c23*b21-a13*b33*c31*a32*b23*c21+2*a13*b33*c31*c32*a23*b21+2*a13*b33*c31*b32*a23*c21-a13*b33*c31*a32*c23*b21+a13*b33*b31*c33*a22*c21-c33^2*a32*b21*b13*a21-c33^2*b32*a21*a13*b21+2*c23*a33^2*b31*b12*c21+2*c23*b31*a33^2*b22*c11-c23*c31*b22*b11*a33^2-c23*a31*b33^2*c22*a11-c23*b33^2*a31*c12*a21+2*c23*b33^2*a31*a12*c21-c23*b33^2*a12*a21*c31+a23*b23*c31^2*a12*b33+2*a23*c31*b33^2*c22*a11-a23*c31*b33^2*a22*c11+b33*c31*c32*a23^2*b11+c33*b31*b32*a23^2*c11+c33*b31*c32*a23^2*b11-2*c33*c31*b32*a23^2*b11+b33*c33*c32*a21*a13*b21-2*b33*c33*c32*a11*b23*a21-a13*c33*a31*b32*b23*c21+2*b13*a33*a31*c23*c21*b32-b23*a33*c31*a32*c23*b11-2*a33*a31*b32*c23^2*b11+2*c13*b33*b31*a32*a23*c21-a13*b23*a31*c31*b22*c33+2*a23*a33*c31*b32*c23*b11+2*a33^2*c32*b11*c23*b21+b33*c33*a32*c21*b13*a21+b33*c33*b32*a21*a13*c21-a13*b33*c31*b32*c23*a21+2*c13*a33*a31*b23*b21*c32+a33*b33*c32*c21*b13*a21+2*b13*c33*c31*a32*a23*b21+2*c13*a23*a31*c31*b22*b33+c23^2*a31*b31*a12*b33-2*a33*b33*b32*c11*a23*c21-a23*c33^2*b31*a12*b21+2*c13*a33*b31*b32*c23*a21+2*c13*a33*b31*a32*c23*b21+2*a23*c33*c31*b23*b11*a32-2*a33*b33*a32*c11*b23*c21-a23*b33*c31*b32*c23*a11+a33*b33*a32*c21*c23*b11-a23*b33^2*c31*a12*c21-a23*a31*c22*c11*b33^2+a33*c31*c32*b23^2*a11+2*b13*b33*c31*a32*c23*a21+2*a23*b23*a31*b31*c12*c33+a23*c23*b31^2*c12*a33+a23*c23*b31^2*a12*c33-2*c33*c31*a32*b23^2*a11+b23*c23*a31^2*c12*b33-a13*a33*b31*c23*c21*b32-b13*c33*a31*b32*a23*c21-a13*c31*b33^2*a22*c21+c23*a33*b31*b33*c22*a11+a13*b23*c31^2*b22*a33+a13*b23*c31^2*a22*b33+b33*a31*a32*c23^2*b11-2*a23*a33*c31*b33*c22*b11+a13*c23*b31^2*c22*a33-a23*b33*c31*a32*b23*c11-a13*b33*a31*c23*c21*b32+b23^2*a31*a33*c12*c31+2*a13*c33*b31*c32*a23*b21+b13*c23*a31^2*b22*c33-b23*b33*a31*c23*c11*a32+c13*a33*c31*b33*b22*a21+a33*c33*c32*b11*b23*a21-a33*b33*a32*b13*c21^2-b13*a23*a31*c31*c22*b33+c23*b33*a31*c33*b22*a11-a23*b33^2*c12*c21*a31+2*a23*b33^2*c31*c12*a21+2*b23*c23*b31*c31*a12*a33-4*b13*c33*c31*a32*b23*a21+a33*b33*a32*c21*c13*b21-2*a33*b33*c32*b21*c23*a11+a23*b33*a31*c33*c22*b11-a23*a33*c31*b32*b23*c11+b23^2*a31*c33*a12*c31+a13*c23*b31^2*a22*c33+b33*a31*b32*c23^2*a11-2*a13*a23*b31^2*c22*c33-4*a13*c33*c31*b32*a23*b21-c13*b33*c31*a23*a21*b32-2*a33*c33*b32*a21*b23*c11-2*c13*a33*a31*b33*b22*c21+a23*b33*b31*c33*a22*c11+2*c13*b33*b31*a23*a21*c32+2*c33^2*a32*b11*a23*b21+2*c13*c33*a31*b32*a23*b21+2*a13*b33*b31*c23*c21*a32+b23*a33*b31*c33*c22*a11+2*b13*c33*a31*a32*b23*c21+2*a13*b31*c33^2*b22*a21-a13*b31*c33^2*a22*b21-2*b23*a33*b33*c31*c12*a21-c13*b23*a31*b31*a22*c33+a33*c33*a32*b11*b23*c21-a13*b33*c31*c32*b23*a21-b13*c33*a31*a32*c23*b21+a33*b31*b32*c23^2*a11-c23*a33^2*b31*c12*b21-a33^2*b32*c11*c23*b21-b23*c33*a31*a32*c23*b11-2*b13*b33*a31*c33*a22*c21-c33^2*b32*a21*a23*b11+2*b23*a33*a31*c23*c11*b32+2*a23*c33^2*b31*b12*a21-a23*c33^2*b12*b21*a31+a33*b33*b32*c21*c23*a11-a33^2*c32*b21*b13*c21-a33*c33*c32*a13*b21^2-2*a13*b33*c31*c33*b22*a21-b33^2*a32*c11*c23*a21-a13*b23*b31*c31*a22*c33+a23*b23*c31^2*b12*a33+a23^2*b31*b33*c12*c31+a23^2*b31*c33*b12*c31-a13*c23*b31*c31*b22*a33+2*c33^2*b32*a11*b23*a21+b13*a33*a31*c22*c21*b33+2*b33^2*c32*a11*c23*a21-b13*b31*c22*c21*a33^2-b13*b31*a22*a21*c33^2-a13*c23*b31*c31*a22*b33-b33^2*c32*a11*a23*c21+c13*b33*a31*c33*b22*a21-c33^2*b32*a11*a23*b21+b23*a33*b33*c12*c21*a31-a23*a31*b22*b11*c33^2+2*a23*b31*c33^2*b22*a11+a23*b33*c33*a31*c12*b21-a33^2*b32*c21*c13*b21-c33^2*a32*b11*b23*a21-2*b13*a33*c31*c33*a22*b21+2*b33^2*a32*c11*a23*c21+2*a13*c23*a31*c31*b22*b33-c33^2*a32*b21*b23*a11+2*b13*b23*a31*c31*a22*c33-a13*c23*a31*b31*c22*b33+2*a13*c33*a31*b32*c23*b21+a23*a33*c31*b22*b11*c33-a23*b31*c33^2*a22*b11-2*b13*a33*c31*b33*c22*a21+2*b23*c33*b31*a32*c23*a11-b13*a33*b31*c32*c23*a21-b33^2*c32*a21*a23*c11-c23*a33^2*b12*b21*c31-c23*b31*a33^2*c22*b11-2*b23*a33*a31*c33*c22*b11+2*a13*b23*a31*b31*c22*c33+b13*a23*c31^2*b22*a33+b13*a23*c31^2*a22*b33+2*a23*c33*c31*b32*b23*a11-c13*a23*b31*c31*a22*b33+2*a23*c23*a31*c31*b12*b33-b13*a31*c33^2*b22*a21+2*b13*a31*c33^2*a22*b21-a23*a33*c31*b23*b11*c32-a33*c33*a32*c13*b21^2-a33^2*c32*b21*b23*c11+2*c23*a31*b33^2*a22*c11-c23*c31*a22*a11*b33^2-2*c23*b33*a31*c33*a22*b11-2*c13*a33*b31*c33*b22*a21-a13*b23*a31*c31*c22*b33+2*a23*b33*a31*c32*b23*c11-2*a13*a33*b31*c33*b22*c21+2*c13*c23*a31*b31*b22*a33-b13*c33*b31*a23*a21*c32+2*b13*c31*a33^2*c22*b21-b13*c31*a33^2*b22*c21+c23*a33*b33*c31*a12*b21+2*a13*a23*b31*c31*c22*b33-a23*c33*a31*b32*b23*c11-2*a33*c33*b32*c21*b13*a21-b33^2*a32*c21*c23*a11-b13*a33*c31*b32*c23*a21-2*a33*b33*c32*a21*c23*b11+2*a33^2*b32*c11*b23*c21+2*c13*a31*b33^2*a22*c21-a13*c23*a31*b31*b22*c33+2*a13*c33*c31*b23*b21*a32-2*c23*a33*b33*b31*a12*c21-b23*c31*a33^2*b22*c11-b23*a33^2*c12*c21*b31-b23*b31*a22*a11*c33^2+2*b23*c33^2*a31*a12*b21-a33*b33*b32*a13*c21^2+2*c13*b31*a33^2*b22*c21-c13*b31*a33^2*c22*b21+2*c13*b23*b31*c31*a22*a33-a33^2*c32*b11*b23*c21-b33*c33*c32*b13*a21^2+a23*a33*b31*c22*c11*b33+c23^2*a31*a33*b12*b31+2*a13*c31*b33^2*c22*a21+2*a23*c33*a31*b32*c23*b11-a33^2*b32*c21*c23*b11,-2*a23*a31*b32*c11*c13*b11-a33^2*b11*c21*b12*c11+2*a33*b32*c11^2*b13*a21-a33*b32*c11^2*a13*b21+a33*c31*b11*a13*b22*c11+b31*c31*a13^2*b22*c11+b31*c31*a13^2*c22*b11-a13*b33*a31*c11*c12*b21-b31^2*c22*a13^2*c11-c31^2*b22*a13^2*b11-a31^2*c22*b13^2*c11-c31^2*a22*b13^2*a11-a31^2*b22*c13^2*b11-2*c13*a31^2*b23*b12*c11+c13*a31^2*b23*c12*b11+2*a13*b33*b31*c21*c12*a11+c33^2*b21*b12*a11^2+c33*a32*b11*c11*b13*a21-2*c33*a32*b11*a11*b13*c21+c33*a32*b11*a11*c13*b21+c33*a32*a11*b21*b13*c11+c33*b32*b11*a21*a13*c11+c33*b32*b11*a21*c13*a11+c33*b32*a11*c11*a13*b21-2*c33*b32*a11*b11*a13*c21+c33*c32*b11*a21*b13*a11+c33*c32*a11*b21*a13*b11+a13*b31^2*c22*c13*a11+a13*b31^2*c13*a22*c11+a13*b31^2*c12*a23*c11-2*a13*c31^2*b23*b12*a11+a13*c31^2*b22*b13*a11+a13*c31^2*b12*a23*b11+b32*b31*c21*a13^2*c11-2*c32*b31*c11*a13^2*b21+c32*c31*b21*a13^2*b11+a31*c31*a22*b13^2*c11+a31*c31*b13^2*c22*a11+a32*a31*c21*b13^2*c11-2*b13*a31^2*c23*c12*b11+b13*a31^2*c22*c13*b11+b13*a31^2*c13*b22*c11+b13*a31^2*c12*b23*c11-2*c32*a31*c11*b13^2*a21+c32*a31*a11*b13^2*c21+c32*c31*a21*b13^2*a11+c13*a31^2*b12*c23*b11+c13*b31^2*a12*c23*a11+a32*a31*b21*c13^2*b11+a32*b31*b11*c13^2*a21-2*a32*b31*a11*c13^2*b21-2*b32*a31*b11*c13^2*a21+b32*a31*a11*c13^2*b21+2*a23*a31*c32*b11^2*c13-a23*a31*c33*b11^2*c12-a23*b31*a32*c11^2*b13+2*a23*c31*a33*b11^2*c12-c23*a31*a33*b11^2*c12+2*c23*c31*b32*a11^2*b13-c23*c31*a33*b11^2*a12+2*a33*c32*b11^2*c13*a21-a33*c32*b11^2*a13*c21-a33*b33*c11^2*b12*a21-a33*b33*c11^2*a12*b21-a33*c33*b11^2*c12*a21+2*a33*a31*b22*b13*c11^2+2*a33*a31*c22*c13*b11^2-a33*b31*a22*b13*c11^2-b33*a31*a13*b22*c11^2+2*b33*b31*a22*a13*c11^2+2*b33*b31*c22*c13*a11^2+2*b33*a32*c11^2*a13*b21-b33*b32*a21*a13*c11^2-b33*b32*c21*c13*a11^2+2*b33*c32*a11^2*c13*b21-b33*c32*a11^2*b13*c21-c33*a31*a22*c13*b11^2-c33*a31*a13*c22*b11^2+2*c33*c31*a22*a13*b11^2+2*c33*c31*b22*b13*a11^2-c33*a32*b11^2*c13*a21-c33^2*b11*a21*b12*a11-c33^2*a11*b21*a12*b11+c23*a31*b32*b11*a13*c11-2*c23*a31*b32*a11*b13*c11+c23*a31*c32*b11*b13*a11+c23*a31*a33*b11*b12*c11-2*c23*a31*b33*b11*a12*c11+c23*a31*b33*a11*b12*c11+c23*c31*b33*a11*a12*b11-2*a33*a31*c11*b22*c13*b11+a33*b31*c11*a13*c22*b11-2*a33*b31*a11*c22*c13*b11+a33*b31*a11*c13*b22*c11+a33*c31*b11*a22*b13*c11-2*a33*c31*a11*b22*b13*c11+a33*c31*a11*b22*c13*b11+a33*c31*a11*b13*c22*b11+a33*b32*c11*a11*c13*b21+a33*b32*a11*c21*c13*b11-2*a33*c32*b11*c11*b13*a21+a33*c32*b11*c11*a13*b21+a33*c32*b11*a11*b13*c21-2*a33*c32*b11*a11*c13*b21+a33*c32*a11*b21*b13*c11+a33*b33*c11*b11*c12*a21+a33*b33*c11*b11*a12*c21+a33*b33*c11*a11*c12*b21-2*a33*b33*a11*c21*c12*b11+a33*c33*b11*a11*b12*c21+a33*c33*b11*a11*c12*b21-2*a33*c33*a11*b21*b12*c11+b33*a32*a11*c21*c13*b11+b33*b32*c11*a21*c13*a11-a13*c33*b31*c11*b12*a21-a13*c33*b31*b11*a12*c21-a13*c33*c31*b21*a12*b11+2*a13*c33*c31*b21*b12*a11-a13*a31*b31*c23*b12*c11+2*a13*a31*b31*c23*c12*b11-a13*a31*b31*c22*c13*b11+2*a13*a31*c31*b23*b12*c11-a13*a31*c31*b23*c12*b11-a13*a31*c31*b22*b13*c11+2*a13*a31*c31*b22*c13*b11-a13*a31*c31*b13*c22*b11-a13*a31*c31*b12*c23*b11-a13*b31*c31*a23*c12*b11-a13*b31*c31*a22*b13*c11-a13*b31*c31*a22*c13*b11-a13*b31*c31*a12*b23*c11-a13*b31*c31*a12*c23*b11+2*a13*b31*c31*b23*c12*a11-a13*b31*c31*b22*c13*a11-a13*b31*c31*b13*c22*a11-a13*b31*c31*a23*b12*c11-b13*a31*b31*c23*a12*c11+2*b13*a31*b31*c23*c12*a11-b13*a31*b31*c22*c13*a11-b13*a31*b31*c12*a23*c11+2*b13*a31*c31*a23*c12*b11-b13*a31*c31*a12*b23*c11+2*b13*a31*c31*a12*c23*b11-b13*a31*c31*b23*c12*a11-b13*a31*c31*b12*c23*a11-b13*a31*c31*a23*b12*c11+2*b13*b31*c31*a23*a12*c11-b13*b31*c31*a23*c12*a11-b13*b31*c31*a12*c23*a11-b13*a32*a31*c11*c13*b21-b13*a32*a31*c21*c13*b11-b13*a32*b31*c11*c13*a21+2*b13*a32*b31*c21*c13*a11-b13*a32*c31*b11*c13*a21+2*b13*a32*c31*a11*c13*b21+2*b13*b32*a31*c11*c13*a21-b13*b32*a31*c21*c13*a11-b13*c32*a31*a11*c13*b21-b13*c32*b31*a21*c13*a11-b13*a33*b31*c11*c12*a21-b13*a33*b31*c21*c12*a11-b13*a33*c31*c11*b12*a21-4*b13*a33*c31*b11*a12*c21+2*b13*a33*c31*b11*c12*a21+2*b13*a33*c31*a11*b12*c21-b13*a33*c31*a11*c12*b21+2*b13*b33*a31*c11*c12*a21-b13*b33*a31*c21*a12*c11-b13*b33*c31*a21*a12*c11-b13*b33*c31*a21*c12*a11-b13*c33*a31*c11*a12*b21+2*b13*c33*a31*b11*a12*c21-4*b13*c33*a31*b11*c12*a21-b13*c33*a31*a11*b12*c21+2*b13*c33*a31*a11*c12*b21-b13*c33*b31*a11*a12*c21+2*b13*c33*c31*a21*a12*b11-b13*c33*c31*a11*a12*b21-b13*c33*c31*a21*b12*a11-c13*a31*b31*a23*c12*b11+2*c13*a31*b31*a12*b23*c11-c13*a31*b31*a12*c23*b11-c13*a31*b31*b23*c12*a11-c13*a31*b31*b12*c23*a11-c13*b31*c31*a23*b12*a11-c13*b31*c31*a12*b23*a11+2*c13*a33*a31*b21*b12*c11-c13*a33*a31*b11*b12*c21+2*c13*a33*b31*c11*b12*a21+2*c13*a33*b31*b11*a12*c21-c13*a33*b31*b11*c12*a21+2*c13*a33*b31*a11*c12*b21+2*c13*b33*a31*c11*a12*b21-4*c13*b33*a31*c11*b12*a21-c13*b33*a31*b11*a12*c21+2*c13*b33*a31*b11*c12*a21+2*c13*b33*a31*a11*b12*c21-c13*b33*a31*a11*c12*b21+2*c13*b33*b31*a21*a12*c11-c13*b33*b31*a11*a12*c21-c13*b33*c31*a21*a12*b11+2*c13*b33*c31*a21*b12*a11-c13*c33*a31*b21*b12*a11-c13*c33*a31*b21*a12*b11-c13*c33*b31*a21*a12*b11-c13*c33*b31*a21*b12*a11+2*c13*c33*b31*a11*a12*b21-2*a23*a31*c32*b11*b13*c11+a23*a31*b33*c11*c12*b11+a23*a31*c33*b11*b12*c11+a23*b31*a32*c11*c13*b11+a23*b31*b32*c11*c13*a11+a23*b31*b33*c11*c12*a11+a23*b31*c33*b11*a12*c11+a23*b31*c33*b11*c12*a11-2*a23*b31*c33*a11*b12*c11+a23*c31*a32*b11*b13*c11+a23*c31*b32*b11*a13*c11-2*a23*c31*a33*b11*b12*c11+a23*c31*b33*b11*a12*c11+a23*c31*c33*b11*b12*a11+b23*a31*c32*b11*a13*c11-2*b23*a31*c32*b11*c13*a11+b23*a31*a33*c11*c12*b11-2*b23*a31*b33*c11*c12*a11-2*b23*a31*c33*b11*a12*c11+b23*a31*c33*a11*b12*c11-2*b23*b31*a32*c11*c13*a11-2*b23*b31*c32*a11*a13*c11+b23*b31*a33*c11*c12*a11-2*b23*c31*a32*b11*a13*c11+b23*c31*a32*a11*b13*c11+b23*c31*a32*b11*c13*a11+b23*c31*b32*a11*a13*c11+b23*c31*c32*a11*a13*b11-2*b23*c31*a33*b11*c12*a11-2*b23*c31*b33*a11*a12*c11-2*c23*a31*c33*b11*b12*a11-2*c23*b31*a32*b11*a13*c11+c23*b31*a32*b11*c13*a11+c23*b31*c32*a11*a13*b11+c23*b31*a33*b11*a12*c11+c23*b31*a33*b11*c12*a11+c23*b31*b33*a11*a12*c11-2*c23*c31*a32*b11*b13*a11+c23*c31*a33*b11*b12*a11+c23*a31*a32*b11*b13*c11+c33*a31*a11*b22*c13*b11+c33*a31*a11*b13*c22*b11-2*c33*b31*b11*a22*a13*c11+c33*b31*b11*a13*c22*a11+c33*b31*a11*a13*b22*c11+c33*b31*a11*a22*b13*c11-2*c33*c31*b11*a22*b13*a11-2*c33*c31*b11*a13*b22*a11-2*b33*c32*b11*a21*c13*a11-2*b33*c32*a11*c11*a13*b21+b33*c32*a11*c11*b13*a21+b33*c32*a11*b11*a13*c21+b33*a31*c11*a13*c22*b11+b33*a31*a11*c13*b22*c11-2*b33*b31*c11*a13*c22*a11-2*b33*c31*b11*a22*a13*c11+b33*c31*b11*a22*c13*a11+b33*c31*b11*a13*c22*a11+b33*c31*a11*a13*b22*c11+b33*c31*a11*a22*b13*c11+b33*a32*c11*b11*c13*a21-2*b33*a32*c11*b11*a13*c21-2*b33*a32*c11*a11*c13*b21-2*b33*c33*b11*a21*a12*c11+b33*c33*b11*a21*c12*a11+b33*c33*a11*c11*a12*b21+b33*c33*a11*c11*b12*a21+c33*a31*b11*a22*b13*c11-a13*c32*c31*b21*b13*a11+2*a13*a33*b31*c11*c12*b21-a13*a33*b31*c21*c12*b11-a13*a33*b31*c21*b12*c11-a13*a33*c31*b21*b12*c11-a13*a33*c31*b21*c12*b11+2*a13*b33*a31*c21*b12*c11+2*a13*a32*b31*c11*c13*b21-a13*a32*b31*c21*c13*b11+2*a13*a32*c31*b11*b13*c21-a13*b32*a31*c21*b13*c11-a13*b32*a31*c11*c13*b21+2*a13*b32*a31*c21*c13*b11-a13*b32*b31*c11*c13*a21-a13*b32*b31*c21*c13*a11+2*a13*b32*c31*a11*b13*c21-a13*b32*c31*a11*c13*b21-a13*c32*a31*b21*c13*b11-a13*c32*b31*a11*b13*c21+2*a13*c32*b31*a11*c13*b21-a13*c32*c31*b11*b13*a21-a13*b33*a31*c21*c12*b11-a13*b33*b31*c11*c12*a21-a13*b33*c31*c11*a12*b21+2*a13*b33*c31*c11*b12*a21+2*a13*b33*c31*b11*a12*c21-a13*b33*c31*b11*c12*a21-4*a13*b33*c31*a11*b12*c21+2*a13*b33*c31*a11*c12*b21-a13*c33*a31*b11*b12*c21+2*a13*c33*a31*b21*c12*b11-2*b33*b31*c11*a22*c13*a11+a13*c31^2*b13*a22*b11-2*c33*a31*a11*b22*b13*c11+2*b13*b33*c31*a11*a12*c21+b13*c31^2*a23*b12*a11+a23*b31*c32*a11*b13*c11+a33*a32*b11*c21*b13*c11-c13*b33*c31*a11*a12*b21+c23*b31*b32*a11*a13*c11+a31*b31*a22*c13^2*b11-a23*c31*c33*b11^2*a12-b13*a31*c31*a22*c13*b11-a23*a31*b33*c11^2*b12-c13*a33*c31*b21*b12*a11+b33*a32*c11*a11*b13*c21+a33*b33*c11*a11*b12*c21+2*b13*c33*a31*c11*b12*a21+c23*b31*a32*a11*b13*c11+a33*c33*b11*c11*b12*a21+2*c13*a33*c31*b21*a12*b11+2*b13*b31*c31*a22*c13*a11+b33*a31*a11*c22*b13*c11-c13*a33*c31*b11*b12*a21-2*a23*b31*c32*b11*c13*a11-c13*a33*b31*a11*b12*c21-4*c13*a33*b31*c11*a12*b21-c13*a33*a31*b21*c12*b11-a13*a32*c31*b21*b13*c11+2*c13*a31*c31*b23*b12*a11+2*c13*a31*b31*a23*b12*c11+b23*a31*c32*a11*b13*c11-a13*b33*b31*c21*a12*c11+b23*a31*c33*b11*c12*a11+2*b13*a33*b31*c21*a12*c11-c33*c32*a21*a13*b11^2-c33*c32*b21*b13*a11^2-2*c23*c31*b32*a11*a13*b11-a13*a31*b31*c13*b22*c11+a13*c31^2*b23*a12*b11-c23*c31*b33*a11^2*b12-a33^2*c11*b21*c12*b11-2*b13*c31^2*a23*a12*b11+b13*c31^2*a12*b23*a11-b13*a33*a31*c21*b12*c11+2*a13*a33*c31*b11*b12*c21+c32*b31*b11*a13^2*c21-a13*a32*c31*b21*c13*b11-2*c23*b31*a33*a11*b12*c11+c33*b31*b11*a22*c13*a11+2*b13*c32*a31*b11*c13*a21+2*b13*a33*a31*c21*c12*b11+b23*c31*c33*a11*a12*b11-c23*a31*a32*b11^2*c13-c23*a31*c32*b11^2*a13+2*a13*c33*b31*c11*a12*b21+2*c13*b31*c31*a23*a12*b11-a13*c32*b31*b11*c13*a21+2*a13*c32*b31*c11*b13*a21-c13*b33*b31*a21*c12*a11-c33*b31*b22*c13*a11^2-c33*b31*b13*c22*a11^2-a13*c32*a31*b11*b13*c21-b23*b31*a33*c11^2*a12-b23*b31*c33*a11^2*c12+a31*b31*b22*c13^2*a11-a33*a32*c21*c13*b11^2-b33*a31*a22*b13*c11^2+a23*c31*b33*a11*b12*c11-2*a23*c31*b33*b11*c12*a11+c23*a31*b32*b11*c13*a11+2*b13*c33*b31*a21*c12*a11+a23*c31*c32*b11*b13*a11+a33*a32*c11*b21*c13*b11+a23*c31*b32*b11*c13*a11-b13*b33*a31*c21*c12*a11-b13*c33*b31*a21*a12*c11-a23*c31*a32*b11^2*c13+a33*b31*a11*c22*b13*c11-b13*a33*a31*c11*c12*b21+2*a13*c32*a31*b21*b13*c11-2*b33*a31*a11*c22*c13*b11-b33^2*c11*a21*c12*a11-b33^2*a11*c21*a12*c11+2*c13*c33*a31*b11*b12*a21+2*b23*b31*a32*c11^2*a13+2*b23*b31*c32*a11^2*c13-b23*a31*a33*c11^2*b12+2*b23*a31*b33*c11^2*a12-b13*b32*c31*a21*c13*a11+b23*c31*a33*b11*a12*c11-2*a23*b31*a33*c11*c12*b11-4*a13*c33*b31*a11*c12*b21-b33*c31*b13*c22*a11^2-b33*a32*c11^2*b13*a21+b33*a31*c11*a22*c13*b11-a33*c33*b11^2*a12*c21-a33*b31*a13*b22*c11^2-a33*c31*a22*c13*b11^2+b23*b31*c33*a11*a12*c11+b33^2*a21*a12*c11^2+b33^2*c21*c12*a11^2+c33^2*a21*a12*b11^2-2*c13*b31^2*a23*a12*c11+c13*b31^2*a23*c12*a11+b32*b31*a21*c13^2*a11+2*a23*a31*b32*c11^2*b13+b32*c31*c11*a13^2*b21-2*b32*c31*b11*a13^2*c21-b23*c31*b32*a11^2*c13-b23*c31*c32*a11^2*b13-2*a33*a31*c11*b13*c22*b11-c23*b31*c32*a11^2*b13-c23*b31*b33*a11^2*c12-b13*a31*b31*c13*a22*c11+2*a13*a31*b31*c22*b13*c11-2*c33*a32*b11*c11*a13*b21-2*a13*b31^2*c23*c12*a11-2*a23*c31*b32*a11*b13*c11+a32*c31*c11*b13^2*a21-2*a32*c31*a11*b13^2*c21+b23*c31*a33*a11*b12*c11-a13*b32*c31*c11*b13*a21+2*b23*c31*b33*a11^2*c12-b23*c31*c33*a11^2*b12+b33*c33*a11*b11*a12*c21-a33*c31*a13*c22*b11^2-a33*a32*b21*b13*c11^2-b23*a31*a32*c11^2*b13-b23*a31*b32*c11^2*a13+2*a13*b32*c31*b11*c13*a21+b33*c32*b11*a21*a13*c11+a33*b31*c11*a22*c13*b11+b13*a31^2*c23*b12*c11-a23*b31*b33*c11^2*a12-a23*c31*c32*b11^2*a13+a23*b31*c32*b11*a13*c11+2*a13*c33*b31*b11*c12*a21+2*a13*c33*b31*a11*b12*c21-a13*a31*b31*c12*b23*c11+2*a13*b31*c31*b12*c23*a11+a33*b32*c11*b11*a13*c21+2*c23*a31*c33*b11^2*a12-c23*b31*b32*a11^2*c13-2*c23*b31*c33*a11*a12*b11-2*a33*b32*c11*b11*c13*a21-2*a33*b32*c11*a11*b13*c21-c13*a31*c31*b23*a12*b11-c13*a31*c31*b12*a23*b11+b33*b32*a11*c21*a13*c11-a13*c33*a31*b21*b12*c11-a13*c33*c31*b11*b12*a21-b33*c33*a11^2*c12*b21-b33*c33*a11^2*b12*c21-c33*b32*a11^2*c13*b21+2*c23*b31*c33*a11^2*b12+2*c23*c31*a32*b11^2*a13-b33*c31*b22*c13*a11^2-b13*a31*c31*b22*c13*a11-a23*b31*b32*c11^2*a13+2*a23*b31*a33*c11^2*b12-2*c33*b32*a11*c11*b13*a21+a13*b31^2*c23*a12*c11+2*b13*a33*c31*c11*a12*b21-a13*a32*b31*c21*b13*c11+c23*a31*b33*b11*c12*a11+2*c33*a32*b11^2*a13*c21+2*c33*b32*a11^2*b13*c21+b23*a31*a32*c11*c13*b11+b23*a31*b32*c11*c13*a11+a33*c33*b11*c11*a12*b21-b31^2*a22*c13^2*a11+a33^2*b21*b12*c11^2+a33^2*c21*c12*b11^2+c33*a31*b11*a13*b22*c11,-2*c12*a22*b23*b31*c22*a13+2*b12*c22*a23*b32*c23*a11-b12*c22*a23*c32*b23*a11+c12*a22*a23*b33*b22*c11-2*c12*a22*a23*b22*b11*c33+b12*a22*a23*c33*b22*c11-c12*a12*c23*b33*b22*a21-c22*c31*b23^2*a12^2-a22*a31*c23^2*b12^2-c22*c31*b12^2*a23^2-a22*a31*c12^2*b23^2-b22*b31*c12^2*a23^2+a22^2*c32*b13^2*c21+a22^2*b32*c13^2*b21+b22^2*c32*a13^2*c21+b22^2*a32*c13^2*a21+c22^2*b32*a13^2*b21+c22^2*a32*b13^2*a21-b22*b31*c23^2*a12^2+2*b22*c12*a23*c32*a13*b21+b22*a22*a23*c13*c11*b32+b22*c22*a13*a32*b13*c21+b22*c22*a13*a32*c13*b21+b22*c22*a13*b32*c13*a21+b22*c22*a13*c32*b13*a21-2*b22*c22*b13*a32*c13*a21-2*b22*c22*a23*b32*c13*a11+b22*c22*c23*a32*b13*a11+2*b22*a12*a23*c13*c21*b32+2*b22*a12*b23*c32*c13*a21+2*b22*a12*c23*a32*c13*b21-b22*a12*c23*b32*a13*c21-b22*a12*c23*b32*c13*a21-b22*a12*c23*c32*b13*a21+2*c22*a12*c23*b32*b13*a21-c22*a12*b23*b32*c13*a21-c22*a12*b23*c32*b13*a21-c22*a12*b23*b33*c12*a21-c22*b12*a23*a32*c13*b21-c22*b12*a23*c32*b13*a21-c22*b12*a23*c32*a13*b21-c22*b12*a23*a33*c12*b21+2*c22*b12*b23*a13*a21*c32+2*c22*b12*c23*a32*a13*b21-c22*c12*a23*b32*a13*b21+c22*a22*a23*b13*b11*c32+c22*a22*b23*b32*c13*a11-2*c22*a22*b23*c32*a13*b11-2*c22*a22*c23*b32*b13*a11+c22*b22*a23*a32*c13*b11-2*c22*b22*a23*c32*b13*a11+c22*b22*b23*a13*a11*c32+a32*a22*c23*b22*c13*b11+c32*a22*b23*b13*c22*a11+c32*b22*a23*a13*c22*b11-2*a12*a22*c23*b33*b22*c11+a12*a22*c23*b22*b11*c33+2*a12*b22*a23*b31*c12*c23+a12*b22*a23*b31*c13*c22-a12*b22*a23*c31*c23*b12+a12*b22*a23*c31*c22*b13-a12*b22*a23*c31*c12*b23-a12*b22*a23*c32*b13*c21-a12*b22*a23*c32*c13*b21+a12*b22*b23*a31*c13*c22-2*a12*b22*b23*c31*c22*a13-4*a12*b22*b23*c13*c21*a32+2*a12*b22*b23*c32*a13*c21-2*a12*b22*c23*b31*c22*a13+2*a12*b22*c23*a32*b13*c21-a12*b22*c23*c32*a13*b21+a12*b22*a33*c22*b13*c21+b12*b22*c31*c12*a23^2+b12*b22*c32*a23^2*c11+b12*b22*a32*c23^2*a11+b12*c22*b31*c12*a23^2+2*b12*a23*a31*c22^2*b13-b12*a23*b31*c22^2*a13-b12*b23*a31*c22^2*a13+2*b12*a33*a13*c22^2*b21-b12*a33*b13*c22^2*a21-b12*b33*a13*c22^2*a21+b12*c22*c32*a23^2*b11+a12*a22*c31*c12*b23^2-a12*a23*c31*c13*b22^2-a12*c23*a31*c13*b22^2+2*a12*c23*c31*b22^2*a13+a12*b22*a31*c23^2*b12-a12*a33*c13*b22^2*c21+2*a12*c33*b22^2*c13*a21-a12*c23*c33*b22^2*a11-a12*a23*c33*b22^2*c11+2*a12*b23*b31*c22^2*a13-a12*a23*b33*c22^2*b11+2*a12*b23*a33*c22^2*b11-2*a12^2*b23*c33*b22*c21+a12^2*b23*c33*c22*b21+a12^2*c23*b33*b22*c21-2*a12^2*c23*b33*c22*b21+b22*b23*c31*c23*a12^2+c22*b23*b31*c23*a12^2-c12*c33*b13*a22^2*b21-c12*b23*c31*b13*a22^2-c12*b23*b33*a22^2*c11+2*c12*b23*c33*a22^2*b11-c12*c23*b33*a22^2*b11+c12*a22*a32*b23^2*c11-2*c12*a22*c32*b23^2*a11+2*c12*a23*a31*c13*b22^2-c12*a23*c31*b22^2*a13-c12*c23*a31*b22^2*a13+2*c12*a33*a13*b22^2*c21-c12*a33*b22^2*c13*a21-c12*a23*a33*b22^2*c11+2*c12*a23*c33*b22^2*a11-c12*c23*a33*b22^2*a11+c12*b22*b32*a23^2*c11-2*c12*b22*c32*a23^2*b11+b22*a23*a31*c12^2*b23+a22*c23*c33*b12^2*a21+a22*b23*b33*c12^2*a21-a22*b22*a32*c13^2*b21-a22*b22*b32*c13^2*a21-a22*c22*a32*b13^2*c21-a22*c22*c32*b13^2*a21-a22^2*b13*c13*c21*b32-a22^2*c23*b13*b11*c32+b22*c23*c33*a12^2*b21-b22^2*a23*c13*c11*a32+2*b22^2*a23*c32*c13*a11+2*b22^2*c23*a32*a13*c11-b22^2*c23*a13*a11*c32+c22*b23*b33*a12^2*c21+c22*a23*a33*b12^2*c21-c22^2*a13*b32*b13*a21-c22^2*a23*b13*b11*a32-c22^2*b23*a13*a11*b32-a32*c23*b22^2*c13*a11-2*a12*b22*b33*c22*c13*a21+a12*b22*c33*a13*c22*b21-a12*b22*a23*c23*c11*b32+2*a12*b22*a23*c32*c23*b11-a12*b22*a23*c32*b23*c11+2*a12*b22*b23*c23*c11*a32-a12*b22*b23*c32*c23*a11-2*a12*b22*b23*c22*c11*a33+a12*b22*b23*c33*c22*a11+2*a12*c22*c23*b32*a13*b21-a12*c22*a23*b31*c23*b12-a12*c22*a23*b31*c12*b23+2*a12*c22*a23*c31*b12*b23-a12*c22*a23*b32*b13*c21-a12*c22*a23*b32*c13*b21-a12*c22*b23*a31*c23*b12+2*a12*c22*b23*a32*c13*b21-a12*c22*a23*b32*c23*b11+2*a12*c22*a23*b32*b23*c11-a12*c22*a23*b23*b11*c32+2*a12*c22*b23*a32*c23*b11-a12*c22*b23*b32*c23*a11+2*b12*a12*c23*b33*c22*a21+2*b12*c12*a23*b33*a22*c21-b12*c12*a23*c33*b22*a21-b12*c12*b23*a22*a21*c33+2*b12*c12*c23*a33*b22*a21-b12*c12*c23*a22*a21*b33+b12*a22*a23*b31*c13*c22-b12*a22*a23*c31*c12*b23-4*b12*a22*a23*c13*c21*b32+b12*a22*b23*a31*c13*c22+b12*a22*b23*c31*c22*a13-b12*a22*b23*c32*c13*a21-b12*a22*b23*c32*a13*c21-2*b12*a22*c23*a31*c22*b13+b12*a22*c23*a31*c13*b22+b12*a22*c23*b31*c22*a13-2*b12*a22*c23*c31*b22*a13+2*b12*a22*c23*b32*a13*c21-b12*a22*c23*c32*b13*a21+b12*a22*a33*c22*b13*c21-2*b12*a22*a33*c22*c13*b21+b12*a22*a33*c13*b22*c21+b12*a22*b33*c22*a13*c21+b12*a22*b33*c22*c13*a21+b12*a22*c33*a13*b22*c21-2*b12*a22*c33*a13*c22*b21-2*b12*a22*c33*b22*c13*a21+b12*a22*c33*b13*c22*a21-2*b12*a22*c23*a33*b22*c11+2*b12*a22*a23*c23*c11*b32-b12*a22*a23*c32*c23*b11+2*b12*a22*b23*c32*c23*a11+b12*a22*b23*c22*c11*a33-b12*b22*a23*a31*c12*c23-2*b12*b22*a23*a31*c13*c22+b12*b22*a23*c31*c22*a13+2*b12*b22*a23*c13*c21*a32-b12*b22*a23*c32*c13*a21-b12*b22*c23*a32*a13*c21+b12*b22*a33*c22*c13*a21-b12*b22*a23*c32*c23*a11+b12*b22*c23*a33*c22*a11-b12*c22*a23*a31*c12*b23-b12*c22*a23*a32*b13*c21+2*b12*c22*a23*b32*c13*a21-b12*c22*b23*a32*a13*c21+2*b12*c22*c23*a32*b13*a21-4*b12*c22*c23*a13*a21*b32-b12*c22*a23*a32*c23*b11-b12*c22*b23*a32*c23*a11+2*b12*a12*a23*c33*b22*c21-b12*a12*b23*c33*c22*a21-b12*a12*c23*a33*b22*c21+2*c12*a12*a23*b33*c22*b21+2*c12*a12*b23*c33*b22*a21-c12*b12*a23*b33*c22*a21+2*c12*b12*a23*c33*a22*b21+2*c12*b12*b23*a33*c22*a21+c12*a22*c23*b31*b22*a13-c12*a22*c23*b32*b13*a21-c12*a22*c23*b32*a13*b21-2*c12*a22*a33*b22*b13*c21+c12*a22*a33*b22*c13*b21-2*c12*a22*b33*a13*b22*c21+c12*a22*b33*a13*c22*b21-2*c12*a22*b33*b13*c22*a21+c12*a22*c33*b22*a13*b21+c12*a22*c33*b22*b13*a21+c12*a22*a23*c31*b13*b22-4*c12*a22*a23*b13*b21*c32+c12*a22*b23*a31*c22*b13-2*c12*a22*b23*a31*c13*b22+c12*a22*b23*c31*b22*a13-c12*a22*a23*b32*b23*c11+2*c12*a22*a23*b23*b11*c32+c12*a22*a23*b33*c22*b11-c12*a22*b23*a32*c23*b11+2*c12*a22*b23*b32*c23*a11-2*c12*a22*b23*a33*c22*b11+c12*a22*b23*a33*b22*c11-2*c12*a22*b23*c33*b22*a11+c12*a22*c23*b22*b11*a33+c12*a22*c23*b33*b22*a11-2*c12*b22*a23*a31*c22*b13+c12*b22*a23*b31*c22*a13-2*c12*b22*a33*a13*c22*b21+c12*b22*a33*b13*c22*a21+c12*b22*b33*a13*c22*a21+2*c12*b22*a23*a32*c23*b11-c12*b22*a23*a32*b23*c11+c12*b22*a23*a33*c22*b11+2*c12*c22*a23*b13*b21*a32-c12*c22*b23*a32*a13*b21+2*c12*c22*b23*a13*a21*b32-c12*c22*a23*b23*b11*a32-c12*c22*a23*b32*b23*a11-a22*a12*c23*b12*b21*c33-a22*a12*c23*b32*c13*b21-a22*a12*b23*c12*c21*b33-a22*a12*b23*c32*b13*c21-a12*b12*a23*c33*c22*b21-a12*b12*c23*b33*a22*c21-a12*c12*a23*b33*b22*c21-a12*c12*a23*b22*b21*c33+2*a12*c12*b23*a33*b22*c21-a12*c12*b23*c33*a22*b21-a12*c12*c23*b22*b21*a33-2*a12*a22*b33*c22*b13*c21+a12*a22*b33*c22*c13*b21+a12*a22*c33*b13*c22*b21-a12*a22*b23*c32*c13*b21+2*a12*a22*b23*c13*c21*b32+a12*a22*b23*c31*c13*b22-2*a12*a22*b23*b31*c13*c22-a12*a22*b23*b31*c12*c23+2*a12*a22*c23*b13*b21*c32-a12*a22*c23*b32*b13*c21+a12*a22*c23*b31*c22*b13+a12*a22*c23*b31*c13*b22+a12*a22*b23*c31*c22*b13-a12*a22*b23*c23*c11*b32-2*a12*a22*b23*c33*c22*b11+2*a22*c12*c23*b13*b21*a32+2*a22*c12*a23*b32*b13*c21-a22*c12*b23*a32*b13*c21-a22*c12*b23*a32*c13*b21+2*a22*c12*b23*c32*b13*a21+a22*b22*a13*c13*c21*b32-2*a22*b22*a13*c32*b13*c21+a22*b22*a13*c32*c13*b21+a22*b22*b13*c13*c21*a32-2*a22*b22*a23*c32*c13*b11+a22*b22*a23*c32*b13*c11+a22*b22*b23*c13*c11*a32+a22*b22*b23*c32*a13*c11+a22*b22*c23*c32*a13*b11+a22*c22*a13*b32*b13*c21-2*a22*c22*a13*b32*c13*b21+a22*c22*b13*a32*c13*b21+a22*c22*a23*b32*c13*b11+a22*c22*b23*b32*a13*c11+a22*c22*c23*b13*b11*a32+a22*c22*c23*b32*a13*b11-b22*b12*a23*c12*c21*a33-b22*b12*c23*a32*c13*a21-b22*c12*a23*a32*b13*c21-b22*c12*a23*b32*c13*a21-b22*c12*a23*b32*a13*c21-a12*b33*a13*c22^2*b21-c12*c33*a13*b22^2*a21+b32*b22*a23*c22*a13*c11-a12*b23*b33*c22^2*a11+2*b12*c23*b33*a22^2*c11-c12*a22*b23*b32*c13*a21+2*c22*a12*a23*b13*b21*c32-b22*a12*c23*c33*b12*a21-c22*a12*b23*c32*a13*b21+2*c12*b23*b31*c13*a22^2-2*c22*b22*c23*a32*a13*b11-b22^2*a13*c13*c21*a32-4*a12*c22*c23*b13*b21*a32+c12*a22*c23*a31*b13*b22+c12*a22*b23*b33*c22*a11-4*c12*b22*b23*a13*a21*c32+b12*a22*b23*c33*c22*a11+b22*c22*b23*a32*c13*a11+a12*a22*c32*b23^2*c11+2*b12*c22*a23*a32*b23*c11+2*b12*a22*a23*c32*b13*c21-2*b12*b22*a33*c22*a13*c21-b12*a22*a23*c32*b23*c11+2*a22*b12*a23*c32*c13*b21+a12*a22*b23*c22*c11*b33-c12*c22*a23*b32*b13*a21+b12*a22*c23*a33*c22*b11+c12*a22*a23*b31*c22*b13-2*a22*c22*b23*a32*c13*b11+2*a22*b12*c23*b32*c13*a21+c22*a23*a31*c23*b12^2+a12*b22*a23*c33*c22*b11+b12*a22*c23*c33*b22*a11-c12*a12*b23*a33*c22*b21-2*a22*c22*a23*b32*b13*c11+2*a22*b12*b23*c13*c21*a32+2*b12*c23*c31*b13*a22^2-2*a12*b22*c33*b13*c22*a21-2*a12*a22*c23*c31*b13*b22-2*b22*c22*b23*a32*a13*c11-b22*c22*c32*a13^2*b21-b22^2*a13*c32*c13*a21+b32*a22*c23*b22*c13*a11-b12*b33*c13*a22^2*c21-2*a12*b22*c23*a33*c22*b11+2*c12*b22*a23*c32*b23*a11-c22*c12*b23*a32*b13*a21+2*b12*c33*a22^2*c13*b21+a12*b22*c23*b33*c22*a11-c12*b12*c23*a33*a22*b21-b22*b12*a23*c32*a13*c21-2*b12*b22*a23*c33*c22*a11+a22*c22*b13*b32*c13*a21+b12*a22*a32*c23^2*b11-2*b12*a22*b32*c23^2*a11+2*c12*b22*b23*a32*c13*a21-c12*a22*a23*b32*c23*b11-2*b12*a22*c23*b33*c22*a11-2*b12*a22*a23*c22*c11*b33-2*c12*b22*a23*b33*c22*a11-c12*b22*c23*a32*b13*a21+b22*a22*c23*c32*b13*a11-b12*c22*b23*a32*c13*a21+a22*b22*b13*c32*c13*a21-a12*c22*b23*b32*a13*c21+2*c12*a22*b23*c32*a13*b21+b22*c22*a23*a32*b13*c11+c12*b22*b23*a33*c22*a11+2*c22*a12*b23*a32*b13*c21+2*a12*c23*a33*b22^2*c11+b12*b22*c23*a31*c22*a13-a32*b23*b13*c22^2*a11-b32*c23*a22^2*c13*b11-a12*a22*b23*c31*c23*b12+c12*a22*b33*b22*c13*a21-a22*c12*b23*b32*a13*c21+c12*a22*a33*b13*c22*b21-2*c12^2*a23*b33*a22*b21+2*b12*b22*c23*a13*a21*c32+a12*a22*c23*b33*c22*b11+b12^2*c23*a33*a22*c21+2*a12*b12*b23*c33*a22*c21+2*c22^2*a23*b32*b13*a11+2*c22^2*b23*a32*a13*b11+a12*a22*b31*c23^2*b12+a12*a22*b32*c23^2*b11+2*c22*b12*a23*b32*a13*c21-2*a12*a22*c33*b22*c13*b21+a12*b22*c23*a31*c22*b13-2*b12^2*a23*c33*a22*c21-a22*b12*c23*a32*c13*b21-b12*b23*c31*c13*a22^2+2*a22^2*b23*c32*c13*b11+2*a22^2*c23*b32*b13*c11-a12*c33*a13*b22^2*c21-c12*b22*a23*b32*c23*a11+2*c12*b22*a23*c32*b13*a21-2*a22*b22*c23*a32*b13*c11-2*c12*a22*a23*b31*c13*b22+a32*a22*b23*c22*b13*c11-b12*c33*a22^2*b13*c21+a22*c22*a13*b13*b21*c32-b12*c23*c33*a22^2*b11-b12*b23*c33*a22^2*c11-c32*a23*a13*b22^2*c11+a12*b22*a33*c22*c13*b21-a12*b12*b23*c22*c21*a33-a12*b12*a23*c22*c21*b33-a22*b12*c23*c32*a13*b21+a22*a23*c31*c23*b12^2-b12*a22*a23*b31*c12*c23+2*b12*a22*b23*a31*c12*c23-c22^2*a13*b13*b21*a32-b22*c22*b32*a13^2*c21+b12*a22*a23*c33*c22*b11-b12*b22*a23*c23*c11*a32-a22*b12*c23*a32*b13*c21-b12*c23*b31*c13*a22^2+a12*a22*b33*c13*b22*c21-c12*b22*c23*a32*a13*b21-a22^2*b13*c32*c13*b21-a22^2*b23*c13*c11*b32+c12*c22*b32*a23^2*b11+c12*c22*a32*b23^2*a11-b12*c12*b23*a33*a22*c21-c12*b22*a23*a32*c13*b21+b12*b22*c33*a13*c22*a21+b22*a23*a33*c12^2*b21+2*a12*c12*c23*b33*a22*b21-a12*b22*b23*a31*c12*c23+b12^2*a23*c33*c22*a21+a12*a22*c33*b22*b13*c21-a12*a23*b31*c22^2*b13-a12*b23*a31*c22^2*b13+a12*a22*b23*c33*b22*c11-2*b12^2*c23*a33*c22*a21-2*c12^2*b23*a33*b22*a21+a22*a23*b31*c12^2*b23-c12*c23*b31*b13*a22^2+c12*b22*b23*a31*c22*a13+c12^2*a23*b33*b22*a21+c12^2*b23*a33*a22*b21+2*b22*c12*b23*a32*a13*c21+2*b22*c12*c23*a13*a21*b32+2*c12*a22*a23*b32*c13*b21-b12*b23*a33*c22^2*a11-2*b12*c22*b32*a23^2*c11+a12*b22*a23*c22*c11*b33-2*a12*b22*a32*c23^2*b11-a12*a33*b13*c22^2*b21+2*a12*b33*b13*c22^2*a21-a12*a22*b23*c32*c23*b11-b12*a22*b23*c23*c11*a32-2*b12*a22*a23*c31*c22*b13+b12*a22*a23*c31*c13*b22+b22*c22*c23*a13*a11*b32+2*c12*b33*a22^2*b13*c21-c12*b33*a22^2*c13*b21-b32*a23*a13*c22^2*b11-c32*b23*a22^2*b13*c11-c12*b22*b23*a32*c23*a11-2*a12*c22*a32*b23^2*c11+a12*c22*c32*b23^2*a11+2*a12*b12*c23*a33*c22*b21+a12*b22*b32*c23^2*a11+a12*c22*a31*c12*b23^2+a12*b22*b33*c22*a13*c21-2*b22*a22*b23*c32*c13*a11-2*b22*a22*c23*b32*a13*c11-b12*a23*a33*c22^2*b11+2*b12*a23*b33*c22^2*a11+b12*b22*a23*c22*c11*a33,2*a22*b13*b33*a31*c13*c32-b12*c23*b31*c12*a33^2-b12*a33^2*c13*c21*b32-b12*a13*c33*a31*c23*b32-2*c12*a33*c33*b32*a23*b11+a12*b23*a33*b33*c12*c31-2*a12*b23*a33*b31*c12*c33-a12*c33^2*b13*b21*a32-a32*b13*c33*c32*a23*b11-c12*b13*a33*a31*c23*b32-b33*c32^2*a13^2*b21-b33*a32^2*c13^2*b21-c33*a32^2*b13^2*c21+c23*c31*b12^2*a33^2+a23*a31*b12^2*c33^2-a33*c32^2*b13^2*a21+c23*c31*a12^2*b33^2+b23*b31*a12^2*c33^2+b23*b31*c12^2*a33^2+a23*a31*c12^2*b33^2-c33*b32^2*a13^2*c21-a33*b32^2*c13^2*a21+2*a22*a13*b33*b32*c13*c31-a22*a13*b33*b31*c13*c32-4*a12*c13*b33*a31*c23*b32+2*a12*c13*b33*a31*b23*c32+a12*a13*b33*c31*b22*c33-a12*a13*c33*b31*c23*b32-2*a12*c13*b33*b31*a22*c33-a12*c13*b33*c31*b23*a32+2*a12*c13*b33*c31*a23*b32+2*a12*c13*a33*b31*c23*b32+a12*c13*a33*b31*c22*b33+a12*c13*a33*b31*b22*c33-a12*c13*a33*c31*b23*b32+2*a12*c13*b33*b31*c23*a32-2*a12*b13*a33*b31*c22*c33-a12*b13*a33*c31*c23*b32+2*a12*b13*a33*c31*b23*c32+a12*b13*a33*c31*c22*b33-a12*b13*a33*b31*c23*c32+a12*a23*b33*b31*c12*c33+a12*a23*b33*c33*b12*c31+2*a12*b13*b33*a31*c23*c32-a12*b13*b33*c31*c23*a32-a12*b13*b33*c31*a23*c32-2*a12*b13*b33*c31*a22*c33+2*a12*b13*c33*a31*c23*b32-4*a12*b13*c33*a31*b23*c32+2*a12*a13*c33*b31*b23*c32-a12*a13*b33*c31*b23*c32+2*a12*a13*b33*c31*c23*b32+2*a12*c13*c33*a31*b23*b32+a12*c13*b33*a31*b22*c33-a12*b13*c33*c31*a23*b32+2*a12*b13*c33*c31*b23*a32-c12*b33^2*a23*a11*c32-c12*b33^2*a13*a21*c32+2*c12*b13*b31*c22*a33^2-c12*b13*c31*b22*a33^2+2*c12*a13*a31*c22*b33^2-c12*a13*c31*a22*b33^2-c12*c13*a31*a22*b33^2-a23*a33*b31*c12^2*b33-c12*a33^2*b13*b21*c32+a22*a33*c32*b13^2*c31+b22*b33*c32*a13^2*c31+b22*c33*c31*a13^2*b32-2*b22*c33*b31*a13^2*c32-b22*a33^2*c32*c13*b11-c22*b33^2*a32*a13*c11+2*c22*b33^2*a32*c13*a11+c22*a33*a31*b13^2*c32+c22*b33*b31*a13^2*c32+2*c22*a33^2*b32*c13*b11+b13*c33*a32^2*c13*b21+c13*c33*b23*b11*a32^2-2*c13*b33*a32^2*c23*b11+a32*a33*c32*b13^2*c21+a32*c33*c32*b13^2*a21+a32*a33*b32*c13^2*b21+a32*b33*b32*c13^2*a21-2*c13*a33*b32^2*c23*a11+c13*a33*b32^2*a23*c11+c13*c33*a23*a11*b32^2+a13*a33*c13*c21*b32^2+a13*a33*c23*c11*b32^2+a13*c33*b32^2*c23*a11+a13*c33*b32^2*c13*a21-2*a13*c33*b32^2*a23*c11+a13*b33*c32^2*b23*a11-2*a13*b33*c32^2*a23*b11+a12*b33*c33*c32*b13*a21-2*a12*b33*c33*c32*a13*b21+a12*b33*c33*a32*b13*c21+a12*b33*c33*a32*c13*b21-2*a12*b33*c33*b32*a23*c11+a12*a33*b33*c23*c11*b32+a12*a33*b33*c32*c13*b21-2*a12*b33*c33*c32*a23*b11+a12*b33*c33*a32*b23*c11+a12*b33*c33*b32*c23*a11-2*a12*b33*c33*b32*a13*c21+a12*c23*a33*c33*b12*b31-2*a12*c23*a33*c31*b12*b33+a12*c23*a33*b31*c12*b33+a12*a33*b33*c13*c21*b32-2*a12*a33*b33*c32*b23*c11+a12*a33*b33*c32*c23*b11+a12*a33*c33*b13*b21*c32-2*a12*a33*c33*b32*c23*b11+a12*a33*c33*b32*b13*c21-2*a12*a33*c33*b32*c13*b21+a12*b23*b33*a31*c12*c33-a12*a13*b33*b31*c23*c32-a12*b13*c33*b31*c23*a32+b12*b13*a33*a31*c22*c33-2*b12*b33*c33*a32*c13*a21-4*b12*a13*c33*b31*a23*c32-b12*a13*c33*c31*b23*a32+2*b12*a13*c33*c31*a23*b32-2*b12*a13*a33*c31*b22*c33+2*b12*c13*c33*b31*a23*a32-b12*b13*a33*a31*c23*c32+b12*a33*b33*c32*c13*a21-2*b12*a33*b33*c32*a13*c21+b12*a33*b33*c13*c21*a32+b12*a33*b33*c32*c23*a11+b12*a33*c33*a32*c13*b21+b12*a33*c33*b32*a23*c11-2*b12*a33*c33*c32*b23*a11-2*b12*a33*c33*a32*b13*c21+b12*a33*c33*a32*c23*b11-2*b12*a33*c33*a32*b23*c11+b12*a33*c33*b32*c23*a11+b12*a33*c33*b32*a13*c21+b12*a33*c33*b32*c13*a21-2*b12*a33*c33*c32*b13*a21+b12*a33*c33*c32*a13*b21+b12*a23*a33*b31*c12*c33+b12*a33*c33*c32*a23*b11+b12*b13*a33*c31*a22*c33-b12*b13*c33*a31*c23*a32-b12*b13*c33*c31*a23*a32-2*b12*c13*a33*c31*a22*b33+2*b12*c13*b33*a31*c23*a32-2*b12*c13*a33*a31*b22*c33-4*b12*c13*a33*b31*c23*a32+2*b12*c13*a33*a31*c23*b32+b12*c13*a33*a31*c22*b33+2*b12*a13*a33*b31*c23*c32+b12*a13*a33*b31*c22*c33-b12*a13*a33*c31*b23*c32+b12*b33*c33*a32*a23*c11-b12*a13*b33*a31*c23*c32-2*b12*a13*b33*a31*c22*c33-b12*a13*b33*c31*c23*a32+2*b12*a13*c33*a31*b23*c32+2*b12*c13*a33*c31*b23*a32-b12*c13*c33*a31*a23*b32-2*b12*b33*c33*a32*c23*a11+2*b12*b13*a33*c31*c23*a32-b12*b13*a33*c31*a23*c32-c12*a13*c33*b31*b23*a32-c12*a13*c33*a31*b23*b32-2*c12*a13*b33*a31*b22*c33+2*c12*a13*b33*b31*a23*c32+2*c12*a13*b33*c31*b23*a32-4*c12*a13*b33*c31*a23*b32-c12*a13*a33*b31*b23*c32-2*c12*a13*a33*b31*c22*b33+2*c12*a13*a33*c31*b23*b32+c12*a13*a33*c31*b22*b33+2*c12*a13*b33*a31*c23*b32-c12*a13*b33*a31*b23*c32+2*c12*b13*c33*a31*b23*a32-c12*b13*c33*a31*a23*b32+2*c12*b13*a33*c31*a23*b32+c12*b13*a33*c31*a22*b33+2*c12*c13*b33*a31*a23*b32-c12*c13*b33*b31*a23*a32+2*c12*a13*c33*b31*a23*b32+2*c12*b13*a33*a31*b23*c32-2*c12*b13*a33*a31*c22*b33+c12*a33*c33*b32*b13*a21+c12*b13*b33*a31*a22*c33+2*c12*b13*b33*c31*a23*a32+c12*b13*a33*a31*b22*c33+2*c12*b13*a33*b31*c23*a32-c12*b13*a33*b31*a23*c32+c12*a33*b33*c32*a23*b11+c12*a33*b33*a32*b23*c11-2*c12*a33*b33*b32*c23*a11+c12*a33*c33*b32*b23*a11+c12*a33*b33*c32*b23*a11+c12*a33*b33*a32*b13*c21-b12*a33^2*c23*c11*b32-b12*c33^2*a13*a21*b32+2*b12*c33^2*a32*b13*a21-b12*c33^2*a32*a13*b21-b12*c33^2*a32*a23*b11-a22*a13*c33*b31*c13*b32-a22*a13*c33*c31*b13*b32-b22*b13*c33*a31*c13*a32+2*b22*a13*c33*b31*c13*a32+2*b22*a13*c33*a31*b13*c32-b22*a13*c33*a31*c13*b32-b22*a13*c33*c31*b13*a32+2*c22*a13*a33*c31*b13*b32-c22*b13*b33*a31*c13*a32+2*c22*b13*a33*b31*c13*a32+b22*b33*c33*a32*a13*c11+b22*b33*c33*a13*a11*c32+b22*a33*c33*b32*c13*a11+b22*a33*c33*c32*a13*b11-2*b22*a33*c33*c32*b13*a11+b22*a33*b33*c13*c11*a32-2*b22*a33*b33*c32*a13*c11+b22*a33*b33*c32*c13*a11-b22*a13*b33*a32*c13*c31-b22*a13*b33*a31*c13*c32-b22*a13*a33*b32*c13*c31+2*b22*a13*a33*b31*c13*c32+2*b22*b13*a33*a32*c13*c31-b22*b13*a33*a31*c13*c32-c22*a13*b33*b31*c13*a32-2*c22*a33*b33*a32*c13*b11+c22*a33*b33*a32*b13*c11+c22*a33*c33*b13*b11*a32-2*c22*a33*c33*b32*a13*b11+c22*a33*c33*b32*b13*a11+c22*a33*b33*b32*a13*c11+c22*a33*b33*c32*a13*b11+c22*a33*b33*c32*b13*a11+c22*b33*c33*a32*a13*b11-c22*a13*c33*a31*b13*b32+2*a32*b13*c33*b32*a23*c11+2*a32*b13*c33*c32*b23*a11-a32*b13*b33*c32*c23*a11-a32*b13*b33*c32*c13*a21-2*c22*b33*c33*a32*b13*a11+c22*b33*c33*a13*a11*b32+2*a32*a13*b33*c32*c13*b21-a32*b13*c33*b32*c23*a11-a32*a13*b33*c23*c11*b32-a32*a13*c33*b32*c13*b21-a32*a13*b33*c32*b13*c21-a32*a13*b33*c32*b23*c11+2*a32*a13*b33*c32*c23*b11-a32*a13*c33*b13*b21*c32-a32*a13*c33*b23*b11*c32-a32*a13*c33*b32*c23*b11+2*a32*a13*c33*b32*b13*c21-a32*b13*a33*c32*c13*b21+2*a32*b13*a33*c32*b23*c11-a32*b13*a33*c32*c23*b11-a32*b13*a33*c13*c21*b32-a32*b13*a33*c23*c11*b32-a32*c13*b33*b32*a23*c11-a32*c13*c33*b32*b23*a11-a32*c13*a33*b23*b11*c32+2*a32*c13*a33*b32*c23*b11-a32*c13*a33*b32*b23*c11-a32*c13*b33*c32*b23*a11+2*a32*c13*b33*c32*a23*b11-b32*a13*b33*c32*c23*a11+2*b32*a13*b33*c32*a23*c11+2*b32*a13*c33*c32*a23*b11-b32*a13*a33*c32*b13*c21-b32*a13*a33*c32*b23*c11-b32*a13*a33*c32*c13*b21-b32*b13*a33*c32*a23*c11+2*b32*b13*a33*c32*c13*a21-b32*c13*a33*c32*a23*b11+a22*a33*c33*b13*b11*c32+a22*b33*c33*a32*c13*b11-2*a22*b33*c33*b32*a13*c11+a22*b33*c33*b32*c13*a11+a22*a33*c33*b32*b13*c11-2*a22*a33*c33*b32*c13*b11+a22*a33*b33*c32*c13*b11-2*a22*a33*b33*c32*b13*c11+c12*a33*c33*b13*b21*a32-2*c12*a33*c33*b32*a13*b21+c12*a33*b33*b32*a23*c11+c12*a33*b33*b32*a13*c21+c12*a33*b33*c32*b13*a21+c12*a33*b33*c32*a13*b21-2*c12*b33*c33*a32*b23*a11+c12*c13*a33*a31*b22*b33-c12*c13*a33*a31*b23*b32-a22*b13*a33*b32*c13*c31-a22*b13*a33*b31*c13*c32+2*a22*a13*c33*c32*b13*b31+2*a22*b13*c33*a31*c13*b32-2*a22*b33*c33*c32*a13*b11+a22*b33*c33*c32*b13*a11+a22*b33*c33*a32*b13*c11-b32*a13*a33*c32*c23*b11+b13*c33*a32^2*c23*b11-b32*b13*c33*a23*a11*c32-2*c12*a33*b33*a32*c23*b11+2*b12*a13*c33*b31*c23*a32-2*c22*a33*c31*b13^2*a32-a12*a13*c33*c31*b23*b32-a32*b13*b33*c32*a23*c11+b32*b33*c32*a13^2*c21-c22*b33^2*a13*a11*c32+b12*b33*c33*a23*a11*c32+b13*a33*c32^2*a23*b11+c12*b33*c33*a32*a13*b21+c13*b33*a32^2*b23*c11+2*a32*a13*c33*b32*b23*c11+2*b32*b13*a33*c32*c23*a11+c12*c13*a33*b31*a22*b33-c12*a33^2*b32*b23*c11-b12*c13*a33*a31*b23*c32+c12*b33*c33*a23*a11*b32+a12*b13*a33*c31*b22*c33+b13*b33*c23*c11*a32^2-a12*c13*b33*b31*a23*c32-2*b12*a33*b33*c32*a23*c11+2*a12*c33^2*b32*a23*b11-a12*a23*b33^2*c12*c31-a12*b23*a31*b12*c33^2-a12*a23*c33^2*b12*b31+c22*c33*a31*b13^2*a32-2*c22*b33*c31*a13^2*b32+c22*c33*b31*a13^2*b32+b12*b33*c33*a32*a13*c21+c12*b33*c33*a32*a23*b11+b12*c23*a33*a31*c12*b33+c12*a13*b33*b31*a22*c33-b12*a13*b31*a22*c33^2-b22*a13*a33*c32*b13*c31-b12*a33^2*c32*c23*b11-b12*c33^2*a23*a11*b32-c12*c13*b33*a31*b23*a32+2*a12*c13*c31*a22*b33^2+a12*a33*c33*b32*b23*c11-2*b22*a33*c33*a32*b13*c11-c22*a33^2*b32*b13*c11-a22*b13*b33*a32*c13*c31-b23*b33*c33*a12^2*c31-c22*b13*a33*a31*c13*b32-b12*a13*a33*c31*c23*b32-2*a12*a33*b33*c32*b13*c21-a12*c13*c33*b31*a23*b32-a12*a13*c31*c22*b33^2+a22*b33*b31*c13^2*a32-2*a22*b33*a31*c13^2*b32-a32*a13*b33*c13*c21*b32+b12*b23*a33*a31*c12*c33+2*c12*a33^2*b32*c13*b21-b22*c33^2*a13*a11*b32+a22*c33*c31*b13^2*a32+a22*a33*b31*c13^2*b32+2*b32*c13*a33*c32*b23*a11+b12*a13*b33*c31*a22*c33+a12*a13*b33*b31*c22*c33-2*c12*b13*a33*b31*a22*c33+2*c22*a13*b33*a31*c13*b32-b32*a13*c33*c32*b13*a21-c12*c13*a33*b31*a23*b32-a22*c33^2*b32*b13*a11-c12*a33^2*b23*b11*c32+b12*c13*b33*a31*a22*c33+2*a12*b33^2*c32*a23*c11-c22*a13*c33*a32*b13*b31+a13*a33*b23*b11*c32^2+a13*b33*c32^2*b13*a21-2*a12*c13*a33*c31*b22*b33+2*b22*c33^2*a32*b13*a11-2*c12*b33*c33*a32*b13*a21+2*b12*c13*a33*b31*a23*c32+2*a12*b33^2*c32*a13*c21+c12*b33*c33*a13*a21*b32+a12*b33*c33*c32*b23*a11+2*b22*a33^2*c32*b13*c11+2*b12*a13*b33*c31*a23*c32+a12*b33*c33*a32*c23*b11-a12*c13*a31*c22*b33^2-a22*b33^2*c13*c11*a32-a22*b33^2*c32*c13*a11+b13*b33*c13*c21*a32^2-2*b13*c33*a32^2*b23*c11-b22*a33^2*c13*c11*b32-b22*c33^2*a32*a13*b11-a12*c23*a31*c12*b33^2-c23*b33*b31*a12^2*c33+a12*b33*c33*b32*c13*a21+2*a12*b13*b31*a22*c33^2-2*c22*a33*b33*b32*c13*a11-b23*a33*a31*c12^2*b33+b22*a33*c33*a32*c13*b11+a22*a33*b33*c13*c11*b32+b12*a13*a33*c31*c22*b33+2*b12*a13*a31*b22*c33^2-b12*b13*a31*a22*c33^2+b12*b33*c33*a13*a21*c32+2*b12*b13*c33*a31*a23*c32-a12*b33^2*c13*c21*a32+b12*c13*a33*b31*a22*c33-2*c12*a33*b33*a32*c13*b21-c12*a13*b33*b31*c23*a32+2*b12*c33^2*a32*b23*a11-a23*a33*c33*b12^2*c31-a12*c13*c33*b31*b23*a32+a12*b13*b33*a31*c22*c33+2*b12*a33^2*c32*b23*c11+2*b12*a33^2*c32*b13*c21-b12*a33^2*c32*c13*b21-c12*a13*a33*b31*c23*b32-c22*a33^2*b13*b11*c32-a22*b13*c33*b31*c13*a32+a12*b23*a33*c33*b12*c31-a12*c33^2*b23*b11*a32+2*b12*c13*c31*b22*a33^2-b12*b23*a33^2*c12*c31-c12*b13*b33*a31*c23*a32+a12*a33*c33*b23*b11*c32-a12*a13*b31*b22*c33^2+2*c22*a13*b33*c31*b13*a32+a12*c23*b33*a31*b12*c33-a12*b13*a31*b22*c33^2-4*c12*b13*a33*c31*b23*a32-c22*a13*a33*c32*b13*b31-b12*c13*a33*c31*a23*b32-a12*b33^2*c23*c11*a32-2*a22*c33*a31*b13^2*c32+2*a12*b13*c33*b31*a23*c32+c12*a13*a33*b31*b22*c33-a22*c33^2*b13*b11*a32+b22*a33*a31*c13^2*b32-c12*c13*b31*b22*a33^2-2*b12*a23*b33*a31*c12*c33+b12*a23*a33*b33*c12*c31+2*a12*c33^2*b32*a13*b21-c22*a13*a33*b31*c13*b32-2*c12*a33*b33*b32*c13*a21-b32*a13*c33*c32*b23*a11+b13*b33*a23*a11*c32^2-2*b13*a33*c32^2*b23*a11-c23*a33*a31*b12^2*c33-b12*c13*c33*a31*b23*a32-a12*c33^2*b32*b23*a11-b12*b13*c31*c22*a33^2-b12*c13*b31*c22*a33^2-c12*b13*c33*b31*a23*a32-c22*a13*b33*a31*b13*c32-b12*c13*b33*c31*a23*a32-a12*b33^2*c32*c13*a21+2*a32*c13*b33*b32*c23*a11-a22*a13*b33*c32*b13*c31-a32*b13*c33*b32*c13*a21-c12*b13*b33*a31*a23*c32+2*c12*b33^2*a32*c13*a21-2*b22*a33*b31*c13^2*a32+b22*b33*a31*c13^2*a32-a12*c13*a33*b31*b23*c32+2*a22*b33^2*c32*a13*c11+2*a22*c33^2*b32*a13*b11-b12*c13*b33*a31*a23*c32-a12*b33^2*c32*c23*a11-a32*c13*c33*b32*a23*b11+2*c12*a33^2*b32*c23*b11-2*b22*b33*c33*a32*c13*a11+2*c12*c13*a33*b31*b23*a32+b12*a33*b33*c23*c11*a32-a12*c33^2*b32*b13*a21+c12*a33*c33*b23*b11*a32+b32*c33*c32*a13^2*b21+a13*a33*b13*b21*c32^2-b32*c13*b33*a23*a11*c32+b22*a33*c33*b32*a13*c11-c12*b33^2*a32*a13*c21-c12*b33^2*a32*a23*c11+2*c12*b33^2*a32*c23*a11-c12*a33^2*b32*b13*c21-b32*a13*b33*c32*c13*a21,-a22*b22*a32*c11*c23*b11+a12*b32*c21*a13*c22*b21+a12*c22*a31*b23*c12*b21+a22^2*c32*b11*b13*c21+c12*b32*b21*a22*c13*a21-2*c12*b32*b21*a22*a13*c21+b22^2*c32*a11*a23*c11+b22*c22*b32*c23*a11^2+a12*b32*a21*c13*b22*c21+b12*c31*a22^2*b13*c21+b12*c31*a22^2*c13*b21+a12^2*b33*c21^2*b22+a12^2*c33*b21^2*c22+b12^2*a33*c21^2*a22+b12^2*c33*a21^2*c22+c12^2*a33*b21^2*a22+c12^2*b33*a21^2*b22-a22^2*b32*b23*c11^2-a22^2*c32*c23*b11^2-b22^2*a32*a23*c11^2-b22^2*c32*c23*a11^2-c22^2*a32*a23*b11^2-c22^2*b32*b23*a11^2+b22^2*a32*c11*c13*a21+b22^2*a32*c11*c23*a11+c22^2*a31*b23*a12*b11-2*c22^2*a31*b23*b12*a11+c22^2*a31*b12*a23*b11-2*c22^2*b31*a23*a12*b11+c22^2*b31*a23*b12*a11+c22^2*b31*a12*b23*a11+c22^2*a32*b21*a13*b11-2*c22^2*a32*b21*b13*a11-2*c22^2*b32*a21*a13*b11+c22^2*b32*a21*b13*a11+c22^2*b32*a11*a13*b21+c22^2*a32*b11*b23*a11+c22^2*b32*a11*a23*b11-b22*b31*c23*a12^2*c21-b22*c31*a12^2*b23*c21-c22*c31*b23*a12^2*b21-a12*b12*a33*c21^2*b22-a12*c12*c33*b21^2*a22-2*a12*a31*c13*b22^2*c21+a12*c31*a13*b22^2*c21-2*a12*c33*c21*b22^2*a11+a12*c33*a21*b22^2*c11-2*a12*a31*b13*c22^2*b21+a12*b31*a13*c22^2*b21+a12*b31*b13*c22^2*a21+a12*a33*b11*c22^2*b21-2*a12*b33*b21*c22^2*a11+a12*b33*a21*c22^2*b11+2*a12*a32*b22*b13*c21^2-a12*b32*a13*b22*c21^2-a12*c32*a13*c22*b21^2-a12^2*c33*b21*b22*c21-a12^2*b33*c21*c22*b21-a12*c32*a22*c13*b21^2-b12*c12*b33*a21^2*c22-b12*c12*c33*a21^2*b22-2*b12*b31*c13*a22^2*c21+b12*b33*c11*a22^2*c21+b12*c33*b21*a22^2*c11-b12^2*a33*c21*c22*a21-b12^2*c33*a21*a22*c21-a22*a31*c23*b12^2*c21-a22*c31*a23*b12^2*c21+2*a22*c31*b12^2*c23*a21+2*c22*a31*a23*b12^2*c21-c22*a31*b12^2*c23*a21-c22*c31*a23*b12^2*a21+b12*a31*b13*c22^2*a21-2*b12*b31*a13*c22^2*a21+b12*a33*b21*c22^2*a11-2*b12*a33*a21*c22^2*b11-b12*c32*b13*c22*a21^2+a22^2*b31*c23*b12*c11-2*a22^2*b31*c23*c12*b11-c12^2*a33*b21*b22*a21-c12^2*b33*a21*a22*b21-a22*a31*b23*c12^2*b21-a22*b31*a23*c12^2*b21+2*a22*b31*b23*c12^2*a21+c12*b31*a22^2*c13*b21-2*c12*c31*b13*a22^2*b21-2*c12*b33*b21*a22^2*c11+c12*c33*b11*a22^2*b21+c12*a31*a13*b22^2*c21+c12*a31*b22^2*c13*a21-2*c12*a33*a21*b22^2*c11+2*c12*c32*a22*a13*b21^2+a22^2*b31*c12*b23*c11-2*a22^2*c31*b23*b12*c11+a22^2*c31*b23*c12*b11+a22^2*c31*b12*c23*b11-2*a12*c22*b31*b23*c12*a21+a12*c22*b31*b12*c23*a21+a12*c22*c31*b23*b12*a21+a12*c22*c31*b12*a23*b21-2*a12*c22*a32*b11*c23*b21+4*a12*c22*a32*b11*b23*c21-2*a12*c22*b32*c21*a23*b11-2*a12*c22*b32*c21*b23*a11+a12*c22*b32*b21*a23*c11+a12*c22*b32*b21*c23*a11+a12*c22*b32*a21*b23*c11+a12*c22*c32*b21*b23*a11-2*a12*c22*c32*b11*b23*a21+a12*c22*c32*b11*a23*b21+a12*b12*c33*b21*a22*c21+a12*b12*b33*c21*c22*a21+a12*b12*a33*c21*c22*b21+a12*c32*b21*a13*b22*c21-2*a12*c32*a21*b22*b13*c21+a12*c32*a21*b13*c22*b21+b12*c12*a33*b21*c22*a21+b12*c12*a33*a21*b22*c21+b12*c12*b33*a21*a22*c21+b12*c12*c33*a21*a22*b21+b12*a22*a31*c23*c12*b21-b12*a22*a31*c22*b13*c21+2*b12*a22*a31*c13*b22*c21+2*b12*a22*b31*c22*a13*c21+2*b12*a22*b31*c22*c13*a21+b12*a22*c31*a23*c12*b21-b12*a22*c31*a13*b22*c21+b12*a22*a32*c21*c23*b11+b12*a22*a32*c11*b23*c21-2*b12*a22*b32*c21*c23*a11+4*b12*a22*b32*c11*c23*a21-2*b12*a22*c32*a21*b23*c11-2*b12*a22*c32*a21*c23*b11-b12*a22*a33*c11*c22*b21+2*b12*a22*a33*c21*c22*b11-b12*a22*b33*c21*c22*a11-b12*a22*c33*b21*c22*a11-b12*a22*c33*a21*b22*c11-a22*b22*a32*c11*c13*b21-a22*b22*b31*c12*a23*c11+2*a22*b22*c31*a12*b23*c11+2*a22*b22*a31*c23*c12*b11-a22*b22*a31*c12*b23*c11-a22*b22*b31*c23*a12*c11+2*a22*b22*b31*c23*c12*a11+2*b12*a22*c33*a21*c22*b11+b12*b22*a31*c23*c12*a21-b12*b22*a31*c22*a13*c21-b12*b22*a31*c22*c13*a21+2*b12*b22*c31*a13*c22*a21+b12*b22*c32*a11*c23*a21+b12*b22*c32*a21*a23*c11-2*b12*b22*c32*a11*a23*c21+2*b12*b22*a33*c11*c22*a21-b12*b22*a33*c21*c22*a11+b12*c22*b31*a23*c12*a21-2*b12*c22*a32*c21*a23*b11-2*b12*c22*a32*c21*b23*a11+b12*c22*a32*a21*b23*c11+b12*c22*a32*a21*c23*b11-2*b12*c22*b32*a11*c23*a21+4*b12*c22*b32*a11*a23*c21-2*b12*c22*b32*a21*a23*c11+b12*c22*c32*a21*a23*b11-2*b12*c22*c32*a11*a23*b21+b12*a32*c21*a22*c13*b21+b12*a32*c21*a13*c22*b21-2*b12*a32*a21*c22*c13*b21+b12*a32*a21*c13*b22*c21-2*b12*b32*c21*a22*c13*a21-2*b12*c32*b21*a22*a13*c21-a22*b22*c31*b12*c23*a11+2*a22*b22*c31*a23*b12*c11-2*a12*a32*c21*b22*c13*b21-2*a12*a32*c21*b13*c22*b21-2*a12*c12*b33*a21*b22*c21+a12*c12*b33*b21*a22*c21+a12*c12*c33*b21*b22*a21+a12*a22*b31*c23*b12*c21+a12*a22*b31*c23*c12*b21-a12*a22*b31*c22*b13*c21-a12*a22*b31*c22*c13*b21+2*a12*a22*b31*c13*b22*c21-2*a12*a22*b31*c12*b23*c21+a12*a22*c31*b23*b12*c21+a12*a22*c31*b23*c12*b21-2*a12*a22*c31*b12*c23*b21-2*a12*a22*b32*c11*c23*b21+a12*a22*b32*c21*c23*b11+a12*a22*b32*c11*b23*c21+a12*a22*c32*b11*c23*b21+a12*a22*c32*b21*b23*c11-2*a12*a22*c32*b11*b23*c21+2*a12*a22*b33*c11*c22*b21-a12*a22*b33*c21*c22*b11-a12*a22*b33*c11*b22*c21-a12*a22*c33*b11*c22*b21+a12*b22*a31*c23*b12*c21-2*a12*b22*a31*c23*c12*b21+a12*b22*b31*c23*c12*a21+a12*b22*b31*c12*a23*c21+a12*b22*c31*a23*b12*c21-2*a12*b22*c31*a23*c12*b21-a12*b22*c31*a13*c22*b21+a12*b22*c31*b23*c12*a21-a12*b22*c31*b13*c22*a21-2*a12*b22*c31*b12*c23*a21+4*a12*b22*a32*c11*c23*b21-2*a12*b22*a32*c21*c23*b11-2*a12*b22*a32*c11*b23*c21+a12*b22*b32*c21*c23*a11-2*a12*b22*b32*c11*c23*a21+a12*b22*c32*c21*a23*b11+a12*b22*c32*c21*b23*a11-2*a12*b22*c32*b21*c23*a11+a12*b22*c32*a21*b23*c11+2*a12*b22*b33*c21*c22*a11-a12*b22*b33*c11*c22*a21-2*a12*c22*a31*b23*b12*c21+a12*c22*a31*b12*c23*b21-2*a12*c22*b31*a23*b12*c21+b12*c32*b21*a13*c22*a21+b12*c32*a21*a13*b22*c21+b12*c32*a21*a22*b13*c21+2*c12*b22*a33*a21*c22*b11-2*c12*b22*a32*b21*c23*a11+c12*b22*a32*a21*b23*c11+c12*b22*a32*a21*c23*b11+c12*b22*b32*a11*c23*a21-2*c12*b22*b32*a11*a23*c21+c12*b22*b32*a21*a23*c11-2*c12*b22*c32*a11*b23*a21-2*c12*b22*c32*a21*a23*b11+4*c12*b22*c32*a11*a23*b21-c12*a22*a31*b22*c13*b21+2*c12*a22*a31*b13*c22*b21-c12*a22*b31*a13*c22*b21-c12*a22*b31*b13*c22*a21+2*c12*a22*c31*b22*a13*b21+2*c12*a22*c31*b22*b13*a21+c12*a22*a32*b21*b23*c11+c12*a22*b32*c21*a23*b11+c12*a22*b32*c21*b23*a11+c12*a22*b32*b21*a23*c11-2*c12*a22*b32*a21*b23*c11-2*c12*a22*c32*b21*b23*a11+4*c12*a22*c32*b11*b23*a21-c12*a22*a33*b11*c22*b21-c12*a22*a33*b11*b22*c21+2*c12*a22*a33*b21*b22*c11-c12*a22*b33*c21*b22*a11+2*c12*a22*b33*b21*c22*a11+2*c12*a22*b33*a21*b22*c11-c12*a22*b33*a21*c22*b11-c12*a22*c33*b21*b22*a11-c12*a22*c33*b11*b22*a21-c12*b22*a31*a13*c22*b21-c12*b22*a31*b13*c22*a21+c12*b22*a32*c21*a23*b11+c12*b22*a32*c21*b23*a11-c12*b22*b33*a11*c22*a21+c12*c22*a32*b21*b23*a11-2*c12*c22*a32*b11*b23*a21+c12*c22*a32*b11*a23*b21+c12*c22*b32*a11*b23*a21-2*c12*c22*b32*a11*a23*b21+c12*c22*b32*a21*a23*b11+c12*a32*b21*a22*b13*c21+c12*a32*b21*a13*b22*c21-2*c12*a32*a21*b22*b13*c21+c12*a32*a21*b22*c13*b21+c12*a32*a21*b13*c22*b21+c12*b32*b21*a13*c22*a21+c12*b32*a21*a13*b22*c21-2*c12*c32*b21*a22*b13*a21-2*c12*c32*b21*a13*b22*a21+2*a22*c22*c31*b23*b12*a11-a22*c22*c31*b12*a23*b11-a22*c22*a32*b11*b13*c21-a22*c22*a32*b21*c13*b11-a22*c22*b32*c11*b13*a21+2*a22*c22*b32*b11*a13*c21+2*a22*c22*b32*b11*c13*a21-a22*c22*b32*a11*c13*b21-a22*c22*c32*b21*a13*b11-a22*c22*c32*b11*b13*a21-a22*b22*a32*c21*b13*c11+2*a22*b22*a32*c21*c13*b11-a22*b22*b32*c11*c13*a21+2*a22*b22*c32*c11*a13*b21+2*a22*b22*c32*c11*b13*a21-a22*b22*c32*b11*a13*c21-a22*b22*c32*b11*c13*a21+2*a22*c22*a31*b23*b12*c11-a22*c22*a31*b23*c12*b11+2*a22*c22*b31*a23*c12*b11-a22*c22*b31*a12*b23*c11+2*a22*c22*b31*a12*c23*b11-a22*c22*b31*b23*c12*a11-a22*c22*b31*b12*c23*a11-a22*b22*b32*c11*c23*a11-a22*b22*c32*c11*a23*b11-a22*b22*c32*c11*b23*a11+2*a22*b22*c32*b11*c23*a11-a22*c22*a32*b11*b23*c11-a22*c22*b32*c11*a23*b11-a22*c22*b32*b11*c23*a11-a22*c22*c32*b11*b23*a11-b22*c22*a31*a23*c12*b11-b22*c22*a31*a12*b23*c11-b22*c22*a31*a12*c23*b11+2*b22*c22*a31*b23*c12*a11+2*b22*c22*a31*b12*c23*a11-b22*c22*a31*a23*b12*c11+2*b22*c22*b31*a23*a12*c11-b22*c22*b31*a23*c12*a11-b22*c22*a32*c11*a13*b21-b22*c22*a32*c11*b13*a21-b22*c22*a32*b11*a13*c21+2*b22*c22*a32*a11*c13*b21-b22*c22*b32*a11*a13*c21+2*b22*c22*c32*a21*a13*b11-b22*c22*c32*a21*b13*a11-b22*c22*c32*a11*a13*b21+2*b22*c22*a32*c11*a23*b11-b22*c22*a32*c11*b23*a11-b22*c22*a32*b11*c23*a11-b22*c22*b32*a11*a23*c11-a22*b22*c31*a12*c23*b11-b22*c22*b31*a12*c23*a11+b22*c22*c32*b23*a11^2+2*b22*c22*b32*a21*a13*c11-c12*a32*a13*c22*b21^2+c22^2*a32*b11*b13*a21+b12*a32*a21*c22*b13*c21+2*b22*c31*a12^2*c23*b21-2*b12*c33*c21*a22^2*b11-2*a12*b22*c32*b21*a23*c11-b22*c22*c31*a23*b12*a11+b12*b22*a32*c21*c23*a11+2*b22*c22*c31*a23*a12*b11+b12*c32*b21*a22*c13*a21+2*a12*b22*a31*c22*b13*c21-c12*a22*a31*b22*b13*c21+a22^2*b32*c11*c13*b21+b12*a22*c32*b21*c23*a11+b22^2*c31*a23*c12*a11+b22^2*c31*a12*c23*a11-b22*c22*c32*a11*a23*b11+a12*b32*a21*c22*b13*c21-2*b12*c12*a33*b21*a22*c21+b22^2*c32*a21*c13*a11+b22^2*c32*a11*a13*c21+a22*c22*a32*c23*b11^2-a12*b22*b31*c22*a13*c21+a22^2*c32*b11*b23*c11+b12*a31*a13*c22^2*b21-2*b12*a22*c31*b23*c12*a21-a22*c22*b32*c11*a13*b21-2*b12*b32*c21*a13*c22*a21-2*b12*b22*a31*c12*a23*c21+2*a22*b22*b32*c21*c13*a11+2*a12*b22*a31*c22*c13*b21-a22*b22*b32*c21*a13*c11-2*c12*a22*a32*b11*b23*c21-a22*c22*c31*b23*a12*b11-a12*b22*a33*c11*c22*b21-2*b12*c22*a31*a23*c12*b21+a22*b22*b32*a23*c11^2-b12*a22*a33*c11*b22*c21+b12*b22*c31*a23*c12*a21-a22*b22*c31*a23*c12*b11-a22*b22*a31*c23*b12*c11-2*c12*b22*a32*b21*a23*c11-2*a22^2*b32*c21*c13*b11+a12*b32*c21*a22*c13*b21-2*b12*b22*a32*c11*c23*a21-a12*a22*c33*b21*b22*c11+a12*b22*a31*c12*b23*c21+b12*a22*c32*c21*b23*a11-2*b22^2*c31*a23*a12*c11+2*c12*b22*b31*a13*c22*a21+b12*a22*c32*c21*a23*b11+2*a22*c22*c32*b21*b13*a11-a22*c22*a31*b12*c23*b11+2*c22*b31*a12^2*b23*c21-c22*b31*a12^2*c23*b21+2*a22*c22*a32*b21*b13*c11+c12*b33*c21*a22^2*b11-2*a22^2*c32*b21*b13*c11-2*c12*a22*b32*a21*c23*b11-2*a12*b12*c33*b21*c22*a21-b12*a22*c31*a13*c22*b21-2*b22^2*a31*c23*c12*a11+a12*c12*a33*b21*b22*c21+a22*c22*c32*a23*b11^2-a22*b22*c31*b23*c12*a11-2*c12*c31*a13*b22^2*a21+c12*a33*c21*b22^2*a11-a22*c22*b32*a11*b13*c21-b12*a22*c31*b13*c22*a21+a12*c32*a21*b22*c13*b21-b22*c22*a32*b11*c13*a21+c12*b32*a21*a22*b13*c21-b12*b22*c33*a11*c22*a21-a12*b22*c33*a21*c22*b11+b12*c22*a32*b21*c23*a11-b12*a22*b33*c11*c22*a21+2*b12*a22*c33*c21*b22*a11+a12*c12*b33*b21*c22*a21-b12*a32*a13*b22*c21^2+2*b12*b32*a22*a13*c21^2+a12*c31*b22^2*c13*a21+a12*a33*c11*b22^2*c21-b22*b31*a23*c12^2*a21+c12*b31*a22^2*b13*c21+a22*b22*a32*b23*c11^2+2*b22*c22*a32*a11*b13*c21-2*a12*b32*a21*c22*c13*b21+a12*b22*c32*a21*c23*b11-a12*b22*a33*c21*c22*b11-a12*a22*c31*b22*b13*c21+b22^2*a31*c12*a23*c11+a12*b22*b32*c11*a23*c21+b12*a22*a31*c12*b23*c21-2*b12*a22*b32*c11*a23*c21+b22^2*a32*c21*a13*c11-c12*b22*a33*b21*c22*a11+2*a22*c22*b32*c11*b23*a11+2*a12*b22*c33*b21*c22*a11+b22^2*a31*c23*a12*c11+2*b22*a31*a23*c12^2*b21-b22*a31*b23*c12^2*a21+2*a12*a22*c33*b11*b22*c21-a22*b22*c32*a11*c13*b21+a12*c22*b31*a23*c12*b21-2*b12*a22*b31*c23*c12*a21+a12*c22*b32*a21*c23*b11-a22*c22*b31*a23*b12*c11+2*c12*c32*b22*b13*a21^2+c12*c33*a11*b22^2*a21+b12*a22*c32*b21*a23*c11+a12*b12*c33*a21*b22*c21-b22*c22*c31*a12*b23*a11-2*c12*a22*c32*b11*a23*b21+2*a12*a32*c22*c13*b21^2-a12*b32*a22*b13*c21^2-a22*b22*c32*a11*b13*c21+a22^2*b32*c21*b13*c11+b12*c22*a31*b23*c12*a21-c12*a22*b31*a13*b22*c21+a22^2*c32*b21*c13*b11+b12*c22*c32*a11*b23*a21+c12*a22*b32*b21*c23*a11+2*b12*b32*c22*c13*a21^2-b12*c32*b22*c13*a21^2+b12*b33*a11*c22^2*a21-b12*a32*a22*b13*c21^2+b12*b22*a32*c11*a23*c21+2*a12*a22*c31*b13*c22*b21+a22^2*b32*c11*c23*b11-2*a12*c22*a32*b21*b23*c11+b12*c22*a32*b21*a23*c11-c12*a22*b31*b22*c13*a21+a12*c32*b21*a22*b13*c21+c12*a22*a32*b11*c23*b21-a12*b22*b31*c22*c13*a21-b22*c22*b32*a21*c13*a11-b12*a22*a31*c22*c13*b21-a12*a22*c31*b22*c13*b21-a12*b12*b33*c21^2*a22-a12*c12*a33*b21^2*c22-2*b12*a22*a32*c11*c23*b21-c12*a32*a22*c13*b21^2-c12*b32*b22*c13*a21^2-c12*b32*b13*c22*a21^2+b12*a22*b31*c12*a23*c21-b12*a22*c31*b22*c13*a21-2*b22^2*a32*c21*c13*a11-2*b22^2*c32*a21*a13*c11,-2*c12*a31*b31*a32*b23*c21-2*c22*a32*b31*c31*a13*b21-a32*a31*b32*c21*c23*b11+b22*a32*a31*c31*b13*c21+a22*a31*c31*b32*c23*b11-b12*a31^2*c33*c22*b21+2*b12*a31^2*c33*b22*c21-b12*a31^2*c22*c21*b33+2*a32*c31*c33*b11*a22*b21+c22*b31*c31*a32*b23*a11-b32*b33*a31*c21*c12*a21-c32^2*a31*a13*b21^2-c32^2*b31*b13*a21^2-a32^2*b31*b13*c21^2-a32^2*c31*c13*b21^2-b32^2*a31*a13*c21^2-b32^2*c31*c13*a21^2+b31^2*c33*a22^2*c11+c31^2*b33*a22^2*b11+a31^2*b33*c22^2*b11+b31^2*a33*c22^2*a11+c31^2*a33*b22^2*a11+a31^2*c33*b22^2*c11+a32*b32*b31*a13*c21^2+a32*c32*a31*c13*b21^2+a32*c32*c31*a13*b21^2+a32*a33*c31*c12*b21^2-2*b31*a32^2*c11*b23*c21+b31*a32^2*c21*c23*b11+b31*a32^2*c11*c23*b21-b22*b32*c13*c21*a31^2-b22*b32*a13*a21*c31^2-b22*c32*a31^2*b13*c21+2*b22*c32*a31^2*c13*b21-b22*c31^2*a32*b23*a11-b22*a31^2*c23*c11*b32+2*b22*a31^2*c32*c23*b11-c12*b31^2*a32*c23*a21-a12*b31^2*c22*c21*a33-a12*b31^2*c32*a23*c21-a12*c31^2*b23*b21*a32+2*a12*c31^2*b32*b23*a21-a12*c31^2*b33*b22*a21+2*a12*c31^2*b33*a22*b21+2*c12*b31^2*a32*a23*c21-c12*b31^2*a22*a21*c33-c12*a31^2*b32*c23*b21-c12*a31^2*b23*b21*c32-c12*a31^2*b33*b22*c21-2*a31*c32^2*b11*a23*b21-a31*c31*a33*b22^2*c11-a31*c31*c33*b22^2*a11+2*a22*c32*b31^2*c13*a21-a22*c31^2*b33*b22*a11-a22*a32*c13*c21*b31^2-a22*a32*b13*b21*c31^2-b12*c31^2*a32*b23*a21+2*b12*c31^2*a32*a23*b21+b32*c32*b31*c13*a21^2+b32*b33*c31*c12*a21^2-2*b32*c33*b31*c12*a21^2+a31*b32^2*c21*c23*a11-2*a31*b32^2*c11*a23*c21+2*c22*a32*b31^2*a13*c21-c22*a32*b31^2*c13*a21+2*c22*b32*a31^2*b13*c21-c22*b31^2*a23*a11*c32-c22*c32*b13*b21*a31^2-c22*c32*a13*a21*b31^2-c22*a31^2*b32*c23*b11+2*c22*a31^2*b32*b23*c11-a31*b31*a33*c22^2*b11-a31*b31*b33*c22^2*a11-a22*b31^2*c33*c22*a11-b31*c31*b33*a22^2*c11-b31*c31*c33*a22^2*b11-a22*b32*c31^2*a13*b21+2*a22*b32*c31^2*b13*a21-a22*c32*b31^2*a13*c21+c22*b31*c31*a23*a11*b32+c22*a32*a31*b31*c13*b21+c22*a32*a31*b13*b21*c31+c22*c32*a31*b31*b13*a21-c32*b31*a33*c21*b22*a11+2*c32*b31*a33*b21*a22*c11-c32*b31*a33*b21*c22*a11-c32*b31*a33*a21*b22*c11-c32*b31*a33*a21*c22*b11-c32*b31*b33*a21*a22*c11-c32*a31*b33*b21*a22*c11-c32*a31*b33*b21*c22*a11+2*c32*a31*b33*a21*b22*c11-c32*a31*b33*a21*c22*b11-c32*a31*c33*b21*b22*a11+2*c32*a31*c33*b11*a22*b21-c32*b31*c33*a11*a22*b21+2*c32*a31*a33*b11*c22*b21-c32*a31*a33*b21*b22*c11-c32*a31*a33*b11*b22*c21-c32*a31*b33*c21*a22*b11+2*c32*a31*b33*c21*b22*a11+2*b32*b31*a33*c21*c22*a11-4*b32*b31*a33*c11*a22*c21+2*b32*b31*c33*a11*a22*c21-b32*c31*c33*a11*a22*b21-b32*c31*c33*a21*a22*b11-b32*c31*c32*a11*a23*b21-b32*c31*c32*a21*a23*b11+2*b32*a31*c32*c21*a23*b11-a32*b31*b33*c11*c22*a21+2*a32*b31*a33*c11*b22*c21+2*a32*a31*c33*b11*b22*c21+a22*b31*c31*c33*b22*a11+b22*b32*a31*c31*c13*a21-2*c22*a31*b31*b32*a23*c11+c22*a31*b31*b32*c23*a11+c22*a32*b31*c31*b13*a21+c22*b32*a31*b31*c13*a21-2*c22*b32*a31*b31*a13*c21+c22*b32*a31*c31*a13*b21+c22*b32*b31*a13*a21*c31+c22*c32*a31*b31*a13*b21+b22*b31*c31*a32*c23*a11-2*b22*b31*c31*a32*a23*c11-2*b22*b31*c31*a33*c22*a11+2*c32*c31*b33*a21*a22*b11+b12*a31*b31*c23*c21*a32+b12*a31*b31*c32*a23*c21+b12*a31*c31*c33*a22*b21+b12*b31*c31*a32*c23*a21+b12*b31*c31*a22*a21*c33+c12*a31*b31*c33*b22*a21+c12*a31*b31*c33*a22*b21+c12*a31*c31*b23*b21*a32-2*c12*a31*c31*b32*b23*a21+c12*a31*c31*b32*a23*b21+c12*a31*c31*b33*b22*a21-2*c12*a31*c31*b33*a22*b21-2*c12*b31*c31*a32*a23*b21+c12*b31*c31*a22*a21*b33+c12*a31*b31*a32*c23*b21+c12*a31*b31*b32*c23*a21+c12*a31*b31*c32*b23*a21+c12*a31*b31*c32*a23*b21+c12*a31*b31*a33*b22*c21-b32*c32*a31*b21*c13*a21-b32*c32*b31*a21*a13*c21+2*b32*a33*b31*c21*c12*a21+2*b32*a33*c31*c21*a12*b21-b32*a33*c31*c21*b12*a21-b32*a33*c31*b21*c12*a21-b32*b33*c31*a21*a12*c21-b32*c31*a33*c21*b22*a11+2*b32*c31*a33*b21*a22*c11-b32*c31*a33*b21*c22*a11-b32*c31*a33*a21*c22*b11+2*b32*c31*b33*a11*c22*a21-b32*c31*b33*a21*a22*c11+2*b32*c31*c32*a11*b23*a21+2*b32*c31*c33*a11*b22*a21-b32*a31*a33*c11*c22*b21+2*b32*a31*a33*c11*b22*c21-b32*a31*b33*c21*c22*a11+2*b32*a31*b33*c11*a22*c21+2*b32*a31*c33*b21*c22*a11-b32*a31*c33*a21*b22*c11+2*b32*a31*c33*a21*c22*b11-b32*c33*a31*c21*b12*a21+2*b32*c33*b31*a21*a12*c21-b32*c33*c31*a21*a12*b21-b32*c31*b33*a11*a22*c21+2*b32*b31*c32*a11*c23*a21-b32*b31*c32*a21*a23*c11-b32*b31*c32*a11*a23*c21+2*b32*b31*a33*c11*c22*a21+c12*a31*b31*b33*a22*c21+a12*a31*b31*c22*c21*b33-2*a12*b31*c31*c33*a22*b21+a12*b31*c31*a32*c23*b21+a12*b31*c31*c32*a23*b21+a12*a31*b31*c23*c21*b32+a12*a31*c31*b22*b21*c33-2*a12*a31*c31*b33*c22*b21-2*b12*a31*c31*c33*b22*a21+b12*a31*c31*b33*a22*c21+b12*a31*c31*b33*c22*a21+b12*a31*c31*a33*c22*b21-2*b12*a31*c31*a33*b22*c21-2*b12*a31*b31*c33*a22*c21+b12*a31*b31*c33*c22*a21+b12*a31*b31*c22*c21*a33-2*b12*a31*b31*c32*c23*a21-2*a12*a31*c31*b32*b23*c21+a12*a31*c31*b23*b21*c32+a12*a31*c31*b33*b22*c21-2*a12*b31*c31*b32*c23*a21+a12*b31*c31*a32*b23*c21-2*a12*b31*c31*b33*a22*c21-2*a12*a31*b31*c32*c23*b21+2*c32*c31*b33*a11*a22*b21-c32*c33*a31*b21*b12*a21-c32*c33*b31*a21*a12*b21-c32*b31*b33*a11*a22*c21+2*c32*c31*a33*b21*b22*a11+2*c32*c31*a33*b11*b22*a21-4*c32*c31*a33*b11*a22*b21+b22*a32*a31*c13*c21*b31-2*b22*a32*a31*c31*c13*b21+b22*a32*b31*c31*c13*a21+b22*b32*a31*c31*a13*c21-2*b22*c32*a31*b31*c13*a21+b22*c32*a31*b31*a13*c21+b22*c32*a31*c31*b13*a21+b22*c32*b31*a13*a21*c31-2*b22*a31*b31*c32*c23*a11+b22*a31*b31*c32*a23*c11+b22*a31*b31*c22*c11*a33+b22*a31*b31*c33*c22*a11+b22*a31*c31*a32*b23*c11+b22*a31*c31*c32*b23*a11-2*b22*a31*c31*c32*a23*b11+b22*a31*c31*a33*c22*b11-b32*a31*c32*b21*c23*a11-b32*a31*c32*a21*b23*c11-c32*a33*a31*b21*b12*c21+2*c32*a33*b31*c21*a12*b21-c32*a33*b31*b21*c12*a21-c32*b33*a31*c21*a12*b21+2*c32*b33*a31*c21*b12*a21-c32*b33*a31*b21*c12*a21-c32*b33*b31*a21*a12*c21+2*c32*b33*c31*a21*a12*b21+b12*a31*c31*b32*c23*a21+c22*a31*b31*c32*a23*b11+c22*a31*c31*b23*b11*a32-2*c22*a31*c31*b32*b23*a11+a22*b32*a31*c31*c13*b21-2*a22*b32*b31*c31*c13*a21+a22*b32*b31*c31*a13*c21+a22*c32*a31*b31*b13*c21-2*a22*c32*a31*b31*c13*b21+a22*c32*a31*b13*b21*c31+a22*a31*b31*c23*c11*b32-2*a22*a31*b31*c32*c23*b11+a22*a31*b31*c32*b23*c11+a22*a31*b31*c33*c22*b11-2*a22*a31*b31*c33*b22*c11-2*a22*a31*c31*b32*b23*c11+a22*a31*c31*b23*b11*c32+a22*a31*c31*b33*b22*c11+a22*a31*c31*b22*b11*c33+a22*b31*c31*a32*b23*c11-2*a22*b31*c31*b32*c23*a11+a22*b31*c31*c32*a23*b11+a22*b31*c31*a33*c22*b11-a32*c33*c31*b21*b12*a21-a32*b31*c32*c21*a23*b11+2*a32*b31*c32*c21*b23*a11-a32*b31*c32*b21*a23*c11-a32*b31*c32*b21*c23*a11-a32*b31*c32*a21*c23*b11-a32*c31*b32*c21*a23*b11-a32*c31*b32*c21*b23*a11-a32*c31*b32*b21*a23*c11+2*a32*c31*c32*b11*a23*b21-a32*c31*a33*b21*b22*c11-a32*c31*a33*b11*b22*c21-a32*c31*b33*c21*a22*b11-a32*c31*b33*b21*a22*c11-a32*c31*b33*b21*c22*a11-a32*c31*c33*b21*b22*a11-a32*b32*a31*c21*c13*b21-a32*b32*b31*c21*c13*a21-a32*b32*c31*c21*a13*b21-a32*b32*c31*c21*b13*a21+2*a32*b32*c31*b21*c13*a21-a32*c32*a31*b21*b13*c21-a32*c32*b31*c21*a13*b21+2*a32*c32*b31*c21*b13*a21-a32*a33*b31*c21*c12*b21-a32*a33*c31*b21*b12*c21+2*a32*b33*a31*c21*c12*b21-a32*b33*b31*c21*c12*a21-a32*b33*c31*c21*a12*b21+2*a32*b33*c31*c21*b12*a21+2*a32*b31*c33*b21*c22*a11-a32*b31*c33*a21*b22*c11-a32*b31*c33*b21*a22*c11-a32*b31*b32*c11*c23*a21-a32*b31*b32*c21*c23*a11+2*a32*b31*b32*c11*a23*c21+2*a32*b31*c33*a21*c22*b11+2*c32*b31*a33*c21*a22*b11-a32*b31*c33*c21*b22*a11-a32*b31*b33*c21*c22*a11-a32*c31*c32*b11*b23*a21+2*a32*a31*b33*c21*c22*b11-4*a32*a31*b33*c11*b22*c21-a32*a31*c32*b21*b23*c11-a32*a31*c32*b11*b23*c21+a12*a31*c31*b32*c23*b21-2*b22*a32*b31*c31*a13*c21+c31*a32^2*b21*b23*c11+a12*b31*c31*c33*b22*a21+c12*b31*c31*a23*a21*b32-b32*c32*a31*c21*b13*a21-2*b12*a31*c31*c32*a23*b21+2*a32*a31*b33*c11*c22*b21+2*a32*b31*c32*a21*b23*c11-4*c32*c31*b33*a11*b22*a21-c32*b31*c33*a21*a22*b11-b22*a31^2*c32*b23*c11-2*a32*c33*a31*c12*b21^2+b32*c33*c31*b12*a21^2+2*c32*b31*c33*a11*b22*a21+b22*b31*c31*a23*a11*c32-2*a22*c32*b31*c31*b13*a21+c22*a31*b31*c32*b23*a11+2*b12*a31^2*c32*c23*b21+c22*a31*c31*b32*a23*b11+2*c32*a33*c31*b21*b12*a21+2*b32*c31*a33*c21*a22*b11+b32*b33*a31*a12*c21^2+2*b32*a31*c32*b21*a23*c11+b31*c32^2*a11*a23*b21+a22*b31*c31*a32*c23*b11-2*a12*b31*c31*c32*b23*a21-a22*c31^2*b22*b11*a33+a22*c32*b31*c31*a13*b21-b12*c31^2*a23*a21*b32-a32*b31*c33*c21*a22*b11+2*c12*a31^2*b32*b23*c21-2*c22*b32*a31*c31*b13*a21+2*a32*c31*a33*b11*c22*b21-b32*a31*a33*c21*c22*b11-2*c12*a31*b31*b32*a23*c21+2*a32*c33*a31*b21*b12*c21-c32*a33*b31*c21*b12*a21+b12*b31*c31*a23*a21*c32+a32*b32*a31*b13*c21^2-2*c22*b31*c31*a32*a23*b11-a22*c31^2*b23*b11*a32-a22*c31^2*b32*a23*b11+2*a32*c31*b32*b21*c23*a11-b12*a31^2*c23*c21*b32-a32*c31*c32*b21*b23*a11-2*a22*b31*c31*c32*b23*a11+2*b32*c33*a31*b21*c12*a21-2*b12*a31*c31*a32*c23*b21-a32*c31*b33*a21*c22*b11-a32*c33*b31*c21*b12*a21+2*a32*c33*b31*b21*c12*a21-b32*a31*c32*c21*b23*a11+c31*a32^2*b11*b23*c21+b31*c32^2*a21*a23*b11-2*b31*c32^2*a11*b23*a21+2*a12*b31^2*c32*c23*a21-a12*b31^2*c23*c21*a32-a12*c31^2*b32*a23*b21-a12*c31^2*b22*b21*a33+a32^2*b31*c21*c13*b21+a32^2*c31*b21*b13*c21-2*c32*a33*c31*a12*b21^2+a31*c32^2*b21*b23*a11+a22*b31*c31*a33*b22*c11-c22*b31^2*a32*c23*a11+2*c22*b31^2*a32*a23*c11+2*a32*b31*b33*c11*a22*c21-b32*c31*a33*a21*b22*c11-a32*a31*b32*c11*c23*b21+a12*b31*c31*a33*b22*c21+a22*a32*b31*c31*c13*b21-2*b12*b31*c31*a33*c22*a21+c12*a31*c31*b22*b21*a33+b12*b31*c31*a33*a22*c21-2*c12*b31*c31*a33*b22*a21-a22*b31^2*c23*c11*a32+c32^2*a31*b21*b13*a21+2*a32*a31*c32*b11*c23*b21+2*c12*a31^2*b33*c22*b21-c12*b31^2*a33*a22*c21+2*c12*b31^2*a33*c22*a21+2*a12*b31^2*c33*a22*c21-a12*b31^2*c33*c22*a21-2*b22*c32*a31*c31*a13*b21-a32*c32*c31*b21*b13*a21+c32*c33*a31*a12*b21^2+2*b22*a32*c31^2*a13*b21-b22*a32*c31^2*b13*a21+b12*a31*c31*c32*b23*a21-c22*b32*a31^2*c13*b21-c22*a31^2*b23*b11*c32-2*a22*a31*c31*b33*c22*b11-b32*a31*c32*a21*c23*b11-4*a32*a31*c33*b11*c22*b21-c12*a31^2*b22*b21*c33-c12*b31^2*a23*a21*c32-b32*a33*a31*c21*c12*b21+2*b12*c31^2*a33*b22*a21-b12*c31^2*a33*a22*b21+a32*b33*b31*a12*c21^2+a32*c33*c31*a12*b21^2+b22*a31*c31*b32*c23*a11-2*a12*a31*b31*c33*b22*c21+2*b22*c31^2*a32*a23*b11-b22*c31^2*a23*a11*b32+c12*b31*c31*a32*b23*a21+a12*a31*b31*c32*b23*c21+2*c32*b31*b33*a11*c22*a21+2*a22*c31^2*b32*b23*a11-4*b32*b31*c33*a11*c22*a21+2*b32*b31*c33*a21*a22*c11+a22*b32*a31*c13*c21*b31-2*a22*b32*a31*c31*b13*c21-2*b22*a31*c31*a32*c23*b11-b12*c31^2*a22*a21*b33-b12*a31^2*c32*b23*c21-b22*a31^2*c22*c11*b33-b22*a31^2*c33*c22*b11+a32*a33*b31*b12*c21^2+b12*a31*c31*a32*b23*c21+b12*a31*c31*b32*a23*c21-2*c31*a32^2*b11*c23*b21-2*b12*b31*c31*a32*a23*c21+a22*b31*c31*b33*c22*a11+c32*b33*b31*c12*a21^2-a22*b31^2*c32*a23*c11+b32*c32*c31*b13*a21^2+b32*a33*a31*b12*c21^2-2*b32*a33*b31*a12*c21^2-a32*c31*c33*b11*b22*a21+a31*c32^2*b11*b23*a21+c32*a33*a31*c12*b21^2-c32*a31*c33*b11*b22*a21+2*a22*b31^2*c32*c23*a11+c12*b31*c31*a33*a22*b21+a22*a31*b31*c22*c11*b33-2*c12*a31*b31*b33*c22*a21+a12*b31*c31*a33*c22*b21+b22*a31*c31*b32*a23*c11+c31*b32^2*a11*a23*c21+a31*b32^2*c11*c23*a21-b32*a31*b33*c11*c22*a21-2*c31*b32^2*a11*c23*a21+c31*b32^2*a21*a23*c11+2*a32*c31*b33*a21*b22*c11+2*a32*a31*b32*c11*b23*c21+b22*a31*b31*c23*c11*a32+2*b32*c32*a31*c21*a13*b21+b32^2*a31*c21*c13*a21+b32^2*c31*a21*a13*c21-2*c22*a32*a31*b31*b13*c21-a32*b31*a33*c21*c22*b11-b32*a31*c33*c21*b22*a11-b32*a31*c33*c21*a22*b11-b32*a31*c33*b21*a22*c11-a22*b31^2*c22*c11*a33+a22*a32*b31*c31*b13*c21-a32*c31*b32*a21*b23*c11+2*a32*c31*b32*a21*c23*b11-2*c12*a31*b31*a33*c22*b21-a32*b33*c31*b21*c12*a21+a12*a31*b31*c33*c22*b21+c22*a31*b31*a32*c23*b11-2*c22*a31*b31*a32*b23*c11+c32*c33*b31*b12*a21^2-b32*c32*c31*a21*a13*b21+2*a32*c31*b33*c21*b22*a11-2*c32*b33*c31*b12*a21^2-2*a32*b33*a31*b12*c21^2+2*a32*a31*c33*b21*b22*c11-a32*c33*b31*c21*a12*b21+a22*b31*c31*b32*a23*c11-a32*c32*b31*b21*c13*a21+b22*a31*c31*b33*c22*a11+a12*b31*c31*b33*c22*a21+a12*b31*c31*b32*a23*c21+c32^2*b31*a21*a13*b21-b32*c33*a31*c21*a12*b21-a32*b31*a33*c11*c22*b21,c33*b31*a32*c21*b23*a11+2*b23*a33*b31*c31*a12*c21+a33*c31*c32*b21*b23*a11-a33^2*b31*c21*c12*b21+2*a33*b32*a31*b13*c21^2-a33*b32*b31*a13*c21^2+c23*a31^2*b33*c22*b11-2*c23*a31^2*b33*b22*c11+a33*a32*b31*c21*c13*b21+b23*a31^2*c32*c23*b11-2*a33*c33*b31*c21*b12*a21+c33*a32*b31*c21*b13*a21-2*c33*a31*c32*b11*a23*b21-a23*a31*c31*b32*b23*c11-c31*a33^2*b21*b22*c11-c31*a33^2*b11*b22*c21+c33*b31*c32*a11*a23*b21+c33*b31*b32*a11*a23*c21+c33*b31*a32*a21*b23*c11-a33*c32*c31*a13*b21^2-c31*b33^2*a11*a22*c21-c33^2*a31*b21*b12*a21+b33^2*c31*c12*a21^2-b31^2*c32*a23^2*c11-c31^2*b32*a23^2*b11-c31^2*a32*b23^2*a11-a31^2*c32*b23^2*c11-b31^2*a32*c23^2*a11-a31^2*b32*c23^2*b11+c33^2*a31*a12*b21^2+c33^2*b31*b12*a21^2+b33^2*a31*a12*c21^2+a33^2*c31*c12*b21^2+a33^2*b31*b12*c21^2-b33^2*c31*a21*a12*c21-b33*a32*a31*b13*c21^2+2*b33*a32*b31*a13*c21^2-b33*b32*a31*a13*c21^2-b33*c32*c31*b13*a21^2-b33*c33*b31*c12*a21^2-b33*c33*c31*b12*a21^2+2*c31*b33^2*a11*c22*a21-a31*b33^2*c11*c22*a21-a31*b33^2*c21*c22*a11+2*a31*b33^2*c11*a22*c21-c33^2*b31*a21*a12*b21-b31*c33^2*a11*a22*b21-c33*c32*a31*a13*b21^2-c33*c32*b31*b13*a21^2+a33*c31*c33*b21*b22*a11-2*a33*c31*c33*b11*a22*b21+a33*b32*b31*c21*c13*a21+a33*b32*c31*c21*a13*b21-2*a33*b32*c31*c21*b13*a21+a33*b32*c31*b21*c13*a21-2*a33*c32*a31*b21*b13*c21+a33*c32*b31*c21*a13*b21+a33*c32*b31*c21*b13*a21-2*a33*c32*b31*b21*c13*a21+a33*c32*c31*b21*b13*a21+a33*b33*a31*c21*c12*b21+a33*b33*c31*c21*b12*a21-2*a33*b33*c31*b21*c12*a21-2*a33*a31*c33*b11*c22*b21+a33*b31*c33*b21*c22*a11+a33*b31*b32*c11*c23*a21+a33*b31*b33*c21*c22*a11-2*a33*c31*a32*b11*c23*b21+a33*c31*a32*b21*b23*c11+a33*c31*c32*b11*b23*a21+a33*c31*c33*b11*b22*a21+a33*a31*b33*c21*c22*b11-2*a33*a31*b33*c11*b22*c21-2*a33*a31*c32*b21*b23*c11-2*a33*a31*c32*b11*b23*c21-2*a33*a31*b32*c11*c23*b21-2*a33*a31*b32*c21*c23*b11+a33*a31*c33*b11*b22*c21+4*a33*a31*c32*b11*c23*b21+4*a33*a31*b32*c11*b23*c21+a33*a31*c33*b21*b22*c11+a33*c33*b31*c21*a12*b21+a33*c33*b31*b21*c12*a21+a33*c33*c31*b21*b12*a21+a33*b31*c32*c21*a23*b11+a33*b31*c32*c21*b23*a11-2*a33*b31*c32*a21*c23*b11+a33*c31*b32*c21*a23*b11-b23*b31*c31*a33*c22*a11+2*b23*b31*c31*a33*a22*c11-b23*b31*c31*a22*a11*c33-c23*b33*b31*a12*a21*c31-c23*c33*a31*b31*a12*b21-c23*a33*a31*b31*c12*b21+2*c23*a33*a31*b31*b12*c21+2*c23*a33*b31*c31*a12*b21+2*c23*b33*a31*c31*b12*a21+2*c23*a31*b31*a33*b22*c11-c23*a31*b31*b33*c22*a11-c23*a31*b31*c33*a22*b11-c23*a31*c31*b22*b11*a33+2*c23*a31*c31*b33*b22*a11-c23*a31*c31*b33*a22*b11-c23*b31*c31*a33*b22*a11+2*c23*b31*c31*a33*a22*b11-c23*b31*c31*a22*a11*b33+a33*b31*c33*c21*a22*b11+b33*c31*a32*b21*c23*a11+b33*c31*a32*a21*c23*b11-2*b33*c31*b32*a11*c23*a21+b33*c31*b32*a21*a23*c11+b33*c31*c32*a11*a23*b21+b33*c31*c32*a21*a23*b11+b33*a31*a32*c21*c23*b11+b33*a31*a32*c11*c23*b21-2*b33*a31*a32*c11*b23*c21+b33*a31*b32*c11*c23*a21+b33*a31*b32*c21*c23*a11+b33*a31*c32*c21*a23*b11+b33*a31*c32*c21*b23*a11+b33*a31*c32*b21*a23*c11-2*b33*a31*c32*b21*c23*a11+b33*a31*c32*a21*b23*c11-2*b33*b31*a32*c11*c23*a21-2*b33*b31*a32*c21*c23*a11+4*b33*b31*a32*c11*a23*c21+c33*a32*a31*b21*b13*c21-2*c33*a32*b31*c21*a13*b21+c33*a32*b31*b21*c13*a21+c33*b32*a31*c21*a13*b21+c33*b32*a31*b21*c13*a21+c33*c32*b31*a21*a13*b21-2*c33*c31*b32*a11*a23*b21-2*c33*c31*b32*a21*a23*b11+a33*b31*c33*a21*c22*b11-2*a33*b31*a32*c11*b23*c21+a33*b31*a32*c21*c23*b11+a33*b31*a32*c11*c23*b21+b33*a32*a31*c21*c13*b21-2*b33*a32*c31*c21*a13*b21+b33*a32*c31*c21*b13*a21+b33*a32*c31*b21*c13*a21+b33*c32*a31*c21*a13*b21+b33*c32*a31*c21*b13*a21-2*b33*c32*a31*b21*c13*a21-2*b33*c32*b31*a21*a13*c21-2*b33*a31*c33*c21*a22*b11+b33*a31*c33*b21*c22*a11+b33*a31*c33*a21*b22*c11+b33*a31*c33*a21*c22*b11-2*b33*c33*a31*c21*a12*b21+b33*c33*b31*a21*a12*c21+b33*c33*c31*a21*a12*b21-2*b33*b31*c32*a21*a23*c11-2*b33*b31*c32*a11*a23*c21-2*b33*b31*c33*a11*c22*a21+b33*b31*c33*a21*a22*c11+b33*b31*c33*a11*a22*c21+b33*c31*c33*a11*a22*b21+b33*c31*c33*a21*a22*b11-2*b33*c31*a32*c21*a23*b11+2*c13*a31*b31*b33*a22*c21-c13*a31*b31*c33*b22*a21-c13*a31*b31*c33*a22*b21-c13*a31*c31*b32*b23*a21+2*c13*a31*c31*b32*a23*b21-c13*a31*c31*b22*b21*a33-c13*a31*c31*b33*a22*b21+2*c13*b31*c31*a32*b23*a21-c13*b31*c31*a32*a23*b21-c13*b31*c31*a23*a21*b32-c13*b31*c31*a33*b22*a21+2*c13*b31*c31*a33*a22*b21-c13*a31*b31*a32*b23*c21+2*c13*a31*b31*a32*c23*b21-c13*a31*b31*b32*a23*c21-c13*a31*b31*c32*a23*b21-c13*a31*b31*b33*c22*a21-a23*a33*b31*c31*c12*b21-a23*b33*a31*c12*c21*b31+2*a23*b33*a31*c31*b12*c21-a23*b33*b31*c31*a12*c21+2*a23*c33*a31*b31*c12*b21-a23*c33*a31*b12*b21*c31+2*a23*c33*b31*c31*b12*a21-a23*c33*b31*c31*a12*b21+2*a23*a31*b31*c32*b23*c11-a23*a31*b31*c22*c11*b33+2*a23*a31*b31*c33*c22*b11+2*a23*a31*c31*b32*c23*b11-2*c33*b31*a32*b21*a23*c11+c33*b31*a32*b21*c23*a11+c33*b31*a32*a21*c23*b11-2*c33*b31*b32*a11*c23*a21+c33*b31*b32*a21*a23*c11+c33*b31*c32*a21*a23*b11-2*c33*c31*a32*b21*b23*a11+c33*a31*a32*b21*b23*c11+c33*a31*a32*b11*b23*c21+c33*a31*c32*b11*b23*a21+c33*a31*b32*c21*a23*b11+c33*a31*b32*b21*a23*c11+c33*a31*b32*b21*c23*a11-2*c33*a31*b32*a21*b23*c11+c33*a31*b32*a21*c23*b11+c33*a31*c32*b21*b23*a11-a23*a31*c31*b23*b11*c32-a23*a31*c31*b33*c22*b11+2*a23*a31*c31*b33*b22*c11-a23*a31*c31*b22*b11*c33-a23*b31*c31*b32*c23*a11-a23*b31*c31*c32*b23*a11-a23*b31*c31*a33*c22*b11-a23*b31*c31*a33*b22*c11+2*a23*b31*c31*b33*c22*a11-a23*b31*c31*b33*a22*c11+2*a23*b31*c31*c33*b22*a11-a23*b31*c31*a32*c23*b11-b23*a33*a31*c31*b12*c21+2*b23*a33*a31*c31*c12*b21-b23*a33*b31*c31*c12*a21+2*b23*c33*a31*b31*c12*a21-b23*c33*a31*b31*a12*c21+2*b23*c33*a31*c31*a12*b21-b23*c33*a31*c31*b12*a21-b23*c33*b31*a12*a21*c31-b23*a31*b31*c23*c11*a32-b23*a31*b31*c32*c23*a11-b23*a31*b31*c22*c11*a33-b23*a31*b31*c33*a22*c11-b23*a31*c31*a32*c23*b11-b23*a31*c31*b32*c23*a11+2*b23*a31*c31*a33*c22*b11-b23*a31*c31*a33*b22*c11-b23*a31*c31*b33*c22*a11-b23*a31*c31*b33*a22*c11-b23*a31*c31*c33*b22*a11+2*b23*b31*c31*a32*c23*a11+a33*b31*c32*b21*a23*c11-2*a33*b31*c32*b21*c23*a11-a13*a31*b31*c32*c23*b21+2*a13*a31*b31*c33*c22*b21-a13*a31*c31*b32*b23*c21+2*a13*a31*c31*b32*c23*b21+2*a13*a31*c31*b33*b22*c21-a13*b31*c31*b32*c23*a21-a13*b31*c31*a32*b23*c21-a13*b31*c31*b33*a22*c21+2*a13*b31*c31*b33*c22*a21+2*a13*b31*c31*b32*a23*c21-a13*b31*c31*a33*b22*c21+2*a13*a31*b31*c32*b23*c21-a13*b31*c31*c33*a22*b21+2*a13*b31*c31*c32*a23*b21-a13*a31*b31*c23*c21*b32-a13*a31*c31*b22*b21*c33+a33*c31*b32*a21*c23*b11-2*a33*c31*c32*b11*a23*b21+a33*c31*b33*c21*a22*b11+a33*c31*b33*c21*b22*a11+a33*c31*b33*b21*a22*c11-2*a33*c31*b33*b21*c22*a11+a33*c31*b33*a21*b22*c11-2*a33*c31*b33*a21*c22*b11-b13*a31*c31*b32*c23*a21+2*b13*a31*c31*a32*b23*c21-b13*a31*c31*c33*b22*a21-b13*a31*c31*b33*a22*c21-b13*a31*c31*b33*c22*a21+2*b13*a31*c31*a33*c22*b21-b13*a31*c31*a33*b22*c21-b13*a31*c31*c32*a23*b21-b13*a31*c31*b32*a23*c21-b13*a31*c31*a32*c23*b21-b13*a31*b31*c33*a22*c21+2*b13*a31*b31*c33*c22*a21-b13*a31*b31*c22*c21*a33-b13*a31*b31*c23*c21*a32+2*b13*a31*b31*c32*a23*c21+2*b13*a31*c31*c33*a22*b21+2*b13*b31*c31*a32*c23*a21-b13*b31*c31*a32*a23*c21-b13*b31*c31*a23*a21*c32-b13*b31*c31*a22*a21*c33+a33*c31*b32*b21*a23*c11+a33*c31*b32*b21*c23*a11-2*a33*c31*b32*a21*b23*c11+a31*c31*a32*b23^2*c11-2*b23*c33*a31^2*c12*b21+b23*c33*a31^2*b12*c21+c23*a31^2*b22*b11*c33+c23*b31^2*a33*c22*a11-2*c23*b31^2*a33*a22*c11+c23*b31^2*a22*a11*c33-2*c23*a33*b31^2*a12*c21+c23*a33*b31^2*c12*a21+a31*b31*b32*c23^2*a11+c23*b33*a31^2*c12*b21-2*c23*b33*a31^2*b12*c21+c23*c33*a12*a21*b31^2+2*a33*c32*a31*c13*b21^2+a13*b31^2*c33*a22*c21-2*a13*b31^2*c33*c22*a21+a13*b31^2*c22*c21*a33+a13*b31^2*c32*c23*a21+a13*c31^2*b23*b21*a32+a13*c31^2*b32*b23*a21-2*a13*c31^2*b32*a23*b21-2*b13*a31^2*c32*b23*c21-2*b13*a31^2*c33*c22*b21+b13*a31^2*c33*b22*c21+b13*a31^2*c22*c21*b33+b13*a31^2*c32*c23*b21+b13*a31^2*c23*c21*b32+c13*b31^2*a23*a21*c32-2*c13*b31^2*a33*a22*c21+c13*b31^2*a33*c22*a21+c13*b31^2*a22*a21*c33+c13*a31^2*b32*b23*c21+a23*c31^2*b23*b11*a32-2*a23*c31^2*b33*b22*a11+a23*c31^2*b33*a22*b11+a23*a33*c12*c21*b31^2+a23*b33*c31^2*a12*b21+2*c13*a31*b31*b32*c23*a21-2*c33*a32*c31*b21*b13*a21-b23*a33*a31*c12*c21*b31-a13*b31*c31*c32*b23*a21+b13*c31^2*a23*a21*b32+a31*b31*a32*c23^2*b11+c13*a31^2*b23*b21*c32-2*c13*a31^2*b33*b22*c21+a23*b31^2*c32*c23*a11-2*a33*b31*b33*c11*a22*c21-2*c33*b31*c32*a11*b23*a21+b33*c33*a31*c21*b12*a21-a23*a31*b31*c33*b22*c11-c31*b33^2*a21*a22*c11-2*a33*b31*c33*c21*b22*a11+c23*c33*b12*b21*a31^2+a33*b33*c31*c21*a12*b21-2*c33*a31*a32*b11*c23*b21+4*b33*b31*c32*a11*c23*a21+2*b23*a31*c31*c33*a22*b11-b23*b33*a31*c31*c12*a21-b33*b32*c31*c13*a21^2+2*b33*c32*b31*c13*a21^2+a33*b31*c33*b21*a22*c11-2*c33*b32*a31*c21*b13*a21-a33*c33*a31*c12*b21^2-a33*c33*c31*a12*b21^2-a13*a31*c31*b33*c22*b21-c13*a31*b31*a33*c22*b21-2*c33*b31*a32*c21*a23*b11-a13*a31*c31*b23*b21*c32+2*a31*c33^2*b11*a22*b21-a31*c33^2*b11*b22*a21-c23*a33*b31*c31*b12*a21+a33*b33*b31*c21*c12*a21-2*b23*c31^2*a33*a22*b11+a23*b31^2*c23*c11*a32+a23*b31^2*c22*c11*a33-a13*b31*c31*a32*c23*b21+a13*c31^2*b33*a22*b21-2*b13*c31^2*a32*b23*a21+b13*c31^2*a32*a23*b21+b13*c31^2*a33*b22*a21+b23*a31^2*c22*c11*b33+a33*b31*c32*a21*b23*c11+a13*c31^2*b22*b21*a33-2*a13*c31^2*b33*b22*a21-2*c33*a31*b32*c21*b23*a11-b31*a33^2*c11*c22*b21+2*b31*a33^2*c11*b22*c21-c33*a32*a31*c13*b21^2+2*c33*a32*c31*a13*b21^2+a13*b31^2*c23*c21*a32-2*a13*b31^2*c32*a23*c21+2*c23*a31*b31*b33*a22*c11+b33*c33*a31*b21*c12*a21-c23*a33*a31*b12*b21*c31-b23*b33*a31*c31*a12*c21+a33*b31*b32*c21*c23*a11+2*b13*a31*c31*c32*b23*a21+b33*c31*a32*c21*b23*a11-2*c33*b32*c31*a21*a13*b21-b13*a31*b31*c32*c23*a21-a23*b31*c31*a32*b23*c11-b33^2*a31*c21*c12*a21+a23*a33*b12*b21*c31^2-2*a23*b33*c31^2*b12*a21-a23*a31*b31*c32*c23*b11+b33*c32*c31*a21*a13*b21+b33*c31*a32*a21*b23*c11+a33*a31*b33*c11*c22*b21+b33*c31*b32*a11*a23*c21-2*b33*c31*a32*b21*a23*c11-2*c33*c31*a32*b11*b23*a21+4*c33*c31*b32*a11*b23*a21+2*a13*b31*c31*c33*b22*a21-c13*b31*c31*a22*a21*b33-2*b33*a32*b31*c21*c13*a21+a33*c31*a32*b11*b23*c21-2*b23*a31^2*c33*c22*b11+b23*a31^2*c33*b22*c11-c23*b33*a31*c31*a12*b21+a33*a32*c31*b21*b13*c21+b23*a31^2*c23*c11*b32+a31*c31*c32*b23^2*a11+b23*a33*c31^2*b12*a21-c23*c33*a31*b31*b12*a21+4*c33*c31*a32*b11*a23*b21+c13*b31^2*a32*a23*c21+b31*c31*b32*a23^2*c11+b31*c31*c32*a23^2*b11-2*c13*b31^2*a32*c23*a21-2*a23*b31^2*c33*c22*a11+a23*b31^2*c33*a22*c11-2*b23*a33*c31^2*a12*b21+b23*b33*c12*c21*a31^2-c23*a31*b31*a33*c22*b11+a23*c31^2*b32*b23*a11+a23*c31^2*b22*b11*a33+a33*c33*a31*b21*b12*c21-c13*a31*b31*c32*b23*a21-2*b33*c31*c33*a11*b22*a21-a23*a33*b31*c31*b12*c21+b33*a31*c33*c21*b22*a11-2*b13*c31^2*a33*a22*b21+b13*c31^2*a22*a21*b33-a23*b33*a31*c31*c12*b21+2*a23*b33*b31*c31*c12*a21-c33*b32*b31*c13*a21^2+2*c33*b32*c31*b13*a21^2-a33*a32*b31*b13*c21^2-a33*a32*c31*c13*b21^2+2*c13*a31*c31*b33*b22*a21+a33*b31*b33*c11*c22*a21+c33*b32*b31*a21*a13*c21+c33*c32*a31*b21*b13*a21-b13*b31*c31*a33*c22*a21+b23*c31^2*a33*b22*a11-a13*b31*c31*a33*c22*b21-b31*c33^2*a21*a22*b11-c23*b33*a31*b31*c12*a21+2*c23*b33*a31*b31*a12*c21-2*b33*a31*c32*a21*c23*b11+a23*c33*b31^2*a12*c21-2*a23*c33*b31^2*c12*a21-2*a33*b31*b32*c11*a23*c21-2*a33*c31*b32*c21*b23*a11+2*c13*a31*b31*a33*b22*c21-2*a33*b32*a31*c21*c13*b21+b23*c31^2*a22*a11*b33+2*b31*c33^2*a11*b22*a21-a31*c33^2*b21*b22*a11+2*b23*a31*b31*c33*c22*a11-2*a33*b31*c33*a21*b22*c11+b33*b32*a31*c21*c13*a21+b33*b32*c31*a21*a13*c21-a13*a31*b31*c22*c21*b33+b23*b33*a12*a21*c31^2-a33^2*c31*b21*b12*c21+2*b13*b31*c31*a33*a22*c21-2*b33*a31*c33*b21*a22*c11-2*c13*a31^2*b32*c23*b21+c13*a31^2*b33*c22*b21+c13*a31^2*b22*b21*c33-a23*a31*b31*c23*c11*b32-c13*a31*c31*b23*b21*a32-a33*b33*a31*b12*c21^2-a33*b33*b31*a12*c21^2-c23*a31*b31*c33*b22*a11-2*b33*c31*c32*a11*b23*a21-2*b33*a31*b32*c11*a23*c21-a23*c33*a31*b31*b12*c21-b31*a33^2*c21*c22*b11+2*c31*a33^2*b11*c22*b21-a23*b31*c31*c33*a22*b11-a13*a31*b31*c33*b22*c21,2*b22*a12*c33*a31*b23*c32+2*b12*b22*c33*c31*a23*a32+2*b22*a33*c32^2*b13*a21-b22*a33*c32^2*a13*b21-a32*b12*c23*b31*a22*c33-b22*c13*c31*b23*a32^2+a22^2*b33*b31*c13*c32+a22^2*c33*c31*b13*b32-2*c22*a32*b33*b32*c13*a21-b22*c22*a33*a31*c13*b32-c22*c33*b23*b11*a32^2+2*c22*b13*c31*b23*a32^2-a22*c32*a33*b22*b11*c33-2*b22^2*c33*c32*a13*a31+2*a22*b33*c32^2*a23*b11-a22*b33*c32^2*b13*a21+2*c22*a22*a33*c32*b13*b31-2*c22^2*b33*b32*a13*a31+2*a22*b33*c32^2*a13*b21-a22*a33*b23*b11*c32^2-a12*c22*c33*b31*a23*b32+2*a12*c22*c33*b31*b23*a32-2*b22*a32*c33*c32*b13*a21+2*a22*b12*c33*b31*a23*c32+a12*a31*c23^2*b32^2+a12*a31*b23^2*c32^2+b12*b31*c23^2*a32^2+b12*b31*a23^2*c32^2+c12*c31*b23^2*a32^2+c12*c31*a23^2*b32^2-c32*b33^2*a22^2*c11-b32*c33^2*a22^2*b11-a32*c33^2*b22^2*a11-c32*a33^2*b22^2*c11-a32*b33^2*c22^2*a11-b32*a33^2*c22^2*b11+c22*a32*c13*b31*a23*b32+c22*a32*a33*b23*b11*c32-2*c22*a32*a33*b32*c23*b11+c22*a32*b33*b32*a13*c21+c22*a32*b33*c32*b13*a21-2*c22*a32*b33*c32*a13*b21+c22*a32*a33*b32*b13*c21-2*c22*a32*a33*b32*c13*b21+2*c22*b22*b33*c32*a13*a31+c22*a32*c33*b32*b23*a11+c22*a32*c33*b32*b13*a21+c22*a32*c33*b32*a13*b21+c22*a32*b33*b32*a23*c11+c22*a32*b33*c32*b23*a11-2*c22*a32*b33*c32*a23*b11-2*c22*a32*b33*b32*c23*a11-a32*a12*c23*b31*b22*c33+2*a32*b12*c23*a31*b22*c33+2*a32*c12*b23*a31*c22*b33-a32*c12*b23*c31*a22*b33-a32*a22*c13*b31*b22*c33-2*b12*a32*c33*b32*a23*c21-2*b12*a32*c33*c32*b23*a21+b12*a32*c33*c32*a23*b21-2*b12*a32*a23*b31*c23*c32+b12*a32*a23*c31*c23*b32-c12*a22*c33*a31*b23*b32-c12*a22*a33*b31*c23*b32+2*c12*a22*a33*b31*b23*c32+2*c12*a22*b33*a31*c23*b32-c12*b22*c33*b31*a23*a32-c12*b22*c33*a31*b23*a32-c12*b22*b33*a31*c23*a32+2*c12*b22*a33*b31*c23*a32-c12*b22*a33*a31*b23*c32+2*c12*c22*a33*a31*b23*b32-4*c12*c22*a33*b31*b23*a32-4*c12*c22*b33*a31*a23*b32+2*c12*c22*b33*b31*a23*a32+c12*a32*a23*b31*c23*b32-2*c12*a32*a23*c31*b23*b32+c12*a32*a33*b23*b21*c32-c12*a32*a33*b33*b22*c21+2*c12*a32*a33*b33*c22*b21-c12*a32*a33*b22*b21*c33-2*c12*a32*b33*b32*c23*a21+c12*a32*b33*b32*a23*c21+c12*a32*b33*c32*b23*a21+2*c12*a32*b33*c33*b22*a21-c12*a32*b33*c33*a22*b21+c12*a32*c33*b32*b23*a21+2*c12*b32*a33*c33*a22*b21+c12*b32*a23*a31*b23*c32+2*c12*b32*a33*b33*c22*a21-c12*b32*a33*b33*a22*c21-2*c12*b32*a33*c32*b23*a21+c12*b32*a33*c32*a23*b21-c12*b32*a33*c33*b22*a21+c12*b32*b33*a23*a21*c32-c12*b32*b33*a22*a21*c33-c12*c32*a33*b33*a22*b21-a22*c32*a33*b33*c22*b11-a22*c32*b33*c33*b22*a11+a22*b32*b13*c31*a23*c32+a22*b32*c13*b31*a23*c32+a22*b32*a13*c31*b23*c32+2*a22*b32*a33*c33*c22*b11+a22*b32*a33*c32*c23*b11-a22*b32*a33*c22*c11*b33+a22*b32*a33*c32*b13*c21+b12*a32*b23*a31*c23*c32+2*a12*b22*b33*c31*c23*a32-a12*b22*b33*c31*a23*c32-a12*c22*a33*b31*c23*b32-a12*c22*a33*c31*b23*b32+a12*a32*b23*c31*c23*b32+a12*a32*b33*c23*c21*b32+a12*a32*b33*c32*b23*c21-2*a12*a32*b33*c32*c23*b21-2*a12*a32*c33*b32*b23*c21+a12*a32*c33*b32*c23*b21+a12*a32*c33*b23*b21*c32+a12*b32*a33*c32*c23*b21-a12*b32*a33*c22*c21*b33+2*a12*b32*a33*c33*c22*b21-a12*b32*b33*c33*c22*a21+2*a12*b32*b33*c33*a22*c21+a12*b32*c33*c32*b23*a21-2*a12*b32*c33*c32*a23*b21+a12*b32*a23*b31*c23*c32+2*a12*c32*a33*b33*b22*c21-a12*c32*a33*b33*c22*b21-a12*c32*a33*b22*b21*c33-a12*c32*b33*c33*b22*a21+2*a12*c32*b33*c33*a22*b21+2*a12*a22*b33*b31*c23*c32-4*a12*a22*b33*c31*c23*b32+2*a12*b22*c33*b31*a23*c32+b12*b32*a23*a31*c23*c32-b12*b32*a33*c33*a22*c21-b12*b32*a33*c33*c22*a21+b12*b32*c33*a23*a21*c32-b12*c32*a33*b33*c22*a21+2*b12*c32*a33*b33*a22*c21+2*b12*c32*a33*c33*b22*a21-b12*a22*c33*c31*a23*b32-b12*a22*b33*a31*c23*c32-b12*a22*b33*c31*a23*c32+2*b12*a22*c33*a31*b23*c32+2*b12*a22*a33*c31*c23*b32-b12*a22*a33*c31*b23*c32-4*b12*b22*a33*c31*c23*a32-4*b12*b22*c33*a31*a23*c32+2*b12*c22*a33*c31*b23*a32-b12*c22*b33*a31*c23*a32-b32*a12*c23*a31*b22*c33+2*b32*c12*a23*b31*c22*a33-b32*c12*a23*c31*b22*a33-b12*c22*b33*c31*a23*a32-b12*c22*a33*a31*c23*b32+b12*a32*a33*c23*c21*b32-2*b12*a32*a33*c32*b23*c21+b12*a32*a33*c32*c23*b21-b12*a32*a33*c22*c21*b33+2*b12*a32*a33*c33*b22*c21-b12*a32*a33*c33*c22*b21+b12*a32*b33*c32*c23*a21+2*b12*a32*b33*c33*c22*a21+a22*b32*c33*c32*b13*a21-2*a22*b32*c33*c32*a13*b21+a22*b32*b33*c32*c23*a11-2*a22*b32*b33*c32*a23*c11+a22*b32*b33*c32*c13*a21-2*a22*b32*b33*c32*a13*c21-a22*a32*b33*c33*c22*b11-2*a22*a32*b33*c32*c13*b21-2*a22*b32*c33*c32*a23*b11-2*a22*a32*b13*c31*b23*c32+a22*a32*b13*b31*c23*c32+a22*a32*b33*c32*b23*c11+a22*a32*c33*b13*b21*c32+a22*a32*c33*b23*b11*c32+a22*a32*c33*b32*c23*b11-2*a22*a32*c33*b32*b23*c11-2*a22*a32*c33*b32*b13*c21+a22*a32*c33*b32*c13*b21+a22*a32*b33*c32*b13*c21-2*a22*a32*c13*b31*c23*b32+a22*a32*c13*b31*b23*c32+a22*a32*c13*c31*b23*b32-a22*c22*a33*b31*c13*b32-a22*c22*a33*c31*b13*b32+2*a22*b22*b33*a32*c13*c31-a22*b22*b33*c32*a13*c31-a22*b22*a33*c32*b13*c31-a22*b22*a33*b31*c13*c32-a22*c22*c33*b31*a13*b32-a22*b12*a33*b31*c23*c32-a22*c12*b33*b31*c23*a32+2*a22*c12*b33*c31*a23*b32-a22*c12*a33*c31*b23*b32+2*a22*b22*c33*b31*a13*c32-a22*b22*c33*c31*b13*a32-2*b22*b32*a33*c32*c23*a11+b22*b32*a33*c32*a23*c11-b22*b32*a33*c33*c22*a11-2*b22*b32*a33*c32*c13*a21+b22*b32*a33*c32*a13*c21+b22*b32*c33*a13*a21*c32+b22*b32*c33*a23*a11*c32-2*b22*b32*a13*c31*a23*c32+b22*b32*c13*a31*a23*c32+b22*b32*a13*a31*c23*c32-b22*a32*a33*c33*c22*b11+b22*a32*a33*c32*c23*b11-2*b22*a32*c13*b31*a23*c32+c22*b32*b33*a13*a21*c32+c22*a32*b13*b31*a23*c32+c22*a32*c13*a31*b23*b32+c22*a32*a13*b31*c23*b32+c22*a32*a13*b31*b23*c32-2*c22*a32*a13*c31*b23*b32-2*c22*a32*b13*a31*b23*c32-b32*b22*a13*c31*c22*a33-c32*a22*b13*a31*c22*b33-c32*b22*a13*b31*c22*a33+c22*b32*b13*a31*a23*c32-c22*a12*c33*a31*b23*b32+2*b22*a22*a33*b32*c13*c31+2*b22*a22*c33*a31*b13*c32-b22*a22*c33*c31*a13*b32-b22*c12*a33*a31*c23*b32+2*b22*c12*a33*c31*b23*a32+2*b22*a12*a33*c31*c23*b32-b22*a12*c33*c31*a23*b32-b22*a12*b33*a31*c23*c32-c22*b22*c33*b31*a13*a32-c22*b22*a33*a31*b13*c32-c22*a22*b33*b31*a13*c32+2*c22*a22*b33*a31*c13*b32-c22*a12*b33*b31*a23*c32+2*c22*a12*a33*b31*b23*c32+2*c22*a12*b33*a31*c23*b32-c22*b12*c33*b31*a23*a32+2*c22*b12*b33*a31*a23*c32+2*c22*b12*a33*b31*c23*a32+2*c32*a12*b23*c31*a22*b33-c32*b12*a23*b31*c22*a33+2*c32*b12*a23*c31*b22*a33-c32*c12*a23*b31*b22*a33-c32*c12*b23*a31*a22*b33+c22*b32*a13*a31*b23*c32-2*c22*b32*a13*b31*a23*c32-2*c22*b32*a33*c32*b23*a11+c22*b32*a33*c32*a23*b11-2*c22*b32*a33*c32*b13*a21+c22*b32*a33*c32*a13*b21+b22*a32*b13*a31*c23*c32-2*b22*a32*c13*a31*c23*b32+b22*a32*b33*c32*a23*c11+b22*a32*b33*c32*c13*a21+b22*a32*b33*c32*a13*c21+b22*a32*a33*c23*c11*b32+b22*a32*a33*c32*c13*b21-2*b22*a32*a33*c32*b13*c21+b22*a32*c33*b32*c13*a21+b22*a32*c33*c32*a13*b21-2*b22*a32*c33*c32*b23*a11+b22*a32*b33*c32*c23*a11-b22*c22*b33*c31*a13*a32+b22*a32*c33*b32*c23*a11-2*b22*a32*c33*b32*a13*c21+2*b22*c22*c33*b32*a13*a31+2*c22*b33*a32^2*c13*b21-c22*c33*b13*b21*a32^2-c22*b13*b31*c23*a32^2-c22*c33*a13*a21*b32^2+2*c22*a33*b32^2*c13*a21-c22*a33*b32^2*a23*c11+2*c22*a33*b32^2*c23*a11-c22*c13*a31*a23*b32^2+2*c22*a13*c31*a23*b32^2+2*c22*b33*a32^2*c23*b11-c22*b33*a32^2*b23*c11+b32*a33*b33*c22^2*a11+a32*a33*b33*c22^2*b11+c22^2*a33*a31*b13*b32+c22^2*b33*b31*a13*a32-a22*a33*c23*c11*b32^2-a22*c13*c31*a23*b32^2+2*a22*c33*b32^2*a13*c21-a22*c33*b32^2*c13*a21+a22*a32*b22*b11*c33^2+a22*a32*c22*c11*b33^2+c32*b33*c33*a22^2*b11+b32*b33*c33*a22^2*c11-2*a22^2*b33*b32*c13*c31+b12*a32*c33^2*a22*b21-b12*b33*c23*c21*a32^2+2*b12*c33*a32^2*b23*c21-b12*c33*a32^2*c23*b21-b12*a23*a31*b23*c32^2+2*b12*a33*c32^2*b23*a21-b12*a33*c32^2*a23*b21-b12*b33*a23*a21*c32^2-a12*a32*c31*b23^2*c32-a12*a32*b31*c23^2*b32+a12*a32*c22*c21*b33^2+a12*a32*b22*b21*c33^2+a12*b32*c33^2*b22*a21-2*a12*b32*c33^2*a22*b21-a12*a33*c23*c21*b32^2-a12*c33*b32^2*c23*a21+a12*c32*b33^2*c22*a21-2*a12*c32*b33^2*a22*c21-a12*a23*b31*b23*c32^2-a12*a33*b23*b21*c32^2-a12*b33*c32^2*b23*a21+2*a12*b33*c32^2*a23*b21+a32*c13*a31*b22^2*c33+a32*b13*a31*c22^2*b33+c32*b13*c31*a22^2*b33+c32*a13*c31*b22^2*a33-c12*a32*a31*b23^2*c32-2*c12*a32*b33^2*c22*a21+c12*a32*b33^2*a22*c21+2*c12*b33*a32^2*c23*b21-c12*c33*b23*b21*a32^2-2*c12*b32*a33^2*c22*b21+c12*b32*a33^2*b22*c21-c12*b32*b31*a23^2*c32-c12*a23*a31*c23*b32^2+2*c12*a33*b32^2*c23*a21-b32*b12*a23*c31*c22*a33-c12*a22*c33*b31*a23*b32+2*a22*b12*b33*c31*c23*a32-b22*c32*a33*b33*c22*a11-a12*b22*c33*c31*b23*a32-2*c12*a32*a33*b32*c23*b21-b22*b33*a13*a21*c32^2-a32*a12*b23*c31*c22*b33+c12*a32*c33*b32*a23*b21-b22*a33*c32^2*a23*b11-2*c22^2*a33*a32*b13*b31-a12*a32*b33*c33*b22*c21+a22*a32*b33*c13*c21*b32-2*c12*a32*b33*c32*a23*b21-a22*c22*b33*b31*c13*a32-b22*b33*a23*a11*c32^2-c12*c32*a33*b33*b22*a21+2*b22*a33*c32^2*b23*a11+b22*a32*a33*c13*c21*b32-a22*b32*b33*c33*c22*a11-b22*a32*a33*c22*c11*b33+c22*a32*b13*a31*c23*b32-c22*b33*a32^2*b13*c21-b32*a22*c13*a31*b22*c33+2*a22*c12*c33*b31*b23*a32-b12*c32*a33*c33*a22*b21-a12*a32*b33*c33*c22*b21+b12*c32*a33^2*c22*b21-2*b12*c32*a33^2*b22*c21+2*a22*c22*c33*a32*b13*b31+c22*a32*a33*b13*b21*c32+b12*b32*c22*c21*a33^2+b12*b32*a22*a21*c33^2-a12*b22*a33*c31*b23*c32-a22*b32*a33*c33*b22*c11-2*b22^2*a33*a32*c13*c31-2*a12*b32*b23*a31*c23*c32-c12*b23*b31*c23*a32^2-c12*b33*a32^2*b23*c21+2*b22*c12*c33*a31*a23*b32+a22*b32*a13*b31*c23*c32+b22^2*a33*a31*c13*c32+b22*a32*a13*c31*b23*c32-2*b22*a32*c33*b32*a23*c11-b22*c22*c33*a31*b13*a32+b32*c13*b31*a22^2*c33-c22*c33*a23*a11*b32^2-c22*a33*b32^2*a13*c21-2*b12*b32*a33*c32*c23*a21+c22*a32*a33*b32*b23*c11-b12*a32*b33*c33*a22*c21-b22*b33*c23*c11*a32^2+a12*b32*b33*c32*c23*a21-b12*c32*b33*a22*a21*c33-c32*a12*b23*a31*c22*b33-b22*b13*c31*c23*a32^2+2*b22*c13*b31*c23*a32^2+2*a22*c32*a33*b33*b22*c11+b22*a32*a13*c31*c23*b32-b12*a32*a31*c23^2*b32-b22*a13*a31*b23*c32^2-c22*a13*a31*c23*b32^2-b22*a22*b33*a31*c13*c32-c22*c13*b31*b23*a32^2+a12*b32*a23*c31*b23*c32-c12*a22*b33*b31*a23*c32+2*b22*c33*a32^2*b13*c21+c12*a32*a33*b32*b23*c21+2*b22*a13*b31*a23*c32^2-2*b22*a32*a13*b31*c23*c32+a12*b32*a33*c32*b23*c21+a22*b32*c33^2*b22*a11-a22*c33*b32^2*c23*a11+a22*c32*b33^2*c22*a11-a22*b33*c32^2*b23*a11-a12*b32*a33*c33*b22*c21+b22*a32*b13*c31*a23*c32+c32*a33*c33*b22^2*a11+a12*a32*b23*b31*c23*c32+2*c22*b22*a33*b31*c13*a32-a12*c22*b33*b31*c23*a32+c12*c32*b22*b21*a33^2+c12*c32*a22*a21*b33^2-c22*b12*a33*a31*b23*c32+2*c12*b22*b33*a31*a23*c32+2*b22*c33*a32^2*b23*c11+b22*a32*c13*a31*b23*c32+b12*a32*a23*c31*b23*c32-b22*c33*a32^2*c13*b21-2*a22*b32*c13*a31*b23*c32+b22^2*c33*c31*a13*a32-b12*b23*c31*c23*a32^2-b12*b32*c31*a23^2*c32+a22*b32*a33*c32*c13*b21+a22*b32*c33*c32*b23*a11+a22*a32*b33*c23*c11*b32+2*b22*a32*b33*c33*c22*a11-b32*b12*c23*a31*a22*c33-a12*b22*a33*b31*c23*c32-c22*a22*c33*a31*b13*b32-4*a12*a22*c33*b31*b23*c32-a22*a33*b13*b21*c32^2-a22*a13*b31*b23*c32^2-b22*c12*b33*c31*a23*a32+2*a12*c22*b33*c31*a23*b32+2*b22*c22*a33*c31*b13*a32+b32*a13*b31*c22^2*a33+a22*a32*b13*c31*c23*b32-a22*b12*c33*c31*b23*a32+b12*a32*b33*c32*a23*c21+b22*b32*c22*c11*a33^2+b22*c32*a33^2*c22*b11+2*a22*c22*b33*c31*a13*b32-2*a22*a32*b33*c32*c23*b11+c12*a32*a23*b31*b23*c32-b22*c33*a32^2*c23*b11+2*a22*c33*b32^2*a23*c11-a22*a33*c13*c21*b32^2+b22*a32*c13*c31*a23*b32+b22*a32*c33*c32*a23*b11-a22*a13*c31*c23*b32^2+2*a22*c13*a31*c23*b32^2-2*c22*a32*b13*c31*a23*b32-a32*a22*b13*c31*c22*b33+b12*a32*c33*b32*c23*a21-b22*b33*c13*c21*a32^2-c12*a33*b32^2*a23*c21-c12*c33*a23*a21*b32^2+2*b12*b22*a33*a31*c23*c32+c22*a32*c33*b32*a23*b11-b22*c22*b33*a31*c13*a32-2*a22^2*c33*c32*b13*b31-2*b12*a32*c33^2*b22*a21+2*b32*a12*c23*b31*a22*c33+c12*a32*b23*a31*c23*b32-b22*b13*a31*a23*c32^2+2*a22*b13*a31*b23*c32^2-a22*b13*b31*a23*c32^2+2*a12*c33*b32^2*a23*c21-a12*a23*c31*c23*b32^2+c22*b32*b33*a23*a11*c32+2*a12*a22*c33*c31*b23*b32-b12*c22*c33*a31*b23*a32+2*b12*c22*c33*a31*a23*b32+a22*b32*a33*c32*b23*c11+a32*a33*c33*b22^2*c11-2*a22*b32*b13*a31*c23*c32-a22*a32*b33*c33*b22*c11-2*a12*b32*b33*c32*a23*c21+b12*b32*a33*c32*a23*c21-2*b22*a32*a33*c32*b23*c11,-c32^2*a13^2*b21^2+c33^2*a12^2*b21^2-a31^2*c12^2*b23^2-a31^2*c23^2*b12^2+c32^2*b23^2*a11^2-b33^2*c22^2*a11^2+a33^2*c12^2*b21^2+b33^2*c12^2*a21^2+4*a12*c23*b31*a33*b22*c11-2*a12*a23*c31*b33*b22*c11+2*c12*b33*c32*a11*a23*b21+4*b22*c33*c32*a21*a13*b11-4*b12*a13*b31*c33*c22*a21-2*b32*a13*c31*b12*c23*a21-2*b32*a13*c32*c21*b13*a21+2*c22*a13*a31*b32*b23*c11+2*c22*a13*b31*a32*c23*b11+2*b12*a33*c32*c21*a23*b11-2*c12*b23*a31*a33*c22*b11-2*a33*c33*c21*b12^2*a21-2*c12*b23*a31*a33*b22*c11+2*a23*a31*c31*c23*b12^2-4*c32*a23*c31*b22*b13*a11+2*c32*a23*c31*b13*a22*b11+2*a12*a31*b31*c23^2*b12+4*c12*c23*b31*a22*a11*b33-2*a22*a31*c31*c22*b13^2+2*a22*b13*a33*c12*c21*b31+2*a22*b13*b33*c31*c12*a21+2*a32*a13*b32*b13*c21^2+2*a32*a13*c32*c13*b21^2-2*a12*c13*a31*b32*c23*b21+2*b12*b23*a31^2*c12*c23+2*a12*b13*a31*c33*b22*c21-2*b12*a33^2*c21*c12*b21-2*c12*c23*b31*a33*b22*a11-2*a22*a31*b31*c13^2*b22+2*c22*b13*a31*b32*c23*a11-2*a32*b13*a31*c12*b23*c21-2*a32*b13*b31*c23*c12*a21-2*a12*b23*c31*a33*b22*c11+4*b12*b13*c31*a32*c23*a21+2*a32*a23*b32*c11*c23*b11+4*c22*a33*b32*b11*c13*a21-2*b22*b33*a32*c21*c13*a11-4*c22*a13*b31*a32*b23*c11-2*a22*b33*c32*b11*a13*c21+2*c32*c23*b31*a22*a13*b11+2*a22*c13*b33*c31*a12*b21+2*a22*c13*c33*b31*b12*a21-2*a22*a33*b32*c21*b13*c11+2*a12*a31*c31*c12*b23^2-c31^2*b12^2*a23^2+4*b32*c13*b31*a23*a12*c21+2*a22*b13*c31*a32*c23*b11+2*c22*b13*a33*b31*c12*a21+2*c22*b13*a33*c31*a12*b21+2*a22*c13*a33*b12*b21*c31+2*a22*c13*b33*a31*b12*c21+2*a22*a33*c33*c22*b11^2-2*c12*b23*b31*a33*c22*a11+4*c12*b23*b31*a33*a22*c11+4*a12*b23*c31*b33*a22*c11+2*c32*b23*c31*a13*b22*a11-2*b12*c13*b31*a32*c23*a21+4*b12*c13*b31*a23*a21*c32-2*b22*c33*a32*b11*c13*a21-2*b12*a23*c31*c33*a22*b11+4*a22*c33*c32*b21*b13*a11-2*a22*c33*c32*b21*a13*b11+2*b32*a23*b31*c22*a13*c11-4*b32*a23*b31*c22*c13*a11+2*a22*c13*b33*b31*c12*a21-4*a22*c13*b33*c31*b12*a21-2*c12*c23*b31*a33*a22*b11+2*c12*a33*b32*c21*a23*b11+2*c12*a33*b32*c21*b23*a11+2*c12*a33*b32*b21*a23*c11-4*c12*a33*b32*b21*c23*a11+2*c12*a33*b32*a21*c23*b11+2*c12*a33*c32*b21*b23*a11-4*c12*b33*b32*a11*a23*c21-4*c12*b33*c32*a11*b23*a21-4*c12*c33*a32*b21*b23*a11+2*c12*c33*a32*b11*b23*a21+2*c12*c33*b32*a11*a23*b21-4*c12*c33*b32*a21*a23*b11+4*a22*c33*a32*b21*c13*b11-2*a22*c33*b32*c11*a13*b21+4*a22*c33*b32*c11*b13*a21+4*a22*c33*b32*b11*a13*c21-2*a22*c33*b32*b11*c13*a21-2*a22*c33*b32*a11*b13*c21-2*a22*c33*b32*a11*c13*b21-2*a22*c33*c32*b11*b13*a21-4*a22*c13*b31*a32*c23*b11+4*c12*b13*a31*c32*b23*a21+2*c12*b13*a31*a33*c22*b21-4*c12*b13*a31*a33*b22*c21-4*c12*b13*a31*b33*c22*a21+2*c12*b13*a31*b33*a22*c21-2*c12*b13*b31*a23*a21*c32-2*c12*b13*c31*a32*b23*a21+4*c12*b13*c31*a23*a21*b32-4*c12*b13*c31*a33*a22*b21+4*c12*c13*a31*b32*a23*b21-2*c12*c13*a31*b32*b23*a21-4*c12*c13*a31*b33*a22*b21-2*c12*c13*b31*a32*a23*b21+4*c12*c13*b31*a32*b23*a21+2*c12*c13*b31*a33*a22*b21-4*c12*c13*b31*a33*b22*a21-2*c12*a23*a31*b33*c22*b11+4*c12*a23*a31*b33*b22*c11-2*c12*a23*a31*b22*b11*c33+4*c12*a23*b31*a33*c22*b11-2*c12*a23*b31*b33*c22*a11+4*c12*a23*b31*c33*b22*a11-2*c12*a23*c31*b33*b22*a11+4*c12*b23*a31*b33*c22*a11-2*c12*b23*a31*c33*b22*a11+4*c12*b23*a31*c33*a22*b11+4*c12*c23*a31*b22*b11*a33-2*c12*c23*a31*b33*b22*a11-2*a12*b23*a31*c31*c23*b12-2*a12*b23*a31*c22*c11*b33-2*a12*b23*a31*c33*c22*b11+4*a12*b23*a31*c33*b22*c11+4*a12*b23*b31*c33*c22*a11-2*a12*b23*b31*c33*a22*c11+4*a12*b23*c31*a33*c22*b11+2*b12*b13*c31*a33*a22*c21-4*b12*b13*c31*a33*c22*a21-2*a12*a23*c31*b33*c22*b11+4*a12*a23*c31*b22*b11*c33-2*a12*b23*a31*b31*c12*c23-2*a12*b23*c31*c33*b22*a11-4*b12*a13*c31*c33*a22*b21-4*b12*a13*c31*a33*b22*c21+4*b12*a13*c31*b32*a23*c21-2*b12*a13*c31*a32*c23*b21+2*b12*a13*b31*c33*a22*c21-2*b12*a13*a31*c23*c21*b32+2*b12*a13*c31*a33*c22*b21+4*b12*b13*a31*c32*a23*c21-2*b12*b13*a31*c32*c23*a21-4*b12*b13*a31*c33*a22*c21+2*b12*b13*a31*c33*c22*a21-2*b12*b13*c31*a32*a23*c21+4*a12*a13*b31*c32*b23*c21-4*a12*a13*b31*c33*b22*c21+2*a12*a13*b31*c33*c22*b21-2*a12*a13*c31*b32*b23*c21+2*a12*a13*c31*b33*b22*c21-4*a12*a13*c31*b33*c22*b21-4*a12*b13*c31*c33*b22*a21-4*a12*b13*c31*b33*a22*c21+4*a12*b13*c31*a32*b23*c21+4*a12*b13*b31*c32*c23*a21-2*a12*b13*b31*c23*c21*a32-4*a12*b13*a31*c33*c22*b21-2*a12*b13*a31*c32*b23*c21+2*a12*c13*a31*b33*c22*b21+2*a12*c13*b31*c33*b22*a21-4*a12*c13*b31*c33*a22*b21-2*a12*c13*c31*b23*b21*a32+4*a12*c13*c31*b32*b23*a21-4*a12*c13*a31*b33*b22*c21+4*a12*c23*a31*b33*c22*b11-2*a12*c23*a31*b33*b22*c11-2*a12*c23*b31*b33*c22*a11-2*a12*c23*b31*b33*a22*c11+4*a12*c23*c31*b33*b22*a11-2*a12*c23*c31*b33*a22*b11+2*a12*a33*b33*c21*c12*b21+2*a12*a33*c33*b21*b12*c21+2*a12*a33*b32*c11*b23*c21+2*a12*a33*c32*b11*c23*b21+2*a12*a33*c32*b11*b23*c21+2*a12*b33*c33*c21*b12*a21+2*a12*b33*a32*c11*c23*b21+2*a12*b33*a32*c21*c23*b11+2*a12*b33*b32*c21*c23*a11-4*a12*b33*b32*c11*c23*a21+2*a12*b33*b32*c11*a23*c21-4*a12*b33*c32*c21*a23*b11+2*a12*b33*c32*c21*b23*a11-4*a12*b33*c32*b21*c23*a11+2*a12*b33*c32*a21*b23*c11+2*a12*c33*b32*c21*a23*b11-4*a12*c33*b32*c21*b23*a11-4*a12*c33*b32*b21*a23*c11+2*a12*c33*b32*b21*c23*a11+2*a12*c33*b32*a21*b23*c11-4*a12*c33*c32*b11*b23*a21+2*a12*c33*c32*b11*a23*b21-2*a12*a23*b31*c33*c22*b11+2*c12*a33*c32*b11*b23*a21+2*c12*b33*a32*c21*b23*a11-4*c12*b33*a32*b21*a23*c11-4*c12*b33*a32*a21*c23*b11-2*b12*c13*a31*c32*a23*b21-4*b12*c13*a31*a33*c22*b21+2*b12*c13*a31*a33*b22*c21-4*b12*c13*a31*c33*b22*a21+2*b12*c13*a31*c33*a22*b21+2*b12*c13*b31*a33*c22*a21-4*b12*c13*b31*a33*a22*c21-2*b12*c13*c31*a23*a21*b32-2*b12*a23*a31*c31*c12*b23-2*b12*a23*a31*c22*c11*b33+4*b12*a23*a31*c33*c22*b11-2*b12*a23*a31*c33*b22*c11-2*b12*a23*b31*c22*c11*a33-2*b12*a23*b31*c33*c22*a11+4*b12*a23*b31*c33*a22*c11-2*b12*a23*c31*a33*c22*b11+4*b12*a23*c31*a33*b22*c11-2*b12*a23*c31*b33*a22*c11-2*b12*a23*c31*c33*b22*a11+4*b12*b23*a31*c22*c11*a33-2*b12*b23*a31*c33*c22*a11+4*b12*b23*c31*a22*a11*c33-2*b12*c23*a31*a33*b22*c11-2*b12*c23*a31*b33*c22*a11+4*b12*c23*a31*c33*b22*a11-2*b12*c23*a31*c33*a22*b11+4*b12*c23*b31*a33*c22*a11-2*b12*c23*b31*a22*a11*c33+4*b12*c23*c31*a33*a22*b11-2*b12*c23*c31*a22*a11*b33+2*b12*a33*b33*c21*c12*a21+2*b12*a33*c33*b21*c12*a21+2*b12*a33*a32*c21*c23*b11+2*b12*a33*a32*c11*b23*c21+2*b12*a33*b32*c21*c23*a11+2*b12*a33*b32*c11*c23*a21-4*b12*a33*b32*c11*a23*c21-4*b12*a33*c32*c21*b23*a11+2*b12*a33*c32*b21*a23*c11+2*b12*a33*c32*b21*c23*a11+2*b12*a33*c32*a21*b23*c11+2*b12*b33*a32*c11*c23*a21-4*b12*b33*a32*c21*c23*a11+2*b12*b33*a32*c11*a23*c21-4*b12*b33*c32*a21*a23*c11+2*b12*b33*c32*a11*a23*c21-4*b12*c33*a32*c21*a23*b11+2*b12*c33*a32*c21*b23*a11+2*b12*c33*a32*b21*a23*c11+2*b12*c33*a32*b21*c23*a11-4*b12*c33*a32*a21*b23*c11+2*b12*c33*a32*a21*c23*b11-4*b12*c33*b32*a11*c23*a21+2*b12*c33*b32*a11*a23*c21+2*b12*c33*b32*a21*a23*c11+2*b12*c33*c32*a11*b23*a21-2*c12*a13*b31*a32*b23*c21+2*c12*a13*b31*a33*b22*c21-4*c12*a13*b31*a33*c22*b21+2*c12*a13*b31*b33*c22*a21-4*c12*a13*b31*b33*a22*c21+4*c12*a13*a31*b32*b23*c21+4*c12*a13*c31*b23*b21*a32-2*c12*a13*c31*b32*a23*b21-4*c12*a13*c31*b33*b22*a21+2*c12*a13*c31*b33*a22*b21-2*c12*a13*a31*b23*b21*c32-2*b32*a13*c32*b21*c13*a21-2*b32*c13*a31*a12*b23*c21-2*b32*c13*b31*a23*c12*a21-2*b32*c13*b31*a12*c23*a21-2*b32*c13*c31*a23*a12*b21+2*b32*a23*a31*c22*c13*b11+2*b32*a23*b31*c13*a22*c11+2*b32*a23*c31*b22*c13*a11+2*b32*a23*c31*b13*c22*a11+2*b32*b23*a31*c22*c13*a11+2*b32*c23*b31*a22*c13*a11+2*b32*c23*c31*a22*a13*b11+2*b32*a23*c32*c11*b23*a11+4*c32*b13*c31*a23*a12*b21-2*c32*c13*a31*b23*b12*a21-2*c32*c13*b31*a23*a12*b21+2*c32*a23*a31*b22*b13*c11+2*c32*a23*b31*b22*c13*a11+2*c32*a23*b31*b13*c22*a11+2*c32*b23*a31*a13*c22*b11+2*c32*b23*b31*a22*a13*c11-4*c32*b23*c31*a22*a13*b11+2*c32*b23*c31*a22*b13*a11+2*c32*c23*a31*b22*b13*a11-2*a22*a33*b32*c21*c13*b11+4*a22*a33*c32*b11*b13*c21-2*a22*a33*c32*b21*b13*c11-2*a22*a33*b33*c11*c22*b11-2*a22*a33*c33*b11*b22*c11-2*a22*b33*a32*c21*c13*b11+4*a22*b33*b32*c21*c13*a11-2*a22*b33*b32*c21*a13*c11+4*a22*b33*c32*c11*a13*b21+4*a22*b33*c32*b11*c13*a21-2*a22*b33*c32*a11*c13*b21-2*a22*b33*c33*c11*b22*a11-2*a22*b33*c33*b11*c22*a11-2*a22*c33*a32*b21*b13*c11+2*a22*a13*b31*c31*c13*b22+2*a22*a13*b33*c31*b12*c21+2*a22*a13*c33*b31*c12*b21+2*a22*b13*a31*b31*c13*c22+2*a22*b13*a31*c32*b23*c11+2*a22*b13*b31*c32*c23*a11+2*a22*b13*c33*a31*c12*b21-4*a22*b13*c33*b31*c12*a21+2*a22*b13*c33*b31*a12*c21+2*a22*b13*c33*c31*b12*a21+2*a22*c13*a31*b32*c23*b11-4*a22*c13*a31*b32*b23*c11+4*b22*c33*a32*c11*a13*b21-2*b22*c33*a32*b11*a13*c21+4*b22*c33*a32*a11*b13*c21+2*b22*a13*a31*b31*c13*c22+2*b22*a13*a31*c32*c23*b11-4*b22*a13*a31*c32*b23*c11-4*b22*a13*c31*a32*c23*b11+2*b22*a13*c31*a32*b23*c11+2*b22*a13*c31*b32*c23*a11-4*b22*a13*c31*b32*a23*c11+2*b22*a13*a33*c31*c12*b21+2*b22*a13*b33*c12*c21*a31-4*b22*a13*c33*a31*c12*b21+2*b22*a13*c33*a31*b12*c21+2*b22*b13*a33*c31*a12*c21+2*b22*b13*c33*a31*c12*a21-4*b22*c13*a31*b32*c23*a11+2*b22*c13*a31*b32*a23*c11+2*b22*c13*a31*c32*b23*a11-4*b22*c13*a31*c32*a23*b11+2*b22*c13*b31*a32*c23*a11-4*b22*c13*b31*a32*a23*c11-4*b22*c13*c31*a32*b23*a11+2*b22*c13*c31*a32*a23*b11+2*b22*c13*a33*a31*c12*b21-4*b22*c13*a33*c31*a12*b21+2*b22*c13*a33*c31*b12*a21+2*b22*c13*b33*a12*a21*c31+2*b22*c13*c33*a31*a12*b21-2*b22*a33*a32*c11*c13*b21-2*a32*c13*c31*b23*b12*a21+2*a32*a23*b31*c22*c13*b11+2*a32*a23*c31*b22*b13*c11+4*b22*a33*a32*c21*c13*b11-2*b22*a33*b32*c11*c13*a21-2*b22*a33*b32*c21*c13*a11+4*b22*a33*b32*c21*a13*c11-2*b22*a33*c32*c11*a13*b21+4*b22*a33*c32*c11*b13*a21-2*b22*a33*c32*b11*a13*c21-2*b22*a33*c32*b11*c13*a21-2*b22*a33*c32*a11*b13*c21+4*b22*a33*c32*a11*c13*b21-2*b22*a33*b33*c11*c22*a11-2*b22*b33*a32*c21*a13*c11+4*b22*b33*a32*c11*c13*a21+4*b22*b33*c32*a11*a13*c21-2*b22*c33*a32*a11*c13*b21-2*b22*c33*b32*a21*a13*c11-2*b22*c33*b32*a11*a13*c21-2*b22*c33*c32*a21*b13*a11-2*b22*c33*c32*a11*a13*b21-4*c22*a13*a31*b32*c23*b11+2*c22*a13*b31*c32*b23*a11-4*c22*a13*b31*c32*a23*b11-4*c22*a13*c31*b32*b23*a11+2*c22*a13*a33*b31*b12*c21-4*c22*a13*b33*a31*b12*c21+2*c22*a13*b33*b31*a12*c21+2*c22*a13*b33*c31*b12*a21+2*c22*a13*c33*b12*b21*a31-4*c22*b13*a31*c32*b23*a11+2*c22*b13*a31*c32*a23*b11-4*c22*b13*b31*a32*c23*a11+2*c22*b13*b31*a32*a23*c11+2*c22*b13*a33*a31*b12*c21-4*c22*b13*a33*b31*a12*c21+2*c22*b13*b33*a31*a12*c21+2*c22*c13*a33*b31*a12*b21-2*c22*a33*a32*b11*b13*c21-2*c22*a33*a32*b21*c13*b11-2*c22*a33*b32*c11*a13*b21-2*c22*a33*b32*c11*b13*a21-2*c22*a33*b32*b11*a13*c21-2*c22*a33*c32*b21*b13*a11-2*c22*a33*c32*b11*b13*a21-2*c22*b33*a32*c11*a13*b21-2*c22*b33*a32*c11*b13*a21+4*c22*b33*a32*b11*a13*c21-2*c22*b33*a32*b11*c13*a21-2*c22*b33*a32*a11*b13*c21-2*c22*b33*b32*a11*a13*c21-2*c22*b33*b32*a21*c13*a11+4*c22*b33*c32*a21*b13*a11-2*c22*c33*a32*b21*b13*a11+4*c22*c33*a32*b11*b13*a21-2*c22*c33*b32*a21*a13*b11-2*c22*c33*b32*a21*b13*a11+4*c22*c33*b32*a11*a13*b21-2*a32*a13*c31*b23*b12*c21-2*a32*a13*b32*c21*c13*b21-2*a32*b13*a31*c23*b12*c21+4*a32*b13*a31*c23*c12*b21-2*a32*b13*c31*a12*c23*b21-2*a32*b13*b32*c21*c13*a21-2*a32*b13*c32*b21*c13*a21+4*a32*c13*a31*b23*b12*c21-2*a32*c13*a31*b23*c12*b21-2*a32*c13*a31*b12*c23*b21-2*a32*c13*b31*a23*b12*c21-2*a32*c13*b31*a12*b23*c21-2*c32*a13*a31*b23*b12*c21-2*c32*a13*b31*b23*c12*a21-2*c32*a13*b31*b12*c23*a21-2*c32*a13*c31*b23*a12*b21+4*c32*a13*c31*b23*b12*a21-2*c32*a13*c31*b12*a23*b21-2*c32*b13*a31*a12*c23*b21-2*c32*b13*b31*a23*a12*c21+2*a32*b23*a31*c22*b13*c11-4*a32*b23*a31*c22*c13*b11+2*a32*b23*a31*c13*b22*c11+2*a32*b23*b31*c22*c13*a11+2*a32*b23*c31*a22*c13*b11-4*a32*c23*a31*b22*b13*c11+2*a32*c23*a31*b22*c13*b11+2*a32*c23*a31*b13*c22*b11+2*a32*c23*b31*a22*b13*c11+2*a32*c23*b31*a13*b22*c11+2*a32*a23*c32*b11*b23*c11+2*a32*b23*b32*c11*c23*a11+2*a32*b23*c32*b11*c23*a11-2*b32*a13*a31*c23*c12*b21-2*b32*a13*b31*c23*a12*c21-2*b32*a13*c31*b23*c12*a21+2*a32*b32*b21*c13^2*a21-2*a32*a23*b32*b23*c11^2-2*a32*a23*c32*c23*b11^2-2*b23*a32^2*c11*c23*b11+2*b32*c32*c21*a13^2*b21+2*b32*b13*c32*c13*a21^2+2*a13*b32^2*c21*c13*a21-2*b32*c32*c11*a23^2*b11+2*a13*c32^2*b21*b13*a21-2*a23*c32^2*b11*b23*a11-c31^2*b23^2*a12^2-b33^2*a22^2*c11^2+a33^2*b12^2*c21^2+b31^2*c22^2*a13^2-b31^2*c23^2*a12^2-a32^2*c13^2*b21^2+b32^2*c23^2*a11^2+a32^2*c23^2*b11^2+a32^2*b23^2*c11^2-c32^2*b13^2*a21^2+c33^2*b12^2*a21^2-a33^2*b22^2*c11^2+b33^2*a12^2*c21^2-b31^2*c12^2*a23^2-a33^2*c22^2*b11^2-a32^2*b13^2*c21^2-c33^2*b22^2*a11^2+c31^2*b13^2*a22^2-b32^2*a13^2*c21^2+2*a12*c33*a32*b21*b23*c11-b32^2*c13^2*a21^2+a31^2*c13^2*b22^2+c32^2*a23^2*b11^2+b32^2*a23^2*c11^2-c33^2*a22^2*b11^2+b31^2*c13^2*a22^2+c31^2*b22^2*a13^2+a31^2*c22^2*b13^2-2*b32*c13*a31*a23*b12*c21+2*b12*b33*c32*a11*c23*a21-2*a12*b23*b31*c22*c11*a33-2*c22*c33*a32*b21*a13*b11+2*a22*c13*b31*c32*a23*b11-2*a32*a13*c32*b21*b13*c21-2*c12*a23*b31*b33*a22*c11+2*a32*b23*c31*a13*c22*b11-4*a22*c13*b31*c32*b23*a11-4*a12*a33*b32*c21*c23*b11-2*a22*a33*c32*b21*c13*b11-4*b12*a33*c32*a21*c23*b11-2*c22*b33*c32*a21*a13*b11+4*b12*a13*a31*c32*c23*b21+2*b22*a13*a31*c31*c22*b13-2*c32*b13*c31*a23*b12*a21-4*b22*a13*b31*c32*c23*a11+2*a12*c13*b31*b33*a22*c21+4*c12*b23*c31*a33*b22*a11+2*a33*c33*c11*b22^2*a11-4*a12*c13*b31*b33*c22*a21-2*b12*a13*b31*c32*a23*c21+4*a12*c13*a31*b23*b21*c32+2*b12*b31*c31*c12*a23^2+2*a12*c33*b32*a21*c23*b11-4*c12*a33*c32*b11*a23*b21-2*b12*c23*b31*a33*a22*c11-2*b12*a23*a31*b31*c12*c23+2*a22*c33^2*b11*b22*a11+2*b33*c33*c11*a22^2*b11-2*a12*a23*b31*c31*c12*b23-2*c12*a23*c31*b22*b11*a33-4*a22*b13*c31*b32*c23*a11+2*a22*c13*b31*a32*b23*c11+2*b22*a33^2*c11*c22*b11+2*a32*c23*c31*b22*b13*a11-2*a32*c32*c11*b23^2*a11-2*a32*b32*b11*c23^2*a11+4*a12*c23*b31*c33*a22*b11+4*a12*a23*b31*c22*c11*b33+2*a12*b13*c31*b33*c22*a21+2*b22*c13*a33*b31*a12*c21-2*c12*b23*b31*a22*a11*c33+2*a22*c13*c31*b32*b23*a11+2*b13*a32^2*c21*c13*b21-4*b12*a33*a32*c11*c23*b21-2*a12*b23*c31*b33*c22*a11-2*b12*b33*c33*c12*a21^2+2*a12*b33*c32*b21*a23*c11-2*a12*c23*b31*c33*b22*a11+2*b23*b31*c31*c23*a12^2-2*a32*b13*c31*a23*c12*b21-2*a12*a23*b31*c33*b22*c11+4*c22*b33*b32*a21*a13*c11+2*c12*b33*c32*a21*a23*b11+2*a22*b13*a31*c31*c13*b22-2*a22*b33*a32*c11*c13*b21+2*a32*c32*c21*b13^2*a21-4*a12*b33*a32*c11*b23*c21-2*b13*b31*c31*c13*a22^2-4*a22*b13*a31*c32*c23*b11+4*a22*b33*a32*c21*b13*c11-2*a32*a13*b31*c23*c12*b21+2*b22*b33*c33*c22*a11^2-2*a13*a31*c31*c13*b22^2-4*c22*b13*a31*b32*a23*c11-2*c12*a23*b31*c33*a22*b11+2*a23*a31*b31*c12^2*b23+2*b32*c23*a31*a13*b22*c11-2*a12*a33*c33*c12*b21^2+4*b12*a23*c31*b33*c22*a11-2*a22*b33*c32*c11*b13*a21+2*a12*b13*c31*c33*a22*b21+2*c12*b33*a32*a21*b23*c11-2*a13*a31*b31*c22^2*b13+2*a33*b33*b11*c22^2*a11+2*c12*b33*a32*b21*c23*a11+2*a12*c33*a32*b11*b23*c21-2*b12*b23*a31*c33*a22*c11-2*a12*b13*c31*b32*c23*a21-2*b22*c33*a32*c11*b13*a21-2*b22*a33*a32*c21*b13*c11+2*a12*b33*c32*a21*c23*b11-4*a12*c33*a32*b11*c23*b21+2*c12*c33*b32*a11*b23*a21-4*a12*a33*c32*b21*b23*c11+2*c12*c13*a31*b33*b22*a21+2*b32*b23*c31*a22*a13*c11+2*c12*b33*b32*a21*a23*c11+2*c32*a23*c31*b22*a13*b11+4*b12*c13*c31*a32*a23*b21+2*c12*b13*c31*a33*b22*a21+2*b32*c23*a31*a22*b13*c11-2*a12*b33^2*c21*c12*a21-2*c12*b23*a31*b33*a22*c11-2*a12*b23*c31*c33*a22*b11-2*b12*c23*a31*a33*c22*b11-4*c12*a33*a32*b11*b23*c21-2*a22*a13*b31^2*c13*c22-4*c22*b13*c31*a32*a23*b11-2*a22*b33*b32*c11*c13*a21+4*a12*c13*b31*a32*c23*b21-2*a12*c13*b31*c32*b23*a21+2*b22*a13*c33*b31*c12*a21-4*a22*c13*c31*b32*a23*b11+2*a22*b33^2*c11*c22*a11-2*b22*a33*c33*b11*c22*a11+2*b12*c33*c32*a21*a23*b11+2*c12*a33*a32*b11*c23*b21-2*a22*a13*c31^2*b13*b22+2*c12*b33*b32*a11*c23*a21-2*b22*b31*c31*c22*a13^2-2*b22*b13*a31^2*c13*c22-2*c12*b23*c31*a33*a22*b11+4*b32*a13*b31*c23*c12*a21-2*b32*a13*b31*c12*a23*c21+2*b32*c23*b31*a13*c22*a11-2*a12*a33*b33*b12*c21^2+2*c22*a13*b33*a31*c12*b21+4*a22*a33*b32*c11*c13*b21+4*a12*b13*a31*c23*c21*b32+2*a12*b33*c33*b21*c12*a21+4*c12*a13*b31*c32*a23*b21-2*a12*a13*b31*c32*c23*b21+4*c12*a23*c31*b33*a22*b11-2*b32*b23*c32*c23*a11^2-2*a23*b32^2*c11*c23*a11-4*a22*b13*c31*a32*b23*c11-2*c12*a23*b31*a33*b22*c11-4*a22*b13*b31*c32*a23*c11+2*c32*b23*a31*a22*c13*b11+2*c22*b13*c33*a12*a21*b31+2*b32*a23*c32*b11*c23*a11+2*c22*b13*c31*a32*b23*a11-2*b12*c23*c31*a33*b22*a11-2*c32*b13*a31*a23*c12*b21+2*c22*a13*c31*b32*a23*b11+2*a12*a23*b31^2*c12*c23-2*c12*b13*a31*b32*a23*c21-2*b33*c33*c21*a12^2*b21+4*c22*a33*c32*b21*a13*b11+4*c22*a33*b32*a11*b13*c21-2*c12*b23*c31*a22*a11*b33+4*b12*c23*a31*b33*a22*c11-2*a22*b33*c32*a11*b13*c21+2*c12*c33*a32*b11*a23*b21-2*a12*c23*c31*b22*b11*a33+2*a12*a33*b32*c11*c23*b21-4*c12*a33*b32*a21*b23*c11-4*b32*c23*b31*a22*a13*c11-4*b12*c33*c32*a11*a23*b21-2*c22*a33*b32*a11*c13*b21+4*b22*c33*b32*a21*c13*a11+2*a12*a23*c31^2*b12*b23-2*b22*b33*c32*a21*a13*c11-2*b22*b33*c32*a21*c13*a11+4*b12*a13*b31*c23*c21*a32+2*c12*a33*a32*b21*b23*c11-2*a33*b33*b21*c12^2*a21+4*b12*c13*a31*b32*c23*a21-2*b32*b13*a31*c23*c12*a21-2*b32*b13*c31*a23*a12*c21+2*a12*c33*c32*b21*b23*a11+2*b22*a13*b31*c32*a23*c11-2*a12*a23*b31*c31*c23*b12+4*c22*b33*a32*a11*c13*b21+4*c12*b13*b31*a32*a23*c21+2*b12*a13*c31*c33*b22*a21+2*a22*a13*b31*c31*c22*b13+4*a12*a13*c31*b32*c23*b21-2*a22*c33*a32*b11*b13*c21+2*b22*a13*c33*c31*a12*b21-2*b12*b23*c31*a33*c22*a11-2*b12*b23*c31*a33*a22*c11+4*c22*a33*a32*b21*b13*c11-2*c12*c23*a31*b33*a22*b11+2*a22*a33*b33*b22*c11^2+2*c22*c13*b33*a31*b12*a21+2*c12*b33*a32*c21*a23*b11-2*a12*c23*a31*b22*b11*c33-2*a12*c23*b31*a33*c22*b11-2*a12*c33^2*b21*b12*a21-2*c32*b13*c31*a12*b23*a21-2*c22*b33*c32*a11*a13*b21+2*a22*b13*c31*b32*a23*c11,3*c22*b13*b31*a32*c23*a21-3*c22*b13*b31*a32*a23*c21+a22*a13*b31*c33*b22*c21+a12*a31*c32*b23^2*c21-2*a23*b31*a33*c22^2*b11+a23*b31*b33*c22^2*a11+b12*c33*c32*a21*a23*b21+b32*b13*a33*c21^2*a22+b32*b13*c33*a21^2*c22+2*a12*c33*a32*b21^2*c23+c12*a33^2*b21*b22*c21+c12*a33*c33*b21^2*a22-c12*b33*b32*a21^2*c23-a12*b33*b32*c21^2*a23+a12*b33^2*c21*c22*a21-3*b12*c23*c31*a33*a22*b21+3*b12*c23*c31*a22*a21*b33+b32*a13*c32*a21*b23*c21+2*a12*b33*a32*c21^2*b23+3*c22*a33*a32*b11*b23*c21+2*a22*a23*c31*b33*b22*c11-a32*a23*c32*b21*b23*c11-b12*a33*a32*c21^2*b23+2*a22*b23*a31*c22*c11*b33-3*a12*c23*a31*b33*c22*b21-c22*b31*b32*a23^2*c11-2*c12*b33*c32*a21*a23*b21-2*a12*b31*a32*c23^2*b21-3*b22*b33*c32*a11*a23*c21-a22*a23*b31*c31*c13*b22-2*a32*b13*b33*c21^2*a22-a32*c13*c32*b21^2*a23+3*a22*b13*c31*b32*c23*a21-a33*c33*c21*b22^2*a11+2*a32*c13*b33*b21*a22*c21+b12*a33^2*c21*c22*b21-2*b23*c31*b33*a22^2*c11+b23*c31*c33*a22^2*b11+a32*c13*c32*b21*b23*a21-a32*c13*a33*b21*b22*c21-b12*b33*c32*a21^2*c23+b22*a13*b31*c33*c22*a21+3*b22*c13*a31*c32*a23*b21-a22*c23*b31*c31*b22*a13-c12*a33*b33*a21*b22*c21-a22*b23*a31*b31*c13*c22-c32*c13*b33*a21*a22*b21-b22*a31*b31*c23^2*a12-b22*a31*a32*c23^2*b11+2*b22*a31*b32*c23^2*a11+3*a22*c33*b32*b21*a23*c11-2*b32*a13*c32*b21*a23*c21+a12*a33*c33*b21^2*c22+c12*c33*b32*a21*a23*b21+a12*a31*b32*c23^2*b21-b22*a23*a31*b31*c13*c22-a33*b33*b21*c22^2*a11-a33*b33*a21*c22^2*b11+3*b22*a33*c32*a21*c23*b11-b13*b31*c33*a22^2*c21-c13*b31*b33*a22^2*c21+2*c13*b31*c33*a22^2*b21-2*b32*c13*c33*a21^2*b22+b32*c32*c21*a23^2*b11+c12*c31*a32*b23^2*a21-c12*a33*a32*b21^2*c23+2*c12*a33*c32*b21^2*a23-2*c23*b31*c33*a22^2*b11+c23*c31*b33*a22^2*b11-a12*b33^2*c21^2*a22-a12*c33^2*b21^2*a22-b12*a33^2*c21^2*b22-b12*c33^2*a21^2*b22-c12*b33^2*a21^2*c22+a22*c31^2*b23^2*a12+a22*b31^2*c23^2*a12-b23*c31^2*b13*a22^2+2*b13*a31*b33*c22^2*a21-b13*b31*a33*c22^2*a21+a23*a31*b31*c22^2*b13+a23*a31*c31*c13*b22^2+a23*a31*c33*b22^2*c11-c13*b32^2*a21*a23*c21+a23*b32^2*c21*c23*a11-a12*b23*c31*b32*c23*a21+2*a12*b23*c31*a32*c23*b21-3*a12*b23*b31*c33*c22*a21+3*a12*b23*b31*c22*c21*a33-a12*b23*b31*c32*c23*a21+2*a12*b23*b31*c23*c21*a32+3*a12*b23*a31*c33*c22*b21-3*a12*b23*a31*c33*b22*c21-a12*b23*a31*c32*c23*b21-a12*b23*a31*c23*c21*b32-3*a12*c23*b31*a33*b22*c21+3*a12*c23*b31*b33*c22*a21+3*a12*c23*c31*b22*b21*a33-3*a12*c23*c31*b33*b22*a21+3*a12*c23*a31*b33*b22*c21+a22*b23*b31*c32*c23*a11+3*a22*a13*c31*b23*b21*c32-2*a22*a13*c31*b33*b22*c21+a22*b13*c31*c33*b22*a21-2*a22*b13*c31*b33*c22*a21-2*a22*b13*c31*a33*b22*c21+3*a22*b13*b31*c32*a23*c21-3*a22*b13*b31*c32*c23*a21+a22*b13*a31*c33*c22*b21+a22*b13*a31*c33*b22*c21-2*a22*b13*a31*c22*c21*b33+3*a22*b13*a31*c32*c23*b21-3*a22*b13*a31*c23*c21*b32+a22*b13*c31*a33*c22*b21+3*a22*c13*a31*b32*b23*c21+a22*c13*a31*b33*c22*b21-2*a22*c13*a31*b22*b21*c33-3*a22*c13*b31*b32*a23*c21+3*a22*c13*b31*c32*b23*a21+a22*c13*b31*a33*b22*c21-2*a22*c13*b31*a33*c22*b21+a22*c13*b31*b33*c22*a21-2*a22*c13*b31*c33*b22*a21-3*a22*c13*c31*b32*b23*a21+3*a22*c13*c31*b32*a23*b21+a22*c13*c31*b22*b21*a33+a22*c13*c31*b33*b22*a21+a22*c13*a31*b33*b22*c21-3*a22*c13*a31*b23*b21*c32+a22*a23*b31*c31*c23*b12-a22*a23*b31*c31*c22*b13-2*a22*a23*b31*c32*c23*b11-a22*c23*a31*b31*c22*b13+2*a22*c23*a31*b31*c13*b22-a13*b31*b33*c22^2*a21-2*b23*a31*b33*c22^2*a11+b23*b31*a33*c22^2*a11-a32*a13*b32*c21^2*b23-a32*a13*c32*b21^2*c23+a32*b32*a21*c23^2*b11-b13*a32^2*c21*c23*b21-c13*a32^2*b21*b23*c21+b23*a32^2*c11*c23*b21+a23*b32^2*c11*c23*a21-2*c32*a13*a33*b21^2*c22+c32*b13*c33*a21^2*b22+c32*c13*a33*b21^2*a22+c32*c13*b33*a21^2*b22-a13*c32^2*b21*b23*a21-b13*c32^2*a21*a23*b21+a23*c32^2*b21*b23*a11+a23*c32^2*b11*b23*a21+b33^2*c11*a22^2*c21-c12*a33^2*b21^2*c22-3*b22*a33*a32*c21*c23*b11+3*b22*a33*c32*c21*b23*a11-3*b22*a33*c32*b21*c23*a11-3*b22*a33*c32*a21*b23*c11+b22*a33*b33*c21*c22*a11+b22*a33*b33*c11*c22*a21+b22*a33*c33*b21*c22*a11+3*b22*b33*a32*c21*c23*a11+3*b22*b33*c32*a21*a23*c11-2*b22*b33*c33*a11*c22*a21-3*b22*c33*a32*b21*a23*c11+3*b22*c33*a32*a21*b23*c11-3*b22*c33*c32*a21*a23*b11+3*b22*c33*c32*a11*a23*b21+3*c22*a13*b31*a32*b23*c21-3*c22*a13*b31*b32*c23*a21+3*c22*a13*a31*b32*c23*b21-3*c22*a13*c31*b23*b21*a32+3*c22*b13*a31*b32*a23*c21-3*c22*b13*c31*a23*a21*b32+3*c22*c13*a31*b23*b21*a32-3*c22*c13*a31*b32*a23*b21-3*c22*c13*b31*a32*b23*a21+3*c22*c13*b31*a23*a21*b32+c22*a23*a31*b31*c23*b12-2*c22*a23*a31*b31*c12*b23+c22*a23*a31*c31*b12*b23+c22*a23*a31*b32*c23*b11+c22*a23*b31*c31*b23*a12+c22*a23*b31*b32*c23*a11-2*c22*a23*b31*c32*b23*a11+c22*a23*c31*b23*b11*a32+c22*a23*c31*b32*b23*a11+c22*b23*a31*b31*c23*a12-2*c22*b23*a31*b32*c23*a11-3*c22*a33*b32*c21*b23*a11+3*c22*a33*b32*a21*b23*c11-3*c22*a33*b32*a21*c23*b11-3*c22*b33*a32*c21*a23*b11+3*c22*b33*a32*b21*a23*c11-3*c22*b33*a32*b21*c23*a11+3*c22*b33*a32*a21*c23*b11+3*c22*b33*b32*a11*a23*c21+3*c22*c33*a32*b21*b23*a11-3*c22*c33*a32*b11*b23*a21-3*c22*c33*b32*a11*a23*b21+3*c22*c33*b32*a21*a23*b11-a32*b13*c33*a21*b22*c21+2*a32*b13*c33*b21*a22*c21+a32*a13*b32*c21*c23*b21+a32*a13*c32*b21*b23*c21-a32*a13*c33*b21*b22*c21-2*a32*b13*c32*a21*b23*c21+a32*b13*c32*b21*a23*c21-a32*b13*a33*c21*c22*b21+2*a32*b13*b33*c21*c22*a21-a32*b13*c33*b21*c22*a21-2*a32*c13*b32*b21*c23*a21+a32*c13*b32*a21*b23*c21+a32*c13*b32*b21*a23*c21-a32*a23*b32*c11*c23*b21-a32*a23*b32*c21*c23*b11+2*a32*a23*b32*c11*b23*c21+2*a32*a23*c32*b11*c23*b21-a32*a23*c32*b11*b23*c21-a32*b23*c32*b21*c23*a11+a12*a33*b32*c21*c23*b21+a12*a33*c32*b21*b23*c21-a12*a33*b33*c21*c22*b21-a12*a33*c33*b21*b22*c21-2*a12*b33*a32*c21*c23*b21-2*a12*b33*c32*a21*b23*c21+a12*b33*c32*b21*a23*c21-a12*b33*c33*a21*b22*c21+2*a12*b33*c33*b21*a22*c21-2*a12*c33*a32*b21*b23*c21-a12*a23*b31*c23*c21*b32+2*a12*a23*b31*c32*c23*b21-3*a12*a23*b31*c22*c21*b33+3*a12*a23*b31*c33*b22*c21+2*a12*a23*c31*b32*b23*c21-a12*a23*c31*b23*b21*c32+3*a12*a23*c31*b33*c22*b21-3*a12*a23*c31*b22*b21*c33+3*a12*b23*c31*c33*b22*a21+2*c12*b33*c32*a21^2*b23-a13*c31*c33*b22^2*a21+2*a13*c31*a33*b22^2*c21-a13*a31*c33*b22^2*c21+2*b22*c31*b32*a23^2*c11-b22*c31*c32*a23^2*b11+b22*b23*a31^2*c13*c22-a22*a31*c31*c12*b23^2-a22*a31*c32*b23^2*c11+2*a22*c31*a32*b23^2*c11-a22*c31*c32*b23^2*a11-a22*a31*b32*c23^2*b11-a22*b31*b32*c23^2*a11-c13*c31*b33*a22^2*b21+c23*b31*c31*b13*a22^2+c23*b31*b33*a22^2*c11-a22*c33^2*b11*b22*a21-2*a23*c31*a33*b22^2*c11+a23*c31*c33*b22^2*a11+c23*a31*c31*b22^2*a13+c23*a31*a33*b22^2*c11-a32*b23*c32*a21*c23*b11+b32*a13*c32*b21*c23*a21-b32*a13*b33*c21*c22*a21-b32*a13*c33*b21*c22*a21-b32*a13*c33*b21*a22*c21+b32*b13*c32*a21*a23*c21-b32*b13*a33*c21*c22*a21-b32*b13*c33*a21*a22*c21+b32*c13*c32*a21*a23*b21-b32*c13*a33*b21*c22*a21+2*b32*c13*a33*a21*b22*c21-b32*c13*a33*b21*a22*c21-b32*c13*b33*a21*a22*c21-b32*a23*c32*b21*c23*a11-b32*a23*c32*a21*b23*c11-b32*a23*c32*a21*c23*b11+2*b32*b23*c32*a11*c23*a21-c32*a13*b33*a21*b22*c21-c32*a13*c33*b21*b22*a21+2*c32*b13*a33*b21*c22*a21-c32*b13*a33*a21*b22*c21+2*c32*b13*b33*a21*a22*c21-a22*c23*a31*c31*b13*b22-a22*c23*a31*b33*c22*b11-a22*c23*a31*b33*b22*c11+2*a22*c23*a31*b22*b11*c33+2*a22*c23*b31*a33*c22*b11-a22*c23*b31*a33*b22*c11-a22*c23*c31*b22*b11*a33-a22*c23*c31*b33*b22*a11-3*a22*a33*b32*c11*c23*b21+3*a22*a33*b32*c21*c23*b11+3*a22*a33*c32*b21*b23*c11-3*a22*a33*c32*b11*b23*c21+a22*a33*b33*c11*c22*b21+a22*a33*b33*c21*c22*b11-2*a22*a33*b33*c11*b22*c21-2*a22*a33*c33*b11*c22*b21+a22*a33*c33*b21*b22*c11+a22*a33*c33*b11*b22*c21-3*a22*b33*b32*c21*c23*a11+3*a22*b33*b32*c11*c23*a21-3*a22*b33*c32*b21*a23*c11+3*a22*b33*c32*b21*c23*a11-3*a22*b33*c32*a21*c23*b11+a22*b33*c33*a21*c22*b11-3*a22*c33*b32*c21*a23*b11+3*a22*c33*b32*c21*b23*a11-3*a22*c33*c32*b21*b23*a11+3*a22*c33*c32*b11*b23*a21+a22*a23*b31*c32*b23*c11-a22*a23*b31*c22*c11*b33+2*a22*a23*b31*c33*c22*b11-a22*a23*b31*c33*b22*c11+a22*a23*c31*b32*c23*b11-2*a22*a23*c31*b32*b23*c11+a22*a23*c31*b23*b11*c32-a22*a23*c31*b33*c22*b11+a22*b23*a31*c31*c23*b12+2*a22*b23*a31*c31*c22*b13-a22*b23*a31*c31*c13*b22+a22*b23*a31*c23*c11*b32+a22*b23*a31*c32*c23*b11-a22*b23*a31*c33*b22*c11-2*a22*b23*b31*c31*c23*a12-a22*b23*b31*c31*c22*a13-2*a22*b23*b31*c23*c11*a32-2*a12*c33*b32*b21*c23*a21+a12*c33*b32*a21*b23*c21-2*b12*a33*b32*c21*c23*a21+b12*a33*c32*a21*b23*c21-3*b12*a23*c31*b33*c22*a21-b12*a23*c31*c32*b23*a21+2*b12*a23*c31*b32*c23*a21-b12*a23*c31*a32*c23*b21+2*b12*a23*c31*a32*b23*c21-3*b12*a23*b31*c33*a22*c21+3*b12*a23*b31*c33*c22*a21-b12*a23*b31*c32*c23*a21-b12*a23*b31*c23*c21*a32-3*b12*a23*a31*c33*c22*b21+3*b12*a23*a31*c22*c21*b33-b12*a23*a31*c32*c23*b21+2*b12*a23*a31*c23*c21*b32-b12*b23*a31*c23*c21*a32+2*b12*b23*a31*c32*c23*a21+3*b12*b23*a31*c33*a22*c21+3*b12*b23*c31*a33*c22*a21+3*b12*c23*a31*a33*c22*b21-3*b12*c23*a31*b33*a22*c21-3*b12*c23*b31*a33*c22*a21+3*b12*c23*b31*a33*a22*c21+3*b12*a23*c31*c33*a22*b21-2*b12*a33*c32*b21*a23*c21-b12*a33*b33*c21*c22*a21-b12*a33*c33*b21*c22*a21+2*b12*a33*c33*a21*b22*c21-b12*a33*c33*b21*a22*c21+b12*b33*a32*c21*c23*a21+b12*b33*c32*a21*a23*c21-b12*b33*c33*a21*a22*c21+b12*c33*a32*a21*b23*c21-2*b12*c33*b32*a21*a23*c21-c12*a23*a31*b32*c23*b21-c12*a23*a31*b32*b23*c21+3*c12*a23*a31*b22*b21*c33-c12*a23*b31*a32*b23*c21+2*c12*a23*b31*a32*c23*b21-c12*a23*b31*b32*c23*a21-3*c12*a23*b31*c33*b22*a21-c12*a23*c31*b23*b21*a32-c12*a23*c31*b32*b23*a21+3*c12*a23*c31*b33*b22*a21-3*c12*a23*c31*b33*a22*b21-3*c12*a23*a31*b33*b22*c21+2*c12*a23*a31*b23*b21*c32-c12*b23*a31*a32*c23*b21+2*c12*b23*a31*b32*c23*a21+3*c12*b23*a31*a33*b22*c21-3*c12*b23*a31*c33*a22*b21+3*c12*b23*c31*a33*a22*b21+3*c12*c23*b31*a33*b22*a21-3*c12*c23*b31*a22*a21*b33+c12*a33*a32*b21*b23*c21-2*c12*a33*c32*b21*b23*a21+2*c12*a33*b33*b21*c22*a21-c12*a33*b33*b21*a22*c21+c12*b33*a32*b21*c23*a21-2*c12*b33*a32*a21*b23*c21-c12*b33*c33*a21*a22*b21+a22*a13*b31*c22*c21*b33+c22*b23*b31*a32*c23*a11-a22*b23*b31*c33*c22*a11+a22*b23*c31*b32*c23*a11-a22*b23*c31*a33*c22*b11+2*a22*b23*c31*a33*b22*c11+2*a22*b23*c31*b33*c22*a11+b22*a13*c31*b33*c22*a21+3*b22*a13*c31*a32*c23*b21-2*b22*a13*b31*c22*c21*a33+3*b22*a13*b31*c32*c23*a21-3*b22*a13*b31*c23*c21*a32+b22*a13*a31*c33*c22*b21-3*b22*a13*a31*c32*c23*b21+b22*b23*c31*a32*c23*a11-b22*b23*c31*a33*c22*a11-b22*c23*a31*b31*c22*a13+2*b22*c23*a31*b33*c22*a11-2*b22*a13*c31*a33*c22*b21+3*b22*b13*a31*c23*c21*a32+b22*b13*a31*c22*c21*a33-2*b22*b13*a31*c33*c22*a21-3*b22*b13*c31*a32*c23*a21+3*b22*b13*c31*a23*a21*c32+b22*b13*c31*a33*c22*a21+b22*c13*a31*a33*c22*b21+3*b22*c13*b31*a32*a23*c21-3*b22*c13*b31*a23*a21*c32+b22*c13*b31*a33*c22*a21+3*b22*c13*c31*a32*b23*a21+b22*a23*a31*b31*c12*c23-b22*a23*a31*c31*c22*b13+b22*a23*a31*c31*c12*b23-2*b22*a23*a31*c23*c11*b32+b22*a23*a31*c32*b23*c11-b22*a23*a31*c22*c11*b33-b22*a23*a31*c33*c22*b11+b22*a23*b31*c31*c23*a12+b22*a23*b31*c23*c11*a32+b22*a23*b31*c32*c23*a11+2*b22*a23*b31*c22*c11*a33-b22*a23*b31*c33*c22*a11+b22*a23*c31*a32*c23*b11-2*b22*a23*c31*b32*c23*a11+b22*a23*c31*c32*b23*a11+2*b22*a23*c31*a33*c22*b11-b22*a23*c31*b33*c22*a11+b22*b23*a31*c31*c23*a12-b22*b23*a31*c31*c22*a13-c32*c13*a33*b21*b22*a21-b13*a31*a33*c22^2*b21+b12*c33*a32*b21*a23*c21-b12*c33*c32*a21^2*b23+b12*c33^2*a21*a22*b21+c22*b23*a31*a32*c23*b11+3*c22*b13*c31*a32*a23*b21+a22*a23*c31^2*b13*b22-3*c12*b23*b31*a33*a22*c21+c12*b33^2*a21*a22*c21+b23*a32^2*c21*c23*b11-2*b32*a13*a33*c21^2*b22+a23*a31*b33*c22^2*b11+a22*b33*c33*b21*c22*a11-3*a12*b23*c31*a33*c22*b21+2*c22*b31*c32*a23^2*b11+3*c12*a23*b31*b33*a22*c21+a22*b33*c33*a21*b22*c11-c13*a31*a33*b22^2*c21+2*c13*a31*c33*b22^2*a21-2*a22*a13*b31*c33*c22*b21+b22*a33*c33*a21*c22*b11-2*b22*c13*a31*b33*c22*a21+2*a13*b31*a33*c22^2*b21-a12*a23*c31*b32*c23*b21-a12*c33*c32*b21^2*a23-3*c12*c23*a31*b22*b21*a33+b12*a33*a32*c21*c23*b21-a22*b33^2*c21*c22*a11-b13*c31*c33*a22^2*b21+2*b13*c31*b33*a22^2*c21+2*c32*a13*a33*b21*b22*c21+c13*a32^2*b21^2*c23-a32^2*c11*b23^2*c21-a32^2*b11*c23^2*b21-3*a22*c33*b32*a21*b23*c11-b33*c33*c21*a22^2*b11-b22*c23*a31*a33*c22*b11+b12*a33*c32*b21*c23*a21+2*a22*c23*b31*c33*b22*a11-c32*b13*a33*b21*a22*c21+3*c22*a33*b32*b21*c23*a11+b23*b31*c31*c13*a22^2-3*b12*b23*a31*c22*c21*a33-2*a22*b23*c31*a32*c23*b11-2*b22*b23*a31*c32*c23*a11+b22*a13*a31*c22*c21*b33+a22*a13*c31*b22*b21*c33-3*a22*b13*c31*c32*a23*b21-a33*c33*a21*b22^2*c11+a22*c23*b31^2*c22*a13+2*a22*b31*a32*c23^2*b11-a22*b23*a31*c33*c22*b11-b22*b31*c31*c12*a23^2-b22*b31*c32*a23^2*c11-3*c22*a33*a32*b21*b23*c11-3*b22*c13*c31*a32*a23*b21+a32*a13*b33*c21^2*b22+a32*a13*c33*b21^2*c22-b33*c33*b21*a22^2*c11+b23*b31*c33*a22^2*c11-2*b12*c33*a32*b21*c23*a21+a22*b23*a31*b31*c12*c23+a22*a23*b31*c31*c12*b23+a13*b32^2*c21^2*a23+c13*b32^2*a21^2*c23-b32^2*c11*a23^2*c21-b32^2*a11*c23^2*a21-2*b22*a23*c31*a32*b23*c11+a33^2*b11*c22^2*b21+b33^2*a11*c22^2*a21+b13*a32^2*c21^2*b23-c32*a13*b33*b21*a22*c21-a32*b23*b32*c21*c23*a11+b12*b31*a32*c23^2*a21+c22*a23*a31*b32*b23*c11+c12*a31*a32*b23^2*c21-c22*a31*c31*b23^2*a12-c22*a31*a32*b23^2*c11+2*a32*c13*c33*b21*b22*a21+2*b12*a33*b32*c21^2*a23+3*c12*b23*b31*a22*a21*c33+a12*a33*b33*c21^2*b22+b22*a23*a31*c32*c23*b11+a32*c32*a21*b23^2*c11+a32*b32*b21*c23^2*a11-3*b22*a13*c31*c32*b23*a21-3*c12*b23*c31*a33*b22*a21+2*b22*a23*b31*c31*c22*a13+c12*c33*a32*b21*b23*a21-a32*c13*b33*a21*b22*c21+b12*a33*b33*c21^2*a22-c12*c33*b32*a21^2*b23+c12*c31*b32*a23^2*b21-2*c12*a31*c32*b23^2*a21-3*b22*c33*a32*c21*b23*a11+2*b32*c13*c33*a21*a22*b21-b32*a23*c32*c21*b23*a11+b23*a31*b31*c22^2*a13+b23*a31*a33*c22^2*b11+c12*a33*b32*b21*c23*a21-a12*a33*c32*b21^2*c23-2*c12*a33*b32*b21*a23*c21+2*c32*a13*b33*b21*c22*a21-3*c22*a13*a31*b32*b23*c21+a22*b23*c31^2*b22*a13-a22*a31*b31*c23^2*b12+b12*c31*c32*a23^2*b21-b12*a23*a31*c32*b23*c21-3*b12*b23*c31*a22*a21*c33+c12*a33*b32*a21*b23*c21-a12*a33*b32*c21^2*b23-2*c22*a23*a31*b23*b11*c32-3*b22*b33*a32*c11*c23*a21+3*c22*a13*c31*b32*b23*a21-3*c22*b13*a31*a32*c23*b21+a12*c33*b32*b21*a23*c21+a12*c33*c32*b21*b23*a21-3*b22*c13*a31*a32*b23*c21-a22*a23*c31*b22*b11*c33+a22*a23*b31*c23*c11*b32-2*c23*a31*c33*b22^2*a11-3*a22*a13*c31*b32*c23*b21-c22*b31*c31*b12*a23^2+a12*b33*b32*c21*c23*a21+b12*a31*a32*c23^2*b21+2*c22*a31*c32*b23^2*a11-c22*c31*a32*b23^2*a11+b22*a31^2*c23^2*b12-a23*c31^2*b22^2*a13-c23*a31^2*c13*b22^2-b22*b31*a32*c23^2*a11+b22*c23*a31^2*c22*b13-b22*a33^2*c11*c22*b21-b22*a33^2*c21*c22*b11-3*c22*b33*b32*a21*a23*c11+a32*b13*b32*c21*c23*a21+a32*b13*c32*b21*c23*a21+b12*b33*c33*a21^2*c22+b32*c32*b21*a23^2*c11-a13*b32^2*c21*c23*a21-2*c22*a23*b31*a32*c23*b11+c22*a23*b31*a32*b23*c11+a22*b13*b31*c33*c22*a21+a22*b13*b31*c22*c21*a33+c23*c31*a33*b22^2*a11+c12*b33*a32*b21*a23*c21+c12*b33*b32*a21*a23*c21+a12*b31*b32*c23^2*a21-c22*b23*a31^2*c23*b12-a13*a31*b33*c22^2*b21-a32*a13*b33*c21*c22*b21+2*b12*c33*b32*a21^2*c23-c23*b31^2*c13*a22^2+c33^2*b11*a22^2*b21+b22*c31^2*b12*a23^2+c12*b31*b32*a23^2*c21-2*c12*b31*c32*a23^2*b21-a32*b23*b32*c11*c23*a21-2*b12*a31*b32*c23^2*a21+b22*b23*a31*c23*c11*a32+a12*c31*c32*b23^2*a21+a12*b33*c32*b21*c23*a21+b12*b31*c32*a23^2*c21+3*b22*c33*a32*c21*a23*b11+2*c12*a23*b31*c32*b23*a21+c12*b33*c33*a21^2*b22-c12*c33*a32*b21^2*a23-a22*b23*c31*c33*b22*a11-2*a12*c31*a32*b23^2*c21-3*b22*b13*a31*c32*a23*c21-2*b22*a23*a31*c31*c23*b12-c12*a33*c33*b21*b22*a21+a22*b33*c33*c21*b22*a11+a22*a13*c31*b33*c22*b21-c22*a23*b31^2*c23*a12+a33^2*c11*b22^2*c21+c33^2*a11*b22^2*a21+c22*b31^2*c12*a23^2-b32*c13*c32*a21^2*b23+b32*c13*b33*a21^2*c22-a22*b23*b31*c22*c11*a33+3*c12*c23*a31*b33*a22*b21+2*b32*a13*c33*a21*b22*c21+a22*a23*b31^2*c13*c22-a22*a23*c31^2*b12*b23-a12*a23*b31*c32*b23*c21+a12*c33^2*b21*b22*a21+2*b22*b23*a31*c33*c22*a11+c32*a13*c33*b21^2*a22-2*c32*b13*b33*a21^2*c22-a32*b13*b32*c21^2*a23+a32*b13*a33*c21^2*b22-a32*c13*b33*b21*c22*a21-b12*b33*a32*c21^2*a23-a22*b33^2*c11*c22*a21-a22*c33^2*b21*b22*a11+b32*a13*b33*c21^2*a22-b32*b13*c32*a21^2*c23+2*b32*a13*a33*c21*c22*b21-b22*c23*b31*a33*c22*a11+3*b22*a33*a32*c11*c23*b21-c22*c31*b32*a23^2*b11-b22*b23*a31*c22*c11*a33+a32*c13*a33*b21^2*c22-2*a32*c13*c33*b21^2*a22+a32*c32*c21*b23^2*a11-c32*b13*c33*a21*a22*b21+3*b22*a13*a31*c32*b23*c21+a13*c32^2*b21^2*a23+b13*c32^2*a21^2*b23-c32^2*b11*a23^2*b21-c32^2*a11*b23^2*a21-a22*c23*b31*b33*c22*a11-a12*b33*c33*b21*c22*a21-2*b12*c31*b32*a23^2*c21-b22*a23*c31^2*b23*a12-b22*b23*a31^2*c12*c23-b12*b23*c31*a32*c23*a21-c13*c31*a33*b22^2*a21-a22*a23*b31^2*c12*c23+3*a22*b33*c32*c21*a23*b11+c22*a31^2*c12*b23^2-a23*b31^2*c22^2*a13-b23*a31^2*c22^2*b13-c12*b23*b31*a32*c23*a21+3*a22*a13*b31*c23*c21*b32-3*a22*a13*b31*c32*b23*c21,-b12*b23*c23*c11*a32^2-b12*a32*b32*c23^2*a11-b12*b32*c32*a23^2*c11+b22*a12*a33*c12*c21*b33+3*c12*a22*a33*b32*c13*b21-a32*c22*b23*b32*a13*c11+a22*c22*c33*b32*a13*b11-a22*a32*b13*c32*c13*b21+a12*a33*b33*c22^2*b11-a12*c12*b33*b32*c23*a21-a12*c12*b33*b32*a23*c21-a12*c12*b33*c32*b23*a21-a12*c12*c33*b23*b21*a32-c12*a22*b33*c33*b22*a11-3*c12*b22*a13*c31*a23*b32+2*a32*a22*c23*b32*b13*c11+a32*b12*c23*c32*b13*a21+a32*b12*c23*c32*a13*b21+b22^2*a13*a33*c12*c31+3*b12*c22*a33*c32*a13*b21+c22*b32*c32*a13^2*b21+3*a12*b22*a13*c31*c23*b32-b12^2*c23*a31*c22*a33-b12^2*c23*a31*a22*c33+a22*b22*a33*c32*b13*c11-2*b22*a12*a33*c33*c12*b21+a22*a23*c13*c11*b32^2-2*a22*c23*b32^2*a13*c11-2*c22*b23*a32^2*c13*b11+c22*c23*b13*b11*a32^2-2*a22^2*c13*b33*b12*c31+a22^2*c13*c33*b12*b31+a22*a32*c32*b13^2*c21+a22*a32*b32*c13^2*b21+a22*a13*c13*c21*b32^2+a32*b22*a13*b31*c13*c22-3*b12*c22*b13*c31*a23*a32+3*c12*c22*b33*a13*a21*b32+3*a22*c12*c33*b23*b11*a32+b12*b33*c33*a22^2*c11+b12*b22*c22*c11*a33^2+2*b12*b23*a13*a21*c32^2-a32*b22*a23*c32*c13*b11+b22*c22*b33*a13*a11*c32-2*b22*c22*c33*a32*a13*b11+a12*b32*a23*c32*c23*b11+3*a22*a12*c33*b32*c23*b11-a22*c12*c13*b31*b22*a33-3*c22*a12*b33*a32*b23*c11+3*a22*b12*b33*c23*c11*a32+c32*a22*b13*a31*c13*b22+2*a12*c12*b33*c32*a23*b21+3*c12*b22*a33*c32*b13*a21+a22*a23*b13*b11*c32^2-2*a22*b23*c32^2*a13*b11+a12*b12*c23*b31*c22*a33-c22^2*a33*b32*a13*b11+2*c22^2*b33*a32*a13*b11-a22*a32*b13*c13*c21*b32+2*c12*c23*b13*b21*a32^2-c12*b23*a32^2*b13*c21+c22*a12*a33*b12*b21*c33+c22*a12*b33*c33*b12*a21-2*a32*c12*a23*b13*b21*c32-c12*a22*a33*b22*b11*c33+b22*a23*c32^2*a13*b11+3*a12*c22*b13*c31*b23*a32-2*b32*a12*a23*c32*c13*b21-a12^2*b23*c31*c22*b33-a12^2*b23*c31*b22*c33+b22*c22*a33*a32*b13*c11+b22*c22*a33*b32*a13*c11+3*a12*b22*c13*b31*c23*a32+2*b22*c22*b13*a33*a12*c31+2*b22*c22*c13*a33*a12*b31-b22*a33*b33*c12^2*a21+b22*a32*b32*c13^2*a21+b22*b13*c13*c21*a32^2+b22*b32*c32*a13^2*c21+b22*a13*c32^2*b13*a21-3*c12*c22*b13*a31*a23*b32-a12*b33^2*c22^2*a11+a12*b32^2*c23^2*a11+a12*c32^2*b23^2*a11-b12*c33^2*a22^2*b11-b12*a33^2*c22^2*b11+b12*a32^2*c23^2*b11+b12*c32^2*a23^2*b11-c12*b33^2*a22^2*c11-c12*a33^2*b22^2*c11+c12*a32^2*b23^2*c11+c12*b32^2*a23^2*c11+a22*c33^2*b12^2*a21+a22*b33^2*c12^2*a21-a22*b32^2*c13^2*a21-a22*c32^2*b13^2*a21+b22*c33^2*a12^2*b21+b22*a33^2*c12^2*b21-b22*a32^2*c13^2*b21-b22*c32^2*a13^2*b21+c22*b33^2*a12^2*c21+c22*a33^2*b12^2*c21-c22*a32^2*b13^2*c21-c22*b32^2*a13^2*c21-a32*a31*c23^2*b12^2-a32*a31*c12^2*b23^2+a32*a31*c13^2*b22^2+a32*a31*c22^2*b13^2-b32*b31*c23^2*a12^2-b32*b31*c12^2*a23^2+b32*b31*c13^2*a22^2+b32*b31*c22^2*a13^2-c32*c31*b23^2*a12^2-c32*c31*b12^2*a23^2+c32*c31*b13^2*a22^2+c32*c31*b22^2*a13^2-a12*c33^2*b22^2*a11+2*a12^2*c23*c31*b22*b33+a12^2*b33*c23*c21*b32+a12^2*b33*c32*b23*c21-2*a12^2*b33*c32*c23*b21-2*a12^2*c33*b32*b23*c21+2*b12^2*c23*c31*a22*a33+b12^2*a33*c23*c21*a32+b12^2*a33*c32*a23*c21-2*b12^2*a33*c32*c23*a21-2*b12^2*c33*a32*a23*c21+b12^2*c33*a32*c23*a21+2*c12^2*b23*b31*a22*a33-2*c12^2*a33*b32*b23*a21-2*c12^2*b33*a32*a23*b21+c12^2*b33*a32*b23*a21+c12^2*b33*a23*a21*b32+c12*a22*b33^2*c22*a11+c12*b22*a33^2*c22*b11+c12*a33*c33*b22^2*a11-c12*b23*a32^2*c23*b11-a22*a33*b33*c12^2*b21-2*a22^2*b13*c33*c12*b31-a22^2*b33*c32*b13*c11-b22*a12*c33^2*b12*a21-b22*b33*c33*a12^2*c21-b22*b12*c12*c21*a33^2-b22^2*a33*c13*c11*a32+2*b22^2*a33*c32*c13*a11-b22^2*a33*c32*a13*c11+2*b22^2*c33*a32*a13*c11-b22^2*c33*a32*c13*a11-b22^2*c33*a13*a11*c32-c22*a12*b33^2*c12*a21+c22*a32*c32*b13^2*a21+c22*b13*a32^2*c13*b21+c22*a13*b32^2*c13*a21+c22^2*a13*b33*a12*b31+c22^2*b13*a33*b12*a31-2*c22^2*b13*a33*a12*b31+c22^2*b13*b33*a12*a31-c22^2*a33*b13*b11*a32+2*c22^2*a33*b32*b13*a11+a32*a23*c31*c23*b12^2+a32*a23*b31*c12^2*b23-a32*a13*c31*c13*b22^2-a32*a13*b31*c22^2*b13+2*b12*b23*c13*c21*a32^2-b12*c23*a32^2*b13*c21-b12*c23*a32^2*c13*b21-c12*b23*a32^2*c13*b21+b22*b23*c13*c11*a32^2+b32*a23*a31*c12^2*b23-b32*a22*a31*c13^2*b22-c12*a23*b32^2*c13*a21-c12*a23*b32^2*a13*c21+2*c12*c23*a13*a21*b32^2-2*c22*a23*b32^2*c13*a11+c22*c23*a13*a11*b32^2-a12*c23*b32^2*a13*c21-c32*b13*b31*c13*a22^2-c32*a13*a31*c13*b22^2+a22*b23*c32^2*b13*a11+c32*b12*b31*c12*a23^2+a32*c12*b23*c32*a13*b21+a32*c12*b23*c32*b13*a21+a32*a22*b13*b31*c13*c22-a32*a22*b23*c13*c11*b32+2*a32*a22*b23*c32*c13*b11-a32*a22*b23*c32*b13*c11+a32*b22*a13*c31*c22*b13-2*a32*b22*b13*a31*c13*c22+2*a32*b22*a23*c32*b13*c11+2*a32*b22*c23*b32*a13*c11-a32*b22*c23*b32*c13*a11+2*a32*b22*c23*c32*b13*a11-a32*c22*a23*b32*b13*c11-a32*c22*a23*b13*b11*c32+2*a32*c22*b23*b32*c13*a11-a32*c22*c23*b32*b13*a11+b32*c12*a23*c32*b13*a21+b32*c12*a23*c32*a13*b21-2*b32*c12*b23*a13*a21*c32-2*b32*a22*a13*b31*c13*c22+b32*a22*a13*c31*c13*b22+b32*a22*a13*c31*c22*b13+b32*a22*b13*a31*c13*c22-b32*a22*a23*c32*c13*b11+2*b32*a22*b23*c32*a13*c11+2*b32*a22*c23*c32*a13*b11-b32*a22*c23*c32*b13*a11+b32*b22*a13*a31*c13*c22-b32*b22*c23*a13*a11*c32-b32*c22*a23*c32*a13*b11+2*b32*c22*a23*c32*b13*a11-c32*a12*a23*b31*c23*b12+2*c32*a12*a23*c31*b12*b23-c32*a12*b23*a31*c23*b12-2*c32*a22*a13*c31*b13*b22+c32*b22*a13*a31*c22*b13+2*b32*a12*a23*b31*c12*c23-b32*a12*a23*c31*c23*b12-b32*a12*a23*c31*c12*b23-2*a12*b12*a23*b31*c22*c33+a12*b12*a23*c31*c22*b33+a12*b12*a23*c31*b22*c33-2*a12*b12*b23*a31*c22*c33+a12*b12*b23*c31*a22*c33+a12*b12*c23*a31*c22*b33+a12*b12*c23*a31*b22*c33-2*a12*b12*c23*c31*b22*a33-2*a12*b12*c23*c31*a22*b33-a12*b12*a33*c23*c21*b32-a12*b12*a33*c32*b23*c21+2*a12*b12*a33*c32*c23*b21-a12*b12*b33*c23*c21*a32+2*a12*b12*b33*c32*c23*a21-a12*b12*b33*c32*a23*c21+2*a12*b12*c33*a32*b23*c21-a12*b12*c33*a32*c23*b21-a12*b12*c33*b32*c23*a21+2*a12*b12*c33*b32*a23*c21-a12*b12*c33*c32*b23*a21-a12*b12*c33*c32*a23*b21+a12*c12*a23*b31*c22*b33+a12*c12*a23*b31*b22*c33-2*a12*c12*a23*c31*b22*b33+a12*c12*b23*a31*c22*b33+a12*c12*b23*a31*b22*c33-2*a12*c12*b23*b31*a22*c33+a12*c12*b23*c31*b22*a33+a12*c12*b23*c31*a22*b33-2*a12*c12*c23*a31*b22*b33+a12*c12*c23*b31*b22*a33+a12*c12*c23*b31*a22*b33+2*a12*c12*a33*b32*b23*c21-a12*c12*a33*b32*c23*b21-a12*c12*a33*b23*b21*c32-c12*b22*a33*b33*c22*a11+3*c12*b22*b33*a32*c13*a21-3*c12*b22*b33*a13*a21*c32+3*c12*c22*a13*a31*b23*b32+3*c12*c22*b13*b31*a23*a32+3*c12*c22*a33*b13*b21*a32-3*c12*a22*c13*a31*b23*b32-c12*a22*a33*b33*c22*b11+2*c12*a22*a33*b33*b22*c11-3*c12*a22*b33*a32*c13*b21+3*c12*a22*b33*c32*a13*b21+3*c12*b22*c13*a31*a23*b32-3*c12*b22*c13*b31*a23*a32-a12*c12*b33*a32*b23*c21+2*a12*c12*b33*a32*c23*b21+2*a12*c12*c33*b32*b23*a21-a12*c12*c33*b32*a23*b21+3*a12*a22*b13*b31*c23*c32+3*a12*a22*c13*c31*b23*b32-a12*a22*b33*c33*c22*b11-a12*a22*b33*c33*b22*c11+3*a12*a22*b33*c13*c21*b32-3*a12*a22*b33*c32*b13*c21-3*a12*a22*c33*b32*c13*b21+3*a12*a22*c33*b13*b21*c32-3*a12*b22*c13*a31*c23*b32+3*a12*b22*c13*a31*b23*c32-3*a12*b22*c13*c31*b23*a32-a12*b22*a33*c33*c22*b11+2*a12*b22*b33*c33*c22*a11-3*a12*b22*b33*c13*c21*a32+3*a12*b22*b33*c32*a13*c21+3*a12*b22*c33*a32*b13*c21-3*a12*b22*c33*b32*a13*c21+3*a12*b22*c33*b32*c13*a21-3*a12*b22*c33*c32*b13*a21+3*a12*c22*a13*b31*b23*c32-3*a12*c22*a13*c31*b23*b32+3*a12*c22*b13*a31*c23*b32-3*a12*c22*b13*b31*c23*a32+3*a12*c22*b33*a32*c13*b21-3*a12*c22*b33*b32*c13*a21+3*a12*c22*b33*c32*b13*a21-3*a12*c22*b33*c32*a13*b21-3*a12*c22*c33*b13*b21*a32+3*a12*c22*c33*b32*a13*b21+a12*b32*a23*c32*b23*c11-2*a12*b32*b23*c32*c23*a11-2*b12*c12*a23*a31*c22*b33+b12*c12*a23*b31*a22*c33+b12*c12*a23*c31*b22*a33+b12*c12*a23*c31*a22*b33+b12*c12*c23*a31*b22*a33+b12*c12*c23*a31*a22*b33-b12*c12*a33*a32*c23*b21+2*b12*c12*a33*b32*c23*a21-b12*c12*a33*b32*a23*c21+2*b12*c12*a33*c32*b23*a21-b12*c12*b33*a32*c23*a21+2*b12*c12*b33*a32*a23*c21-b12*c12*b33*a23*a21*c32-b12*c12*c33*a32*b23*a21+2*b12*c12*c33*a32*a23*b21-b12*c12*c33*a23*a21*b32-3*b12*a22*b13*a31*c23*c32+3*b12*a22*b13*c31*c23*a32+3*b12*a22*c13*a31*c23*b32-3*b12*a22*c13*b31*c23*a32+3*b12*a22*c13*b31*a23*c32-3*b12*a22*c13*c31*a23*b32-b12*a22*a33*c22*c11*b33-b12*a22*a33*c33*b22*c11+3*b12*a22*a33*c32*b13*c21+3*b12*a22*c33*a32*c13*b21+3*b12*a22*c33*b32*a13*c21-3*b12*a22*c33*c32*a13*b21+3*b12*b22*a13*a31*c23*c32-3*b12*b22*a13*c31*c23*a32-3*b12*b22*c13*a31*a23*c32+3*b12*b22*c13*c31*a23*a32-b12*b22*a33*c33*c22*a11+3*b12*b22*a33*c13*c21*a32-3*b12*b22*a33*c32*a13*c21-3*b12*b22*c33*a32*c13*a21+3*b12*b22*c33*a13*a21*c32-3*b12*c22*a13*a31*c23*b32+3*b12*c22*a13*c31*a23*b32+3*b12*c22*b13*a31*a23*c32+3*b12*c22*a33*b32*c13*a21-3*b12*c22*a33*c32*b13*a21+b12*a32*a23*c23*c11*b32-2*b12*a32*a23*c32*c23*b11+b12*a32*a23*c32*b23*c11+b12*a32*b23*c32*c23*a11+b12*b32*a23*c32*c23*a11-3*c12*c22*a33*b32*a13*b21-3*c12*c22*b33*a32*b13*a21+c12*a32*a23*b32*c23*b11+c12*a32*a23*b23*b11*c32+c12*a32*b23*b32*c23*a11+c12*b32*a23*c32*b23*a11+3*a22*b12*c33*c32*b23*a11-a22*c12*a13*b31*c22*b33-a22*c12*a13*c31*b22*b33-a22*c12*b13*a31*c22*b33-a22*a12*b13*c31*b22*c33-3*a22*a12*b33*c23*c11*b32+3*a22*a12*b33*c32*b23*c11+a22*a12*b33*c33*c12*b21+a22*a12*b33*c33*b12*c21-a22*b12*a13*c31*b22*c33-a22*b12*b13*a31*c22*c33-a22*b12*b13*c31*c22*a33-a22*b12*c13*a31*b22*c33-3*a22*b12*b33*c32*a23*c11-2*a22*b12*b33*c33*c12*a21-3*a22*b12*c33*a32*b23*c11-3*a22*b12*c33*b32*c23*a11+2*a22*b32*b13*c32*c13*a21-a22*c12*b13*c31*b22*a33-a22*c12*c13*a31*b22*b33-3*a22*c12*b33*a32*c23*b11+3*a22*c12*b33*b32*c23*a11-3*a22*c12*b33*c32*b23*a11-3*a22*c12*c33*b32*a23*b11+2*a22*b22*a13*c33*c12*b31+2*a22*b22*b13*c33*c12*a31+2*a22*b22*c13*a33*b12*c31+2*a22*b22*c13*b33*a12*c31-2*a22*b22*a33*c32*c13*b11+a22*b22*b33*c13*c11*a32+a22*b22*b33*c32*a13*c11-2*a22*b22*b33*c32*c13*a11-2*a22*b22*c33*a32*b13*c11+a22*b22*c33*a32*c13*b11-2*a22*b22*c33*b32*a13*c11+a22*b22*c33*c32*b13*a11+2*a22*c22*a13*b33*b12*c31+2*a22*c22*b13*a33*c12*b31+2*a22*c22*b13*c33*a12*b31+2*a22*c22*c13*b33*b12*a31-2*a22*c22*a33*b32*b13*c11-2*a22*c22*b33*a32*c13*b11+a22*c22*b33*a32*b13*c11+a22*c22*b33*b32*a13*c11+a22*c22*b33*b32*c13*a11-2*a22*c22*b33*c32*a13*b11-b22*a12*a13*b31*c22*c33-b22*a12*a13*c31*c22*b33-b22*a12*b13*a31*c22*c33-b22*a12*c13*a31*c22*b33+3*b22*a12*a33*c23*c11*b32-3*b22*a12*a33*c32*b23*c11+b22*a12*a33*c33*b12*c21+b22*a12*b33*c33*c12*a21-3*b22*a12*c33*b32*a23*c11-b22*b12*a13*c31*c22*a33-b22*b12*c13*a31*c22*a33-3*b22*b12*a33*c23*c11*a32+3*b22*b12*a33*c32*a23*c11+b22*b12*a33*c33*c12*a21+3*b22*b12*c33*a32*c23*a11-3*b22*b12*c33*a23*a11*c32-b22*c12*a13*b31*c22*a33-3*b22*c12*a33*c32*a23*b11-3*b22*c12*c33*a32*b23*a11+3*b22*c12*c33*a23*a11*b32+b22*c22*b33*a32*c13*a11+b22*c22*c33*a32*b13*a11+b22*c22*c33*a13*a11*b32+2*b22*c22*a13*b33*c12*a31+2*b22*c22*a13*c33*b12*a31-2*b22*c22*a33*b32*c13*a11-2*b22*c22*b33*a32*a13*c11-b22*a32*a13*c13*c21*b32-b22*a32*a13*c32*b13*c21+2*b22*a32*a13*c32*c13*b21-b22*a32*b13*c32*c13*a21-b22*b32*a13*c32*c13*a21-3*c22*a12*a33*b32*c23*b11+3*c22*a12*a33*b23*b11*c32-2*c22*a12*a33*b33*b12*c21+c22*a12*a33*b33*c12*b21+3*c22*a12*b33*a32*c23*b11+3*c22*b12*a33*b32*c23*a11-3*c22*b12*a33*b32*a23*c11-3*c22*b12*a33*c32*b23*a11-3*c22*c12*a33*b23*b11*a32+3*c22*c12*b33*a32*b23*a11-3*c22*c12*b33*a23*a11*b32+2*c22*a32*a13*b32*b13*c21-c22*a32*a13*b13*b21*c32-c22*a32*b13*b32*c13*a21-c22*b32*a13*c32*b13*a21+c22*b12*a33*b33*c12*a21+a32*a12*b23*c32*c13*b21-a32*a12*b23*b31*c12*c23-2*a32*a12*c23*b13*b21*c32+a32*a12*c23*b32*c13*b21+a32*a12*c23*b32*b13*c21+a32*b12*a23*c32*b13*c21+a32*b12*a23*c32*c13*b21+2*a32*b12*b23*a31*c12*c23+a32*b12*c23*b32*a13*c21+a32*b12*c23*b32*c13*a21-2*a32*c12*c23*b32*b13*a21-2*a32*c12*c23*b32*a13*b21+a32*c12*a23*b32*b13*c21-c12^2*a23*b31*b22*a33+a12*b12*c23*b31*a22*c33-3*b12*a22*a33*c13*c21*b32-3*a12*b22*a13*b31*c23*c32+2*a22^2*c33*b32*b13*c11-a22^2*c33*b32*c13*b11-c22*a32*a13*b32*c13*b21-3*c12*b22*a33*b32*c13*a21-2*b12*c12*c23*b31*a22*a33-2*b22*c22*a33*c32*b13*a11+3*c12*a22*c13*b31*b23*a32-a22^2*c33*b13*b11*c32+2*c12^2*a23*a31*b22*b33-2*b32*a12*a23*c32*b13*c21-b12^2*a23*c31*c22*a33-a12*a32*b32*c23^2*b11-2*b22^2*c13*a33*a12*c31+b22^2*c13*c33*a12*a31-c22*b33*c33*a12^2*b21+c32*a22*a13*b31*c22*b13+b12*c12*b23*a31*a22*c33-3*a12*a22*b13*c31*c23*b32+a32*c12*a23*b32*c13*b21+3*c12*a22*b33*a32*b13*c21-b32*b22*c31*c22*a13^2-b32*b12*a23*a31*c12*c23-a22*a12*c13*b31*c22*b33-2*b22*c23*a32^2*b13*c11-a32*c22*c23*b32*a13*b11+b32*b23*c31*c23*a12^2+b32*a12*a31*c23^2*b12+b32*b12*c31*c12*a23^2+a22*c22*c33*b13*b11*a32+a32*c12*b23*b32*a13*c21-a32*b22*b23*c32*c13*a11+3*b22*c12*a33*c32*b23*a11+c32*a23*a31*c23*b12^2-c32*a22*a31*c22*b13^2+2*b12*a22*a33*c33*c22*b11-3*c12*b22*a13*a31*b23*c32+3*c22*c12*a33*b32*a23*b11+3*b12*c22*a13*b31*c23*a32+3*c12*b22*a13*c31*b23*a32-a32*b22*b23*c32*a13*c11-a32*b22*c23*c32*a13*b11-c32*b22*b31*c22*a13^2+2*a12*a23*b13*b21*c32^2-3*b12*c22*a33*a32*c13*b21+a22^2*b13*c33*b12*c31+a22^2*c13*b33*c12*b31+a22*c22*a33*b13*b11*c32-a22*b32*a13*c32*b13*c21-b12*a23*c32^2*b23*a11-c12^2*a23*b31*a22*b33+3*c22*b12*a33*a32*b23*c11-b22*c12*b13*a31*c22*a33+a32*c12*b23*b32*c13*a21+a22*c22*b33*c32*b13*a11+a22*b12*a33*c33*c12*b21+b12*c12*a23*b31*c22*a33-a32*b22*a23*c13*c11*b32-a32*b12*a23*c31*c12*b23+a12*a22*c22*c11*b33^2-3*c12*a22*a33*b13*b21*c32-b32*b22*a23*c32*a13*c11-3*c12*a22*b13*b31*a23*c32-c12*a32*c32*b23^2*a11-c12*a23*b32^2*c23*a11+b22*c22*a33*c32*a13*b11+3*a22*c12*b33*c32*a23*b11-b32*a22*a23*c32*b13*c11-a12^2*c23*b31*c22*b33-a12^2*c23*b31*b22*c33+b32*a12*b23*c32*a13*c21+b32*a12*c23*c32*a13*b21+b32*b12*a23*c32*c13*a21-2*b32*b12*c23*a13*a21*c32-3*c12*a22*b13*c31*b23*a32+b22*b23*a13*a11*c32^2+a12*a22*b22*b11*c33^2+a12*a33*c33*b22^2*c11+a32*a12*b23*c32*b13*c21+c32*a12*a31*c12*b23^2+c32*b23*b31*c23*a12^2-c12*b32*c32*a23^2*b11+c12*b33*c33*a22^2*b11-3*c12*c22*a13*b31*b23*a32+b12*c12*b23*a31*c22*a33+b32*b12*a23*c32*a13*c21-3*a12*c22*b13*a31*b23*c32+a32*a12*c31*c12*b23^2+a32*a12*b31*c23^2*b12+3*c12*b22*a13*b31*a23*c32-2*a22*c22*c33*b32*b13*a11-c12^2*b23*a31*b22*a33-c12^2*b23*a31*a22*b33+2*b12^2*a23*a31*c22*c33-b12^2*a23*c31*a22*c33-b12*a23*c32^2*b13*a21-b12*a23*c32^2*a13*b21+3*b22*a12*c33*c32*a23*b11+a22*b22*a33*c13*c11*b32-2*c12*a32*a23*b32*b23*c11-3*c12*b22*a33*a32*b13*c21-3*b22*a12*c33*a32*c23*b11-a12*b22*a33*c22*c11*b33-3*b12*c22*c33*a13*a21*b32-a12*a32*c32*b23^2*c11-a12*a23*c23*c11*b32^2-b32*a12*b23*a31*c12*c23-b12*c12*a33*a32*b23*c21+b32*a12*b23*c32*c13*a21+3*b22*a12*c33*a32*b23*c11-a12*a23*b23*b11*c32^2+2*a12^2*b23*b31*c22*c33+a22*a13*b13*b21*c32^2+a22^2*b13*b33*c12*c31-c32*b12*a23*a31*c12*b23-2*b12*c12*b23*c31*a22*a33+2*a32*c22*b23*c32*a13*b11-2*a32*a12*b23*c13*c21*b32-3*b12*c22*a13*b31*a23*c32-2*b12*c12*a23*a31*b22*c33-a22*b12*a13*b31*c22*c33-b32*a22*b23*c32*c13*a11-3*c12*a22*b33*b32*a13*c21-c22^2*b33*a32*b13*a11-c22^2*b33*a13*a11*b32+b22*c22*a33*a32*c13*b11+a12*b12*b23*c31*c22*a33-a22*a12*c13*b31*b22*c33-a32*a22*b31*c13^2*b22-a32*a22*c31*c22*b13^2-b32*b13*c31*c13*a22^2-b32*a13*a31*c22^2*b13+b12^2*c33*a23*a21*c32+b12*a33*b33*c22^2*a11+3*a22*b12*c33*b32*a23*c11-3*a22*a12*c33*b23*b11*c32+c22^2*a13*a33*b12*b31-2*c22^2*a13*b33*b12*a31-a32*a12*b23*c31*c23*b12+a32*a22*b13*c31*c13*b22+c12^2*a33*b23*b21*a32+c12^2*a33*b32*a23*b21-b12*a22*b33*c33*c22*a11-a22*b32*a13*c32*c13*b21-a22*a12*b13*c31*c22*b33+3*c12*a22*b13*c31*a23*b32-2*b22*a23*c32^2*b13*a11-c32*a12*a23*b31*c12*b23-a32*b12*a23*b31*c12*c23-2*a32*b12*a23*c13*c21*b32-2*a12*c12*b23*b31*c22*a33-a22^2*b33*c13*c11*b32+2*a22^2*b33*c32*c13*b11-a12*b23*c32^2*a13*b21-a12*b23*c32^2*b13*a21+a22*c23*b32^2*c13*a11+c22*a23*b32^2*a13*c11+a12^2*c33*b32*c23*b21+a12^2*c33*b23*b21*c32+3*c12*b22*a33*b32*a13*c21+2*a32*c22*a23*b32*c13*b11+c32*a22*a13*b31*c13*b22+b12*a22*c33^2*b22*a11-a22*b12*c13*b31*c22*a33+a22*b12*a33*c12*c21*b33-b32*c22*b23*a13*a11*c32+3*c22*a12*b33*b32*a23*c11+b32*a12*c23*c32*b13*a21-a12*c23*b32^2*c13*a21+2*a12*a23*c13*c21*b32^2+2*b32*b22*a23*c32*c13*a11-b12*c12*a33*c32*a23*b21-a32*c22*b23*c32*b13*a11-3*b12*a22*c33*a32*b13*c21-a32*a22*c23*b32*c13*b11-a32*a22*c23*b13*b11*c32+b22*c23*a32^2*c13*b11+c22*b23*a32^2*b13*c11+a22*b22*c33*b32*c13*a11+a22*b22*c33*c32*a13*b11-3*c22*a12*b33*c32*a23*b11+3*b22*c12*a33*a32*c23*b11-3*b22*c12*a33*b32*c23*a11+a12*a32*b23*c23*c11*b32+a12*a32*b23*c32*c23*b11-c22*b12*a33^2*c12*b21-c22*a33*c33*b12^2*a21+3*b12*c22*c33*a32*b13*a21-2*b22^2*a13*c33*c12*a31+b22^2*a13*c33*a12*c31+b22^2*c13*a33*c12*a31+3*c12*a22*b13*a31*b23*c32-3*c22*b12*b33*a32*c23*a11+3*c22*b12*b33*a23*a11*c32-3*a12*a22*c13*b31*b23*c32+a22*c22*a33*b32*c13*b11-2*a32*b12*b23*c32*c13*a21-2*a32*b12*b23*c32*a13*c21-a22*a12*c12*c21*b33^2-a22*a12*b12*b21*c33^2-a22*a33*c33*b12^2*c21,-3*b13*b23*a31*c33*c22*a11-3*a13*a23*b31*c33*c22*b11-a23*a31*b31*c13^2*b22-b23*a31*b31*c13^2*a22-a13*b23*b31*c23*c11*a32+a13^2*b31*c33*c22*b21-2*b13*b33*c33*a11*a22*c21-a13*a23*b31^2*c13*c22-3*a13*a23*c33*b12*b21*c31+a13*b33*c33*c21*b22*a11+a13*b33*c33*b21*a22*c11-b13^2*c31*a32*a23*c21+2*b13^2*c31*a32*c23*a21+b13^2*c31*a33*a22*c21+b13*b31*c31*c12*a23^2-b23^2*a33*c31*a12*c11+2*b23^2*a33*c31*c12*a11+2*a13*b23*a31*c32*c23*b11-b13*b23*a31*c31*c23*a12-a13*b23*c31^2*b13*a22-a23*a33*c33*b11*b22*c11+2*a13^2*c31*b32*c23*b21-b13*a23*a31*c23*c11*b32-b13*a23*a31*c32*c23*b11-3*c13*c23*b33*a12*a21*b31+b33*b31*a22*c13^2*a21-b33*b31*c12*a23^2*c11+a13*c13*a31*b23*b21*c32+a23*a33*c32*b11*b23*c11-a23*b33*c33*c11*a12*b21+a33*a31*c22*b13^2*c21+a33*a31*b22*c13^2*b21-b33*a13*a31*c22*b13*c21-2*a13*a31*b32*c23^2*b11+b13*b23*a31*c31*c13*a22-3*a13*a33*b32*c21*c23*b11+3*a13*a33*b32*c11*b23*c21+b13*c23*a31*b31*c13*a22+3*b13*c23*a31*b33*a22*c11-2*a13*a31*c32*b23^2*c11-a13*a23*b31*c31*c12*b23+3*c13*a33*b32*b21*a23*c11-3*c13*a33*b32*b21*c23*a11-b13*a13*c31*a33*b22*c21-b13*a33^2*c11*b22*c21+b13*b33*c32*c13*a21^2+b13*a31*b31*c23^2*a12-2*b23*c33^2*a21*a12*b11+b23*c33^2*a21*b12*a11+b23*c33^2*a11*a12*b21+2*a23*b33*c33*a11*b12*c21+2*a23*b33*c33*a11*c12*b21+2*c23*a33*b33*c11*b12*a21-c23*a33*b33*b11*a12*c21-c13*b13*c31*a33*a22*b21-c23*a33*b33*a11*c12*b21+2*c23*a33*c33*b21*b12*a11+a13*a23*b31*c31*c13*b22-b13*c13*a31*a33*c22*b21-a13*a23*b31*c31*c23*b12+a33*a23*b31*c12*b23*c11+a33*a23*c31*b12*c23*b11-b23*a33*c33*c11*a22*b11-b23*b33*c33*a11*a22*c11+c23*a13*b32*b31*c13*a21+b33*c32*c21*a13^2*b21-3*c13*b23*a31*b33*a22*c11+3*c13*b23*a31*c33*a22*b11-a13*c33^2*b11*a22*b21+2*a13*b23*a31*c23*c11*b32+a13*a33*b33*c21*c12*b21+a13*a33*c33*b21*b12*c21-a13*a23*c31*b32*b23*c11+a23*c23*b33*b31*a12*c11+a23*c23*b33*b31*c12*a11-c13*b33^2*a21*a22*c11+2*c13^2*a31*b32*a23*b21-c13^2*a31*b32*b23*a21+a13*b23*a31*c31*c22*b13-2*a13*b23*a31*c31*c13*b22-b23*a32*a31*c13^2*b21+b23*a33^2*c11*c12*b21+b23*a33^2*c21*b12*c11-3*c13*b23*b33*a31*a12*c21-3*c13*b23*c33*a31*b12*a21+b13*b23*a31^2*c12*c23-b13*b23*a31^2*c13*c22-b13*b23*a31*c32*c23*a11+3*b13*b23*a31*c22*c11*a33-a33*a31*b12*c23^2*b11+b33*b31*c22*a13^2*c21+3*b13*c23*a31*c33*b22*a11-3*b13*c23*a31*c33*a22*b11-a13*b23*c31*b32*c23*a11-a13*b33^2*c21*c22*a11-c23*a33*b33*b11*c12*a21+2*c13*a13*b31*a33*b22*c21-c13*a13*b31*a33*c22*b21-a13*b13*c31*c33*b22*a21-a13*b13*c31*b33*a22*c21-b23*b33*c33*a11*a12*c21-2*a23*b23*b33*c31*c12*a11+a23*b23*c33*a31*c12*b11-a13*c31^2*b23^2*a12-a13*b31^2*c23^2*a12+a13*b33^2*a12*c21^2+a13*c33^2*a12*b21^2+b23*c31^2*b22*a13^2+c23*b31^2*c22*a13^2-b33*b32*a13^2*c21^2-c33*c32*a13^2*b21^2-b13*c31^2*b12*a23^2-b13*a31^2*c23^2*b12+b13*a33^2*b12*c21^2+b13*c33^2*b12*a21^2+a23*c31^2*b13^2*a22+c23*a31^2*c22*b13^2-a33*a32*b13^2*c21^2-c33*c32*b13^2*a21^2-c13*b31^2*c12*a23^2-c13*a31^2*c12*b23^2+c13*a33^2*c12*b21^2+c13*b33^2*c12*a21^2+a23*b31^2*c13^2*a22+b23*a31^2*c13^2*b22-a33*a32*c13^2*b21^2-b33*b32*c13^2*a21^2-a23*b33^2*a22*c11^2-a23*c33^2*a22*b11^2+b33*b32*a23^2*c11^2+c33*c32*a23^2*b11^2-b23*a33^2*b22*c11^2-b23*c33^2*b22*a11^2+a33*a32*b23^2*c11^2+c33*c32*b23^2*a11^2-c23*a33^2*c22*b11^2-c23*b33^2*c22*a11^2+a33*a32*c23^2*b11^2+b33*b32*c23^2*a11^2+3*c13*b23*a31*b33*c22*a11+2*c13*b23*b31*a32*c23*a11+3*c13*b23*b31*a33*a22*c11+3*c13*b23*a33*a31*b12*c21-3*c13*b23*a33*c31*a12*b21+3*c13*b23*c33*a31*a12*b21+3*c13*c23*a31*b22*b11*a33-3*c13*c23*b31*a33*a22*b11+3*c13*c23*b31*a22*a11*b33-3*c13*c23*a33*b12*b21*a31+3*c13*c23*a33*b31*a12*b21+3*c13*c23*b33*a31*b12*a21+c13*a33*c33*b21*b12*a21+c13*a33*b33*c21*a12*b21-3*c13*a33*b32*a21*b23*c11+3*c13*a33*b32*a21*c23*b11+3*c13*a33*c32*b21*b23*a11-3*c13*a33*c32*b11*a23*b21-2*c13*a33*b33*c21*a22*b11-2*c13*a33*b33*c21*b22*a11+c13*a33*b33*b21*a22*c11+c13*a33*b33*b21*c22*a11+c13*a33*b33*a21*b22*c11+c13*a33*b33*a21*c22*b11+c13*a33*c33*b21*b22*a11-2*c13*a33*c33*b11*b22*a21+c13*a33*c33*b11*a22*b21+3*c13*c33*b32*a11*b23*a21-3*c13*c33*b32*a21*a23*b11+a23*c33*a32*b11*b23*c11+a23*c33*b32*c11*b23*a11+a23*c33*b32*b11*c23*a11+a23*b23*b33*c31*a12*c11-2*a23*b23*c33*a31*b12*c11+a23*b23*c33*c31*b12*a11-2*a23*c23*b33*a31*c12*b11-a23*a33*b33*c21*b12*c11-a23*a33*b33*c11*c12*b21+2*a23*a33*b33*c21*c12*b11-a23*a33*c33*b11*b12*c21-a23*a33*c33*b21*c12*b11+2*a23*a33*c33*b21*b12*c11+a23*a33*b32*c11*c23*b11-a23*b33*c33*c11*b12*a21+3*a13*b23*c31*b33*a22*c11-3*a13*b23*c31*c33*a22*b11+b13*a13*c31*b32*a23*c21+b13*a13*a31*c32*c23*b21+2*a13*b13*c31*b33*c22*a21-2*a13*b13*c31*b32*c23*a21+a13*b13*c31*a32*b23*c21+a13*b13*b31*c32*c23*a21+a13*b13*b31*c23*c21*a32-a13*b13*a31*c33*c22*b21+2*a13*b13*a31*c33*b22*c21+a13*b13*a31*c23*c21*b32-2*a13*c13*a31*b32*c23*b21+a13*c13*b31*a32*c23*b21-2*a13*c13*b31*c32*b23*a21+2*a13*c13*b31*c33*b22*a21-a13*c13*b31*c33*a22*b21+a13*c13*c31*b23*b21*a32+a13*c13*c31*b32*b23*a21-a13*a23*b31*c23*c11*b32-a13*a23*b31*c32*c23*b11+3*a13*b23*a33*c31*c12*b21-3*a13*b23*a33*c31*b12*c21+3*a13*b23*b33*c12*c21*a31-3*a13*b23*b33*c31*c12*a21-3*a13*b23*c33*a31*c12*b21+3*a13*b23*c33*c31*b12*a21-2*a13*c23*a31*b31*c22*b13+a13*c23*a31*b31*c13*b22+a13*c23*a31*c31*b13*b22-3*a13*c23*b31*b33*a22*c11-3*a13*c23*b31*c33*b22*a11-a23*b33*c33*b11*a12*c21-a23*b33*c33*b11*c12*a21+a23*b33*c32*c11*b23*a11+a23*b33*c32*b11*c23*a11+2*a23*b33*c33*c11*a22*b11-a23*b33*c33*c11*b22*a11-a23*b33*c33*b11*c22*a11+a23*a13*b32*c13*c21*b31+b23*a13*c32*c31*b13*a21+b23*b13*a32*c13*c21*a31+b23*a23*a33*c31*b12*c11+b23*a23*c33*b31*c12*a11+b23*c23*a33*a31*b12*c11+b23*c23*a33*a31*c12*b11+b23*c23*a33*b31*a12*c11-2*b23*c23*a33*b31*c12*a11-2*b23*c23*c33*a31*a12*b11+b23*c23*c33*a31*b12*a11-b23*a33*b33*c21*a12*c11-b23*a33*c33*c11*a12*b21-b23*a33*c33*c11*b12*a21+2*b23*a33*c33*b11*a12*c21+2*b23*a33*c33*b11*c12*a21-b23*a33*c33*a11*b12*c21-b23*a33*c33*a11*c12*b21+b23*a33*b32*c11*c23*a11-b23*a33*c33*b11*c22*a11+2*b23*b33*c33*a21*a12*c11-b23*b33*c33*a21*c12*a11+b23*b33*a32*c11*c23*a11+c23*b13*a32*a31*c13*b21+c23*a23*a33*b31*c12*b11-2*c23*a23*a33*b31*b12*c11-2*c23*a23*b33*c31*a12*b11-2*c23*b23*b33*a31*a12*c11+c23*b23*b33*a31*c12*a11-c23*a33*c33*b21*a12*b11-c23*a33*c33*b11*b12*a21-c23*a33*b33*c11*a22*b11-c23*a33*b33*c11*b22*a11+2*c23*a33*b33*b11*c22*a11+2*c23*b33*c33*a21*a12*b11-c23*b33*c33*a21*b12*a11-c23*b33*c33*a11*a12*b21-a33*a13*b31*c22*b13*c21-a33*a13*c31*b22*c13*b21+b33*a23*a31*c12*b23*c11+b33*b23*c31*a12*c23*a11-c33*a13*a31*b22*c13*b21-c33*b13*b31*a22*c13*a21+c33*a23*a31*b12*c23*b11-b33*b13*c31*a22*c13*a21+3*a13*c23*a33*b31*b12*c21-3*a13*c23*a33*b31*c12*b21-3*a13*c23*b33*a31*b12*c21-3*a13*c23*c33*b31*b12*a21-a13*a33*b32*c21*c13*b21-a13*a33*c32*b21*b13*c21+3*a13*a33*c32*b11*c23*b21-3*a13*a33*c32*b21*b23*c11+a13*a33*b33*c11*b22*c21+a13*a33*c33*b11*c22*b21+a13*a33*c33*b21*b22*c11-2*a13*a33*c33*b11*b22*c21-2*a13*b33*c33*c21*a12*b21+a13*b33*c33*c21*b12*a21+a13*b33*c33*b21*c12*a21-3*a13*b33*c32*c21*a23*b11+3*a13*b33*c32*c21*b23*a11+3*a13*b33*c32*b21*a23*c11-3*a13*b33*c32*b21*c23*a11+a13*b33*c33*c21*a22*b11+a13*b33*c33*b21*c22*a11-2*a13*b33*c33*a21*c22*b11-a13*c33*b32*c21*b13*a21-a13*c33*b32*b21*c13*a21+2*a13*c33*c32*b21*b13*a21-3*a13*c33*a32*b11*c23*b21+3*a13*c33*a32*b21*b23*c11+3*a13*c33*b32*c21*a23*b11-3*a13*c33*b32*c21*b23*a11-3*a13*c33*b32*b21*a23*c11+3*a13*c33*b32*b21*c23*a11+2*a13*a23*b31*c32*b23*c11+2*a13*a23*c31*b32*c23*b11-3*a13*a23*c31*b33*b22*c11+3*a13*a23*c31*b22*b11*c33-3*a13*a23*b33*c12*c21*b31+3*a13*a23*b33*c31*b12*c21-a13*b23*a31*b31*c12*c23-a13*b23*a31*c31*c23*b12+a13*b23*b31*c31*c13*a22+3*c13*b33*a32*b21*c23*a11+3*c13*b33*a32*a21*b23*c11-3*c13*b33*a32*a21*c23*b11-3*c13*b33*c32*a11*b23*a21+3*c13*b33*c32*a21*a23*b11+c13*b33*c33*a11*b22*a21+c13*b33*c33*a21*a22*b11-2*c13*b33*c33*a11*a22*b21-3*c13*c33*a32*b21*b23*a11+2*b13*a13*c31*a33*c22*b21+b13*c13*a31*b32*c23*a21-b13*c13*a31*a33*b22*c21-b13*c13*a31*c33*b22*a21+2*b13*c13*a31*c33*a22*b21-2*b13*c13*b31*a32*c23*a21+b13*c13*b31*a23*a21*c32+2*b13*c13*b31*a33*c22*a21-b13*c13*b31*a33*a22*c21+b13*c13*c31*a32*a23*b21+2*b13*a23*a31*c31*c23*b12+b13*a23*a31*c31*c13*b22-b13*a23*a31*c31*c12*b23+2*b13*a23*a31*c32*b23*c11-3*b13*a23*a31*c22*c11*b33+3*b13*a23*a31*c33*c22*b11-b13*a23*b31*c31*c23*a12-2*b13*a23*b31*c31*c13*a22+2*b13*a23*b31*c23*c11*a32-b13*a23*c31*a32*c23*b11-b13*a23*c31*b32*c23*a11-b13*a23*c31*c32*b23*a11-3*b13*a23*c31*a33*c22*b11+3*b13*a23*c31*a33*b22*c11+3*b13*a23*c31*b33*c22*a11+3*b13*a23*a33*c12*c21*b31-3*b13*a23*a33*c31*c12*b21+3*b13*a23*b33*c31*c12*a21-3*b13*a23*b33*c31*a12*c21-3*b13*a23*c33*b31*c12*a21-b13*b23*a31*c23*c11*a32+2*b13*b23*c31*a32*c23*a11-3*b13*b23*c31*a33*a22*c11+3*b13*b23*c31*a22*a11*c33-3*b13*b23*a33*c12*c21*a31-3*b13*b23*c33*a12*a21*c31-3*b13*c23*c31*a22*a11*b33+3*b13*c23*a33*a31*c12*b21-3*b13*c23*a33*b31*a12*c21-3*b13*c23*c33*a31*a12*b21+3*b13*c23*c33*a12*a21*b31-b13*a33*b32*c21*c13*a21+b13*a33*c33*c21*a12*b21-2*b13*a33*c33*c21*b12*a21+b13*a33*c33*b21*c12*a21+3*b13*a33*b32*c21*c23*a11-3*b13*a33*b32*c11*a23*c21+3*b13*a33*c32*c21*a23*b11-3*b13*a33*c32*c21*b23*a11+b13*a33*b33*c21*c22*a11-2*b13*a33*b33*c11*c22*a21-2*b13*a33*c33*b21*c22*a11+b13*a33*c33*a21*c22*b11+b13*b33*c33*a21*a12*c21+3*b13*b33*a32*c11*a23*c21+3*b13*b33*c32*a11*c23*a21-3*b13*b33*c32*a21*a23*c11+b13*b33*c33*a11*c22*a21+3*b13*c33*a32*c21*b23*a11-b13*c23*a31^2*c13*b22-b13*b33*c33*c12*a21^2+b13*c33*b32*c13*a21^2-b13*c33^2*a21*a12*b21-b13*c33^2*a21*a22*b11-c23*a31*c31*b13^2*a22+a33*c32*c21*b13^2*a21+c33*a32*c21*b13^2*a21+c13*b31*b32*a23^2*c11+c13*b31*c32*a23^2*b11-2*c13*c31*b32*a23^2*b11+c13*a31*c32*b23^2*a11-2*c13*c31*a32*b23^2*a11+c13*b23*a31^2*c23*b12-c13*a33^2*b11*c22*b21+2*c13*a33^2*b11*b22*c21-c13*a33^2*b21*b22*c11-c13*b33*c33*b12*a21^2-c13*b33^2*a21*a12*c21-c13*b33^2*a11*c22*a21+2*c13*b33^2*a11*a22*c21-2*c13^2*a31*b33*a22*b21+c13^2*a31*b33*b22*a21-c13^2*b31*a32*a23*b21+2*c13^2*b31*a32*b23*a21+c13^2*b31*a33*a22*b21-2*c13^2*b31*a33*b22*a21+a33*b32*b21*c13^2*a21+b33*a32*b21*c13^2*a21-a23*a33*c32*c23*b11^2+a23*a33*b33*b22*c11^2+a23*a33*c33*c22*b11^2-2*a23*b33^2*c21*c12*a11+a23*c33^2*b11*b12*a21-a23*c33*a32*c23*b11^2+a23*c33^2*b11*b22*a11-c33*b32*c11*a23^2*b11-a23^2*b33*c31*b12*c11+2*a23^2*b33*c31*c12*b11-a23^2*c33*b31*c12*b11+2*a23^2*c33*b31*b12*c11-b33*c32*c11*a23^2*b11-b23*c32*c31*a13^2*b21-2*b23*a33^2*c21*c12*b11+b23*a33^2*c11*c22*b11-b23*b33*c32*c23*a11^2+b23*b33*c33*c22*a11^2-b23*c33*b32*c23*a11^2+b23*c33^2*a11*a22*b11-b23^2*c33*a31*c12*a11+2*b23^2*c33*a31*a12*c11-a33*c32*c11*b23^2*a11-c33*a32*c11*b23^2*a11-c23*b32*b31*a13^2*c21-c23*a32*a31*b13^2*c21-2*c23*a33^2*b21*b12*c11+c23*a33*c33*a22*b11^2+c23*a33^2*b11*b22*c11-2*c23*b33^2*a21*a12*c11+c23*b33*c33*b22*a11^2+c23*b33^2*a11*a22*c11-c23^2*a33*b31*a12*b11+2*c23^2*a33*b31*b12*a11-c23^2*b33*a31*b12*a11+2*c23^2*b33*a31*a12*b11-a33*b32*b11*c23^2*a11-b33*a32*b11*c23^2*a11-a33*a31*c12*b23^2*c11+2*c13*a23*c31*b32*b23*a11-3*c13*a23*a33*b31*b12*c21+3*c13*a23*a33*b12*b21*c31+3*c13*a23*b33*b31*a12*c21-3*c13*a23*b33*c31*b12*a21+3*c13*a23*c33*b31*b12*a21-3*c13*a23*c33*b31*a12*b21-c13*b23*a31*b31*c23*a12-c13*b23*a31*a32*c23*b11-3*b13*c33*a32*a21*b23*c11+3*b13*c33*a32*a21*c23*b11-3*b13*c33*b32*a11*c23*a21+3*b13*c33*b32*a21*a23*c11+c13*a13*b31*c32*a23*b21+c13*a13*a31*b32*b23*c21-2*c13*a13*c31*b32*a23*b21+2*c13*a13*c31*b33*a22*b21-2*c13*b13*a31*b32*a23*c21+c13*b13*a31*c32*b23*a21+2*c13*b13*a31*b33*a22*c21+c13*b13*b31*a32*a23*c21-2*c13*b13*c31*a32*b23*a21+2*c13*b13*c31*a33*b22*a21-c13*a23*a31*b31*c23*b12+2*c13*a23*a31*b31*c12*b23-c13*a23*a31*c31*b12*b23+3*c13*a23*a31*b33*b22*c11-3*c13*a23*a31*b22*b11*c33-c13*a23*b31*c31*b23*a12-c13*a23*b31*a32*c23*b11-c13*a23*b31*b32*c23*a11-c13*a23*b31*c32*b23*a11+3*c13*a23*b31*a33*c22*b11-3*c13*a23*b31*a33*b22*c11+3*c13*a23*b31*c33*b22*a11+2*c13*a23*c31*b23*b11*a32+3*b13*a23*c33*c31*a12*b21+3*a13*a23*c33*b31*c12*b21+b13*a23*c31^2*b23*a12+b13*a33*c33*c21*b22*a11+c33*c31*a22*b13^2*a21-2*b13^2*c31*a33*c22*a21-b33*b31*a12*c23^2*a11+c33*c31*b22*a13^2*b21+3*a13*c23*c31*b33*b22*a11+2*a13*b23*b31*c31*c23*a12+c33*b32*c21*a13^2*b21+c23*a33^2*b11*b12*c21+c23*a33^2*b21*c12*b11+2*a13*b33^2*c11*c22*a21+c23*b33^2*a11*a12*c21+c23*b33^2*a21*c12*a11-2*b13*c13*a31*c32*a23*b21-b23*a33*b33*c11*c22*a11+a13*b31*b32*c23^2*a11-3*b13*b33*a32*c21*c23*a11-a13*c13*b31*b33*a22*c21-2*a13^2*c31*b33*c22*b21+3*a13*b23*b31*c33*c22*a11-2*b23*a23*c33*b31*a12*c11-2*b23*a23*a33*c31*c12*b11+c23*a23*b33*c31*b12*a11-2*a13*b33*c33*a21*b22*c11-c13*b23*a31*b32*c23*a11-2*a23*c33^2*b21*b12*a11+a23*c33^2*b21*a12*b11+a13*a23*b31*c31*c22*b13-b13*a23*c31*a32*b23*c11+3*a13*c23*c33*b12*b21*a31+2*b13*c33^2*a11*a22*b21-a23*a31*c31*c22*b13^2+c13*a23*b31^2*c23*a12+c13*b31*c31*b12*a23^2-c13*a23*b31*a32*b23*c11+b13*a33*c33*a21*b22*c11+3*a13*b23*c31*a33*c22*b11+a13*b33*a32*b13*c21^2+2*b23*a33*b33*c21*c12*a11-a13*a23*c31*b23*b11*c32-b13^2*a31*c32*c23*a21+2*a13*c13*a31*b33*c22*b21-c23*a33*c33*b11*b22*a11+c13*b33*c33*a21*a12*b21+2*b13^2*a31*c32*a23*c21-a13*b13*c31*c33*a22*b21-c23*b31*c31*b22*a13^2-3*b13*a23*c31*c33*b22*a11+3*c13*b23*b33*a12*a21*c31+3*a13*a23*b31*c22*c11*b33-a23*b33*a32*b23*c11^2+a23*b33^2*c11*c22*a11+3*a13*c23*b33*b31*c12*a21-a13*c13*a31*b33*b22*c21+b13*a33*b33*c21*c12*a21-3*c13*c23*a31*b33*b22*a11-2*b13*b31*c32*a23^2*c11-c13*b13*a31*b33*c22*a21+a13*c33*a32*c13*b21^2-3*c13*a23*b31*b33*c22*a11+b23*a33*b33*a22*c11^2+b13*a31*a32*c23^2*b11+b13*a31*b32*c23^2*a11-2*b13*b31*a32*c23^2*a11+2*b23*a33*c33*c11*b22*a11-b13*a13*b31*c33*c22*a21-2*c13*a33*b33*b21*c12*a21-a13*b33^2*c11*a22*c21+a23*b33*a32*c11*c23*b11-2*a13*a33*b33*c11*c22*b21-a13*b23*b31*c32*c23*a11-2*a13^2*b31*c33*b22*c21-a13*b33*a32*c21*c13*b21+3*b13*a33*c32*a21*b23*c11+2*b13*a33^2*c11*c22*b21-b13*a33^2*c21*c22*b11-3*c13*b23*b31*a22*a11*c33-2*b13*a13*c31*a32*c23*b21-a13*b33^2*c21*c12*a21+b23*a33*c32*b11*c23*a11-2*b13^2*a31*c33*a22*c21+b13^2*a31*c33*c22*a21-c13*a33^2*b21*b12*c21-c13*a33*c33*a12*b21^2-b13*c33^2*a11*b22*a21-b23*b31*c31*c22*a13^2+a23*b23*c33*c31*a12*b11-3*a13*b23*c31*b33*c22*a11+b13*c13*c31*a23*a21*b32+2*a13*b33*b32*c21*c13*a21-a13*b33*c32*b21*c13*a21+c13*a33*b33*c21*b12*a21+b23*c33*a32*b11*c23*a11+a13*b31*a32*c23^2*b11+a23*a13*c32*b13*b21*c31-a23*a33*b33*c11*c22*b11+3*b13*c23*c31*a33*a22*b11+2*a13*c33^2*b11*b22*a21-3*c13*b23*a31*a33*c22*b11+3*b13*b23*c33*a31*c12*a21-a13*c33^2*b21*b22*a11-3*b13*c23*a31*a33*b22*c11+a13*c31*a32*b23^2*c11+a23*c23*b33*a31*b12*c11-2*c13*a13*b31*a32*b23*c21+2*b13*a33*a32*c21*c13*b21+a13*a31*c31*c12*b23^2+a23*c23*c33*b31*a12*b11-2*a23*c23*c33*b31*b12*a11+2*b13*a23*b31*c32*c23*a11+3*a13*b33*a32*c21*c23*b11-2*b13*a13*b31*c32*a23*c21-c33*c31*b12*a23^2*b11-c33*c31*a12*b23^2*a11-c23*b33*c33*a11*a22*b11-3*a13*b33*a32*c11*b23*c21-a13*b23*c31*a32*c23*b11+2*a13^2*b31*c32*b23*c21-c13*a23*a31*b32*b23*c11-c13*a23*a31*b23*b11*c32-2*a23*c33*c32*b11*b23*a11+b13*c31*b32*a23^2*c11+b13*c31*c32*a23^2*b11-b13*a33*c32*b21*c13*a21-3*a13*c23*c31*b22*b11*a33+a13*a31*b31*c23^2*b12-c23*a33*b33*a11*b12*c21+3*b13*b23*a33*c31*a12*c21+a13*c31*c32*b23^2*a11-a13*c33*a32*b21*b13*c21-3*c13*b33*a32*b21*a23*c11-3*b13*c33*a32*c21*a23*b11+a13^2*c31*b33*b22*c21-2*b13*a33*c33*b21*a22*c11-a13*a23*c31^2*b13*b22+c23*b23*a33*c31*a12*b11-2*c23*b23*a33*c31*b12*a11-a13*c23*b31^2*c13*a22+a13*b23*a31*b31*c13*c22-2*b23*a33*a32*c11*c23*b11+a13*a33*b32*b13*c21^2-2*a23*b33*b32*c11*c23*a11-a23*c32*c31*b13^2*a21-a23*b32*b31*c13^2*a21-a23*a33*b32*b23*c11^2+2*c23*a33*b33*c11*a12*b21-b13*a23*a31*b31*c12*c23+b13*b33*c33*a21*a22*c11+3*b13*c23*b33*a31*a12*c21-3*b13*c23*b33*a31*c12*a21-3*b13*a33*c32*a21*c23*b11-b13*c33*a32*b21*c13*a21+a13*a23*b31^2*c12*c23+3*c13*c33*a32*b11*a23*b21+b13*a33*b33*c11*a22*c21+b13*a33*c33*c21*a22*b11+a13*c23*b31*c31*b13*a22+3*a13*c23*b31*a33*b22*c11+c13*a31*c31*b23^2*a12+c13*a31*a32*b23^2*c11-3*a13*b23*b31*c22*c11*a33-a13^2*b31*c32*c23*b21-a13*c33^2*b21*b12*a21-b13*b33*a32*c21*c13*a21+a13*a23*c31^2*b12*b23-a13*c13*b31*b33*c22*a21-a13*a33*b33*b12*c21^2-a13^2*c31*b32*b23*c21-b23*a33*b33*c11*c12*a21+a13*a33*c32*c13*b21^2+a23*b33^2*c21*a12*c11+a23*b33^2*c11*c12*a21-2*a13*b13*a31*c32*b23*c21-b13*a33^2*c21*c12*b21-b13*a33*b33*a12*c21^2+b13*a23*a31*b31*c13*c22+c33*b23*b31*a12*c23*a11+3*a13*c23*b31*c33*a22*b11+a13*a33*b33*c21*c22*b11+2*c13*a23*a31*b32*c23*b11+2*b13*a13*b31*c33*a22*c21-a13*a33*c33*c12*b21^2-a13*b33*c32*c21*b13*a21-c13*a13*c31*b33*b22*a21,a23*b31*b23*c12^2*a21-a33*a21*b23*c12^2*b21-2*c22*a23*b31*a12*c23*b11-2*c22*a23*b31*b23*c12*a11-3*a12*b23*b31*c22*c13*a21-b12*a23*b31*c23*c12*a21+3*b12*a23*b31*c22*c13*a21-3*c12*b23*a31*a22*c13*b21+2*a22*a23*c31*b22*b13*c11-2*a22*c33*b22*a11*c13*b21+2*c33*a11*b22^2*c13*a21-b22*a23*a32*b23*c11^2-b22*a23*c31*b13*c22*a11-b12*a23*a31*c12*b23*c21+a22*c33*b13*a21*c22*b11-2*a22*c33*b11*a13*c22*b21+3*c22*b23*a32*b11*a13*c21-2*c22*a23*a31*b23*c12*b11+3*c22*a23*b32*a11*b13*c21-c32*a13*a21*b22*c13*b21+a12*a13*c33*b21^2*c22-b22*b23*a31*c22*a13*c11+a12*b13*b32*c21*c23*a21+c32*b13*b22*c13*a21^2-a22*b23*a31*c22*c13*b11-a22*b23*a31*c13*b22*c11+2*b22*a23*a33*c11*c22*b11-b22*a23*b33*c11*c22*a11-b12*a13*a32*c21^2*b23-a22*b23*c31*a13*c22*b11-a22*c23*b33*c11*b22*a11-2*b22*a23*b32*c11*c23*a11+2*a33*b11*a13*c22^2*b21-3*a22*c23*c32*b11*b13*a21-2*a22*a33*c11*b22*b13*c21-3*a22*b23*b32*c11*c13*a21+3*a22*b23*c32*c11*a13*b21-c12*c13*b33*a21*a22*b21-3*b12*a23*a31*c22*c13*b21-b33*a13*b21*c22^2*a11-3*c12*a23*c31*b13*a22*b21+3*a22*b23*b32*c21*c13*a11-a22*b23*c31*b22*c13*a11+2*a22*b23*c31*b13*c22*a11+c33*b12^2*c23*a21^2-3*a12*a23*b33*c21*c22*b11+a32*a13*b22*b13*c21^2-3*a12*c23*b33*a21*b22*c11+a12*a33*c21*b23*c12*b21-b12*a23*a32*c11*c23*b21-a22*c23*a31*b13*c22*b11-a22*c23*b31*a13*b22*c11+3*a12*b23*b31*c22*a13*c21+3*a12*a23*b31*c13*b22*c21+a12*c13*b32*b21*a23*c21-a12*a13*b32*c21^2*b23+a22*b23*a31*c23*b12*c11+2*b22*a23*c31*a13*c22*b11-2*b22*a23*c31*a12*b23*c11+b22*a23*c31*a12*c23*b11+b22*a23*c31*b23*c12*a11+a22*a13*b31*c22*b13*c21-a12*a33*b23*b12*c21^2-a12*a33*c23*c12*b21^2+c12*a13*a32*b21*b23*c21-a12*a23*c31*b23*c12*b21-3*a12*a23*c31*b22*c13*b21+b32*a13*a22*b13*c21^2+3*b12*c23*a33*b21*c22*a11-b32*b13*c21*a22*c13*a21+2*a12*b13*a32*c21^2*b23+3*b12*a23*c33*b21*a22*c11+2*a12*b23*a32*c21*c23*b11-a12*b23*b32*c11*c23*a21-b12*a13*b33*c21*c22*a21-b12*a13*c33*b21*c22*a21-c22*b23*b32*c23*a11^2-3*c22*c23*a32*b21*b13*a11+3*c22*c23*a32*b11*b13*a21+a12*b13*a33*c21^2*b22+2*a12*a23*b31*c23*c12*b21-a12*a13*c32*b21^2*c23+3*b12*b23*a31*c13*a22*c21+a22*b23*c32*b11*c23*a11-a22*a23*b32*b23*c11^2-a22*c32*c11*b23^2*a11+a22*c23*a33*c22*b11^2+b12*b13*a32*c21*c23*a21+b12*b13*c32*a21*a23*c21+3*a12*c23*b33*a21*c22*b11-a22*c23*b31*b13*c22*a11+b22*b33*c11*a13*c22*a21-3*c12*a23*b33*c21*b22*a11-3*c12*a23*b33*b21*a22*c11-2*b22*b33*a11*c22*c13*a21+a12*a31*b12*c23^2*b21+b22*a23*b31*c23*a12*c11+3*c12*a23*b33*c21*a22*b11-b33*c21*a12^2*c23*b21-c33*b21*a12^2*b23*c21-a12*b13*a33*c21*c22*b21+2*a12*b13*b33*c21*c22*a21+c32*a21*a22*b13^2*c21-c12*c13*a33*b21*b22*a21+b33*b23*c12^2*a21^2+a22*a23*c33*c22*b11^2+a22*b23*a33*b22*c11^2+2*b12*a13*c33*a21*b22*c21+2*a22*c23*c33*b11*b22*a11+b22*a13*a31*c22*b13*c21+c31*a13^2*b22^2*c21+3*a12*c23*a33*b21*b22*c11+3*a12*c23*b33*c21*b22*a11+a22*a23*c32*b11*b23*c11-3*b12*a23*c33*c21*a22*b11-3*b22*a23*c32*b11*c13*a21+3*b22*a23*c32*a11*c13*b21+a12*b32*a21*c23^2*b11+2*b12*a13*b32*c21^2*a23-2*b12*a13*a33*c21^2*b22-a22*c31*b23^2*c12*a11-a22*a31*b12*c23^2*b11+2*a22*b31*a12*c23^2*b11-c12*a23*a32*b11*b23*c21-a23*a33*b22^2*c11^2-b32*a13^2*b22*c21^2-c32*a13^2*c22*b21^2-c32*b13^2*c22*a21^2-c31*a12^2*b23^2*c21-b31*a12^2*c23^2*b21+b33*a12^2*b23*c21^2-3*c22*b23*b32*a11*a13*c21+c22*b23*a31*a12*c23*b11+3*c22*b23*a32*a11*c13*b21-2*c22*b23*a31*b12*c23*a11-3*c22*b23*a32*b11*c13*a21-3*c22*a23*b32*c11*b13*a21+c22*a23*a31*b12*c23*b11+c22*a23*b31*a12*b23*c11+c22*a23*b31*b12*c23*a11+c22*a23*c31*b23*a12*b11+c22*a23*c31*b23*b12*a11+3*c12*c23*b33*a11*a22*b21-2*a22*a13*b31*c22*c13*b21-2*a22*a13*c31*b22*b13*c21+a22*b13*b31*c22*c13*a21+a22*b13*c31*b22*c13*a21+a22*a23*b31*c23*b12*c11-2*a22*a23*b31*c23*c12*b11-a22*a23*b31*c22*b13*c11+2*a22*a23*b31*c22*c13*b11+a22*a23*b31*c12*b23*c11+a22*a23*c31*b23*c12*b11-a22*a23*c31*b13*c22*b11+a22*a23*c31*b12*c23*b11+3*a22*a23*b32*c11*c13*b21-3*a22*a23*b32*c21*c13*b11+3*a22*a23*c32*b11*b13*c21-3*a22*a23*c32*b21*b13*c11+a22*b23*a31*c23*c12*b11+2*a22*b23*a31*c22*b13*c11-2*a22*b23*b31*c23*a12*c11+a22*b23*b31*c23*c12*a11+b22*b23*c31*a12*c23*a11-3*b22*b23*a32*c21*c13*a11-3*b22*b23*c32*a21*a13*c11+3*b22*b23*c32*a11*a13*c21+2*b22*c23*a31*b13*c22*a11-b22*c23*b31*a13*c22*a11+3*b22*c23*a32*c11*a13*b21-3*b22*c23*a32*c11*b13*a21-3*b22*c23*a32*b11*a13*c21+3*b22*c23*a32*a11*b13*c21+3*b22*c23*c32*a21*a13*b11-3*b22*c23*c32*a11*a13*b21-2*b22*a33*c22*c11*a13*b21+b22*a33*c22*c11*b13*a21+b22*a33*c22*b11*c13*a21+b22*a33*c22*a11*b13*c21+b22*b33*a11*c22*a13*c21+b22*c33*a13*b21*c22*a11-2*b22*c33*a11*b13*c22*a21+b22*a23*a32*c11*c23*b11+b22*a23*c32*c11*b23*a11+b22*a23*c32*b11*c23*a11-b22*a23*c33*b11*c22*a11+b22*b23*a32*c11*c23*a11-b22*b23*a33*c11*c22*a11-b22*c23*a33*b11*c22*a11+c22*a23*a31*b23*b12*c11+3*b12*a23*b33*c21*c22*a11-3*b12*a23*b33*c11*c22*a21+3*b12*a23*c33*a21*c22*b11+2*b12*b23*a31*c23*c12*a21-3*b12*b23*a31*c22*a13*c21-3*b12*b23*c31*a22*c13*a21+3*b12*b23*c31*a13*c22*a21-b12*b23*a32*c11*c23*a21+2*b12*b23*c32*a11*c23*a21+3*b12*b23*a33*c11*c22*a21+3*b12*b23*c33*a11*a22*c21-3*b12*c23*a31*a22*b13*c21+3*b12*c23*a31*a13*c22*b21+3*b12*c23*b31*a22*a13*c21-3*b12*c23*b31*a13*c22*a21-3*b12*c23*c31*a22*a13*b21+3*b12*c23*c31*a22*b13*a21+3*b12*c23*a33*c21*a22*b11-3*b12*c23*b33*a11*a22*c21+3*b12*c23*b33*a21*a22*c11-2*b12*a33*c21*a23*c12*b21+b12*a33*a21*c23*c12*b21+b12*a33*a21*c12*b23*c21+b12*b33*c21*a23*c12*a21+b12*c33*b21*a23*c12*a21+c12*a13*b32*b21*c23*a21+c12*a13*b32*a21*b23*c21-2*c12*a13*b32*b21*a23*c21-2*c12*a13*c32*b21*b23*a21+2*c12*a13*a33*b21*b22*c21+2*c12*a13*b33*b21*c22*a21-c12*a13*b33*a21*b22*c21-c12*a13*b33*b21*a22*c21-c12*a13*c33*b21*b22*a21+c12*b13*a32*b21*c23*a21-2*c12*b13*a32*a21*b23*c21+c12*b13*b32*a21*a23*c21-2*c12*b13*c32*a21*a23*b21+2*c12*b13*a33*b21*c22*a21-c12*b13*a33*a21*b22*c21-c12*b13*a33*b21*a22*c21+2*c12*b13*b33*a21*a22*c21-c12*b13*c33*a21*a22*b21+c12*c13*b32*a21*a23*b21-3*c12*a23*a31*b22*b13*c21+3*c12*a23*a31*b22*c13*b21+3*c12*a23*b31*a22*b13*c21+2*c12*a23*a32*b11*c23*b21-c12*a23*a32*b21*b23*c11-c12*a23*b32*c21*b23*a11-c12*a23*b32*b21*c23*a11-c12*a23*b32*a21*b23*c11-c12*a23*b32*a21*c23*b11+2*c12*a23*c32*b21*b23*a11+3*c12*a23*b33*a21*b22*c11+3*c12*a23*c33*b21*b22*a11-3*c12*a23*c33*b11*b22*a21+3*c12*b23*a31*a13*b22*c21-3*c12*b23*b31*a22*a13*c21+3*c12*b23*c31*a22*a13*b21-3*c12*b23*c31*a13*b22*a21-c12*b23*a32*b21*c23*a11-3*c12*b23*a33*c21*a22*b11-a22*b23*b31*c22*a13*c11-2*a22*b23*c31*a12*c23*b11-3*a22*b23*c32*b11*a13*c21+3*a22*b23*c32*b11*c13*a21-3*a22*b23*c32*a11*c13*b21-a22*c23*a31*b22*b13*c11+2*a22*c23*b31*a13*c22*b11+2*a22*c23*b31*b22*c13*a11-3*a22*c23*b32*c11*a13*b21+3*a22*c23*b32*b11*a13*c21-3*a22*c23*b32*a11*b13*c21+3*a22*c23*c32*b21*b13*a11+a22*a33*c11*b13*c22*b21-2*a22*a33*b11*c22*c13*b21+a22*a33*b11*c13*b22*c21+a22*b33*c22*c11*a13*b21-2*a22*b33*c22*c11*b13*a21+a22*b33*c22*b11*a13*c21+a22*b33*c22*b11*c13*a21-2*a22*b33*c22*a11*b13*c21+a22*b33*c22*a11*c13*b21+a22*b33*c13*c21*b22*a11+a22*b33*c13*a21*b22*c11-2*a22*b33*c11*a13*b22*c21+a22*c33*b22*b11*a13*c21-2*a22*c33*b22*b11*c13*a21+a22*a23*b32*c11*c23*b11-a22*a23*b33*c11*c22*b11-a22*a23*c33*b11*b22*c11-2*a22*b23*a32*c11*c23*b11+a22*b23*b32*c11*c23*a11+2*a22*b23*b33*c11*c22*a11-a22*b23*c33*c11*b22*a11-a22*b23*c33*b11*c22*a11-a22*c23*a33*b11*b22*c11+b22*a13*b31*c22*c13*a21+b22*a13*c31*b13*c22*a21-2*b22*b13*a31*c22*c13*a21-2*b22*a23*a31*c23*b12*c11+b22*a23*a31*c23*c12*b11-b22*a23*a31*c22*c13*b11+b22*a23*a31*c12*b23*c11+b22*a23*b31*c23*c12*a11+2*b22*a23*b31*c22*a13*c11-b22*a23*b31*c22*c13*a11-2*b22*a23*c31*b12*c23*a11-3*b22*a23*a32*c11*c13*b21+b22*b23*a31*c23*a12*c11-2*b22*b23*a31*c23*c12*a11+3*c12*b23*c33*a21*a22*b11-3*c12*b23*c33*a11*a22*b21-3*c12*c23*a31*b22*a13*b21+3*c12*c23*a31*b13*a22*b21-3*c12*c23*b31*a22*b13*a21+3*c12*c23*b31*a13*b22*a21+b31*a13^2*c22^2*b21+a31*b13^2*c22^2*a21-a23*a33*c22^2*b11^2-b23*b33*c22^2*a11^2+c22*c32*a23^2*b11^2+c22*c32*b23^2*a11^2-a32*a22*b13^2*c21^2-a32*a22*c13^2*b21^2-b32*b22*c13^2*a21^2-3*c22*c23*b32*a21*a13*b11+3*c22*c23*b32*a11*a13*b21+c22*a23*a32*b11*b23*c11+c22*a23*b32*c11*b23*a11+c22*a23*b32*b11*c23*a11+c22*b23*a32*b11*c23*a11-a32*a13*c21*b22*c13*b21-a32*a13*c21*b13*c22*b21+2*a32*b13*c21*a22*c13*b21-a32*b13*a21*c22*c13*b21-a32*b13*a21*c13*b22*c21-b32*a13*c21*a22*c13*b21-b32*a13*a21*c22*b13*c21-b32*a13*a21*c22*c13*b21+2*b32*a13*a21*c13*b22*c21-c32*a13*b21*a22*b13*c21-c32*a13*a21*b22*b13*c21+2*c32*a13*a21*b13*c22*b21-3*a12*a23*b31*c22*b13*c21+a12*c13*c32*b21*b23*a21-a12*c13*a33*b21*b22*c21-a12*c13*b33*b21*c22*a21-a12*c13*b33*a21*b22*c21+2*a12*c13*b33*b21*a22*c21-a12*a23*b31*c23*b12*c21-a12*b13*c33*a21*b22*c21+2*a12*b13*c33*b21*a22*c21+a12*a13*b32*c21*c23*b21+a12*a13*c32*b21*b23*c21-a12*a13*b33*c21*c22*b21-a12*a13*c33*b21*b22*c21-2*a12*b13*a32*c21*c23*b21+a12*b13*c32*b21*c23*a21-2*a12*b13*c32*a21*b23*c21+a12*b13*c32*b21*a23*c21-2*a12*c13*a32*b21*b23*c21+3*c12*b23*a33*b21*a22*c11-3*c12*b23*a33*a21*b22*c11-a12*a23*b31*c12*b23*c21-a12*a23*c31*b12*c23*b21-a12*a23*b32*c21*c23*b11+2*a12*a23*b32*c11*b23*c21+2*a12*a23*c32*b11*c23*b21-a12*a23*c32*b21*b23*c11-a12*a23*c32*b11*b23*c21+3*a12*a23*b33*c11*c22*b21-3*a12*a23*c33*b21*b22*c11+3*a12*a23*c33*b11*b22*c21-a12*b23*a31*c23*b12*c21-a12*b23*a31*c23*c12*b21+3*a12*b23*a31*c22*c13*b21-3*a12*b23*a31*c13*b22*c21-a12*b23*b31*c23*c12*a21-3*a12*b23*c31*a13*c22*b21+3*a12*b23*c31*b22*c13*a21-a12*b23*c31*b12*c23*a21+2*a12*b23*a32*c11*c23*b21-a12*b23*c32*a21*c23*b11-3*a12*b23*a33*c11*c22*b21+3*a12*b23*a33*c21*c22*b11-3*a12*b23*c33*c21*b22*a11+3*a12*b23*c33*b21*c22*a11+3*a12*b23*c33*a21*b22*c11-3*a12*c23*a31*b13*c22*b21-3*a12*c23*b31*a13*b22*c21+3*a12*c23*b31*b13*c22*a21+3*a12*c23*c31*b22*a13*b21-3*a12*c23*a33*b11*b22*c21-3*a12*c23*b33*b21*c22*a11+a12*a33*c21*b12*c23*b21+a12*b33*a21*c23*b12*c21+a12*b33*a21*c23*c12*b21-2*a12*b33*a21*c12*b23*c21+a12*c33*b21*a23*b12*c21+a12*c33*a21*b23*b12*c21-2*a12*c33*a21*b12*c23*b21+b12*a13*a32*c21*c23*b21-2*b12*a13*b32*c21*c23*a21+b12*a13*c32*a21*b23*c21-b12*b13*a33*c21*c22*a21-b12*b13*c33*a21*a22*c21-2*b12*c13*a32*b21*c23*a21+b12*c13*c32*a21*a23*b21-b12*c13*a33*b21*c22*a21+2*b12*c13*c33*a21*a22*b21-3*b12*a23*b31*c13*a22*c21+3*b12*a23*c31*a22*c13*b21-b12*a23*c31*b23*c12*a21-3*b12*a23*c31*b13*c22*a21-b12*a23*a32*c21*c23*b11+2*b12*a23*a32*c11*b23*c21+2*b12*a23*b32*c21*c23*a11+2*b12*a23*b32*c11*c23*a21-b12*a23*c32*b21*c23*a11-b12*a23*c32*a21*b23*c11-b12*a23*c32*a21*c23*b11+a12*b32*b21*c23^2*a11+b12*a13*b33*c21^2*a22+b12*c31*a23^2*c12*b21+b12*c32*c21*a23^2*b11+b12*c32*b21*a23^2*c11+b12*a32*b21*c23^2*a11-b12*b33*c23*c12*a21^2-b12*c33*b23*c12*a21^2+a23*a31*c23*b12^2*c21+a23*c31*b12^2*c23*a21-a33*a21*c23*b12^2*c21-c33*a21*a23*b12^2*c21-c12*a13*a32*b21^2*c23+2*c12*a13*c32*b21^2*a23-2*c12*a13*a33*b21^2*c22+c12*a13*c33*b21^2*a22-c12*b13*b32*a21^2*c23+2*c12*b13*c32*a21^2*b23-2*c12*b13*b33*a21^2*c22+c12*b13*c33*a21^2*b22-c12*c13*a32*b21^2*a23-c12*c13*b32*a21^2*b23+c12*c13*a33*b21^2*a22+c12*b32*b21*a23^2*c11+c12*a32*a21*b23^2*c11+a23*a31*b23*c12^2*b21-b33*b21*a23*c12^2*a21-b13*b31*c13*a22^2*c21-b13*c31*a22^2*c13*b21-b33*c13*c21*a22^2*b11-b33*c13*b21*a22^2*c11-a22*a31*c22*b13^2*c21-a22*a31*c12*b23^2*c11+2*a22*c31*a12*b23^2*c11-a22*b31*b12*c23^2*a11+2*b33*c11*a22^2*b13*c21-c33*b13*c21*a22^2*b11-c33*b13*b21*a22^2*c11+2*c33*b11*a22^2*c13*b21-a22*b32*b11*c23^2*a11+b23*c33*c11*a22^2*b11-b22*c31*a13^2*c22*b21-b22*b31*c12*a23^2*c11-b22*c31*a23^2*c12*b11+2*b22*c31*a23^2*b12*c11+b22*b23*c33*c22*a11^2+b22*c23*b33*c22*a11^2-b22*a32*b11*c23^2*a11+a23*c33*c11*b22^2*a11-c22*a31*a12*b23^2*c11+2*c22*a31*b23^2*c12*a11-c22*c31*a12*b23^2*a11-a13*a31*b13*c22^2*b21-a13*b31*b13*c22^2*a21+a23*a31*b13*c22^2*b11-2*a23*b31*a13*c22^2*b11+a23*b31*b13*c22^2*a11-a33*b13*b21*c22^2*a11-a33*b13*a21*c22^2*b11+b22*b32*c23^2*a11^2-2*c12*c32*a11*b23^2*a21-c23*c33*b22^2*a11^2+2*a12*c13*a32*b21^2*c23-3*c22*b23*a32*c11*a13*b21+b22*a13*a31*c22*c13*b21-a12*c13*c32*b21^2*a23+2*a22*c23*a31*b22*c13*b11-a31*b12^2*c23^2*a21-b22*c32*c11*a23^2*b11-b22*b23*c32*c23*a11^2+a22*a13*b31*c13*b22*c21+b22*a33*c22*a11*c13*b21-b12*c13*a33*b21*a22*c21+2*b12*a13*a33*c21*c22*b21-c22*a32*c11*b23^2*a11+3*c12*b23*a33*c21*b22*a11+b32*b13*c22*c13*a21^2+a22*a33*c11*b22*c13*b21-a22*c23*c31*b22*a13*b11-b12*a23*c32*c21*b23*a11+a12*b33*c21*a23*c12*b21+a22*a33*b11*c22*b13*c21-2*b12*c13*c33*a21^2*b22+b12*b31*c12*a23^2*c21+b31*a22^2*c13^2*b21-3*c12*c23*b33*a21*a22*b11+2*b12*c13*b32*a21^2*c23+b12*c13*b33*a21^2*c22-2*a12*c13*b32*b21*c23*a21+c32*a13*a22*c13*b21^2+3*b22*b23*a32*c11*c13*a21-2*c12*c32*b11*a23^2*b21+c12*a32*c21*b23^2*a11-b12*b13*a32*c21^2*a23-b12*b13*c32*a21^2*c23-3*c22*a23*b32*a11*c13*b21+3*a22*c23*b32*c11*b13*a21-a22*c31*b13^2*c22*a21-a22*a31*b22*c13^2*b21-a22*b31*b22*c13^2*a21+2*a12*a23*c31*b23*b12*c21+b32*c21*a13^2*c22*b21-b12*c13*c32*a21^2*b23-c33*a13*c21*b22^2*a11-c33*a13*a21*b22^2*c11+c23*a31*a13*b22^2*c11-2*c23*a31*b22^2*c13*a11-a22*b23*b31*c22*c13*a11-2*b22*a33*c22*b11*a13*c21-2*b12*c13*b32*a21*a23*c21-a12*c33*a23*c12*b21^2+b23*b31*c23*a12^2*c21+c23*c31*a13*b22^2*a11-a33*c13*c21*b22^2*a11-2*c23*b31*a22^2*c13*b11+c23*c31*b13*a22^2*b11+2*a22*b23*c31*a13*b22*c11+a22*a13*c31*b13*c22*b21-3*b12*c23*a33*a21*c22*b11+a22*a32*b23^2*c11^2-b22*c23*a31*a13*c22*b11-2*b12*a13*c32*b21*a23*c21-3*b12*c23*a33*b21*a22*c11+a22*b13*a31*c22*c13*b21-b22*a31*a12*c23^2*b11+2*b22*a31*b12*c23^2*a11-c22*b31*a23^2*b12*c11-c22*c31*b12*a23^2*b11-3*b12*a23*c33*b21*c22*a11-3*c12*a23*b31*b22*c13*a21+a33*a23*c12^2*b21^2-c32*b13*b21*a22*c13*a21+a12*a13*b33*c21^2*b22-3*a12*b23*c33*a21*c22*b11-a22*c23*c31*b22*b13*a11-2*b12*b32*c11*a23^2*c21+2*b22*b23*a31*c22*c13*a11+2*b12*c13*a33*a21*b22*c21+b23*c31*a22^2*c13*b11+c23*b31*a22^2*b13*c11+a12*c13*a33*b21^2*c22-2*a12*c13*c33*b21^2*a22-3*b22*a23*c32*a11*b13*c21+b12*c13*a32*b21*a23*c21+a12*b31*b12*c23^2*a21-2*a12*a32*b11*c23^2*b21+c12*b13*a32*b21*a23*c21+3*c12*b23*b31*a22*c13*a21+c12*c13*a32*b21*b23*a21-a12*b13*c33*b21*c22*a21+c32*b21*a13^2*b22*c21-2*c22*a23*c32*b11*b23*a11-a12*b13*b32*c21^2*a23+b23*b31*c13*a22^2*c11-2*b23*c31*a22^2*b13*c11+3*c12*c23*a33*b11*b22*a21+3*b12*a23*a31*c22*b13*c21+a31*b22^2*c13^2*a21+2*c12*a23*c32*b11*b23*a21-a31*b23^2*c12^2*a21+b12*a32*a21*c23^2*b11-2*b12*b32*a11*c23^2*a21+c22*b23*b31*a12*c23*a11+c31*a22^2*b13^2*c21+a12*c33*a21*b23*c12*b21+3*c22*b23*b32*a21*a13*c11+c12*c13*b33*a21^2*b22+c12*b32*c21*a23^2*b11-a12*b33*a23*b12*c21^2+a12*a31*c12*b23^2*c21+a12*c31*b23^2*c12*a21-2*a23*c31*a13*b22^2*c11+a23*c31*b22^2*c13*a11-a12*b23*b32*c21*c23*a11+b23*a33*b11*c22^2*a11-2*a12*a32*c11*b23^2*c21+b22*c33*a13*a21*c22*b11+3*c12*a23*c31*b22*b13*a21-b23*b33*a22^2*c11^2+b22*b32*a23^2*c11^2-b12*c13*b33*a21*a22*c21+2*b33*a11*b13*c22^2*a21-a22*a23*c32*c23*b11^2+a22*a23*b33*b22*c11^2-b22*b31*a12*c23^2*a11-a13*a31*c13*b22^2*c21-b12*a13*c33*b21*a22*c21-c22*b32*c11*a23^2*b11-a22*b23*a33*c11*c22*b11-a22*a23*c31*b22*c13*b11+a22*b23*c31*b12*c23*a11+a33*a23*b12^2*c21^2+3*a12*a23*c31*b13*c22*b21+a32*a21*b22*c13^2*b21+b23*c31*a12^2*c23*b21+2*a12*c13*c33*b21*b22*a21+a32*a21*c22*b13^2*c21-3*c22*a23*a32*b11*b13*c21+a22*a13*c31*b22*c13*b21+b12*a13*c32*b21*c23*a21+a23*b33*b11*c22^2*a11-a33*c13*a21*b22^2*c11+2*a33*c11*a13*b22^2*c21+a22*c33*b22*a11*b13*c21-c31*a23^2*b12^2*c21-a22*c23*b33*b11*c22*a11-a12*b23*c32*b21*c23*a11+a12*c13*b32*a21*b23*c21+b32*b21*a22*c13^2*a21+3*b22*a23*a32*c21*c13*b11+3*b22*a23*c32*c11*b13*a21+c33*a12^2*c23*b21^2+3*c22*a23*b32*b11*c13*a21+a22*c33*b22*c11*a13*b21+a22*c33*b22*c11*b13*a21+c23*b33*c11*a22^2*b11-b22*b31*c22*a13^2*c21+a12*c32*c21*b23^2*a11+a12*c32*a21*b23^2*c11-3*a12*c23*c31*b22*b13*a21-b22*b23*c31*a13*c22*a11+3*a12*c23*a31*b22*b13*c21-b12*b23*a32*c21*c23*a11+b23*a31*a13*c22^2*b11-2*b23*a31*b13*c22^2*a11+b23*b31*a13*c22^2*a11+a22*b13*a31*c13*b22*c21-a13*c31*b22^2*c13*a21+a23*a31*c13*b22^2*c11-b22*a23*a31*c22*b13*c11+a22*c33*b13*b21*c22*a11+b12*b13*a33*c21^2*a22+b12*b13*c33*a21^2*c22-b12*a23*a31*c23*c12*b21-b33*a13*a21*c22^2*b11-c12*b23*a32*a21*c23*b11+2*c12*b23*b32*a11*c23*a21-b31*a23^2*c12^2*b21-2*a22*a23*c31*b23*b12*c11+b12*c13*a32*a21*b23*c21-c22*a23*a32*c23*b11^2-3*b12*b23*a33*c21*c22*a11-3*b12*b23*c33*a21*a22*c11+3*c22*a23*a32*b21*b13*c11-c23*c33*a22^2*b11^2-a12*a23*b32*c11*c23*b21+a32*a13*c22*c13*b21^2-2*a12*b13*b33*c21^2*a22-3*c12*c23*a33*b21*b22*a11-a22*a23*b31*c13*b22*c11+a22*a32*c23^2*b11^2+c23*a33*c11*b22^2*a11+2*c22*b31*a23^2*c12*b11,a13*b31*c31*a22*b13*c21+3*b23*a33*c31*a11*c12*b21-3*c23*b33*b31*a21*a12*c11+2*c23*b31*c31*a22*a13*b11+a23*c31*b33*b11*c22*a11-a13*c31^2*b12*a23*b21+a33^2*c11*b11*c22*b21+a33^2*c11*b11*b22*c21-3*b13*c31*a32*a21*b23*c11+a13*b33*b31*a12*c21^2-a13*b32*c31*b21*c13*a21+b33^2*c11*a11*a22*c21-2*b33*a32*b21*a23*c11^2-c23*a31*c31*b13*a22*b11-2*a13*b31*c31*b12*c23*a21+c13*a31*b31*b23*c12*a21+c13*a31*c31*b23*a12*b21-a13*c31^2*b13*a22*b21+a13*b31*c31*b13*c22*a21+b33*b32*a21*a23*c11^2+b33*c32*c21*b23*a11^2+b23*a31^2*c13*b22*c11-b23*a31*a33*b22*c11^2-c33*a32*b11*a21*b23*c11+b23*a31^2*c22*b13*c11-2*b23*a31^2*c22*c13*b11-2*a23*c31^2*b22*b13*a11+a23*c31^2*b13*a22*b11+a31*b31*b12*c23^2*a11-a31*b32*b11*c23^2*a11-3*c13*b31*c33*a11*a22*b21-3*c13*c31*a32*b21*b23*a11-a13*b31^2*c12*a23*c21-3*b13*a31*c33*b21*c22*a11-b13*a31^2*c23*b12*c21-c13*c33*b31*a21*a12*b21+a23*c31*a32*b11*b23*c11+a31*c31*b23^2*c12*a11-a31*c32*c11*b23^2*a11-b33*b32*a11*a13*c21^2-b33*c32*c11*b13*a21^2+2*b13*c33*b31*a21*a12*c21-b13*c33*c31*a21*a12*b21-a13*b31^2*c23*a12*c21-c33*a32*b11*b21*c23*a11+3*b13*a31*c33*a21*c22*b11+c32*b31*c21*a13^2*b21+2*b13*a31^2*c23*c12*b21-b13*b33*a31*c21*c12*a21+a13*b32*a31*b13*c21^2+2*a23*b31*c31*b22*c13*a11+2*b23*b31*a33*a22*c11^2+2*b23*b31*c33*c22*a11^2-3*a13*c31*a32*b11*c23*b21-b33^2*c11*a21*a12*c21+2*b33*a32*b11*a13*c21^2-2*b13*c33*b31*c12*a21^2+b13*c33*c31*b12*a21^2-a31*c31*b13^2*c22*a21+a32*c31*c21*b13^2*a21-b13*c33*a31*c21*b12*a21+a13*a32*b31*b13*c21^2-a23*a31*b31*c23*b12*c11-b31*c31*a13^2*c22*b21+3*a23*a33*b31*c21*c12*b11-3*a23*a33*b31*c21*b12*c11-b31*c31*a13^2*b22*c21-a23*b31*c31*a22*c13*b11+3*c13*a31*b33*b21*c22*a11-c13*a33*a31*b21*b12*c21+a33*b33*c21*c11*b12*a21-2*b23*a31*a32*c11*c23*b11+b23*a31*b32*c11*c23*a11-b33*c32*a21*c11*a23*b11-b33*c33*a11*c21*a22*b11+2*b33*a32*c11*c21*a23*b11-b33*a32*c11*c21*b23*a11-a33*c32*c11*a13*b21^2+3*a13*a31*c32*b11*c23*b21+a33*c33*c21*a22*b11^2+a33*c33*a21*c22*b11^2-c13*a33*b31*b21*c12*a21-a23*a31*c31*b23*b12*c11-a23*a31*c31*b22*c13*b11+2*c13*a33*b31*c21*a12*b21+3*b13*b31*c32*a11*c23*a21-3*b13*b31*c32*a21*a23*c11-2*a13*c33*a31*c12*b21^2-b13*a31^2*c12*b23*c21-2*c33*a32*b21*b11*a13*c21+c23*a31*c33*b11*b22*a11-c23*b31*c31*a22*b13*a11+3*c23*c33*b31*a21*a12*b11-c13*a31^2*b12*c23*b21+2*c13*b31^2*a23*a12*c21-c13*b31^2*a23*c12*a21+c13*b33*b31*c12*a21^2+b32*a31*b21*c13^2*a21-a23*c31*a32*c23*b11^2-3*a13*b31*a32*c11*b23*c21-3*a13*b31*c32*c21*a23*b11-3*b23*c33*c31*a21*a12*b11+2*a33*c32*b11*b21*c23*a11+2*a33*c32*b11*a21*b23*c11-b33*c33*a11*a21*c22*b11-3*a23*a33*c31*b21*c12*b11+2*b33*c32*a11*b21*a23*c11-c23*a31*b31*b22*c13*a11-b33^2*a11*c21*c12*a21+b33^2*c11*a11*c22*a21-a13*a33*b31*c21*c12*b21+a13*b31*c31*a12*c23*b21+a23*c31*b32*c11*b23*a11-2*a33*c32*b21*a11*b13*c21+3*c13*c31*b32*a11*b23*a21-a13*c31^2*b23*a12*b21+a33*c33*b21*a11*b12*c21+3*b23*a33*c31*b11*a12*c21-c13*a33*b31*c21*b12*a21+2*c13*a33*c31*b21*b12*a21-3*c13*a31*c32*b11*a23*b21+a23*b31^2*c22*a13*c11-2*a23*b31^2*c22*c13*a11+3*a13*b31*a32*c21*c23*b11+c31^2*b22*a13^2*b21+b31^2*c22*a13^2*c21-b32*b31*a13^2*c21^2-c32*c31*a13^2*b21^2+a31^2*c22*b13^2*c21+c31^2*a22*b13^2*a21-a32*a31*b13^2*c21^2-c32*c31*b13^2*a21^2+a31^2*b22*c13^2*b21+b31^2*a22*c13^2*a21-a32*a31*c13^2*b21^2-b32*b31*c13^2*a21^2-b31^2*c12*a23^2*c11+b31*b32*a23^2*c11^2-c31^2*b12*a23^2*b11+c31*c32*a23^2*b11^2-a31^2*c12*b23^2*c11+a31*a32*b23^2*c11^2-c31^2*a12*b23^2*a11+c31*c32*b23^2*a11^2-a31^2*b12*c23^2*b11+a31*a32*c23^2*b11^2-b31^2*a12*c23^2*a11+b31*b32*c23^2*a11^2+a33^2*c11*c12*b21^2+a33^2*b11*b12*c21^2-a33^2*c21*c22*b11^2-a33^2*b21*b22*c11^2+b33^2*c11*c12*a21^2+b33^2*a11*a12*c21^2-b33^2*c21*c22*a11^2-b33^2*a21*a22*c11^2+c33^2*b11*b12*a21^2+c33^2*a11*a12*b21^2-c33^2*b21*b22*a11^2-c33^2*a21*a22*b11^2+a23*c31*b32*b11*c23*a11-2*a23*c31*c32*b11*b23*a11+a23*c31*a33*b11*b22*c11+a23*c31*b33*c11*a22*b11-2*a23*c31*b33*c11*b22*a11-2*c23*b31*a33*c11*a22*b11+c23*b31*a33*c11*b22*a11+c23*b31*a33*b11*c22*a11+c23*b31*c33*a11*a22*b11-2*c23*c31*a33*b11*b22*a11-2*c23*c31*b33*a11*a22*b11+3*c23*a33*a31*b21*c12*b11-3*c23*a33*b31*b11*a12*c21+3*c23*a33*b31*a11*b12*c21-3*c23*a33*b31*a11*c12*b21+3*c23*b33*a31*c11*b12*a21+3*c23*b33*a31*b11*a12*c21-3*c23*b33*a31*b11*c12*a21-3*c23*b33*a31*a11*b12*c21+3*c23*b33*b31*a21*c12*a11+3*c23*c33*a31*b21*b12*a11-3*c23*c33*a31*b21*a12*b11-3*c23*c33*b31*a21*b12*a11+a33*a32*c11*b21*b13*c21+a33*b32*c21*c11*a13*b21-2*a33*b32*c21*c11*b13*a21+a33*b32*c21*b11*c13*a21-2*a33*b32*c21*a11*c13*b21+a33*b32*c11*b21*c13*a21-2*a33*c32*b21*b11*c13*a21+a33*c32*b11*c21*b13*a21+a33*b33*c21*c11*a12*b21+a33*b33*c21*b11*c12*a21-2*a33*b33*c11*b21*c12*a21+a33*c33*b21*b11*c12*a21-a33*a32*c11*b11*b23*c21-a33*b32*c11*c21*a23*b11+2*a33*b32*c11*c21*b23*a11-a33*b32*c11*b21*c23*a11-a33*c32*b11*b21*a23*c11-a33*c32*b21*c11*b23*a11-a33*b33*c11*c21*a22*b11-a33*b33*c11*c21*b22*a11-a33*b33*c11*b21*c22*a11-a33*c33*b11*c21*b22*a11-a33*c33*b11*b21*a22*c11-a33*c33*b11*b21*c22*a11-a33*c33*b11*a21*b22*c11+2*a33*c33*b21*c11*b22*a11-a33*c32*b11*c21*b23*a11+b33*b32*c11*a21*a13*c21-2*b33*a32*c21*c11*a13*b21+b33*a32*c21*c11*b13*a21+b33*a32*c11*b21*c13*a21+b33*b32*a11*c21*c13*a21+b33*c32*a21*c11*a13*b21-2*b33*c32*a21*a11*c13*b21+b33*c32*a11*c21*a13*b21+b33*c33*a21*c11*a12*b21+b33*c33*a21*b11*a12*c21+b33*c33*a21*a11*b12*c21+b33*c33*a21*a11*c12*b21-2*b33*c33*a11*c21*a12*b21+2*b33*a32*c11*b21*c23*a11-b33*a32*c11*a21*c23*b11-b33*a32*c21*b11*c23*a11-b33*b32*c11*a11*a23*c21-b33*c32*a11*c21*a23*b11-b33*c32*a11*a21*b23*c11+2*b33*c32*a11*a21*c23*b11+2*b33*c33*a21*c11*a22*b11+c33*c32*b11*a21*a13*b21+c33*a32*b21*a11*b13*c21-2*c33*b32*a21*c11*a13*b21+c33*b32*a21*b11*a13*c21-2*c33*b32*a21*a11*b13*c21+c33*b32*a21*a11*c13*b21+c33*b32*a11*c21*a13*b21+c33*c32*a11*b21*b13*a21+2*c33*a32*b11*c21*b23*a11+2*c33*a32*b11*b21*a23*c11-c33*b32*a11*b21*a23*c11+2*c33*b32*a11*a21*b23*c11-c33*b32*a11*a21*c23*b11-c33*b32*a21*c11*a23*b11-c33*c32*b11*a11*b23*a21-c33*c32*b11*a11*a23*b21+3*a13*b31*c32*c21*b23*a11+3*a13*b31*c32*b21*a23*c11+3*a13*b31*b33*c11*c22*a21-3*a13*b31*b33*c11*a22*c21+3*a13*b31*c33*c21*a22*b11-3*a13*b31*c33*c21*b22*a11+3*a13*b31*c33*b21*c22*a11-3*a13*b31*c33*a21*c22*b11+3*a13*c31*a32*b21*b23*c11+3*a13*c31*b32*c21*a23*b11-3*a13*c31*b32*c21*b23*a11-3*a13*c31*b32*b21*a23*c11+3*a13*c31*b32*b21*c23*a11+3*a13*c31*a33*b11*c22*b21+3*a13*c31*b33*c21*b22*a11-3*a13*c31*b33*b21*c22*a11-3*a13*c31*b33*a21*b22*c11+3*a13*c31*c33*b11*b22*a21-3*a13*c31*c33*b11*a22*b21-a13*a32*b31*c21*c13*b21-a13*a32*c31*b21*b13*c21-a13*b32*a31*c21*c13*b21+2*a13*b32*b31*c21*c13*a21+a13*b31*c31*a22*c13*b21+a13*b31*c31*a23*c12*b21-3*a13*a31*c32*b21*b23*c11+3*a13*a31*b32*c11*b23*c21-3*a13*a31*b32*c21*c23*b11+a13*a31*c31*b12*c23*b21+a13*a31*c31*b13*c22*b21-2*a13*a31*c31*b22*c13*b21+a13*a31*c31*b22*b13*c21+a13*a31*c31*b23*c12*b21-2*a13*a31*c31*b23*b12*c21+a13*a31*b31*c13*b22*c21+a13*a31*b31*c22*c13*b21-2*a13*a31*b31*c22*b13*c21-2*a13*a31*b31*c23*c12*b21+a13*a31*b31*c23*b12*c21-a13*c32*b31*b21*c13*a21+2*a13*c32*c31*b21*b13*a21-a13*a33*c31*b21*b12*c21+2*a13*b33*a31*c21*c12*b21+2*a13*c33*a31*b21*b12*c21-a13*c33*b31*c21*a12*b21-a13*c33*b31*c21*b12*a21+2*a13*c33*b31*b21*c12*a21-2*b13*a31*b31*c23*c12*a21+b13*a31*b31*c22*c13*a21+b13*a31*b31*c13*a22*c21+b13*a31*b31*c12*a23*c21+b13*a31*c31*a23*b12*c21-2*b13*a31*c31*a23*c12*b21+b13*a31*c31*a22*c13*b21+b13*a31*c31*a12*b23*c21-2*b13*a31*c31*a12*c23*b21+b13*a31*c31*b23*c12*a21+b13*a31*c31*b22*c13*a21+b13*a31*c31*b12*c23*a21+3*b13*a31*b32*c21*c23*a11-3*b13*a31*b32*c11*a23*c21+3*b13*a31*c32*c21*a23*b11-3*b13*a31*c32*c21*b23*a11+3*b13*a31*c32*a21*b23*c11-3*b13*a31*c32*a21*c23*b11+3*b13*a31*a33*c11*c22*b21-3*b13*a31*a33*c11*b22*c21-3*b13*a31*b33*c11*c22*a21+3*b13*a31*b33*c11*a22*c21-3*b13*a31*c33*c21*a22*b11+3*b13*a31*c33*c21*b22*a11-2*b13*b31*c31*a23*a12*c21+b13*b31*c31*a23*c12*a21-2*b13*b31*c31*a22*c13*a21+b13*b31*c31*a12*c23*a21-3*b13*c31*a32*c21*a23*b11+3*b13*c31*a32*c21*b23*a11+3*b13*c31*a32*a21*c23*b11-3*b13*c31*b32*a11*c23*a21+3*b13*c31*a33*c21*a22*b11-3*b13*c31*a33*b21*a22*c11+3*b13*c31*a33*a21*b22*c11-3*b13*c31*a33*a21*c22*b11+3*b13*c31*b33*a11*c22*a21-3*b13*c31*b33*a11*a22*c21-3*b13*c31*c33*a11*b22*a21+2*b13*a32*a31*c21*c13*b21-b13*a32*c31*b21*c13*a21-b13*b32*a31*c21*c13*a21-b13*c32*a31*b21*c13*a21-b13*a33*a31*c21*c12*b21+2*b13*a33*b31*c21*c12*a21-b13*a33*c31*b21*c12*a21-b13*c33*a31*c21*a12*b21+2*b13*c33*a31*b21*c12*a21-3*c13*a31*c33*b11*b22*a21+3*c13*a31*c33*b11*a22*b21-2*c13*b31*c31*a23*a12*b21+c13*b31*c31*a23*b12*a21+c13*b31*c31*a12*b23*a21-3*c13*b31*a32*b21*a23*c11+3*c13*b31*a32*b21*c23*a11+3*c13*b31*a32*a21*b23*c11-3*c13*b31*a32*a21*c23*b11-3*c13*b31*c32*a11*b23*a21+3*c13*b31*c32*a21*a23*b11-3*c13*b31*a33*c21*a22*b11-3*c13*b31*a33*a21*b22*c11+3*c13*b31*a33*a21*c22*b11+3*c13*b31*c33*a11*b22*a21+3*c13*c31*a32*b11*a23*b21-3*c13*c31*b32*a21*a23*b11-2*c13*a31*b31*a23*b12*c21-2*c13*a31*b31*a12*b23*c21+c13*a31*b31*a12*c23*b21-2*c13*a31*c31*b23*b12*a21+a23*c31*c33*b11*b22*a11+3*a23*b33*b31*c21*a12*c11-3*a23*b33*b31*c21*c12*a11-3*a23*b33*c31*c11*b12*a21-3*a23*b33*c31*b11*a12*c21+3*a23*b33*c31*a11*b12*c21-3*a23*c33*b31*c11*a12*b21+3*a23*c33*b31*c11*b12*a21-3*a23*c33*b31*b11*c12*a21+3*a23*c33*b31*a11*c12*b21+3*a23*c33*c31*b21*a12*b11-a23*a31*b31*c23*c12*b11-a23*a31*b31*c22*b13*c11-a31*c31*a22*b13^2*c21-c13*b31^2*a12*c23*a21+c13*a33*a31*c12*b21^2-2*c13*a33*c31*a12*b21^2+a23*b31^2*c23*c12*a11-a23*b31*a33*b22*c11^2-a23*b31*b33*a22*c11^2+a23*c31^2*b23*a12*b11+a23*c31^2*b23*b12*a11+a23*c31^2*b22*a13*b11-c31*b32*c11*a23^2*b11+b31*c31*a23^2*b12*c11-b31*c32*c11*a23^2*b11-a23*c31*a33*c22*b11^2-a23*c31*c33*a22*b11^2+a31*c31*a12*b23^2*c11+b23*a31^2*c23*c12*b11+b23*c31^2*a13*b22*a11-b23*c31*b32*c23*a11^2-2*c23*a31^2*b22*b13*c11+c23*a31^2*b22*c13*b11+c23*a31^2*b13*c22*b11-c23*a31*a33*c22*b11^2-c23*a31*c33*a22*b11^2-2*c23*b31^2*a22*a13*c11-c23*b31*b33*c22*a11^2-c23*b31*c33*b22*a11^2-b31*a32*b11*c23^2*a11-a33^2*c11*b21*b12*c21-a33*a32*b11*b13*c21^2-a33*b32*b11*a13*c21^2-a33*c33*a11*c12*b21^2-a33^2*b11*c21*c12*b21+a33*a32*c21*c23*b11^2+a33*a32*b21*b23*c11^2+a33*b32*b21*a23*c11^2-2*a33*b32*a21*b23*c11^2+a33*c32*c21*a23*b11^2-2*a33*c32*a21*c23*b11^2-b33*c33*b11*c12*a21^2+b33*c33*b21*c22*a11^2+c33^2*b11*a11*a22*b21-2*c33*a32*c21*a23*b11^2+c33*a32*a21*c23*b11^2-2*c33*b32*c21*b23*a11^2+c33*b32*b21*c23*a11^2+c33*c32*b21*b23*a11^2+c33*c32*a21*a23*b11^2+2*a23*a31*b31*c22*c13*b11-a23*a31*b31*c13*b22*c11+2*a23*a31*b31*c12*b23*c11+2*a23*a31*c31*b22*b13*c11-a23*a31*c31*b13*c22*b11+2*a23*a31*c31*b12*c23*b11+a23*a31*c32*b11*b23*c11-2*a23*a31*b33*c11*c22*b11-2*a23*a31*c33*b11*b22*c11-a23*b31*c31*a22*b13*c11-a23*b31*c31*a13*b22*c11-a23*b31*c31*a13*c22*b11-a23*b31*c31*a12*b23*c11-a23*b31*c31*a12*c23*b11-a23*b31*c31*b23*c12*a11+2*a23*b31*c31*b13*c22*a11-a23*b31*c31*b12*c23*a11+a23*b31*a32*c11*c23*b11+a23*b31*c32*c11*b23*a11+a23*b31*c32*b11*c23*a11+a23*b31*a33*c11*c22*b11+a23*b31*b33*c11*c22*a11+a23*b31*c33*c11*a22*b11+a23*b31*c33*c11*b22*a11-2*a23*b31*c33*b11*c22*a11-b23*a31*b31*c23*a12*c11-b23*a31*b31*c23*c12*a11-b23*a31*b31*c22*a13*c11+2*b23*a31*b31*c22*c13*a11-b23*a31*b31*c13*a22*c11-b23*a31*c31*a22*b13*c11+2*b23*a31*c31*a22*c13*b11-b23*a31*c31*a13*b22*c11+2*b23*a31*c31*a13*c22*b11-b23*a31*c31*a12*c23*b11-b23*a31*c31*b22*c13*a11-b23*a31*c31*b13*c22*a11-b23*a31*c31*b12*c23*a11+b23*a31*c32*b11*c23*a11+b23*a31*c33*c11*a22*b11+b23*a31*c33*c11*b22*a11-2*b23*a31*c33*b11*c22*a11-b23*b31*c31*a22*c13*a11-b23*b31*c31*a13*c22*a11+2*b23*b31*c31*a12*c23*a11+b23*b31*a32*c11*c23*a11-2*b23*b31*a33*c11*c22*a11+b23*c31*a32*b11*c23*a11-2*b23*c31*a33*c11*a22*b11+b23*c31*a33*c11*b22*a11+b23*c31*b33*a11*a22*c11+b23*c31*c33*a11*a22*b11+3*b23*a33*a31*c21*b12*c11-3*b23*a33*a31*c21*c12*b11-3*b23*a33*c31*c11*a12*b21-3*b23*a33*c31*a11*b12*c21+3*b23*b33*a31*c21*c12*a11-3*b23*b33*a31*c21*a12*c11+3*b23*b33*c31*a21*a12*c11-3*b23*b33*c31*a21*c12*a11+3*b23*c33*a31*c11*a12*b21-3*b23*c33*a31*c11*b12*a21-3*b23*c33*a31*a11*c12*b21+3*b23*c33*c31*a21*b12*a11+2*c23*a31*b31*a22*b13*c11-c23*a31*b31*a22*c13*b11+2*c23*a31*b31*a13*b22*c11-c23*a31*b31*a13*c22*b11-c23*a31*b31*b13*c22*a11+2*c23*a31*c31*b22*b13*a11+c23*a31*a33*b11*b22*c11-2*c23*a31*b33*c11*b22*a11+c23*a31*b33*b11*c22*a11-c23*b31*c31*a13*b22*a11+c13*a31*c31*b12*a23*b21+3*c13*a31*b32*b21*a23*c11-3*c13*a31*b32*b21*c23*a11-3*c13*a31*a33*b11*c22*b21-3*c13*a31*b33*c21*b22*a11-3*c13*a31*b33*b21*a22*c11-c13*b33*a31*c21*a12*b21+2*c13*b33*a31*c21*b12*a21-c13*b33*b31*a21*a12*c21-c13*c33*a31*b21*b12*a21+2*a33*b32*c11*a21*c23*b11-c33*a32*b21*c11*b23*a11-b13*a33*c31*c21*b12*a21+c33*a32*b21*b11*c13*a21+2*c13*b33*c31*a21*a12*b21+2*c33*b32*c11*b13*a21^2-c33*b32*b11*c13*a21^2+a33*c32*b21*c11*b13*a21-2*a23*b31*b32*c11*c23*a11+2*c33*b32*a11*c21*a23*b11+2*c23*c31*b33*b22*a11^2+a33*c33*b21*b11*a12*c21+c33*a32*b11*c21*b13*a21+2*a33*c32*a11*c13*b21^2-a33*b33*b11*a12*c21^2+a13*b31*c31*a23*b12*c21+b33*a32*c21*a11*c13*b21-b33*c33*a11*a21*b22*c11+b31*c31*a23^2*c12*b11+b23*a31*a33*c11*c22*b11+3*a23*b33*c31*b11*c12*a21+b13*b32*c31*c13*a21^2+b13*c32*b31*c13*a21^2-2*a13*b31*c31*b23*c12*a21+3*c13*a31*b33*a21*b22*c11-3*c13*a31*b32*a21*b23*c11+b23*a31*b33*c11*c22*a11+a23*b31^2*c13*a22*c11-a23*b31*a32*b23*c11^2+c13*a31*b31*b12*c23*a21-a13*c31^2*b22*b13*a21-c13*b33*a31*b21*c12*a21-3*c23*a33*a31*b21*b12*c11-b33*c33*a11*b21*a22*c11+3*a23*a33*c31*b21*b12*c11+b32*c31*c21*a13^2*b21+b13*b33*c31*c12*a21^2+3*a13*c31*b33*b21*a22*c11+3*c13*a31*b32*a21*c23*b11+3*c13*b31*a33*b21*a22*c11+2*a13*b31^2*c23*c12*a21+3*c13*a31*a33*b11*b22*c21-c33*c32*b11*b13*a21^2-c33*c32*a11*a13*b21^2+c13*a31*b31*a23*c12*b21+2*a13*c31^2*b23*b12*a21+2*b13*a33*c31*c21*a12*b21+a13*c32*a31*c13*b21^2+c13*c33*b31*b12*a21^2-a31*b31*a22*c13^2*b21+a23*a31*b32*c11*c23*b11-c23*a31*c31*b22*a13*b11-b33*a32*a11*b13*c21^2-b33*b32*c11*c13*a21^2-b23*c31*b33*c22*a11^2-b23*c31*c33*b22*a11^2-a13*c33*c31*b21*b12*a21+b13*a31*b31*c23*a12*c21+2*b13*c31^2*a23*a12*b21-b13*c31^2*a23*b12*a21+3*a13*b31*a33*c11*b22*c21+a33*c32*b21*b11*a13*c21-a33*b33*a11*b12*c21^2-a33*c33*c11*a12*b21^2+3*b13*c31*c33*a11*a22*b21+a13*a33*c31*c12*b21^2+c23*b31*b33*a11*a22*c11+b33*a32*a21*b23*c11^2+b33*b32*c21*c23*a11^2-a13*c32*a31*b21*b13*c21+b13*a33*a31*b12*c21^2-a23*a31*c31*b23*c12*b11-2*b33*c32*a21*b11*a13*c21+b33*c32*a21*a11*b13*c21+a13*b31*c31*b22*c13*a21-a13*c32*b31*c21*b13*a21+c23*b31^2*a22*c13*a11+c23*b31^2*a13*c22*a11+2*a33*b32*a11*b13*c21^2-c31*a32*c11*b23^2*a11+b23*a31^2*c23*b12*c11+2*b23*b31*c31*a22*a13*c11+a33*b33*b21*a22*c11^2+a33*b33*a21*b22*c11^2-c33^2*a11*b21*b12*a21+c33^2*b11*a11*b22*a21-b33*b32*c11*a11*c23*a21-b13*c31^2*a12*b23*a21-b23*a31*b33*a22*c11^2-b23*b31*c32*c23*a11^2-b13*b33*c31*a21*a12*c21+a13*a32*c31*c13*b21^2-a33*b32*c21*b11*c23*a11-a13*b33*b31*c21*c12*a21-a13*b33*c31*c21*a12*b21-a33*b33*c11*a21*c22*b11+2*a33*b33*c21*b11*c22*a11-a33*a32*c11*b11*c23*b21+a13*a31*b31*c12*b23*c21-a13*b32*c31*c21*b13*a21-3*a23*c33*c31*b21*b12*a11-2*b23*b31*c33*a11*a22*c11-2*a33*c33*b11*c21*b12*a21+2*a23*a31*c33*c22*b11^2+a23*b31^2*c23*a12*c11-2*b33*a32*c21*b11*c13*a21-2*c13*b33*c31*b12*a21^2+c13*c33*a31*a12*b21^2+a13*b31*c31*a12*b23*c21+3*b23*c33*a31*b11*c12*a21-a31*b31*b22*c13^2*a21+a32*b31*b21*c13^2*a21+a33*a32*b11*c21*c13*b21+3*c23*a33*b31*c11*a12*b21+3*c13*a31*c32*b21*b23*a11-c33^2*b11*a21*a12*b21+2*c33*a32*c11*a13*b21^2-c33*a32*a11*c13*b21^2-3*a13*b31*c32*b21*c23*a11+2*c23*c31*a33*a22*b11^2+a31*b31*a12*c23^2*b11-a23*a31*b32*b23*c11^2-a23*a31*c32*c23*b11^2+2*a23*a31*b33*b22*c11^2+2*b33*c32*b11*c13*a21^2-b33*c33*c11*b12*a21^2+a33*c33*b21*c11*b12*a21+3*c13*b31*b33*a11*a22*c21-a13*b31^2*c13*a22*c21+a33*b33*c21*a11*c12*b21-2*b13*a33*b31*a12*c21^2+b13*b33*a31*a12*c21^2-2*c33*a32*b21*c11*b13*a21+b23*c31*a33*b11*c22*a11-2*b33*c32*b21*c23*a11^2+b33*c33*c21*b22*a11^2-b13*a32*b31*c21*c13*a21+a13*a33*b31*b12*c21^2-3*c13*b31*b33*a11*c22*a21-a13*b31^2*c22*c13*a21-3*a13*c31*a33*b11*b22*c21-3*b13*b31*a32*c21*c23*a11+3*b13*b31*a32*c11*a23*c21+a13*c33*c31*a12*b21^2-a33*a32*c11*c13*b21^2+2*a13*b33*c31*c21*b12*a21-a13*b33*c31*b21*c12*a21-b13*a31^2*c22*c13*b21-b13*a31^2*c13*b22*c21-3*a13*b31*a33*c11*c22*b21+3*b13*c31*b32*a21*a23*c11-2*a13*b33*a31*b12*c21^2+c32*a31*c21*b13^2*a21+2*c13*a31^2*b23*b12*c21-c13*a31^2*b23*c12*b21+c23*a31*b33*c11*a22*b11-2*b23*c31^2*a22*a13*b11+b23*c31^2*a22*b13*a11,-c22*a32^2*b11*b23*c11+2*c22*b32^2*a21*a13*c11-a12*b22*a31*b31*c12*c23+c12*a22*b31*a33*b22*c11+c12*a22*b31*b33*c22*a11-a12*b22*b31*c31*c12*a23-2*a12*b22*b31*c31*c22*a13-a32*a31*c23*b12^2*c21+a32*a31*c13*b22^2*c11-3*c12*c22*a32*b31*a13*b21+b12^2*c31*a33*a22*c21-2*a22*b32*c32*a11*b13*c21+c12*a22*a31*b22*b11*c33+c12^2*b31*a33*a22*b21-2*c12^2*b31*a33*b22*a21+a22*a31*b31*c12^2*b23-2*b12*a32*a33*c21*c12*b21-c22*b32^2*a11*a13*c21-c22*b32^2*a21*c13*a11-c32*c31*a23*b12^2*a21+c32*c31*b13*a22^2*b11+c32*c31*a13*b22^2*a11-3*c12*a22*a32*b13*b21*c31+b12*c32^2*a21*a13*b21-a22*b22*c32*c31*a13*b11+a12*b32^2*c21*c23*a11-2*a12*b32^2*c11*c23*a21+a12*b32^2*c11*a23*c21+a12*b22*b31*c33*c22*a11-a12*a22*c31^2*b13*b22-2*a12*a22*c31*b33*c22*b11+2*a12*c12*b31*c33*b22*a21+b12*c22*a31^2*c12*b23+b12*a32^2*c21*c13*b21+3*c12*c22*b31*a32*a23*b11-b12*c32*b33*c12*a21^2+b12*c32^2*a11*b23*a21+b12*c32^2*a21*a23*b11+b32*b31*c13*a22^2*c11+b32*b31*a13*c22^2*a11-c32*c31*b23*a12^2*b21+b22*b31*c31*c23*a12^2+c22*b31*c31*b23*a12^2+3*b12*c22*a31*a32*b23*c11-3*b12*c22*a31*b32*a23*c11+b22^2*c32*a31*c13*a11-2*b22^2*c32*a31*a13*c11+c12*b32^2*a11*c23*a21-2*c12*b32^2*a11*a23*c21+c32*a33*c11*b22^2*a11-b12*a32*b32*c21*c13*a21-3*b12*c22*a31*c32*b23*a11-a12*b32*c32*c21*b23*a11+2*b12^2*a31*c32*a23*c21-3*c12*b22*c32*a31*a13*b21-2*a12*a22*b31*c33*b22*c11+3*b12*b22*a31*c32*c23*a11+b12*b22*a31*c22*c11*a33+a22*b33*b31*c12^2*a21+b32*c33*c11*a22^2*b11+a22^2*b32*c31*b13*c11-3*c12*c32*a33*b11*a22*b21+b22*a31*b31*c12^2*a23-a32*b33*b21*c12^2*a21-a12*b31*a33*c22^2*b11+a12*a32*b32*b13*c21^2+a32*a12*c31*b23*c12*b21+3*c12*b22*a32*c31*a13*b21+a22*a32*b32*c11*c23*b11+a22*a32*c32*b11*b23*c11+b32*b12*c31*a23*c12*a21-c12*a12*b31*c33*a22*b21+b22*a32*c32*c11*a23*b11-2*b22*a32*c32*c11*b23*a11-2*b12^2*a31*c33*a22*c21-2*a12*c12*a31*b32*c23*b21-b12*b22*a31^2*c13*c22-3*b12*c32*b33*a21*a22*c11-3*a12*c32*b33*b21*c22*a11+3*b12*c22*a32*b31*a13*c21+2*a12*b12*a31*c33*b22*c21+a12*b22*c31*a33*c22*b11+a12*a22*c31^2*b12*b23+3*a12*a22*c31*b32*b23*c11-3*a12*a22*c31*b23*b11*c32-b12*a31*b31*c22^2*a13+c22*a31*c31*b12^2*a23-b12^2*a31*c32*c23*a21-b32*b22*c31*a13*c22*a11+b12*a32*c33*b21*c12*a21-b12*a32*b32*c21*c23*a11-3*c12*a22*c32*b31*b13*a21-3*a12*c22*c31*b32*b23*a11-a12^2*c31*b32*b23*c21+2*a12*b32*c32*c21*a13*b21+2*a12*a31*c33*b22^2*c11+c22^2*a32*b31*a13*b11-2*c22^2*a32*b31*b13*a11-b12*a32*c32*a21*b23*c11-3*b12*a32*b33*c21*c22*a11-3*b12*c32*a33*c21*b22*a11+a22*b32*a33*b22*c11^2-a22*b32^2*c11*c23*a11+2*a22*c32^2*b21*b13*a11+2*b12*b32*c32*a11*a23*c21+2*c12*b12*c31*a33*b22*a21+c12*a22*a31*b31*c22*b13+2*c22*b22*b32*a31*a13*c11-c22*b22*b32*a31*c13*a11-c12*b32*c32*a21*a23*b11-a12*b22*a31*c31*c23*b12+b12^2*a31*c33*c22*a21+b12*c32*a33*b21*c12*a21+3*b12*c32*a33*c21*a22*b11-3*b12*a32*c33*a21*b22*c11+3*b12*a32*c33*a21*c22*b11-c22*a32*c32*a23*b11^2-c22*b32*c32*b23*a11^2-c22*b32^2*a11*a23*c11+a32*a12*b31*c23*b12*c21-b22*a22*a32*c31*b13*c11-b22*c31^2*b23*a12^2-c12*a32^2*c13*b21^2-c12*b32^2*c13*a21^2-a22*b31^2*c12^2*a23-b22*a31^2*c12^2*b23+a32*a33*c12^2*b21^2+b32*b33*c12^2*a21^2+a22*b32^2*a23*c11^2+a22*c32^2*a23*b11^2-b32*b33*a22^2*c11^2-c32*c33*a22^2*b11^2+b22*a32^2*b23*c11^2+b22*c32^2*b23*a11^2-a32*a33*b22^2*c11^2-c32*c33*b22^2*a11^2+c22*a32^2*c23*b11^2+c22*b32^2*c23*a11^2-a32*a33*c22^2*b11^2-b32*b33*c22^2*a11^2+a12*b31^2*c22^2*a13-a12*b32^2*a13*c21^2-a12*c32^2*a13*b21^2-c22*b31^2*c23*a12^2+b32*b33*a12^2*c21^2+c32*c33*a12^2*b21^2-a22*c31^2*b12^2*a23+b12*c31^2*b13*a22^2+b12*a31^2*c22^2*b13-b12*a32^2*b13*c21^2-b12*c32^2*b13*a21^2-c22*a31^2*c23*b12^2+a32*a33*b12^2*c21^2+c32*c33*b12^2*a21^2+c12*b31^2*c13*a22^2+c12*a31^2*c13*b22^2+a12*c31^2*b22^2*a13+2*a12*b32*c32*a21*c23*b11+2*a12*b32*c32*a21*b23*c11-a12*b32*c32*b21*a23*c11+a12*c12*b31*b32*c23*a21-2*a12*c12*b31*c32*b23*a21+a12*c12*b31*c32*a23*b21-a12*c12*b31*a33*c22*b21+2*a12*b12*c31*b33*c22*a21+a12*b12*c31*c32*a23*b21+a12*b12*c31*c32*b23*a21-2*a12*b12*c31*b32*c23*a21-a12*b12*b31*c33*c22*a21-a12*b12*a31*c22*c21*b33+a12*b12*a31*c32*c23*b21-2*a12*b12*a31*c32*b23*c21+2*a12*c12*a31*b33*c22*b21-a12*c12*c31*b22*b21*a33-a12*a22*b31*c31*c12*b23-3*a12*a22*b31*c23*c11*b32+a12*a22*b31*c22*c11*b33+a12*a22*b31*c33*c22*b11+a12*a22*c31*b22*b11*c33+3*a12*a22*b32*c13*c21*b31-3*a12*a22*b32*c31*b13*c21+3*a12*a22*c32*b13*b21*c31+a12*b22*a31*b31*c13*c22-2*a12*b22*a31*c22*c11*b33-2*a12*b22*a31*c33*c22*b11+3*a12*b22*b31*c23*c11*a32-3*a12*b22*b31*c32*c23*a11-c12*b31*b33*a22^2*c11+2*c12*c31*b33*a22^2*b11-c12*a31*c31*b22^2*a13-c12*a31*a33*b22^2*c11-c12*b22*a31^2*c22*b13+c12*a32^2*b21*b13*c21+c12*a32*c32*a13*b21^2+c12*a32^2*b11*c23*b21-c12^2*a31*b32*b23*a21-2*c12^2*a31*b33*a22*b21-b32*a33*b21*c12^2*a21+a22*c33*c31*b12^2*a21-2*a22^2*b32*c31*c13*b11+a22^2*c32*b31*c13*b11-a22*b32^2*c11*c13*a21+2*a22*b32^2*c21*c13*a11-a22*b32^2*c21*a13*c11-a22*c32^2*b21*a13*b11-a22*c32^2*b11*b13*a21+c32*b33*c11*a22^2*b11+2*b22*a32^2*c21*c13*b11+2*b22*c32^2*a21*a13*b11-b22*c32^2*a21*b13*a11-b22*c32^2*a11*a13*b21+a32*c33*c11*b22^2*a11+c22*b33*b31*a12^2*c21+c22*a33*a31*b12^2*c21+2*c22*a32^2*b21*b13*c11-c22*a32^2*b11*b13*c21-c22*a32^2*b21*c13*b11-2*c22^2*b32*a31*a13*b11+c22^2*b32*a31*b13*a11+a32*b33*b11*c22^2*a11+b32*a33*b11*c22^2*a11-a32*a31*b23*c12^2*b21+a32*a31*b13*c22^2*b11+3*a12*a32*c33*b21*b22*c11+a12*b32*a33*c21*c12*b21-2*a12*b32*b33*c21*c12*a21+a12*b32*c33*c21*b12*a21+a12*b32*c33*b21*c12*a21-a12*b32*c32*c21*a23*b11+a12*b22*b31*c22*c11*a33-3*a12*b22*c31*a32*c23*b11+3*a12*b22*c31*b32*c23*a11-3*a12*b22*c31*b32*a23*c11+3*a12*b22*c31*c32*a23*b11+3*a12*b22*a32*c31*b13*c21-3*a12*b22*a32*c31*c13*b21+3*a12*b22*b32*c31*c13*a21+3*a12*b22*c32*a31*c13*b21-3*a12*b22*c32*c31*b13*a21+2*a12*c22*a31*b31*c23*b12-a12*c22*a31*b31*c12*b23-a12*c22*a31*c31*b12*b23-a12*c22*b31*c31*b12*a23-3*a12*c22*b31*a32*b23*c11-3*a12*c22*a32*b31*b13*c21+3*a12*c22*a32*b31*c13*b21+3*a12*c22*b32*a31*b13*c21-3*a12*c22*b32*b31*c13*a21-3*a12*c22*c32*b13*b21*a31+3*a12*c22*c32*b31*b13*a21-a12*a32*b32*c21*c13*b21-a12*a32*c32*b21*b13*c21+a12*a32*b33*c21*c12*b21+a12*a32*c33*b21*b12*c21+2*a12*a32*b32*c11*c23*b21-a12*a32*c32*b11*c23*b21-a12*a32*c32*b21*b23*c11+2*a12*a32*c32*b11*b23*c21+3*a12*a32*b33*c21*c22*b11-3*a12*a32*b33*c11*b22*c21-3*a12*a32*c33*b11*c22*b21+a12*c32^2*b11*a23*b21+b12*a32^2*c21*c23*b11+b12*a32^2*c11*b23*c21-b22*a32*c33*b11*c22*a11-2*b22*b32*c32*a21*a13*c11+b22*b32*c32*a11*a13*c21+b22*b32*c32*a11*a23*c11-b22*b32*a33*c11*c22*a11-b22*c32*a33*b11*c22*a11-c22*a12*b33*b31*c12*a21-c22*b12*a33*a31*c12*b21-c22*a22*a32*b31*c13*b11+2*c22*a22*b32*c31*a13*b11-c22*a22*b32*c31*b13*a11-c22*b22*a32*c31*a13*b11-2*c22*a32*b32*c11*a13*b21-2*c22*a32*b32*c11*b13*a21+c22*a32*b32*b11*a13*c21+c22*a32*b32*b11*c13*a21+c22*a32*b32*a11*c13*b21+c22*a32*c32*b21*a13*b11+c22*a32*b32*c11*a23*b11-2*c22*a32*b32*b11*c23*a11+c22*b32*c32*a11*a13*b21+c22*b32*c32*a11*a23*b11+c32*a12*a31*b23*c12*b21-b32*a22*a31*c13*b22*c11+b32*a12*a31*c23*b12*c21-a32*a22*b31*c13*b22*c11-a32*a22*c31*b13*c22*b11+c32*b12*b31*a23*c12*a21-c32*a22*a31*b13*c22*b11-c32*b22*b31*a13*c22*a11-b22*c22*c32*a31*b13*a11+b22*a32*b32*c11*c13*a21-2*b22*a32*b32*c21*c13*a11+b22*a32*c32*c11*a13*b21+b22*a32*c32*c11*b13*a21+b22*a32*b32*c11*c23*a11-c12*b12*a31*c33*b22*a21-c12*b12*b31*a33*a22*c21-2*c12*b12*c31*a32*b23*a21+c12*b12*c31*a32*a23*b21-2*c12*a22*a31*b31*c13*b22+c12*a22*a31*c31*b13*b22-3*c12*a22*a31*b32*b23*c11+3*c12*a22*a31*b23*b11*c32-2*c12*a22*a31*b33*c22*b11+c12*a22*a31*b33*b22*c11+c12*a22*b31*c31*b22*a13-3*c12*a22*b31*a32*c23*b11+3*c12*a22*b31*a32*b23*c11+3*c12*a22*b31*b32*c23*a11+c12*a22*b31*a33*c22*b11+c12*a22*b31*c33*b22*a11-2*c12*a22*c31*b22*b11*a33-2*c12*a22*c31*b33*b22*a11+3*c12*a22*a32*b31*b13*c21-3*c12*a22*b32*b31*a13*c21+3*c12*a22*b32*c31*b13*a21+3*c12*a22*c32*b31*a13*b21+c12*b22*a31*b31*c22*a13-3*c12*b22*a31*b32*c23*a11+3*c12*b22*a31*b32*a23*c11-3*c12*b22*a31*c32*a23*b11+c12*b22*a31*b33*c22*a11-3*c12*b22*b31*a32*a23*c11+3*c12*b22*b31*a23*a11*c32-2*c12*b22*b31*a33*c22*a11-3*c12*b22*a32*a31*b13*c21+3*c12*b22*b32*a31*a13*c21-3*c12*b22*b32*a13*a21*c31-c12*a32*b32*b21*a23*c11-c12*a32*c32*b21*b23*a11+2*c12*a32*c32*b11*b23*a21-c12*a32*c32*b11*a23*b21-3*c12*a32*b33*b21*a22*c11+3*c12*a32*b33*a21*b22*c11-3*c12*a32*c33*b21*b22*a11+3*c12*a32*c33*b11*a22*b21-c12*b32*c32*a11*b23*a21+2*c12*b32*c32*a11*a23*b21+3*c12*b32*a33*b21*a22*c11-3*c12*b32*a33*b21*c22*a11-3*c12*b32*a33*a21*b22*c11+3*c12*b32*a33*a21*c22*b11+3*c12*b32*c33*a11*b22*a21-3*c12*b32*c33*a21*a22*b11+3*c12*c32*a33*b21*b22*a11-3*c12*c32*b33*a11*b22*a21+3*c12*c32*b33*a21*a22*b11+2*a22*b32*b33*c11*c22*a11+a22*b32*c32*c11*a13*b21+a22*b32*c32*c11*b13*a21+a22*b32*c32*b11*c13*a21-2*a22*b32*c32*a11*c13*b21-2*a22*b32*c32*c11*a23*b11+a22*b32*c32*b11*c23*a11-a22*b32*a33*c11*c22*b11-a22*a12*b33*c12*c21*b31+2*a22*b22*b32*c31*c13*a11+2*a22*b22*c32*a31*b13*c11-a22*b22*c32*c31*b13*a11+2*a22*c22*b32*a31*c13*b11-a22*c22*b32*b31*a13*c11-a22*c22*b32*b31*c13*a11-a22*c22*c32*b31*a13*b11+2*a22*c22*c32*b31*b13*a11+a22*a32*b32*c21*b13*c11-2*a22*a32*b32*c21*c13*b11+a22*a32*c32*b11*b13*c21-2*a22*a32*c32*b21*b13*c11-a22*a32*b33*c11*c22*b11-a22*c32*a33*b11*b22*c11-a22*c32*b33*b11*c22*a11+2*a22*c32*c33*b11*b22*a11+b22*a32*c32*a11*c13*b21-2*b22*a32*c32*b11*a13*c21-2*b22*a32*c32*b11*c13*a21-b22*a12*c33*c31*b12*a21-b22*b12*a33*c12*c21*a31+2*b22*a22*a32*c31*c13*b11+2*b22*a22*c32*b31*a13*c11-b22*a22*c32*b31*c13*a11-b22*c22*a32*a31*b13*c11+2*b22*c22*c32*a31*a13*b11+3*a12*b32*c33*c21*a22*b11-3*a12*b32*c33*b21*a22*c11+3*a12*b32*c33*b21*c22*a11-2*a12*c32*c33*b21*b12*a21+a12*c32*b33*b21*c12*a21+3*a12*c32*a33*b11*c22*b21-3*a12*c32*a33*b21*b22*c11-3*a12*c32*b33*c21*a22*b11+3*a12*c32*b33*c21*b22*a11+3*a12*c32*b33*b21*a22*c11+3*c12*b22*c32*a31*b13*a21-3*c12*c22*a31*b23*b11*a32+3*c12*c22*a31*b32*b23*a11-3*c12*c22*b31*a23*a11*b32-3*c12*c22*b32*a31*b13*a21-c12*a32*b32*c21*a13*b21-c12*a32*b32*c21*b13*a21+2*c12*a32*b32*c21*a23*b11+2*c12*a32*b32*c21*b23*a11-b12*a12*c31*b33*a22*c21-2*b12*a12*c31*a32*c23*b21+b12*a12*c31*a32*b23*c21+2*b12*a12*b31*c33*a22*c21-2*b12*a12*b31*c32*a23*c21-b12*a12*a31*c33*c22*b21-b12*b32*c32*a21*a13*c21+b12*b32*a33*c21*c12*a21-b12*b32*c32*a11*c23*a21-b12*b32*c32*a21*a23*c11+3*b12*b32*a33*c21*c22*a11-3*b12*b32*a33*c11*a22*c21-3*b12*c32*a33*a21*c22*b11+2*b12*a12*c31*a33*c22*b21+b12*c12*a31*c32*b23*a21-2*b12*c12*a31*c32*a23*b21-b12*c12*a31*b33*c22*a21-2*b12*c12*b31*a32*c23*a21+b12*c12*b31*a32*a23*c21+2*b12*c12*b31*a33*c22*a21-b12*c12*b31*a22*a21*c33-b12*c12*c31*a33*a22*b21-b12*a22*a31*b31*c12*c23+b12*a22*a31*b31*c13*c22-2*b12*a22*a31*c31*c22*b13+b12*a22*a31*c31*c13*b22-b12*a22*a31*c31*c12*b23+3*b12*a22*a31*c23*c11*b32-3*b12*a22*a31*c32*c23*b11+b12*a22*a31*c22*c11*b33+b12*a22*a31*c33*c22*b11-2*b12*a22*a31*c33*b22*c11+2*b12*a22*b31*c31*c12*a23+b12*a22*b31*c31*c22*a13-2*b12*a22*b31*c22*c11*a33-2*b12*a22*b31*c33*c22*a11+3*b12*a22*c31*a32*c23*b11-3*b12*a22*c31*b32*c23*a11+3*b12*a22*c31*c32*b23*a11+b12*a22*c31*a33*c22*b11-3*b12*a22*a32*c13*c21*b31+3*b12*a22*a32*c31*c13*b21+3*b12*a22*b32*c31*a13*c21+3*b12*a22*c32*b31*c13*a21-3*b12*a22*c32*c31*a13*b21-b12*b22*a31*c31*c12*a23+b12*b22*a31*c31*c22*a13-3*b12*b22*a31*c23*c11*a32-3*b12*b22*c31*a23*a11*c32-2*b12*b22*c31*a33*c22*a11+3*b12*b22*a32*c13*c21*a31-3*b12*b22*a32*c31*a13*c21-3*b12*b22*c32*a31*c13*a21+3*b12*b22*c32*a13*a21*c31-b12*c22*a31*b31*c12*a23+3*b12*c22*a31*c32*a23*b11-3*b12*c22*c31*a32*a23*b11+3*b12*c22*c31*a23*a11*b32-3*b12*c22*a32*a31*c13*b21-b12*a32*c32*c21*a13*b21+2*b12*a32*c32*c21*b13*a21-b12*a32*c32*b21*c13*a21+b12*a32*b33*c21*c12*a21+2*b12*a32*c32*b21*c23*a11-3*b12*a32*c33*c21*a22*b11+3*b12*a32*c33*c21*b22*a11-2*c12*a12*b31*a32*b23*c21+2*c12*a12*b31*a33*b22*c21+c12*a12*c31*b32*b23*a21-2*c12*a12*c31*b32*a23*b21+2*c12*a12*c31*b33*a22*b21-c12*a12*a31*b33*b22*c21+c12*b12*a31*b32*c23*a21-2*c12*b12*a31*b32*a23*c21+2*c12*b12*a31*b33*a22*c21+3*c12*c22*a32*b13*b21*a31-a12*b32*c32*b21*c23*a11-b12*c12*c31*a22*a21*b33+2*b12*c12*a31*c33*a22*b21-c12*b31*c33*a22^2*b11-a12*b31*b33*c22^2*a11+c12*b32^2*a21*a23*c11+2*c12^2*a31*b32*a23*b21-a12*c12*a31*b22*b21*c33-a22*b22*b32*c31*a13*c11+2*c22*a22*a32*b31*b13*c11+b22*a32*b32*c21*a13*c11-3*c12*a22*b31*c32*b23*a11+3*b12*c32*a33*a21*b22*c11+c22*a32*b32*a11*b13*c21+b22*a32*c32*b11*c23*a11+2*a12*b22*a31*c31*c12*b23+a22*b32*c32*b11*a13*c21-2*c22*a32*c32*b21*b13*a11+b22*b32*c32*a21*c13*a11-2*b12*c32^2*a11*a23*b21+b12*a12*b31*c32*c23*a21-3*a12*b32*c33*c21*b22*a11-a22*b22*c32*a31*c13*b11-b32*b31*c23*a12^2*c21-b32*b31*a23*c12^2*a21-c12*b32*c32*a21*a13*b21+b12*a32*b32*a13*c21^2-2*b12*a32^2*c11*c23*b21+a22*a32*b33*b22*c11^2+c22*a32*b32*c11*b23*a11+2*b12^2*c31*a32*c23*a21+b12*a22*c31*b33*c22*a11-a12*a32*b32*c11*b23*c21-2*a12^2*b31*c33*b22*c21-a22*a32*c33*b11*b22*c11+2*b22*c22*a32*b31*c13*a11-a12^2*b31*c32*c23*b21-2*a22^2*c32*b31*b13*c11-a22*a32*b32*b23*c11^2-b12*a22*c31^2*b22*a13-b12*b32*c33*c12*a21^2-b22*a32^2*c11*c13*b21-b22*a32^2*c21*b13*c11-a12*b32*c32*b21*c13*a21+a22*b32*c32*c11*b23*a11-b22*c22*a32*a31*c13*b11-b22*c22*a32*b31*a13*c11+3*a12*a22*b31*c32*c23*b11-b12*a31*a33*c22^2*b11-b12*a32*c32*a21*c23*b11-3*b12*c22*b32*a31*a13*c21+a22*c32*a33*c22*b11^2-a22*c32^2*b11*b23*a11-b22*b32*c32*c23*a11^2+b22*b32*c33*c22*a11^2-3*b12*b32*c33*a11*c22*a21+a22*a31*c31*c23*b12^2+2*c12*a32*b32*b21*c13*a21-c12*a32*c32*b21*b13*a21-2*b12^2*c31*a33*c22*a21+a12*b22*c31*b33*c22*a11-a12*a22*b31^2*c13*c22-2*c12*a32^2*b11*b23*c21+c12*a32^2*b21*b23*c11-3*b12*c22*c32*a13*a21*b31+b22*c32*b33*c22*a11^2-b22*c32^2*a11*a23*b11+a12*b22*c31^2*b12*a23+2*a12^2*b31*c32*b23*c21-c12*a31*c33*b22^2*a11+2*c12*c31*a33*b22^2*a11-a12*a22*b31*c31*c23*b12+b12*b32*c32*c13*a21^2-b22*a32*b33*c11*c22*a11+3*b12*b32*c33*a21*a22*c11+b12*a22*c31*c33*b22*a11-b12*a31*b33*c22^2*a11+2*b12*b31*a33*c22^2*a11+a12*c32^2*b21*b23*a11-2*a12*c32^2*b11*b23*a21+3*c12*c22*b32*a13*a21*b31-a12*a32*b32*c21*c23*b11+a12^2*b31*c33*c22*b21-b12*c31*b33*a22^2*c11-b12*c31*c33*a22^2*b11+a12*c32*a33*b21*b12*c21+a12*c32*b33*c21*b12*a21+2*b22*a32*a33*c11*c22*b11-a22*c32*b33*c11*b22*a11-3*b12*a22*c31*a32*b23*c11+2*c22*b22*a32*c31*b13*a11-3*a12*b22*b32*c13*c21*a31+a12*a22*b31^2*c12*c23-a32*c33*c21*b12^2*a21-b12*a32*c32*c21*b23*a11+2*b12*a32*c32*b21*a23*c11+b22^2*a32*c31*a13*c11-2*b22^2*a32*c31*c13*a11-3*c12*a32*b33*a21*c22*b11-3*a12*b32*a33*c21*c22*b11+3*a12*b32*a33*c11*b22*c21-a12*c31*a33*b22^2*c11-a12*c31*c33*b22^2*a11+3*a12*c22*c31*b23*b11*a32+2*a12^2*c31*b32*c23*b21+a22*a32*c32*b21*c13*b11-a12*a31*b31*c22^2*b13-a12*b32*a33*b12*c21^2+3*b12*c32*b33*a11*c22*a21+a12*a22*b31*c31*c13*b22+3*b12*c22*b32*a31*c13*a21-a12*b32*c32*c21*b13*a21-a12*a31*c31*c13*b22^2+a12*c12*b31*b32*a23*c21+b22*c33*c31*a12^2*b21+b22*a33*a31*c12^2*b21+a12*b22*a31*c31*c22*b13-b12*a32*b32*c11*a23*c21-a12*b12*c31*a33*b22*c21-c12*a32*b32*b21*c23*a11-a12*b12*b31*c22*c21*a33+a22*a32*b32*c11*c13*b21+3*b12*a32*b33*c11*a22*c21+a12*b12*c31*b32*a23*c21-c32*a33*c21*b12^2*a21+c22*a32*c32*b11*b13*a21-c12*a32*b32*a21*b23*c11-c12*a32*b32*a21*c23*b11-a22*b32*c33*c11*b22*a11-a22*b32*c33*b11*c22*a11-b32*c33*c21*a12^2*b21-c32*b33*c21*a12^2*b21+3*c12*b22*a31*a32*c23*b11-3*a12*a22*c32*b31*c13*b21-b22*a32*b32*a23*c11^2-b22*a32^2*c11*c23*b11-3*a12*c22*b31*c32*a23*b11+a12^2*c31*b33*b22*c21-a12*a32*c33*c12*b21^2+a12*b32^2*c21*c13*a21-b12*b31*c31*c13*a22^2+2*b12*b31*c33*a22^2*c11-c12*a22*b31^2*c22*a13-c12*b31*c31*b13*a22^2-b12^2*c31*a32*a23*c21+c12*b32*c32*b13*a21^2+c12*b32^2*a21*a13*c21+3*c12*a32*b33*b21*c22*a11-2*c22*b32*c32*a21*a13*b11+c22*b32*c32*a21*b13*a11+2*b12*a32*b32*c11*c23*a21-b12*a32*c32*c21*a23*b11-a22*a32*c32*c23*b11^2+a22*a32*c33*c22*b11^2+a12*c32^2*b21*b13*a21-a12*c32*a33*c12*b21^2+c12*b22*a31*a33*c22*b11+c12*a12*b31*a32*c23*b21-a22*c22*b32*a31*b13*c11+3*b12*c22*c32*a31*a13*b21+b22*a32*c32*a11*b13*c21+c22*a32*c32*b11*b23*a11+b12*b22*a31*c33*c22*a11+3*b12*b22*c31*a32*a23*c11-a12*c12*c31*b33*b22*a21+a12*a22*b31*c31*c22*b13-3*b12*a22*b32*c31*c13*a21+a12*a32*c32*c13*b21^2-a12*a32*b33*b12*c21^2+3*a12*c22*b31*b32*a23*c11+3*a12*c22*b31*c32*b23*a11-2*a12^2*c31*b33*c22*b21+c12^2*a31*b33*b22*a21-c12^2*b31*a32*a23*b21+2*c12^2*b31*a32*b23*a21+a12*c12*a31*b32*b23*c21+b12*b22*a31^2*c12*c23-a22*a12*c33*b12*b21*c31+b12*c12*a31*a32*c23*b21+b12*c12*a31*a32*b23*c21+a12*a22*c31*b33*b22*c11+b12*a22*c31*a33*b22*c11+2*a12*a31*b33*c22^2*b11+a12*c22*b31^2*c12*a23,-c22*b33*a32*b11*c13*a11-a33^2*c21*b12^2*c11+c22*b13*a32*b31*c13*a11-3*c12*b13*b31*a33*a22*c11+b22*a13*c32*b31*c13*a11+b22*a13*c32*c31*b13*a11+c13*a31^2*c23*b12^2+c22*a13*b32*c31*b13*a11-a12*c23*a33*b12*b11*c31-2*b22*a13*b32*c31*c13*a11+c22*a33*b33*a11*b12*c11-a22*c33*c32*b11*b13*a11-b22*c33*a32*b11*a13*c11+2*b22*c33*a32*b11*c13*a11-b12*b13*a32*c31*c13*a21-3*c12*c13*b31*a32*b23*a11+3*b12*c13*a31*a33*c22*b11-3*b12*c13*a31*b33*a22*c11+c22*b33*c33*a11*a12*b11+3*a12*b33*c32*a11*c13*b21-2*b32*a23*c33*a11*b12*c11-a12*c23*a33*b31*b12*c11-2*a12*a32*b31*c13^2*b21+a12*b32*a31*c13^2*b21+a12*b32*b31*c13^2*a21-a12*a13*b31^2*c12*c23+a12*a13*b31^2*c13*c22-a12*a13*b31*c31*c13*b22+a32^2*c21*b13^2*c11+a32^2*b21*c13^2*b11-b23*a32^2*c11^2*b13-a22*c33^2*b11*b12*a11+2*a22*a32*c31*b13^2*c11+a12*c13*a31*c31*b12*b23+a12*c13*b33*a31*b12*c21+a12*c13*b33*a31*c12*b21+b13*a31^2*c12^2*b23-2*a22*b13*a32*c13*c11*b31-a13*a31*c31*c23*b12^2+2*a13*a33*c31*b12^2*c21-2*c32*b23*b33*a11*a12*c11+a22*a13*c32*b31*b13*c11-3*a12*c33*b32*b11*a13*c21-a12*b23*a33*c12*c11*b31-a12*b23*a33*c31*c12*b11+3*c12*c33*a32*b21*b13*a11-3*c12*c33*a32*b11*b13*a21+a13*b31^2*c12^2*a23-2*c22*b13*b32*a31*c13*a11-c22*a33*a32*b11*b13*c11-c12*b31^2*c22*a13^2-b12*b13*a32*c13*c21*a31+2*b12*b13*c32*a31*c13*a21-2*a22*c33*a32*b11^2*c13+a22*c33*c32*b11^2*a13-3*a12*a33*c32*b11*b13*c21+3*a12*a33*c32*b21*b13*c11-c22*b33*c33*a11^2*b12+c22*c33*a32*b11^2*a13+b22*c33^2*a11^2*b12+c22*a33^2*b11^2*c12+c22*b33^2*a11^2*c12+3*b12*c33*a32*c11*b13*a21-3*a12*a13*b31*c32*b23*c11-3*a12*a13*b31*c22*c11*b33-a23*b32^2*c11^2*a13-c23*b32^2*a11^2*c13+c32^2*b21*a13^2*b11+a12*c13*a33*b31*b12*c21-a32*c23*b32*b11*a13*c11-a32*c23*b32*a11*b13*c11+b12*a33^2*c11*c12*b21+b12*a33^2*c21*c12*b11+a12*b33^2*c21*c12*a11+a12*b33^2*c11*c12*a21+2*b12*a13*a32*c31*b13*c21-3*b12*c33*a32*a11*b13*c21-b12*a13*a31*b31*c13*c22-a22*c33*b32*b11*a13*c11-a22*c33*b32*a11*b13*c11-b22*a32*a31*c13^2*b11-b22*a32*b31*c13^2*a11+2*b22*b32*a31*c13^2*a11+a32*b13*b32*c11*c13*a21+a32*b13*b32*c21*c13*a11+a12*a13*b33*c12*c21*b31-a12*b13*b32*c13*c21*a31+b23*a32^2*c11*c13*b11+c23*a32^2*b11*b13*c11+2*b12*b23*c33*a31*c12*a11+b13*c31^2*b23*a12^2+b12*a13*a31*c31*c12*b23-3*b12*a13*a31*c32*c23*b11-2*a32*a13*b32*c21*b13*c11+a32*a13*b32*c11*c13*b21-c12*a13*b31*c31*b13*a22-3*c12*a13*b31*b32*c23*a11-a22*b33^2*c11*c12*a11+2*b22*b32*c31*a13^2*c11-b22*c32*b31*a13^2*c11-2*a22*a13*b32*c31*b13*c11+a13*c31^2*b12^2*a23-a13*c32^2*b21*b13*a11-a13*c32^2*b11*b13*a21-2*b12*b13*c33*a31*c12*a21-3*c12*b13*a31*c33*a22*b11-3*a12*c13*b31*a33*b22*c11-a12*c31^2*b13^2*a22+a22*a13*b32*c13*c11*b31-2*a22*a13*c32*b31*c13*b11-b13*b31*c31*c23*a12^2+2*b13*b33*c31*a12^2*c21-b13*c33*b31*a12^2*c21+b12*b13*a33*c31*c12*a21+2*a22*c33*b32*b11*c13*a11+b22*a13*a32*c13*c11*b31-c33^2*a21*b12^2*a11-a22*a33*b32*c11*c13*b11+b22*b13*a32*c31*c13*a11-2*a32*b23*c33*b11*a12*c11+2*c22*b33*c32*a11*a13*b11-a12*a23*b33*c12*c11*b31+3*a12*c33*c32*b11*b13*a21+c23*a33*c31*b12^2*a11-2*c23*c33*a31*b12^2*a11+a33*c33*c11*b12^2*a21+b22*a33*a32*c11^2*b13-2*b22*a33*b32*c11^2*a13-b22*a33^2*c11*c12*b11+2*a12*c23*c33*b31*b12*a11-3*a12*a33*b32*c11*c13*b21+3*b12*c13*b31*a33*a22*c11+3*b12*c13*c31*a32*b23*a11-a12*b13*a31*c31*c13*b22-2*a12*b13*a31*c31*c12*b23-a32*a23*b32*c11*c13*b11+3*a12*b13*c31*b32*c23*a11-a12*b13*b32*c31*c13*a21+a22*b33*c33*a11*b12*c11-b22*b33*c32*a11*a13*c11+b22*b33*c33*a11*a12*c11-2*b22*a13*a32*c31*b13*c11+b22*a13*a32*c31*c13*b11-a12*b23*c33*c31*b12*a11+2*a12*c23*a33*b31*c12*b11+a32*b23*c33*b11*c12*a11+a32*b23*c33*a11*b12*c11+a22*a33*b33*c11*c12*b11+a22*a33*c33*b11*b12*c11-c12*a13*a32*b13*b21*c31-c22*a33*b32*b11*c13*a11+2*c22*a33*c32*b11*b13*a11-a12*a13*b32*c31*c13*b21+2*a12*a13*c32*b31*c13*b21+3*c12*a13*b31*a32*b23*c11+a22*b33*c33*b11*c12*a11-2*b12*a13*b31*c31*c12*a23+a32*c23*a33*b11*b12*c11-2*a32*c23*b33*b11*a12*c11-a13*b32^2*c21*c13*a11+a23*b32^2*c11*c13*a11+c23*b32^2*a11*a13*c11+2*c32*a23*a33*b11^2*c12-c32*c23*a33*b11^2*a12+a12*c33^2*b21*b12*a11+a12*c33^2*b11*b12*a21-c13*b33*b31*a12^2*c21-c13*b33*c31*a12^2*b21+2*c13*c33*b31*a12^2*b21-2*b23*b33*c31*a12^2*c11+b23*c33*b31*a12^2*c11+b23*c33*c31*a12^2*b11+c23*b33*b31*a12^2*c11+b33*c33*c11*a12^2*b21+b33*c33*b11*a12^2*c21-2*b12*b32*c31*a13^2*c21+b12*b13*a31^2*c13*c22+b12*a31*b31*c13^2*a22+b12*a32*a31*c13^2*b21+b12*a32*b31*c13^2*a21-2*b12*b32*a31*c13^2*a21-b12*c13*a31^2*c12*b23+2*c13*c33*a31*b12^2*a21-2*a23*a33*c31*b12^2*c11+a23*c33*a31*b12^2*c11+a23*c33*c31*b12^2*a11+c23*a33*a31*b12^2*c11+a33*c33*a11*b12^2*c21+c12*a13*b31^2*c13*a22+c12*b31*c31*b22*a13^2+c12*b32*b31*a13^2*c21+c12*b32*c31*a13^2*b21-2*c12*c32*b31*a13^2*b21+c12*a31*c31*b13^2*a22+c12*a32*a31*b13^2*c21+c12*a32*c31*b13^2*a21-2*c12*c32*a31*b13^2*a21+c12*b13*a31^2*c13*b22-b13*a31*b31*c12^2*a23-b13*a33*a31*c12^2*b21-b13*a33*b31*c12^2*a21+2*b13*b33*a31*c12^2*a21-2*a23*a33*b31*c12^2*b11+a23*b33*a31*c12^2*b11+a23*b33*b31*c12^2*a11+b23*a33*a31*c12^2*b11+b23*a33*b31*c12^2*a11-2*b23*b33*a31*c12^2*a11+a33*b33*b11*c12^2*a21+a33*b33*a11*c12^2*b21-a22*c32*a31*b13^2*c11-a22*c32*c31*b13^2*a11+2*a22*a32*b31*c13^2*b11-a22*b32*a31*c13^2*b11+a22*b33*b32*c11^2*a13-b22*c32*c31*a13^2*b11+b22*b33*c32*a11^2*c13-b22*b33*c33*a11^2*c12+b22*c33*c32*a11^2*b13-b22*c33^2*a11*a12*b11-c22*b32*b31*a13^2*c11-c22*b32*c31*a13^2*b11+2*c22*c32*b31*a13^2*b11-c22*a32*a31*b13^2*c11-c22*a32*c31*b13^2*a11-2*c22*a33*c32*b11^2*a13-c22*a33^2*b11*b12*c11-c22*a33*c33*b11^2*a12+c22*b33*b32*a11^2*c13-a32*c32*a11*b13^2*c21-a32*b32*b11*c13^2*a21-a32*b32*a11*c13^2*b21+a32*a23*b32*c11^2*b13-a32*b23*a33*c11^2*b12-b13*a32^2*c21*c13*b11+2*b32*a23*a33*c11^2*b12-b32*a23*b33*c11^2*a12-b32*b23*c33*a11^2*c12+b32*c23*c32*a11^2*b13-b32*c23*b33*a11^2*c12+2*b32*c23*c33*a11^2*b12-a13*b32^2*c11*c13*a21+2*b12*a13*a31*c31*c13*b22+3*b12*a13*a31*c32*b23*c11+3*b12*a13*a31*c22*c11*b33-3*b12*a13*a31*c33*c22*b11-3*b12*a13*b31*c23*c11*a32+3*b12*a13*b31*c33*c22*a11-3*b12*a13*b31*c33*a22*c11+3*b12*a13*c31*a32*c23*b11-3*b12*a13*c31*c32*b23*a11-b12*a13*a32*c13*c21*b31-b12*a13*a32*c31*c13*b21+2*b12*a13*b32*c31*c13*a21-b12*a13*c32*a31*b13*c21-b12*a13*c32*a31*c13*b21-b12*a13*c32*b31*c13*a21-b12*a13*c32*c31*b13*a21-2*b12*a13*a33*c12*c21*b31-2*b12*a13*a33*c31*c12*b21+b12*a13*b33*c12*c21*a31+b12*a13*b33*c31*c12*a21+b12*a13*c33*a31*c12*b21+b12*a13*c33*b31*c12*a21-b12*b13*a31*c31*c13*a22-3*b12*b13*a31*c22*c11*a33+3*b12*b13*a31*c33*a22*c11-3*b12*b13*c31*a32*c23*a11+3*b12*b13*c31*a33*c22*a11+b12*b13*a33*c12*c21*a31-3*b12*c13*a31*a32*b23*c11+3*b12*c13*a31*c32*a23*b11+3*b12*c13*b31*a32*a23*c11-3*b12*c13*b31*a23*a11*c32-3*b12*c13*b31*a33*c22*a11-3*b12*c13*c31*a32*a23*b11+3*b12*c13*c31*a22*a11*b33+b12*c13*a33*a31*c12*b21-2*b12*c13*b33*a31*c12*a21+2*b12*a23*a33*c12*c11*b31-b12*a23*b33*c12*c11*a31-b12*b23*a33*c12*c11*a31-b12*b23*a33*c31*c12*a11-b12*c23*a33*a31*c12*b11-b12*c23*a33*b31*c12*a11+2*b12*c23*b33*a31*c12*a11+3*b12*a33*a32*c11*c13*b21-3*b12*a33*a32*c21*c13*b11-3*b12*a33*c32*c11*b13*a21+3*b12*a33*c32*b11*c13*a21+3*b12*a33*c32*a11*b13*c21-3*b12*a33*c32*a11*c13*b21-b12*a33*c33*a11*c12*b21-b12*a33*b33*c11*c12*a21-3*b12*b33*a32*c11*c13*a21+3*b12*b33*a32*c21*c13*a11+3*b12*b33*c32*a21*a13*c11-3*b12*b33*c32*a11*a13*c21+2*b12*b33*c33*a21*c12*a11-3*b12*c33*c32*a21*a13*b11+3*b12*c33*c32*a11*a13*b21+2*c12*a13*a31*b31*c22*b13-c12*a13*a31*b31*c13*b22-c12*a13*a31*c31*b13*b22+3*c12*a13*a31*b32*c23*b11-3*c12*a13*a31*b32*b23*c11+3*c12*a13*b31*b33*a22*c11+3*a12*b13*c31*c33*b22*a11+2*a12*b13*a32*c13*c21*b31+2*a12*b13*a32*c31*c13*b21-3*a12*b13*c31*c32*a23*b11-3*a12*b13*c31*a33*c22*b11+3*a12*c33*b32*c11*a13*b21+3*a12*c33*b32*a11*b13*c21-3*a12*c33*c32*b21*b13*a11-3*a12*c13*b31*b32*a23*c11+3*a12*c13*b31*c32*b23*a11+3*a12*c13*b31*b33*c22*a11-3*a12*c13*c31*b32*b23*a11+3*a12*c13*c31*b32*a23*b11+3*a12*c13*c31*b22*b11*a33-3*a12*c13*c31*b33*b22*a11+a12*c13*b33*b31*c12*a21+a12*c13*b33*c31*b12*a21-2*a12*c13*c33*b31*b12*a21+2*a12*a23*b33*c31*b12*c11-a12*a23*b33*c31*c12*b11+2*a12*a23*c33*b31*c12*b11-a12*a23*c33*b12*b11*c31+2*a12*b23*b33*c12*c11*a31+2*a12*b23*b33*c31*c12*a11-a12*b23*c33*a31*c12*b11-a12*b23*c33*a31*b12*c11-a12*b23*c33*b31*c12*a11-a12*c23*b33*a31*b12*c11-a12*c23*b33*a31*c12*b11-a12*c23*b33*b31*c12*a11-a12*c23*b33*c31*b12*a11-a12*a33*b33*c11*c12*b21-a12*a33*c33*b11*b12*c21+2*a12*a33*c33*b21*c12*b11+3*a12*b33*b32*c11*c13*a21-3*a12*b33*b32*c21*c13*a11-3*a12*b33*c32*c11*a13*b21+3*a12*b33*c32*b11*a13*c21-3*a12*b33*c32*b11*c13*a21-a12*b33*c33*c11*b12*a21-a12*b33*c33*b11*c12*a21-a12*b33*c33*a11*b12*c21-a12*b33*c33*a11*c12*b21-a12*a13*b31*c31*c22*b13+a12*a13*b31*c31*c12*b23+3*a12*a13*b31*c23*c11*b32+3*a12*a13*b31*c33*b22*c11-3*a12*a13*c31*b32*c23*b11+3*a12*a13*c31*b23*b11*c32+3*a12*a13*c31*b33*c22*b11-3*a12*a13*c31*b22*b11*c33-a12*a13*b32*c13*c21*b31+2*a12*a13*b32*c31*b13*c21-a12*a13*c32*b13*b21*c31-2*a12*a13*b33*c31*b12*c21+a12*a13*b33*c31*c12*b21-2*a12*a13*c33*b31*c12*b21+a12*a13*c33*b31*b12*c21+a12*a13*c33*b12*b21*c31+a12*b13*a31*b31*c12*c23-a12*b13*a31*b31*c13*c22-3*a12*b13*a31*c23*c11*b32+3*a12*b13*a31*c33*c22*b11-3*a12*b13*a31*c33*b22*c11+a12*b13*b31*c31*c12*a23+2*a12*b13*b31*c31*c13*a22-3*a12*b13*b31*c32*c23*a11+3*a12*b13*b31*c32*a23*c11+3*a12*b13*b31*c22*c11*a33-3*a12*b13*b31*c33*c22*a11-a12*b13*c32*b31*c13*a21+a12*b13*a33*c12*c21*b31+a12*b13*a33*c31*c12*b21-2*a12*b13*a33*c31*b12*c21-2*a12*b13*b33*c12*c21*a31-2*a12*b13*b33*c31*c12*a21+a12*b13*c33*a31*c12*b21+a12*b13*c33*a31*b12*c21+a12*b13*c33*b31*c12*a21+a12*b13*c33*c31*b12*a21+3*a12*c13*a31*b32*b23*c11-3*a12*c13*a31*b23*b11*c32-3*a12*c13*a31*b33*c22*b11+3*a12*c13*a31*b33*b22*c11+a12*c13*b31*c31*b12*a23-3*b12*c33*a32*c11*a13*b21+3*b12*c33*a32*b11*a13*c21-b32*c23*c32*a11*a13*b11+b32*c23*a33*b11*a12*c11-2*b32*c23*a33*a11*b12*c11+b32*c23*a33*b11*c12*a11+b32*c23*b33*a11*a12*c11+c32*b23*a33*b11*a12*c11+c32*b23*a33*a11*b12*c11-2*c32*b23*a33*b11*c12*a11+c32*b23*c33*a11*a12*b11+c32*c23*b33*a11*a12*b11-3*c12*a13*c31*b23*b11*a32+3*c12*a13*c31*b32*b23*a11+3*c12*a13*c31*b33*b22*a11-3*c12*a13*c31*b33*a22*b11+2*c12*a13*a32*b31*c13*b21-c12*a13*b32*a31*b13*c21-c12*a13*b32*a31*c13*b21-c12*a13*b32*c31*b13*a21+2*c12*a13*c32*b31*b13*a21-c12*b13*a31*b31*c13*a22-3*c12*b13*a31*a32*c23*b11+3*c12*b13*a31*b32*a23*c11+3*c12*b13*a31*a33*b22*c11+3*c12*b13*b31*a32*c23*a11-3*c12*b13*b31*a32*a23*c11+3*c12*b13*b31*a22*a11*c33+3*c12*b13*c31*a32*a23*b11-3*c12*b13*c31*a23*a11*b32+3*c12*b13*c31*a33*a22*b11+2*c12*b13*b32*a31*c13*a21+3*c12*c13*a31*b23*b11*a32-3*c12*c13*a31*b32*a23*b11-3*c12*c13*a31*b22*b11*a33-3*c12*a33*a32*b21*b13*c11+3*c12*a33*a32*b11*b13*c21+3*c12*a33*b32*c11*b13*a21-3*c12*a33*b32*b11*c13*a21-3*c12*a33*b32*a11*b13*c21+3*c12*a33*b32*a11*c13*b21+3*c12*b33*a32*c11*a13*b21-3*c12*b33*a32*b11*a13*c21+3*c12*b33*a32*b11*c13*a21-3*c12*b33*a32*a11*c13*b21-3*c12*b33*b32*a21*a13*c11+3*c12*b33*b32*a11*a13*c21+3*c12*c33*b32*a21*a13*b11-3*c12*c33*b32*a11*a13*b21+a22*a13*b32*c31*c13*b11+a22*a13*c32*b13*b11*c31-2*a22*b13*a32*c31*c13*b11+a22*b13*b32*c13*c11*a31+a22*b13*b32*c31*c13*a11+2*a22*b33*a32*c11*c13*b11-a22*b33*b32*c11*c13*a11-a22*b33*c32*b11*c13*a11+2*a22*b33*c32*a11*b13*c11-2*a22*b33*c33*b11*a12*c11+2*a22*c33*a32*b11*b13*c11+b22*a13*c32*a31*b13*c11-2*b22*b13*c32*a31*c13*a11-b22*a33*a32*c11*c13*b11+2*b22*a33*b32*c11*c13*a11+2*b22*a33*c32*b11*a13*c11-b22*a33*c32*b11*c13*a11+b22*a33*b33*c11*c12*a11+b22*a33*c33*b11*a12*c11-2*b22*a33*c33*a11*b12*c11-b22*b33*a32*c11*c13*a11+2*b22*c33*b32*a11*a13*c11-2*c22*a13*a32*b31*c13*b11+c22*a13*a32*b31*b13*c11+c22*a13*b32*a31*c13*b11+c22*a13*b32*b31*c13*a11-2*c22*a13*c32*b13*b11*a31-2*c22*a13*c32*b31*b13*a11+c22*b13*a32*a31*c13*b11+2*c22*a33*b32*b11*a13*c11-c22*a33*b32*a11*b13*c11+c22*a33*b33*b11*a12*c11-2*c22*a33*b33*b11*c12*a11+c22*a33*c33*b11*b12*a11-c22*b33*a32*b11*a13*c11+2*c22*b33*a32*a11*b13*c11-c22*b33*b32*a11*a13*c11-c22*c33*b32*a11*a13*b11+a32*a13*b32*c21*c13*b11+a32*a13*c32*b11*b13*c21-2*a32*a13*c32*b21*c13*b11+a32*a13*c32*b21*b13*c11+c32*a23*c33*b11*b12*a11+a32*b13*c32*b11*c13*a21+a32*b13*c32*a11*c13*b21-a32*a23*c32*b11*b13*c11+a32*a23*b33*c11*c12*b11+a32*a23*c33*b11*b12*c11-a32*b23*b32*c11*c13*a11-a32*b23*c32*b11*a13*c11+2*a32*b23*c32*a11*b13*c11+a32*b23*a33*c11*c12*b11-2*a32*b23*b33*c11*c12*a11+2*a32*c23*b32*b11*c13*a11+a32*c23*b33*a11*b12*c11+a32*c23*b33*b11*c12*a11-2*a32*c23*c33*b11*b12*a11+b32*a13*c32*c11*b13*a21+b32*a13*c32*b11*c13*a21+b32*a13*c32*a11*b13*c21+b32*a13*c32*a11*c13*b21-2*b32*b13*c32*a21*c13*a11+2*b32*a23*c32*b11*a13*c11-b32*a23*c32*b11*c13*a11-b32*a23*c32*a11*b13*c11+b32*a23*b33*c11*c12*a11+b32*a23*c33*b11*a12*c11+b32*a23*c33*b11*c12*a11-b32*b23*c32*a11*a13*c11+b32*b23*a33*c11*c12*a11+a12*a31*c31*c22*b13^2+b32*b23*c33*a11*a12*c11-c13*a33*a31*b12^2*c21-c13*a33*c31*b12^2*a21-b12*a33*b33*c21*c12*a11+2*b12*a23*a33*c31*c12*b11-2*b22*c33*b32*a11^2*c13-c12*a31^2*c22*b13^2+2*a12*c23*c33*b12*b11*a31+b22*a33^2*c11^2*b12+c32*c23*a33*b11*b12*a11+a12*a31*b31*c13^2*b22-a12*c13*b31^2*c12*a23+2*c12*a13*c32*b13*b21*a31-c12*b13*a32*b31*c13*a21-a22*b32*b31*c13^2*a11+a22*a33*b32*c11^2*b13+a22*c33^2*b11^2*a12-a32*a23*c33*b11^2*c12+a32*b23*b32*c11^2*a13-b22*a33*b33*c11^2*a12+b22*b33*a32*c11^2*a13+c22*a13*a32*b13*b11*c31+3*b12*a13*c31*c33*a22*b11-3*b12*c13*c31*a33*a22*b11-b32*c32*c11*a13^2*b21-b32*c32*b11*a13^2*c21+2*a32*c23*c33*b11^2*a12-b13*a32^2*c11*c13*b21+b12*c13*a31*b31*c12*a23+a12*b13*a31*c31*c23*b12+3*b12*a13*b31*c32*c23*a11+2*a12*b23*a33*c31*b12*c11-a12*b31^2*c13^2*a22-c33^2*b21*a12^2*b11+a22*a33*c32*b11^2*c13-a22*a33*b33*c11^2*b12-b13*c33*c31*a12^2*b21-c13*b31*c31*b23*a12^2-b12*a13*b31*c31*c13*a22-3*c12*b13*c31*a33*b22*a11-c23*a32^2*b11^2*c13+b32^2*c21*a13^2*c11+b32^2*a21*c13^2*a11+2*a12*a33*b33*c21*b12*c11-c12*a13*a32*b31*b13*c21+c22*a13*b32*a31*b13*c11-b12*a33*c33*b11*c12*a21-3*c12*a13*b31*c33*b22*a11+c32^2*a21*b13^2*a11-a23*c32^2*b11^2*a13-b23*c32^2*a11^2*b13+c13*b31^2*c23*a12^2-a22*b33*c32*b11*a13*c11-a13*b33*a31*c12^2*b21-a13*b33*b31*c12^2*a21+2*b12*a13*b32*c13*c21*a31-a13*a31*b31*c12^2*b23+2*a13*a33*b31*c12^2*b21-b22*c33*a32*a11*b13*c11+3*b12*b13*a31*c23*c11*a32-a13*c33*a31*b12^2*c21-a13*c33*c31*b12^2*a21-c13*a31*c31*b12^2*a23+a32*a23*c32*b11^2*c13-a32*a23*b33*c11^2*b12-c12*b13*a32*a31*c13*b21-2*a12*c13*a33*b31*c12*b21+a12*c13*a33*b12*b21*c31-3*b12*b13*a31*c32*a23*c11+b12*c32*b31*a13^2*c21+b12*c32*c31*a13^2*b21-b12*a13*a31*c31*c22*b13-a32*b23*c32*b11*c13*a11+b22*a33*c33*b11*c12*a11+3*c12*c13*a31*b33*a22*b11+3*c12*c13*b31*a23*a11*b32-3*b12*b13*c31*a22*a11*c33+3*a12*a33*b32*c21*c13*b11+a12*a13*b31*c31*c23*b12+c32*a23*b33*a11*b12*c11+b12*a13*c31^2*b13*a22-b12*b13*a31^2*c12*c23+2*c22*c32*a31*b13^2*a11+c22*a33*a32*b11^2*c13-2*b32*a23*a33*c11*c12*b11+3*a12*b13*a31*c32*c23*b11+3*c12*a13*a31*b22*b11*c33+b32*b23*c32*a11^2*c13-b32*b23*a33*c11^2*a12-a12*a23*c33*b31*b12*c11-a12*a13*c32*b31*b13*c21-2*c32*a23*b33*b11*c12*a11-a12*a33*b33*c21*c12*b11-b33^2*c21*a12^2*c11-3*a12*c33*b32*c11*b13*a21+a22*b13*c32*b31*c13*a11-a22*a33*c32*b11*b13*c11-2*a12*c13*a31*b31*c23*b12+a12*c13*a31*b31*c12*b23+a12*c32*c31*b13^2*a21-a12*b13*c31^2*b12*a23+a22*b33^2*c11^2*a12+b12*b13*a31*c31*c12*a23+2*a32*b23*b33*c11^2*a12+a32*c23*c32*b11^2*a13-a32*c23*a33*b11^2*c12-b12*a23*b33*c31*c12*a11-b12*a23*c33*a31*c12*b11-3*b12*a13*c31*b33*c22*a11-b12*a31^2*c13^2*b22-2*a12*c13*c33*b12*b21*a31-c32*a23*c33*b11^2*a12+2*c32*b23*b33*a11^2*c12-c32*b23*c33*a11^2*b12-a12*b13*c32*a31*c13*b21+c22*c33*b32*a11^2*b13-a32*c32*c11*b13^2*a21-a12*a33*c33*b21*b12*c11-2*c32*a23*a33*b11*b12*c11-c22*c33*a32*b11*b13*a11-2*b32*c23*c33*a11*a12*b11-c12*a13*b32*b31*c13*a21-a33^2*b21*c12^2*b11-a32*c23*c32*b11*b13*a11+a23*c32^2*b11*b13*a11+b23*c32^2*a11*a13*b11-b22*a33*c32*a11*b13*c11-b12*c31^2*b22*a13^2+b12*c13*a33*b31*c12*a21-2*c22*b33*c32*a11^2*b13-c22*b33^2*a11*a12*c11-b33^2*a21*c12^2*a11+c32*a23*b33*b11*a12*c11+b12*b31*c31*c22*a13^2+3*c12*c13*b31*a33*b22*a11-3*c12*c13*b31*a22*a11*b33+a22*b13*c32*a31*c13*b11+3*b12*b13*c31*a23*a11*c32-c32*c23*b33*a11^2*b12-2*a12*a32*c31*b13^2*c21+a12*c32*a31*b13^2*c21+b12*a13*a31*b31*c12*c23+c23*b33*c31*a12^2*b11-2*c23*c33*b31*a12^2*b11-b12*a23*c33*b31*c12*a11-a22*a33*c33*b11^2*c12-2*a22*b33*a32*c11^2*b13-a12*a13*c31^2*b12*b23+a12*a13*c31^2*b13*b22-2*b22*a13*b32*c13*c11*a31+b22*a13*c32*a31*c13*b11-3*c12*a13*a31*b33*b22*c11+b22*b13*a32*c13*c11*a31-b22*c33*c32*a11*a13*b11,3*c12*c13*b23*b31*a22*a33-c22*b33*c32*a13^2*b21+2*c22*c33*b32*a13^2*b21-a32*b13*a23*c13*c21*b32-a32*a13*b23*c32*b13*c21-b22*a33*b32*c13^2*a21-2*a12*b23*a33*c33*c12*b21-b22*b13*a33*c33*c22*a11+2*a22*a13*b13*b31*c23*c32+2*c22*a13*b13*c31*b23*a32+3*c22*a13*b23*b33*c12*a31+3*b32*c23*a33*a13*b22*c11-3*b32*c23*b33*a22*a13*c11+3*c22*a13*c23*a33*b12*b31-3*c22*a13*c23*b33*b12*a31+a22*b13^2*c31*c23*a32-a22*b13^2*c31*c22*a33-c12*a23*a33*b23*b11*c32-3*a32*c13*b23*b33*a12*c21-c12*a23*b33*a32*c23*b11+3*b12*a13*c33*b32*a23*c21+c12*a23*b33*c33*a22*b11+2*c12*a23*c33*b23*b11*a32-2*a22*c13^2*a31*b23*b32-a22*c13^2*a31*b22*b33-b22*a13^2*b31*c22*c33+b22*a13^2*c31*c23*b32+a23^2*c13*c11*b32^2+c23^2*a13*a11*b32^2-b23*c32^2*a13^2*b21+b12*c13*a23*a31*c23*b32-a33*a13*b31*c22^2*b13-b33*a13*a31*c22^2*b13+c12*b13*a23*a31*b23*c32+a23*b33^2*c12^2*a21+c23*a33^2*b12^2*c21-a12*c13*b33*c33*a22*b21+a22*c13*a13*c31*b22*b33+c33*c31*b13^2*a22^2-3*b12*b13*a23*c31*c22*a33-3*b12*b13*c23*a31*a22*c33-a22*c33*a32*b13^2*c21-a22*c33*c32*b13^2*a21+b22*a13*a33*c32*c13*b21+2*b22*a13*b33*c33*c22*a11+c23*b33^2*a12^2*c21-b12*a23*c33*a32*b23*c11-b12*a23*c33*c32*b23*a11-3*b22*a13*a33*c32*b23*c11-b22*a13*a33*c22*c11*b33+2*c12*b13*a33*b33*a22*c21+2*c12*b13*a33*c33*b22*a21-3*a12*a13*c23*b31*b22*c33+2*a12*b13*b33*c33*c22*a21+3*c32*a23*c33*b22*a13*b11-3*a12*c13*b23*b31*a22*c33+2*b22*c13*a13*b31*a23*c32+b22*c13*a33^2*c22*b11-c22*a33*c32*b13^2*a21+2*c22*c33*a32*b13^2*a21-3*b12*a13*a23*b31*c22*c33+b23*c33^2*a12^2*b21-b13*c33^2*a22^2*b11-a22*b33*a32*c13^2*b21-a22*b33*b32*c13^2*a21-a22*a13*b33*c33*b22*c11+3*b12*b13*c23*c31*a22*a33+3*b12*b13*a33*c32*a23*c21-c23*b33*c33*a12^2*b21-b23*b33*c33*a12^2*c21-b12*c23*a33^2*c22*b11-b12*c23*a33^2*b22*c11-2*c12*b13*a33^2*b22*c21-c12*c13*b31*a23^2*b32+3*b12*a13*a33*c32*c23*b21-b12*a13*a33*c22*c21*b33-c12*b13*b31*a23^2*c32+2*c12*b13*c31*a23^2*b32+c12*b13*a33^2*c22*b21-a12*a23*b23*b33*c12*c31-3*a12*b13*b23*a31*c22*c33-c13*a33^2*b22^2*c11+b12*a13*a23*c31*c23*b32+a12*a13*c22*c21*b33^2+a12*a13*b22*b21*c33^2+b22*b23*c32*a13^2*c31+c22*a13*a33*b13*b21*c32-2*b22*a13*b33*c13*c21*a32-2*b22*a13*b33*c32*c13*a21-a12*b23*c33^2*b22*a11-a12*b23*c33^2*a22*b11+a12*b23^2*a33*c12*c31-2*b12*b33*a32*c23^2*a11+a33*a23*c31*c23*b12^2-3*a32*b23*a33*c22*c13*b11-c13*b33^2*a22^2*c11+b33*b31*c22^2*a13^2-a23*b32^2*c13^2*a21+b23*a33^2*c12^2*b21-b22*a13*c13*a31*b23*c32-b22*a13*a33*c33*c22*b11-c33*b13*b31*c13*a22^2-2*b22*a13^2*b31*c23*c32-c12*a23*b33^2*c22*a11-c12*a23*b33^2*a22*c11-3*a12*c13*c23*a31*b22*b33-a12*c13*a33*b33*b22*c21-2*a12*c13*b23*a31*c23*b32-c23*a32^2*b13^2*c21+2*c12*a23*a33*b32*c23*b11-b32*a13*a23*c32*b13*c21-b32*a13*a23*c32*c13*b21-b22*c33*b32*a13^2*c21+a12*b23^2*c33*c12*a31+a12*c33*c32*b23^2*a11-a12*c23*b33^2*c12*a21+b12*b13*a22*a21*c33^2+2*b12*c13*b31*a23^2*c32-a13*c33^2*b22^2*a11+a22*a23*c32*b13^2*c31+a22*a23*b32*c13^2*b31-3*c22*b13*a33*b32*a23*c11-3*c22*b13*a33*c32*b23*a11+2*c12*a13*b33*c33*a22*b21+b22*b13*a13*c31*c22*a33-2*b22*b13*c13*a31*c22*a33+a32*a23*c23*b32*b13*c11+a32*a23*c23*b32*c13*b11+2*b12*a13*b31*c23^2*a32+b12*a13*c33^2*b22*a21+b12*c23*a33*c33*a22*b11-2*b12*c23*b33*a22*a11*c33-a22*b13*b33*c33*c22*a11-c12*b23*a33*b32*c23*a11+c12*b23*a33*b33*c22*a11-3*c32*a13*b23*a33*b12*c21+3*c12*c13*b33*a32*b23*a21+b32*c23*c32*a13^2*b21+b32*b23*c32*a13^2*c21+a13*a23*c13*c21*b32^2-c22*b23*b13*a32*c13*a31+3*a32*c13*b23*a33*b12*c21-a22*b13*a33*c22*c11*b33+2*a22*b13*a33*c33*c22*b11-a12*b13*a33*c33*c22*b21+3*a12*b13*b33*c32*c23*a21+b12*b13*a23*c31*c23*a32-a33*a31*c12^2*b23^2+3*b12*b13*a23*a31*c22*c33-b12*a23*c33*b32*c23*a11+3*c12*b13*b33*a32*a23*c21-2*a12*c23*a33*b33*b12*c21+c12*a13*a23*b31*c23*b32+3*c22*a13*a23*b33*b12*c31-3*b32*a23*b33*c22*c13*a11+b22*c13*a13*b31*c22*a33-b22*c13*a13*c31*a23*b32+b22*b13*c22*c11*a33^2+a12*b13*a23*b31*c23*c32+a13*a23*b13*b21*c32^2+a13*b23*c32^2*b13*a21-a23*b23*c32^2*a13*b11-c33*c31*b12^2*a23^2-a23*c32^2*b13^2*a21+a23^2*b13*b11*c32^2+b23^2*a13*a11*c32^2-b33*b31*c23^2*a12^2-3*c22*a13*a33*b32*c23*b11+c22*a13*a33*b32*b13*c21+c23^2*b13*b11*a32^2+2*c12*a23*c33*b32*b23*a11-c12*b23*a33*a32*c23*b11-2*b12*a13*c33^2*a22*b21-b12*b13*c31*a23^2*c32-b12*b13*a31*c23^2*a32+b32*a23*c23*c32*b13*a11+3*b32*a23*a33*c22*c13*b11-b12*b13*a33*c33*c22*a21-a12*c13*a33*b22*b21*c33+c12*c13*a23*b31*b23*a32-3*c12*c13*a23*b31*b22*a33+2*a12*b13*a31*c23^2*b32-a12*b13*b31*c23^2*a32-2*a12*b13*c33^2*b22*a21+a12*b13*c33^2*a22*b21+2*a12*c13*a31*b23^2*c32-a12*c13*c31*b23^2*a32-2*a12*c13*b33^2*c22*a21+a12*c13*b33^2*a22*c21+2*a12*a23*c22*c11*b33^2-a12*a23*b12*b21*c33^2-a12*b23*c33^2*b12*a21-a12*c23*b33^2*c22*a11-a12*c23*b33^2*a22*c11+a12*c23^2*a33*b12*b31+a12*c23^2*b33*b12*a31-2*a12*a33*b32*c23^2*b11+a12*b33*a32*c23^2*b11+a12*b33*b32*c23^2*a11+b33*b23*c31*c23*a12^2+c33*b23*b31*c23*a12^2-b12*a13*a31*c23^2*b32+b12*c13*a33^2*b22*c21-a23*a33*c33*b12^2*c21-c23*a33*c33*b12^2*a21-b12*a23*c33^2*b22*a11-b12*a23*c33^2*a22*b11+b12*a23^2*b33*c12*c31+b12*a23^2*c33*c12*b31-2*b12*b33*c32*a23^2*c11+b12*c33*b32*a23^2*c11+b12*c33*c32*a23^2*b11+2*b12*b23*c22*c11*a33^2-b12*b23*c12*c21*a33^2+2*b12*b23*a22*a11*c33^2-b12*c23*a33^2*c12*b21+b12*a33*a32*c23^2*b11+b12*a33*b32*c23^2*a11+c33*a23*a31*c23*b12^2-a23*a33*b33*c12^2*b21-b23*a33*b33*c12^2*a21-c12*a13*a31*b23^2*c32+2*c12*a13*c31*b23^2*a32+c12*a13*b33^2*c22*a21-2*c12*a13*b33^2*a22*c21-c12*c13*a31*b23^2*a32+c12*c13*b22*b21*a33^2+c12*c13*a22*a21*b33^2+c12*b33*b32*a23^2*c11+c12*b33*c32*a23^2*b11-2*c12*c33*b32*a23^2*b11+c12*a33*a32*b23^2*c11-2*c12*c33*a32*b23^2*a11+2*c12*c23*b22*b11*a33^2+2*c12*c23*a22*a11*b33^2+a33*a23*b31*c12^2*b23+b33*a23*a31*c12^2*b23+a22*a13*c22*c11*b33^2+a22*a13*b22*b11*c33^2-a22*b13^2*a31*c22*c33+2*a22*a33*c32*b13^2*c21+a22*c13*b33^2*c22*a11+a22*c13^2*b31*b23*a32-a22*c13^2*b31*b22*a33+2*a22*a33*b32*c13^2*b21-b22*a13^2*c31*c22*b33-3*a32*b13*c23*c33*a12*b21+3*a32*b13*c23*a33*c12*b21-a32*b13*c23*b32*c13*a21-3*a32*b13*b23*c12*c21*a33-a32*b13*b23*c32*c13*a21-a32*b13*a23*c32*c13*b21+2*a32*a13*c23*b32*b13*c21-a32*a13*c23*b32*c13*b21-a32*a13*c23*b13*b21*c32+2*a32*a13*b23*c32*c13*b21-3*a32*c23*a33*b22*b13*c11+3*a32*c23*b33*a22*b13*c11+b22*b13*a33*c13*c21*a32+b22*b13*a33*c32*c13*a21-2*b22*b13*c33*a32*c13*a21+3*b22*c13*a23*a33*b12*c31-3*b22*c13*b23*a33*a12*c31-3*b22*c13*a33*b32*c23*a11+3*b22*c13*a33*c32*b23*a11-3*b22*c13*a33*c32*a23*b11-b22*c13*a33*b33*c22*a11-b32*a13*b23*c32*c13*a21-b32*a13*c23*c32*b13*a21-3*b32*a13*c23*a33*c12*b21+3*b32*a13*c23*b33*c12*a21-3*b32*a13*c23*c33*b12*a21+2*b32*b13*a23*c32*c13*a21-3*b32*c13*a23*a33*b12*c21+3*b32*c13*a23*b33*a12*c21-3*b32*c13*a23*c33*a12*b21-3*b32*c13*c23*a12*a21*b33+b32*a23*b23*c32*a13*c11+b32*a23*c23*c32*a13*b11+3*b32*a23*b33*c22*a13*c11+3*b32*a23*c33*b22*c13*a11+3*b32*c23*b33*a22*c13*a11+3*b32*c23*c33*a22*a13*b11+3*c32*a23*a33*b22*b13*c11-3*c32*b23*c33*a22*a13*b11+3*c32*b23*c33*a22*b13*a11+3*c32*b23*a33*a13*c22*b11+3*c32*b23*b33*a22*a13*c11+3*c32*a23*b33*b13*c22*a11-3*c32*a23*c33*b22*b13*a11-3*c32*a13*a23*b12*b21*c33-3*c32*a13*b23*b33*c12*a21+3*c32*a13*b23*c33*b12*a21-3*c32*b13*a23*a33*c12*b21-3*c32*b13*a23*b33*a12*c21+3*c32*b13*a23*c33*a12*b21-3*c32*b13*b23*a12*a21*c33-3*a32*c13*c23*b12*b21*a33+b22*b23*a32*c13^2*a31+a13*a33*c33*b22^2*c11+c13*a33*c33*b22^2*a11+a13*a33*b33*c22^2*b11+b13*a33*b33*c22^2*a11+c22*a13^2*b31*b23*c32+c22*b13^2*a31*a23*c32-2*c22*b13^2*c31*a23*a32-c22*a33*a32*b13^2*c21-b23*c23*a32^2*c13*b11+b13*c23*a32^2*c13*b21-a32*b23^2*c32*a13*c11-a32*c23^2*b32*b13*a11-a32*c23^2*b32*a13*b11+a32*a23*c32*b13^2*c21+a32*c23*c32*b13^2*a21-a23*c23*b32^2*a13*c11-a23*c23*b32^2*c13*a11-b32*a23^2*c32*c13*b11-b32*a23^2*c32*b13*c11-a23*b23*c32^2*b13*a11+a12*a13*b23*c31*c23*b32-3*a12*a13*b23*c31*c22*b33+3*a12*a13*b23*b31*c22*c33+a12*a13*b23*b31*c23*c32-2*a12*c13*a23*b31*b23*c32+a12*c13*a23*b31*c23*b32-2*b12*a13*a23*b31*c23*c32+a12*c23*b33*c33*b22*a11+a12*c23*b33*c33*a22*b11+2*a12*b13*a33*c33*b22*c21+2*a12*c13*b33*c33*b22*a21+3*a12*c13*c33*b32*b23*a21+2*a12*a23*b23*c33*b12*c31+2*a12*a23*c23*b33*c12*b31-a12*a23*c23*c33*b12*b31-a12*a23*b33*c23*c11*b32-a12*a23*b33*c32*c23*b11+2*a12*a23*b33*c32*b23*c11-2*a12*a23*b33*c33*c22*b11-2*a12*a23*b33*c33*b22*c11+a12*a23*b33*c33*c12*b21+a12*a23*b33*c33*b12*c21+2*a12*a23*c33*b32*c23*b11-a12*a23*c33*b32*b23*c11-a12*a23*c33*b23*b11*c32-a12*b23*c23*c33*b12*a31+2*a12*b23*a33*c23*c11*b32-2*a12*b23*a33*c22*c11*b33+a12*b23*a33*c33*c22*b11+a12*b23*a33*c33*b12*c21-a12*b23*b33*c23*c11*a32-a12*b23*b33*c32*c23*a11+a12*b23*b33*c33*c22*a11+a12*b23*b33*c33*a22*c11-a12*b23*c33*a32*c23*b11-a12*b23*c33*b32*c23*a11-a12*c23*b23*a33*b12*c31-a12*c23*b23*b33*c12*a31+a12*c23*a33*b33*c22*b11+a12*c23*a33*b33*b22*c11-2*a12*c23*a33*b22*b11*c33-a12*b13*a33*c22*c21*b33-3*a12*b13*c23*c31*a22*b33-2*a12*b13*b23*a31*c23*c32-3*a12*a13*c33*b32*b23*c21-a12*a13*b33*c33*c22*b21-a12*a13*b33*c33*b22*c21-3*a12*a13*b33*c32*c23*b21+3*a12*a13*b33*c32*b23*c21+a32*b23*c23*c32*a13*b11+a32*b23*c23*c32*b13*a11+3*a32*b23*b33*c22*c13*a11+3*a32*b23*c33*a22*c13*b11-c12*c13*a33*b33*b22*a21-3*c12*c13*b33*a32*a23*b21-c12*a23*a33*b32*b23*c11+c12*a23*a33*b33*c22*b11+c12*a23*a33*b33*b22*c11-2*c12*a23*a33*b22*b11*c33-c12*a23*b33*a32*b23*c11-c12*a23*b33*b32*c23*a11-c12*a23*b33*c32*b23*a11+c12*a23*b33*c33*b22*a11+c12*b23*a33*b33*a22*c11+c12*b23*a33*c33*b22*a11+c12*b23*a33*c33*a22*b11+2*c12*b23*b33*a32*c23*a11-2*c12*b23*b33*a22*a11*c33+3*c12*c13*a23*a31*b22*b33-a22*a13*b13*c31*c23*b32+a22*a13*b13*c31*c22*b33-2*a22*a13*b13*c31*b22*c33-a22*a13*c13*b31*b23*c32-2*a22*a13*c13*b31*c22*b33+a22*a13*c13*b31*b22*c33-a22*a13*b33*c33*c22*b11+a22*a13*b33*c13*c21*b32-2*a22*a13*b33*c32*b13*c21+a22*a13*c33*b32*b13*c21-2*a22*a13*c33*b32*c13*b21+a22*b13*a13*b31*c22*c33+2*a22*b13*c13*a31*c23*b32+a22*b13*c13*a31*b22*c33+a22*b13*c13*b31*c22*a33-a22*b13*c13*c31*a23*b32+3*a22*b13*a23*b33*c12*c31-3*a22*b13*a23*c33*c12*b31-2*a22*b13*a33*c13*c21*b32-3*a22*b13*b33*c32*a23*c11+a22*b13*b33*c13*c21*a32+a22*b13*b33*c32*c13*a21+a22*b13*c33*a32*c13*b21+a22*b13*c33*b32*c13*a21-3*a22*b13*c33*a32*b23*c11+3*a22*b13*c33*b32*a23*c11+2*a22*c13*b13*a31*b23*c32+a22*c13*b13*a31*c22*b33-a22*c13*b13*c31*b23*a32+a22*c13*b13*c31*b22*a33-3*a22*c13*a23*b33*b12*c31+3*a22*c13*a23*c33*b12*b31+3*a22*c13*b23*b33*a12*c31+3*a22*c13*c23*b33*b12*a31-a22*c13*a33*b22*b11*c33-3*a22*c13*b33*a32*c23*b11-3*a22*c13*b33*c32*b23*a11+3*a22*c13*b33*c32*a23*b11-a22*c13*b33*c33*b22*a11-3*a22*c13*c33*b32*a23*b11-a22*b23*a13*c32*b13*c31-a22*c23*a13*b32*c13*b31+b22*a13*b13*a31*c22*c33-b22*a13*c13*a31*c23*b32+b22*a13*c13*a31*c22*b33+2*b22*a13*c13*b31*c23*a32-b22*a13*c13*c31*b23*a32+3*b22*a13*a23*c33*c12*b31+3*b22*a13*b23*a33*c12*c31-3*b22*a13*b23*c33*c12*a31+3*b22*a13*c23*c33*b12*a31+b22*a13*a33*c13*c21*b32-2*b22*a13*a33*c32*b13*c21+b22*a13*c33*a32*b13*c21+b22*a13*c33*a32*c13*b21-3*b22*a13*c33*a32*c23*b11+3*b22*a13*c33*a32*b23*c11-3*b22*a13*c33*b32*a23*c11+2*b22*b13*a13*a31*c23*c32-b22*b13*a13*c31*c23*a32-2*b32*b23*c23*a13*a11*c32-3*b22*c13*c33*a32*b23*a11-b22*a23*a13*c32*b13*c31-b22*c23*b13*a32*c13*a31-c22*a13*b13*a31*c23*b32-c22*a13*b13*a31*b23*c32-c22*a13*b13*b31*c23*a32-2*c22*a13*a33*b32*c13*b21+c22*a13*b33*a32*b13*c21+c22*a13*b33*a32*c13*b21+c22*a13*b33*b32*c13*a21+c22*a13*b33*c32*b13*a21+3*c22*a13*b33*a32*c23*b11-3*c22*a13*b33*a32*b23*c11-3*c22*a13*b33*c32*a23*b11-2*c22*a13*c33*b13*b21*a32-2*c22*a13*c33*b32*b13*a21-c22*b13*a13*b31*a23*c32+2*c22*b13*a13*c31*a23*b32+3*c22*b13*a23*a33*c12*b31-3*c22*b13*c23*a33*a12*b31+3*c22*b13*c23*b33*a12*a31+c22*b13*a33*a32*c13*b21+c22*b13*a33*b32*c13*a21-3*c22*b13*b33*a32*c23*a11-2*c22*b13*b33*a32*c13*a21+2*c22*c13*a13*a31*b23*b32-c22*c13*a13*b31*b23*a32-c22*c13*b13*a31*a23*b32+2*c22*c13*b13*b31*a23*a32-c22*a23*a13*b32*c13*b31-3*a32*c13*b23*c33*b12*a21-2*a32*a23*b23*c13*c11*b32+a32*a23*b23*c32*c13*b11+a32*a23*b23*c32*b13*c11+b12*a13*a23*c31*b23*c32+b12*a13*b23*a31*c23*c32-2*b12*a13*b23*c31*c23*a32-3*b12*a13*c23*c31*b22*a33-b12*a13*a33*c33*b22*c21+2*b12*a13*a33*c33*c22*b21-b12*a13*b33*c33*c22*a21-b12*b13*a33*c33*a22*c21-3*b12*b13*c33*a32*a23*c21+3*b12*b13*c33*a32*c23*a21-3*b12*c13*a23*a31*b22*c33-2*b12*c13*a23*b31*c23*a32+b12*c13*b23*a31*c23*a32-3*b12*c13*c23*b31*a22*a33+3*b12*c13*a33*b32*c23*a21+2*b12*c13*a33*b33*c22*a21-b12*c13*a33*b33*a22*c21-b12*c13*a33*c33*b22*a21+2*b12*c13*a33*c33*a22*b21-b12*c13*b33*a22*a21*c33+3*b12*c13*c33*a32*a23*b21-b12*a23*c23*b33*c12*a31-b12*a23*a33*c23*c11*b32-b12*a23*a33*c32*c23*b11+2*b12*a23*a33*c32*b23*c11-2*b12*a23*a33*c22*c11*b33+b12*a23*a33*c33*c22*b11+b12*a23*a33*c33*b22*c11+b12*a23*a33*c12*c21*b33+b12*a23*a33*c33*c12*b21+2*b12*a23*b33*c23*c11*a32+2*b12*a23*b33*c32*c23*a11+b12*a23*b33*c33*c22*a11+b12*a23*b33*c33*a22*c11-2*b12*a23*b33*c33*c12*a21-b12*a23*c33*a32*c23*b11-b12*b23*a33*c32*c23*a11-2*b12*b23*a33*c33*c22*a11-2*b12*b23*a33*c33*a22*c11+b12*b23*a33*c33*c12*a21+2*b12*b23*c33*a32*c23*a11+b12*c23*a33*b33*c12*a21+b12*c23*a33*b33*c22*a11+b12*c23*a33*b33*a22*c11+b12*c23*a33*c33*b22*a11+b12*b13*a23*a31*c23*c32-2*b12*c13*a23*a31*b23*c32-3*c12*a13*a23*c31*b22*b33+c12*a13*b23*a31*c23*b32-2*c12*a13*b23*b31*c23*a32-3*c12*a13*b23*b31*c22*a33+3*c12*a13*a33*b32*b23*c21+3*c12*a13*b33*c32*a23*b21-c12*a13*b33*c33*b22*a21-3*c12*b13*a23*a31*c22*b33+c12*b13*a23*b31*c23*a32-2*c12*b13*a23*c31*b23*a32+c12*b13*b23*a31*c23*a32-3*c12*b13*b23*c31*a22*a33-c12*b13*a33*b33*c22*a21-c12*b13*a33*c33*a22*b21-c12*b13*b33*a22*a21*c33-3*c12*c13*b23*a31*a22*b33+3*c12*c13*a33*b32*a23*b21-3*c12*c13*a33*b32*b23*a21-c12*c13*a33*b33*a22*b21+c12*a13*a23*b31*b23*c32+c13*b33*c33*a22^2*b11-a22*b13*c13*b31*a23*c32+b13*b23*c13*c21*a32^2+a32*a23*b32*c13^2*b21+c12*a33*c32*b23^2*a11-a12*c23*a23*b33*b12*c31-2*a12*b13*a23*c31*c23*b32+a13*c23*b32^2*c13*a21+a32*b23*b32*c13^2*a21-a32*b23^2*c32*c13*a11-2*c12*a13*a23*c31*b23*b32-b23*c23*a32^2*b13*c11-c33*c31*b23^2*a12^2-b23*a32^2*c13^2*b21+b12*c13*a23*c31*b23*a32-3*b12*b13*a33*c32*c23*a21+3*a12*a13*c23*c31*b22*b33+c12*c13*a23*a31*b23*b32+a12*c13*b23*b31*c23*a32-a22*b13*a33*c33*b22*c11+a22*b13*c33^2*b22*a11-2*a22*b13^2*a31*c23*c32+a12*b13*a23*c31*b23*c32+3*a12*a13*c33*b32*c23*b21-2*c12*b13*a23*a31*c23*b32+a12*b23*a33*c33*b22*c11+2*a22*a13*c13*c31*b23*b32+3*a12*b13*c33*a32*b23*c21+a12*c13*a23*c31*b23*b32-c12*a13*a33*b22*b21*c33-2*c22*a13^2*c31*b23*b32-c22*b33*b32*a13^2*c21+a33*a31*c22^2*b13^2+3*c12*b13*a33*c32*b23*a21+3*a32*c23*a33*b22*c13*b11-2*b22*c13^2*b31*a23*a32+a12*b13*b23*c31*c23*a32+c22*c23*b32*a13^2*b31+c22*c23*a32*b13^2*a31+2*b22*b13*c13*c31*a23*a32+a22*a13*b33*c32*c13*b21+a22*a13*c33*b13*b21*c32+2*b12*a13*b33*c33*a22*c21-b13*a33^2*c22^2*b11-a13*b33^2*c22^2*a11-c23*b32^2*a13^2*c21+3*a22*b13*c23*c33*a12*b31+a12*b23*b33*c33*c12*a21+2*b22*b33*a32*c13^2*a21+2*c12*a13*a33*b33*b22*c21+c33*c31*b22^2*a13^2+a12*c23*a33*b33*c12*b21-a32*a13*b23*c13*c21*b32-b22*a33*a32*c13^2*b21+a12*b23*a33*c12*c21*b33+3*a22*b13*b23*c33*c12*a31+3*b22*c13*b23*c33*a12*a31+3*b22*c13*c23*a33*a12*b31-b22*c33*c32*a13^2*b21-b12*a23*b23*c33*c12*a31-c12*a13*a33*b33*c22*b21-a22*c13*a33*b33*c22*b11+2*a22*c13*a33*b33*b22*c11-a22*b13*c13*b31*c23*a32-3*a32*b13*c23*b33*c12*a21+2*b22*b33*c32*a13^2*c21-a12*b23*a23*c33*c12*b31-a12*b23*c23*a33*c12*b31+b13*b33*c33*a22^2*c11-b33*b13*c31*c13*a22^2-a12*a23*c12*c21*b33^2+2*a12*a23*b22*b11*c33^2-c12*b23*a33^2*c22*b11-c12*b23*a33^2*b22*c11-2*a12*a33*c32*b23^2*c11+a12*c33*a32*b23^2*c11-a12*a13*c31*b23^2*c32-a12*a13*b31*c23^2*b32-2*a22*b13*a33*c32*c13*b21+b23^2*c13*c11*a32^2-a33*a13*c31*c13*b22^2-c33*a13*a31*c13*b22^2+3*c22*b13*b23*a33*a12*c31-3*b32*a13*a23*c12*c21*b33-a12*b13*b33*c33*a22*c21-b12*c23*a23*a33*c12*b31+2*a12*c13*a33*b33*c22*b21+3*a12*c13*b33*a32*c23*b21+a32*b23*c23*b32*a13*c11+a32*b23*c23*b32*c13*a11+b32*a23*b23*c32*c13*a11+3*a32*c23*c33*b22*b13*a11+b22*c13^2*a31*a23*b32-2*a32*a23*c23*b13*b11*c32+b12*b13*c22*c21*a33^2-b12*c13*c31*a23^2*b32-2*b12*c13*a33^2*c22*b21-b12*b23*a23*a33*c12*c31-b12*b23*a33*c23*c11*a32-b33*b31*c12^2*a23^2-2*c12*c23*a33*b33*b22*a11-2*c12*c23*a33*b33*a22*b11+a33*a31*c13^2*b22^2+a12*c23*a33*b12*b21*c33+a12*c23*b33*c33*b12*a21+3*c22*b13*a33*b32*c23*a11+2*a12*b23*a33*c32*c23*b11+2*b12*b23*c23*a33*c12*a31-a33*a31*c23^2*b12^2+b33*b31*c13^2*a22^2-3*a22*b13*c33*b32*c23*a11-b22*b13*c13*a31*a23*c32+a23*c33^2*b12^2*a21+3*a32*b23*a33*c22*b13*c11+b22*a13*c33*b32*c13*a21+b22*a13*c33*c32*b13*a21,b32*c13*a31*c32*a23*b21+b32*a23*b31*c32*c23*a11-2*b22*a13*c31^2*a23*b32+b32*a33*c33*b21*c12*a21-2*b22*c13*a31^2*c23*b32-b12*b33*c31*a22*a21*c33-c32*b33^2*a21*a22*c11-c32*b33^2*a21*a12*c21-a22*b13*c31^2*b22*a33-2*a22*c13*b31^2*c23*a32+a22*c13*b31^2*a23*c32+2*c32*a33^2*b11*c22*b21-c32*a33^2*b21*b22*c11-b22*a33*b31*c33*c22*a11-3*b22*a33*c31*a32*c23*b11-a32*c31*c32*b23^2*a11-a32*a31*c32*b23^2*c11-a32*a33*c32*b21*b13*c21+2*b22*b33*a31*c33*c22*a11+3*b22*b33*c31*a32*c23*a11+3*c12*c33*b31*a32*b23*a21-3*c12*c33*b31*a23*a21*b32+b22*a13*a31*c31*c22*b33+3*a22*a33*b32*c31*c13*b21-c13*a31*c31*b22^2*a33-a32*a31*b32*c23^2*b11-a32*a33*b33*b12*c21^2+a32*a33*b33*c21*c12*b21+2*a22*a33*c31*b33*b22*c11-a22*b33*b31*c33*c22*a11-2*a32*c13*a31*b32*c23*b21-a12*b33*c31*c33*b22*a21+a12*a23*b31^2*c23*c32-c22*b13*b31*c31*a23*a32+a31*b32^2*c23^2*a11+2*a32*a33*b32*c11*b23*c21+2*a32*a33*c32*b11*c23*b21-2*a22*b13*a31*c31*c22*b33+a22*b13*a31*c31*b22*c33-b32*a33*c32*a21*b23*c11+b22*b31*c22*c11*a33^2+3*a22*a33*c31*b32*c23*b11-3*a22*a33*c31*b23*b11*c32-b12*b23*a31*c31*c23*a32+a32*c13*a31*b32*b23*c21-b22*a13*b31*c31*c23*a32+2*b22*a13*b31*c31*a23*c32-a22*c13*a31*c31*b23*b32+a32*a13*c31*b32*c23*b21+2*a32*b33^2*c11*a22*c21-a32*b33^2*c21*c12*a21+a32*c33*c32*a13*b21^2+a32*a23*b31*c23*c11*b32-2*a32*a23*b31*c32*c23*b11-a12*b33*a31*c33*c22*b21+2*b12*a23*c31^2*b22*a33+3*c22*b33*a32*a31*c13*b21+3*c22*b33*a32*b31*a13*c21+b33*c32^2*a21*a13*b21-2*b33*c32^2*a11*b23*a21+a22*a13*b31*c31*b22*c33+3*b22*a33*b31*c23*c11*a32+2*b13*c31*a32^2*b23*c21-3*b12*b33*c31*a23*a21*c32+a12*c23*b31*c31*b22*a33+c32*a33*b33*a21*b22*c11+c32*a33*b33*c21*a12*b21+c32*a33*c33*b21*b12*a21-c12*a23*b31^2*a22*c33+c12*b31*c31*a23^2*b32+b32*b33*c33*a11*a22*c21+b32*b33*c33*a21*a12*c21-b22*b13*a31^2*c22*c33+3*b12*a33*a31*c32*c23*b21+a22*a31*b22*b11*c33^2+a22*b31*c33^2*b22*a11+b33*c31*c33*a22^2*b11+c22*a13*b31^2*c23*a32-b32*b31*c32*a23^2*c11-2*c33*b32^2*a11*c23*a21-2*b32*a33*c33*c21*b22*a11+b32*a33*c33*b21*a22*c11+b12*a23*c31^2*b23*a32-2*b32*a33*c33*a21*b22*c11+b32*a33*c33*a21*c22*b11+b22*c31*a33^2*c22*b11-c12*b33*a31*c33*a22*b21-c12*a31^2*b23^2*c32-c12*b31^2*a23^2*c32-2*b12*a23*b31*c31*c22*a33+b12*a23*b31*c31*a22*c33-2*c33*a32^2*b11*c23*b21+2*b13*a31*c32^2*b23*a21-b13*a31*c32^2*a23*b21-a23*a31*b23*b11*c32^2+b32*a23*c31*c32*b23*a11-a13*a31*c31*b22^2*c33+3*c22*c33*a32*b31*b13*a21+a22*a31*c22*c11*b33^2+b12*b31*c31*a23^2*c32+b12*b23*a31^2*c23*c32-3*a22*c33*c31*b32*a23*b11-a22*a13*b31*c31*c23*b32-2*c22*b13*a31^2*b23*c32+c22*c13*a31^2*b23*b32+b32*b33*c32*c13*a21^2+b32*c33*c32*b13*a21^2-b32*c33^2*a21*a12*b21+3*c22*c33*a31*b32*a23*b11-a22*a13*b31^2*c22*c33+a22*a13*c31^2*b23*b32-a22*a13*c31^2*b22*b33-3*a22*b33*c31*b32*c23*a11+3*b22*b33*a31*c32*a23*c11+3*c12*c33*a31*b32*a23*b21-a32*c33^2*b21*b22*a11+2*a32*c33^2*b11*a22*b21-a32*c33^2*b21*b12*a21-2*c32*a33*b33*b21*c22*a11+3*c22*a33*a31*b32*b23*c11-b13*b31*c23*c21*a32^2-a32*c33*b32*c21*a13*b21-a32*c33*b32*c21*b13*a21-a32*b31*b32*c23^2*a11+a12*b23*a31*c31*b22*c33-a12*b31^2*c23^2*a32+2*c12*a33*b31*c33*a22*b21-b22*b13*a31*c31*a23*c32+b31*a32^2*c23^2*b11+2*b12*a33*c31*b33*a22*c21+3*b12*a33*c31*c32*b23*a21+2*b32*c33^2*a11*b22*a21+a33*b32^2*c11*c23*a21+a33*b32^2*c21*c23*a11+b12*b23*a31*c31*a22*c33+2*a22*b13*b31*c31*c23*a32-b23*c31*a32^2*c23*b11+a22*a13*b31^2*c23*c32-a12*c31^2*b23^2*a32+3*c22*b33*a31*a32*c23*b11-3*c22*b33*a31*b32*a23*c11+2*a32*c33*b32*a21*c23*b11+b33*a32^2*c11*c23*b21-2*b33*a32^2*c11*b23*c21+b33*a32^2*c21*c13*b21+c31*b32^2*a23^2*c11-3*a12*a33*c31*b23*b21*c32-c22*a13*a31*b31*c23*b32+2*c22*a13*a31*b31*b23*c32-2*a12*c23*b31*c31*a22*b33+2*a12*a33*b31*c33*c22*b21-2*c32*a33*b33*a21*c22*b11+c32*a33*c33*b21*b22*a11+3*b22*a33*c31*c32*b23*a11-b22*a33*c31*b33*c22*a11-b32*c33^2*a11*a22*b21-b32*c33^2*a21*a22*b11-c12*a33*b31*c33*b22*a21+3*c12*a33*c31*b23*b21*a32+b12*a23*a31*b31*c22*c33+2*b12*a23*a31*c31*c23*b32-b12*a31^2*c23^2*b32+b31*c32^2*a23^2*b11+c13*b31^2*a22^2*c33-c31*b33^2*a22^2*c11-b31*c33^2*a22^2*b11+a13*c31^2*b22^2*a33+c13*a31^2*b22^2*c33-c31*a33^2*b22^2*c11-a31*c33^2*b22^2*a11+a13*b31^2*c22^2*a33+b13*a31^2*c22^2*b33-b31*a33^2*c22^2*b11-a31*b33^2*c22^2*a11+a32*c33^2*a12*b21^2-b33*a32^2*b13*c21^2+3*a12*b33*c31*c32*a23*b21+2*a12*b33*b31*c33*a22*c21-a12*b33*b31*c33*c22*a21-3*a12*b33*b31*c32*a23*c21-a12*b33*a31*c33*b22*c21-3*a12*b33*a31*c32*c23*b21+3*a12*b33*a31*c23*c21*b32+b32*a33*b33*c11*c22*a21+b32*a33*b33*c21*c22*a11-2*b32*a33*b33*c11*a22*c21+b32*a33*c33*c21*a22*b11+2*b32*a33*c32*c21*a23*b11-b32*a33*c32*c21*b23*a11+2*b32*a33*c32*b21*a23*c11-b32*a33*c32*b21*c23*a11-b32*a33*c32*b21*c13*a21+b32*a33*b33*c21*c12*a21+b32*a33*c33*c21*a12*b21-2*b32*a33*c33*c21*b12*a21+2*b32*b33*c32*a11*c23*a21-b32*b33*c32*a21*a23*c11-b32*b33*c32*a11*a23*c21+b32*c13*b31*a23*a21*c32-2*b32*c13*a31*c32*b23*a21-3*c22*a33*a32*b31*b13*c21+3*c22*a33*b32*a31*b13*c21+a32*a23*b31*c32*b23*c11+a32*b23*b31*c32*c23*a11-3*a22*a33*b32*c13*c21*b31+3*a22*a33*c32*b31*b13*c21-3*a22*a33*c32*b13*b21*c31-3*a22*a33*b31*c23*c11*b32+3*a22*a33*b31*c32*b23*c11-a22*a33*b31*c22*c11*b33+2*a12*c23*b31^2*a22*c33+a12*a31*b31*c23^2*b32-2*a12*c31*b33^2*a22*c21+a12*c31*b33^2*c22*a21+a12*a31*c22*c21*b33^2+a12*a31*b22*b21*c33^2+a12*b31*c33^2*b22*a21-2*a12*b31*c33^2*a22*b21-a13*a31*b31*c22^2*b33-b13*a31*b31*c22^2*a33+a33*a31*b33*c22^2*b11+a33*b31*b33*c22^2*a11+c33*b32^2*a21*a23*c11+c33*b32^2*a11*a23*c21+c33*b32^2*a21*a13*c21-a13*c31*b32^2*c23*a21+2*a13*c31*b32^2*a23*c21-a13*a31*c23*c21*b32^2-b32*c31*c32*a23^2*b11-b32*a33*b33*a12*c21^2-b32*a33^2*c11*c22*b21+2*b32*a33^2*c11*b22*c21-b32*a33^2*c21*c22*b11-2*a33*b32^2*c11*a23*c21+a33*b32^2*c21*c13*a21-c13*c31*a23*a21*b32^2-a23*c31*b32^2*c23*a11-a23*a31*c23*c11*b32^2-b13*b31*c31*a22^2*c33-c13*b31*c31*a22^2*b33+2*c13*b31*a32^2*c23*b21+3*c22*a33*b32*b31*c13*a21-3*c22*a33*b32*c31*b13*a21-3*c22*a33*b31*a32*b23*c11+3*c22*a33*b31*b32*c23*a11-3*c22*a33*a31*b32*c23*b11+3*c22*a33*c31*b23*b11*a32+a32*b13*a31*c32*c23*b21+a32*b13*a31*c23*c21*b32+a32*c13*a31*b23*b21*c32-2*a32*c13*b31*b32*c23*a21+a32*c13*b31*b32*a23*c21-2*a32*c13*b31*c32*a23*b21+a32*c13*c31*b32*b23*a21+a32*c13*c31*b32*a23*b21-3*b22*a33*c32*b31*c13*a21+3*b22*a33*c32*c31*b13*a21-3*b22*a33*a31*c32*b23*c11-b22*a33*a31*c22*c11*b33-3*b22*b33*a31*c23*c11*a32-b22*a13*a31*b31*c23*c32+b22*a13*a31*b31*c22*c33+2*b22*a13*a31*c31*c23*b32-b22*a13*a31*c31*b23*c32-3*c22*b33*b31*a32*c23*a11+3*c22*b33*b31*a32*a23*c11-3*c22*b33*c31*a32*a23*b11+3*c22*b33*c31*a23*a11*b32-3*c22*b33*b32*a31*a13*c21+3*c22*b33*b32*a13*a21*c31-3*c22*b33*a32*b31*c13*a21-3*c22*b33*a32*c31*a13*b21-3*c22*c33*a31*b23*b11*a32+3*c22*c33*b31*a32*b23*a11-3*c22*c33*b31*a23*a11*b32-3*c22*c33*a32*b13*b21*a31+3*c22*c33*b32*a31*a13*b21-3*c22*c33*b32*a13*a21*b31-c22*a13*a31*c31*b23*b32-c22*a13*b31*c31*b23*a32+2*c22*a13*b31*c31*a23*b32-c22*b13*a31*b31*c23*a32+2*c22*b13*a31*b31*a23*c32+2*c22*b13*a31*c31*b23*a32-c22*b13*a31*c31*a23*b32-c22*c13*a31*b31*b23*a32-c22*c13*a31*b31*a23*b32+2*a22*a33*b31*c33*c22*b11-a22*a33*b31*c33*b22*c11-a22*a33*c31*b33*c22*b11-3*b22*b33*c31*a23*a11*c32-3*b22*b33*a32*c13*c21*a31+2*a32*b33*b32*c11*a23*c21-a32*b33*c32*c21*a23*b11-a32*b33*c32*b21*a23*c11-a32*b33*c32*b21*c23*a11+2*a32*b33*c32*a21*b23*c11-a32*b33*c32*a21*c23*b11-a32*b33*b32*c21*c13*a21-a32*b33*c32*c21*a13*b21+2*a32*b33*c32*c21*b13*a21-a32*c33*b32*c21*b23*a11-a32*c33*b32*b21*a23*c11+2*a32*c33*b32*b21*c23*a11-a32*c33*b32*a21*b23*c11-a32*c33*c32*b21*b23*a11+2*a32*c33*c32*b11*a23*b21-2*b32*b33*c33*a11*c22*a21+b32*b33*c33*a21*a22*c11-b32*c33*c32*a11*a23*b21-b32*c33*c32*a21*a23*b11-b32*c33*c32*a21*a13*b21+2*b32*c33*c32*a11*b23*a21-2*b32*a13*c31*c32*a23*b21+b32*a13*c31*c32*b23*a21+b32*a13*b31*c32*c23*a21-2*b32*a13*b31*c32*a23*c21+b32*a13*a31*c32*b23*c21+b32*a13*a31*c32*c23*b21-2*b32*b13*a31*c32*c23*a21+b32*b13*a31*c32*a23*c21+b32*b13*c31*a23*a21*c32+a32*b23*c31*b32*c23*a11+a32*b23*a31*c23*c11*b32-2*c32*b33*c33*a11*b22*a21+3*b22*b33*c32*a31*a13*c21-3*b22*b33*c32*a13*a21*c31+3*b22*c33*a31*a32*b23*c11-3*b22*c33*a31*c32*a23*b11-3*b22*c33*b31*a32*a23*c11+3*b22*c33*b31*a23*a11*c32-3*b22*c33*c31*a32*b23*a11+3*b22*c33*c31*a32*a23*b11-3*b22*c33*c32*a31*a13*b21+3*b22*c33*c32*a13*a21*b31+3*b22*c33*a32*a31*b13*c21+3*b22*c33*a32*c31*a13*b21-3*b22*c33*a32*c31*b13*a21-2*b22*a13*b31*c31*c22*a33-b22*b13*a31*c31*c23*a32+b22*b13*a31*c31*c22*a33+2*b22*c13*a31*b31*c23*a32-b22*c13*a31*b31*a23*c32+2*b22*c13*a31*c31*a23*b32-b22*c13*b31*c31*a23*a32-3*b22*a33*b31*c32*c23*a11+3*b22*a33*a32*c13*c21*b31-3*b22*a33*a32*c31*c13*b21+b12*b23*a31*c31*c22*a33+b12*c23*a31*b31*c22*a33-2*b12*c23*a31*b31*a22*c33-2*b12*c23*a31*c31*b22*a33+b12*c23*a31*c31*a22*b33-a32*a33*c33*c12*b21^2+a32*a33*b32*b13*c21^2+a32*a33*c32*c13*b21^2-a32*b33^2*c21*c22*a11-a32*c33^2*b11*b22*a21+b33*a32^2*c21*c23*b11-b12*b23*a31^2*c22*c33-b12*b23*c31^2*a22*a33-b12*c23*a31^2*c22*b33+2*b12*c23*a31^2*b22*c33+b12*a31*b31*c23^2*a32+b12*c31*a33^2*c22*b21-2*b12*c31*a33^2*b22*c21+b12*b31*c22*c21*a33^2+b12*b31*a22*a21*c33^2-2*b12*a31*c33^2*b22*a21+b12*a31*c33^2*a22*b21+c12*a23*b31^2*c23*a32+2*c12*a23*b31^2*c22*a33-c12*c23*b31^2*a22*a33+c12*b31*a33^2*b22*c21-2*c12*b31*a33^2*c22*b21+c12*c31*b22*b21*a33^2+c12*c31*a22*a21*b33^2+a33*c32^2*b21*b23*a11-2*a33*c32^2*b11*a23*b21+a33*c32^2*b21*b13*a21+a33*c32^2*b11*b23*a21+b33*c32^2*a11*a23*b21+b33*c32^2*a21*a23*b11-a13*a31*b23*b21*c32^2-a13*b31*c32^2*b23*a21+2*a13*b31*c32^2*a23*b21-b13*b31*a23*a21*c32^2-a23*b31*c32^2*b23*a11-c32*a33^2*b11*b22*c21-c32*a33^2*b21*b12*c21-c32*b33*c33*b12*a21^2-c32*b33^2*a11*a22*c21+2*c32*b33^2*a11*c22*a21+b12*c23*b31*c31*a22*a33+2*b12*a33*c31*c33*b22*a21-c12*a23*a31*b31*c23*b32+2*c12*a23*a31*b31*b23*c32-2*c12*a23*a31*b31*c22*b33+c12*a23*a31*b31*b22*c33-c12*a23*a31*c31*b23*b32+c12*a23*a31*c31*b22*b33-c12*a23*b31*c31*b23*a32-c12*b23*a31*b31*c23*a32-2*c12*b23*a31*c31*a22*b33+c12*b23*b31*c31*a22*a33+c12*c23*a31*b31*a22*b33-c12*a33*a31*b33*b22*c21+2*c12*a33*a31*b33*c22*b21-c12*a33*a31*b22*b21*c33+3*c12*a33*b31*b32*c23*a21+2*c12*a33*b31*b33*c22*a21-c12*a33*b31*b33*a22*c21-3*c12*a33*c31*b32*b23*a21-c12*a33*c31*b33*b22*a21+3*c12*b33*b31*a32*a23*c21-3*c12*b33*b31*a32*c23*a21-c12*b33*b31*a22*a21*c33-3*c12*b33*c31*a32*a23*b21+3*c12*b33*c31*a23*a21*b32+3*c12*b33*a31*a32*c23*b21-3*c12*b33*a31*b32*a23*c21+2*c12*b33*a31*c33*b22*a21-3*c12*c33*a31*b23*b21*a32+2*a32*c33*b32*b21*c13*a21-a32*c33*c32*b21*b13*a21-a32*c33*c32*b11*b23*a21+a32*a13*b31*c32*b23*c21+a32*a13*b31*c23*c21*b32+a32*a13*c31*b23*b21*c32-2*a32*a13*c31*b32*b23*c21-2*a32*a13*b31*c32*c23*b21+a32*b13*c31*b32*c23*a21+a32*b13*c31*c32*a23*b21-2*a32*b13*c31*c32*b23*a21-2*a32*b13*c31*b32*a23*c21+a32*b13*b31*c32*c23*a21+a32*a33*c33*b11*b22*c21-a32*a33*b32*c21*c13*b21+a32*a33*c33*b21*b12*c21-a32*a33*b32*c21*c23*b11-a32*a33*c32*b21*b23*c11-a32*a33*c32*b11*b23*c21+a32*a33*b33*c11*c22*b21-2*a32*a33*b33*c11*b22*c21-2*a32*a33*c33*b11*c22*b21+a32*a33*c33*b21*b22*c11-2*a32*b33*c33*c21*a22*b11-2*a32*b33*c33*b21*a22*c11+a32*b33*c33*b21*c22*a11+a32*b33*c33*a21*b22*c11+a32*b33*c33*a21*c22*b11-a32*b33*b32*c11*c23*a21-a32*b33*b32*c21*c23*a11+2*a12*b33*c31*c33*a22*b21-3*a12*c33*a31*b32*b23*c21+3*a12*c33*a31*b23*b21*c32+3*a12*c33*b31*b32*a23*c21-3*a12*c33*b31*c32*b23*a21+3*a12*c33*c31*b32*b23*a21-3*a12*c33*c31*b32*a23*b21-a12*a23*b31*c31*c23*b32-a12*a23*b31*c31*b23*c32+a12*a23*b31*c31*c22*b33+a12*a23*b31*c31*b22*c33-a12*b23*a31*b31*c23*c32-a12*b23*a31*c31*c23*b32-2*a12*b23*a31*c31*c22*b33+2*a12*b23*b31*c31*c23*a32-2*a12*b23*b31*c31*a22*c33-a12*a33*b31*c22*c21*b33+3*a12*a33*b31*c32*b23*c21-3*a12*a33*b31*c23*c21*b32-a12*a33*c31*b33*c22*b21-3*b12*a33*c31*a32*c23*b21-b12*a33*b31*c33*a22*c21-b12*a33*b31*c33*c22*a21-3*b12*a33*b31*c32*c23*a21+3*b12*a33*b31*c23*c21*a32-3*b12*a33*a31*c32*b23*c21-b12*a33*a31*c33*c22*b21-b12*a33*a31*c22*c21*b33-b12*a33*c31*c33*a22*b21-3*b12*b33*a31*c23*c21*a32+3*b12*b33*a31*c32*a23*c21+2*b12*b33*a31*c33*c22*a21-b12*b33*a31*c33*a22*c21+3*b12*b33*c31*a32*c23*a21-3*b12*c33*b31*a32*a23*c21+3*b12*c33*b31*a23*a21*c32-3*b12*c33*c31*a32*b23*a21+3*b12*c33*c31*a32*a23*b21+3*b12*c33*a31*a32*b23*c21-3*b12*c33*a31*c32*a23*b21-b12*a23*a31*b31*c23*c32-b12*a23*a31*c31*b23*c32+b12*a23*a31*c31*c22*b33+3*a22*b33*c31*c32*a23*b11-a22*b33*c31*c33*b22*a11+3*a22*b33*b32*c13*c21*a31-3*a22*b33*c32*a31*c13*b21-3*a22*b33*c32*b31*a13*c21+3*a22*b33*c32*b31*c13*a21+3*a22*b33*c32*c31*a13*b21+3*a22*b33*a31*c23*c11*b32-3*a22*b33*a31*c32*c23*b11-a22*b33*a31*c33*c22*b11-a22*b33*a31*c33*b22*c11-3*a22*c33*b32*a31*b13*c21+3*a22*c33*b32*b31*a13*c21-3*a22*c33*b32*c31*a13*b21+3*a22*c33*b32*c31*b13*a21-3*a22*c33*c32*b31*b13*a21-3*a22*c33*a31*b32*b23*c11+3*a22*c33*a31*b23*b11*c32+3*a22*c33*b31*b32*a23*c11-3*a22*c33*b31*c32*b23*a11+3*a22*c33*c31*b32*b23*a11-a22*a13*b31*c31*b23*c32+a22*a13*b31*c31*c22*b33-a22*b13*a31*b31*c23*c32+a22*b13*a31*b31*c22*c33-a22*b13*b31*c31*a23*c32+a22*b13*b31*c31*c22*a33+2*a22*c13*a31*b31*c23*b32-a22*c13*a31*b31*b23*c32+a22*c13*a31*b31*c22*b33-2*a22*c13*a31*b31*b22*c33+a22*c13*a31*c31*b22*b33-a22*c13*b31*c31*a23*b32+a22*c13*b31*c31*b22*a33+b32*a23*a31*c32*c23*b11+b32*a23*a31*c32*b23*c11-2*b32*b23*a31*c32*c23*a11+c32*a33*b33*c21*a22*b11+c32*a33*b33*c21*b22*a11+c32*a33*b33*b21*a22*c11+c32*a33*c33*b11*b22*a21+c32*b33*c33*a11*a22*b21-a12*a23*c31^2*b22*b33-c32*a33*c33*a12*b21^2-b22*c13*a31*c31*b23*a32-2*c12*b23*a31*b31*c22*a33-3*b22*c33*a32*b31*a13*c21+a12*c23*a31*c31*b22*b33-3*c12*a33*b31*a32*b23*c21-2*a22*b13*c31^2*b23*a32+a22*b13*c31^2*a23*b32+b33*b31*c33*a22^2*c11-c13*b31*a32^2*b23*c21+b22*c13*a31*b31*c22*a33-b13*c31*a32^2*c23*b21-3*c22*a33*c31*b32*b23*a11-b23*b31*c23*c11*a32^2-3*c22*a33*b32*a31*c13*b21-b12*a33*c31*b33*c22*a21-a12*b23*c31^2*b22*a33+2*a12*b23*c31^2*a22*b33+a12*b23*b31*c31*c22*a33+b13*c31^2*a22^2*b33+3*c22*a33*a32*b13*b21*c31+b22*b13*a31^2*c23*c32+a12*b23*a31*b31*c22*c33+a32*a33*b33*c21*c22*b11+a32*b33*c33*c21*b22*a11+3*a22*b33*b31*c32*c23*a11-a32*a33*b32*c11*c23*b21-2*c22*a13*b31^2*a23*c32+c22*b13*a31^2*c23*b32+b32*a33*c33*b21*c22*a11+b22*a13*c31^2*b23*a32-2*b12*a23*a31*c31*b22*c33-b12*a23*b31*c31*c23*a32+a32*b33^2*a12*c21^2+a32*c13*b31*c32*b23*a21-2*c12*a31*b33^2*c22*a21+c12*a31*b33^2*a22*c21-a32*b33*c32*b21*c13*a21-b12*c31^2*a23^2*b32+3*b22*b33*a32*c31*c13*a21-c12*a33*c31*b33*a22*b21+a32*b23*a31*c32*c23*b11+c32*b33*c33*a21*a12*b21-b32*b33*c32*a21*a13*c21+b22*b13*c31^2*a23*a32+c12*b23*a31^2*c23*b32+2*c12*b23*a31^2*c22*b33-c12*b23*a31^2*b22*c33+b32*a33^2*b12*c21^2-a22*c13*b31^2*c22*a33+a22*c31*b33^2*c22*a11-2*a32*b33*c33*c21*a12*b21+a32*b33*c33*c21*b12*a21-a12*a33*c31*b22*b21*c33+2*b12*a33*a31*c33*b22*c21-a22*b13*a31*c31*c23*b32+2*a22*b13*a31*c31*b23*c32-2*c12*a23*b31*c31*b22*a33+c12*a23*b31*c31*a22*b33+3*b22*a33*a31*c32*c23*b11+c31*a32^2*b23^2*c11+2*a22*c13*b31*c31*b23*a32-b32*a33*c32*a21*c23*b11-b32*a33*c32*c21*b13*a21+b22*c13*a31^2*b23*c32+a12*c23*a31*b31*c22*b33+3*b22*a33*c32*a31*c13*b21+c33*a32^2*b21*b23*c11+2*a32*b33*c32*c21*b23*a11+c12*a31*c31*b23^2*a32-c12*c23*a31^2*b22*b33-a33*b32^2*a13*c21^2-c33*b32^2*c13*a21^2+c32*a33^2*c12*b21^2+a32*a23*c31*b23*b11*c32+a33*c31*c33*b22^2*a11-c13*c31*b23*b21*a32^2-3*b22*a33*c32*a31*b13*c21+c33*a32^2*b11*b23*c21+a32*a23*c31*b32*c23*b11-2*a32*a23*c31*b32*b23*c11+a33*a31*c33*b22^2*c11-2*c32*a33*b33*b21*c12*a21+3*a22*c33*c32*b13*b21*a31-3*a22*b33*b32*c31*c13*a21+3*a12*b33*b31*c32*c23*a21-b12*a23*c31^2*a22*b33-c33*a32^2*c13*b21^2+2*b32*a33*c32*c21*a13*b21-b22*c13*a31^2*c22*b33+c22*c13*b31^2*a23*a32+c33*a32^2*b21*b13*c21+a32*b33*b32*a13*c21^2-a32*b33^2*c11*c22*a21+c32*a33*b33*c21*b12*a21+a32*b13*b31*c32*a23*c21-2*a32*b13*a31*c32*b23*c21-3*a22*b33*b31*c32*a23*c11+c32*b33*c33*a21*a22*b11+c32*b33^2*c12*a21^2+a31*c32^2*b23^2*a11-a33*c32^2*a13*b21^2-b33*c32^2*b13*a21^2+2*a12*a33*c31*b33*b22*c21+3*a12*a33*c31*b32*c23*b21+a12*a23*c31^2*b23*b32-2*c32*a33*c33*b11*a22*b21-a12*a33*b31*c33*b22*c21-3*a12*b33*c31*b32*c23*a21-a12*a23*b31^2*c22*c33-2*a12*c23*a31*b31*b22*c33+a12*a31*c31*b23^2*c32-a12*c23*b31^2*c22*a33+b32*c33^2*b12*a21^2+2*c13*a31*b32^2*c23*a21-c13*a31*b32^2*a23*c21-b32*a33^2*c21*c12*b21-b32*b33*c33*c12*a21^2+3*c12*a33*a31*b32*b23*c21-3*c12*a33*a31*b32*c23*b21-b22*a33*a31*c33*c22*b11-a22*a33*c31*b22*b11*c33+c12*b23*a31*b31*a22*c33+c12*b23*a31*c31*b22*a33+a32*b33*c33*b21*c12*a21-a32*c33*b32*c21*a23*b11+c12*c23*a31*b31*b22*a33,-b32*b33*c32*c23*a11^2-3*a12*c33*b32*b31*a13*c21-2*a12*b13*c31^2*a22*b33-2*a12*b13*b31*c31*c23*a32+3*a22*b33*c32*b31*a13*c11-3*a22*b33*c32*b31*c13*a11-2*a32*c33*b32*b11*c23*a11+a32*c33*c32*b11*b23*a11-b33*c32^2*a11*a23*b11-a12*b33^2*c31*c12*a21+a32*a33*b32*c21*c13*b11+2*b33*c32^2*a21*b13*a11+2*a32*b33*c33*c11*a22*b11-b32*a13*c32*a31*b13*c21+c32*a33^2*b21*b12*c11+a12*a33*b31*c33*b22*c11+a32*b33*c32*c11*a23*b11-2*a12*c13*b31*c31*b23*a32-b12*a33^2*c12*c21*b31-b12*a31*c33^2*a22*b11-b12*b31*a22*a11*c33^2+2*a32*b13*a31*c32*b23*c11-a32*b13*b31*c32*c23*a11+a13*a31*c23*c11*b32^2+a13*c31*b32^2*c23*a11-3*c12*a33*a31*b32*b23*c11-2*c12*a33*b31*b33*c22*a11+c12*a33*b31*b33*a22*c11+a12*a33*b33*c31*c12*b21-c33*a32^2*b11*b23*c11-2*b32*c33^2*a21*b12*a11-a12*c23*b31*a33*b12*c31+a32*b33*c32*b11*c13*a21-2*b13*a31*c32^2*b23*a11+3*a22*b33*c32*a31*c13*b11+2*a32*b13*c31*b32*a23*c11+2*a32*b13*c31*c32*b23*a11+c32*b33^2*a21*a12*c11-2*a13*c31*b32^2*a23*c11-3*a22*b33*c32*c31*a13*b11-3*b12*a33*c31*c32*b23*a11-3*c12*c33*b32*a31*a13*b21+a12*b33*a31*c33*c22*b11+a12*a23*c33*c12*b31^2-2*a12*a33*c33*b31*c12*b21+a12*a33*c33*b31*b12*c21+a32*a33*c32*b21*b13*c11-a33*c32^2*b11*b23*a11-3*a22*c33*b32*c31*b13*a11+b32*a33*b33*a22*c11^2+b32*a33^2*c11*c22*b11-3*a12*b33*b31*c32*c23*a11-2*a12*c13*b31^2*a22*c33-a32*b13*b32*c13*c21*a31+3*a12*a33*b32*c13*c21*b31-a12*c23*a31*b33*c12*b31-3*a12*a33*c32*b31*b13*c21+c13*c31*b23*b11*a32^2-3*c12*b33*b31*a32*a23*c11+c12*b33*b31*a22*a11*c33+2*a32*a13*b32*c31*b13*c21+a13*a31*b23*b11*c32^2-b12*c13*a31*c31*a22*b33+b12*c13*b31*c31*a23*a32+3*a12*c33*c32*b31*b13*a21+b32*a33^2*c21*c12*b11-2*b32*c33*c32*a21*b13*a11+b32*c33*c32*a11*a13*b21-a32*b13*a31*c23*c11*b32-2*c32*b33^2*a21*c12*a11+3*a22*b33*b32*c31*c13*a11+a12*a33*c33*b12*b21*c31-3*a12*b33*a31*c23*c11*b32+a23*a31*b33*c12^2*b31+b23*a31*a33*c12^2*b31-a33*b33*a31*c12^2*b21-b22*b31*c32*a13^2*c31-b22*a13*a32*b13*c31^2-b22*b13*c32*c13*a31^2-2*b12*a13*c31^2*b22*a33+b12*a13*c31^2*a22*b33-2*b32*a33*c32*c11*a23*b11+b32*a33*c32*c11*b23*a11-a12*a13*c31^2*b23*b32-2*a12*c13*a31*b31*c23*b32+2*c33*a32^2*b21*c13*b11-3*b12*b33*c31*a32*c23*a11+b12*a13*a31*b31*c23*c32-2*b12*a13*b31*c31*a23*c32-a32*b13*a31*c32*c23*b11+c32*b33^2*a11*a12*c21+3*a12*c33*c31*b32*a23*b11+3*a12*c33*b32*a31*b13*c21+2*a12*c13*b31^2*c23*a32+a32*c33*b32*b11*a13*c21-2*c12*b13*a31*b31*a23*c32+3*b12*c33*a32*c31*b13*a21+3*b12*c33*c32*a31*a13*b21+3*a12*a33*c31*b23*b11*c32+2*c12*b13*a31*c31*a22*b33+a22*a13*b31*c32*b13*c31+3*c12*c33*b31*a23*a11*b32+a12*a23*b33*b12*c31^2+3*b12*c33*c31*a32*b23*a11-3*b12*c33*a32*c31*a13*b21-b32*a13*b31*c32*c23*a11+2*b32*a13*c31*c32*a23*b11+a32*b33^2*c11*c12*a21-a32*b33*b32*a23*c11^2+a32*b33^2*c11*c22*a11+a12*c23*a33*c12*b31^2-a12*a31*c22*c11*b33^2+3*a12*a33*c32*b13*b21*c31+c13*b31*a32^2*b23*c11-c12*a13*a31*c31*b22*b33+c13*c31*a23*a11*b32^2+2*a33*b32^2*c21*a13*c11-a33*b32^2*c11*c23*a11-2*b32*a33*c32*c11*a13*b21-2*b32*a33*c32*b11*a13*c21+2*a12*b13*c31^2*b23*a32+2*c12*b31*a33^2*c22*b11-c12*b31*a33^2*b22*c11-c12*c31*b22*b11*a33^2-a32*a33*b33*c21*c12*b11-a32*a33*c33*b11*b12*c21+2*a33*c32^2*b21*a13*b11+c12*c13*a31^2*b22*b33-c12*c13*b31^2*a23*a32+c12*c13*b31^2*a22*a33+a23*a31*c33*b12^2*c31+c23*a31*a33*b12^2*c31-c22*a13*a32*c13*b31^2-c22*b31*b32*a13^2*c31-c32*a33*c33*b21*b12*a11+2*c12*b13*a31*b31*c22*a33-c12*b13*a31*b31*a22*c33+2*a32*a13*b31*c32*c23*b11+2*a32*a13*c31*b32*b23*c11-2*a13*b31*c32^2*a23*b11+a12*c13*a31*c31*b23*b32-a12*c13*a31*c31*b22*b33-2*b22*a13*a31*b32*c13*c31+b22*a13*a31*c32*c13*b31-b32*a33*c33*c11*a22*b11+2*b32*a33*c33*c11*b22*a11-b32*b13*a31*c32*a23*c11+a12*b13*c31^2*b22*a33+a12*a33*c31*b33*c22*b11-b33*a32^2*c11*c23*b11+b22*a13*b31*a32*c13*c31-3*b12*c33*c32*a13*a21*b31+c12*a13*a31*b31*c23*b32-a12*c13*a31*b31*c22*b33-b32*b33*c33*a11*a22*c11+b32*c33*c32*a21*a13*b11+b13*b31*c23*c11*a32^2+a32*b33*b32*c21*c13*a11+b13*a31*c32^2*a23*b11+b32*a33^2*c11*c12*b21+2*a12*b31*c33^2*a22*b11-3*b12*c33*a31*a32*b23*c11-2*b12*b33*c33*a31*c12*a21+b12*b33*c31*a22*a11*c33+3*b12*b33*a32*c13*c21*a31+3*b12*b33*c32*a13*a21*c31-3*b12*b33*a31*c32*a23*c11+3*a22*c33*b32*a31*b13*c11-3*a22*c33*b32*b31*a13*c11-a12*a31*b22*b11*c33^2-a12*b31*c33^2*b22*a11-b12*a33^2*c31*c12*b21+2*b12*a31*c33^2*b22*a11-a22*a13*b32*b13*c31^2-a22*a31*c32*b13^2*c31-a22*a31*b32*c13^2*b31-2*a32*a33*c32*b21*c13*b11+2*a32*a33*b33*c21*b12*c11-a33*c32^2*b11*b13*a21-b12*b13*a31^2*c23*c32+b12*b13*a31^2*c22*c33-b12*b13*c31^2*a23*a32+c12*b13*b31*c31*a23*a32-a32*a13*c31*b23*b11*c32-a32*a13*b32*c13*c21*b31+a13*b31*c32^2*b23*a11-a32*a13*b32*c31*c13*b21-a32*a13*c32*b31*b13*c21+c32*b33^2*a11*a22*c11+2*a12*c13*a31*b31*b22*c33+a32*c33^2*b11*b22*a11-b33*c33*c31*a12^2*b21-b12*a13*c31^2*b23*a32+2*b12*a13*c31^2*a23*b32-b32*b33*c33*a11*a12*c21+b32*b33*c32*a11*a23*c11-2*a12*a33*c31*b33*b22*c11-b33*a32^2*c21*c13*b11+2*b32*a13*b31*c32*a23*c11-2*c32*a33^2*b21*c12*b11-a12*a23*b31*c33*b12*c31-a12*b23*a31*c33*c12*b31-3*a22*a33*b32*c31*c13*b11-a32*a33*b32*b23*c11^2-a32*a33*c32*c23*b11^2+a32*a33*b33*b22*c11^2+2*c12*a31*b33^2*c22*a11-c12*a31*b33^2*a22*c11-c12*c31*a22*a11*b33^2-c12*a13*a31*b31*b22*c33+c12*a13*a31*c31*b23*b32-c33*a32^2*b11*b13*c21-2*a32*b33*c32*c11*b23*a11+a32*b33*c32*b11*c23*a11-a32*c33*c32*a23*b11^2+c12*a33*a31*b33*b22*c11+c12*a33*a31*b22*b11*c33+a12*b33*b31*c33*c22*a11-2*a12*b33*b31*c33*a22*c11+3*a12*b33*c31*b32*c23*a11-3*a12*b33*c31*c32*a23*b11+a32*c33*b32*a11*b13*c21-2*a32*c33*b32*a11*c13*b21+2*a32*a13*c32*b31*c13*b21-a32*a13*c32*b13*b21*c31+c32*b33*c33*b22*a11^2-b23*b33*a12^2*c31^2-c23*c33*a12^2*b31^2+b33^2*c31*a12^2*c21+c33^2*b31*a12^2*b21-a23*a33*b12^2*c31^2-c23*c33*b12^2*a31^2+a33^2*c31*b12^2*c21+c33^2*a31*b12^2*a21-a23*a33*c12^2*b31^2-b23*b33*c12^2*a31^2+a33^2*b31*c12^2*b21+b33^2*a31*c12^2*a21+a22*a32*b13^2*c31^2+a22*a32*c13^2*b31^2+b22*b32*a13^2*c31^2+b22*b32*c13^2*a31^2+c22*c32*b13^2*a31^2+c22*c32*a13^2*b31^2-a32*b33^2*a22*c11^2-a32*c33^2*a22*b11^2-a32^2*c31*b13^2*c21-a32^2*b31*c13^2*b21+b33*a32^2*b23*c11^2+c33*a32^2*c23*b11^2-b32*a33^2*b22*c11^2-b32*c33^2*b22*a11^2-b32^2*c31*a13^2*c21-b32^2*a31*c13^2*a21+a33*b32^2*a23*c11^2+c33*b32^2*c23*a11^2-c32*a33^2*c22*b11^2-c32*b33^2*c22*a11^2-c32^2*b31*a13^2*b21-c32^2*a31*b13^2*a21+a33*c32^2*a23*b11^2+b33*c32^2*b23*a11^2+a12*a13*b31*c31*b23*c32-a12*a13*b31*c31*c22*b33-a12*a13*b31*c31*b22*c33+a12*b13*a31*b31*c23*c32+a12*b13*a31*c31*c23*b32-2*a12*b13*a31*c31*b23*c32+2*a12*b13*a31*c31*c22*b33-a12*b13*a31*c31*b22*c33+a12*b13*b31*c31*a23*c32-a12*b13*b31*c31*c22*a33+2*a12*b13*b31*c31*a22*c33+a12*c13*a31*b31*b23*c32+a12*c13*b31*c31*a23*b32-a12*c13*b31*c31*b22*a33+2*a12*c13*b31*c31*a22*b33-a12*a23*b31*b33*c12*c31-a12*b23*a31*c33*b12*c31-a12*b23*b31*a33*c12*c31+2*a12*b23*a31*b33*c12*c31-a12*c23*a31*b33*b12*c31+2*a12*c23*a31*c33*b12*b31+3*a12*a33*b31*c23*c11*b32-3*a12*a33*b31*c32*b23*c11+a12*a33*b31*c22*c11*b33-2*a12*a33*b31*c33*c22*b11-a32*b33*c33*b11*c22*a11+c13*a31*b32^2*a23*c11+3*c12*c33*b32*a13*a21*b31+3*c12*c33*a32*b13*b21*a31-3*c12*c33*a32*b31*b13*a21+a12*b33*a31*c33*b22*c11+3*a12*b33*b31*c32*a23*c11+a12*b33*c31*c33*b22*a11-2*a12*b33*c31*c33*a22*b11-3*a12*b33*b32*c13*c21*a31+3*a12*b33*c32*a31*c13*b21-3*a12*b33*c32*b31*c13*a21+3*a12*b33*c32*b31*a13*c21-3*a12*b33*c32*c31*a13*b21+a12*b33*c33*a31*b12*c21+a12*b33*c33*b31*c12*a21+a12*b33*c33*c31*b12*a21+3*a12*c33*a31*b32*b23*c11-3*a12*c33*a31*b23*b11*c32-3*a12*c33*b31*b32*a23*c11+3*a12*c33*b31*c32*b23*a11-3*a12*c33*c31*b32*b23*a11-b32*a13*c32*a31*c13*b21-b32*a13*c32*b31*c13*a21-b32*a13*c32*c31*b13*a21+2*b32*b13*a31*c32*c23*a11-b32*b13*c31*a23*a11*c32+2*b32*b13*c32*a31*c13*a21+2*b32*c13*a31*c32*b23*a11-b32*c13*a31*c32*a23*b11-b32*c13*b31*a23*a11*c32+b32*a33*c32*b11*c13*a21+b32*a33*c32*a11*b13*c21+b32*a33*c32*a11*c13*b21-b32*a33*b33*c21*c12*a11+2*b32*a33*b33*c21*a12*c11-b32*a33*c33*c11*a12*b21+2*b32*a33*c33*c11*b12*a21-b32*a33*c33*b11*a12*c21-b32*a33*c33*b11*c12*a21-b32*a33*c33*a11*c12*b21-b32*a33*b33*c11*c12*a21-b32*a33*b33*c11*c22*a11-b32*a33*c33*b11*c22*a11+b32*b33*c32*a21*a13*c11-2*b32*b33*c32*a21*c13*a11+b32*b33*c32*a11*a13*c21-b32*b33*c33*a21*a12*c11+2*b32*b33*c33*a21*c12*a11+b32*c33*c32*a11*a23*b11-c32*a33*b33*c11*a12*b21-c32*a33*b33*c11*b12*a21-c32*a33*b33*b11*a12*c21+2*c32*a33*b33*b11*c12*a21+2*c32*a33*c33*b21*a12*b11-c32*a33*c33*b11*b12*a21-c32*a33*b33*c11*b22*a11+2*c32*a33*b33*b11*c22*a11-c32*a33*c33*b11*b22*a11-c32*b33*c33*a21*a12*b11+2*c32*b33*c33*a21*b12*a11-c32*b33*c33*a11*a12*b21-c32*b33*c33*a11*a22*b11-a12*c33^2*b12*b21*a31-a12*c33^2*b31*b12*a21+b23*b31*c33*a12^2*c31+b12*b13*c31^2*a22*a33+2*b12*c13*a31^2*c23*b32-b12*c13*a31^2*b23*c32+b12*c13*a31^2*c22*b33-2*b12*c13*a31^2*b22*c33+b12*c23*b33*c12*a31^2-b12*b31*c22*c11*a33^2-b12*c31*a33^2*c22*b11+2*b12*c31*a33^2*b22*c11-a33*c33*a31*b12^2*c21-a33*c33*c31*b12^2*a21-c12*a13*b31^2*c23*a32-c12*b13*a31^2*c23*b32+2*c12*b13*a31^2*b23*c32-2*c12*b13*a31^2*c22*b33-c12*c13*a31^2*b23*b32-b22*a31*a32*c13^2*b31+a32*c32*c31*b13^2*a21+a32*b32*a31*c13^2*b21+a32*b32*b31*c13^2*a21+a32*a33*c33*c22*b11^2-2*a32*b33*c32*a11*b13*c21+a32*b33*c32*a11*c13*b21+2*a32*b33*c33*c11*a12*b21-a32*b33*c33*c11*b12*a21+2*a32*b33*c33*b11*a12*c21-a32*b33*c33*b11*c12*a21-a32*b33*c33*a11*b12*c21-a32*b33*c33*a11*c12*b21+a32*b33*b32*c11*c23*a11+3*c22*a33*a32*b31*b13*c11-3*c22*a33*a32*b13*b11*c31-3*c22*a33*b32*a31*b13*c11+3*c22*a33*b32*a31*c13*b11+3*c22*a33*b32*c31*b13*a11-3*c22*b33*a32*a31*c13*b11-3*c22*b33*a32*b31*a13*c11+3*c22*b33*a32*b31*c13*a11+3*c22*b33*a32*c31*a13*b11-3*c22*b33*b32*a13*a11*c31+3*c22*c33*a32*b13*b11*a31-3*c22*c33*a32*b31*b13*a11+3*c22*c33*b32*a13*a11*b31+a32*c33*b32*c11*a13*b21+a32*c33*b32*c11*b13*a21-2*a32*c33*b32*b11*c13*a21+a32*c33*c32*b21*b13*a11-2*a32*c33*c32*b21*a13*b11+a32*c33*c32*b11*b13*a21+a32*c33*b32*c11*b23*a11+2*a32*c13*b31*b32*c23*a11-a32*c13*b31*c32*b23*a11+2*a32*c13*b31*c32*a23*b11-a32*c13*c31*b32*b23*a11-a32*c13*c31*b32*a23*b11-2*a32*a33*b32*c21*b13*c11+a32*a33*b32*c11*c13*b21-a32*a33*b33*c11*c12*b21-a32*a33*c33*b21*b12*c11+a32*a33*b32*c11*c23*b11+a32*a33*c32*b11*b23*c11+a32*b33*b32*c11*c13*a21-2*a32*b33*b32*c21*a13*c11+a32*b33*c32*c11*a13*b21-2*a32*b33*c32*c11*b13*a21+a32*b33*c32*b11*a13*c21-a32*a13*b31*c23*c11*b32-a32*b13*b31*c32*a23*c11-a32*b13*c31*b32*c23*a11-a32*b13*c32*a31*c13*b21-a32*c13*a31*b32*b23*c11-a32*c13*a31*b23*b11*c32-3*b12*b33*a32*c31*c13*a21-3*b12*b33*c32*a31*a13*c21-2*b12*b33*a31*c33*c22*a11+b12*b33*a31*c33*a22*c11-b12*a13*a31*b31*c22*c33-2*b12*a13*a31*c31*c23*b32+b12*a13*a31*c31*b23*c32-b12*a13*a31*c31*c22*b33+2*b12*a13*a31*c31*b22*c33+b12*a13*b31*c31*c23*a32+2*b12*a13*b31*c31*c22*a33-b12*a13*b31*c31*a22*c33+b12*b13*a31*c31*c23*a32-b12*b13*a31*c31*a22*c33-2*b12*c13*a31*b31*c23*a32+b12*c13*a31*b31*a23*c32-b12*c13*a31*b31*c22*a33+2*b12*c13*a31*b31*a22*c33+b12*c13*a31*c31*b23*a32-2*b12*c13*a31*c31*a23*b32+2*b12*c13*a31*c31*b22*a33-b12*c13*b31*c31*a22*a33-b12*a23*a31*c33*c12*b31+2*b12*a23*b31*a33*c12*c31-b12*a23*a31*b33*c12*c31-b12*b23*a31*a33*c12*c31-b12*c23*a31*a33*c12*b31-3*b12*a33*a31*c32*c23*b11+3*b12*a33*a31*c32*b23*c11-2*b12*a33*a31*c33*b22*c11-3*b12*a33*b31*c23*c11*a32+3*b12*a33*b31*c32*c23*a11+b12*a33*b31*c33*c22*a11+b12*a33*b31*c33*a22*c11+3*b12*a33*c31*a32*c23*b11+b12*a33*c31*b33*c22*a11-2*b12*a33*c31*b33*a22*c11-2*b12*a33*c31*c33*b22*a11+b12*a33*c31*c33*a22*b11+3*b12*a33*a32*c31*c13*b21-3*b12*a33*c32*a31*c13*b21+3*b12*a33*c32*b31*c13*a21-3*b12*a33*c32*c31*b13*a21+b12*a33*b33*c12*c21*a31+b12*a33*c33*a31*c12*b21+b12*a33*c33*b31*c12*a21+3*b12*b33*a31*c23*c11*a32+3*b12*c33*a31*c32*a23*b11+3*b12*c33*b31*a32*a23*c11-3*b12*c33*b31*a23*a11*c32-2*c12*a13*a31*b31*b23*c32+2*c12*a13*a31*b31*c22*b33+c12*a13*b31*c31*b23*a32-2*c12*a13*b31*c31*a23*b32+2*c12*a13*b31*c31*b22*a33-c12*a13*b31*c31*a22*b33+c12*b13*a31*b31*c23*a32-2*c12*b13*a31*c31*b23*a32+c12*b13*a31*c31*a23*b32-c12*b13*a31*c31*b22*a33-c12*b13*b31*c31*a22*a33+c12*c13*a31*b31*a23*b32-c12*c13*a31*b31*a22*b33-2*c12*a33*a31*b33*c22*b11+3*c12*a33*b31*a32*b23*c11-3*c12*a33*b31*b32*c23*a11+c12*a33*b31*c33*b22*a11-2*c12*a33*b31*c33*a22*b11-3*c12*a33*c31*b23*b11*a32+3*c12*a33*c31*b32*b23*a11+c12*a33*c31*b33*b22*a11+c12*a33*c31*b33*a22*b11+3*c12*a33*b32*c31*b13*a21-3*c12*b33*a31*a32*c23*b11+3*c12*b33*a31*b32*a23*c11-2*c12*b33*a31*c33*b22*a11+c12*b33*a31*c33*a22*b11+3*c12*b33*b31*a32*c23*a11+3*c12*b33*c31*a32*a23*b11-3*c12*b33*c31*a23*a11*b32-3*c12*b33*a32*a31*c13*b21-3*c12*b33*a32*b31*a13*c21+3*c12*b33*a32*b31*c13*a21+3*c12*b33*a32*c31*a13*b21+3*c12*b33*b32*a31*a13*c21-3*c12*b33*b32*a13*a21*c31+3*c12*c33*a31*b23*b11*a32-3*c12*c33*a31*b32*a23*b11-3*c12*c33*b31*a32*b23*a11-2*a22*b13*b31*a32*c13*c31+a22*b13*a31*b32*c13*c31+a22*b13*a31*c32*c13*b31+3*a22*a33*b32*c13*c11*b31-3*a22*a33*c32*b31*b13*c11+3*a22*a33*c32*b13*b11*c31-3*a22*b33*b32*c13*c11*a31+3*a22*c33*b32*c31*a13*b11-3*a22*c33*c32*b13*b11*a31+3*a22*c33*c32*b31*b13*a11+b22*a13*a31*c32*b13*c31+b22*b13*a31*a32*c13*c31-3*b22*a33*a32*c13*c11*b31+3*b22*a33*a32*c31*c13*b11+3*b22*a33*c32*b31*c13*a11-3*b22*a33*c32*c31*b13*a11+3*b22*b33*a32*c13*c11*a31-3*b22*b33*a32*c31*c13*a11-3*b22*b33*c32*a31*a13*c11+3*b22*b33*c32*a13*a11*c31-3*b22*c33*a32*a31*b13*c11+3*b22*c33*a32*b31*a13*c11-3*b22*c33*a32*c31*a13*b11+3*b22*c33*a32*c31*b13*a11+3*b22*c33*c32*a31*a13*b11-3*b22*c33*c32*a13*a11*b31+c22*a13*a31*b32*c13*b31+c22*a13*a31*b32*b13*c31-2*c22*a13*a31*c32*b13*b31+c22*a13*b31*a32*b13*c31+c22*b13*a31*a32*c13*b31+3*b12*c33*a32*b31*a13*c21+b12*b23*c33*c12*a31^2+b12*b13*a31*c31*a23*c32-a32*a13*c31*b32*c23*b11+a13*c32^2*b13*b21*a31+b32*c32*b31*a13^2*c21+a12*a33*c31*b22*b11*c33+2*b33*a32^2*c21*b13*c11-3*a12*a33*b32*c31*c13*b21-b33*a32^2*c11*c13*b21+b32*c33^2*a11*a22*b11+b13*c31*a32^2*c23*b11-b32*a13*a31*c32*b23*c11-2*b32*a33^2*c21*b12*c11-a12*c31*b33^2*c22*a11+a12*a33*b33*c12*c21*b31-3*a12*c33*c32*b13*b21*a31+a32*c33*b32*c11*a23*b11+b32*c33^2*a11*a12*b21-b32*c33*c32*b23*a11^2-3*b12*c33*a32*a31*b13*c21+c12*c13*a31*b31*b23*a32+a32*c33^2*b21*b12*a11-2*a32*c33^2*b21*a12*b11+3*c22*b33*b32*a31*a13*c11+2*a12*c31*b33^2*a22*c11-a12*b33^2*c12*c21*a31+2*c12*a13*b31^2*a23*c32-2*c12*a13*b31^2*c22*a33+c12*a13*b31^2*a22*c33+b12*a33*b33*c31*c12*a21-b12*b13*a31*c31*c22*a33-a33*b32^2*c11*c13*a21-a33*b32^2*c21*c13*a11+c12*b13*a31^2*b22*c33+3*c12*a33*a31*b32*c23*b11-b32*a13*a31*c32*c23*b11+c32*a33*c33*a22*b11^2-2*a12*a33*b33*c31*b12*c21-2*c13*b31*a32^2*c23*b11+a32*b33^2*c21*c12*a11-2*a32*b33^2*c21*a12*c11+a32*a33*c32*b11*b13*c21-b33*c32^2*a21*a13*b11-c32*a33*b33*a11*b12*c21-a12*a13*b31^2*c23*c32-a12*b13*a31*b31*c22*c33-3*a12*c33*b32*c31*b13*a21+b32*a33*c32*b11*c23*a11+a12*a13*b31^2*c22*c33-3*b12*a33*a32*c13*c21*b31-3*c12*a33*a32*b13*b21*c31+3*b12*b33*c31*a23*a11*c32-a32*b33*c33*c11*b22*a11+a32*c33^2*b11*b12*a21-3*c12*a33*b32*a31*b13*c21-3*c22*c33*b32*a31*a13*b11+b32*c32*c31*a13^2*b21+b32*b33*c33*c22*a11^2+b32*c33^2*a21*a12*b11-a32*b13*c31*c32*a23*b11-a32*b13*b32*c31*c13*a21+c32*a33^2*b11*b22*c11+a13*b32^2*c13*c21*a31+a13*b32^2*c31*c13*a21-2*c13*a31*b32^2*c23*a11+3*c12*a33*a32*b31*b13*c21-3*c12*a33*b32*b31*c13*a21-c32*a33*b33*c11*a22*b11+b32*a33*c32*c11*b13*a21-a12*b13*c31^2*a23*b32-c12*c13*a31*b31*b22*a33+3*b12*a33*c32*a31*b13*c21+3*a12*c33*b32*c31*a13*b21-3*c22*a33*b32*b31*c13*a11-a32*b13*c32*b31*c13*a21+2*a32*c13*a31*b32*c23*b11-c22*b13*b32*c13*a31^2-c22*a31*a32*b13^2*c31+a32*c32*a31*b13^2*c21+b12*a33*a31*c22*c11*b33+b12*a33*a31*c33*c22*b11-3*b12*c33*c31*a32*a23*b11-3*b22*a33*c32*a31*c13*b11-a32*a13*b31*c32*b23*c11+a13*c32^2*b31*b13*a21-b32*a13*c31*c32*b23*a11+c32*a33^2*b11*b12*c21-a32*c13*b31*b32*a23*c11-b33*c32^2*a11*a13*b21-3*a12*a33*c31*b32*c23*b11-c33*a32^2*b21*b13*c11+2*b32*a33*c33*a11*b12*c21+a12*a13*c31^2*b22*b33+3*a12*b33*a31*c32*c23*b11+a12*a13*b31*c31*c23*b32-c33*b32^2*a21*a13*c11-c33*b32^2*a11*a13*c21+3*b22*a33*c32*a31*b13*c11-a32*a33*b33*c11*c22*b11-a32*a33*c33*b11*b22*c11+b13*b31*a23*a11*c32^2+a12*b33*c33*a31*c12*b21-a12*c13*b31^2*a23*c32+a22*a13*b31*b32*c13*c31+a12*b23*a33*b12*c31^2+2*a32*a33*c33*b21*c12*b11-a33*c32^2*b21*b13*a11-2*b13*c31*a32^2*b23*c11-a33*b33*b31*c12^2*a21-a22*a13*c32*c13*b31^2+3*a12*b33*b32*c31*c13*a21+a12*c13*b31^2*c22*a33+2*c32*a33*b33*a11*c12*b21+3*c12*a33*b32*a31*c13*b21+b13*a32^2*c31*c13*b21+c23*b31*b33*a12^2*c31-b33*c33*b31*a12^2*c21+2*c33*b32^2*a21*c13*a11-c33*b32^2*a11*a23*c11+b13*a32^2*c13*c21*b31,2*c32*b33*a21*a11*b12*c21-c32*b33*a11*c21*a12*b21-a12*c33*a31*c12*b21^2-b12*b32*c31*c13*a21^2+2*b12*c32*b31*c13*a21^2-b12*c32*c31*b13*a21^2-b32*b33*a11*c21*c12*a21+b12*a31^2*c23*c12*b21+b32*a33*c11*a21*c22*b11-2*c12*a32*c31*b21*b13*a21-2*c12*b32*a31*c21*b13*a21-2*b12*a32*b31*c21*c13*a21+a12*b31^2*c12*a23*c21+3*c12*c31*a33*b21*b22*a11+a12*c33*b31*c21*b12*a21+3*b22*c32*a31*c11*b13*a21-3*c12*b31*c33*a21*a22*b11-3*a12*b31*c33*b21*a22*c11-2*a12*b31^2*c22*c13*a21+b32*c33*c11*b12*a21^2-2*b32*c33*b11*c12*a21^2-3*c22*a32*a31*b21*c13*b11-a22*a31*b33*c11*c22*b11-2*a22*a31*b32*b23*c11^2-2*b22*a31*b31*c23*c12*a11-a22*c31*c32*b11*b23*a11-a22*c31*b33*c11*b22*a11+2*a22*c31*b32*c11*b23*a11-3*a12*b31*c32*b21*c23*a11+a12*b31^2*c22*a13*c21-c12*c32*a31*a13*b21^2-c12*c32*b31*b13*a21^2+a31*b31*a23*c12^2*b21-a31*c31*a13*b22^2*c11-a31*c31*b22^2*c13*a11-b12*a31*b31*c12*a23*c21-2*a32*b33*a11*b12*c21^2+a32*c33*c11*a12*b21^2+c12*b32*a31*c21*a13*b21+b31*c31*a12^2*c23*b21+3*a22*b32*c31*c11*b13*a21+3*a22*b32*c31*b11*a13*c21+b12*c31^2*a22*b13*a21+b12*c31^2*a13*b22*a21-c22*a31*b32*b11*c23*a11+a12*c33*b31*b21*c12*a21-2*a12*c33*c31*b21*b12*a21-a12*c32*c31*a13*b21^2-b22*a31*a32*c11*c23*b11+2*a12*a31*b31*c22*c13*b21-a12*a31*b31*c22*b13*c21+a22*b31*c31*a23*b12*c11-a22*b31*a32*c11*c23*b11+3*c12*a31*c32*b11*b23*a21-3*c12*a31*c32*b11*a23*b21-2*a12*c31^2*b22*b13*a21-2*c12*a31^2*b22*b13*c21+c12*a31^2*b22*c13*b21+c12*a31^2*b13*c22*b21+3*b12*c31*b32*a11*a23*c21+3*b12*c31*c32*a11*b23*a21-b22*c31*b32*a11*a23*c11+b32*b33*c11*c12*a21^2+b32*b33*a11*a12*c21^2+3*c12*c31*b33*a21*a22*b11+c12*a32*a31*b21*b13*c21+a12*c31^2*b12*a23*b21+3*b12*c31*a32*a21*c23*b11-3*b12*c31*b32*a11*c23*a21+a12*b31^2*c13*a22*c21-b22*b31*a33*c11*c22*a11+3*b12*c31*a33*c21*a22*b11-b22*c31^2*a23*b12*a11-b22*c31^2*a12*b23*a11+b22*c31*b32*c23*a11^2-a12*a31*c31*b13*c22*b21+2*a12*a31*c31*b22*b13*c21+b31*c33*c11*a22^2*b11+a22*c31*c32*a23*b11^2+a31*c31*b12^2*c23*a21-2*a22*a31*c32*c23*b11^2+a22*a31*b33*b22*c11^2-2*c32*b33*a11*a21*b22*c11+c32*b33*a11*a21*c22*b11+b31^2*c13*a22^2*c11-b12*a32*a31*b13*c21^2+2*b12*a32*b31*a13*c21^2-b12*b32*a31*a13*c21^2-2*b32*a33*c11*b21*c22*a11+b32*b33*c11*a11*c22*a21-b12*b33*c31*c12*a21^2-b12*c33*b31*c12*a21^2+a31*c31*a23*b12^2*c21+c12*c32*a31*b21*b13*a21+c12*c32*b31*a21*a13*b21-a32*c33*b21*b11*a12*c21+2*a32*c33*b21*b11*c12*a21-b12*a31*b31*c23*c12*a21+2*b12*a31*b31*c22*c13*a21-c33*a31*c21*b12^2*a21+a22*c31*a32*c23*b11^2+2*b32*c33*b21*c22*a11^2+c32^2*b11*a21*a13*b21+a12*b32*c31*c21*a13*b21+a12*b32*c31*b21*c13*a21+2*c32*b33*a21*c11*a12*b21-c32*b33*a21*b11*a12*c21-c33*b31*c21*a12^2*b21+c12*b32*b31*a21*a13*c21-2*c12*b32*c31*a21*a13*b21+b31*c31*a12^2*b23*c21-3*b22*c32*a31*c11*a13*b21-c12*a31*c31*b22*a13*b21+2*c12*a31*c31*b22*b13*a21-2*b12*a32*c31*c21*a13*b21-3*c12*a31*b33*a21*c22*b11-3*c12*c31*b33*a11*b22*a21+c32*a33*b11*b21*c22*a11+c32*a33*b21*c11*b22*a11-a12*a33*b31*b12*c21^2-a22*b31*c32*c11*a23*b11+2*a22*b31*c32*b11*c23*a11+2*b22*a31*c32*b11*c23*a11+2*b22*a31*a33*c11*c22*b11+3*a12*c31*b32*a21*b23*c11+a22*a31*b31*c22*c13*b11-b32*a33*c21*a11*c12*b21+b12*a31^2*c22*b13*c21+2*b32*c32*a11*c21*a13*b21+b12*a31^2*c12*b23*c21+3*c22*b32*b31*a21*a13*c11+3*b22*b32*c31*a21*c13*a11+b32*a33*c21*b11*c22*a11-3*b22*a32*a31*c21*b13*c11+3*b22*a32*a31*c21*c13*b11+3*b22*b32*a31*c21*a13*c11-3*b22*b32*c31*a21*a13*c11+a22*a31*c31*b23*c12*b11+a22*a31*c31*b22*b13*c11+3*c12*b31*a32*a21*b23*c11-a22*c31*b33*b11*c22*a11+2*a22*c31*c33*b11*b22*a11-b22*a31*c32*c11*a23*b11-b22*a31*c32*c11*b23*a11+2*a32*b32*c11*b21*c13*a21-a22*c31^2*b12*a23*b11+c31*b33*c11*a22^2*b11+2*c12*a31*b31*a22*b13*c21-c12*a31*b31*a22*c13*b21-c32*c33*a21*a22*b11^2-c31^2*b23*a12^2*b21-2*c22*b31*c31*a23*a12*b11+c22*b31*c31*a23*b12*a11-2*b22*a31*c31*a12*c23*b11+b22*a31*c31*b23*c12*a11+2*c22*b31*a32*c11*a23*b11-c22*b31*a32*c11*b23*a11+a22*b31*a33*b22*c11^2-a22*c31^2*b23*a12*b11-a22*b31^2*c23*a12*c11+2*a22*b31^2*c23*c12*a11-a22*b31^2*c22*a13*c11-a12*a31*c31*b23*b12*c21-a12*a31*b31*c12*b23*c21+c32*a33*a11*c12*b21^2-2*c32*b33*c11*b12*a21^2+c32*b33*b11*c12*a21^2-3*c12*b31*a33*a21*b22*c11+3*c12*b31*a33*a21*c22*b11+a12*c31^2*b23*b12*a21+a32*c32*b11*b21*c23*a11-3*c22*a32*b31*a11*b13*c21-2*a12*b33*b31*c21*c12*a21+a12*b33*c31*c21*b12*a21+c32*a33*b11*a21*b22*c11-a12*a33*c31*c12*b21^2-a12*b31*c31*a13*c22*b21-a12*b31*c31*b23*c12*a21-a12*b32*b31*a13*c21^2+3*c12*a31*a32*b11*c23*b21-3*c12*a31*a32*b11*b23*c21-2*b12*c32*b31*a21*a13*c21+b12*c32*c31*a21*a13*b21-a31*b31*a13*c22^2*b11+b31*a33*b11*c22^2*a11+a32^2*c11*b21*b13*c21-a31*b31*b13*c22^2*a11+a31*b33*b11*c22^2*a11-3*a22*b32*b31*c21*a13*c11+3*a22*b32*b31*c21*c13*a11-a22*c31*a32*b11*b23*c11-a22*c31*b32*c11*a23*b11+a32*c32*a11*c13*b21^2+a32*a33*c11*c12*b21^2+a32*a33*b11*b12*c21^2+b12*c33*a31*b21*c12*a21-3*c12*a31*c33*b21*b22*a11+a31*c33*c11*b22^2*a11-b22*a31^2*c23*b12*c11+2*b22*a31^2*c23*c12*b11+3*c12*a31*b32*b21*a23*c11+a12*b32*b31*c21*c13*a21-a22*b31*c33*b11*c22*a11+b22*a31*b31*c23*a12*c11-b22*a31^2*c12*b23*c11+b22*a31*a32*b23*c11^2+2*a12*b31*c31*b22*c13*a21+2*a12*b31*c31*b13*c22*a21+2*a12*b32*a31*b13*c21^2+3*b22*c32*a31*a11*c13*b21+3*b22*c32*c31*a21*a13*b11-2*b12*a33*a31*c21*c12*b21+b12*a33*b31*c21*c12*a21+b22*a31*b32*a23*c11^2-2*b22*b31*a32*a23*c11^2-2*b22*b31*c32*c23*a11^2+2*c32*a33*c21*a22*b11^2-c32*a33*a21*c22*b11^2+2*c32*b33*c21*b22*a11^2-a32*c32*b21*a11*b13*c21-b12*a31*b31*c22*a13*c21+b22*c31*c32*b23*a11^2+b22*c31*b33*c22*a11^2-c12*a32*a31*c13*b21^2+2*c12*a32*c31*a13*b21^2-c12*b32*b31*c13*a21^2+c22*b31*b32*c23*a11^2+c22*b31*c32*b23*a11^2-b32*b33*c11*a21*a12*c21-b32*c32*a21*c11*a13*b21-2*b12*c31^2*a22*a13*b21-c32^2*a11*a13*b21^2+c32^2*b21*b23*a11^2+c32^2*a21*a23*b11^2+a31*b31*b23*c12^2*a21-a33*b31*b21*c12^2*a21-b31^2*c23*a12^2*c21+b33*b31*a12^2*c21^2+c33*c31*a12^2*b21^2-a31^2*c23*b12^2*c21-c31^2*a23*b12^2*a21+a33*a31*b12^2*c21^2+c33*c31*b12^2*a21^2-a31^2*b23*c12^2*b21-b31^2*a23*c12^2*a21+a33*a31*c12^2*b21^2+b33*b31*c12^2*a21^2-b31*b33*a22^2*c11^2+c31^2*b13*a22^2*b11+a31^2*c13*b22^2*c11-a31*a33*b22^2*c11^2+c31^2*a13*b22^2*a11-c31*c33*b22^2*a11^2+a31^2*b13*c22^2*b11-a31*a33*c22^2*b11^2+b31^2*a13*c22^2*a11-b31*b33*c22^2*a11^2-a32^2*c11*c13*b21^2-a32^2*b11*b13*c21^2+a32^2*c21*c23*b11^2+a32^2*b21*b23*c11^2-b32^2*c11*c13*a21^2-b32^2*a11*a13*c21^2+b32^2*c21*c23*a11^2+b32^2*a21*a23*c11^2-c31*c33*a22^2*b11^2-c32^2*b11*b13*a21^2-a22*c31*b32*b11*c23*a11-3*a22*a32*b31*c21*c13*b11+3*a22*a32*b31*c21*b13*c11-3*a22*a32*c31*b21*b13*c11+3*a22*a32*c31*b21*c13*b11-3*a22*b32*c31*b11*c13*a21-3*a22*b32*c31*a11*b13*c21+3*a22*c32*b31*c11*a13*b21-3*a22*c32*b31*a11*c13*b21-3*a22*c32*c31*b21*a13*b11+3*a22*c32*c31*b21*b13*a11+a22*a31*b31*c23*b12*c11-2*a22*a31*b31*c23*c12*b11+a22*a31*b31*c22*b13*c11-2*a22*a31*b31*c13*b22*c11+a22*a31*c31*b22*c13*b11-2*a22*a31*c31*b13*c22*b11+a22*a31*c31*b12*c23*b11+2*a22*a31*b32*c11*c23*b11+2*a22*a31*c32*b11*b23*c11-a22*a31*c33*b11*b22*c11+a22*b31*c31*a23*c12*b11+a22*b31*c31*a13*b22*c11+a22*b31*c31*a13*c22*b11+a22*b31*c31*a12*b23*c11+a22*b31*c31*a12*c23*b11-2*a22*b31*c31*b23*c12*a11+a22*b31*c31*b22*c13*a11+a22*b31*c31*b13*c22*a11-a22*b31*b32*c11*c23*a11-a22*b31*a33*c11*c22*b11+2*a22*b31*b33*c11*c22*a11-a22*b31*c33*c11*b22*a11+b22*a31*b31*c22*a13*c11+b22*a31*b31*c22*c13*a11+b22*a31*b31*c12*a23*c11-2*b22*a31*c31*a23*c12*b11+b22*a31*c31*a13*c22*b11+b22*a31*c31*a12*b23*c11+b22*a31*c31*b13*c22*a11+b22*a31*c31*b12*c23*a11-b22*a31*b32*c11*c23*a11-b22*a31*b33*c11*c22*a11-b22*a31*c33*b11*c22*a11-2*b22*b31*c31*a23*a12*c11+b22*b31*c31*a23*c12*a11-2*b22*b31*c31*a13*c22*a11+b22*b31*c31*a12*c23*a11+2*b22*b31*a32*c11*c23*a11+2*b22*b31*c32*a11*a23*c11+2*b22*c31*a32*c11*a23*b11-b22*c31*a32*c11*b23*a11-b22*c31*a32*b11*c23*a11-b22*c31*a33*b11*c22*a11+3*b22*a32*c31*c11*a13*b21-3*b22*a32*c31*b11*a13*c21+3*b22*a32*c31*a11*b13*c21-3*b22*a32*c31*a11*c13*b21-3*b22*b32*a31*c21*c13*a11-3*b22*c32*a31*b11*c13*a21-3*b22*c32*c31*a21*b13*a11+c22*a31*b31*a23*c12*b11-2*c22*a31*b31*a12*b23*c11+c22*a31*b31*a12*c23*b11+c22*a31*b31*b23*c12*a11+c22*a31*b31*b12*c23*a11-2*c22*a31*b31*a23*b12*c11+c22*a31*c31*b23*a12*b11-2*c22*a31*c31*b23*b12*a11+c22*a31*c31*b12*a23*b11-c22*a31*a32*b11*b23*c11-c22*a31*b32*c11*a23*b11+2*c22*a31*b32*c11*b23*a11-c22*a31*c32*b11*b23*a11+c22*b31*c31*a12*b23*a11-c22*b31*b32*a11*a23*c11-c22*b31*c32*a11*a23*b11+2*c22*c31*a32*b11*b23*a11+2*c22*c31*b32*a11*a23*b11+3*c22*a32*a31*b21*b13*c11-3*c22*a32*b31*c11*a13*b21+3*c22*a32*b31*b11*a13*c21+3*c22*a32*b31*a11*c13*b21-3*c22*b32*a31*c11*b13*a21-3*c22*b32*a31*b11*a13*c21+3*c22*b32*a31*b11*c13*a21+3*c22*b32*a31*a11*b13*c21-3*c22*b32*b31*a21*c13*a11-3*c22*c32*a31*b21*b13*a11+3*c22*c32*a31*b21*a13*b11-3*c22*c32*b31*a21*a13*b11+3*c22*c32*b31*a21*b13*a11-c32*a33*b11*c21*b12*a21+2*c32*a33*b21*c11*b12*a21+2*c32*a33*b21*b11*a12*c21-c32*a33*b21*b11*c12*a21-c32*a33*b21*a11*b12*c21+b32*c32*a11*c21*a23*b11+b32*c32*a11*b21*a23*c11+b32*c32*a11*a21*b23*c11-2*b32*c32*a21*c11*a23*b11+b32*a33*c11*c21*b22*a11+b32*b33*c11*a11*a22*c21-2*b32*c33*a11*b21*a22*c11+b32*c33*a11*a21*b22*c11-2*b32*c33*a11*a21*c22*b11+b32*c33*a21*c11*a22*b11-c32*c33*b11*a21*a12*b21-a32*a33*c11*b21*b12*c21-a32*b32*c21*c11*a13*b21-a32*b32*c21*c11*b13*a21-a32*b32*c21*b11*c13*a21-a32*b32*c21*a11*c13*b21-a32*c32*b21*c11*b13*a21-a32*c32*b21*b11*a13*c21+2*a32*c32*b11*c21*b13*a21-a32*a33*b11*c21*c12*b21-a32*b33*c21*c11*a12*b21+2*a32*b33*c21*c11*b12*a21-a32*b33*c21*b11*c12*a21+2*a32*b33*c21*a11*c12*b21-a32*b33*c11*b21*c12*a21-a32*c33*b21*c11*b12*a21+2*a32*c33*b21*a11*b12*c21-a32*c33*b11*c21*b12*a21+a32*b32*c11*c21*a23*b11+a32*b32*c11*c21*b23*a11+a32*b32*c11*b21*c23*a11-2*a32*b32*c21*b11*c23*a11+a32*c32*b11*b21*a23*c11+a32*c32*b11*a21*b23*c11-2*a32*c32*b21*c11*b23*a11+a32*a33*c11*b11*c22*b21+a32*a33*c11*b11*b22*c21+a32*b33*c11*c21*a22*b11-2*a32*b33*c11*c21*b22*a11+a32*b33*c11*b21*c22*a11-2*a32*b33*c11*a21*c22*b11+a32*b33*c21*b11*c22*a11+a32*c33*b11*c21*b22*a11+a32*c33*b11*b21*a22*c11-2*a32*c33*b11*b21*c22*a11-2*a32*c33*b11*a21*b22*c11+a32*c33*b21*c11*b22*a11+a32*c32*b11*c21*b23*a11-b32*c32*a21*b11*a13*c21-b32*c32*a21*a11*b13*c21+2*b32*a33*c21*b11*c12*a21-b32*a33*c11*b21*c12*a21-b32*c33*a21*c11*a12*b21+2*b32*c33*a21*b11*a12*c21-b32*c33*a21*a11*b12*c21+2*b32*c33*a21*a11*c12*b21-b32*c33*a11*c21*a12*b21-c32*c33*a11*b21*b12*a21-2*c32*b33*a11*c21*a22*b11+c32*b33*a11*b21*a22*c11+c32*b33*a21*c11*a22*b11+c32*c33*b11*a11*b22*a21+c32*c33*b11*a11*a22*b21-3*a12*b31*a32*c11*b23*c21-3*a12*b31*b32*c11*c23*a21-3*a12*b31*c32*c21*a23*b11+3*a12*b31*c32*c21*b23*a11+3*a12*b31*c32*a21*c23*b11-3*a12*b31*a33*c21*c22*b11+3*a12*b31*a33*c11*b22*c21+3*a12*b31*c33*c21*a22*b11-3*a12*b31*c33*c21*b22*a11+3*a12*b31*c33*b21*c22*a11-3*a12*c31*a32*b11*c23*b21+3*a12*c31*a32*b11*b23*c21-3*a12*c31*b32*c21*b23*a11-3*a12*c31*b32*b21*a23*c11+3*a12*c31*b32*b21*c23*a11-3*a12*c31*c32*b11*b23*a21+3*a12*c31*c32*b11*a23*b21+3*a12*c31*b33*c21*b22*a11+3*a12*c31*b33*b21*a22*c11-3*a12*c31*b33*b21*c22*a11+a12*a32*c31*b21*b13*c21-a12*b31*c31*a13*b22*c21-a12*b31*c31*a22*b13*c21-3*a12*a31*c33*b11*c22*b21-a12*b31*c31*a22*c13*b21-a12*b31*c31*a23*c12*b21+3*a12*a31*c33*b21*b22*c11+3*a12*a31*b33*c21*c22*b11-a12*a31*c31*b12*c23*b21+2*a12*a31*c31*b23*c12*b21-a12*a31*b31*c13*b22*c21-a12*a31*b31*c23*c12*b21+2*a12*a31*b31*c23*b12*c21+a12*c32*b31*c21*a13*b21+a12*c32*b31*c21*b13*a21-2*a12*c32*b31*b21*c13*a21+a12*c32*c31*b21*b13*a21+a12*a33*b31*c21*c12*b21+a12*a33*c31*b21*b12*c21+a12*b33*a31*c21*c12*b21+a12*b33*c31*b21*c12*a21+a12*c33*a31*b21*b12*c21-b12*a31*b31*c13*a22*c21-b12*a31*c31*a23*c12*b21-b12*a31*c31*a22*b13*c21+2*b12*a31*c31*a22*c13*b21-b12*a31*c31*a13*b22*c21+2*b12*a31*c31*a13*c22*b21-b12*a31*c31*b23*c12*a21-b12*a31*c31*b22*c13*a21-b12*a31*c31*b13*c22*a21-3*b12*a31*a32*c11*c23*b21+3*b12*a31*a32*c11*b23*c21+3*b12*a31*b32*c11*c23*a21-3*b12*a31*b32*c11*a23*c21+3*b12*a31*c32*c21*a23*b11-3*b12*a31*c32*c21*b23*a11+3*b12*a31*c32*b21*c23*a11-3*b12*a31*c32*a21*c23*b11-3*b12*a31*b33*c21*c22*a11+3*b12*a31*b33*c11*a22*c21-3*b12*a31*c33*c21*a22*b11+3*b12*a31*c33*c21*b22*a11-3*b12*a31*c33*a21*b22*c11+3*b12*a31*c33*a21*c22*b11+2*b12*b31*c31*a23*c12*a21+2*b12*b31*c31*a22*a13*c21-b12*b31*c31*a22*c13*a21-b12*b31*c31*a13*c22*a21+3*b12*b31*a33*c21*c22*a11-3*b12*b31*a33*c11*a22*c21-3*b12*b31*c33*a11*c22*a21+3*b12*b31*c33*a21*a22*c11-3*b12*c31*a32*c21*a23*b11+3*b12*c31*a32*b21*a23*c11-3*b12*c31*a32*a21*b23*c11-3*b12*c31*c32*a11*a23*b21-3*b12*c31*a33*c21*b22*a11+3*b12*c31*a33*a21*b22*c11-3*b12*c31*a33*a21*c22*b11+3*b12*c31*b33*a11*c22*a21-3*b12*c31*b33*a21*a22*c11+b12*a32*c31*c21*b13*a21+b12*a32*c31*b21*c13*a21+b12*b32*c31*a21*a13*c21+b12*c32*a31*c21*a13*b21+b12*c32*a31*c21*b13*a21-2*b12*c32*a31*b21*c13*a21+b12*a33*c31*b21*c12*a21+b12*b33*a31*c21*c12*a21+3*c12*a31*c33*b11*a22*b21+2*c12*b31*c31*a22*a13*b21-c12*b31*c31*a22*b13*a21-c12*b31*c31*a13*b22*a21+3*c12*b31*a32*c21*a23*b11-3*c12*b31*a32*b21*a23*c11-3*c12*b31*a32*a21*c23*b11+3*c12*b31*b32*a11*c23*a21-3*c12*b31*b32*a11*a23*c21+3*c12*b31*c32*a11*a23*b21+3*c12*b31*a33*b21*a22*c11-3*c12*b31*a33*b21*c22*a11+3*c12*b31*c33*a11*b22*a21+2*c12*a31*b31*a13*b22*c21-c12*a31*b31*b13*c22*a21-c12*a31*c31*b13*a22*b21+3*c12*a31*b32*c21*b23*a11-3*c12*a31*b32*b21*c23*a11-3*c12*a31*b32*a21*b23*c11+3*c12*a31*b33*a21*b22*c11+c12*a32*b31*c21*b13*a21+c12*a32*b31*b21*c13*a21+c12*b32*a31*b21*c13*a21+a22*a31*c33*c22*b11^2-a22*b31^2*c22*c13*a11-a22*b31^2*c12*a23*c11-a22*c31^2*b22*b13*a11+a22*c31*a33*c22*b11^2-2*c12*b31^2*a22*a13*c21+c12*b31^2*a22*c13*a21+c12*b31^2*a13*c22*a21+2*c12*b32*c31*b13*a21^2-b33*a31*b21*c12^2*a21+b32^2*c11*a21*a13*c21+c22*a31*a32*c23*b11^2+c22*a31*c32*a23*b11^2+2*c22*b31^2*a23*a12*c11-c22*b31^2*a23*c12*a11-c22*b31^2*a12*c23*a11-2*c22*c31*a32*a23*b11^2-2*c22*c31*b32*b23*a11^2+a32^2*b11*c21*c13*b21+a32*b32*b11*a13*c21^2+a32*b32*a11*b13*c21^2+a32*c32*c11*a13*b21^2-2*a32*c33*a11*c12*b21^2-a32^2*c11*b11*c23*b21-a32^2*c11*b11*b23*c21-a32*b32*b21*a23*c11^2-a32*b32*a21*b23*c11^2-a32*c32*c21*a23*b11^2-a32*c32*a21*c23*b11^2-a32*a33*c21*c22*b11^2-a32*a33*b21*b22*c11^2-a32*b33*b21*a22*c11^2+2*a32*b33*a21*b22*c11^2-a32*c33*c21*a22*b11^2+2*a32*c33*a21*c22*b11^2+b32*c32*c11*b13*a21^2+b32*c32*b11*c13*a21^2+b32^2*a11*c21*c13*a21+c32*c33*b11*b12*a21^2+c32*c33*a11*a12*b21^2-c32^2*b11*a11*b23*a21-c32^2*b11*a11*a23*b21-c32*b33*b21*c22*a11^2-c32*c33*b21*b22*a11^2-3*a22*c32*b31*c11*b13*a21+b32*c33*a11*c21*a22*b11+c31*a33*c11*b22^2*a11+3*a12*c31*a33*b11*c22*b21-3*a12*a31*b33*c11*b22*c21-b32^2*c11*a11*c23*a21-b32^2*c11*a11*a23*c21+3*a12*b31*b32*c11*a23*c21+a12*b31^2*c23*c12*a21-b22*c31*c32*a11*a23*b11-2*a12*b32*c31*c21*b13*a21-2*a12*c32*a31*b21*b13*c21+2*a12*c32*a31*c13*b21^2-b32*b33*a21*a22*c11^2-b32*c33*c21*b22*a11^2+a12*a32*b31*c21*c13*b21-2*a12*b32*a31*c21*c13*b21-a12*a31*c31*b22*c13*b21-3*c12*b31*c32*a11*b23*a21+a32*b32*c11*a21*c23*b11-b32*a33*a21*b22*c11^2-b32*b33*c21*c22*a11^2-a22*c31*a33*b11*b22*c11+b32*c32*a11*a21*c23*b11+b12*a32*a31*c21*c13*b21+2*a22*c31^2*b23*b12*a11-a22*c31^2*b22*a13*b11-a33*c31*c21*b12^2*a21-b32*a33*c21*c11*b12*a21-2*b12*a31^2*c22*c13*b21-b31*c31*a22^2*b13*c11-b31*c31*a22^2*c13*b11-a12*b31*c31*b12*c23*a21-a12*a32*c31*c13*b21^2-3*c12*a31*b33*b21*a22*c11+3*c12*a31*b33*b21*c22*a11-c32*b33*a21*a11*c12*b21-b33*c31*c21*a12^2*b21+2*c22*a31^2*b23*b12*c11-c22*a31^2*b23*c12*b11-c22*a31^2*b12*c23*b11-2*c32*a33*b11*c21*b22*a11-2*c32*a33*b11*b21*a22*c11-a12*b33*a31*b12*c21^2-b32*c32*c21*b23*a11^2+c32^2*a11*b21*b13*a21-2*c32*a33*c11*a12*b21^2-2*a22*b31*c31*b12*c23*a11-b22*a31^2*c22*b13*c11-b22*a31^2*c22*c13*b11+a22*a31*b31*c12*b23*c11-2*a22*a31*c31*b23*b12*c11+3*a12*b31*a32*c11*c23*b21-a12*a32*b31*b13*c21^2-3*c12*c31*a33*b11*a22*b21+a12*c31^2*b13*a22*b21+b22*b31*c33*c22*a11^2+2*b22*c31^2*a23*a12*b11-2*b32*a33*b11*a12*c21^2+b32*a33*a11*b12*c21^2-c22*b31*a32*b11*c23*a11-a12*b31*c31*a23*b12*c21-2*c12*a32*b31*c21*a13*b21-c12*a31*b31*a13*c22*b21-c12*a31*b31*b22*c13*a21+a12*c31^2*b22*a13*b21+b22*a31*c31*a23*b12*c11-b32*c32*a21*a11*c13*b21+2*b32*a33*c21*c11*a12*b21+b12*a31^2*c13*b22*c21+b12*b32*a31*c21*c13*a21-a22*b31*c32*c11*b23*a11-b32*c32*b21*c23*a11^2+2*b32*a33*b21*a22*c11^2+3*a22*c32*b31*b11*c13*a21+a32*b33*b11*a12*c21^2+a22*b31*a32*b23*c11^2+a22*b31*b32*a23*c11^2-a32*c32*b21*b11*c13*a21-2*b32*a33*c11*c21*a22*b11-3*a12*c31*a33*b21*b22*c11-3*a12*c31*b33*c21*a22*b11,3*c12*a33*b22*c11*b13*a21-a13*c31*b22^2*c13*a11+a33*a11*c13*b22^2*c11-3*b12*c33*a22*c11*a13*b21+3*b12*c33*a22*c11*b13*a21+3*b12*c33*a22*b11*a13*c21-b13*c31*a12^2*c23*b21+b22*a13*c32*c11*b13*a21+b22*a13*c32*b11*c13*a21+3*b12*a23*c31*b13*c22*a11+3*b12*b23*c32*a21*a13*c11-3*b12*b23*c32*a11*a13*c21-a13*c31*b12^2*c23*a21-a13*c33*c21*b12^2*a21-3*b12*b23*c31*a13*c22*a11+b12*c31*a23^2*c12*b11-a13*a31*c23*b12^2*c21+2*a13*c31*a23*b12^2*c21+a12*b32*b21*c13^2*a21-a12*c13*a33*c12*b21^2+a12*a31*c12*b23^2*c11-b12*b13*c33*c12*a21^2-b12*c13*b33*c12*a21^2-2*b12*a31*b22*c13^2*a21+3*b12*a23*c32*b11*c13*a21+3*b12*a23*c32*a11*b13*c21-a22*b23*c32*b11*c13*a11+2*a22*b23*c32*a11*b13*c11-a12*a13*c33*c12*b21^2+a22*b13*b32*c11*c13*a21-2*c23*c33*b21*a12^2*b11-a22*b32*a11*c13^2*b21+a22*a23*b32*c11^2*b13+a22*a23*c32*b11^2*c13+3*a12*b23*a31*c13*b22*c11+3*c12*a23*b31*b22*c13*a11-3*c12*a23*c31*b22*b13*a11+3*b12*b23*a31*c22*a13*c11+3*a12*a33*b11*c13*b22*c21+2*c22*a23*b32*b11*a13*c11-c22*a23*b32*a11*b13*c11-c12*b13*a32*b21*c13*a21+2*a12*c23*a33*b21*c12*b11-a12*c23*b33*c11*b12*a21+b22*c33*b13*c22*a11^2-a13*a31*c13*b22^2*c11+c22*b23*b32*a11^2*c13-3*c12*a23*a31*b22*c13*b11-3*c12*a23*b31*a22*b13*c11-b22*a23*a32*c11*c13*b11+2*b22*a23*b32*c11*c13*a11+a12*a31*b12*c23^2*b11+a12*b31*b12*c23^2*a11+c22*a13*b32*c11*b13*a21+3*c12*a23*c31*b13*a22*b11-3*c12*a23*a32*b21*b13*c11+a23*c31*b12^2*c23*a11-2*a23*a33*c21*b12^2*c11+a23*c33*c11*b12^2*a21-a22*a33*c11*b13*c22*b11-a22*b33*c11*a13*c22*b11-c22*a23*b32*b11*c13*a11-a12*c23*a33*b21*b12*c11+3*a12*b23*c31*a13*c22*b11-3*a12*b23*c31*b22*c13*a11+c22*c23*a32*b11^2*a13+c22*c23*b32*a11^2*b13-c22*c23*a33*b11^2*a12+3*b12*b23*a32*c21*c13*a11+a22*a33*b22*b13*c11^2+a22*a33*c22*c13*b11^2-2*c22*a13*c32*b11*b13*a21+c22*b13*a32*b11*c13*a21-2*a12*a13*b31*c23*c12*b21-3*b12*c23*b31*a22*a13*c11-2*a12*a13*c31*b23*b12*c21-c32*a23*a12*c23*b11^2-c32*b11*a23^2*b12*c11-c32*b23*b12*c23*a11^2+b12*a31*a22*c13^2*b21+2*b22*b32*a21*c13^2*a11+b22*a23*a32*c11^2*b13-3*a12*b33*c22*c11*a13*b21+3*a12*b33*c22*b11*a13*c21-a22*c32*a11*b13^2*c21-a22*a31*b22*c13^2*b11-3*c12*b23*c31*a22*a13*b11+b22*b23*c32*a11^2*c13-b22*b23*a33*c11^2*a12-a12*a32*c13^2*b21^2+c13*c33*a12^2*b21^2-c31*a12^2*b23^2*c11-b31*a12^2*c23^2*b11-2*c22*b23*c32*a11^2*b13+2*c22*b23*b33*a11^2*c12-c22*b23*c33*a11^2*b12+a22*a13*b31*c22*b13*c11-2*a22*a13*b31*c22*c13*b11+c23*b33*c11*a12^2*b21+2*a22*b33*a11*c22*b13*c11-a22*b33*a11*c22*c13*b11-b12*a23*c31*b23*c12*a11-c32*a11*a12*b23^2*c11-c22*b32*c11*a13^2*b21-c22*b32*b11*a13^2*c21+3*c12*c33*b11*a13*b22*a21-3*c12*c33*a11*b22*a13*b21+a12*a13*b32*b13*c21^2+b12*a13*c33*b21*c12*a21-2*b12*b13*a31*c23*c12*a21+3*a12*c33*b22*c11*a13*b21-c12*a13*a31*b22*b13*c21+2*c12*a13*a31*b13*c22*b21+a32*b23*a11*c23*b12*c11+b12*c13*b31*a23*c12*a21+b12*c13*a33*b21*c12*a21-3*c12*b23*a31*a13*b22*c11+3*c12*b23*b31*a22*a13*c11+3*a12*b23*c32*b11*a13*c21-c13*b33*c21*a12^2*b21-a12*b23*a33*c11*c12*b21+b12*a13*b33*c21*c12*a21+a12*c13*b31*b23*c12*a21-2*a12*c13*b31*b12*c23*a21+a12*c13*c31*b23*b12*a21+a12*c13*c31*b12*a23*b21-3*c12*c23*a31*b13*a22*b11-2*a22*b23*c33*b11*a12*c11+a22*b33*a13*b22*c11^2+a22*c33*a13*c22*b11^2+c12*c31*b22*a13^2*b21+c12*b32*c21*a13^2*b21-3*a12*b23*b32*c21*c13*a11-3*a12*b23*c32*b11*c13*a21-c13*c31*b23*a12^2*b21+a22*a13*c31*b13*c22*b11-2*a22*a13*b32*c21*b13*c11+b23*c33*c11*a12^2*b21-3*a12*c33*b13*b21*c22*a11-a12*b13*b32*c21*c13*a21+a22*a23*c33*b11*b12*c11-2*a12*c31*a22*b13^2*c21+a23*b33*b11*c12^2*a21+2*b12*a23*a33*c21*c12*b11-b12*a23*b33*c21*c12*a11-c13*b31*a12^2*b23*c21-a12*a32*b13^2*c21^2+a23*b33*a11*c12^2*b21+c33*a11*a13*b22^2*c11-b13*c31*a22^2*c13*b11+b33*c11*a22^2*c13*b11+b22*b23*a33*c11*c12*a11+2*c12*a13*b31*b13*c22*a21-a12*b23*c33*b11*c12*a21+b22*c23*a33*b11*c12*a11+b22*c23*b33*a11*a12*c11+c22*a13*a32*b21*b13*c11+c22*a13*a32*b11*b13*c21+b22*b13*a32*c21*c13*a11-2*b22*b13*c32*a21*c13*a11+a12*b13*c31*b12*c23*a21+2*a12*b13*a32*c21*c13*b21+a12*c32*c21*b13^2*a21+a12*b13*b31*c23*c12*a21-b22*b23*c33*a11^2*c12-2*b22*c23*b32*a11^2*c13+b22*c23*c32*a11^2*b13-b22*a23*c32*a11*b13*c11-2*b22*a23*a33*c11*c12*b11+2*b12*b23*c33*a21*c12*a11+3*b12*c23*a31*a22*b13*c11+a22*b23*b32*c11^2*a13-a22*b23*a33*c11^2*b12+2*a22*b23*b33*c11^2*a12+3*c12*a33*b22*a11*c13*b21+a12*a13*c32*c13*b21^2+a12*a13*c31*b23*c12*b21+c22*a13*b32*b11*c13*a21-a12*a23*b33*c11*c12*b21-a12*a23*b33*c21*c12*b11-b22*c32*c11*a13^2*b21-b22*c32*b11*a13^2*c21-c12*a13*a31*b22*c13*b21+2*b13*c31*a12^2*b23*c21+b12*a13*a31*c23*c12*b21-b22*b33*c11*a13*c22*a11-b22*c33*b11*a13*c22*a11+a23*a31*b23*c12^2*b11+a23*b31*b23*c12^2*a11-c12*a13*c31*b13*a22*b21-c12*a13*a32*b21*b13*c21-2*c22*b13*b32*a21*c13*a11-c22*a23*a32*b11*b13*c11-b12*b23*a33*c11*c12*a21-b12*b23*a33*c21*c12*a11+2*a22*c33*a11*b22*c13*b11-a22*c33*a11*b13*c22*b11-a12*b23*b31*c23*c12*a11-3*a12*b23*b31*c22*a13*c11+b23*c31*a12^2*c23*b11-c13*c31*a23*b12^2*a21-c13*a33*c21*b12^2*a21+a23*a31*c23*b12^2*c11-2*a12*b13*c31*a23*b12*c21+b12*a13*c31*b23*c12*a21+2*b12*a13*c31*b22*c13*a21-2*a22*c23*c33*b11*b12*a11-a22*a33*c11*b22*c13*b11-b13*b31*c23*a12^2*c21-a12*b23*c31*b12*c23*a11+3*a12*b23*b32*c11*c13*a21+b23*b31*c23*a12^2*c11-3*b12*b23*a31*c13*a22*c11+3*b12*b23*c31*a22*c13*a11-b13*c33*c21*a12^2*b21-2*b22*a13*b32*c11*c13*a21-2*b22*a13*b32*c21*c13*a11-a22*b33*a11*c13*b22*c11-a22*c33*b11*a13*b22*c11-3*c12*c23*a32*b11*b13*a21+3*c12*c23*b32*a21*a13*b11-a12*a13*b33*b12*c21^2+2*a12*b23*b33*c11*c12*a21-a12*b23*a31*c23*c12*b11-3*a12*b23*a31*c22*c13*b11-2*b23*b33*c21*a12^2*c11-3*b12*c33*a22*a11*b13*c21+3*b12*c33*a13*b21*c22*a11-b12*a23*c33*b11*c12*a21-b12*a23*c33*a11*c12*b21-a12*a13*c31*b22*c13*b21-a12*a13*c31*b13*c22*b21-c22*a32*c11*b13^2*a21-c22*a32*a11*b13^2*c21+2*c22*c32*a21*b13^2*a11-a12*b13*b31*c22*c13*a21-2*a22*b13*a32*c21*c13*b11+a22*b13*b32*c21*c13*a11+c23*b33*b11*a12^2*c21+2*a12*b23*b33*c21*c12*a11-a12*b23*c33*a11*b12*c21-3*b12*b33*c11*a22*c13*a21+3*b12*b33*c11*a13*c22*a21-b12*b32*a13^2*c21^2-b12*b32*c13^2*a21^2+a13*a33*b12^2*c21^2+c13*c33*b12^2*a21^2-c31*a23^2*b12^2*c11-a31*b12^2*c23^2*a11-c12*c32*a13^2*b21^2-c12*c32*b13^2*a21^2+a13*a33*c12^2*b21^2+b13*b33*c12^2*a21^2-b31*a23^2*c12^2*b11-a31*b23^2*c12^2*a11+c31*a22^2*b13^2*c11+b31*a22^2*c13^2*b11-b33*a22^2*b13*c11^2-c33*a22^2*c13*b11^2+c31*a13^2*b22^2*c11+a31*b22^2*c13^2*a11-a33*a13*b22^2*c11^2-c33*b22^2*c13*a11^2+b31*a13^2*c22^2*b11+a31*b13^2*c22^2*a11-a33*a13*c22^2*b11^2-b33*b13*c22^2*a11^2+a32*a12*b23^2*c11^2+a32*a12*c23^2*b11^2+b32*a23^2*b12*c11^2+b32*b12*c23^2*a11^2+c32*a23^2*c12*b11^2+c32*b23^2*c12*a11^2+b13*b33*a12^2*c21^2-a22*c32*c11*b13^2*a21-a22*b31*b22*c13^2*a11+2*a22*a32*b21*c13^2*b11-a22*b32*b11*c13^2*a21-2*a22*b23*a32*c11^2*b13-2*a22*c23*a32*b11^2*c13+a22*c23*c32*b11^2*a13-a22*c23*a33*b11^2*c12+2*a22*c23*c33*b11^2*a12-b13*b31*c13*a22^2*c11+c33*b11*a22^2*b13*c11-b22*b31*c22*a13^2*c11-b22*c31*a13^2*c22*b11+2*b22*b32*c21*a13^2*c11-a13*b31*b13*c22^2*a11+a33*a11*b13*c22^2*b11-a32*a23*c23*c12*b11^2-a32*a11*c12*b23^2*c11-a32*a11*b12*c23^2*b11-b32*a23*a12*b23*c11^2-b32*c11*a23^2*c12*b11-b32*b23*c23*c12*a11^2-b32*b11*a12*c23^2*a11+2*c22*c32*b21*a13^2*b11+c22*a23*a32*b11^2*c13-2*c22*a23*c32*b11^2*a13+2*c22*a23*a33*b11^2*c12-c22*a23*c33*b11^2*a12+a12*b13*c31*a23*c12*b21+2*a12*b13*c31*a22*c13*b21-2*a12*b13*c31*b23*c12*a21-a12*b13*c31*b22*c13*a21+2*a22*b23*a32*c11*c13*b11+a22*b23*a33*c11*c12*b11-2*a22*b23*b33*c11*c12*a11+3*c12*c23*b31*a22*b13*a11-3*c12*c23*b31*a13*b22*a11+3*c12*c23*a32*b21*b13*a11-3*c12*c23*b32*a11*a13*b21-3*c12*a33*b22*b11*c13*a21-3*c12*a33*b22*a11*b13*c21+3*c12*a33*b13*c21*a22*b11-3*c12*a33*b13*b21*a22*c11+3*c12*b33*a22*c11*a13*b21-3*c12*b33*a22*b11*a13*c21+3*c12*b33*a22*b11*c13*a21-3*c12*b33*a22*a11*c13*b21+3*c12*b33*a13*c21*b22*a11-3*c12*b33*a13*a21*b22*c11-3*c12*c33*b11*a22*b13*a21+3*c12*c33*a11*b13*a22*b21-2*a22*b13*a32*c11*c13*b21+a22*a13*b31*c13*b22*c11+a22*a13*c31*b22*c13*b11+a22*a13*b32*c21*c13*b11+a22*a13*c32*b11*b13*c21-2*a22*a13*c32*b21*c13*b11+a22*a13*c32*b21*b13*c11+a22*b13*a31*c22*c13*b11+a22*b13*a31*c13*b22*c11+a22*b13*b31*c22*c13*a11+a22*b13*c32*a11*c13*b21-a22*a23*b32*c11*c13*b11-a22*a23*c32*b11*b13*c11+a12*b13*a31*c23*c12*b21-a12*b13*a31*c22*c13*b21-a12*b13*a31*c13*b22*c21+2*a12*b13*b31*c13*a22*c21+a12*b13*b31*c12*a23*c21+a22*b13*c31*b22*c13*a11-a12*a13*b31*c22*b13*c21+2*a12*a13*b31*c22*c13*b21-a12*a13*b31*c13*b22*c21+a12*a13*b31*c12*b23*c21+3*b12*c23*b31*a13*c22*a11+3*b12*c23*c31*a22*a13*b11-3*b12*c23*c31*a22*b13*a11+2*a12*a13*c31*b22*b13*c21+a12*a13*c31*b12*c23*b21-a12*a13*b32*c21*c13*b21-a12*a13*c32*b21*b13*c21+a12*a13*b33*c21*c12*b21+a12*a13*c33*b21*b12*c21+a12*b13*a31*c23*b12*c21-a12*b13*c32*b21*c13*a21-2*a12*b13*b33*c21*c12*a21+a12*b13*c33*b21*c12*a21-2*a12*c13*c33*b21*b12*a21+a12*c13*a31*b23*b12*c21+a12*c13*a31*b23*c12*b21-2*a12*c13*a31*b12*c23*b21+a12*c13*b31*a23*b12*c21-2*a12*c13*b31*a23*c12*b21+a12*c13*a33*b21*b12*c21-a12*a23*b31*c23*b12*c11+2*a12*a23*b31*c23*c12*b11+3*a12*a23*b31*c22*b13*c11-3*a12*a23*b31*c13*b22*c11-a12*a23*b31*c12*b23*c11+2*a12*a23*c31*b23*b12*c11-a12*a23*c31*b23*c12*b11+3*a12*a23*c31*b22*c13*b11-3*a12*a23*c31*b13*c22*b11-a12*a23*c31*b12*c23*b11-3*a12*a23*b32*c11*c13*b21+3*a12*a23*b32*c21*c13*b11-3*a12*a23*c32*b11*b13*c21+3*a12*a23*c32*b21*b13*c11+2*a12*a23*b33*c21*b12*c11-a12*a23*c33*b11*b12*c21+2*a12*a23*c33*b21*c12*b11-a12*a23*c33*b21*b12*c11-a12*b23*a31*c23*b12*c11+3*a12*b23*b31*c22*c13*a11+3*a12*b23*c32*a11*c13*b21+2*a12*b23*a33*c21*b12*c11-a12*b23*a33*c21*c12*b11-3*a12*c23*a31*b22*b13*c11+3*a12*c23*a31*b13*c22*b11+3*a12*c23*b31*a13*b22*c11-3*a12*c23*b31*b13*c22*a11-3*a12*c23*c31*b22*a13*b11+3*a12*c23*c31*b22*b13*a11+3*a12*c23*b32*c11*a13*b21-3*a12*c23*b32*c11*b13*a21-3*a12*c23*b32*b11*a13*c21+3*a12*c23*b32*a11*b13*c21-3*a12*c23*c32*b21*b13*a11-a12*c23*a33*b11*b12*c21-a12*c23*b33*b11*c12*a21-a12*c23*b33*a11*b12*c21-a12*c23*b33*a11*c12*b21+2*a12*c23*c33*b21*b12*a11+3*a12*c23*c32*b11*b13*a21-3*a12*a33*c11*b22*c13*b21+3*a12*a33*c11*b13*c22*b21-3*a12*a33*b11*c22*b13*c21-3*a12*b33*c22*b11*c13*a21+3*a12*b33*c22*a11*c13*b21+3*a12*b33*c13*a21*b22*c11-3*a12*c33*b22*c11*b13*a21-3*a12*c33*b22*b11*a13*c21+3*a12*c33*b22*a11*b13*c21-b12*a13*a31*c22*b13*c21-b12*a13*a31*c22*c13*b21+2*b12*a13*a31*c13*b22*c21+b12*a13*a31*c12*b23*c21+b12*a13*b31*c23*c12*a21-b12*a13*b31*c13*a22*c21-2*b12*a13*b31*c12*a23*c21-2*b12*a13*c31*a23*c12*b21+2*b12*a13*c31*a22*b13*c21-b12*a13*c31*a22*c13*b21-b12*a13*c31*b13*c22*a21-b12*a13*a32*c21*c13*b21+2*b12*a13*b32*c21*c13*a21-b12*a13*c32*c21*b13*a21-b12*a13*c32*b21*c13*a21-2*b12*a13*a33*c21*c12*b21+2*b12*b13*a31*c22*c13*a21-b12*b13*a31*c13*a22*c21+b12*b13*a31*c12*a23*c21+b12*b13*c31*a23*c12*a21-b12*b13*c31*a22*c13*a21+b12*b13*a33*c21*c12*a21+b12*c13*a31*a23*c12*b21-2*b12*c13*a31*b23*c12*a21-b12*a23*a31*c23*c12*b11-3*b12*a23*a31*c22*b13*c11+3*b12*a23*a31*c22*c13*b11-b12*a23*a31*c12*b23*c11-b12*a23*b31*c23*c12*a11+3*b12*a23*b31*c13*a22*c11-3*b12*a23*c31*a22*c13*b11+3*b12*a23*a32*c11*c13*b21-3*b12*a23*a32*c21*c13*b11-3*b12*a23*c32*c11*b13*a21-3*b12*a23*c32*a11*c13*b21+2*b12*a23*a33*c11*c12*b21-b12*a23*b33*c11*c12*a21+2*b12*b23*a31*c23*c12*a11-3*b12*b23*a32*c11*c13*a21-3*b12*c23*a32*c11*a13*b21+3*b12*c23*a32*c11*b13*a21+3*b12*c23*a32*b11*a13*c21-3*b12*c23*a32*a11*b13*c21-3*b12*c23*c32*a21*a13*b11+3*b12*c23*c32*a11*a13*b21-b12*c23*a33*b11*c12*a21-b12*c23*a33*a11*c12*b21+2*b12*c23*b33*a21*c12*a11-3*b12*a33*c22*c11*b13*a21+3*b12*a33*c22*b11*c13*a21+3*b12*a33*c22*a11*b13*c21-3*b12*a33*c22*a11*c13*b21-3*b12*a33*c13*c21*a22*b11+3*b12*a33*c13*b21*a22*c11-3*b12*b33*a11*c22*a13*c21+3*b12*b33*a11*c13*a22*c21-3*b12*c33*a13*a21*c22*b11-c12*a13*b31*a22*b13*c21+2*c12*a13*b31*a22*c13*b21-c12*a13*b31*b22*c13*a21-c12*a13*c31*b22*b13*a21-c12*a13*b32*c21*b13*a21-c12*a13*b32*b21*c13*a21+2*c12*a13*c32*b21*b13*a21-c12*b13*a31*a22*c13*b21+3*c12*a23*a31*b22*b13*c11+3*c12*a23*a32*b11*b13*c21+3*c12*a23*b32*c11*b13*a21-3*c12*a23*b32*b11*c13*a21-3*c12*a23*b32*a11*b13*c21+3*c12*b23*a31*a22*c13*b11-3*c12*b23*b31*a22*c13*a11+3*c12*b23*c31*a13*b22*a11+3*c12*b23*a32*c11*a13*b21-3*c12*b23*a32*b11*a13*c21+3*c12*b23*a32*b11*c13*a21-3*c12*b23*a32*a11*c13*b21+3*c12*b23*b32*a11*a13*c21+3*c12*c23*a31*b22*a13*b11+a22*b23*c33*b11*c12*a11+a22*b23*c33*a11*b12*c11+2*a22*c23*a32*b11*b13*c11-a22*c23*b32*b11*a13*c11-a22*c23*b32*a11*b13*c11+2*a22*c23*b32*b11*c13*a11-a22*c23*c32*b11*b13*a11+a22*c23*a33*b11*b12*c11-2*a22*c23*b33*b11*a12*c11+a22*c23*b33*a11*b12*c11+a22*c23*b33*b11*c12*a11-a22*c33*a11*b22*b13*c11+b22*a13*a31*c22*c13*b11+b22*a13*b31*c22*c13*a11+b22*a13*a32*c11*c13*b21+b22*a13*c32*a11*b13*c21+b22*a13*c32*a11*c13*b21-2*b22*b13*a31*c22*c13*a11+b22*b13*a32*c11*c13*a21+2*b22*a23*c32*b11*a13*c11-b22*a23*c32*b11*c13*a11+b22*a23*b33*c11*c12*a11+b22*a23*c33*b11*c12*a11-2*b22*a23*c33*a11*b12*c11-b22*b23*a32*c11*c13*a11-b22*b23*c32*a11*a13*c11+b22*b23*c33*a11*a12*c11-b22*c23*a32*b11*a13*c11-b22*c23*a32*a11*b13*c11+2*b22*c23*a32*b11*c13*a11+2*b22*c23*b32*a11*a13*c11-b22*c23*c32*a11*a13*b11+b22*c23*a33*b11*a12*c11-2*b22*c23*a33*a11*b12*c11-2*b22*c23*c33*a11*a12*b11+2*b22*a33*c11*a13*c22*b11-b22*a33*a11*c22*b13*c11-b22*a33*a11*c22*c13*b11-2*c22*a13*c32*b21*b13*a11+c22*b13*a32*a11*c13*b21+2*c22*a23*c32*b11*b13*a11-2*c22*a23*a33*b11*b12*c11+c22*a23*b33*b11*a12*c11+c22*a23*b33*a11*b12*c11-2*c22*a23*b33*b11*c12*a11+c22*a23*c33*b11*b12*a11-c22*b23*a32*b11*a13*c11+2*c22*b23*a32*a11*b13*c11-c22*b23*a32*b11*c13*a11-c22*b23*b32*a11*a13*c11+2*c22*b23*c32*a11*a13*b11+c22*b23*a33*b11*a12*c11+c22*b23*a33*a11*b12*c11-2*c22*b23*a33*b11*c12*a11-2*c22*b23*b33*a11*a12*c11+c22*b23*c33*a11*a12*b11-c22*c23*a32*b11*b13*a11-c22*c23*b32*a11*a13*b11+c22*c23*a33*b11*b12*a11+c22*c23*b33*a11*a12*b11+a32*a23*c11*b23*c12*b11+a32*a23*c11*b12*c23*b11-2*a32*b23*c11*a12*c23*b11+a32*b23*a11*c23*c12*b11+b32*a23*c11*a12*c23*b11-2*b32*a23*a11*c23*b12*c11+b32*a23*a11*c23*c12*b11+b32*a23*a11*c12*b23*c11+b32*b23*c11*a12*c23*a11+c32*a23*a11*b23*b12*c11-2*c32*a23*a11*b23*c12*b11+c32*a23*a11*b12*c23*b11+c32*b23*b11*a12*c23*a11-2*a12*b31*a22*c13^2*b21+a12*b31*b22*c13^2*a21+a12*c31*b23^2*c12*a11+b12*a13*a32*b13*c21^2+b12*b13*c32*c13*a21^2+b12*b31*a22*c13^2*a21+b12*a32*b21*c13^2*a21+b12*b31*c12*a23^2*c11-c13*a31*a23*b12^2*c21+2*c13*a31*b12^2*c23*a21+c23*a33*a11*b12^2*c21-2*c23*c33*a21*b12^2*a11+c12*b31*a13^2*b22*c21-2*c12*b31*a13^2*c22*b21+c12*a13*a32*c13*b21^2+c12*b13*b32*c13*a21^2+c12*a31*a22*b13^2*c21-2*c12*a31*b13^2*c22*a21+c12*c31*a22*b13^2*a21+c12*a32*c21*b13^2*a21-a13*a31*b23*c12^2*b21+2*b13*a31*b23*c12^2*a21-b13*b31*a23*c12^2*a21-b13*a33*b21*c12^2*a21-2*a23*a33*b21*c12^2*b11-b12*b13*a32*c21*c13*a21-2*a22*a13*c31*b22*b13*c11+b23*c33*b11*a12^2*c21+3*a12*c33*b13*a21*c22*b11+b22*a13*a31*c22*b13*c11+a12*a13*b31*c23*b12*c21-3*b12*a23*b31*c22*c13*a11+2*c13*b31*a12^2*c23*b21-b22*a32*b11*c13^2*a21-b22*a32*a11*c13^2*b21-3*b12*c23*a31*a13*c22*b11-a12*b13*a33*b12*c21^2+a12*a31*b22*c13^2*b21+c22*a13*b32*a11*b13*c21+c22*a13*b32*a11*c13*b21+c32*a23*b11*a12*b23*c11-2*b22*a23*b32*c11^2*a13+2*b22*a23*a33*c11^2*b12+a22*b13*c32*b11*c13*a21-b22*a23*b33*c11^2*a12+b22*b23*a32*c11^2*a13-3*a12*b33*c13*c21*b22*a11-2*a12*b13*a31*c12*b23*c21-a12*b23*c33*c11*b12*a21+2*a13*b31*a23*c12^2*b21-a13*b31*b23*c12^2*a21+3*c12*a23*b32*a11*c13*b21-a22*a23*b33*c11^2*b12-a22*a23*c33*b11^2*c12-3*a12*b23*c32*c11*a13*b21+2*a22*a32*c21*b13^2*c11+a23*c33*a11*b12^2*c21+c23*a33*c11*b12^2*a21+a12*b13*a33*c21*c12*b21-a12*b23*c33*a11*c12*b21+b23*a33*b11*c12^2*a21+b23*a33*a11*c12^2*b21+a22*a13*b32*c11*c13*b21-3*c12*b23*b32*a21*a13*c11+a12*b13*c33*c21*b12*a21+a22*a23*b33*c11*c12*b11+a12*c31*b13^2*c22*a21+b22*a23*c33*b11*a12*c11+2*c12*b13*a31*b22*c13*a21-a13*b33*b21*c12^2*a21-b13*a31*a23*c12^2*b21-2*c22*a13*a32*b21*c13*b11+b33*b11*a13*c22^2*a11-a32*a23*b23*b12*c11^2+b22*a13*c31*b13*c22*a11+2*a12*c23*c33*b11*b12*a21-2*b23*b33*a21*c12^2*a11+b12*c31*a13^2*c22*b21+b12*c32*c21*a13^2*b21+b12*b31*c22*a13^2*c21-2*b12*c31*a13^2*b22*c21-c22*c23*b33*a11^2*b12-a13*a31*b13*c22^2*b11-b22*c23*b33*a11^2*c12+2*b22*c23*c33*a11^2*b12+b22*b33*c22*c13*a11^2-2*b22*a13*a32*c21*b13*c11+b22*a13*a32*c21*c13*b11-a22*b23*b32*c11*c13*a11-a22*b23*c32*b11*a13*c11+a12*a31*c22*b13^2*c21+a12*c13*b33*c21*b12*a21+a12*c13*b33*b21*c12*a21-b12*a13*b31*c22*c13*a21-c12*b13*b31*a22*c13*a21-a22*a31*c22*b13^2*c11-a22*c31*b13^2*c22*a11,3*c12*a33*b22*c11*b13*a21-a13*c31*b22^2*c13*a11+a33*a11*c13*b22^2*c11-3*b12*c33*a22*c11*a13*b21+3*b12*c33*a22*c11*b13*a21+3*b12*c33*a22*b11*a13*c21-b13*c31*a12^2*c23*b21+b22*a13*c32*c11*b13*a21+b22*a13*c32*b11*c13*a21+3*b12*a23*c31*b13*c22*a11+3*b12*b23*c32*a21*a13*c11-3*b12*b23*c32*a11*a13*c21-a13*c31*b12^2*c23*a21-a13*c33*c21*b12^2*a21-3*b12*b23*c31*a13*c22*a11+b12*c31*a23^2*c12*b11-a13*a31*c23*b12^2*c21+2*a13*c31*a23*b12^2*c21+a12*b32*b21*c13^2*a21-a12*c13*a33*c12*b21^2+a12*a31*c12*b23^2*c11-b12*b13*c33*c12*a21^2-b12*c13*b33*c12*a21^2-2*b12*a31*b22*c13^2*a21+3*b12*a23*c32*b11*c13*a21+3*b12*a23*c32*a11*b13*c21-a22*b23*c32*b11*c13*a11+2*a22*b23*c32*a11*b13*c11-a12*a13*c33*c12*b21^2+a22*b13*b32*c11*c13*a21-2*c23*c33*b21*a12^2*b11-a22*b32*a11*c13^2*b21+a22*a23*b32*c11^2*b13+a22*a23*c32*b11^2*c13+3*a12*b23*a31*c13*b22*c11+3*c12*a23*b31*b22*c13*a11-3*c12*a23*c31*b22*b13*a11+3*b12*b23*a31*c22*a13*c11+3*a12*a33*b11*c13*b22*c21+2*c22*a23*b32*b11*a13*c11-c22*a23*b32*a11*b13*c11-c12*b13*a32*b21*c13*a21+2*a12*c23*a33*b21*c12*b11-a12*c23*b33*c11*b12*a21+b22*c33*b13*c22*a11^2-a13*a31*c13*b22^2*c11+c22*b23*b32*a11^2*c13-3*c12*a23*a31*b22*c13*b11-3*c12*a23*b31*a22*b13*c11-b22*a23*a32*c11*c13*b11+2*b22*a23*b32*c11*c13*a11+a12*a31*b12*c23^2*b11+a12*b31*b12*c23^2*a11+c22*a13*b32*c11*b13*a21+3*c12*a23*c31*b13*a22*b11-3*c12*a23*a32*b21*b13*c11+a23*c31*b12^2*c23*a11-2*a23*a33*c21*b12^2*c11+a23*c33*c11*b12^2*a21-a22*a33*c11*b13*c22*b11-a22*b33*c11*a13*c22*b11-c22*a23*b32*b11*c13*a11-a12*c23*a33*b21*b12*c11+3*a12*b23*c31*a13*c22*b11-3*a12*b23*c31*b22*c13*a11+c22*c23*a32*b11^2*a13+c22*c23*b32*a11^2*b13-c22*c23*a33*b11^2*a12+3*b12*b23*a32*c21*c13*a11+a22*a33*b22*b13*c11^2+a22*a33*c22*c13*b11^2-2*c22*a13*c32*b11*b13*a21+c22*b13*a32*b11*c13*a21-2*a12*a13*b31*c23*c12*b21-3*b12*c23*b31*a22*a13*c11-2*a12*a13*c31*b23*b12*c21-c32*a23*a12*c23*b11^2-c32*b11*a23^2*b12*c11-c32*b23*b12*c23*a11^2+b12*a31*a22*c13^2*b21+2*b22*b32*a21*c13^2*a11+b22*a23*a32*c11^2*b13-3*a12*b33*c22*c11*a13*b21+3*a12*b33*c22*b11*a13*c21-a22*c32*a11*b13^2*c21-a22*a31*b22*c13^2*b11-3*c12*b23*c31*a22*a13*b11+b22*b23*c32*a11^2*c13-b22*b23*a33*c11^2*a12-a12*a32*c13^2*b21^2+c13*c33*a12^2*b21^2-c31*a12^2*b23^2*c11-b31*a12^2*c23^2*b11-2*c22*b23*c32*a11^2*b13+2*c22*b23*b33*a11^2*c12-c22*b23*c33*a11^2*b12+a22*a13*b31*c22*b13*c11-2*a22*a13*b31*c22*c13*b11+c23*b33*c11*a12^2*b21+2*a22*b33*a11*c22*b13*c11-a22*b33*a11*c22*c13*b11-b12*a23*c31*b23*c12*a11-c32*a11*a12*b23^2*c11-c22*b32*c11*a13^2*b21-c22*b32*b11*a13^2*c21+3*c12*c33*b11*a13*b22*a21-3*c12*c33*a11*b22*a13*b21+a12*a13*b32*b13*c21^2+b12*a13*c33*b21*c12*a21-2*b12*b13*a31*c23*c12*a21+3*a12*c33*b22*c11*a13*b21-c12*a13*a31*b22*b13*c21+2*c12*a13*a31*b13*c22*b21+a32*b23*a11*c23*b12*c11+b12*c13*b31*a23*c12*a21+b12*c13*a33*b21*c12*a21-3*c12*b23*a31*a13*b22*c11+3*c12*b23*b31*a22*a13*c11+3*a12*b23*c32*b11*a13*c21-c13*b33*c21*a12^2*b21-a12*b23*a33*c11*c12*b21+b12*a13*b33*c21*c12*a21+a12*c13*b31*b23*c12*a21-2*a12*c13*b31*b12*c23*a21+a12*c13*c31*b23*b12*a21+a12*c13*c31*b12*a23*b21-3*c12*c23*a31*b13*a22*b11-2*a22*b23*c33*b11*a12*c11+a22*b33*a13*b22*c11^2+a22*c33*a13*c22*b11^2+c12*c31*b22*a13^2*b21+c12*b32*c21*a13^2*b21-3*a12*b23*b32*c21*c13*a11-3*a12*b23*c32*b11*c13*a21-c13*c31*b23*a12^2*b21+a22*a13*c31*b13*c22*b11-2*a22*a13*b32*c21*b13*c11+b23*c33*c11*a12^2*b21-3*a12*c33*b13*b21*c22*a11-a12*b13*b32*c21*c13*a21+a22*a23*c33*b11*b12*c11-2*a12*c31*a22*b13^2*c21+a23*b33*b11*c12^2*a21+2*b12*a23*a33*c21*c12*b11-b12*a23*b33*c21*c12*a11-c13*b31*a12^2*b23*c21-a12*a32*b13^2*c21^2+a23*b33*a11*c12^2*b21+c33*a11*a13*b22^2*c11-b13*c31*a22^2*c13*b11+b33*c11*a22^2*c13*b11+b22*b23*a33*c11*c12*a11+2*c12*a13*b31*b13*c22*a21-a12*b23*c33*b11*c12*a21+b22*c23*a33*b11*c12*a11+b22*c23*b33*a11*a12*c11+c22*a13*a32*b21*b13*c11+c22*a13*a32*b11*b13*c21+b22*b13*a32*c21*c13*a11-2*b22*b13*c32*a21*c13*a11+a12*b13*c31*b12*c23*a21+2*a12*b13*a32*c21*c13*b21+a12*c32*c21*b13^2*a21+a12*b13*b31*c23*c12*a21-b22*b23*c33*a11^2*c12-2*b22*c23*b32*a11^2*c13+b22*c23*c32*a11^2*b13-b22*a23*c32*a11*b13*c11-2*b22*a23*a33*c11*c12*b11+2*b12*b23*c33*a21*c12*a11+3*b12*c23*a31*a22*b13*c11+a22*b23*b32*c11^2*a13-a22*b23*a33*c11^2*b12+2*a22*b23*b33*c11^2*a12+3*c12*a33*b22*a11*c13*b21+a12*a13*c32*c13*b21^2+a12*a13*c31*b23*c12*b21+c22*a13*b32*b11*c13*a21-a12*a23*b33*c11*c12*b21-a12*a23*b33*c21*c12*b11-b22*c32*c11*a13^2*b21-b22*c32*b11*a13^2*c21-c12*a13*a31*b22*c13*b21+2*b13*c31*a12^2*b23*c21+b12*a13*a31*c23*c12*b21-b22*b33*c11*a13*c22*a11-b22*c33*b11*a13*c22*a11+a23*a31*b23*c12^2*b11+a23*b31*b23*c12^2*a11-c12*a13*c31*b13*a22*b21-c12*a13*a32*b21*b13*c21-2*c22*b13*b32*a21*c13*a11-c22*a23*a32*b11*b13*c11-b12*b23*a33*c11*c12*a21-b12*b23*a33*c21*c12*a11+2*a22*c33*a11*b22*c13*b11-a22*c33*a11*b13*c22*b11-a12*b23*b31*c23*c12*a11-3*a12*b23*b31*c22*a13*c11+b23*c31*a12^2*c23*b11-c13*c31*a23*b12^2*a21-c13*a33*c21*b12^2*a21+a23*a31*c23*b12^2*c11-2*a12*b13*c31*a23*b12*c21+b12*a13*c31*b23*c12*a21+2*b12*a13*c31*b22*c13*a21-2*a22*c23*c33*b11*b12*a11-a22*a33*c11*b22*c13*b11-b13*b31*c23*a12^2*c21-a12*b23*c31*b12*c23*a11+3*a12*b23*b32*c11*c13*a21+b23*b31*c23*a12^2*c11-3*b12*b23*a31*c13*a22*c11+3*b12*b23*c31*a22*c13*a11-b13*c33*c21*a12^2*b21-2*b22*a13*b32*c11*c13*a21-2*b22*a13*b32*c21*c13*a11-a22*b33*a11*c13*b22*c11-a22*c33*b11*a13*b22*c11-3*c12*c23*a32*b11*b13*a21+3*c12*c23*b32*a21*a13*b11-a12*a13*b33*b12*c21^2+2*a12*b23*b33*c11*c12*a21-a12*b23*a31*c23*c12*b11-3*a12*b23*a31*c22*c13*b11-2*b23*b33*c21*a12^2*c11-3*b12*c33*a22*a11*b13*c21+3*b12*c33*a13*b21*c22*a11-b12*a23*c33*b11*c12*a21-b12*a23*c33*a11*c12*b21-a12*a13*c31*b22*c13*b21-a12*a13*c31*b13*c22*b21-c22*a32*c11*b13^2*a21-c22*a32*a11*b13^2*c21+2*c22*c32*a21*b13^2*a11-a12*b13*b31*c22*c13*a21-2*a22*b13*a32*c21*c13*b11+a22*b13*b32*c21*c13*a11+c23*b33*b11*a12^2*c21+2*a12*b23*b33*c21*c12*a11-a12*b23*c33*a11*b12*c21-3*b12*b33*c11*a22*c13*a21+3*b12*b33*c11*a13*c22*a21-b12*b32*a13^2*c21^2-b12*b32*c13^2*a21^2+a13*a33*b12^2*c21^2+c13*c33*b12^2*a21^2-c31*a23^2*b12^2*c11-a31*b12^2*c23^2*a11-c12*c32*a13^2*b21^2-c12*c32*b13^2*a21^2+a13*a33*c12^2*b21^2+b13*b33*c12^2*a21^2-b31*a23^2*c12^2*b11-a31*b23^2*c12^2*a11+c31*a22^2*b13^2*c11+b31*a22^2*c13^2*b11-b33*a22^2*b13*c11^2-c33*a22^2*c13*b11^2+c31*a13^2*b22^2*c11+a31*b22^2*c13^2*a11-a33*a13*b22^2*c11^2-c33*b22^2*c13*a11^2+b31*a13^2*c22^2*b11+a31*b13^2*c22^2*a11-a33*a13*c22^2*b11^2-b33*b13*c22^2*a11^2+a32*a12*b23^2*c11^2+a32*a12*c23^2*b11^2+b32*a23^2*b12*c11^2+b32*b12*c23^2*a11^2+c32*a23^2*c12*b11^2+c32*b23^2*c12*a11^2+b13*b33*a12^2*c21^2-a22*c32*c11*b13^2*a21-a22*b31*b22*c13^2*a11+2*a22*a32*b21*c13^2*b11-a22*b32*b11*c13^2*a21-2*a22*b23*a32*c11^2*b13-2*a22*c23*a32*b11^2*c13+a22*c23*c32*b11^2*a13-a22*c23*a33*b11^2*c12+2*a22*c23*c33*b11^2*a12-b13*b31*c13*a22^2*c11+c33*b11*a22^2*b13*c11-b22*b31*c22*a13^2*c11-b22*c31*a13^2*c22*b11+2*b22*b32*c21*a13^2*c11-a13*b31*b13*c22^2*a11+a33*a11*b13*c22^2*b11-a32*a23*c23*c12*b11^2-a32*a11*c12*b23^2*c11-a32*a11*b12*c23^2*b11-b32*a23*a12*b23*c11^2-b32*c11*a23^2*c12*b11-b32*b23*c23*c12*a11^2-b32*b11*a12*c23^2*a11+2*c22*c32*b21*a13^2*b11+c22*a23*a32*b11^2*c13-2*c22*a23*c32*b11^2*a13+2*c22*a23*a33*b11^2*c12-c22*a23*c33*b11^2*a12+a12*b13*c31*a23*c12*b21+2*a12*b13*c31*a22*c13*b21-2*a12*b13*c31*b23*c12*a21-a12*b13*c31*b22*c13*a21+2*a22*b23*a32*c11*c13*b11+a22*b23*a33*c11*c12*b11-2*a22*b23*b33*c11*c12*a11+3*c12*c23*b31*a22*b13*a11-3*c12*c23*b31*a13*b22*a11+3*c12*c23*a32*b21*b13*a11-3*c12*c23*b32*a11*a13*b21-3*c12*a33*b22*b11*c13*a21-3*c12*a33*b22*a11*b13*c21+3*c12*a33*b13*c21*a22*b11-3*c12*a33*b13*b21*a22*c11+3*c12*b33*a22*c11*a13*b21-3*c12*b33*a22*b11*a13*c21+3*c12*b33*a22*b11*c13*a21-3*c12*b33*a22*a11*c13*b21+3*c12*b33*a13*c21*b22*a11-3*c12*b33*a13*a21*b22*c11-3*c12*c33*b11*a22*b13*a21+3*c12*c33*a11*b13*a22*b21-2*a22*b13*a32*c11*c13*b21+a22*a13*b31*c13*b22*c11+a22*a13*c31*b22*c13*b11+a22*a13*b32*c21*c13*b11+a22*a13*c32*b11*b13*c21-2*a22*a13*c32*b21*c13*b11+a22*a13*c32*b21*b13*c11+a22*b13*a31*c22*c13*b11+a22*b13*a31*c13*b22*c11+a22*b13*b31*c22*c13*a11+a22*b13*c32*a11*c13*b21-a22*a23*b32*c11*c13*b11-a22*a23*c32*b11*b13*c11+a12*b13*a31*c23*c12*b21-a12*b13*a31*c22*c13*b21-a12*b13*a31*c13*b22*c21+2*a12*b13*b31*c13*a22*c21+a12*b13*b31*c12*a23*c21+a22*b13*c31*b22*c13*a11-a12*a13*b31*c22*b13*c21+2*a12*a13*b31*c22*c13*b21-a12*a13*b31*c13*b22*c21+a12*a13*b31*c12*b23*c21+3*b12*c23*b31*a13*c22*a11+3*b12*c23*c31*a22*a13*b11-3*b12*c23*c31*a22*b13*a11+2*a12*a13*c31*b22*b13*c21+a12*a13*c31*b12*c23*b21-a12*a13*b32*c21*c13*b21-a12*a13*c32*b21*b13*c21+a12*a13*b33*c21*c12*b21+a12*a13*c33*b21*b12*c21+a12*b13*a31*c23*b12*c21-a12*b13*c32*b21*c13*a21-2*a12*b13*b33*c21*c12*a21+a12*b13*c33*b21*c12*a21-2*a12*c13*c33*b21*b12*a21+a12*c13*a31*b23*b12*c21+a12*c13*a31*b23*c12*b21-2*a12*c13*a31*b12*c23*b21+a12*c13*b31*a23*b12*c21-2*a12*c13*b31*a23*c12*b21+a12*c13*a33*b21*b12*c21-a12*a23*b31*c23*b12*c11+2*a12*a23*b31*c23*c12*b11+3*a12*a23*b31*c22*b13*c11-3*a12*a23*b31*c13*b22*c11-a12*a23*b31*c12*b23*c11+2*a12*a23*c31*b23*b12*c11-a12*a23*c31*b23*c12*b11+3*a12*a23*c31*b22*c13*b11-3*a12*a23*c31*b13*c22*b11-a12*a23*c31*b12*c23*b11-3*a12*a23*b32*c11*c13*b21+3*a12*a23*b32*c21*c13*b11-3*a12*a23*c32*b11*b13*c21+3*a12*a23*c32*b21*b13*c11+2*a12*a23*b33*c21*b12*c11-a12*a23*c33*b11*b12*c21+2*a12*a23*c33*b21*c12*b11-a12*a23*c33*b21*b12*c11-a12*b23*a31*c23*b12*c11+3*a12*b23*b31*c22*c13*a11+3*a12*b23*c32*a11*c13*b21+2*a12*b23*a33*c21*b12*c11-a12*b23*a33*c21*c12*b11-3*a12*c23*a31*b22*b13*c11+3*a12*c23*a31*b13*c22*b11+3*a12*c23*b31*a13*b22*c11-3*a12*c23*b31*b13*c22*a11-3*a12*c23*c31*b22*a13*b11+3*a12*c23*c31*b22*b13*a11+3*a12*c23*b32*c11*a13*b21-3*a12*c23*b32*c11*b13*a21-3*a12*c23*b32*b11*a13*c21+3*a12*c23*b32*a11*b13*c21-3*a12*c23*c32*b21*b13*a11-a12*c23*a33*b11*b12*c21-a12*c23*b33*b11*c12*a21-a12*c23*b33*a11*b12*c21-a12*c23*b33*a11*c12*b21+2*a12*c23*c33*b21*b12*a11+3*a12*c23*c32*b11*b13*a21-3*a12*a33*c11*b22*c13*b21+3*a12*a33*c11*b13*c22*b21-3*a12*a33*b11*c22*b13*c21-3*a12*b33*c22*b11*c13*a21+3*a12*b33*c22*a11*c13*b21+3*a12*b33*c13*a21*b22*c11-3*a12*c33*b22*c11*b13*a21-3*a12*c33*b22*b11*a13*c21+3*a12*c33*b22*a11*b13*c21-b12*a13*a31*c22*b13*c21-b12*a13*a31*c22*c13*b21+2*b12*a13*a31*c13*b22*c21+b12*a13*a31*c12*b23*c21+b12*a13*b31*c23*c12*a21-b12*a13*b31*c13*a22*c21-2*b12*a13*b31*c12*a23*c21-2*b12*a13*c31*a23*c12*b21+2*b12*a13*c31*a22*b13*c21-b12*a13*c31*a22*c13*b21-b12*a13*c31*b13*c22*a21-b12*a13*a32*c21*c13*b21+2*b12*a13*b32*c21*c13*a21-b12*a13*c32*c21*b13*a21-b12*a13*c32*b21*c13*a21-2*b12*a13*a33*c21*c12*b21+2*b12*b13*a31*c22*c13*a21-b12*b13*a31*c13*a22*c21+b12*b13*a31*c12*a23*c21+b12*b13*c31*a23*c12*a21-b12*b13*c31*a22*c13*a21+b12*b13*a33*c21*c12*a21+b12*c13*a31*a23*c12*b21-2*b12*c13*a31*b23*c12*a21-b12*a23*a31*c23*c12*b11-3*b12*a23*a31*c22*b13*c11+3*b12*a23*a31*c22*c13*b11-b12*a23*a31*c12*b23*c11-b12*a23*b31*c23*c12*a11+3*b12*a23*b31*c13*a22*c11-3*b12*a23*c31*a22*c13*b11+3*b12*a23*a32*c11*c13*b21-3*b12*a23*a32*c21*c13*b11-3*b12*a23*c32*c11*b13*a21-3*b12*a23*c32*a11*c13*b21+2*b12*a23*a33*c11*c12*b21-b12*a23*b33*c11*c12*a21+2*b12*b23*a31*c23*c12*a11-3*b12*b23*a32*c11*c13*a21-3*b12*c23*a32*c11*a13*b21+3*b12*c23*a32*c11*b13*a21+3*b12*c23*a32*b11*a13*c21-3*b12*c23*a32*a11*b13*c21-3*b12*c23*c32*a21*a13*b11+3*b12*c23*c32*a11*a13*b21-b12*c23*a33*b11*c12*a21-b12*c23*a33*a11*c12*b21+2*b12*c23*b33*a21*c12*a11-3*b12*a33*c22*c11*b13*a21+3*b12*a33*c22*b11*c13*a21+3*b12*a33*c22*a11*b13*c21-3*b12*a33*c22*a11*c13*b21-3*b12*a33*c13*c21*a22*b11+3*b12*a33*c13*b21*a22*c11-3*b12*b33*a11*c22*a13*c21+3*b12*b33*a11*c13*a22*c21-3*b12*c33*a13*a21*c22*b11-c12*a13*b31*a22*b13*c21+2*c12*a13*b31*a22*c13*b21-c12*a13*b31*b22*c13*a21-c12*a13*c31*b22*b13*a21-c12*a13*b32*c21*b13*a21-c12*a13*b32*b21*c13*a21+2*c12*a13*c32*b21*b13*a21-c12*b13*a31*a22*c13*b21+3*c12*a23*a31*b22*b13*c11+3*c12*a23*a32*b11*b13*c21+3*c12*a23*b32*c11*b13*a21-3*c12*a23*b32*b11*c13*a21-3*c12*a23*b32*a11*b13*c21+3*c12*b23*a31*a22*c13*b11-3*c12*b23*b31*a22*c13*a11+3*c12*b23*c31*a13*b22*a11+3*c12*b23*a32*c11*a13*b21-3*c12*b23*a32*b11*a13*c21+3*c12*b23*a32*b11*c13*a21-3*c12*b23*a32*a11*c13*b21+3*c12*b23*b32*a11*a13*c21+3*c12*c23*a31*b22*a13*b11+a22*b23*c33*b11*c12*a11+a22*b23*c33*a11*b12*c11+2*a22*c23*a32*b11*b13*c11-a22*c23*b32*b11*a13*c11-a22*c23*b32*a11*b13*c11+2*a22*c23*b32*b11*c13*a11-a22*c23*c32*b11*b13*a11+a22*c23*a33*b11*b12*c11-2*a22*c23*b33*b11*a12*c11+a22*c23*b33*a11*b12*c11+a22*c23*b33*b11*c12*a11-a22*c33*a11*b22*b13*c11+b22*a13*a31*c22*c13*b11+b22*a13*b31*c22*c13*a11+b22*a13*a32*c11*c13*b21+b22*a13*c32*a11*b13*c21+b22*a13*c32*a11*c13*b21-2*b22*b13*a31*c22*c13*a11+b22*b13*a32*c11*c13*a21+2*b22*a23*c32*b11*a13*c11-b22*a23*c32*b11*c13*a11+b22*a23*b33*c11*c12*a11+b22*a23*c33*b11*c12*a11-2*b22*a23*c33*a11*b12*c11-b22*b23*a32*c11*c13*a11-b22*b23*c32*a11*a13*c11+b22*b23*c33*a11*a12*c11-b22*c23*a32*b11*a13*c11-b22*c23*a32*a11*b13*c11+2*b22*c23*a32*b11*c13*a11+2*b22*c23*b32*a11*a13*c11-b22*c23*c32*a11*a13*b11+b22*c23*a33*b11*a12*c11-2*b22*c23*a33*a11*b12*c11-2*b22*c23*c33*a11*a12*b11+2*b22*a33*c11*a13*c22*b11-b22*a33*a11*c22*b13*c11-b22*a33*a11*c22*c13*b11-2*c22*a13*c32*b21*b13*a11+c22*b13*a32*a11*c13*b21+2*c22*a23*c32*b11*b13*a11-2*c22*a23*a33*b11*b12*c11+c22*a23*b33*b11*a12*c11+c22*a23*b33*a11*b12*c11-2*c22*a23*b33*b11*c12*a11+c22*a23*c33*b11*b12*a11-c22*b23*a32*b11*a13*c11+2*c22*b23*a32*a11*b13*c11-c22*b23*a32*b11*c13*a11-c22*b23*b32*a11*a13*c11+2*c22*b23*c32*a11*a13*b11+c22*b23*a33*b11*a12*c11+c22*b23*a33*a11*b12*c11-2*c22*b23*a33*b11*c12*a11-2*c22*b23*b33*a11*a12*c11+c22*b23*c33*a11*a12*b11-c22*c23*a32*b11*b13*a11-c22*c23*b32*a11*a13*b11+c22*c23*a33*b11*b12*a11+c22*c23*b33*a11*a12*b11+a32*a23*c11*b23*c12*b11+a32*a23*c11*b12*c23*b11-2*a32*b23*c11*a12*c23*b11+a32*b23*a11*c23*c12*b11+b32*a23*c11*a12*c23*b11-2*b32*a23*a11*c23*b12*c11+b32*a23*a11*c23*c12*b11+b32*a23*a11*c12*b23*c11+b32*b23*c11*a12*c23*a11+c32*a23*a11*b23*b12*c11-2*c32*a23*a11*b23*c12*b11+c32*a23*a11*b12*c23*b11+c32*b23*b11*a12*c23*a11-2*a12*b31*a22*c13^2*b21+a12*b31*b22*c13^2*a21+a12*c31*b23^2*c12*a11+b12*a13*a32*b13*c21^2+b12*b13*c32*c13*a21^2+b12*b31*a22*c13^2*a21+b12*a32*b21*c13^2*a21+b12*b31*c12*a23^2*c11-c13*a31*a23*b12^2*c21+2*c13*a31*b12^2*c23*a21+c23*a33*a11*b12^2*c21-2*c23*c33*a21*b12^2*a11+c12*b31*a13^2*b22*c21-2*c12*b31*a13^2*c22*b21+c12*a13*a32*c13*b21^2+c12*b13*b32*c13*a21^2+c12*a31*a22*b13^2*c21-2*c12*a31*b13^2*c22*a21+c12*c31*a22*b13^2*a21+c12*a32*c21*b13^2*a21-a13*a31*b23*c12^2*b21+2*b13*a31*b23*c12^2*a21-b13*b31*a23*c12^2*a21-b13*a33*b21*c12^2*a21-2*a23*a33*b21*c12^2*b11-b12*b13*a32*c21*c13*a21-2*a22*a13*c31*b22*b13*c11+b23*c33*b11*a12^2*c21+3*a12*c33*b13*a21*c22*b11+b22*a13*a31*c22*b13*c11+a12*a13*b31*c23*b12*c21-3*b12*a23*b31*c22*c13*a11+2*c13*b31*a12^2*c23*b21-b22*a32*b11*c13^2*a21-b22*a32*a11*c13^2*b21-3*b12*c23*a31*a13*c22*b11-a12*b13*a33*b12*c21^2+a12*a31*b22*c13^2*b21+c22*a13*b32*a11*b13*c21+c22*a13*b32*a11*c13*b21+c32*a23*b11*a12*b23*c11-2*b22*a23*b32*c11^2*a13+2*b22*a23*a33*c11^2*b12+a22*b13*c32*b11*c13*a21-b22*a23*b33*c11^2*a12+b22*b23*a32*c11^2*a13-3*a12*b33*c13*c21*b22*a11-2*a12*b13*a31*c12*b23*c21-a12*b23*c33*c11*b12*a21+2*a13*b31*a23*c12^2*b21-a13*b31*b23*c12^2*a21+3*c12*a23*b32*a11*c13*b21-a22*a23*b33*c11^2*b12-a22*a23*c33*b11^2*c12-3*a12*b23*c32*c11*a13*b21+2*a22*a32*c21*b13^2*c11+a23*c33*a11*b12^2*c21+c23*a33*c11*b12^2*a21+a12*b13*a33*c21*c12*b21-a12*b23*c33*a11*c12*b21+b23*a33*b11*c12^2*a21+b23*a33*a11*c12^2*b21+a22*a13*b32*c11*c13*b21-3*c12*b23*b32*a21*a13*c11+a12*b13*c33*c21*b12*a21+a22*a23*b33*c11*c12*b11+a12*c31*b13^2*c22*a21+b22*a23*c33*b11*a12*c11+2*c12*b13*a31*b22*c13*a21-a13*b33*b21*c12^2*a21-b13*a31*a23*c12^2*b21-2*c22*a13*a32*b21*c13*b11+b33*b11*a13*c22^2*a11-a32*a23*b23*b12*c11^2+b22*a13*c31*b13*c22*a11+2*a12*c23*c33*b11*b12*a21-2*b23*b33*a21*c12^2*a11+b12*c31*a13^2*c22*b21+b12*c32*c21*a13^2*b21+b12*b31*c22*a13^2*c21-2*b12*c31*a13^2*b22*c21-c22*c23*b33*a11^2*b12-a13*a31*b13*c22^2*b11-b22*c23*b33*a11^2*c12+2*b22*c23*c33*a11^2*b12+b22*b33*c22*c13*a11^2-2*b22*a13*a32*c21*b13*c11+b22*a13*a32*c21*c13*b11-a22*b23*b32*c11*c13*a11-a22*b23*c32*b11*a13*c11+a12*a31*c22*b13^2*c21+a12*c13*b33*c21*b12*a21+a12*c13*b33*b21*c12*a21-b12*a13*b31*c22*c13*a21-c12*b13*b31*a22*c13*a21-a22*a31*c22*b13^2*c11-a22*c31*b13^2*c22*a11];

==> anc/basis41133222 <==
basis41133222 =[-b23^2*c33*a22^2*c12+b13*a23^2*b32*c22^2-c23^2*b33*a22^2*b12-b23^2*a33*c22^2*a12+a13*c23^2*a32*b22^2-c23^2*a33*b22^2*a12+b13*c23^2*b32*a22^2-a23^2*c33*b22^2*c12-a23^2*b33*c22^2*b12+c13*a23^2*c32*b22^2+c13*b23^2*c32*a22^2+a13*b23^2*a32*c22^2-a13*a23*c23*c32*b22^2-b13*a23*b23*a32*c22^2-b13*a23^2*c32*c22*b22-a13*c23^2*b32*b22*a22-a13*a23*b23*b32*c22^2+a23^2*c33*b12*b22*c22+a23^2*b33*c12*c22*b22+a23*b23*a33*c22^2*b12+a23*b23*b33*c22^2*a12+a23*c23*a33*b22^2*c12-b13*b23*c23*c32*a22^2-b13*c23^2*a32*a22*b22+a13*a23*b23*c32*c22*b22-a13*b23^2*c32*c22*a22-c13*b23*c23*b32*a22^2-c13*a23*c23*a32*b22^2-c13*b23^2*a32*a22*c22-c13*a23^2*b32*b22*c22+a23*c23*c33*b22^2*a12+b23*c23*b33*a22^2*c12+b23*c23*c33*a22^2*b12+b23^2*a33*c12*c22*a22+b23^2*c33*a12*a22*c22+c23^2*a33*b12*b22*a22+c23^2*b33*a12*a22*b22+b13*a23*b23*c32*c22*a22-2*c13*a23*b23*a22*c32*b22+b13*b23*c23*a32*a22*c22+c13*a23*b23*a22*b32*c22+c13*a23*b23*b22*a32*c22+c13*a23*c23*b32*b22*a22+c13*b23*c23*a32*a22*b22-a23*b23*c33*b22*c22*a12+2*a23*b23*c33*a22*b22*c12+2*a23*c23*b33*a22*c22*b12-a23*c23*a33*b12*b22*c22-a23*c23*b33*a22*b22*c12-a23*b23*c33*a22*c22*b12-a23*b23*a33*c12*c22*b22-a23*b23*b33*c12*c22*a22-a23*c23*b33*b22*c22*a12-a23*c23*c33*b12*b22*a22-b23*c23*a33*a22*b22*c12-b23*c23*a33*a22*c22*b12+2*b23*c23*a33*b22*c22*a12-b23*c23*b33*a12*a22*c22-b23*c23*c33*a12*a22*b22+b13*a23*c23*b22*a32*c22+a13*a23*c23*b32*b22*c22-2*b13*a23*c23*a22*b32*c22+b13*a23*c23*a22*c32*b22-2*a13*b23*c23*b22*a32*c22+a13*b23*c23*a22*b32*c22+a13*b23*c23*a22*c32*b22,-b23*a33^2*c31^2*b11-a23*b33^2*c31^2*a11+b13*a33^2*c31^2*b21+a13*b33^2*c31^2*a21-a23*c33^2*b31^2*a11-c23*a33^2*b31^2*c11+c13*a33^2*b31^2*c21-c23*b33^2*a31^2*c11+b13*c33^2*a31^2*b21-b23*c33^2*a31^2*b11+a13*c33^2*b31^2*a21+c13*b33^2*a31^2*c21-b13*b33*c33*a31^2*c21-b13*a33^2*c31*b31*c21-a13*c33^2*b31*a31*b21-a13*b33^2*c31*a31*c21-a13*a33*c33*b31^2*c21-a13*a33*b33*c31^2*b21+a23*c33^2*b11*b31*a31+a23*a33*b33*c31^2*b11+a23*a33*c33*b31^2*c11+a23*b33^2*c11*c31*a31-c13*a33^2*c31*b31*b21-c13*a33*c33*b31^2*a21-c13*b33*c33*a31^2*b21-c13*b33^2*c31*a31*a21-b13*c33^2*b31*a31*a21-b13*a33*b33*c31^2*a21+b23*a33^2*c11*c31*b31+b23*a33*b33*c31^2*a11+b23*b33*c33*a31^2*c11+b23*c33^2*a11*a31*b31+c23*a33^2*b11*b31*c31+c23*a33*c33*b31^2*a11+c23*b33^2*a11*a31*c31+c23*b33*c33*a31^2*b11+a13*a33*b33*c31*b31*c21+b13*a33*b33*c31*a31*c21-2*c13*a33*b33*b31*a31*c21-a23*a33*b33*c11*c31*b31-b23*a33*b33*c11*c31*a31+2*c23*a33*b33*a31*b31*c11+a13*a33*c33*c31*b31*b21+a13*b33*c33*b31*a31*c21+a13*b33*c33*c31*a31*b21-2*a13*b33*c33*c31*b31*a21+b13*a33*c33*b31*a31*c21-2*b13*a33*c33*c31*a31*b21+b13*a33*c33*c31*b31*a21+b13*b33*c33*c31*a31*a21+c13*a33*b33*c31*a31*b21+c13*a33*b33*c31*b31*a21+c13*a33*c33*b31*a31*b21+c13*b33*c33*b31*a31*a21-a23*a33*c33*b11*b31*c31-a23*b33*c33*a31*b31*c11-a23*b33*c33*a31*c31*b11+2*a23*b33*c33*b31*c31*a11-b23*a33*c33*a31*b31*c11+2*b23*a33*c33*a31*c31*b11-b23*a33*c33*b31*c31*a11-b23*b33*c33*a11*a31*c31-c23*a33*b33*a31*c31*b11-c23*a33*b33*b31*c31*a11-c23*a33*c33*b11*b31*a31-c23*b33*c33*a11*a31*b31,-b13^2*a23*c12^2*a32+c13^2*a33*b12^2*a22-a13^2*c23*b12^2*c32-a13^2*b23*c12^2*b32+a13^2*b33*c12^2*b22+b13^2*c33*a12^2*c22+a13^2*c33*b12^2*c22-c13^2*a23*b12^2*a32+c13^2*b33*a12^2*b22-b13^2*c23*a12^2*c32-c13^2*b23*a12^2*b32+b13^2*a33*c12^2*a22-b13^2*c33*a12*a22*c12-b13^2*a33*c12*c22*a12+b13^2*c23*a12*a32*c12+b13*c13*b23*a12^2*c32+b13*c13*c23*a12^2*b32-b13*c13*b33*a12^2*c22-b13*c13*c33*a12^2*b22+b13^2*a23*c12*c32*a12+c13^2*b23*a12*a32*b12-c13^2*a33*b12*b22*a12-c13^2*b33*a12*a22*b12+c13^2*a23*b12*b32*a12-a13*c13*a33*b12^2*c22+a13*c13*c23*b12^2*a32+a13*c13*a23*b12^2*c32+a13^2*b23*c12*c32*b12-a13*b13*a33*c12^2*b22-a13^2*c33*b12*b22*c12+a13^2*c23*b12*b32*c12-a13^2*b33*c12*c22*b12-a13*b13*b33*c12^2*a22+a13*b13*b23*c12^2*a32-a13*c13*c33*b12^2*a22+a13*b13*a23*c12^2*b32-a13*c13*b23*b12*c32*a12-a13*c13*a23*b12*b32*c12+a13*b13*c33*c12*b22*a12-2*a13*c13*b33*c12*b22*a12+a13*c13*c33*b12*b22*a12-2*a13*b13*c33*b12*c22*a12+a13*c13*a33*b12*b22*c12+a13*c13*b33*b12*c22*a12+a13*c13*b33*c12*a22*b12+a13*b13*b33*c12*c22*a12-a13*c13*c23*b12*b32*a12+2*a13*c13*b23*c12*b32*a12-a13*c13*b23*c12*a32*b12-a13*b13*c23*c12*b32*a12+a13*b13*c33*c12*a22*b12-a13*b13*a23*c12*c32*b12+a13*b13*a33*c12*c22*b12-a13*b13*c23*c12*a32*b12+2*a13*b13*c23*b12*c32*a12-a13*b13*b23*c12*c32*a12+b13*c13*c33*a12*a22*b12+b13*c13*b33*a12*a22*c12+b13*c13*a33*b12*c22*a12+b13*c13*a33*c12*b22*a12-2*b13*c13*a33*c12*a22*b12-b13*c13*c23*a12*a32*b12-b13*c13*b23*a12*a32*c12+2*b13*c13*a23*c12*a32*b12-b13*c13*a23*c12*b32*a12-b13*c13*a23*b12*c32*a12,c23*a33^2*b32^2*c12-c13*b33^2*a32^2*c22-b13*c33^2*a32^2*b22+a23*c33^2*b32^2*a12+c23*b33^2*a32^2*c12-b13*a33^2*c32^2*b22+b23*a33^2*c32^2*b12-a13*b33^2*c32^2*a22-a13*c33^2*b32^2*a22-c13*a33^2*b32^2*c22+b23*c33^2*a32^2*b12+a23*b33^2*c32^2*a12+c13*b33*c33*a32^2*b22+c13*b33^2*c32*a32*a22+b13*c33^2*b32*a32*a22+b13*a33*b33*c32^2*a22-b23*a33^2*c12*c32*b32-b23*a33*b33*c32^2*a12-b23*b33*c33*a32^2*c12-b23*c33^2*a12*a32*b32-c23*a33^2*b12*b32*c32-c23*a33*c33*b32^2*a12-c23*b33^2*a12*a32*c32-c23*b33*c33*a32^2*b12+b13*b33*c33*a32^2*c22+b13*a33^2*c32*b32*c22+a13*c33^2*b32*a32*b22+a13*b33^2*c32*a32*c22+a13*a33*c33*b32^2*c22+a13*a33*b33*c32^2*b22-a23*c33^2*b12*b32*a32-a23*a33*b33*c32^2*b12-a23*a33*c33*b32^2*c12-a23*b33^2*c12*c32*a32+c13*a33^2*c32*b32*b22+c13*a33*c33*b32^2*a22-a13*a33*c33*c32*b32*b22-a13*b33*c33*b32*a32*c22-a13*b33*c33*c32*a32*b22+2*a13*b33*c33*c32*b32*a22-b13*a33*c33*b32*a32*c22+2*b13*a33*c33*c32*a32*b22-b13*a33*c33*c32*b32*a22-b13*b33*c33*c32*a32*a22-c13*a33*b33*c32*a32*b22-c13*a33*b33*c32*b32*a22-c13*a33*c33*b32*a32*b22-c13*b33*c33*b32*a32*a22+a23*a33*c33*b12*b32*c32+a23*b33*c33*a32*c32*b12+a23*b33*c33*a32*b32*c12-2*a23*b33*c33*b32*c32*a12-2*b23*a33*c33*a32*c32*b12+b23*a33*c33*a32*b32*c12+b23*a33*c33*b32*c32*a12+b23*b33*c33*a12*a32*c32-2*c23*a33*b33*a32*b32*c12+c23*a33*b33*b32*c32*a12+c23*a33*c33*b12*b32*a32+c23*b33*c33*a12*a32*b32-a13*a33*b33*c32*b32*c22-b13*a33*b33*c32*a32*c22+2*c13*a33*b33*b32*a32*c22+a23*a33*b33*c12*c32*b32+b23*a33*b33*c12*c32*a32+c23*a33*b33*a32*c32*b12,c21^2*a32*a11*b22^2-c21^2*a31*b22^2*a12-b21^2*a31*c22^2*a12+a21^2*c32*c11*b22^2+b21^2*a32*a11*c22^2+c21^2*b32*b11*a22^2+a21^2*b32*b11*c22^2+b21^2*c32*c11*a22^2-a21^2*c31*b22^2*c12-c21^2*b31*a22^2*b12-b21^2*c31*a22^2*c12-a21^2*b31*c22^2*b12+a21^2*b22*c31*c22*b12+a21^2*b22*c22*b31*c12-b22*a21^2*c22*b32*c11-b22*a21^2*c22*c32*b11-a21*c21*b22^2*c32*a11-a21*c21*b22^2*a32*c11-a21*b21*c22^2*b32*a11-a21*b21*c22^2*a32*b11+a21*b21*a31*c22^2*b12+a21*b21*b31*c22^2*a12+a21*c21*a31*b22^2*c12+a21*c21*b22^2*c31*a12+b21^2*a22*c31*c22*a12+b21^2*a22*c22*a31*c12-a22*b21^2*c22*a32*c11-a22*b21^2*c22*c32*a11+b21*c21*a22^2*b31*c12+b21*c21*a22^2*c31*b12-b21*c21*a22^2*b32*c11-b21*c21*a22^2*c32*b11+c21^2*a22*b31*b22*a12+c21^2*a22*b22*a31*b12-a22*c21^2*b22*a32*b11-a22*c21^2*b22*b32*a11+2*a21*b21*a22*c31*b22*c12-a21*b21*a22*c31*c22*b12-a21*b21*a22*c22*b31*c12-a21*b21*b22*c31*c22*a12-a21*b21*b22*c22*a31*c12-a21*c21*a22*b31*b22*c12+2*a21*c21*a22*b31*c22*b12-a21*c21*a22*b22*c31*b12-a21*c21*b22*a31*c22*b12-a21*c21*b22*b31*c22*a12-2*a21*a22*b21*c32*c11*b22+a21*a22*c21*b22*c32*b11+a21*a22*c21*b22*b32*c11+a21*a22*b21*c22*b32*c11-2*a21*a22*c21*b32*b11*c22+a21*a22*b21*c22*c32*b11+a21*b22*c21*c22*b32*a11+a21*b22*c21*c22*a32*b11+a21*b22*b21*c22*a32*c11+a21*b22*b21*c22*c32*a11-b21*c21*a22*a31*b22*c12-b21*c21*a22*a31*c22*b12-b21*c21*a22*b31*c22*a12-b21*c21*a22*b22*c31*a12+2*b21*c21*b22*a31*c22*a12+b21*a22*c21*b22*c32*a11+b21*a22*c21*b22*a32*c11+b21*a22*c21*c22*b32*a11+b21*a22*c21*c22*a32*b11-2*b21*b22*c21*a32*a11*c22,b23^2*c33*a21^2*c11-c13*a23^2*c31*b21^2-a13*b23^2*a31*c21^2-b13*a23^2*b31*c21^2+b23^2*a33*c21^2*a11+c23^2*b33*a21^2*b11+c23^2*a33*b21^2*a11-c13*b23^2*c31*a21^2-b13*c23^2*b31*a21^2+a23^2*b33*c21^2*b11+a23^2*c33*b21^2*c11-a13*c23^2*a31*b21^2-a23*b23*a33*c21^2*b11-a23*b23*b33*c21^2*a11-a23*c23*a33*b21^2*c11-a23*c23*c33*b21^2*a11-a23^2*b33*c11*c21*b21-a23^2*c33*b11*b21*c21-b23^2*a33*c11*c21*a21-b23^2*c33*a11*a21*c21-b23*c23*b33*a21^2*c11-b23*c23*c33*a21^2*b11-c23^2*a33*b11*b21*a21-c23^2*b33*a11*a21*b21+b13*c23^2*a31*a21*b21+b13*b23*c23*c31*a21^2+b13*a23^2*c31*c21*b21+b13*a23*b23*a31*c21^2+c13*b23^2*a31*a21*c21+c13*b23*c23*b31*a21^2+c13*a23*c23*a31*b21^2+c13*a23^2*b31*b21*c21+a13*c23^2*b31*b21*a21+a13*a23*b23*b31*c21^2+a13*b23^2*c31*c21*a21+a13*a23*c23*c31*b21^2-a13*a23*b23*c31*c21*b21-b13*a23*b23*c31*c21*a21-c13*a23*b23*a21*b31*c21-c13*a23*b23*b21*a31*c21-c13*a23*c23*b31*b21*a21-c13*b23*c23*a31*a21*b21+a23*c23*b33*b21*c21*a11+a23*c23*c33*b11*b21*a21+a23*c23*a33*b11*b21*c21+a23*c23*b33*a21*b21*c11-2*a23*b23*c33*a21*b21*c11+a23*b23*a33*c11*c21*b21+a23*b23*b33*c11*c21*a21+a23*b23*c33*a21*c21*b11-2*a23*c23*b33*a21*c21*b11+a23*b23*c33*b21*c21*a11+b23*c23*a33*a21*b21*c11+b23*c23*a33*a21*c21*b11-2*b23*c23*a33*b21*c21*a11+b23*c23*b33*a11*a21*c21+b23*c23*c33*a11*a21*b21-b13*a23*c23*b21*a31*c21-a13*a23*c23*b31*b21*c21-b13*a23*c23*a21*c31*b21+2*b13*a23*c23*a21*b31*c21+2*a13*b23*c23*b21*a31*c21-a13*b23*c23*a21*c31*b21-a13*b23*c23*a21*b31*c21-b13*b23*c23*a31*a21*c21+2*c13*a23*b23*a21*c31*b21,-c13^2*b33*a11^2*b21-b13^2*a33*c11^2*a21-a13^2*c33*b11^2*c21-a13^2*b33*c11^2*b21+a13^2*b23*c11^2*b31+b13^2*c23*a11^2*c31+c13^2*a23*b11^2*a31-b13^2*c33*a11^2*c21+b13^2*a23*c11^2*a31+c13^2*b23*a11^2*b31-c13^2*a33*b11^2*a21+a13^2*c23*b11^2*c31+a13*b13*b33*c11^2*a21+a13*b13*a33*c11^2*b21-a13*b13*b23*c11^2*a31+b13^2*c33*a11*a21*c11+b13^2*a33*c11*c21*a11-b13^2*c23*a11*a31*c11-b13*c13*b23*a11^2*c31-b13*c13*c23*a11^2*b31+b13*c13*b33*a11^2*c21+b13*c13*c33*a11^2*b21-b13^2*a23*c11*c31*a11-c13^2*b23*a11*a31*b11+c13^2*a33*b11*b21*a11+c13^2*b33*a11*a21*b11-c13^2*a23*b11*b31*a11+a13*c13*c33*b11^2*a21-a13*c13*a23*b11^2*c31+a13*c13*a33*b11^2*c21+a13^2*c33*b11*b21*c11-a13*c13*c23*b11^2*a31-a13^2*b23*c11*c31*b11-a13^2*c23*b11*b31*c11-a13*b13*a23*c11^2*b31+a13^2*b33*c11*c21*b11+2*a13*c13*b33*c11*b21*a11-a13*c13*c33*b11*b21*a11+2*a13*b13*c33*b11*c21*a11-a13*c13*a33*b11*b21*c11+a13*c13*b23*b11*c31*a11+a13*c13*a23*b11*b31*c11-a13*b13*c33*c11*b21*a11-a13*c13*b33*b11*c21*a11-a13*c13*b33*c11*a21*b11-2*a13*c13*b23*c11*b31*a11+a13*c13*c23*b11*b31*a11+a13*c13*b23*c11*a31*b11+a13*b13*c23*c11*b31*a11-a13*b13*c33*c11*a21*b11-a13*b13*b33*c11*c21*a11+a13*b13*a23*c11*c31*b11-a13*b13*a33*c11*c21*b11+a13*b13*c23*c11*a31*b11-2*a13*b13*c23*b11*c31*a11+a13*b13*b23*c11*c31*a11-b13*c13*c33*a11*a21*b11-b13*c13*b33*a11*a21*c11-b13*c13*a33*b11*c21*a11-b13*c13*a33*c11*b21*a11+2*b13*c13*a33*c11*a21*b11+b13*c13*c23*a11*a31*b11+b13*c13*b23*a11*a31*c11-2*b13*c13*a23*c11*a31*b11+b13*c13*a23*c11*b31*a11+b13*c13*a23*b11*c31*a11,c31^2*a21*b32^2*a12+c31^2*b21*a32^2*b12-a32^2*b22*c31^2*b11-b32^2*a22*c31^2*a11+b31^2*a21*c32^2*a12+b31^2*c21*a32^2*c12-a32^2*c22*b31^2*c11-c32^2*b22*a31^2*b11-c32^2*a22*b31^2*a11-b32^2*c22*a31^2*c11+a31^2*b21*c32^2*b12+a31^2*c21*b32^2*c12+a31*b32^2*c31*a22*c11+a31*b32^2*c31*c22*a11-a31*b31*b21*c32^2*a12-a31*c31*a21*b32^2*c12-a31*c31*b32^2*c21*a12-a31*b31*a21*c32^2*b12+a31*c32^2*b31*a22*b11+b32*c32*a31^2*b22*c11+b32*c32*a31^2*c22*b11-a31^2*b32*c32*b21*c12-a31^2*b32*c32*c21*b12+a31*c32^2*b31*b22*a11+b31*a32^2*c31*b22*c11+b31*a32^2*c31*c22*b11+a32*c32*a22*b31^2*c11+a32*c32*b31^2*c22*a11-b31*c31*a32^2*c21*b12-b31*c31*a32^2*b21*c12-b31^2*a32*c32*a21*c12-b31^2*a32*c32*c21*a12+a32*b32*a22*c31^2*b11+a32*b32*b22*c31^2*a11-c31^2*a32*b32*a21*b12-c31^2*a32*b32*b21*a12-a31*b32*c32*b22*c31*a11-a31*a32*b32*c31*b22*c11-a31*a32*b32*c31*c22*b11+2*a31*a32*b32*c22*b31*c11-a31*a32*c32*b31*b22*c11-a31*a32*c32*b31*c22*b11+2*a31*a32*c32*b22*c31*b11-a31*b32*c32*a22*b31*c11-a31*b32*c32*a22*c31*b11+a31*c31*a32*b32*b21*c12+a31*c31*a32*b32*c21*b12-2*a31*c31*a32*b21*c32*b12+a31*c31*b32*a21*c32*b12+a31*c31*b32*b21*c32*a12+a31*b31*a32*c32*b21*c12+a31*b31*a32*c32*c21*b12-2*a31*b31*a32*c21*b32*c12+a31*b31*b32*c32*a21*c12+a31*b31*b32*c32*c21*a12+2*b31*b32*c32*a22*c31*a11-b31*a32*b32*c31*a22*c11-b31*a32*b32*c31*c22*a11+b31*c31*a32*b21*c32*a12-2*b31*c31*b32*a21*c32*a12-b31*a32*c32*a22*c31*b11-b31*a32*c32*b22*c31*a11+b31*c31*a32*a21*b32*c12+b31*c31*a32*a21*c32*b12+b31*c31*a32*b32*c21*a12-a31*b32*c32*b31*c22*a11,a31*b12^2*a22*c11^2+a31*c12^2*a22*b11^2+b31*a12^2*b22*c11^2+b31*c12^2*b22*a11^2+c31*a12^2*c22*b11^2+c31*b12^2*c22*a11^2-a32*b11^2*a21*c12^2-a32*c11^2*a21*b12^2-b32*a11^2*b21*c12^2-b32*c11^2*b21*a12^2-c32*a11^2*c21*b12^2-c32*b11^2*c21*a12^2+c32*b11*c11*b21*a12^2+c32*a12*b11^2*a21*c12+c32*a11*c11*a21*b12^2+c32*b12*a11^2*b21*c12+b32*a12*c11^2*a21*b12+b32*c11*b11*c21*a12^2+b32*a11*b11*a21*c12^2+b32*c12*a11^2*c21*b12+a32*b12*c11^2*b21*a12+a32*c11*a11*c21*b12^2+a32*c12*b11^2*c21*a12+a32*b11*a11*b21*c12^2-c31*b12*c12*b22*a11^2-c31*a11*b12^2*a22*c11-c31*a12*c12*a22*b11^2-c31*b11*a12^2*b22*c11-b31*a11*c12^2*a22*b11-b31*c12*b12*c22*a11^2-b31*a12*b12*a22*c11^2-b31*c11*a12^2*c22*b11-a31*b11*c12^2*b22*a11-a31*c12*a12*c22*b11^2-a31*c11*b12^2*c22*a11-a31*b12*a12*b22*c11^2-c32*b11*a12*c11*a21*b12-c32*b11*a12*a11*b21*c12+2*c32*b11*a12*a11*c21*b12-c32*a11*b12*c11*b21*a12-c32*a11*b12*b11*a21*c12-b32*c11*a12*b11*a21*c12+2*b32*c11*a12*a11*b21*c12-b32*c11*a12*a11*c21*b12-b32*a11*c12*c11*a21*b12-b32*a11*c12*b11*c21*a12+2*a32*c11*b12*b11*a21*c12-a32*c11*b12*b11*c21*a12-a32*c11*b12*a11*b21*c12-a32*b11*c12*c11*b21*a12-a32*b11*c12*a11*c21*b12+c31*b12*a11*c12*a22*b11+c31*b12*a11*a12*b22*c11-2*c31*b12*a11*a12*c22*b11+c31*a12*b11*c12*b22*a11+c31*a12*b11*b12*a22*c11+b31*c12*a11*b12*a22*c11-2*b31*c12*a11*a12*b22*c11+b31*c12*a11*a12*c22*b11+b31*a12*c11*c12*a22*b11+b31*a12*c11*b12*c22*a11-2*a31*c12*b11*b12*a22*c11+a31*c12*b11*b12*c22*a11+a31*c12*b11*a12*b22*c11+a31*b12*c11*c12*b22*a11+a31*b12*c11*a12*c22*b11,a23*c33^2*b11^2*a31-a13^2*b33*c31^2*b21+a23*b33^2*c11^2*a31-a13^2*c33*b31^2*c21+c23*b33^2*a11^2*c31+c23*a33^2*b11^2*c31+b23*c33^2*a11^2*b31+b23*a33^2*c11^2*b31-b13^2*c33*a31^2*c21-b13^2*a33*c31^2*a21-c13^2*b33*a31^2*b21-c13^2*a33*b31^2*a21+2*c13*a33^2*b11*b31*c21-c13*a33^2*b21*b31*c11-c13*a33^2*b21*c31*b11+2*c13*b33^2*a11*a31*c21-c13*b33^2*a21*a31*c11-c13*b33^2*a21*c31*a11+c13^2*a33*b31*a31*b21+c13^2*b33*b31*a31*a21+c13*a23*a33*b31^2*c11-2*c13*a23*c33*b31^2*a11+c13*b23*b33*a31^2*c11-2*c13*b23*c33*a31^2*b11+c13*c23*a33*b31^2*a11+c13*c23*b33*a31^2*b11+a13^2*c33*c31*b31*b21+a13^2*b33*c31*b31*c21-a13*b33^2*c21*c31*a11+2*a13*b33^2*c11*c31*a21-a13*b33^2*c11*c21*a31-a13*c33^2*b21*b31*a11+2*a13*c33^2*b11*b31*a21-a13*c33^2*b21*a31*b11+a13*b13*a33*c31^2*b21+a13*b13*b33*c31^2*a21+a13*c13*a33*b31^2*c21+a13*c13*c33*b31^2*a21+a13*a23*b33*c31^2*b11+a13*a23*c33*b31^2*c11-2*a13*b23*a33*c31^2*b11+a13*b23*b33*c31^2*a11-2*a13*c23*a33*b31^2*c11+a13*c23*c33*b31^2*a11+b13*c13*c33*a31^2*b21+b13*a23*a33*c31^2*b11-2*b13*a23*b33*c31^2*a11+b13*b23*a33*c31^2*a11+b13*b23*c33*a31^2*c11-2*b13*c23*b33*a31^2*c11+b13*c23*c33*a31^2*b11+2*b13*a33^2*c11*c31*b21-b13*a33^2*c11*c21*b31-b13*a33^2*c21*c31*b11-a23*a33*b33*c11^2*b31-a23*a33*c33*b11^2*c31-a23*b33^2*c11*c31*a11-a23*c33^2*b11*b31*a11-b23*c33^2*a11*a31*b11-b13*c33^2*a21*a31*b11-b13*c33^2*a21*b31*a11+2*b13*c33^2*a11*a31*b21+b13^2*a33*c31*a31*c21+b13^2*c33*c31*a31*a21+b13*c13*b33*a31^2*c21-b23*a33^2*c11*c31*b11-b23*a33*b33*c11^2*a31-b23*b33*c33*a11^2*c31-c23*a33^2*b11*b31*c11-c23*a33*c33*b11^2*a31-c23*b33^2*a11*a31*c11-c23*b33*c33*a11^2*b31-b13*c23*c33*a11*a31*b31+b13*a33*b33*c21*c31*a11+a23*b33*c33*c11*b31*a11+b23*a33*b33*c11*c31*a11+b23*a33*c33*c11*a31*b11-2*b23*a33*c33*c11*b31*a11-b13*b23*c33*a11*a31*c31+2*b13*c23*a33*a31*b31*c11-b13*c23*a33*a31*c31*b11-b13*c23*a33*b31*c31*a11+2*b13*c23*b33*a11*a31*c31+c13*a33*b33*b21*a31*c11+c13*a33*b33*a21*b31*c11-2*c13*a33*b33*c21*b31*a11-2*c13*a33*c33*b11*b31*a21+c13*a33*c33*b21*a31*b11+c13*b33*c33*a21*a31*b11+c13*b33*c33*a21*b31*a11-2*c13*b33*c33*a11*a31*b21+a23*a33*b33*c11*c31*b11+a23*a33*c33*b11*b31*c11-2*a23*b33*c33*c11*a31*b11+a23*b33*c33*b11*c31*a11-2*b13*a33*c33*b21*a31*c11+b13*a33*c33*c21*b31*a11-2*b13*a33*b33*c11*c31*a21+b13*a33*b33*c11*c21*a31+b13*a33*c33*a21*b31*c11+b13*a33*c33*c21*a31*b11+b13*a33*c33*a21*c31*b11-2*b13*a33*c33*b21*c31*a11+b13*b33*c33*a21*c31*a11+b13*b33*c33*a21*a31*c11-2*b13*b33*c33*a11*a31*c21-c13*a23*a33*b11*b31*c31-c13*a23*b33*a31*b31*c11-c13*a23*b33*a31*c31*b11+2*c13*a23*b33*b31*c31*a11+2*c13*a23*c33*b11*b31*a31-c13*b23*a33*a31*b31*c11+2*c13*b23*a33*a31*c31*b11-c13*b23*a33*b31*c31*a11-c13*b23*b33*a11*a31*c31+2*c13*b23*c33*a11*a31*b31-c13*c23*a33*b11*b31*a31-c13*c23*b33*a11*a31*b31+c13*a33*c33*b21*b31*a11+c13*a33*b33*b21*c31*a11-2*c13*a33*b33*c21*a31*b11+c13*a33*b33*a21*c31*b11-a13*b23*c33*b31*c31*a11+2*a13*b23*c33*a31*c31*b11-a13*b23*c33*a31*b31*c11+a13*b33*c33*b21*c31*a11-a13*c23*b33*b31*c31*a11+a13*a33*b33*c11*c21*b31-2*a13*a33*b33*c11*c31*b21+a13*a33*b33*c21*c31*b11+a13*a33*c33*b21*b31*c11-2*a13*a33*c33*b11*b31*c21+a13*a33*c33*b21*c31*b11+a13*b33*c33*b21*a31*c11+a13*b33*c33*c21*b31*a11-2*a13*b33*c33*a21*b31*c11+a13*b33*c33*c21*a31*b11-2*a13*b33*c33*a21*c31*b11-a13*c23*b33*a31*c31*b11+2*a13*c23*b33*a31*b31*c11-a13*c13*b33*b31*a31*c21-a13*b13*c33*c31*b31*a21+2*a13*b13*c33*b31*a31*c21-a13*b13*c33*c31*a31*b21-a13*b13*b33*c31*a31*c21+2*a13*c23*a33*b11*b31*c31-a13*b23*b33*c11*c31*a31-b13*c13*a33*b31*a31*c21-b13*c13*a33*c31*a31*b21+2*b13*c13*a33*c31*b31*a21-b13*c13*b33*c31*a31*a21-b13*c13*c33*b31*a31*a21-b13*a23*a33*c11*c31*b31+2*b13*a23*b33*c11*c31*a31-b13*a23*c33*a31*b31*c11-b13*a23*c33*a31*c31*b11+2*b13*a23*c33*b31*c31*a11-b13*b23*a33*c11*c31*a31-a13*a23*c33*b11*b31*c31+2*a13*b23*a33*c11*c31*b31-a13*a23*b33*c11*c31*b31-a13*c13*a33*c31*b31*b21-a13*c13*c33*b31*a31*b21+2*a13*c13*b33*c31*a31*b21-a13*c13*b33*c31*b31*a21-a13*b13*a33*c31*b31*c21-a13*c23*c33*b11*b31*a31+b23*a33*c33*b11*c31*a11+b23*b33*c33*a11*a31*c11+c23*a33*b33*c11*a31*b11-2*c23*a33*b33*b11*c31*a11+c23*a33*b33*c11*b31*a11+c23*a33*c33*b11*b31*a11+c23*b33*c33*a11*a31*b11,b21^2*a31*a22*c12^2+a21^2*c31*c22*b12^2+a21^2*b31*b22*c12^2+c21^2*a31*a22*b12^2+b21^2*c31*c22*a12^2+c21^2*b31*b22*a12^2-a22^2*b32*b21*c11^2-a22^2*c32*c21*b11^2-b22^2*a32*a21*c11^2-b22^2*c32*c21*a11^2-c22^2*a32*a21*b11^2-c22^2*b32*b21*a11^2+2*c22*a32*a11*b21^2*c12-a21^2*c12*b31*c22*b12-a21^2*c12*b22*c31*b12+2*b22*c32*c11*a21^2*b12-b22*c32*b11*a21^2*c12-b22*c12*a21^2*b32*c11-c22*b32*c11*a21^2*b12+2*c22*b32*b11*a21^2*c12-c22*b12*a21^2*c32*b11-a21*b21*a31*b22*c12^2-a21*b21*a22*b31*c12^2-a21*c21*a31*c22*b12^2-a21*c21*a22*c31*b12^2-2*a21*c31*c12*b22^2*a11+a21*c31*a12*b22^2*c11+a21*c12*a31*b22^2*c11-2*a21*b31*b12*c22^2*a11+a21*b31*a12*c22^2*b11+a21*b12*a31*c22^2*b11-b21^2*c12*a31*c22*a12-b21^2*c12*a22*c31*a12-b21*c21*b31*c22*a12^2-b21*c21*b22*c31*a12^2-2*b21*c31*c12*a22^2*b11+b21*c31*b12*a22^2*c11+b21*c12*a22^2*b31*c11+b21*a31*b12*c22^2*a11-2*b21*a31*a12*c22^2*b11+b21*a12*b31*c22^2*a11+2*a22*c32*c11*b21^2*a12-a22*c32*a11*b21^2*c12-a22*c12*a32*b21^2*c11-c22*a32*c11*b21^2*a12+a21*b21*c12*a31*c22*b12+a21*b21*c12*a22*c31*b12+a21*b21*a12*c31*b22*c12-2*a21*b21*a12*c31*c22*b12+a21*b21*a12*c22*b31*c12+a21*c21*b12*a31*b22*c12+a21*c21*b12*a22*b31*c12-2*a21*c21*a12*b31*b22*c12+a21*c21*a12*b31*c22*b12+a21*c21*a12*b22*c31*b12+a21*a22*c12*b32*b21*c11-2*a21*a22*c12*b32*c21*b11-a21*a22*c12*b31*b22*c11-a21*a22*c12*b31*c22*b11+2*a21*a22*c12*b22*c31*b11+a21*a22*c12*b21*c32*b11-2*a21*a22*b12*c32*b21*c11+a21*a22*b12*c32*c21*b11-a21*a22*b12*c31*b22*c11-a21*a22*b12*c31*c22*b11+2*a21*a22*b12*c22*b31*c11+a21*a22*b12*c21*b32*c11-2*a21*b22*c32*c11*b21*a12+a21*b22*c32*b11*c21*a12+a21*b22*c32*a11*b21*c12-2*a21*b22*c32*a11*c21*b12+2*a21*b22*c31*b12*c22*a11-a21*b22*c31*a12*c22*b11-a21*b22*c22*c11*a31*b12-a21*b22*c22*c11*b31*a12-a21*b22*c22*b11*a31*c12+2*a21*b22*c22*a11*b31*c12+a21*b22*c21*c12*a32*b11+a21*b22*c21*c12*b32*a11-2*a21*b22*c21*b12*a32*c11+a21*b22*c21*a12*b32*c11+a21*b22*c12*a32*b21*c11+a21*c22*b32*c11*b21*a12-2*a21*c22*b32*b11*c21*a12-2*a21*c22*b32*a11*b21*c12+a21*c22*b32*a11*c21*b12-2*a21*c22*b21*c12*a32*b11+a21*c22*b21*b12*a32*c11+a21*c22*b21*b12*c32*a11+a21*c22*b21*a12*c32*b11+a21*c22*b12*a32*c21*b11-2*b21*c21*b12*a31*a22*c12+b21*c21*b12*a31*c22*a12+b21*c21*b12*a22*c31*a12+b21*c21*a12*a22*b31*c12+b21*c21*a12*a31*b22*c12-2*b21*a22*c32*b11*c21*a12+b21*a22*c32*a11*c21*b12+2*b21*a22*c31*c12*b22*a11-b21*a22*c31*b12*c22*a11-b21*a22*c31*a12*b22*c11+2*b21*a22*c31*a12*c22*b11-b21*a22*c22*c11*a31*b12-b21*a22*c22*c11*b31*a12+2*b21*a22*c22*b11*a31*c12-b21*a22*c22*a11*b31*c12+b21*a22*c21*c12*a32*b11+b21*a22*c21*c12*b32*a11+b21*a22*c21*b12*a32*c11-2*b21*a22*c21*a12*b32*c11-b21*a22*c12*a31*b22*c11-2*b21*b22*c12*a32*c21*a11-b21*b22*c12*a31*c22*a11+b21*b22*a12*c32*c21*a11-b21*b22*a12*c31*c22*a11+2*b21*b22*a12*c22*a31*c11+b21*b22*a12*c21*a32*c11+b21*c22*a32*b11*c21*a12-2*b21*c22*a32*a11*c21*b12+b21*c22*a12*b32*c21*a11-c21*a22*b31*c12*b22*a11+2*c21*a22*b31*b12*c22*a11+2*c21*a22*b31*a12*b22*c11-c21*a22*b31*a12*c22*b11+2*c21*a22*b22*c11*a31*b12-c21*a22*b22*b11*a31*c12-c21*a22*b22*b11*c31*a12-c21*a22*b22*a11*c31*b12-c21*a22*b12*a31*c22*b11-c21*b22*a31*b12*c22*a11+2*c21*b22*a31*a12*c22*b11-c21*b22*a12*b31*c22*a11-a22*b22*c11*a32*c21*b11-a22*b22*c11*a21*c32*b11-a22*b22*a11*c32*b21*c11+2*a22*b22*a11*c32*c21*b11-a22*b22*a11*c21*b32*c11-a22*c22*b11*a32*b21*c11-a22*c22*b11*a21*b32*c11+2*a22*c22*a11*b32*b21*c11-a22*c22*a11*b32*c21*b11-a22*c22*a11*b21*c32*b11+2*b22*c22*b11*a32*a21*c11-b22*c22*b11*a32*c21*a11-b22*c22*b11*a21*c32*a11-b22*c22*a11*a21*b32*c11-b22*c22*a11*a32*b21*c11-c22*a12*b21^2*c32*a11+c21*b31*c12*a22^2*b11-2*c21*b31*b12*a22^2*c11+c21*b12*a22^2*c31*b11+c21*a31*c12*b22^2*a11-2*c21*a31*a12*b22^2*c11+c21*a12*b22^2*c31*a11-c21^2*b12*a31*b22*a12-c21^2*b12*a22*b31*a12+2*a22*b32*b11*c21^2*a12-a22*b32*a11*c21^2*b12-a22*b12*a32*c21^2*b11-b22*a32*b11*c21^2*a12+2*b22*a32*a11*c21^2*b12-b22*a12*b32*c21^2*a11+a22*b22*a32*b21*c11^2+a22*b22*a21*b32*c11^2+a22*c22*a32*c21*b11^2+a22*c22*a21*c32*b11^2+a22^2*c11*b32*c21*b11+a22^2*c11*b21*c32*b11+b22*c22*b32*c21*a11^2+b22*c22*b21*c32*a11^2+b22^2*c11*a32*c21*a11+b22^2*c11*a21*c32*a11+c22^2*b11*a32*b21*a11+c22^2*b11*a21*b32*a11,-c22*c11*a31^2*b12^2-a22*a11*b31^2*c12^2-c22*c11*b31^2*a12^2-a22*a11*c31^2*b12^2-b22*b11*c31^2*a12^2+b21*b12*a32^2*c11^2+c21*c12*a32^2*b11^2+a21*a12*b32^2*c11^2+c21*c12*b32^2*a11^2+a21*a12*c32^2*b11^2+b21*b12*c32^2*a11^2-b22*b11*a31^2*c12^2+c32*a11*b31*a12*c22*b11+c32*a11*b22*c11*a31*b12+c32*a11*b22*b11*c31*a12+a32*b11*c32*a11*c21*b12+a32*b11*c31*c12*b22*a11+a32*b11*c31*b12*a22*c11-2*a32*b11*c31*b12*c22*a11+a32*b11*c22*c11*a31*b12+a32*b11*c22*a11*b31*c12-2*a32*b11*c21*c12*b32*a11-a31*c12*b32*c11*a21*b12+2*a31*c12*b32*c11*b21*a12-a31*c12*b32*b11*c21*a12+2*a31*c12*b32*a11*c21*b12-a31*c12*b31*b12*a22*c11-a31*c12*b31*b12*c22*a11-a31*c12*b31*a12*b22*c11-a31*c12*b31*a12*c22*b11+2*a31*c12*b22*b11*c31*a12-a31*c12*b22*a11*c31*b12-a31*c12*b21*b12*a32*c11+2*a31*c12*b21*b12*c32*a11-a31*c12*b21*a12*c32*b11-a31*b12*c32*c11*b21*a12-a31*b12*c32*b11*a21*c12+2*a31*b12*c32*b11*c21*a12-a31*b12*c31*c12*a22*b11-a31*b12*c31*a12*b22*c11-a31*b12*c31*a12*c22*b11+2*a31*b12*c22*c11*b31*a12-a31*b12*c21*c12*a32*b11-a31*b12*c21*a12*b32*c11-b31*a12*c31*b12*c22*a11-b31*a12*c21*b12*a32*c11-b31*a12*c31*b12*a22*c11-b31*a12*c21*c12*b32*a11+2*b31*c12*a32*c11*a21*b12-b31*c12*a32*c11*b21*a12+2*b31*c12*a32*b11*c21*a12-b31*c12*a32*a11*c21*b12-b31*c12*a22*b11*c31*a12+2*b31*c12*a22*a11*c31*b12-b31*c12*a21*b12*c32*a11-b31*c12*a21*a12*b32*c11+2*b31*c12*a21*a12*c32*b11-b31*a12*c32*c11*a21*b12-b31*a12*c32*a11*b21*c12+2*b31*a12*c32*a11*c21*b12-b31*a12*c31*c12*b22*a11+2*c31*b12*a32*c11*b21*a12+2*c31*b12*a32*b11*a21*c12-c31*b12*a32*b11*c21*a12-c31*b12*a32*a11*b21*c12-c31*b12*a21*c12*b32*a11+2*c31*b12*a21*a12*b32*c11-c31*b12*a21*a12*c32*b11-c31*a12*b32*b11*a21*c12+2*c31*a12*b32*a11*b21*c12-c31*a12*b32*a11*c21*b12-c31*a12*b21*c12*a32*b11-c31*a12*b21*b12*c32*a11+a32*c11*b32*b11*a21*c12+a32*c11*b32*b11*c21*a12+a32*c11*b32*a11*b21*c12+a32*c11*b32*a11*c21*b12+a32*c11*b31*c12*a22*b11-2*a32*c11*b31*c12*b22*a11+a32*c11*b31*b12*c22*a11-2*a32*c11*b31*a12*c22*b11+a32*c11*b22*b11*a31*c12-2*a32*c11*b22*b11*c31*a12+a32*c11*b22*a11*c31*b12-2*a32*c11*b21*b12*c32*a11+a32*c11*b21*a12*c32*b11+a32*b11*c32*c11*a21*b12+a32*b11*c32*a11*b21*c12-2*b32*c11*a31*c12*a22*b11+b32*c11*a31*c12*b22*a11-2*b32*c11*a31*b12*c22*a11+b32*c11*a31*a12*c22*b11+b32*c11*a22*b11*c31*a12+b32*c11*a22*a11*b31*c12-2*b32*c11*a22*a11*c31*b12+b32*c11*a21*b12*c32*a11-2*b32*c11*a21*a12*c32*b11+b32*a11*c32*c11*b21*a12+b32*a11*c32*b11*a21*c12+b32*a11*c32*b11*c21*a12+b32*a11*c31*c12*a22*b11+b32*a11*c31*a12*b22*c11-2*b32*a11*c31*a12*c22*b11+b32*a11*c22*c11*b31*a12+b32*a11*c22*b11*a31*c12-2*c32*b11*a31*c12*b22*a11-2*c32*b11*a31*b12*a22*c11+c32*b11*a31*b12*c22*a11+c32*b11*a31*a12*b22*c11+c32*b11*a22*c11*b31*a12-2*c32*b11*a22*a11*b31*c12+c32*b11*a22*a11*c31*b12+c32*a11*b31*b12*a22*c11-2*c32*a11*b31*a12*b22*c11+a31*b32*b11*a21*c12^2-2*a31*b32*a11*b21*c12^2+a31*b31*c12^2*a22*b11+a31*b31*c12^2*b22*a11+a31*b21*c12^2*a32*b11+a31*c32*c11*a21*b12^2-2*a31*c32*a11*c21*b12^2+a31*c31*b12^2*a22*c11+a31*c31*b12^2*c22*a11+a31*c21*b12^2*a32*c11+c12*b22*c11*a31^2*b12+b12*c22*b11*a31^2*c12+a12*c22*a11*b31^2*c12+c12*a22*c11*b31^2*a12-2*b31*a32*b11*a21*c12^2+b31*a32*a11*b21*c12^2+b31*a21*c12^2*b32*a11+b31*c32*c11*b21*a12^2-2*b31*c32*b11*c21*a12^2+b31*c31*a12^2*b22*c11+b31*c31*a12^2*c22*b11+b31*c21*a12^2*b32*c11+b12*a22*b11*c31^2*a12+a12*b22*a11*c31^2*b12-2*c31*a32*c11*a21*b12^2+c31*a32*a11*c21*b12^2+c31*a21*b12^2*c32*a11-2*c31*b32*c11*b21*a12^2+c31*b32*b11*c21*a12^2+c31*b21*a12^2*c32*b11-c11*b21*c12*a32^2*b11-b11*c21*b12*a32^2*c11-a32*b32*c11^2*a21*b12-a32*b32*c11^2*b21*a12-a32*b31*b12*a22*c11^2+2*a32*b31*a12*b22*c11^2-a32*b22*c11^2*a31*b12-a32*c32*b11^2*a21*c12-a32*c32*b11^2*c21*a12-a32*c31*c12*a22*b11^2+2*a32*c31*a12*c22*b11^2-a32*c22*b11^2*a31*c12-a11*c21*a12*b32^2*c11+2*b32*a31*b12*a22*c11^2-b32*a31*a12*b22*c11^2-b32*a22*c11^2*b31*a12-b32*c32*a11^2*b21*c12-b32*c32*a11^2*c21*b12-b32*c31*c12*b22*a11^2+2*b32*c31*b12*c22*a11^2-b32*c22*a11^2*b31*c12-b11*a21*b12*c32^2*a11-a11*b21*a12*c32^2*b11+2*c32*a31*c12*a22*b11^2-c32*a31*a12*c22*b11^2-c32*a22*b11^2*c31*a12+2*c32*b31*c12*b22*a11^2-c32*b31*b12*c22*a11^2-c32*b22*a11^2*c31*b12-c11*a21*c12*b32^2*a11,-a23^2*c31*b22^2*c12-a23^2*b31*c22^2*b12+a23^2*c32*c11*b22^2+a23^2*b32*b11*c22^2-c23^2*a31*b22^2*a12+c23^2*b32*b11*a22^2+c23^2*a32*a11*b22^2-c23^2*b31*a22^2*b12-b23^2*a31*c22^2*a12+b23^2*c32*c11*a22^2+b23^2*a32*a11*c22^2-b23^2*c31*a22^2*c12-c23*a33*a21*b12*b22*c22-c23*a33*b21*a22*b22*c12-c23*a33*b21*a22*c22*b12+2*c23*a33*b21*b22*c22*a12+2*c23*a33*c21*b12*b22*a22-c23*b33*a21*a22*b22*c12+2*c23*b33*a21*a22*c22*b12-c23*b33*a21*b22*c22*a12-c23*b33*b21*a12*a22*c22-2*a23*b33*a21*c22^2*b12+a23*b33*b21*c22^2*a12-2*a23*c33*a21*b22^2*c12+a23*c33*c21*b22^2*a12+a23^2*b22*c31*c22*b12+a23^2*b22*c22*b31*c12-a23^2*b22*c22*b32*c11-a23^2*b22*c22*c32*b11+a23*c23*a31*b22^2*c12+a23*b23*a31*c22^2*b12+2*b13*a23*a21*b32*c22^2-b13*a23*b21*a32*c22^2-b13*b23*a21*a32*c22^2-b13*b23*c21*c32*a22^2+2*b13*c23*c21*b32*a22^2-b13*c23*b21*c32*a22^2+2*c13*a23*a21*c32*b22^2-c13*a23*c21*a32*b22^2-c13*b23*c21*b32*a22^2+2*c13*b23*b21*c32*a22^2-c13*c23*a21*a32*b22^2-c13*c23*b21*b32*a22^2+a23*b23*b31*c22^2*a12-a23*b23*c22^2*b32*a11-a23*b23*c22^2*a32*b11+a23*c23*b22^2*c31*a12-a23*c23*b22^2*a32*c11-a23*c23*b22^2*c32*a11+a23*a33*b21*c22^2*b12+a23*a33*c21*b22^2*c12-a13*b23*a21*b32*c22^2+2*a13*c23*c21*a32*b22^2-a13*a23*b21*b32*c22^2+2*a13*b23*b21*a32*c22^2-a13*c23*a21*c32*b22^2-a13*a23*c21*c32*b22^2+b23*c23*a22^2*b31*c12+b23*c23*a22^2*c31*b12-b23*c23*a22^2*b32*c11-b23*c23*a22^2*c32*b11-b23^2*a22*c22*a32*c11-b23^2*a22*c22*c32*a11+b23^2*a22*c31*c22*a12+b23^2*a22*c22*a31*c12+b23*a33*a21*c22^2*b12-2*b23*a33*b21*c22^2*a12+b23*b33*a21*c22^2*a12+b23*b33*c21*a22^2*c12-2*b23*c33*b21*a22^2*c12+b23*c33*c21*a22^2*b12+c23*b33*b21*a22^2*c12-2*c23*b33*c21*a22^2*b12+c23*c33*a21*b22^2*a12+c23*c33*b21*a22^2*b12+c23*a33*a21*b22^2*c12-2*c23*a33*c21*b22^2*a12-c23^2*a22*b22*a32*b11-c23^2*a22*b22*b32*a11+c23^2*a22*b31*b22*a12+c23^2*a22*b22*a31*b12+2*c23*b33*c21*a12*a22*b22-c23*c33*a21*b12*b22*a22-c23*c33*b21*a12*a22*b22+a13*b23*a22*c21*c32*b22+a13*a23*b22*c21*b32*c22+a13*a23*b22*c22*c32*b21+c13*a23*a22*b22*b32*c21-2*c13*a23*a22*b21*c32*b22+b13*a23*a22*c21*c32*b22+b13*a23*a22*c22*c32*b21+b23*c23*a22*b22*c32*a11+b23*c23*a22*b22*a32*c11+b23*c23*a22*c22*b32*a11+b23*c23*a22*c22*a32*b11-b23*b33*a21*c12*c22*a22-b23*b33*c21*a12*a22*c22+2*b23*c33*a21*a22*b22*c12-b23*c33*a21*a22*c22*b12-b23*c33*a21*b22*c22*a12+2*b23*c33*b21*a12*a22*c22-b23*c33*c21*a12*a22*b22-b23*a33*c21*a22*b22*c12-b23*a33*c21*a22*c22*b12+2*b23*a33*c21*b22*c22*a12-2*a13*b23*a22*c22*c32*b21+a13*b23*a22*c21*b32*c22+a13*b23*b22*c22*c32*a21-2*a13*b23*b22*c21*a32*c22+a13*c23*a22*b21*c32*b22-2*a13*c23*a22*b22*b32*c21+a13*c23*a22*b21*b32*c22+a13*c23*b22*a21*b32*c22-2*a13*c23*b22*b21*a32*c22-2*b13*a23*a22*c21*b32*c22-2*b13*a23*b22*c22*c32*a21+b13*a23*b22*c21*a32*c22+b13*b23*a22*c22*c32*a21+b13*b23*a22*c21*a32*c22+b13*c23*a22*a21*c32*b22-2*b13*c23*a22*c21*a32*b22-2*b13*c23*a22*a21*b32*c22+b13*c23*a22*b21*a32*c22+b13*c23*b22*a21*a32*c22+c13*a23*a22*b21*b32*c22-2*c13*a23*b22*a21*b32*c22+c13*a23*b22*b21*a32*c22-2*c13*b23*a22*a21*c32*b22+c13*b23*a22*c21*a32*b22+c13*b23*a22*a21*b32*c22-2*c13*b23*a22*b21*a32*c22+c13*b23*b22*a21*a32*c22+c13*c23*a22*b22*b32*a21+c13*c23*a22*b21*a32*b22+2*a23*b23*a22*c31*b22*c12-a23*b23*a22*c31*c22*b12-a23*b23*a22*c22*b31*c12-a23*b23*b22*c31*c22*a12-a23*b23*b22*c22*a31*c12-2*a23*b23*a22*c32*c11*b22+a23*b23*a22*c22*b32*c11+a23*b23*a22*c22*c32*b11+a23*b23*b22*c22*a32*c11+a23*b23*b22*c22*c32*a11-a23*c23*a22*b31*b22*c12+2*a23*c23*a22*b31*c22*b12-a23*c23*a22*b22*c31*b12-a23*c23*b22*a31*c22*b12-a23*c23*b22*b31*c22*a12-2*a23*c23*a22*b32*b11*c22+a23*c23*a22*b22*c32*b11+a23*c23*a22*b22*b32*c11+a23*c23*b22*c22*b32*a11+a23*c23*b22*c22*a32*b11-a23*a33*b21*c12*c22*b22-a23*a33*c21*b12*b22*c22+2*a23*b33*a21*c12*c22*b22-a23*b33*b21*c12*c22*a22-a23*b33*c21*a22*b22*c12+2*a23*b33*c21*a22*c22*b12-a23*b33*c21*b22*c22*a12+2*a23*c33*a21*b12*b22*c22+2*a23*c33*b21*a22*b22*c12-a23*c33*b21*a22*c22*b12-a23*c33*b21*b22*c22*a12-a23*c33*c21*b12*b22*a22-b23*a33*a21*c12*c22*b22+2*b23*a33*b21*c12*c22*a22-2*b23*c23*b22*a32*a11*c22-b23*c23*a22*a31*b22*c12-b23*c23*a22*a31*c22*b12-b23*c23*a22*b31*c22*a12-b23*c23*a22*b22*c31*a12+2*b23*c23*b22*a31*c22*a12,-b23^2*a33*c32^2*a12-b23^2*c33*a32^2*c12-c23^2*a33*b32^2*a12-c23^2*b33*a32^2*b12+b13*a33^2*b32*c22^2+b13*c33^2*b32*a22^2+c13*a33^2*c32*b22^2+c13*b33^2*c32*a22^2-a23^2*b33*c32^2*b12-a23^2*c33*b32^2*c12+a13*b33^2*a32*c22^2+a13*c33^2*a32*b22^2-c23*a33^2*b12*b32*c22-c23*a33^2*b22*c32*b12+2*c23*a33^2*b22*b32*c12-c23*b33^2*a12*a32*c22-c23*b33^2*a22*c32*a12+2*c23*b33^2*a22*a32*c12+c23^2*a33*b12*b32*a32+c23^2*b33*a12*a32*b32-a13*a33*c33*c32*b22^2-a13*b33^2*c32*c22*a22-a13*c33^2*b32*b22*a22+2*b23*c33^2*a32*a22*b12-b23*c33^2*a12*a32*b22-b23*c33^2*a22*b32*a12+b23*c23*b33*a32^2*c12+b23*c23*c33*a32^2*b12+2*b23*a33^2*c22*c32*b12-b23*a33^2*c22*b32*c12-b23*a33^2*c12*c32*b22+b23^2*a33*c12*c32*a32+b23^2*c33*a12*a32*c32+a13*a23*c33*b32^2*c22+a13*b23*a33*c32^2*b22-2*a13*b23*b33*c32^2*a22-2*a13*c23*c33*b32^2*a22-a13*a33*b33*b32*c22^2+a13*c23*a33*b32^2*c22-b13*b33*c33*c32*a22^2-b13*c33^2*a32*a22*b22-2*b13*a23*a33*c32^2*b22+b13*a23*b33*c32^2*a22+b13*b23*a33*c32^2*a22+b13*b23*c33*a32^2*c22+b13*c23*b33*a32^2*c22-2*b13*c23*c33*a32^2*b22-b13*a33^2*c32*c22*b22-b13*a33*b33*a32*c22^2-2*c13*a23*a33*b32^2*c22+c13*a23*c33*b32^2*a22-2*c13*b23*b33*a32^2*c22+c13*b23*c33*a32^2*b22+c13*c23*a33*b32^2*a22+c13*c23*b33*a32^2*b22-c13*a33^2*b32*b22*c22-c13*a33*c33*a32*b22^2-c13*b33^2*a32*a22*c22-c13*b33*c33*b32*a22^2+2*a23*c33^2*b32*b22*a12-a23*c33^2*b22*a32*b12-a23*c33^2*b12*b32*a22+a23*b23*a33*c32^2*b12+a23*b23*b33*c32^2*a12+a23*c23*a33*b32^2*c12+a23*c23*c33*b32^2*a12-a23*b33^2*c22*a32*c12-a23*b33^2*c12*c32*a22+2*a23*b33^2*c32*c22*a12+a23^2*c33*b12*b32*c32+a23^2*b33*c12*c32*b32+a13*a23*b33*c32^2*b22-a13*a23*b33*c32*b32*c22-a13*b23*a33*c32*b32*c22-a13*c23*a33*c32*b32*b22-a13*b23*c33*b32*a32*c22+2*a13*b23*b33*c32*a32*c22-a13*a23*c33*c32*b32*b22-a13*c23*b33*b32*a32*c22+2*a13*b23*c33*c32*b32*a22-a13*b23*c33*c32*a32*b22+a13*a33*b33*c32*c22*b22+a13*b33*c33*a22*c32*b22+a13*b33*c33*a22*b32*c22-2*a13*b33*c33*b22*a32*c22+a13*a33*c33*b32*b22*c22+2*a13*c23*c33*b32*a32*b22+2*a13*c23*b33*c32*b32*a22-a13*c23*b33*c32*a32*b22-b13*a23*b33*c32*a32*c22-b13*a23*c33*b32*a32*c22+2*b13*a23*c33*c32*a32*b22-b13*a23*c33*c32*b32*a22-b13*b23*a33*c32*a32*c22-b13*b23*c33*c32*a32*a22+2*b13*c23*a33*c32*a32*b22+b13*a33*b33*c32*c22*a22-b13*c23*a33*c32*b32*a22-b13*c23*b33*c32*a32*a22+2*b13*c23*c33*b32*a32*a22+2*b13*a23*a33*c32*b32*c22-b13*c23*a33*b32*a32*c22-2*b13*a33*c33*a22*b32*c22+b13*a33*c33*a22*c32*b22+b13*a33*c33*b22*a32*c22+b13*b33*c33*a32*a22*c22+2*c13*a23*a33*c32*b32*b22+2*c13*b23*a33*b32*a32*c22+2*c13*a23*b33*b32*a32*c22-c13*a23*b33*c32*a32*b22-c13*a23*b33*c32*b32*a22-c13*a23*c33*b32*a32*b22-c13*b23*a33*c32*a32*b22-c13*b23*a33*c32*b32*a22+2*c13*b23*b33*c32*a32*a22-c13*b23*c33*b32*a32*a22-c13*c23*a33*b32*a32*b22-c13*c23*b33*b32*a32*a22+c13*a33*b33*a22*b32*c22-2*c13*a33*b33*a22*c32*b22+c13*a33*b33*b22*a32*c22+c13*a33*c33*b32*b22*a22+c13*b33*c33*a32*a22*b22+2*a23*b23*c33*a32*b32*c12-a23*b23*a33*c12*c32*b32+a23*a33*b33*c22*b32*c12+a23*a33*b33*c12*c32*b22-2*a23*a33*b33*c22*c32*b12-2*a23*a33*c33*b22*b32*c12+a23*a33*c33*b12*b32*c22+a23*a33*c33*b22*c32*b12+a23*b33*c33*a22*b32*c12+a23*b33*c33*c22*a32*b12+a23*b33*c33*a22*c32*b12-2*a23*b33*c33*b22*c32*a12+a23*b33*c33*b22*a32*c12-2*a23*b33*c33*c22*b32*a12-a23*b23*b33*c12*c32*a32-a23*c23*b33*b32*c32*a12-a23*c23*c33*b12*b32*a32+2*a23*c23*b33*a32*c32*b12-a23*c23*b33*a32*b32*c12-a23*c23*a33*b12*b32*c32-a23*b23*c33*a32*c32*b12-a23*b23*c33*b32*c32*a12-b23*c23*a33*a32*c32*b12-b23*c23*a33*a32*b32*c12+2*b23*c23*a33*b32*c32*a12-b23*c23*b33*a12*a32*c32-b23*c23*c33*a12*a32*b32+b23*a33*b33*c22*a32*c12+b23*a33*b33*c12*c32*a22+b23*a33*c33*a22*b32*c12-2*b23*a33*c33*c22*a32*b12-2*b23*a33*c33*a22*c32*b12+b23*a33*c33*b22*c32*a12+b23*a33*c33*b22*a32*c12+b23*a33*c33*c22*b32*a12-2*b23*a33*b33*c32*c22*a12-2*b23*b33*c33*a22*a32*c12+b23*b33*c33*a12*a32*c22+b23*b33*c33*a22*c32*a12-2*c23*a33*b33*a22*b32*c12+c23*a33*b33*c22*b32*a12+c23*a33*b33*a22*c32*b12-2*c23*a33*b33*b22*a32*c12+c23*a33*c33*b22*a32*b12+c23*a33*c33*b12*b32*a22-2*c23*b33*c33*a32*a22*b12+c23*b33*c33*a12*a32*b22+c23*b33*c33*a22*b32*a12+c23*a33*b33*b22*c32*a12+c23*a33*b33*c22*a32*b12-2*c23*a33*c33*b32*b22*a12,c23^2*a13*b21^2*a32+c23^2*b13*b32*a21^2-c23^2*a33*b21^2*a12-c23^2*b33*a21^2*b12+a23^2*b13*c21^2*b32+a23^2*c13*c32*b21^2-a23^2*b33*c21^2*b12-a23^2*c33*b21^2*c12+b23^2*a13*c21^2*a32+b23^2*c13*c32*a21^2-b23^2*a33*c21^2*a12-b23^2*c33*a21^2*c12+c33*b23^2*a22*a11*c21-a23*c23*c13*b21^2*a32-a23*c23*a13*c32*b21^2+a23*c23*a33*b21^2*c12+a23*c23*c33*b21^2*a12+b33*a23^2*c22*c11*b21-2*b33*a23^2*c21*c22*b11+b33*a23^2*c11*c21*b22-2*c33*a23^2*b21*b22*c11+c33*a23^2*b22*b11*c21+c33*a23^2*b11*b21*c22-a23*b23*a13*c21^2*b32+a23*b23*a33*c21^2*b12-a23*b23*b13*c21^2*a32+a23*b23*b33*c21^2*a12-a23^2*b13*b21*c21*c32-a23^2*c13*b21*c21*b32+a23^2*b33*c21*c12*b21+a23^2*c33*b21*b12*c21+b23*c23*b33*a21^2*c12+b23*c23*c33*a21^2*b12-b23*c23*c13*b32*a21^2-b23*c23*b13*c32*a21^2-b23^2*a13*a21*c21*c32-b23^2*c13*a21*c21*a32+b23^2*a33*c21*c12*a21+b23^2*c33*a21*a12*c21+a33*b23^2*c22*c11*a21-2*a33*b23^2*c21*c22*a11+a33*b23^2*c11*c21*a22-2*c33*b23^2*a21*a22*c11+c33*b23^2*a11*a21*c22-c23^2*a13*a21*b21*b32-c23^2*b13*a21*b21*a32+c23^2*a33*b21*b12*a21+c23^2*b33*a21*a12*b21+a33*c23^2*b22*b11*a21+a33*c23^2*b11*b21*a22-2*a33*c23^2*b21*b22*a11-2*b33*c23^2*a21*a22*b11+b33*c23^2*a11*a21*b22+b33*c23^2*a22*a11*b21-a13*c23^2*b21*b31*a22+2*a13*c23^2*b21*b22*a31-a13*c23^2*a21*b22*b31-b13*c23^2*a21*b22*a31-b13*c23^2*b21*a22*a31+2*b13*c23^2*a21*b31*a22-c13*b23^2*c21*a22*a31+2*c13*b23^2*a21*c31*a22-a13*b23^2*a21*c22*c31+2*a13*b23^2*c21*c22*a31-a13*b23^2*c21*c31*a22-b13*a23^2*c21*c31*b22-b13*a23^2*b21*c22*c31+2*b13*a23^2*c21*c22*b31-c13*b23^2*a21*c22*a31-c13*a23^2*c21*b22*b31-c13*a23^2*b21*c22*b31+2*c13*a23^2*b21*c31*b22-a23*c33*b23*b21*c22*a11-a23*c33*b23*a21*c22*b11+2*a23*c33*b23*a21*b22*c11-a23*c33*c23*b22*b11*a21-a23*c33*c23*b11*b21*a22+2*a23*c33*c23*b21*b22*a11+2*a23*b33*c23*c21*a22*b11-a23*b33*c23*c21*b22*a11-a23*b33*c23*b21*a22*c11-a23*b33*c23*b21*c22*a11+2*a23*b33*c23*a21*c22*b11-a23*b33*c23*a21*b22*c11-a23*c33*b23*c21*a22*b11-a23*c33*b23*c21*b22*a11+2*a23*c33*b23*b21*a22*c11-2*b13*a23*c23*c21*b31*a22+b13*a23*c23*c21*b22*a31+b13*b23*c23*a21*c22*a31+b13*b23*c23*c21*a22*a31-2*b13*b23*c23*a21*c31*a22+c13*a23*b23*b21*c22*a31-2*c13*a23*b23*b21*c31*a22+c13*a23*b23*a21*c22*b31-2*c13*a23*b23*a21*c31*b22+c13*a23*b23*c21*b31*a22+c13*a23*b23*c21*b22*a31+c13*a23*c23*b21*b31*a22-2*c13*a23*c23*b21*b22*a31+c13*a23*c23*a21*b22*b31+c13*b23*c23*a21*b22*a31+c13*b23*c23*b21*a22*a31-2*c13*b23*c23*a21*b31*a22-2*a23*b23*c13*a21*c32*b21+a23*b23*c13*a21*c21*b32+a23*b23*c13*b21*c21*a32+a23*b23*a13*b21*c21*c32+a23*b23*b13*a21*c21*c32-a23*c23*a33*b21*b12*c21-a23*c23*b33*a21*b21*c12+2*a23*c23*b33*a21*c21*b12-a23*c23*b33*b21*c21*a12-a23*c23*c33*b21*b12*a21-a23*b23*c33*b21*c21*a12+a23*c23*a13*b21*c21*b32+a23*c23*b13*a21*c32*b21-2*a23*c23*b13*a21*c21*b32+a23*c23*b13*b21*c21*a32+a23*c23*c13*a21*b21*b32-a23*a33*b23*c22*c11*b21+2*a23*a33*b23*c21*c22*b11-a23*a33*b23*c11*c21*b22+2*a23*a33*c23*b21*b22*c11-a23*a33*c23*b11*b21*c22-a23*a33*c23*b22*b11*c21-a23*b33*b23*c22*c11*a21+2*a23*b33*b23*c21*c22*a11-a23*b33*b23*c11*c21*a22-b23*c23*c33*a21*a12*b21-b23*c23*a33*a21*b21*c12-b23*c23*a33*a21*c21*b12+2*b23*c23*a33*b21*c21*a12+b23*c23*a13*a21*c21*b32+b23*c23*a13*a21*c32*b21-2*b23*c23*a13*b21*c21*a32+b23*c23*b13*a21*c21*a32+b23*c23*c13*a21*b21*a32-b23*a33*c23*c21*a22*b11+2*b23*a33*c23*c21*b22*a11-b23*a33*c23*b21*a22*c11+2*b23*a33*c23*b21*c22*a11-b23*a33*c23*a21*c22*b11-b23*a33*c23*a21*b22*c11+2*b23*b33*c23*a21*a22*c11-b23*b33*c23*a11*a21*c22-b23*b33*c23*a22*a11*c21+2*b23*c33*c23*a21*a22*b11-b23*c33*c23*a11*a21*b22-b23*c33*c23*a22*a11*b21+a13*b23*c23*b21*c31*a22+a13*a23*c23*c21*b22*b31+a13*a23*c23*b21*c22*b31-2*a13*b23*c23*c21*b22*a31+a13*b23*c23*c21*b31*a22+a13*b23*c23*a21*c31*b22+a13*b23*c23*a21*c22*b31-2*a13*b23*c23*b21*c22*a31-2*a13*a23*c23*b21*c31*b22+a13*a23*b23*b21*c22*c31-2*a13*a23*b23*c21*c22*b31+a13*a23*b23*c21*c31*b22+b13*a23*b23*c21*c31*a22-2*b13*a23*b23*c21*c22*a31+b13*a23*b23*a21*c22*c31+b13*a23*c23*b21*c22*a31+b13*a23*c23*b21*c31*a22-2*b13*a23*c23*a21*c22*b31+b13*a23*c23*a21*c31*b22-a23*b23*c33*a21*c21*b12+2*a23*b23*c33*a21*b21*c12-a23*b23*b33*c21*c12*a21-a23*b23*a33*c21*c12*b21-b23*c23*b33*a21*a12*c21,-c31^2*b32*b21*a12^2+c32^2*b31*b22*a11^2+c32^2*a31*a22*b11^2+b32^2*a31*a22*c11^2-a31^2*c32*c21*b12^2-a31^2*b32*b21*c12^2+b32^2*c31*c22*a11^2+a32^2*c31*c22*b11^2+a32^2*b31*b22*c11^2-b31^2*c32*c21*a12^2-b31^2*a32*a21*c12^2-c31^2*a32*a21*b12^2-c32^2*a31*b11*b22*a11-c32^2*b31*a11*a22*b11-b32^2*c31*a11*a22*c11-b32^2*a31*c11*c22*a11-b32*c32*c31*b22*a11^2-b32*c32*b31*c22*a11^2-a32*b32*a31*b22*c11^2-a32^2*c31*b11*b22*c11-a32^2*b31*c11*c22*b11-a32*c32*c31*a22*b11^2-a32*c32*a31*c22*b11^2-a32*b32*b31*a22*c11^2-2*c32*a22*a11*b31^2*c12+a32*c22*a11*b31^2*c12+a32*c12*a22*b31^2*c11+b31^2*a32*c12*c21*a12+c32*a22*c11*b31^2*a12+c32*a12*b31^2*c22*a11+b31*c31*c32*b21*a12^2+b31*c31*b32*c21*a12^2+b32*a22*b11*c31^2*a12+b31^2*c32*a12*a21*c12-2*a32*c22*c11*b31^2*a12+2*b31*a21*a12*c32^2*b11-b31*a12*b21*c32^2*a11-b31*a21*b12*c32^2*a11-b31*c12*a32^2*b21*c11+2*b31*c21*c12*a32^2*b11-b31*c21*b12*a32^2*c11-2*a32*b22*b11*c31^2*a12+a32*b22*a11*c31^2*b12-2*b32*a22*a11*c31^2*b12+b32*a12*b22*c31^2*a11+c31^2*a32*b12*b21*a12+a32*b12*a22*c31^2*b11+c31^2*b32*a12*a21*b12-c31*a12*b32^2*c21*a11-c31*a21*c12*b32^2*a11+2*c31*a21*a12*b32^2*c11-c31*b21*c12*a32^2*b11-c31*b12*a32^2*c21*b11+2*c31*b21*b12*a32^2*c11+b32*c12*a31^2*b22*c11+b32*c22*b11*a31^2*c12+c32*b22*c11*a31^2*b12-2*c32*b22*b11*a31^2*c12+c32*b12*a31^2*c22*b11-2*b32*c22*c11*a31^2*b12+a31^2*c32*b12*b21*c12+a31^2*b32*c12*c21*b12-a31*c12*a21*b32^2*c11+2*a31*c21*c12*b32^2*a11-a31*c21*a12*b32^2*c11-a31*b12*a21*c32^2*b11+2*a31*b21*b12*c32^2*a11-a31*b21*a12*c32^2*b11+a31*c31*c32*a21*b12^2+a31*c31*a32*c21*b12^2+a31*b31*b32*a21*c12^2+a31*b31*a32*b21*c12^2+b31*b32*c32*a11*a21*c12-2*b31*b32*c32*a12*a21*c11+2*b31*b32*c31*a11*a22*c12+b31*a32*c12*a21*b32*c11+b31*a32*c32*c11*a21*b12+b31*a32*c32*c11*b21*a12-2*b31*a32*c32*b11*a21*c12-2*b31*a32*c32*b11*c21*a12+b31*a32*c32*a11*b21*c12+b31*a32*c32*a11*c21*b12-b31*a32*c31*c12*a22*b11-b31*a32*c31*c12*b22*a11-b31*a32*c31*b12*c22*a11+2*b31*a32*c31*a12*b22*c11+2*b31*a32*c31*a12*c22*b11-2*b31*a32*c21*c12*b32*a11+b31*a32*c21*a12*b32*c11-b31*b32*c31*a11*c22*a12-b31*b32*c31*a12*a22*c11+b31*b32*c32*a12*c21*a11-2*c31*b32*a21*a12*c32*b11-b31*c31*c32*a12*a21*b12+2*b31*c32*a22*a11*c31*b12-b31*c32*a12*b22*c31*a11-2*a32*b32*c31*b11*c22*a11+a32*b32*b31*c11*c22*a11+a32*b32*a31*c11*c22*b11+a32*c32*c31*b11*b22*a11+a32*c32*b31*c11*a22*b11-2*a32*c32*b31*c11*b22*a11+a32*c32*b31*b11*c22*a11+a32*c32*a31*b11*b22*c11+a32*b32*c31*c11*a22*b11+a32*b32*c31*c11*b22*a11+c31*a32*b12*a21*c32*b11-2*c31*a32*b21*b12*c32*a11+c31*a32*b32*b11*c21*a12-2*c31*a32*b32*c11*a21*b12+c31*a32*b21*a12*c32*b11+c31*b32*a12*b21*c32*a11+c31*a32*b32*a11*c21*b12-a31*c31*c32*b12*b21*a12-a31*c31*b32*c12*a21*b12+2*a31*c31*b32*c12*b21*a12-a31*c31*b32*b12*c21*a12-a31*c31*a32*b12*b21*c12-2*a31*a32*b32*c12*c21*b11-a31*a32*c31*b11*c22*b12+2*a31*a32*c31*b11*b22*c12-a31*b31*c32*c12*a21*b12-a31*b31*c32*c12*b21*a12+2*a31*b31*c32*b12*c21*a12-a31*b31*b32*c12*c21*a12-a31*b31*a32*c12*c21*b12+a31*a32*b32*c12*b21*c11-a31*a32*c31*b12*b22*c11-a31*a32*b31*c11*b22*c12+a31*a32*c32*b11*b21*c12+a31*b32*c32*b11*c21*a12-2*a31*b32*c32*a11*b21*c12-2*a31*b32*c32*a11*c21*b12-a31*b32*c31*c12*a22*b11-a31*b32*c31*c12*b22*a11+2*a31*b32*c31*b12*a22*c11+b32*c32*c31*a11*a22*b11+2*a31*c32*b31*c12*b22*a11-a31*c32*b31*b12*a22*c11-a31*c32*b31*b12*c22*a11-a31*c32*b31*a12*b22*c11-a31*c32*b31*a12*c22*b11-a31*c32*b12*a22*c31*b11+2*a31*b32*c22*c11*b31*a12+2*a31*c32*b31*c12*a22*b11-a31*a32*b31*c12*c22*b11+2*a31*a32*b31*c11*c22*b12+a31*a32*c32*b12*c21*b11-2*a31*a32*c32*b12*b21*c11+a31*a32*b32*c11*c21*b12+b32*c32*b31*a11*a22*c11-2*b32*c32*a31*c11*a22*b11+b32*c32*a31*c11*b22*a11+b32*c32*a31*b11*c22*a11+c31*b32*a21*b12*c32*a11+c31*a32*b32*a11*b21*c12-2*c31*a32*b32*c11*b21*a12+c31*a32*b32*b11*a21*c12+a31*b32*c32*b11*a21*c12+a31*b32*c32*c11*b21*a12+a31*b32*c32*c11*a21*b12-a31*b32*c22*a11*b31*c12-a31*b32*c12*a22*b31*c11+2*a31*c32*b22*b11*c31*a12-a31*c32*b22*a11*c31*b12+2*a31*b32*c31*b12*c22*a11-a31*b32*c31*a12*b22*c11-a31*b32*c31*a12*c22*b11-b31*c32*a22*b11*c31*a12-b31*a32*c31*b12*a22*c11-b31*c31*b32*a12*a21*c12+2*b31*c31*a32*c12*a21*b12-b31*c31*a32*c12*b21*a12-b31*c31*a32*b12*c21*a12,c13^2*a23*a31*b21^2+c13^2*b23*b31*a21^2+a13^2*b23*b31*c21^2+a13^2*c23*c31*b21^2+b13^2*a23*a31*c21^2+b13^2*c23*c31*a21^2-a23^2*c33*b11^2*c21-b23^2*a33*c11^2*a21-b23^2*c33*a11^2*c21-c23^2*a33*b11^2*a21-c23^2*b33*a11^2*b21-a23^2*b33*c11^2*b21+a23*b23*a33*c11^2*b21+a23*b23*b33*c11^2*a21+a23*c23*a33*b11^2*c21+a23*c23*c33*b11^2*a21+a23^2*b33*c11*c21*b11+a23^2*c33*b11*b21*c11+2*a13*a23*b33*c21^2*b11+2*a13*a23*c33*b21^2*c11-2*a13*b23^2*c21*a31*c11+a13*b23^2*c21*c31*a11-a13*b13*a23*b31*c21^2-a13*b13*b23*a31*c21^2-a13*c13*a23*c31*b21^2-a13*c13*c23*a31*b21^2+a13*c23*a33*b11*b21*c21+a13*c23*b33*a21*b21*c11-2*a13*c23*b33*a21*c21*b11+a13*c23*b33*b21*c21*a11+a13*c23*c33*b11*b21*a21-a13*b23*c23*a21*b31*c11-a13*b23*c23*a21*c31*b11-a13*b23*c23*b21*c31*a11+2*a13*b23*c23*b21*a31*c11+a13*b23*c33*a21*c21*b11+a13*b23*c33*b21*c21*a11+a13*b23*b33*c11*c21*a21-2*a13*b23*c33*a21*b21*c11-a13*b23*c23*c21*b31*a11+a13*b23*a33*c11*c21*b21+2*a13*b23*c23*c21*a31*b11-2*a13*a23*b33*c11*c21*b21-a13*a23*c23*b21*b31*c11-2*a13*a23*c33*b11*b21*c21-a13*a23*c23*b11*b31*c21+2*a13*a23*c23*b21*c31*b11+2*a13*a23*b23*c21*b31*c11-a13*a23*b23*c21*c31*b11-a13*a23*b23*c11*c31*b21+a13*c13*c23*b31*b21*a21-2*a13*c13*b23*a21*b31*c21+a13*c13*b23*b21*a31*c21+a13*c13*a23*b31*b21*c21+a13*c13*b23*a21*c31*b21-2*a13*b13*c23*a21*c31*b21+a13*b13*c23*b21*a31*c21+a13*b13*a23*c31*c21*b21+a13*b13*b23*c31*c21*a21+a13*b13*c23*a21*b31*c21+b13*c13*a23*a21*c31*b21+b13*c13*a23*a21*b31*c21-2*b13*c13*a23*b21*a31*c21+b13*c13*b23*a31*a21*c21+b13*c13*c23*a31*a21*b21-b13*a23*c23*c21*a31*b11+2*b13*a23*c23*c21*b31*a11+b13*a23*a33*c11*c21*b21+b13*a23*b33*c11*c21*a21-2*b13*a23*c33*a21*b21*c11+b13*a23*c33*a21*c21*b11+b13*a23*c33*b21*c21*a11-b13*a23*c23*b21*a31*c11+2*b13*a23*b23*c21*a31*c11-b13*a23*c23*a21*c31*b11-b13*a23*c23*b21*c31*a11-b13*a23*b23*c21*c31*a11+2*b13*a23*c23*a21*b31*c11-b13*a23*b23*c11*c31*a21-b13*b23*c23*a21*a31*c11+2*b13*b23*c23*a21*c31*a11-b13*b23*c23*a11*a31*c21-2*b13*b23*a33*c11*c21*a21-2*b13*b23*c33*a11*a21*c21+b13*c23*a33*a21*b21*c11+b13*c23*a33*a21*c21*b11-2*b13*c23*a33*b21*c21*a11+b13*c23*b33*a11*a21*c21+b13*c23*c33*a11*a21*b21-c13*a23*b23*a21*b31*c11+2*c13*a23*b23*a21*c31*b11-c13*a23*b23*b21*a31*c11+2*c13*a23*b23*b21*c31*a11-c13*a23*b23*c21*b31*a11-c13*a23*b23*c21*a31*b11-c13*a23*c23*b11*b31*a21-c13*a23*c23*b21*b31*a11+2*c13*a23*c23*b21*a31*b11+c13*a23*a33*b11*b21*c21+c13*a23*b33*a21*b21*c11-2*c13*a23*b33*a21*c21*b11+c13*a23*b33*b21*c21*a11+c13*a23*c33*b11*b21*a21+2*c13*b23*c23*a21*b31*a11-c13*b23*c23*a21*a31*b11-c13*b23*c23*a11*a31*b21+c13*b23*a33*a21*b21*c11+c13*b23*a33*a21*c21*b11-2*c13*b23*a33*b21*c21*a11+c13*b23*b33*a11*a21*c21+c13*b23*c33*a11*a21*b21-2*c13*c23*a33*b11*b21*a21-2*c13*c23*b33*a11*a21*b21-a23*c23*a33*b11*b21*c11-a23*c23*b33*c11*a21*b11+2*a23*c23*b33*c11*b21*a11-a23*c23*b33*b11*c21*a11-a23*c23*c33*b11*b21*a11-a23*b23*c33*c11*b21*a11+2*a23*b23*c33*b11*c21*a11-a23*b23*a33*c11*c21*b11-a23*b23*b33*c11*c21*a11-a23*b23*c33*c11*a21*b11+2*b23*c23*a33*c11*a21*b11-b23*c23*a33*c11*b21*a11-b23*c23*a33*b11*c21*a11-b23*c23*b33*a11*a21*c11-b23*c23*c33*a11*a21*b11+a13*b23^2*c11*c31*a21-a13*b23*a33*c21^2*b11-a13*b23*b33*c21^2*a11+a13*c23^2*b11*b31*a21+a13*c23^2*b21*b31*a11-2*a13*c23^2*b21*a31*b11-a13*c23*a33*b21^2*c11-a13*c23*c33*b21^2*a11-a13^2*c23*b31*b21*c21-a13^2*b23*c31*c21*b21-b13*c13*b23*c31*a21^2-b13*c13*c23*b31*a21^2+b13*a23^2*c21*c31*b11+b13*a23^2*c11*c31*b21-2*b13*a23^2*c21*b31*c11-b13*a23*a33*c21^2*b11-b13*a23*b33*c21^2*a11+2*b13*b23*a33*c21^2*a11+2*b13*b23*c33*a21^2*c11-2*b13*c23^2*a21*b31*a11+b13*c23^2*a21*a31*b11+b13*c23^2*a11*a31*b21-b13*c23*b33*a21^2*c11-b13*c23*c33*a21^2*b11-b13^2*a23*c31*c21*a21-b13^2*c23*a31*a21*c21+c13*a23^2*b21*b31*c11-2*c13*a23^2*b21*c31*b11+c13*a23^2*b11*b31*c21-c13*a23*a33*b21^2*c11-c13*a23*c33*b21^2*a11-2*c13*b23^2*a21*c31*a11+c13*b23^2*a21*a31*c11+c13*b23^2*a11*a31*c21-c13*b23*b33*a21^2*c11-c13*b23*c33*a21^2*b11+2*c13*c23*a33*b21^2*a11+2*c13*c23*b33*a21^2*b11-c13^2*a23*b31*b21*a21-c13^2*b23*a31*a21*b21+b23*c23*b33*a11^2*c21+b23*c23*c33*a11^2*b21+b23^2*a33*c11*c21*a11+b23^2*c33*a11*a21*c11+c23^2*a33*b11*b21*a11+c23^2*b33*a11*a21*b11,-a13^2*b32*b21*c11^2+a13^2*b31*b22*c11^2-a13^2*c32*c21*b11^2+a13^2*c31*c22*b11^2-b13^2*a32*a21*c11^2+b13^2*a31*a22*c11^2-b13^2*c32*c21*a11^2+b13^2*c31*c22*a11^2+c13^2*a31*a22*b11^2-c13^2*b32*b21*a11^2+c13^2*b31*b22*a11^2-c13^2*a32*a21*b11^2+2*b13*c33*b11*a12*c21*a11+2*b13*c33*a11*c11*a21*b12-b13*c33*a11*c11*b21*a12-b13*c33*a11*b11*a21*c12+c13*a23*b11*c11*b31*a12-2*c13*a23*b11*c11*a31*b12-2*c13*a23*b11*a11*b31*c12+c13*a23*b11*a11*c31*b12+c13*a23*a11*b12*b31*c11+a13*b13*a11*c22*b31*c11-a13*b13*a11*c21*b32*c11+a13*b13*a11*c31*b22*c11-2*a13*b13*a11*c31*c22*b11-a13*b13*c11*a32*c21*b11+a13*b13*c11*a31*c22*b11+a13*b13*c11*a22*c31*b11-a13*b13*c11*a21*c32*b11-a13*b13*a11*c32*b21*c11+2*a13*b13*a11*c32*c21*b11-a13*c13*b11*a32*b21*c11+a13*c13*b11*a31*b22*c11+a13*c13*b11*a22*b31*c11-a13*c13*b11*a21*b32*c11+2*a13*c13*a11*b32*b21*c11-a13*c13*a11*b32*c21*b11-2*a13*c13*a11*b31*b22*c11+a13*c13*a11*b31*c22*b11+a13*c13*a11*b22*c31*b11-a13*c13*a11*b21*c32*b11+a13*a23*c11*b12*c31*b11+a13*a23*b11*c12*b31*c11-2*a13*b23*c11*b11*c31*a12+a13*b23*c11*b11*a31*c12-2*a13*b23*c11*a11*b31*c12+a13*b23*c11*a11*c31*b12+a13*b23*a11*c12*c31*b11-2*a13*c23*b11*c11*b31*a12+a13*c23*b11*c11*a31*b12+a13*c23*b11*a11*b31*c12-2*a13*c23*b11*a11*c31*b12+a13*c23*a11*b12*b31*c11-a13*a33*c11*b12*c21*b11-a13*a33*b11*c12*b21*c11+2*a13*b33*c11*b11*c21*a12-a13*b33*c11*b11*a21*c12+2*a13*b33*c11*a11*b21*c12-a13*b33*c11*a11*c21*b12-a13*b33*a11*c12*c21*b11-a13*c33*b11*c11*a21*b12-a13*c33*b11*a11*b21*c12+2*a13*c33*b11*a11*c21*b12-a13*c33*a11*b12*b21*c11+2*a13*c33*b11*c11*b21*a12+b13*c13*a11*a22*b31*c11+2*b13*c13*b11*a32*a21*c11-b13*c13*b11*a32*c21*a11-2*b13*c13*b11*a31*a22*c11+b13*c13*b11*a31*c22*a11+b13*c13*b11*a22*c31*a11-b13*c13*b11*a21*c32*a11-b13*c13*a11*a21*b32*c11+b13*c13*a11*a31*b22*c11-b13*c13*a11*a32*b21*c11+b13*a23*c11*b11*c31*a12-2*b13*a23*c11*b11*a31*c12+b13*a23*c11*a11*b31*c12-2*b13*a23*c11*a11*c31*b12+b13*a23*a11*c12*c31*b11+b13*b23*c11*a12*c31*a11+b13*b23*a11*c12*a31*c11-2*b13*c23*a11*c11*a31*b12+b13*c23*b11*a12*a31*c11-2*b13*c23*b11*a12*c31*a11+b13*c23*a11*c11*b31*a12+b13*c23*a11*b11*a31*c12-b13*a33*c11*b11*c21*a12+2*b13*a33*c11*b11*a21*c12-b13*a33*c11*a11*b21*c12+2*b13*a33*c11*a11*c21*b12-b13*a33*a11*c12*c21*b11-b13*b33*c11*a12*c21*a11-b13*b33*a11*c12*a21*c11-b13*c33*b11*a12*a21*c11+a13*b13*a32*b21*c11^2+a13*a33*c12*c21*b11^2-2*a13*b33*c11^2*b21*a12+a13*b33*c11^2*a21*b12-2*a13*c33*b11^2*c21*a12+a13*c33*b11^2*a21*c12+a13*c13*a32*c21*b11^2+a13^2*c11*b32*c21*b11-a13^2*c11*b31*c22*b11-a13^2*c11*b22*c31*b11+a13^2*c11*b21*c32*b11-a13*b13*a31*b22*c11^2-a13*b13*a22*b31*c11^2+a13*b13*a21*b32*c11^2-a13*c13*a31*c22*b11^2-a13*c13*a22*c31*b11^2+a13*c13*a21*c32*b11^2-a13*a23*c12*c31*b11^2-a13*a23*b12*b31*c11^2+2*a13*b23*c11^2*b31*a12-a13*b23*c11^2*a31*b12+2*a13*c23*b11^2*c31*a12-a13*c23*b11^2*a31*c12+a13*a33*b12*b21*c11^2+b13^2*c11*a32*c21*a11-b13^2*c11*a31*c22*a11-b13^2*c11*a22*c31*a11+b13^2*c11*a21*c32*a11+b13*c13*b32*c21*a11^2-b13*c13*b31*c22*a11^2-b13*c13*b22*c31*a11^2+b13*c13*b21*c32*a11^2-b13*a23*c11^2*b31*a12+2*b13*a23*c11^2*a31*b12-b13*b23*c12*c31*a11^2-b13*b23*a12*a31*c11^2+2*b13*c23*a11^2*c31*b12-b13*c23*a11^2*b31*c12+b13*a33*c11^2*b21*a12-2*b13*a33*c11^2*a21*b12+b13*b33*a12*a21*c11^2+b13*b33*c12*c21*a11^2-2*b13*c33*a11^2*c21*b12+b13*c33*a11^2*b21*c12+c13^2*b11*a32*b21*a11-c13^2*b11*a31*b22*a11-c13^2*b11*a22*b31*a11+c13^2*b11*a21*b32*a11-c13*a23*b11^2*c31*a12+2*c13*a23*b11^2*a31*c12-c13*b23*a11^2*c31*b12+2*c13*b23*a11^2*b31*c12-c13*c23*b12*b31*a11^2-c13*c23*a12*a31*b11^2+c13*a33*b11^2*c21*a12-2*c13*a33*b11^2*a21*c12+c13*b33*a11^2*c21*b12-2*c13*b33*a11^2*b21*c12+c13*c33*a12*a21*b11^2+c13*c33*b12*b21*a11^2+c13*b23*a11*c11*a31*b12+c13*b23*b11*a12*a31*c11+c13*b23*b11*a12*c31*a11-2*c13*b23*a11*c11*b31*a12-2*c13*b23*a11*b11*a31*c12+c13*c23*b11*a12*b31*a11+c13*c23*a11*b12*a31*b11+2*c13*a33*b11*c11*a21*b12+2*c13*a33*b11*a11*b21*c12-c13*a33*b11*a11*c21*b12-c13*a33*a11*b12*b21*c11-c13*a33*b11*c11*b21*a12-c13*b33*b11*a12*a21*c11-c13*b33*b11*a12*c21*a11-c13*b33*a11*c11*a21*b12+2*c13*b33*a11*c11*b21*a12+2*c13*b33*a11*b11*a21*c12-c13*c33*b11*a12*b21*a11-c13*c33*a11*b12*a21*b11,c13^2*a33*b21^2*a11+c13^2*b33*a21^2*b11-c13*a23^2*b11^2*c31-c13*b23^2*a11^2*c31+a13^2*b33*c21^2*b11+a13^2*c33*b21^2*c11-a13*b23^2*c11^2*a31-a13*c23^2*b11^2*a31+b13^2*a33*c21^2*a11+b13^2*c33*a21^2*c11-b13*a23^2*c11^2*b31-b13*c23^2*a11^2*b31-a13*b13*a33*c21^2*b11-a13*b13*b33*c21^2*a11-a13*c13*a33*b21^2*c11-a13*c13*c33*b21^2*a11+a13*a23*b23*c11^2*b31+a13*a23*c23*b11^2*c31-2*a13*a23*b33*c11^2*b21-2*a13*a23*c33*b11^2*c21+a13*b23^2*c11*c31*a11+a13*b23*a33*c11^2*b21+a13*b23*b33*c11^2*a21+a13*c23*a33*b11^2*c21+a13*c23*c33*b11^2*a21+a13*c23^2*b11*b31*a11-a13^2*c33*b11*b21*c21-a13^2*b33*c11*c21*b21-a13^2*b23*c11*c31*b21-a13^2*b23*c21*c31*b11-a13^2*c23*b21*b31*c11-a13^2*c23*b11*b31*c21+2*a13^2*c23*b21*c31*b11+2*a13^2*b23*c21*b31*c11-b13^2*c33*a11*a21*c21-b13^2*c23*a11*a31*c21-b13^2*a33*c11*c21*a21-b13^2*a23*c11*c31*a21+2*b13^2*a23*c21*a31*c11-b13^2*a23*c21*c31*a11-b13^2*c23*a21*a31*c11+2*b13^2*c23*a21*c31*a11-b13*c13*c33*a21^2*b11+b13*a23^2*c11*c31*b11+b13*a23*b23*c11^2*a31+b13*a23*a33*c11^2*b21+b13*a23*b33*c11^2*a21+b13*b23*c23*a11^2*c31-2*b13*b23*a33*c11^2*a21-2*b13*b23*c33*a11^2*c21+b13*c23^2*a11*a31*b11+b13*c23*b33*a11^2*c21+b13*c23*c33*a11^2*b21-b13*c13*b33*a21^2*c11+c13*a23^2*b11*b31*c11+c13*a23*c23*b11^2*a31+c13*a23*a33*b11^2*c21+c13*a23*c33*b11^2*a21+c13*b23^2*a11*a31*c11+c13*b23*c23*a11^2*b31+c13*b23*b33*a11^2*c21+c13*b23*c33*a11^2*b21-2*c13*c23*a33*b11^2*a21-2*c13*c23*b33*a11^2*b21-c13^2*a23*b11*b31*a21+2*c13^2*a23*b21*a31*b11-c13^2*a23*b21*b31*a11+2*c13^2*b23*a21*b31*a11-c13^2*b23*a21*a31*b11-c13^2*b23*a11*a31*b21-c13^2*a33*b11*b21*a21-c13^2*b33*a11*a21*b21-a13*c23*a33*b11*b21*c11-a13*c23*b33*c11*a21*b11+2*a13*c23*b33*c11*b21*a11-a13*c23*b33*b11*c21*a11-a13*c23*c33*b11*b21*a11-a13*b23*c33*c11*b21*a11+2*a13*b23*c33*b11*c21*a11-a13*b23*a33*c11*c21*b11-a13*b23*c23*c11*b31*a11-a13*b23*b33*c11*c21*a11+2*a13*b23*c23*c11*a31*b11-a13*a23*b23*c11*c31*b11-a13*b23*c33*c11*a21*b11-a13*b23*c23*b11*c31*a11+2*a13*a23*b33*c11*c21*b11+2*a13*a23*c33*b11*b21*c11-a13*a23*c23*b11*b31*c11+a13*c13*c33*b11*b21*a21+a13*c13*b33*b21*c21*a11-2*a13*c13*b33*a21*c21*b11+a13*c13*b33*a21*b21*c11-2*a13*c13*c23*b21*a31*b11+a13*c13*a33*b11*b21*c21+a13*c13*c23*b11*b31*a21+a13*c13*c23*b21*b31*a11+a13*b13*b33*c11*c21*a21+a13*c13*b23*a21*c31*b11+a13*c13*b23*c21*a31*b11+a13*c13*b23*b21*c31*a11-2*a13*c13*b23*c21*b31*a11+a13*c13*b23*b21*a31*c11+a13*c13*a23*b11*b31*c21-2*a13*b13*c33*a21*b21*c11-2*a13*c13*a23*b21*c31*b11-2*a13*c13*b23*a21*b31*c11+a13*b13*c33*a21*c21*b11+a13*c13*a23*b21*b31*c11+a13*b13*a33*c11*c21*b21+a13*b13*c33*b21*c21*a11+a13*b13*c23*c21*b31*a11+a13*b13*c23*c21*a31*b11+a13*b13*c23*b21*a31*c11+a13*b13*c23*a21*b31*c11-2*a13*b13*c23*b21*c31*a11-2*a13*b13*c23*a21*c31*b11-2*a13*b13*b23*c21*a31*c11+a13*b13*a23*c21*c31*b11+a13*b13*b23*c21*c31*a11+a13*b13*b23*c11*c31*a21-2*a13*b13*a23*c21*b31*c11+a13*b13*a23*c11*c31*b21+b13*c13*a23*a21*b31*c11+b13*c13*a23*a21*c31*b11+b13*c13*a23*b21*c31*a11-2*b13*c13*a23*b21*a31*c11+b13*c13*a23*c21*b31*a11-2*b13*c13*a23*c21*a31*b11-2*b13*c13*b23*a21*c31*a11+b13*c13*b23*a21*a31*c11+b13*c13*b23*a11*a31*c21-2*b13*c13*c23*a21*b31*a11+b13*c13*c23*a21*a31*b11+b13*c13*c23*a11*a31*b21+b13*c13*a33*a21*b21*c11+b13*c13*a33*a21*c21*b11-2*b13*c13*a33*b21*c21*a11+b13*c13*b33*a11*a21*c21+b13*c13*c33*a11*a21*b21-b13*a23*b23*c11*c31*a11-b13*a23*c23*b11*c31*a11-b13*a23*c33*c11*a21*b11+2*b13*a23*c33*b11*c21*a11+2*b13*a23*c23*c11*b31*a11-b13*a23*c23*c11*a31*b11-b13*a23*b33*c11*c21*a11-b13*a23*a33*c11*c21*b11-b13*a23*c33*c11*b21*a11-b13*b23*c23*a11*a31*c11+2*b13*b23*a33*c11*c21*a11+2*b13*b23*c33*a11*a21*c11+2*b13*c23*a33*c11*a21*b11-b13*c23*a33*c11*b21*a11-b13*c23*a33*b11*c21*a11-b13*c23*b33*a11*a21*c11-b13*c23*c33*a11*a21*b11-c13*a23*b23*c11*b31*a11-c13*a23*b23*c11*a31*b11-c13*a23*c23*b11*b31*a11-c13*a23*a33*b11*b21*c11-c13*a23*b33*c11*a21*b11+2*c13*a23*b33*c11*b21*a11-c13*a23*b33*b11*c21*a11-c13*a23*c33*b11*b21*a11-c13*b23*c23*a11*a31*b11+2*c13*b23*a33*c11*a21*b11-c13*b23*a33*c11*b21*a11-c13*b23*a33*b11*c21*a11-c13*b23*b33*a11*a21*c11-c13*b23*c33*a11*a21*b11+2*c13*c23*a33*b11*b21*a11+2*c13*c23*b33*a11*a21*b11+2*c13*a23*b23*b11*c31*a11,-a23^2*c31*c12*b21^2-a23^2*b31*b12*c21^2+a23^2*c32*b21^2*c11+a23^2*b32*c21^2*b11-c23^2*a31*a12*b21^2+c23^2*b32*a21^2*b11+c23^2*a32*b21^2*a11-c23^2*b31*b12*a21^2-b23^2*c31*c12*a21^2-b23^2*a31*a12*c21^2+b23^2*c32*a21^2*c11+b23^2*a32*c21^2*a11-a23*b23*b32*c21^2*a11+a23*c23*b21^2*a31*c12+a23*c23*b21^2*c31*a12-a23*c23*a32*b21^2*c11-a23*c23*b21^2*c32*a11-a23*a33*c22*c11*b21^2-a23*a33*b22*b11*c21^2+2*a23*b33*c21^2*a22*b11-a23*b33*c21^2*b22*a11+2*a23*c33*b21^2*a22*c11-a23*c33*b21^2*c22*a11-a23^2*b21*c32*c21*b11-a23^2*b21*c21*b32*c11+a23^2*b21*c21*b31*c12+a23^2*b21*c21*c31*b12-2*a13*c23*b21^2*c22*a31+a13*a23*b21^2*c22*c31-b23^2*a21*c32*c21*a11-b23^2*a21*c21*a32*c11+b23^2*a21*c21*a31*c12+b23^2*a21*c21*c31*a12+b23*c23*a21^2*c31*b12+b23*c23*a21^2*b31*c12-b23*c23*a21^2*b32*c11-b23*c23*a21^2*c32*b11-b23*a33*c21^2*a22*b11+2*b23*a33*c21^2*b22*a11-b23*b33*c22*c11*a21^2-b23*b33*a22*a11*c21^2+2*b23*c33*a21^2*b22*c11-b23*c33*a21^2*c22*b11-c23*c33*b22*b11*a21^2-c23*c33*a22*a11*b21^2-c23^2*a21*b32*b21*a11-c23^2*a21*b21*a32*b11+c23^2*a21*b21*a31*b12+c23^2*a21*b21*b31*a12-c23*a33*b21^2*a22*c11+2*c23*a33*b21^2*c22*a11-c23*b33*a21^2*b22*c11+2*c23*b33*a21^2*c22*b11+a13*c23*b21^2*c31*a22-2*a13*b23*c21^2*b22*a31+a13*a23*c21^2*b22*b31+a13*b23*c21^2*b31*a22-2*b13*a23*c21^2*b31*a22+b13*a23*c21^2*b22*a31+b13*b23*a21^2*c22*c31+b13*b23*c21^2*a22*a31-2*b13*c23*a21^2*c22*b31+b13*c23*a21^2*c31*b22-2*c13*a23*b21^2*c31*a22+c13*a23*b21^2*c22*a31+c13*b23*a21^2*c22*b31-2*c13*b23*a21^2*c31*b22+c13*c23*a21^2*b22*b31+c13*c23*b21^2*a22*a31+a23*b23*c21^2*a31*b12+a23*b23*c21^2*b31*a12-a23*b23*a32*c21^2*b11+2*c13*a23*a21*b21*c31*b22-c13*a23*a21*b21*c22*b31-b13*a23*a21*b21*c22*c31-b13*a23*a21*c21*c31*b22-a13*a23*b21*c21*c22*b31-a13*b23*a21*b21*c22*c31+2*a13*b23*a21*c21*c31*b22-a13*b23*a21*c21*c22*b31-a13*b23*b21*c21*c31*a22+2*a13*b23*b21*c21*c22*a31-a13*c23*a21*b21*c31*b22+2*a13*c23*a21*b21*c22*b31-a13*c23*a21*c21*b22*b31-a13*c23*b21*c21*b31*a22+2*a13*c23*b21*c21*b22*a31+2*b13*a23*a21*c21*c22*b31+2*b13*a23*b21*c21*c31*a22-b13*a23*b21*c21*c22*a31-b13*b23*a21*c21*c22*a31-b13*b23*a21*c21*c31*a22-b13*c23*a21*b21*c31*a22+2*b13*c23*a21*b21*c22*a31+2*b13*c23*a21*c21*b31*a22-b13*c23*a21*c21*b22*a31-b13*c23*b21*c21*a22*a31-c13*a23*a21*c21*b22*b31+2*c13*a23*b21*c21*b31*a22-c13*a23*b21*c21*b22*a31+2*c13*b23*a21*b21*c31*a22-c13*b23*a21*b21*c22*a31-c13*b23*a21*c21*b31*a22+2*c13*b23*a21*c21*b22*a31-c13*b23*b21*c21*a22*a31-c13*c23*a21*b21*b22*a31-c13*c23*a21*b21*b31*a22+a23*b23*a21*c32*c21*b11-2*a23*b23*a21*c32*b21*c11+a23*b23*a21*c21*b32*c11+a23*b23*b21*c32*c21*a11+a23*b23*b21*c21*a32*c11+2*a23*b23*a21*c31*c12*b21-a23*b23*a21*c21*b31*c12-a23*b23*a21*c21*c31*b12-a23*b23*b21*c21*a31*c12-a23*b23*b21*c21*c31*a12+a23*c23*a21*b32*b21*c11-2*a23*c23*a21*b32*c21*b11+a23*c23*a21*b21*c32*b11+a23*c23*b21*a32*c21*b11+a23*c23*b21*b32*c21*a11+2*a23*c23*a21*b31*b12*c21-a23*c23*a21*b21*c31*b12-a23*c23*a21*b21*b31*c12-a23*c23*b21*c21*a31*b12-a23*c23*b21*c21*b31*a12+a23*a33*b21*c11*c21*b22+a23*a33*b21*c21*c22*b11+a23*b33*a21*c11*c21*b22+a23*b33*a21*c22*c11*b21-2*a23*b33*a21*c21*c22*b11-2*a23*b33*b21*c11*c21*a22+a23*b33*b21*c21*c22*a11-2*a23*c33*a21*b21*b22*c11+a23*c33*a21*b22*b11*c21+a23*c33*a21*b11*b21*c22-2*a23*c33*b21*c21*a22*b11+a23*c33*b21*c21*b22*a11+b23*c23*a21*a32*b21*c11+b23*c23*a21*a32*c21*b11+b23*c23*a21*b32*c21*a11+b23*c23*a21*b21*c32*a11-2*b23*c23*b21*a32*c21*a11-b23*c23*a21*c21*a31*b12-b23*c23*a21*c21*b31*a12-b23*c23*a21*b21*a31*c12-b23*c23*a21*b21*c31*a12+2*b23*c23*b21*a31*a12*c21-2*b23*a33*a21*c11*c21*b22+b23*a33*a21*c22*c11*b21+b23*a33*a21*c21*c22*b11+b23*a33*b21*c11*c21*a22-2*b23*a33*b21*c21*c22*a11+b23*b33*a21*c11*c21*a22+b23*b33*a21*c21*c22*a11-2*b23*c33*a21*b21*a22*c11+b23*c33*a21*c21*a22*b11-2*b23*c33*a21*c21*b22*a11+b23*c33*a21*b21*c22*a11+b23*c33*b21*a22*a11*c21+c23*a33*a21*b21*b22*c11+c23*a33*a21*b22*b11*c21-2*c23*a33*a21*b11*b21*c22+c23*a33*b21*c21*a22*b11-2*c23*a33*b21*c21*b22*a11+c23*b33*a21*b21*a22*c11-2*c23*b33*a21*c21*a22*b11+c23*b33*a21*c21*b22*a11-2*c23*b33*a21*b21*c22*a11+c23*b33*b21*a22*a11*c21+c23*c33*a21*b11*b21*a22+c23*c33*a21*b21*b22*a11-a13*a23*b21*c21*c31*b22,-2*a33*c33*a31*b21*c31*b12-a33^2*c22*b31^2*c11-a33^2*b22*c31^2*b11+a33^2*c21*b31^2*c12+a33^2*b21*c31^2*b12-b33^2*c22*a31^2*c11-b33^2*a22*c31^2*a11+b33^2*c21*a31^2*c12+b33^2*a21*c31^2*a12+c33^2*b21*a31^2*b12+c33^2*a21*b31^2*a12-c33^2*a22*b31^2*a11-c33^2*b22*a31^2*b11-a13*a33*b31^2*c21*c32-a13*a33*b21*b32*c31^2+2*a13*b33*a21*b32*c31^2-a13*b33*b21*a32*c31^2+2*a13*c33*a21*c32*b31^2-a13*c33*c21*a32*b31^2-b13*a33*a21*b32*c31^2+2*b13*a33*b21*a32*c31^2-b13*b33*a31^2*c21*c32-b13*b33*a21*a32*c31^2-b13*c33*c21*b32*a31^2+2*b13*c33*b21*c32*a31^2-c13*a33*a21*c32*b31^2+2*c13*a33*c21*a32*b31^2+2*c13*b33*c21*b32*a31^2-c13*b33*b21*c32*a31^2-c13*c33*b21*b32*a31^2-c13*c33*a21*a32*b31^2+a23*a33*c32*c11*b31^2+a23*a33*b32*b11*c31^2+a23*b33*a32*c31^2*b11-2*a23*b33*b32*c31^2*a11+a23*c33*a32*b31^2*c11-2*a23*c33*c32*b31^2*a11-2*b23*a33*a32*c31^2*b11+b23*a33*b32*c31^2*a11+b23*b33*c32*c11*a31^2+b23*b33*a32*a11*c31^2+b23*c33*b32*a31^2*c11-2*b23*c33*c32*a31^2*b11-2*c23*a33*a32*b31^2*c11+c23*a33*c32*b31^2*a11-2*c23*b33*b32*a31^2*c11+c23*b33*c32*a31^2*b11+c23*c33*a32*a11*b31^2+a33*b33*a22*c31^2*b11+a33*b33*b22*c31^2*a11-a33*b33*a21*c31^2*b12-a33*b33*b21*c31^2*a12-a33^2*b31*c31*c12*b21-a33^2*b31*c21*c31*b12+a33^2*b31*c31*b22*c11+a33^2*b31*c31*c22*b11+a33*c33*b31^2*c22*a11+a33*c33*a22*b31^2*c11-a33*c33*a21*b31^2*c12-a33*c33*c21*b31^2*a12-b33*c33*c21*a31^2*b12-b33^2*a31*c31*c12*a21-b33^2*a31*c21*c31*a12+b33^2*a31*c31*a22*c11+b33^2*a31*c31*c22*a11+b33*c33*a31^2*b22*c11+b33*c33*a31^2*c22*b11-b33*c33*b21*a31^2*c12-c33^2*a31*b31*b12*a21-c33^2*a31*b21*b31*a12+c33^2*a31*b31*a22*b11+c33^2*a31*b31*b22*a11+c23*c33*b32*b11*a31^2-b23*c33*a31*b32*c31*a11+2*b23*c33*a31*c32*b31*a11-b23*c33*b31*a32*a11*c31+2*c23*a33*a31*b32*b31*c11-c23*a33*a31*b32*b11*c31-c23*a33*a31*b11*b31*c32+2*c23*a33*b31*a32*c31*b11-c23*a33*b31*b32*c31*a11+2*c23*b33*a31*a32*b31*c11-c23*b33*b31*a32*a11*c31-c23*b33*a31*a32*c31*b11+2*c23*b33*a31*b32*c31*a11-c23*b33*a31*c32*b31*a11+a13*a33*b31*c31*c32*b21+a13*b33*b31*c31*c21*a32+a13*b33*a31*b31*c21*c32+a13*b33*a31*c31*c32*b21-2*a13*b33*a31*c31*c21*b32-2*a13*b33*b31*c31*c32*a21+a13*c33*a31*b31*c21*b32+a13*c33*a31*b21*b32*c31-2*a13*c33*b31*a21*b32*c31+a13*c33*b31*b21*a32*c31-2*a13*c33*a31*b21*c32*b31-2*b13*a33*b31*c31*c21*a32+b13*a33*a31*b31*c21*c32-2*b13*a33*a31*c31*c32*b21+b13*a33*a31*c31*c21*b32+b13*a33*b31*c31*c32*a21+b13*b33*a31*c31*c21*a32+b13*b33*a31*c31*c32*a21-2*b13*c33*a31*a21*c32*b31+b13*c33*a31*c21*a32*b31+b13*c33*a31*a21*b32*c31-2*b13*c33*a31*b21*a32*c31+b13*c33*b31*a21*a32*c31-2*c13*a33*a31*b31*c21*b32+c13*a33*a31*b21*b32*c31+c13*a33*b31*a21*b32*c31-2*c13*a33*b31*b21*a32*c31+c13*a33*a31*b21*c32*b31+c13*b33*a31*a21*c32*b31-2*c13*b33*a31*c21*a32*b31-2*c13*b33*a31*a21*b32*c31+c13*b33*a31*b21*a32*c31+c13*b33*b31*a21*a32*c31+c13*c33*a31*b21*a32*b31+c13*c33*a31*b31*b32*a21-a23*a33*b31*c11*c31*b32-a23*a33*b31*c32*c31*b11+2*a23*b33*a31*c11*c31*b32-a23*b33*a31*c32*c11*b31-a23*b33*a31*c32*c31*b11-a23*b33*b31*c11*c31*a32+2*a23*b33*b31*c32*c31*a11-a23*c33*a31*b32*b31*c11-a23*c33*a31*b32*b11*c31+2*a23*c33*a31*b11*b31*c32-a23*c33*b31*a32*c31*b11+2*a23*c33*b31*b32*c31*a11-b23*a33*a31*c11*c31*b32-b23*a33*a31*c32*c11*b31+2*b23*a33*a31*c32*c31*b11+2*b23*a33*b31*c11*c31*a32-b23*a33*b31*c32*c31*a11-b23*b33*a31*c11*c31*a32-b23*b33*a31*c32*c31*a11-b23*c33*a31*a32*b31*c11+2*b23*c33*a31*a32*c31*b11+a13*a33*b31*c31*c21*b32-c23*c33*a31*b11*b31*a32-c23*c33*a31*b32*b31*a11-a33*b33*b31*c31*a22*c11+a33*c33*a31*b31*b12*c21+a33*c33*a31*b21*b31*c12+a33*c33*b31*a21*c31*b12+a33*c33*b31*b21*c31*a12+2*a33*c33*a31*b22*c31*b11-a33*c33*b31*a22*c31*b11-a33*c33*b31*b22*c31*a11-a33*c33*a31*b31*b22*c11-a33*c33*a31*b31*c22*b11+a33*b33*b31*c31*c12*a21+a33*b33*b31*c21*c31*a12-a33*b33*b31*c31*c22*a11+a33*b33*a31*c31*c12*b21-2*a33*b33*a31*c21*b31*c12+a33*b33*a31*c21*c31*b12-a33*b33*a31*c31*b22*c11-a33*b33*a31*c31*c22*b11+2*a33*b33*a31*c22*b31*c11+b33*c33*a31*c21*b31*a12+b33*c33*a31*b21*c31*a12-2*b33*c33*b31*a21*c31*a12+2*b33*c33*b31*a22*c31*a11-b33*c33*a31*a22*b31*c11-b33*c33*a31*a22*c31*b11-b33*c33*a31*b31*c22*a11-b33*c33*a31*b22*c31*a11+b33*c33*a31*a21*c31*b12+b33*c33*a31*a21*b31*c12,-c23*a33*b33*a21*c31*b11+c23^2*a33*b31^2*a11+c23^2*b33*a31^2*b11+a23^2*b33*c31^2*b11+a23^2*c33*b31^2*c11+b23^2*a33*c31^2*a11+b23^2*c33*a31^2*c11-a13*b33^2*a31*c21^2-a13*c33^2*a31*b21^2-b13*a33^2*b31*c21^2-b13*c33^2*b31*a21^2-c13*a33^2*c31*b21^2-c13*b33^2*c31*a21^2-b23*c23*c33*a31^2*b11+b23*a33^2*c11*c31*b21+b23*a33^2*c11*c21*b31-2*b23*a33^2*c21*c31*b11-b23^2*a33*c11*c31*a31-b23^2*c33*a11*a31*c31+c23*a33^2*b11*b31*c21-2*c23*a33^2*b21*b31*c11+c23*a33^2*b21*c31*b11+a23*c33^2*b11*b31*a21+a23*c33^2*b21*a31*b11-a23*b23*a33*c31^2*b11-a23*b23*b33*c31^2*a11-a23*c23*a33*b31^2*c11-a23*c23*c33*b31^2*a11-2*b23*c33^2*a21*a31*b11+b23*c33^2*a21*b31*a11+b23*c33^2*a11*a31*b21-b23*c23*b33*a31^2*c11+a13*b33^2*c31*c21*a21+a13*c33^2*b31*b21*a21+2*b13*a23*a33*c31^2*b21-b13*a23*b33*c31^2*a21-b13*b23*a33*c31^2*a21-b13*b23*c33*a31^2*c21-b13*c23*b33*a31^2*c21+2*b13*c23*c33*a31^2*b21+b13*a33^2*c31*c21*b21+b13*a33*b33*a31*c21^2+b13*b33*c33*c31*a21^2+b13*c33^2*a31*a21*b21+2*c13*a23*a33*b31^2*c21-c13*a23*c33*b31^2*a21+2*c13*b23*b33*a31^2*c21-c13*b23*c33*a31^2*b21-c13*c23*a33*b31^2*a21-c13*c23*b33*a31^2*b21+c13*a33^2*b31*b21*c21+c13*a33*c33*a31*b21^2+c13*b33^2*a31*a21*c21+c13*b33*c33*b31*a21^2-a13*c23*a33*b31^2*c21+a13*a33*b33*b31*c21^2+a13*a33*c33*c31*b21^2+2*a13*c23*c33*b31^2*a21-a13*a23*b33*c31^2*b21-a13*a23*c33*b31^2*c21-a13*b23*a33*c31^2*b21+2*a13*b23*b33*c31^2*a21-a23^2*c33*b11*b31*c31-a23^2*b33*c11*c31*b31-2*a23*b33^2*c21*c31*a11+a23*b33^2*c11*c31*a21+a23*b33^2*c11*c21*a31-2*a23*c33^2*b21*b31*a11-b23*a33*c33*c21*b31*a11-b23*a33*b33*c11*c31*a21-b23*a33*b33*c11*c21*a31-b23*a33*c33*a21*b31*c11+2*b23*a33*c33*c21*a31*b11+2*b23*a33*c33*a21*c31*b11-b23*a33*c33*b21*c31*a11-b23*b33*c33*a21*c31*a11+2*b23*b33*c33*a21*a31*c11-b23*b33*c33*a11*a31*c21+2*c23*a33*c33*b21*b31*a11-c23*a33*b33*b21*c31*a11-c23*a33*b33*c21*a31*b11+2*c23*a33*b33*b21*a31*c11+2*c23*a33*b33*a21*b31*c11-c23*a33*b33*c21*b31*a11-c23*a33*c33*b11*b31*a21-c23*a33*c33*b21*a31*b11+2*c23*b33*c33*a21*a31*b11-c23*b33*c33*a21*b31*a11-c23*b33*c33*a11*a31*b21-a13*b33*c33*a21*b31*c21+a13*a23*b33*c31*b31*c21+a13*b23*a33*c31*b31*c21+a13*c23*a33*c31*b31*b21+a13*c23*b33*c31*a31*b21-2*a13*c23*b33*c31*b31*a21+a13*b23*c33*b31*a31*c21+a13*b23*c33*c31*a31*b21-2*a13*c23*c33*b31*a31*b21+a13*c23*b33*b31*a31*c21-2*a13*b23*c33*c31*b31*a21-2*a13*b23*b33*c31*a31*c21+a13*a23*c33*c31*b31*b21+2*a13*b33*c33*b21*a31*c21-a13*b33*c33*a21*c31*b21-a13*a33*c33*b31*b21*c21-a13*a33*b33*c31*c21*b21+b13*a23*b33*c31*a31*c21+b13*a23*c33*c31*b31*a21-2*b13*a23*c33*c31*a31*b21+b13*a23*c33*b31*a31*c21+b13*b23*a33*c31*a31*c21+b13*b23*c33*c31*a31*a21-2*b13*c23*a33*c31*a31*b21+b13*c23*a33*b31*a31*c21+b13*c23*b33*c31*a31*a21-2*b13*c23*c33*b31*a31*a21-b13*a33*b33*c31*c21*a21+2*b13*a33*c33*a21*b31*c21-b13*a33*c33*a21*c31*b21-b13*a33*c33*b21*a31*c21-b13*b33*c33*a31*a21*c21-2*b13*a23*a33*c31*b31*c21+b13*c23*a33*c31*b31*a21+c13*a23*b33*c31*b31*a21+c13*a23*b33*c31*a31*b21-2*c13*a23*b33*b31*a31*c21+c13*a23*c33*b31*a31*b21+c13*b23*a33*c31*a31*b21-2*c13*b23*a33*b31*a31*c21-2*c13*b23*b33*c31*a31*a21+c13*b23*c33*b31*a31*a21+c13*c23*a33*b31*a31*b21+c13*c23*b33*b31*a31*a21-c13*a33*b33*a21*b31*c21+2*c13*a33*b33*a21*c31*b21-c13*a33*b33*b21*a31*c21-c13*a33*c33*b31*b21*a21-c13*b33*c33*a31*a21*b21-2*c13*a23*a33*c31*b31*b21+c13*b23*a33*c31*b31*a21+a23*b23*a33*c11*c31*b31+a23*c23*c33*b11*b31*a31+a23*b23*c33*b31*c31*a11+a23*b23*c33*a31*c31*b11-2*a23*b23*c33*a31*b31*c11+2*a23*b33*c33*b21*c31*a11+a23*c23*b33*b31*c31*a11-a23*a33*b33*c11*c21*b31-a23*a33*b33*c11*c31*b21+2*a23*a33*b33*c21*c31*b11+2*a23*a33*c33*b21*b31*c11-a23*a33*c33*b11*b31*c21-a23*a33*c33*b21*c31*b11-a23*b33*c33*b21*a31*c11+2*a23*b33*c33*c21*b31*a11-a23*b33*c33*a21*b31*c11-a23*b33*c33*c21*a31*b11-a23*b33*c33*a21*c31*b11-2*a23*c23*b33*a31*c31*b11+a23*c23*b33*a31*b31*c11+a23*c23*a33*b11*b31*c31+a23*b23*b33*c11*c31*a31+b23*c23*a33*a31*b31*c11+b23*c23*a33*a31*c31*b11-2*b23*c23*a33*b31*c31*a11+b23*c23*b33*a11*a31*c31+b23*c23*c33*a11*a31*b31+2*b23*a33*b33*c21*c31*a11-b23*a33*c33*b21*a31*c11+c23*b33^2*a11*a31*c21-2*c23*b33^2*a21*a31*c11+c23*b33^2*a21*c31*a11-c23^2*a33*b11*b31*a31-c23^2*b33*a11*a31*b31,a13^2*b31*b22*c12^2-a13^2*c32*c21*b12^2+a13^2*c31*c22*b12^2-b13^2*a32*a21*c12^2+b13^2*a31*a22*c12^2-b13^2*c32*c21*a12^2+b13^2*c31*c22*a12^2-c13^2*a32*a21*b12^2+c13^2*a31*a22*b12^2-c13^2*b32*b21*a12^2+c13^2*b31*b22*a12^2-a13^2*b32*b21*c12^2+2*a13*c23*b12*c12*b32*a11-a13*b13*c12*a32*c21*b12+a13*b13*c12*a31*c22*b12+a13*b13*c12*a22*c31*b12-a13*b13*c12*a21*c32*b12-a13*b13*a12*c32*b21*c12+2*a13*b13*a12*c32*c21*b12+a13*b13*a12*c31*b22*c12-2*a13*b13*a12*c31*c22*b12+a13*b13*a12*c22*b31*c12-a13*b13*a12*c21*b32*c12-a13*c13*b12*a32*b21*c12+a13*c13*b12*a31*b22*c12+a13*c13*b12*a22*b31*c12-a13*c13*b12*a21*b32*c12+2*a13*c13*a12*b32*b21*c12-a13*c13*a12*b32*c21*b12-2*a13*c13*a12*b31*b22*c12+a13*c13*a12*b31*c22*b12+a13*c13*a12*b22*c31*b12-a13*c13*a12*b21*c32*b12-a13*a23*c12*b11*c32*b12-a13*a23*b12*c11*b32*c12+2*a13*b23*c12*b12*c32*a11-a13*b23*c12*b12*a32*c11+2*a13*b23*c12*a12*b32*c11-a13*b23*c12*a12*c32*b11-a13*b23*a12*c11*c32*b12-a13*c23*b12*c12*a32*b11-a13*c23*b12*a12*b32*c11+2*a13*c23*b12*a12*c32*b11-a13*c23*a12*b11*b32*c12+a13*a33*c12*b11*c22*b12+a13*a33*b12*c11*b22*c12-2*a13*b33*c12*b12*c22*a11+a13*b33*c12*b12*a22*c11-2*a13*b33*c12*a12*b22*c11+a13*b33*c12*a12*c22*b11+a13*b33*a12*c11*c22*b12-2*a13*c33*b12*c12*b22*a11+a13*c33*b12*c12*a22*b11+a13*c33*b12*a12*b22*c11-2*a13*c33*b12*a12*c22*b11+a13*c33*a12*b11*b22*c12+2*b13*c13*b12*a32*a21*c12-b13*c13*b12*a32*c21*a12-2*b13*c13*b12*a31*a22*c12+b13*c13*b12*a31*c22*a12+b13*c13*b12*a22*c31*a12-b13*c13*b12*a21*c32*a12-b13*c13*a12*a21*b32*c12+b13*c13*a12*a22*b31*c12+b13*c13*a12*a31*b22*c12-b13*c13*a12*a32*b21*c12-b13*a23*c12*b12*c32*a11+2*b13*a23*c12*b12*a32*c11-b13*a23*c12*a12*b32*c11+2*b13*a23*c12*a12*c32*b11-b13*a23*a12*c11*c32*b12-b13*b23*c12*a11*c32*a12-b13*b23*a12*c11*a32*c12-b13*c23*b12*a11*a32*c12+2*b13*c23*b12*a11*c32*a12+2*b13*c23*a12*c12*a32*b11-b13*c23*a12*c12*b32*a11-b13*c23*a12*b12*a32*c11+b13*a33*c12*b12*c22*a11-2*b13*a33*c12*b12*a22*c11+b13*a33*c12*a12*b22*c11-2*b13*a33*c12*a12*c22*b11+b13*a33*a12*c11*c22*b12+b13*b33*c12*a11*c22*a12+b13*b33*a12*c11*a22*c12+b13*c33*b12*a11*a22*c12-2*b13*c33*b12*a11*c22*a12-2*b13*c33*a12*c12*a22*b11+b13*c33*a12*c12*b22*a11+b13*c33*a12*b12*a22*c11+2*c13*b23*a12*b12*a32*c11-c13*c23*b12*a11*b32*a12+c13*a33*b12*a12*c22*b11-c13*b23*b12*a11*c32*a12-c13*b23*a12*c12*a32*b11+2*c13*b23*a12*c12*b32*a11-2*c13*a33*b12*c12*a22*b11-c13*a23*b12*c12*b32*a11+2*c13*a23*b12*c12*a32*b11+c13*a33*a12*b11*b22*c12+2*c13*a23*b12*a12*b32*c11-c13*a23*b12*a12*c32*b11-c13*a23*a12*b11*b32*c12-c13*b23*b12*a11*a32*c12-c13*c23*a12*b11*a32*b12+c13*a33*b12*c12*b22*a11-2*c13*a33*b12*a12*b22*c11+c13*b33*b12*a11*a22*c12+c13*b33*b12*a11*c22*a12+c13*b33*a12*c12*a22*b11-2*c13*b33*a12*c12*b22*a11-2*c13*b33*a12*b12*a22*c11+c13*c33*b12*a11*b22*a12+c13*c33*a12*b11*a22*b12+a13^2*c12*b32*c21*b12-a13^2*c12*b31*c22*b12-a13^2*c12*b22*c31*b12+a13^2*c12*b21*c32*b12-a13*b13*a22*b31*c12^2+a13*b13*a21*b32*c12^2+a13*b13*a32*b21*c12^2-a13*b13*a31*b22*c12^2+a13*c13*a32*c21*b12^2-a13*c13*a31*c22*b12^2-a13*c13*a22*c31*b12^2+a13*c13*a21*c32*b12^2+a13*a23*c11*c32*b12^2+a13*a23*b11*b32*c12^2-2*a13*b23*c12^2*b32*a11+a13*b23*c12^2*a32*b11-2*a13*c23*b12^2*c32*a11+a13*c23*b12^2*a32*c11-a13*a33*b11*b22*c12^2-a13*a33*c11*c22*b12^2+2*a13*b33*c12^2*b22*a11-a13*b33*c12^2*a22*b11+2*a13*c33*b12^2*c22*a11-a13*c33*b12^2*a22*c11+b13^2*c12*a32*c21*a12-b13^2*c12*a31*c22*a12-b13^2*c12*a22*c31*a12+b13^2*c12*a21*c32*a12+b13*c13*b32*c21*a12^2-b13*c13*b31*c22*a12^2-b13*c13*b22*c31*a12^2+b13*c13*b21*c32*a12^2+b13*a23*c12^2*b32*a11-2*b13*a23*c12^2*a32*b11+b13*b23*c11*c32*a12^2+b13*b23*a11*a32*c12^2-2*b13*c23*a12^2*c32*b11+b13*c23*a12^2*b32*c11-b13*a33*c12^2*b22*a11+2*b13*a33*c12^2*a22*b11-b13*b33*a11*a22*c12^2-b13*b33*c11*c22*a12^2+2*b13*c33*a12^2*c22*b11-b13*c33*a12^2*b22*c11+c13*b23*a12^2*c32*b11+c13^2*b12*a32*b21*a12-c13^2*b12*a31*b22*a12-c13^2*b12*a22*b31*a12+c13^2*b12*a21*b32*a12+c13*a23*b12^2*c32*a11-2*c13*a23*b12^2*a32*c11-2*c13*b23*a12^2*b32*c11+c13*c23*b11*b32*a12^2+c13*c23*a11*a32*b12^2-c13*a33*b12^2*c22*a11+2*c13*a33*b12^2*a22*c11-c13*b33*a12^2*c22*b11+2*c13*b33*a12^2*b22*c11-c13*c33*a11*a22*b12^2-c13*c33*b11*b22*a12^2,a33^2*c21*b32^2*c12+a33^2*b21*c32^2*b12-a33^2*c22*b32^2*c11-a33^2*b22*c32^2*b11-b33^2*a22*c32^2*a11+b33^2*c21*a32^2*c12+b33^2*a21*c32^2*a12-b33^2*c22*a32^2*c11-c33^2*b22*a32^2*b11-c33^2*a22*b32^2*a11+c33^2*b21*a32^2*b12+c33^2*a21*b32^2*a12+a23*b33*c31*a32*c32*b12+a23*b33*c31*a32*b32*c12-2*a23*b33*c31*b32*c32*a12+a23*c33*a31*b12*b32*c32-a13*a33*b32*c32*c31*b22+2*a13*b33*b32*c32*c31*a22-a13*b33*b32*c32*c22*a31-a13*b33*a32*c32*c31*b22+2*a13*b33*a32*c32*c22*b31-a13*b33*a32*b32*c22*c31+2*a13*c33*a32*b32*c31*b22-a13*c33*a32*b32*b31*c22-a13*c33*a32*c32*b22*b31+2*a13*c33*b32*c32*b31*a22-a13*c33*b32*c32*b22*a31-b13*a33*b32*c32*c31*a22+2*b13*a33*b32*c32*c22*a31+2*b13*a33*a32*c32*c31*b22-b13*a33*a32*c32*c22*b31-b13*a33*a32*b32*c22*c31-b13*b33*a32*c32*c22*a31-b13*b33*a32*c32*c31*a22+2*b13*c33*a32*b32*c31*a22-b13*c33*a32*b32*c22*a31-b13*c33*a32*c32*b31*a22+2*b13*c33*a32*c32*b22*a31-b13*c33*b32*c32*a22*a31-c13*a33*a32*b32*c31*b22+2*c13*a33*a32*b32*b31*c22-c13*a33*a32*c32*b22*b31-c13*a33*b32*c32*b31*a22+2*c13*a33*b32*c32*b22*a31-c13*b33*a32*b32*c31*a22+2*c13*b33*a32*b32*c22*a31+2*c13*b33*a32*c32*b31*a22-c13*b33*a32*c32*b22*a31-c13*b33*b32*c32*a22*a31-c13*c33*a32*b32*b22*a31-c13*c33*a32*b32*b31*a22+a23*a33*c31*b12*b32*c32+a23*b33*a31*c12*c32*b32-2*a23*b33*b31*c12*c32*a32-2*c23*a33*a31*b12*b32*c32+a23*a33*b31*c12*c32*b32+a23*c33*b31*a32*c32*b12+a23*c33*b31*a32*b32*c12-2*a23*c33*b31*b32*c32*a12-2*a23*c33*c31*b12*b32*a32+b23*a33*b31*c12*c32*a32-2*b23*a33*c31*a32*c32*b12+b23*a33*c31*a32*b32*c12+b23*a33*c31*b32*c32*a12+b23*b33*a31*c12*c32*a32+b23*b33*c31*a12*a32*c32-2*b23*c33*a31*a32*c32*b12+b13*a33*c32^2*b31*a22+b13*b33*c32^2*a22*a31+b13*b33*a32^2*c22*c31+b13*c33*a32^2*c22*b31-2*b13*c33*a32^2*c31*b22+a13*a33*b32^2*c22*c31+a13*a33*c32^2*b22*b31+a13*b33*c32^2*b22*a31-2*a13*b33*c32^2*b31*a22+a13*c33*b32^2*c22*a31-2*a13*c33*b32^2*c31*a22-2*b13*a33*c32^2*b22*a31-a33*c33*a21*b32^2*c12-a33*c33*b32^2*c21*a12+a33^2*b32*c32*c11*b22+a33^2*b32*c22*c32*b11-a33^2*b32*c32*b21*c12-a33^2*b32*c32*c21*b12-a33*b33*a21*c32^2*b12-a33*b33*b21*c32^2*a12+a33*b33*a22*c32^2*b11+a33*b33*b22*c32^2*a11+a33*c33*a22*b32^2*c11+a33*c33*c22*b32^2*a11-b33^2*a32*c32*c21*a12-b33^2*a32*c32*a21*c12+b33^2*a32*c32*c11*a22+b33^2*a32*c22*c32*a11+b33*c33*b22*a32^2*c11+b33*c33*c22*a32^2*b11-b33*c33*a32^2*c21*b12-b33*c33*a32^2*b21*c12+c33^2*a32*b32*b11*a22-c33^2*a32*b32*a21*b12-c33^2*a32*b32*b21*a12+c33^2*a32*b22*b32*a11-2*c13*a33*b32^2*c22*a31+c13*a33*b32^2*c31*a22-2*c13*b33*a32^2*c22*b31+c13*b33*a32^2*c31*b22+c13*c33*b32^2*a22*a31+c13*c33*a32^2*b22*b31-a23*a33*b31*c32^2*b12-a23*a33*c31*b32^2*c12-a23*b33*a31*c32^2*b12+2*a23*b33*b31*c32^2*a12-a23*c33*a31*b32^2*c12+2*a23*c33*c31*b32^2*a12+2*b23*a33*a31*c32^2*b12-b23*a33*b31*c32^2*a12-b23*b33*a31*c32^2*a12-b23*b33*c31*a32^2*c12-b23*c33*b31*a32^2*c12+2*b23*c33*c31*a32^2*b12+2*c23*a33*a31*b32^2*c12-c23*a33*c31*b32^2*a12+2*c23*b33*b31*a32^2*c12-c23*b33*c31*a32^2*b12-c23*c33*a31*b32^2*a12-c23*c33*b31*a32^2*b12-b33*c33*a32*c22*b32*a11-2*b33*c33*b32*a21*c32*a12+b33*c33*a32*a21*b32*c12+b33*c33*a32*a21*c32*b12+b33*c33*a32*b32*c21*a12+b33*c33*a32*b21*c32*a12+2*b33*c33*b32*a22*c32*a11-b33*c33*a32*a22*b32*c11-b33*c33*a32*a22*c32*b11-2*b23*a33*a31*c12*c32*b32-a13*a33*b32*c32*c22*b31+b23*c33*a31*a32*b32*c12+b23*c33*a31*b32*c32*a12+b23*c33*b31*a12*a32*c32-2*b23*c33*c31*a12*a32*b32+c23*a33*b31*a32*c32*b12-2*c23*a33*b31*a32*b32*c12+c23*a33*b31*b32*c32*a12+c23*a33*c31*b12*b32*a32+c23*b33*a31*a32*c32*b12-2*c23*b33*a31*a32*b32*c12+c23*b33*a31*b32*c32*a12-2*c23*b33*b31*a12*a32*c32+c23*b33*c31*a12*a32*b32+c23*c33*a31*b12*b32*a32+c23*c33*b31*a12*a32*b32+2*a33*c33*a32*b22*c32*b11-a33*c33*a32*b22*b32*c11-a33*c33*b32*a22*c32*b11-a33*c33*b32*b22*c32*a11+2*a33*b33*a32*c22*b32*c11-a33*b33*a32*c22*c32*b11+a33*c33*a32*b32*b21*c12+a33*c33*a32*b32*c21*b12-2*a33*c33*a32*b21*c32*b12+a33*c33*b32*a21*c32*b12+a33*c33*b32*b21*c32*a12-a33*c33*a32*b32*b11*c22-2*a33*b33*a32*c21*b32*c12+a33*b33*b32*c32*a21*c12+a33*b33*b32*c32*c21*a12+a33*b33*a32*c32*b21*c12+a33*b33*a32*c32*c21*b12-a33*b33*b32*c32*c11*a22-a33*b33*b32*c22*c32*a11-a33*b33*a32*c32*c11*b22-b33*c33*a32*b22*c32*a11,c33*a23*c23*b22*b11*a22+b33*a23^2*c22^2*b11+b33*c23^2*a22^2*b11+c33*a23^2*b22^2*c11+c33*b23^2*a22^2*c11-a13*b23^2*c22^2*a31-a13*c23^2*b22^2*a31-b13*a23^2*c22^2*b31-b13*c23^2*b31*a22^2-c13*a23^2*c31*b22^2-c13*b23^2*c31*a22^2+a33*b23^2*c22^2*a11+a33*c23^2*b22^2*a11+c13*b23*c23*b31*a22^2+c13*a23^2*b22*c22*b31+c13*a23*c23*b22^2*a31+c13*b23^2*a22*c22*a31+a13*a23*b23*c22^2*b31+a13*a23*c23*c31*b22^2+a13*b23^2*a22*c22*c31+a13*c23^2*a22*b22*b31+b13*a23^2*b22*c22*c31+b13*a23*b23*c22^2*a31+b13*b23*c23*c31*a22^2+b13*c23^2*a22*b22*a31+b13*a23^2*c21*c32*b22+c13*a23^2*b21*b32*c22-a23^2*b33*c21*c12*b22+2*a23^2*b33*c21*c22*b12-a23^2*b33*c12*c22*b21-a23^2*c33*b21*b12*c22+2*a23^2*c33*b21*b22*c12-a23^2*c33*b12*b22*c21-2*b13*a23^2*c21*b32*c22+b13*a23^2*c22*c32*b21-2*c13*a23^2*b21*c32*b22+c13*a23^2*b22*b32*c21-b33*b23*c23*a22^2*c11-b33*a23*b23*c22^2*a11-b33*c23^2*a22*a11*b22+a13*b23^2*c22*c32*a21-2*a13*b23^2*c21*a32*c22+a13*b23^2*c21*c32*a22+c13*b23^2*a22*c21*a32+c13*b23^2*a21*a32*c22-2*c13*b23^2*a21*c32*a22-b23^2*a33*c21*c12*a22+2*b23^2*a33*c21*c22*a12-b23^2*a33*c12*c22*a21+2*b23^2*c33*a21*a22*c12-b23^2*c33*a21*a12*c22-b23^2*c33*a12*a22*c21-2*a13*c23^2*b21*a32*b22+a13*c23^2*b22*b32*a21+a13*c23^2*b21*b32*a22+b13*c23^2*a21*a32*b22-2*b13*c23^2*a21*b32*a22+b13*c23^2*a32*a22*b21-c23^2*a33*b21*b12*a22+2*c23^2*a33*b21*b22*a12-c23^2*a33*b12*b22*a21+2*c23^2*b33*a21*a22*b12-c23^2*b33*a21*a12*b22-c23^2*b33*a12*a22*b21-a33*a23*b23*c22^2*b11-a33*a23*c23*b22^2*c11-a33*b23^2*c22*c11*a22-a33*c23^2*b22*b11*a22-b33*a23^2*c22*c11*b22-c33*a23^2*b22*b11*c22-c33*a23*c23*b22^2*a11-c33*b23^2*a22*a11*c22-c33*b23*c23*a22^2*b11+a33*a23*b23*c22*c11*b22+a33*a23*c23*b22*b11*c22-2*a33*b23*c23*b22*c22*a11+a33*b23*c23*a22*b22*c11+a33*b23*c23*a22*c22*b11+b33*a23*b23*c22*c11*a22+b33*a23*c23*b22*c22*a11+b33*a23*c23*a22*b22*c11-2*b33*a23*c23*a22*c22*b11+b33*b23*c23*a22*a11*c22+c33*a23*b23*b22*c22*a11-2*c33*a23*b23*a22*b22*c11+c33*a23*b23*a22*c22*b11+c33*b23*c23*a22*a11*b22+a23*b23*c33*c21*a22*b12+a23*b23*c33*c21*b22*a12+a23*b23*a33*c12*c22*b21+a23*b23*a33*c21*c12*b22-2*a23*b23*a33*c21*c22*b12+a23*b23*b33*c12*c22*a21+a23*b23*b33*c21*c12*a22-2*a23*b23*b33*c21*c22*a12-2*a23*b23*c33*a21*b22*c12+a23*b23*c33*a21*c22*b12+a23*c23*c33*b21*b12*a22-2*a23*c23*c33*b21*b22*a12+a23*c23*b33*b21*a22*c12+a23*c23*b33*b21*c22*a12-2*a23*c23*b33*c21*a22*b12+a23*c23*b33*c21*b22*a12+a23*c23*c33*b12*b22*a21+a23*c23*a33*b21*b12*c22-2*a23*c23*a33*b21*b22*c12+a23*c23*a33*b12*b22*c21+a23*c23*b33*a21*b22*c12-2*a23*c23*b33*a21*c22*b12+2*a23*a13*b23*c21*b32*c22-a23*a13*b23*c22*c32*b21-b23*a13*c23*a21*b32*c22-b23*a13*c23*a21*c32*b22+2*b23*a13*c23*b21*a32*c22-b23*a13*c23*b21*c32*a22+2*b23*a13*c23*c21*a32*b22-b23*a13*c23*c21*b32*a22-b23*b13*c23*a22*c21*a32-b23*b13*c23*a21*a32*c22+2*b23*b13*c23*a21*c32*a22-b23*c13*c23*a21*a32*b22+2*b23*c13*c23*a21*b32*a22-b23*c13*c23*a32*a22*b21+b23*c23*c33*a21*a12*b22+b23*c23*c33*a12*a22*b21-2*b23*c23*a33*b21*c22*a12+b23*c23*a33*c21*a22*b12-2*b23*c23*a33*c21*b22*a12-2*b23*c23*b33*a21*a22*c12+b23*c23*b33*a21*a12*c22+b23*c23*b33*a12*a22*c21+b23*c23*a33*a21*b22*c12+b23*c23*a33*a21*c22*b12+b23*c23*a33*b21*a22*c12-2*b23*c23*c33*a21*a22*b12-a13*b23*c23*a22*c31*b22-a13*b23*c23*a22*c22*b31+2*a13*b23*c23*b22*c22*a31-a13*a23*c23*b22*c22*b31-a13*a23*b23*b22*c22*c31-b13*a23*c23*a22*c31*b22+2*b13*a23*c23*a22*c22*b31-b13*a23*c23*b22*c22*a31-b13*b23*c23*a22*c22*a31-b13*a23*b23*a22*c22*c31-c13*a23*c23*a22*b22*b31-c13*b23*c23*a22*b22*a31-c13*a23*b23*a22*c22*b31-c13*a23*b23*b22*c22*a31+2*c13*a23*b23*a22*c31*b22-a23*a13*b23*c21*c32*b22-a23*a13*c23*b22*b32*c21+2*a23*a13*c23*b21*c32*b22-a23*a13*c23*b21*b32*c22-a23*b13*b23*c22*c32*a21+2*a23*b13*b23*c21*a32*c22-a23*b13*b23*c21*c32*a22+2*a23*b13*c23*a21*b32*c22-a23*b13*c23*a21*c32*b22-a23*b13*c23*b21*a32*c22-a23*b13*c23*b21*c32*a22-a23*b13*c23*c21*a32*b22+2*a23*b13*c23*c21*b32*a22-a23*c13*b23*a21*b32*c22+2*a23*c13*b23*a21*c32*b22-a23*c13*b23*b21*a32*c22+2*a23*c13*b23*b21*c32*a22-a23*c13*b23*c21*a32*b22-a23*c13*b23*c21*b32*a22+2*a23*c13*c23*b21*a32*b22-a23*c13*c23*b22*b32*a21-a23*c13*c23*b21*b32*a22-2*a23*b23*c33*b21*a22*c12+a23*b23*c33*b21*c22*a12,b32*b11*a21^2*c12^2+c32*c11*a21^2*b12^2+a32*a11*b21^2*c12^2+c32*c11*b21^2*a12^2+a32*a11*c21^2*b12^2+b32*b11*c21^2*a12^2-b31*b12*a22^2*c11^2-c31*c12*a22^2*b11^2-a31*a12*b22^2*c11^2-c31*c12*b22^2*a11^2-a31*a12*c22^2*b11^2-b31*b12*c22^2*a11^2+c22*b21*b12*c32*a11^2-a21*b32*a11*b21*c12^2-a21*b31*c12^2*a22*b11+2*a21*b31*c12^2*b22*a11-a21*b22*b11*a31*c12^2-a21*b21*c12^2*a32*b11-a21*c32*a11*c21*b12^2-a21*c31*b12^2*a22*c11+2*a21*c31*b12^2*c22*a11-a21*c22*c11*a31*b12^2-a21*c21*b12^2*a32*c11-c12*b32*c11*a21^2*b12-b12*c32*b11*a21^2*c12-c12*a32*c11*b21^2*a12-a12*c32*a11*b21^2*c12+2*b21*a31*c12^2*a22*b11-b21*a31*c12^2*b22*a11-b21*a22*a11*b31*c12^2-b21*c32*b11*c21*a12^2-b21*c31*a12^2*b22*c11+2*b21*c31*a12^2*c22*b11-b21*c22*c11*b31*a12^2-b21*c21*a12^2*b32*c11-b12*a32*b11*c21^2*a12-a12*b32*a11*c21^2*b12+2*c21*a31*b12^2*a22*c11-c21*a31*b12^2*c22*a11-c21*a22*a11*c31*b12^2+2*c21*b31*a12^2*b22*c11-c21*b31*a12^2*c22*b11-c21*b22*b11*c31*a12^2+c11*b31*c12*a22^2*b11+b11*c31*b12*a22^2*c11+a22*b32*c11^2*a21*b12-2*a22*b32*c11^2*b21*a12+a22*b31*a12*b22*c11^2+a22*b22*c11^2*a31*b12+a22*b21*b12*a32*c11^2+a22*c32*b11^2*a21*c12-2*a22*c32*b11^2*c21*a12+a22*c31*a12*c22*b11^2+a22*c22*b11^2*a31*c12+a22*c21*c12*a32*b11^2+c11*a31*c12*b22^2*a11+a11*c31*a12*b22^2*c11-2*b22*a32*c11^2*a21*b12+b22*a32*c11^2*b21*a12+b22*a21*a12*b32*c11^2+b22*c32*a11^2*b21*c12-2*b22*c32*a11^2*c21*b12+b22*c31*b12*c22*a11^2+b22*c22*a11^2*b31*c12+b22*c21*c12*b32*a11^2+b11*a31*b12*c22^2*a11+a11*b31*a12*c22^2*b11-2*c22*a32*b11^2*a21*c12+c22*a32*b11^2*c21*a12+c22*a21*a12*c32*b11^2-2*c22*b32*a11^2*b21*c12+c22*b32*a11^2*c21*b12+b21*c12*a22*a11*c31*b12-2*b21*c12*a22*b11*c31*a12-2*b21*c12*a32*a11*c21*b12-2*b21*c12*a31*b12*a22*c11+b21*c12*a31*b12*c22*a11+b21*c12*a31*a12*b22*c11-2*b21*c12*a31*a12*c22*b11+b21*c12*a22*c11*b31*a12+a21*c12*b32*c11*b21*a12-2*a21*c12*b32*b11*c21*a12+a21*c12*b32*a11*c21*b12+a21*c12*b31*b12*a22*c11-2*a21*c12*b31*b12*c22*a11-2*a21*c12*b31*a12*b22*c11+a21*c12*b31*a12*c22*b11+a21*c12*b22*c11*a31*b12+a21*c12*b22*b11*c31*a12-2*a21*c12*b22*a11*c31*b12+a21*c12*b21*b12*a32*c11+a21*c12*b21*b12*c32*a11+a21*c12*b21*a12*c32*b11-2*a21*b12*c32*c11*b21*a12+a21*b12*c32*b11*c21*a12+a21*b12*c31*c12*a22*b11+a21*b12*c31*a12*b22*c11-2*a21*b12*c31*a12*c22*b11+a21*b12*c22*c11*b31*a12+a21*b12*c22*b11*a31*c12+a21*b12*c21*c12*a32*b11+a21*b12*c21*a12*b32*c11-2*b21*a12*c31*b12*c22*a11+b21*a12*c21*b12*a32*c11+b21*a12*c22*a11*b31*c12+b21*a12*c22*c11*a31*b12+b21*a12*c31*b12*a22*c11+b21*a12*c21*c12*b32*a11+b21*c12*a32*b11*c21*a12+b21*a12*c32*a11*c21*b12+b21*a12*c31*c12*b22*a11-2*c21*b12*a31*c12*a22*b11+c21*b12*a31*c12*b22*a11-2*c21*b12*a31*a12*b22*c11+c21*b12*a31*a12*c22*b11-2*c21*b12*a22*c11*b31*a12+c21*b12*a22*b11*c31*a12+c21*b12*a22*a11*b31*c12+c21*a12*b31*c12*a22*b11-2*c21*a12*b31*c12*b22*a11+c21*a12*b31*b12*c22*a11+c21*a12*b22*b11*a31*c12+c21*a12*b22*a11*c31*b12-a22*c11*b32*b11*a21*c12+2*a22*c11*b32*b11*c21*a12+2*a22*c11*b32*a11*b21*c12-a22*c11*b32*a11*c21*b12-a22*c11*b31*c12*b22*a11+2*a22*c11*b31*b12*c22*a11-a22*c11*b31*a12*c22*b11-a22*c11*b22*b11*a31*c12-a22*c11*b22*b11*c31*a12-a22*c11*b22*a11*c31*b12-a22*c11*b21*c12*a32*b11-a22*c11*b21*b12*c32*a11+2*a22*c11*b21*a12*c32*b11-a22*b11*c32*c11*a21*b12-a22*b11*c32*a11*b21*c12+2*a22*b11*c32*a11*c21*b12+2*a22*b11*c31*c12*b22*a11-a22*b11*c31*b12*c22*a11-a22*b11*c22*c11*a31*b12-a22*b11*c22*a11*b31*c12-a22*b11*c21*c12*b32*a11-a22*b11*c21*b12*a32*c11+2*b22*c11*a32*b11*a21*c12-b22*c11*a32*b11*c21*a12-b22*c11*a32*a11*b21*c12+2*b22*c11*a32*a11*c21*b12-b22*c11*a31*b12*c22*a11+2*b22*c11*a31*a12*c22*b11-b22*c11*a21*c12*b32*a11+2*b22*c11*a21*b12*c32*a11-b22*c11*a21*a12*c32*b11-b22*a11*c32*c11*b21*a12-b22*a11*c32*b11*a21*c12+2*b22*a11*c32*b11*c21*a12-b22*a11*c31*a12*c22*b11-b22*a11*c22*c11*b31*a12-b22*a11*c22*b11*a31*c12-b22*a11*c21*c12*a32*b11-b22*a11*c21*a12*b32*c11+2*c22*b11*a32*c11*a21*b12-c22*b11*a32*c11*b21*a12+2*c22*b11*a32*a11*b21*c12-c22*b11*a32*a11*c21*b12+2*c22*b11*a21*c12*b32*a11-c22*b11*a21*b12*c32*a11-c22*b11*a21*a12*b32*c11-c22*a11*b32*c11*a21*b12+2*c22*a11*b32*c11*b21*a12-c22*a11*b32*b11*c21*a12-c22*a11*b21*b12*a32*c11-c22*a11*b21*a12*c32*b11,-a13*b23*c13*c11*a31*b12-c13^2*a23*a32*b11^2-c13^2*b23*b32*a11^2+c13^2*a33*a22*b11^2+c13^2*b33*b22*a11^2-a13^2*b23*b32*c11^2-a13^2*c23*c32*b11^2+a13^2*b33*b22*c11^2+a13^2*c33*c22*b11^2-b13^2*a23*a32*c11^2-b13^2*c23*c32*a11^2+b13^2*a33*a22*c11^2+b13^2*c33*c22*a11^2-2*b23*c13^2*a12*b31*a11+b23*c13^2*a11*a31*b12+b23*c13^2*a12*a31*b11+a23*c13^2*b12*b31*a11+a23*c13^2*b11*b31*a12+c13^2*a23*b11*b32*a11+c13^2*b23*a11*a32*b11-c13^2*a33*b11*b22*a11-c13^2*b33*a11*a22*b11-2*a23*c13^2*b12*a31*b11+2*a33*c13^2*b12*a21*b11-a33*c13^2*b12*b21*a11-b13*c13*c33*b22*a11^2+b13^2*a23*c11*c32*a11+b13^2*c23*a11*a32*c11-b13^2*a33*c11*c22*a11-b13^2*c33*a11*a22*c11+a23*b13^2*c12*c31*a11+a23*b13^2*c11*c31*a12-2*a23*b13^2*c12*a31*c11-2*c23*b13^2*a12*c31*a11+c23*b13^2*a11*a31*c12+c23*b13^2*a12*a31*c11+2*a33*b13^2*c12*a21*c11-a33*b13^2*c11*c21*a12-a33*b13^2*c12*c21*a11-c33*b13^2*a12*a21*c11+2*c33*b13^2*a12*c21*a11-c33*b13^2*a11*a21*c12+c23*a13^2*b12*b31*c11+c23*a13^2*b11*b31*c12-2*c23*a13^2*b12*c31*b11+a13^2*b23*c11*c32*b11+a13^2*c23*b11*b32*c11-a13^2*b33*c11*c22*b11-a13^2*c33*b11*b22*c11+b23*a13^2*c11*c31*b12+b23*a13^2*c12*c31*b11-2*b23*a13^2*c12*b31*c11+a13*b13*a23*b32*c11^2+a13*b13*b23*a32*c11^2-a13*b13*a33*b22*c11^2-a13*b13*b33*a22*c11^2+a13*c13*c23*a32*b11^2+a13*c13*a23*c32*b11^2-a13*c13*a33*c22*b11^2-a13*c13*c33*a22*b11^2+2*b33*a13^2*c12*b21*c11-b33*a13^2*c11*c21*b12-b33*a13^2*c12*c21*b11-c33*a13^2*b11*b21*c12+2*c33*a13^2*b12*c21*b11-c33*a13^2*b12*b21*c11+b13*c13*c23*b32*a11^2+b13*c13*b23*c32*a11^2-b13*c13*b33*c22*a11^2-a33*c13^2*b11*b21*a12-b33*c13^2*a12*a21*b11+2*b33*c13^2*a12*b21*a11-b33*c13^2*a11*a21*b12-a13*a23*c13*b12*b31*c11-a13*a23*c13*b11*b31*c12-a13*b23*b13*c11*c31*a12-a13*b23*b13*c12*c31*a11-a13*c13*c23*b11*b32*a11+a13*c13*a33*b11*b22*c11+a13*c13*b33*c11*a22*b11-2*a13*c13*b33*c11*b22*a11+a13*c13*b33*b11*c22*a11+a13*c13*c33*b11*b22*a11-a13*a23*b13*c11*c31*b12+2*a13*a23*b13*c12*b31*c11+2*a13*a23*c13*b12*c31*b11+a13*a33*b13*c11*c21*b12-a13*c23*b13*c11*a31*b12-a13*c23*b13*c11*b31*a12-a13*c23*b13*b11*a31*c12-a13*a23*b13*c12*c31*b11+2*a13*c23*b13*b11*c31*a12-a13*c23*b13*a11*b31*c12+2*a13*c23*b13*a11*c31*b12+2*a13*b23*c13*c11*b31*a12-a13*b23*c13*b11*a31*c12-a13*b23*c13*b11*c31*a12+2*a13*b23*c13*a11*b31*c12-a13*b23*c13*a11*c31*b12-a13*b13*a23*c11*c32*b11-a13*b13*b23*c11*c32*a11-a13*b13*c23*c11*a32*b11-a13*b13*c23*c11*b32*a11+2*a13*b13*c23*b11*c32*a11+a13*b13*a33*c11*c22*b11+a13*b13*b33*c11*c22*a11+a13*b13*c33*c11*a22*b11+a13*b13*c33*c11*b22*a11-2*a13*b13*c33*b11*c22*a11-a13*c13*a23*b11*b32*c11-a13*c13*b23*c11*a32*b11+2*a13*c13*b23*c11*b32*a11-a13*c13*b23*b11*c32*a11+2*a13*b23*b13*c12*a31*c11-a13*c23*c13*b11*b31*a12-a13*c23*c13*b12*b31*a11+2*a13*c23*c13*b12*a31*b11+a13*a33*b13*c12*c21*b11-2*a13*a33*b13*c12*b21*c11+a13*a33*c13*b12*b21*c11-2*a13*a33*c13*b12*c21*b11+a13*a33*c13*b11*b21*c12+a13*b33*b13*c11*c21*a12-2*a13*b33*b13*c12*a21*c11+a13*b33*b13*c12*c21*a11+a13*b33*c13*c11*a21*b12-2*a13*b33*c13*c11*b21*a12+a13*b33*c13*b11*a21*c12+a13*b33*c13*b11*c21*a12-2*a13*b33*c13*a11*b21*c12+a13*b33*c13*a11*c21*b12+a13*c33*b13*c11*a21*b12+a13*c33*b13*c11*b21*a12+a13*c33*b13*b11*a21*c12-2*a13*c33*b13*b11*c21*a12+a13*c33*b13*a11*b21*c12-2*a13*c33*b13*a11*c21*b12+a13*c33*c13*b11*b21*a12-2*a13*c33*c13*b12*a21*b11+a13*c33*c13*b12*b21*a11+2*b13*c13*a23*c11*a32*b11-b13*c13*a23*c11*b32*a11-b13*c13*a23*b11*c32*a11-b13*c13*b23*a11*a32*c11-b13*c13*c23*a11*a32*b11-2*b13*c13*a33*c11*a22*b11+b13*c13*a33*c11*b22*a11+b13*c13*a33*b11*c22*a11+b13*c13*b33*a11*a22*c11+b13*c13*c33*a11*a22*b11+2*b13*a23*c13*c11*a31*b12-b13*a23*c13*c11*b31*a12+2*b13*a23*c13*b11*a31*c12-b13*a23*c13*b11*c31*a12-b13*a23*c13*a11*b31*c12-b13*a23*c13*a11*c31*b12+2*b13*b23*c13*a12*c31*a11-b13*b23*c13*a12*a31*c11-b13*b23*c13*a11*a31*c12+2*b13*c23*c13*a12*b31*a11-b13*c23*c13*a11*a31*b12-b13*c23*c13*a12*a31*b11-2*b13*a33*c13*c11*a21*b12+b13*a33*c13*c11*b21*a12-2*b13*a33*c13*b11*a21*c12+b13*a33*c13*b11*c21*a12+b13*a33*c13*a11*b21*c12+b13*a33*c13*a11*c21*b12+b13*b33*c13*a12*a21*c11-2*b13*b33*c13*a12*c21*a11+b13*b33*c13*a11*a21*c12+b13*c33*c13*a12*a21*b11+b13*c33*c13*a11*a21*b12-2*b13*c33*c13*a12*b21*a11,2*c13*b23*b33*a31*a21*c21-a13*b23*a33*c31*c21*b21+2*b13*a23*a33*c31*c21*b21+a13*b23^2*c31^2*a21+a13*c23^2*b31^2*a21+b13*a23^2*c31^2*b21+b13*c23^2*a31^2*b21+c13*a23^2*b31^2*c21+c13*b23^2*a31^2*c21-b23*c33^2*a21^2*b11-b23*a33^2*c21^2*b11-c23*a33^2*b21^2*c11-c23*b33^2*a21^2*c11-a23*c33^2*b21^2*a11-a23*b33^2*c21^2*a11+a23*b33^2*c11*c21*a21+a23*a33*b33*c21^2*b11+a23*a33*c33*b21^2*c11-a23^2*b33*c11*c21*b31-a23^2*c33*b21*c31*b11+2*a23^2*b33*c21*c31*b11-a23^2*b33*c11*c31*b21-a13*a23*b23*c31^2*b21-2*a13*c23*c33*a31*b21^2+a13*c23*a33*c31*b21^2+b23*a33^2*c11*c21*b21+b23*a33*b33*c21^2*a11+b23*c33^2*a11*a21*b21-b13*a23^2*c31*b31*c21-b13*a23*b23*c31^2*a21-2*b13*a23*a33*b31*c21^2+b13*a23*b33*a31*c21^2-b13*b23*c23*a31^2*c21+b13*b23*a33*a31*c21^2+b13*b23*c33*c31*a21^2-b13*c23^2*b31*a31*a21+b13*c23*b33*c31*a21^2-2*b13*c23*c33*b31*a21^2-c13*a23^2*c31*b31*b21-c13*a23*c23*b31^2*a21-2*c13*a23*a33*c31*b21^2+c13*a23*c33*a31*b21^2-c13*b23^2*c31*a31*a21-c13*b23*c23*a31^2*b21-2*c13*b23*b33*c31*a21^2+c13*b23*c33*b31*a21^2+c13*c23*a33*a31*b21^2+c13*c23*b33*b31*a21^2-a23^2*c33*b11*b31*c21+2*a23^2*c33*b21*b31*c11+a23*c33^2*b11*b21*a21+2*a13*c23*c33*b31*b21*a21+2*a13*c23*b33*b21*a31*c21-a13*c23*b33*a21*b31*c21-a13*c23*b33*a21*c31*b21-a13*c23*a33*b31*b21*c21+2*a13*b23*c33*b21*a31*c21-a13*b23*c33*a21*c31*b21+2*a13*b23*b33*c31*c21*a21-a13*b23*c33*a21*b31*c21+a13*b23*c23*b31*a31*c21-a13*a23*b33*c31*c21*b21+a13*b23*c23*c31*a31*b21-2*a13*b23*c23*c31*b31*a21+a13*a23*b23*c31*b31*c21-a13*a23*c33*b31*b21*c21+a13*a23*c23*c31*b31*b21-b13*c23*b33*a31*a21*c21+2*b13*c23*c33*a31*a21*b21-b13*c23*a33*b21*a31*c21-b13*c23*a33*a21*c31*b21+2*b13*c23*a33*a21*b31*c21-b13*b23*c33*a31*a21*c21-b13*b23*a33*c31*c21*a21+b13*b23*c23*c31*a31*a21-b13*a23*c33*b21*a31*c21+2*b13*a23*c33*a21*b31*c21-b13*a23*c33*a21*c31*b21-b13*a23*b33*c31*c21*a21+b13*a23*c23*b31*a31*c21-2*b13*a23*c23*c31*a31*b21+b13*a23*c23*c31*b31*a21+b13*a23*b23*c31*a31*c21+c13*a23*b23*c31*a31*b21-2*c13*a23*b23*b31*a31*c21+c13*a23*c23*b31*a31*b21+2*c13*a23*a33*b31*b21*c21-c13*a23*b33*a21*b31*c21+2*c13*a23*b33*a21*c31*b21-c13*a23*b33*b21*a31*c21-c13*a23*c33*b31*b21*a21+c13*b23*c23*b31*a31*a21-c13*b23*a33*a21*b31*c21+2*c13*b23*a33*a21*c31*b21-c13*b23*a33*b21*a31*c21-c13*b23*c33*a31*a21*b21-c13*c23*a33*b31*b21*a21-c13*c23*b33*a31*a21*b21-2*a23*b23*a33*c21*c31*b11+a23*b23*c33*c21*a31*b11+a23*b23*b33*c11*c31*a21-2*a23*b23*c33*a21*b31*c11+a23*b23*a33*c11*c31*b21-2*a23*b23*b33*c21*c31*a11-2*a23*b23*c33*b21*a31*c11+a23*b23*c33*c21*b31*a11+a23*b23*c33*a21*c31*b11+a23*b23*c33*b21*c31*a11-2*a23*c23*c33*b21*b31*a11+a23*c23*a33*b11*b31*c21+a23*c23*b33*b21*c31*a11-2*a23*c23*b33*c21*a31*b11+a23*c23*b33*a21*b31*c11+a23*c23*b33*c21*b31*a11+2*a23*b33*c33*b21*c21*a11-a23*b33*c33*a21*b21*c11-a23*b33*c33*a21*c21*b11+a23*b23*a33*c11*c21*b31+a23*b23*b33*c11*c21*a31-a23*a33*c33*b11*b21*c21-a23*a33*b33*c11*c21*b21+a23*c23*c33*b11*b31*a21+a23*c23*c33*b21*a31*b11-2*a23*c23*a33*b21*b31*c11+a23*c23*a33*b21*c31*b11-2*a23*c23*b33*a21*c31*b11+a23*c23*b33*b21*a31*c11-2*b23*c23*a33*b21*c31*a11-b23*a33*b33*c11*c21*a21-b23*b33*c33*a11*a21*c21-b23*a33*c33*b21*c21*a11+2*b23*a33*c33*a21*c21*b11-b23*a33*c33*a21*b21*c11+b23*c23*a33*a21*c31*b11-2*b23*c23*a33*c21*b31*a11+b23*c23*b33*a11*a31*c21-2*b23*c23*c33*a21*a31*b11+b23*c23*a33*b21*a31*c11+b23*c23*a33*c21*a31*b11+b23*c23*c33*a11*a31*b21+b23*c23*b33*a21*c31*a11+b23*c23*c33*a21*b31*a11-2*b23*c23*b33*a21*a31*c11+c13*a23*b23*c31*b31*a21+b23*c23*a33*a21*b31*c11-c23*a33*c33*b11*b21*a21-c23*a33*b33*b21*c21*a11-c23*a33*b33*a21*c21*b11+2*c23*a33*b33*a21*b21*c11-c23*b33*c33*a11*a21*b21-a13*c23^2*b31*a31*b21-2*a13*b23*b33*a31*c21^2+a13*b23*a33*b31*c21^2-a13*b23^2*c31*a31*c21+a13*a23*c33*c31*b21^2+a13*a23*b33*b31*c21^2-a13*a23*c23*b31^2*c21+b23*b33*c33*a21^2*c11+2*b23^2*c33*a21*a31*c11-b23^2*c33*a11*a31*c21-b23^2*a33*c11*c31*a21+2*b23^2*a33*c21*c31*a11-b23^2*a33*c11*c21*a31-b23^2*c33*a21*c31*a11-c23^2*a33*b21*a31*b11-c23^2*b33*a21*b31*a11+c23*b33^2*a11*a21*c21+c23*a33^2*b11*b21*c21+c23*a33*c33*b21^2*a11+c23*b33*c33*a21^2*b11-c23^2*b33*a11*a31*b21+2*c23^2*b33*a21*a31*b11+2*c23^2*a33*b21*b31*a11-c23^2*a33*b11*b31*a21,a13*b21^2*a32*c22^2+a13*c21^2*a32*b22^2+b13*a21^2*b32*c22^2+b13*c21^2*b32*a22^2+c13*a21^2*c32*b22^2+c13*b21^2*c32*a22^2-a33*b21^2*c22^2*a12-a33*c21^2*b22^2*a12-b33*a21^2*c22^2*b12-b33*c21^2*a22^2*b12-c33*a21^2*b22^2*c12-c33*b21^2*a22^2*c12-a33*a21*b21*c12*c22*b22-a33*a21*c21*b12*b22*c22-a33*b21*c21*a22*b22*c12-a33*b21*c21*a22*c22*b12+2*a33*b21*c21*b22*c22*a12-b33*a21*b21*c12*c22*a22-b33*a21*c21*a22*b22*c12+2*b33*a21*c21*a22*c22*b12-b33*a21*c21*b22*c22*a12-b33*b21*c21*a12*a22*c22+2*c33*a21*b21*a22*b22*c12-c33*a21*b21*a22*c22*b12-c33*a21*b21*b22*c22*a12-c33*a21*c21*b12*b22*a22-c33*b21*c21*a12*a22*b22+a13*a21*b22*c22*c32*b21+a13*b21*a22*c21*c32*b22+a13*b21*a22*c21*b32*c22-2*a13*b21*b22*c21*a32*c22+a13*a21*b22*c21*b32*c22+b13*a21*a22*c21*c32*b22+b13*a21*a22*c22*c32*b21-2*b13*a21*a22*c21*b32*c22+b13*a21*b22*c21*a32*c22+b13*b21*a22*c21*a32*c22-2*c13*a21*a22*b21*c32*b22+c13*a21*a22*b22*b32*c21+c13*a21*a22*b21*b32*c22+c13*a21*b22*b21*a32*c22+c13*b21*a22*c21*a32*b22+2*a23*a21*b22*c31*c22*b12+2*a23*a21*b22*c22*b31*c12+2*a23*b21*a22*c31*b22*c12-a23*b21*a22*c31*c22*b12-a23*b21*a22*c22*b31*c12-a23*b21*b22*c31*c22*a12-a23*b21*b22*c22*a31*c12-a23*c21*a22*b31*b22*c12+2*a23*c21*a22*b31*c22*b12-a23*c21*a22*b22*c31*b12-a23*c21*b22*a31*c22*b12-a23*c21*b22*b31*c22*a12-2*a23*a22*b21*c32*c11*b22+a23*a22*c21*b22*c32*b11+a23*a22*c21*b22*b32*c11+a23*a22*b21*c22*b32*c11-2*a23*a22*c21*b32*b11*c22+a23*a22*b21*c22*c32*b11+a23*b22*c21*c22*b32*a11+a23*b22*c21*c22*a32*b11-2*a23*b22*a21*c22*b32*c11-2*a23*b22*a21*c22*c32*b11+a23*b22*b21*c22*a32*c11+a23*b22*b21*c22*c32*a11+2*b23*a21*a22*c31*b22*c12-b23*a21*a22*c31*c22*b12-b23*a21*a22*c22*b31*c12-b23*a21*b22*c31*c22*a12-b23*a21*b22*c22*a31*c12+2*b23*b21*a22*c31*c22*a12+2*b23*b21*a22*c22*a31*c12-b23*c21*a22*a31*b22*c12-b23*c21*a22*a31*c22*b12-b23*c21*a22*b31*c22*a12-b23*c21*a22*b22*c31*a12+2*b23*c21*b22*a31*c22*a12+b23*a22*c21*b22*c32*a11+b23*a22*c21*b22*a32*c11+b23*a22*c21*c22*b32*a11+b23*a22*c21*c22*a32*b11-2*b23*a22*a21*c32*c11*b22+b23*a22*a21*c22*b32*c11+b23*a22*a21*c22*c32*b11-2*b23*a22*b21*c22*a32*c11-2*b23*a22*b21*c22*c32*a11+b23*b22*a21*c22*a32*c11-2*b23*b22*c21*a32*a11*c22+b23*b22*a21*c22*c32*a11-c23*a21*a22*b31*b22*c12+2*c23*a21*a22*b31*c22*b12-c23*a21*a22*b22*c31*b12-c23*a21*b22*a31*c22*b12-c23*a21*b22*b31*c22*a12-c23*b21*a22*a31*b22*c12-c23*b21*a22*a31*c22*b12-c23*b21*a22*b31*c22*a12-c23*b21*a22*b22*c31*a12+2*c23*b21*b22*a31*c22*a12+2*c23*c21*a22*b31*b22*a12+2*c23*c21*a22*b22*a31*b12-2*c23*a22*a21*b32*b11*c22+c23*a22*a21*b22*c32*b11+c23*a22*a21*b22*b32*c11+c23*a22*b21*b22*c32*a11+c23*a22*b21*b22*a32*c11+c23*a22*b21*c22*b32*a11+c23*a22*b21*c22*a32*b11-2*c23*a22*c21*b22*a32*b11-2*c23*a22*c21*b22*b32*a11+c23*b22*a21*c22*b32*a11+c23*b22*a21*c22*a32*b11-2*c23*b22*b21*a32*a11*c22+c33*a21*c21*b22^2*a12+c33*b21*c21*a22^2*b12+c33*b21^2*a12*a22*c22-a13*a21*c21*c32*b22^2-a13*a21*b21*b32*c22^2-a13*a22*c22*c32*b21^2-a13*a22*b22*b32*c21^2-b13*b22*c22*c32*a21^2-b13*a21*b21*a32*c22^2-b13*b21*c21*c32*a22^2-b13*a22*c21^2*a32*b22-c13*a21*c21*a32*b22^2-c13*b22*a21^2*b32*c22-c13*b21*c21*b32*a22^2-c13*a22*b21^2*a32*c22-a23*c21*b22^2*c32*a11-a23*c21*b22^2*a32*c11+2*a23*a21*c32*c11*b22^2+2*a23*a21*b32*b11*c22^2-a23*b21*c22^2*b32*a11-a23*b21*c22^2*a32*b11-2*a23*a21*c31*b22^2*c12-2*a23*a21*b31*c22^2*b12+a23*b21*a31*c22^2*b12+a23*b21*b31*c22^2*a12+a23*c21*a31*b22^2*c12+a23*c21*b22^2*c31*a12+b23*a21*a31*c22^2*b12+b23*a21*b31*c22^2*a12-2*b23*b21*c31*a22^2*c12-2*b23*b21*a31*c22^2*a12+b23*c21*a22^2*b31*c12+b23*c21*a22^2*c31*b12-b23*c21*a22^2*b32*c11-b23*c21*a22^2*c32*b11+2*b23*b21*c32*c11*a22^2-b23*a21*c22^2*b32*a11-b23*a21*c22^2*a32*b11+2*b23*b21*a32*a11*c22^2+c23*a21*a31*b22^2*c12+c23*a21*b22^2*c31*a12+c23*b21*a22^2*b31*c12+c23*b21*a22^2*c31*b12-2*c23*c21*b31*a22^2*b12-2*c23*c21*a31*b22^2*a12-c23*b21*a22^2*b32*c11-c23*b21*a22^2*c32*b11+2*c23*c21*b32*b11*a22^2-c23*a21*b22^2*c32*a11-c23*a21*b22^2*a32*c11+2*c23*c21*a32*a11*b22^2+a33*a21*b21*c22^2*b12+a33*a21*c21*b22^2*c12+a33*b21^2*c12*c22*a22+a33*c21^2*b12*b22*a22+b33*a21^2*c12*c22*b22+b33*a21*b21*c22^2*a12+b33*b21*c21*a22^2*c12+b33*c21^2*a12*a22*b22+c33*a21^2*b12*b22*c22,a23*c11^2*a31*b12^2+a23*b11^2*a31*c12^2+b23*c11^2*b31*a12^2+b23*a11^2*b31*c12^2+c23*b11^2*c31*a12^2+c23*a11^2*c31*b12^2-a33*c11^2*a21*b12^2-a33*b11^2*a21*c12^2-b33*c11^2*b21*a12^2-b33*a11^2*b21*c12^2-c33*b11^2*c21*a12^2-c33*a11^2*c21*b12^2+a13*b11*c22*a11*b31*c12-a13*b11*c21*c12*b32*a11-a13*b11*c21*b12*a32*c11+2*b13*c11*a32*b11*a21*c12-b13*c11*a32*b11*c21*a12-b13*c11*a32*a11*b21*c12-a13*c11*b21*b12*c32*a11+2*a13*c11*b21*a12*c32*b11-a13*b11*c32*c11*a21*b12-a13*b11*c32*a11*b21*c12+2*a13*b11*c32*a11*c21*b12+a13*b11*c31*c12*b22*a11+a13*b11*c31*b12*a22*c11-2*a13*b11*c31*b12*c22*a11+a13*b11*c22*c11*a31*b12-a13*c11*b32*b11*a21*c12+2*a13*c11*b32*b11*c21*a12+2*a13*c11*b32*a11*b21*c12-a13*c11*b32*a11*c21*b12+a13*c11*b31*c12*a22*b11-2*a13*c11*b31*c12*b22*a11+a13*c11*b31*b12*c22*a11-2*a13*c11*b31*a12*c22*b11+a13*c11*b22*b11*a31*c12-2*a13*c11*b22*b11*c31*a12+a13*c11*b22*a11*c31*b12-a13*c11*b21*c12*a32*b11+a13*b32*c11^2*a21*b12-2*a13*b32*c11^2*b21*a12-a13*b31*b12*a22*c11^2+2*a13*b31*a12*b22*c11^2-a13*b22*c11^2*a31*b12+a13*b21*b12*a32*c11^2+a13*c32*b11^2*a21*c12-2*a13*c32*b11^2*c21*a12-a13*c31*c12*a22*b11^2+2*a13*c31*a12*c22*b11^2-a13*c22*b11^2*a31*c12+a13*c21*c12*a32*b11^2-2*b13*a32*c11^2*a21*b12+b13*a32*c11^2*b21*a12+2*b13*a31*b12*a22*c11^2-b13*a31*a12*b22*c11^2-b13*a22*c11^2*b31*a12+b13*a21*a12*b32*c11^2+b13*c32*a11^2*b21*c12-2*b13*c32*a11^2*c21*b12-b13*c31*c12*b22*a11^2+2*b13*c31*b12*c22*a11^2-b13*c22*a11^2*b31*c12+b13*c21*c12*b32*a11^2+a33*b12*c11^2*b21*a12+a33*c11*a11*c21*b12^2+a33*c12*b11^2*c21*a12+a33*b11*a11*b21*c12^2+b33*a12*c11^2*a21*b12+b33*c11*b11*c21*a12^2+b33*a11*b11*a21*c12^2+b33*c12*a11^2*c21*b12+c33*b11*c11*b21*a12^2+c33*a12*b11^2*a21*c12+c33*a11*c11*a21*b12^2+c33*b12*a11^2*b21*c12-2*c13*a32*b11^2*a21*c12+c13*a32*b11^2*c21*a12+2*c13*a31*c12*a22*b11^2-c13*a31*a12*c22*b11^2-c13*a22*b11^2*c31*a12+c13*a21*a12*c32*b11^2-2*c13*b32*a11^2*b21*c12+c13*b32*a11^2*c21*b12+2*c13*b31*c12*b22*a11^2-c13*b31*b12*c22*a11^2-c13*b22*a11^2*c31*b12+c13*b21*b12*c32*a11^2-a23*b12*c11^2*b31*a12-a23*c11*a11*c31*b12^2-a23*c12*b11^2*c31*a12-a23*b11*a11*b31*c12^2-b23*a12*c11^2*a31*b12-b23*c11*b11*c31*a12^2-b23*a11*b11*a31*c12^2-b23*c12*a11^2*c31*b12-c23*b11*c11*b31*a12^2-c23*a12*b11^2*a31*c12-c23*a11*c11*a31*b12^2-c23*b12*a11^2*b31*c12+2*b13*c11*a32*a11*c21*b12-2*b13*c11*a31*c12*a22*b11+b13*c11*a31*c12*b22*a11-2*b13*c11*a31*b12*c22*a11+b13*c11*a31*a12*c22*b11+b13*c11*a22*b11*c31*a12+b13*c11*a22*a11*b31*c12-2*b13*c11*a22*a11*c31*b12-b13*c11*a21*c12*b32*a11+2*b13*c11*a21*b12*c32*a11-b13*c11*a21*a12*c32*b11-b13*a11*c32*c11*b21*a12-b13*a11*c32*b11*a21*c12+2*b13*a11*c32*b11*c21*a12+b13*a11*c31*c12*a22*b11+b13*a11*c31*a12*b22*c11-2*b13*a11*c31*a12*c22*b11+b13*a11*c22*c11*b31*a12+b13*a11*c22*b11*a31*c12-b13*a11*c21*c12*a32*b11-b13*a11*c21*a12*b32*c11+2*c13*b11*a32*c11*a21*b12-c13*b11*a32*c11*b21*a12+2*c13*b11*a32*a11*b21*c12-c13*b11*a32*a11*c21*b12-2*c13*b11*a31*c12*b22*a11-2*c13*b11*a31*b12*a22*c11+c13*b11*a31*b12*c22*a11+c13*b11*a31*a12*b22*c11+c13*b11*a22*c11*b31*a12-2*c13*b11*a22*a11*b31*c12+c13*b11*a22*a11*c31*b12+2*c13*b11*a21*c12*b32*a11-c13*b11*a21*b12*c32*a11-c13*b11*a21*a12*b32*c11-c13*a11*b32*c11*a21*b12+2*c13*a11*b32*c11*b21*a12-c13*a11*b32*b11*c21*a12+c13*a11*b31*b12*a22*c11-2*c13*a11*b31*a12*b22*c11+c13*a11*b31*a12*c22*b11+c13*a11*b22*c11*a31*b12+c13*a11*b22*b11*c31*a12-c13*a11*b21*b12*a32*c11-c13*a11*b21*a12*c32*b11-2*a23*c11*b12*b11*a31*c12+a23*c11*b12*b11*c31*a12+a23*c11*b12*a11*b31*c12+a23*b11*c12*c11*b31*a12+a23*b11*c12*a11*c31*b12+b23*c11*a12*b11*a31*c12-2*b23*c11*a12*a11*b31*c12+b23*c11*a12*a11*c31*b12+b23*a11*c12*c11*a31*b12+b23*a11*c12*b11*c31*a12-2*c23*b11*a12*a11*c31*b12+c23*b11*a12*a11*b31*c12+c23*b11*a12*c11*a31*b12+c23*a11*b12*b11*a31*c12+c23*a11*b12*c11*b31*a12+2*a33*c11*b12*b11*a21*c12-a33*c11*b12*b11*c21*a12-a33*c11*b12*a11*b21*c12-a33*b11*c12*c11*b21*a12-a33*b11*c12*a11*c21*b12-b33*c11*a12*b11*a21*c12+2*b33*c11*a12*a11*b21*c12-b33*c11*a12*a11*c21*b12-b33*a11*c12*c11*a21*b12-b33*a11*c12*b11*c21*a12+2*c33*b11*a12*a11*c21*b12-c33*b11*a12*a11*b21*c12-c33*b11*a12*c11*a21*b12-c33*a11*b12*b11*a21*c12-c33*a11*b12*c11*b21*a12,-c13*b22*b11*c31*a12^2-a13*c12*b21*b12*a32*c11-a23*c12^2*a32*b11^2-a23*b12^2*a32*c11^2-b23*c12^2*b32*a11^2-b23*a12^2*b32*c11^2-c23*b12^2*c32*a11^2-c23*a12^2*c32*b11^2+a33*c12^2*a22*b11^2+a33*b12^2*a22*c11^2+b33*c12^2*b22*a11^2+b33*a12^2*b22*c11^2+c33*b12^2*c22*a11^2+c33*a12^2*c22*b11^2+2*c13*a31*b12^2*a22*c11-2*c13*a32*c11*a21*b12^2+c13*a32*a11*c21*b12^2+a13*b32*b11*a21*c12^2-2*a13*b32*a11*b21*c12^2-a13*b31*c12^2*a22*b11+2*a13*b31*c12^2*b22*a11-a13*b22*b11*a31*c12^2+a13*b21*c12^2*a32*b11+a13*c32*c11*a21*b12^2-2*a13*c32*a11*c21*b12^2-a13*c31*b12^2*a22*c11+2*a13*c31*b12^2*c22*a11-a13*c22*c11*a31*b12^2+a13*c21*b12^2*a32*c11-2*b13*a32*b11*a21*c12^2+b13*a32*a11*b21*c12^2+2*b13*a31*c12^2*a22*b11-b13*a31*c12^2*b22*a11-b13*a22*a11*b31*c12^2+b13*a21*c12^2*b32*a11+b13*c32*c11*b21*a12^2-2*b13*c32*b11*c21*a12^2-b13*c31*a12^2*b22*c11+2*b13*c31*a12^2*c22*b11-b13*c22*c11*b31*a12^2+b13*c21*a12^2*b32*c11+2*c13*b31*a12^2*b22*c11-c13*b31*a12^2*c22*b11+c13*b21*a12^2*c32*b11+a23*b11*c12^2*b32*a11+a23*c12*a12*c32*b11^2+a23*c11*b12^2*c32*a11+a23*b12*a12*b32*c11^2+b23*a11*c12^2*a32*b11+b23*c12*b12*c32*a11^2+b23*a12*b12*a32*c11^2+b23*c11*a12^2*c32*b11+c23*b12*c12*b32*a11^2+c23*a11*b12^2*a32*c11+c23*a12*c12*a32*b11^2+c23*b11*a12^2*b32*c11-a33*b11*c12^2*b22*a11-a33*c12*a12*c22*b11^2-a33*c11*b12^2*c22*a11-a33*b12*a12*b22*c11^2-b33*a11*c12^2*a22*b11-b33*c12*b12*c22*a11^2-b33*a12*b12*a22*c11^2-b33*c11*a12^2*c22*b11-c33*b12*c12*b22*a11^2-c33*a11*b12^2*a22*c11-c33*a12*c12*a22*b11^2-c33*b11*a12^2*b22*c11-c13*a31*b12^2*c22*a11-c13*a22*a11*c31*b12^2+c13*a21*b12^2*c32*a11-2*c13*b32*c11*b21*a12^2+c13*b32*b11*c21*a12^2+a13*c12*b31*a12*c22*b11+2*a13*c12*b32*c11*b21*a12+2*a13*c12*b32*a11*c21*b12-2*a13*c12*b31*b12*c22*a11+a13*c12*b31*b12*a22*c11-a13*c12*b32*c11*a21*b12-2*a13*c12*b31*a12*b22*c11-a13*c12*b32*b11*c21*a12+a13*c12*b22*c11*a31*b12+a13*c12*b22*b11*c31*a12-2*a13*c12*b22*a11*c31*b12+2*a13*c12*b21*b12*c32*a11-a13*c12*b21*a12*c32*b11-a13*b12*c32*c11*b21*a12-a13*b12*c32*b11*a21*c12+2*a13*b12*c32*b11*c21*a12+a13*b12*c31*c12*a22*b11+a13*b12*c31*a12*b22*c11-2*a13*b12*c31*a12*c22*b11+a13*b12*c22*c11*b31*a12+a13*b12*c22*b11*a31*c12-a13*b12*c21*c12*a32*b11-a13*b12*c21*a12*b32*c11-2*b13*a12*c31*b12*c22*a11-b13*a12*c21*b12*a32*c11+b13*a12*c22*a11*b31*c12+b13*a12*c22*c11*a31*b12+b13*a12*c31*b12*a22*c11-b13*a12*c21*c12*b32*a11+2*b13*c12*a32*c11*a21*b12-b13*c12*a32*c11*b21*a12+2*b13*c12*a32*b11*c21*a12-b13*c12*a32*a11*c21*b12-2*b13*c12*a31*b12*a22*c11+b13*c12*a31*b12*c22*a11+b13*c12*a31*a12*b22*c11-2*b13*c12*a31*a12*c22*b11+b13*c12*a22*c11*b31*a12-2*b13*c12*a22*b11*c31*a12+b13*c12*a22*a11*c31*b12-b13*c12*a21*b12*c32*a11-b13*c12*a21*a12*b32*c11+2*b13*c12*a21*a12*c32*b11-b13*a12*c32*c11*a21*b12-b13*a12*c32*a11*b21*c12+2*b13*a12*c32*a11*c21*b12+b13*a12*c31*c12*b22*a11+2*c13*b12*a32*c11*b21*a12+2*c13*b12*a32*b11*a21*c12-c13*b12*a32*b11*c21*a12-c13*b12*a32*a11*b21*c12-2*c13*b12*a31*c12*a22*b11+c13*b12*a31*c12*b22*a11-2*c13*b12*a31*a12*b22*c11+c13*b12*a31*a12*c22*b11-2*c13*b12*a22*c11*b31*a12+c13*b12*a22*b11*c31*a12+c13*b12*a22*a11*b31*c12-c13*b12*a21*c12*b32*a11+2*c13*b12*a21*a12*b32*c11-c13*b12*a21*a12*c32*b11-c13*a12*b32*b11*a21*c12+2*c13*a12*b32*a11*b21*c12-c13*a12*b32*a11*c21*b12+c13*a12*b31*c12*a22*b11-2*c13*a12*b31*c12*b22*a11+c13*a12*b31*b12*c22*a11+c13*a12*b22*b11*a31*c12+c13*a12*b22*a11*c31*b12-c13*a12*b21*c12*a32*b11-c13*a12*b21*b12*c32*a11+2*a23*c12*b11*b12*a32*c11-a23*c12*b11*b12*c32*a11-a23*c12*b11*a12*b32*c11-a23*b12*c11*c12*b32*a11-a23*b12*c11*a12*c32*b11-b23*c12*a11*b12*a32*c11+2*b23*c12*a11*a12*b32*c11-b23*c12*a11*a12*c32*b11-b23*a12*c11*c12*a32*b11-b23*a12*c11*b12*c32*a11-c23*b12*a11*c12*a32*b11-c23*b12*a11*a12*b32*c11+2*c23*b12*a11*a12*c32*b11-c23*a12*b11*c12*b32*a11-c23*a12*b11*b12*a32*c11-2*a33*c12*b11*b12*a22*c11+a33*c12*b11*b12*c22*a11+a33*c12*b11*a12*b22*c11+a33*b12*c11*c12*b22*a11+a33*b12*c11*a12*c22*b11+b33*c12*a11*b12*a22*c11-2*b33*c12*a11*a12*b22*c11+b33*c12*a11*a12*c22*b11+b33*a12*c11*c12*a22*b11+b33*a12*c11*b12*c22*a11+c33*b12*a11*c12*a22*b11+c33*b12*a11*a12*b22*c11-2*c33*b12*a11*a12*c22*b11+c33*a12*b11*c12*b22*a11+c33*a12*b11*b12*a22*c11,-c13*b23*b33*a12^2*c22-2*b13^2*a23*c22*a32*c12+a13*b23^2*c12^2*a32+a13*c23^2*b12^2*a32-a13^2*b33*c22^2*b12-a13^2*c33*b22^2*c12-b13^2*a33*c22^2*a12-b13^2*c33*a22^2*c12+b13*a23^2*c12^2*b32+b13*c23^2*a12^2*b32-c13^2*a33*b22^2*a12-c13^2*b33*a22^2*b12+c13*a23^2*b12^2*c32+c13*b23^2*a12^2*c32+a13*c13*a33*b22^2*c12+a13*c13*c33*b22^2*a12-a13*a23*b23*c12^2*b32-a13*a23*c23*b12^2*c32+2*a13*a23*b33*c12^2*b22+2*a13*a23*c33*b12^2*c22-a13*b23^2*c12*c32*a12-a13*b23*a33*c12^2*b22-a13*b23*b33*c12^2*a22-a13*c23^2*b12*b32*a12-a13*c23*a33*b12^2*c22-a13*c23*c33*b12^2*a22+a13*b13*b33*c22^2*a12+a13*b13*a33*c22^2*b12+a13^2*b33*c12*c22*b22-2*a13^2*c23*b22*c32*b12+a13^2*c23*b12*b32*c22+a13^2*c33*b12*b22*c22-2*a13^2*b23*c22*b32*c12+a13^2*c23*b22*b32*c12+a13^2*b23*c22*c32*b12+a13^2*b23*c12*c32*b22+b13^2*a23*c12*c32*a22+b13^2*a23*c22*c32*a12-2*b13^2*c23*a22*c32*a12+b13^2*c23*a22*a32*c12+b13^2*c23*a12*a32*c22+b13^2*a33*c12*c22*a22+b13^2*c33*a12*a22*c22+b13*c13*b33*a22^2*c12+b13*c13*c33*a22^2*b12-b13*a23^2*c12*c32*b12-b13*a23*b23*c12^2*a32-b13*a23*a33*c12^2*b22-b13*a23*b33*c12^2*a22-b13*b23*c23*a12^2*c32+2*b13*b23*a33*c12^2*a22+2*b13*b23*c33*a12^2*c22-b13*c23*b33*a12^2*c22-b13*c23*c33*a12^2*b22-b13*c23^2*a12*a32*b12-c13*a23^2*b12*b32*c12-c13*a23*c23*b12^2*a32-c13*a23*a33*b12^2*c22-c13*a23*c33*b12^2*a22-c13*b23*c23*a12^2*b32-c13*b23*c33*a12^2*b22-c13*b23^2*a12*a32*c12+c13^2*a23*b12*b32*a22+c13^2*a23*b22*b32*a12-2*c13^2*a23*b22*a32*b12-2*c13^2*b23*a22*b32*a12+c13^2*b23*a22*a32*b12+c13^2*b23*a12*a32*b22+c13^2*a33*b12*b22*a22+c13^2*b33*a12*a22*b22+2*c13*c23*a33*b12^2*a22+2*c13*c23*b33*a12^2*b22-a13*b13*a23*c22*c32*b12-b13*c13*a23*a22*c32*b12-b13*c13*a23*a22*b32*c12-b13*c13*a23*b22*c32*a12+2*b13*c13*a23*b22*a32*c12-b13*c13*a23*c22*b32*a12+2*b13*c13*a23*c22*a32*b12+2*b13*c13*b23*a22*c32*a12-b13*c13*b23*a22*a32*c12-b13*c13*b23*a12*a32*c22+2*b13*c13*c23*a22*b32*a12-b13*c13*c23*a22*a32*b12-b13*c13*c23*a12*a32*b22-b13*c13*a33*a22*b22*c12-b13*c13*a33*a22*c22*b12+2*b13*c13*a33*b22*c22*a12-b13*c13*b33*a12*a22*c22-b13*c13*c33*a12*a22*b22+b13*a23*b23*c12*c32*a12+b13*a23*c23*b12*c32*a12-2*b13*a23*c23*c12*b32*a12+b13*a23*c23*c12*a32*b12+b13*a23*a33*c12*c22*b12+b13*a23*b33*c12*c22*a12+b13*a23*c33*c12*a22*b12-2*b13*a23*c33*b12*c22*a12+b13*a23*c33*c12*b22*a12+b13*b23*c23*a12*a32*c12-2*b13*b23*a33*c12*c22*a12-2*b13*b23*c33*a12*a22*c12-2*b13*c23*a33*c12*a22*b12+b13*c23*a33*c12*b22*a12+b13*c23*a33*b12*c22*a12+b13*c23*b33*a12*a22*c12+b13*c23*c33*a12*a22*b12+2*a13*c13*a23*b22*c32*b12+2*a13*b13*c33*a22*b22*c12-a13*b13*b33*c12*c22*a22-a13*b13*c33*a22*c22*b12-a13*b13*a33*c12*c22*b22-a13*b13*c23*c22*b32*a12-a13*b13*c23*c22*a32*b12-a13*b13*c23*a22*b32*c12-a13*b13*c23*b22*a32*c12+2*a13*b13*c23*b22*c32*a12+2*a13*b13*c23*a22*c32*b12+2*a13*b13*b23*c22*a32*c12-a13*b13*b23*c12*c32*a22-a13*b13*b23*c22*c32*a12+2*a13*b13*a23*c22*b32*c12-a13*b13*a23*c12*c32*b22-a13*c13*a23*b12*b32*c22-a13*b13*c33*b22*c22*a12-a13*c13*a23*b22*b32*c12-a13*c13*b23*c22*a32*b12-a13*c13*b23*b22*a32*c12-a13*c13*b23*b22*c32*a12-a13*c13*b23*a22*c32*b12+2*a13*c13*b23*a22*b32*c12-a13*c13*c23*b22*b32*a12+2*a13*c13*b23*c22*b32*a12-a13*c13*c23*b12*b32*a22+2*a13*c13*c23*b22*a32*b12-a13*c13*b33*a22*b22*c12-a13*c13*a33*b12*b22*c22-a13*c13*b33*b22*c22*a12+a13*a23*b23*c12*c32*b12+2*a13*c13*b33*a22*c22*b12-a13*c13*c33*b12*b22*a22+a13*a23*c23*b12*b32*c12-2*a13*a23*b33*c12*c22*b12+a13*b23*c23*b12*c32*a12-2*a13*b23*c23*c12*a32*b12-2*a13*a23*c33*b12*b22*c12+a13*b23*c23*c12*b32*a12+a13*b23*b33*c12*c22*a12+a13*b23*a33*c12*c22*b12-2*a13*b23*c33*b12*c22*a12+a13*b23*c33*c12*a22*b12+a13*b23*c33*c12*b22*a12+a13*c23*a33*b12*b22*c12-2*a13*c23*b33*c12*b22*a12+a13*c23*c33*b12*b22*a12+a13*c23*b33*c12*a22*b12+a13*c23*b33*b12*c22*a12+c13*a23*a33*b12*b22*c12+c13*a23*b33*c12*a22*b12-2*c13*a23*b33*c12*b22*a12+c13*a23*b33*b12*c22*a12+c13*a23*c33*b12*b22*a12+c13*a23*b23*c12*b32*a12+c13*a23*b23*c12*a32*b12-2*c13*a23*b23*b12*c32*a12+c13*b23*c23*a12*a32*b12-2*c13*b23*a33*c12*a22*b12+c13*b23*a33*c12*b22*a12+c13*b23*a33*b12*c22*a12+c13*b23*b33*a12*a22*c12+c13*b23*c33*a12*a22*b12-2*c13*c23*a33*b12*b22*a12-2*c13*c23*b33*a12*a22*b12+c13*a23*c23*b12*b32*a12,-b13*c13*b33*a12*a22*c11+c13^2*b33*a11*a22*b12-2*b23*a13*c13*c12*b31*a12+a23*c13^2*a31*b12^2+a23*b13^2*a31*c12^2+b23*a13^2*b31*c12^2+b23*c13^2*b31*a12^2+c23*a13^2*c31*b12^2+c23*b13^2*c31*a12^2-a33*c13^2*a21*b12^2-a33*b13^2*a21*c12^2-b33*a13^2*b21*c12^2-b33*c13^2*b21*a12^2-c33*a13^2*c21*b12^2-c33*b13^2*c21*a12^2+a13^2*c33*b11*b22*c12-2*a13^2*c33*b11*c22*b12+a13^2*c33*b12*b22*c11+a13^2*b33*c12*c22*b11+a13^2*b33*c11*c22*b12-2*a13^2*b33*c11*b22*c12-a13^2*c23*b12*b32*c11-a13^2*c23*b11*b32*c12+2*a13^2*c23*b11*c32*b12+2*a13^2*b23*c11*b32*c12-a13^2*b23*c11*c32*b12-a13^2*b23*c12*c32*b11-b13^2*a23*c12*c32*a11-b13^2*a23*c11*c32*a12+2*b13^2*a23*c11*a32*c12+2*b13^2*c23*a11*c32*a12-b13^2*c23*a11*a32*c12-b13^2*c23*a12*a32*c11-2*b13^2*a33*c11*a22*c12+b13^2*a33*c12*c22*a11+b13^2*a33*c11*c22*a12+b13^2*c33*a11*a22*c12-2*b13^2*c33*a11*c22*a12+b13^2*c33*a12*a22*c11-c13^2*a23*b12*b32*a11-c13^2*a23*b11*b32*a12+2*c13^2*a23*b11*a32*b12+2*c13^2*b23*a11*b32*a12-c13^2*b23*a11*a32*b12-c13^2*b23*a12*a32*b11-2*c13^2*a33*b11*a22*b12+c13^2*a33*b11*b22*a12+c13^2*a33*b12*b22*a11-2*c13^2*b33*a11*b22*a12+c13^2*b33*a12*a22*b11-a23*a13*b13*b31*c12^2-a23*a13*c13*c31*b12^2-a23*b13^2*c12*c31*a12-a23*c13^2*b12*b31*a12-b23*a13^2*c12*c31*b12-b23*a13*b13*a31*c12^2-b23*b13*c13*c31*a12^2-b23*c13^2*a12*a31*b12-c23*a13^2*b12*b31*c12-c23*a13*c13*a31*b12^2-c23*b13^2*a12*a31*c12-c23*b13*c13*b31*a12^2+a33*a13*b13*b21*c12^2+a33*a13*c13*c21*b12^2+a33*b13^2*c12*c21*a12+a33*c13^2*b12*b21*a12+b33*a13^2*c12*c21*b12+b33*a13*b13*a21*c12^2+b33*b13*c13*c21*a12^2+b33*c13^2*a12*a21*b12+c33*a13^2*b12*b21*c12+c33*a13*c13*a21*b12^2+c33*b13^2*a12*a21*c12+c33*b13*c13*b21*a12^2+a13*b13*b23*c12*c32*a11-2*a13*b13*b23*c11*a32*c12+a13*b13*c23*c12*a32*b11+a13*b13*c23*c12*b32*a11+a13*b13*c23*b12*a32*c11-2*a13*b13*c23*b12*c32*a11+a13*b13*c23*a12*b32*c11-2*a13*b13*c23*a12*c32*b11-a13*b13*a33*c12*c22*b11+2*a13*b13*a33*c11*b22*c12-a13*c13*c33*b12*b22*a11+a13*b13*a23*c11*c32*b12-2*a13*b13*a23*c11*b32*c12-a13*b13*a33*c11*c22*b12-a13*b13*b33*c11*c22*a12+2*a13*b13*b33*c11*a22*c12-a13*b13*c33*c12*a22*b11-a13*b13*c33*c12*b22*a11-a13*b13*c33*b12*a22*c11+2*a13*b13*c33*b12*c22*a11-a13*b13*c33*a12*b22*c11+2*a13*b13*c33*a12*c22*b11+a13*b13*b23*c11*c32*a12-a13*b13*b33*c12*c22*a11-2*a13*c13*a23*b11*c32*b12+a13*c13*a23*b12*b32*c11+a13*c13*a23*b11*b32*c12+a13*c13*b23*c12*a32*b11-2*a13*c13*b23*c12*b32*a11+a13*c13*b23*b12*a32*c11+a13*c13*b23*b12*c32*a11-2*a13*c13*b23*a12*b32*c11+a13*c13*b23*a12*c32*b11+a13*c13*c23*b11*b32*a12+a13*c13*c23*b12*b32*a11-2*a13*c13*c23*b11*a32*b12-a13*c13*a33*b11*b22*c12-a13*c13*a33*b12*b22*c11+2*a13*c13*a33*b11*c22*b12-a13*c13*b33*c12*a22*b11+2*a13*c13*b33*c12*b22*a11-a13*c13*b33*b12*a22*c11-a13*c13*b33*b12*c22*a11+2*a13*c13*b33*a12*b22*c11-a13*c13*b33*a12*c22*b11-a13*c13*c33*b11*b22*a12+2*a13*c13*c33*b11*a22*b12+a13*b13*a23*c12*c32*b11-b33*b13*c13*a12*a21*c12-2*c23*a13*b13*b12*c31*a12+c23*a13*c13*b12*b31*a12+c23*b13*c13*a12*a31*b12-a33*a13*b13*c12*c21*b12-a33*a13*c13*b12*b21*c12+2*a33*b13*c13*c12*a21*b12-a33*b13*c13*c12*b21*a12-a33*b13*c13*b12*c21*a12+2*b33*a13*c13*c12*b21*a12-b33*a13*c13*b12*c21*a12-b33*a13*b13*c12*c21*a12-b33*a13*c13*c12*a21*b12-2*b13*c13*a23*c12*a32*b11+b13*c13*a23*c12*b32*a11-2*b13*c13*a23*b12*a32*c11+b13*c13*a23*b12*c32*a11+b13*c13*a23*a12*b32*c11+b13*c13*a23*a12*c32*b11-2*b13*c13*b23*a11*c32*a12+b13*c13*b23*a12*a32*c11+b13*c13*b23*a11*a32*c12-2*b13*c13*c23*a11*b32*a12+b13*c13*c23*a11*a32*b12+b13*c13*c23*a12*a32*b11+2*b13*c13*a33*c12*a22*b11-b13*c13*a33*c12*b22*a11+2*b13*c13*a33*b12*a22*c11-b13*c13*a33*b12*c22*a11-b13*c13*a33*a12*b22*c11-b13*c13*a33*a12*c22*b11-b13*c13*b33*a11*a22*c12+2*b13*c13*b33*a11*c22*a12-b13*c13*c33*a11*a22*b12+2*b13*c13*c33*a11*b22*a12-b13*c13*c33*a12*a22*b11+a23*a13*b13*c12*c31*b12+a23*a13*c13*b12*b31*c12-2*a23*b13*c13*c12*a31*b12+a23*b13*c13*c12*b31*a12+a23*b13*c13*b12*c31*a12+b23*a13*b13*c12*c31*a12+b23*a13*c13*c12*a31*b12+b23*a13*c13*b12*c31*a12+b23*b13*c13*a12*a31*c12+c23*a13*b13*c12*a31*b12+c23*a13*b13*c12*b31*a12-c33*a13*b13*c12*a21*b12-c33*a13*b13*c12*b21*a12+2*c33*a13*b13*b12*c21*a12-c33*a13*c13*b12*b21*a12-c33*b13*c13*a12*a21*b12,-b33*b21*c11*c21*a22^2-b23*a21*b21*c31*c22*a12-b23*a21*c21*b31*c22*a12-a23*a21*b21*c22*b31*c12-a13*b21^2*c22^2*a31-a13*c21^2*b22^2*a31-b13*a21^2*c22^2*b31+a33*b21^2*c22^2*a11+a33*c21^2*b22^2*a11+b33*a21^2*c22^2*b11+b33*c21^2*a22^2*b11-c13*a21^2*c31*b22^2-c13*b21^2*c31*a22^2+c33*a21^2*b22^2*c11+c33*b21^2*a22^2*c11-b13*c21^2*b31*a22^2+2*a23*b21^2*c32*c11*a22-a23*b21^2*c22*a32*c11-a23*b21^2*c22*c32*a11-2*a23*c21^2*b31*a22*b12+a23*c21^2*b31*b22*a12+a23*c21^2*b22*a31*b12+2*a23*c21^2*b32*b11*a22-a23*c21^2*b22*a32*b11-a23*c21^2*b22*b32*a11-2*b23*a21^2*c31*b22*c12-c33*b22*a21^2*c22*b11-c33*a21*c21*b22^2*a11-c33*b21*c21*a22^2*b11-c33*a22*b21^2*c22*a11-2*a23*b21^2*c31*a22*c12+a23*b21^2*c31*c22*a12+a23*b21^2*c22*a31*c12-a13*a21*b21*b22*c22*c31-a13*a21*c21*b22*c22*b31-a13*b21*c21*a22*c22*b31-a13*b21*c21*a22*c31*b22+2*a13*b21*c21*b22*c22*a31-b13*a21*b21*a22*c22*c31+2*b13*a21*c21*a22*c22*b31-b13*a21*c21*a22*c31*b22-b13*a21*c21*b22*c22*a31-b13*b21*c21*a22*c22*a31-c13*a21*b21*a22*c22*b31+2*c13*a21*b21*a22*c31*b22-c13*a21*b21*b22*c22*a31-c13*a21*c21*a22*b22*b31-c13*b21*c21*a22*b22*a31+2*a23*a21*b21*c31*b22*c12-a23*a21*b21*c31*c22*b12-a23*a21*c21*b31*b22*c12+2*a23*a21*c21*b31*c22*b12-a23*a21*c21*b22*c31*b12-2*a23*a21*b21*c32*c11*b22+a23*a21*c21*b22*c32*b11+a23*a21*c21*b22*b32*c11+a23*a21*b21*c22*b32*c11-2*a23*a21*c21*b32*b11*c22+a23*a21*b21*c22*c32*b11-a23*b21*c21*b31*c22*a12-a23*b21*c21*b22*c31*a12-2*a23*b21*c21*a22*b32*c11-2*a23*b21*c21*a22*c32*b11+a23*b21*c21*b22*c32*a11+a23*b21*c21*b22*a32*c11+a23*b21*c21*c22*b32*a11+a23*b21*c21*c22*a32*b11-a23*b21*c21*a31*b22*c12-a23*b21*c21*a31*c22*b12+2*a23*b21*c21*a22*b31*c12+2*a23*b21*c21*a22*c31*b12+2*b23*a21*c21*b22*c31*a12+b23*a21*c21*a22*b32*c11+b23*a21*c21*a22*c32*b11-2*b23*a21*c21*b22*c32*a11-2*b23*a21*c21*b22*a32*c11+b23*a21*c21*c22*b32*a11+b23*a21*c21*c22*a32*b11+2*b23*a21*c21*a31*b22*c12-b23*a21*c21*a31*c22*b12-b23*a21*c21*a22*b31*c12-b23*a21*c21*a22*c31*b12+2*b23*a21*b21*c31*a22*c12-b23*a21*b21*c22*a31*c12-2*b23*a21*b21*c32*c11*a22+b23*a21*b21*c22*a32*c11+b23*a21*b21*c22*c32*a11-b23*b21*c21*a31*a22*c12+2*b23*b21*c21*a31*c22*a12-b23*b21*c21*a22*c31*a12+b23*b21*c21*a22*c32*a11+b23*b21*c21*a22*a32*c11-2*b23*b21*c21*a32*a11*c22-c23*a21*b21*a31*b22*c12+2*c23*a21*b21*a31*c22*b12-c23*a21*b21*a22*b31*c12-c23*a21*b21*a22*c31*b12+2*c23*a21*b21*b31*c22*a12-c23*a21*b21*b22*c31*a12+c23*a21*b21*a22*b32*c11+c23*a21*b21*a22*c32*b11+c23*a21*b21*b22*c32*a11+c23*a21*b21*b22*a32*c11-2*c23*a21*b21*c22*b32*a11-2*c23*a21*b21*c22*a32*b11+2*c23*a21*c21*b31*a22*b12-c23*a21*c21*b31*b22*a12-c23*a21*c21*b22*a31*b12-2*c23*a21*c21*b32*b11*a22+c23*a21*c21*b22*a32*b11+c23*a21*c21*b22*b32*a11-c23*b21*c21*a31*a22*b12+2*c23*b21*c21*a31*b22*a12-c23*b21*c21*a22*b31*a12-2*c23*b21*c21*a32*a11*b22+c23*b21*c21*a22*b32*a11+c23*b21*c21*a22*a32*b11+a33*a21*b22*c21*c22*b11+a33*b21*a22*c11*c21*b22+a33*b21*a22*c21*c22*b11-2*a33*b21*b22*c21*c22*a11+b33*a21*a22*c22*c11*b21-2*b33*a21*a22*c21*c22*b11+b33*a21*b22*c21*c22*a11+b33*b21*a22*c21*c22*a11-2*c33*a21*a22*b21*b22*c11+c33*a21*a22*b22*b11*c21+c33*a21*a22*b11*b21*c22+c33*a21*b22*b21*c22*a11+c33*b21*a22*c21*b22*a11+b33*a21*a22*c11*c21*b22+a33*a21*b22*c22*c11*b21+b23*a21^2*c31*c22*b12+b23*a21^2*c22*b31*c12+2*b23*a21^2*c32*c11*b22-b23*a21^2*c22*b32*c11-b23*a21^2*c22*c32*b11+b23*c21^2*a31*a22*b12-2*b23*c21^2*a31*b22*a12+b23*c21^2*a22*b31*a12+2*b23*c21^2*a32*a11*b22-b23*c21^2*a22*b32*a11-b23*c21^2*a22*a32*b11+b13*a21*b21*c22^2*a31+b13*a21^2*b22*c22*c31+b13*b21*c21*c31*a22^2+b13*c21^2*a22*b22*a31+c13*a21*c21*b22^2*a31+c13*a21^2*b22*c22*b31+c13*b21*c21*b31*a22^2+c13*b21^2*a22*c22*a31+a13*a21*b21*c22^2*b31+a13*a21*c21*c31*b22^2+a13*b21^2*a22*c22*c31+a13*c21^2*a22*b22*b31-a33*a21*c11*c21*b22^2-a33*a21*b11*b21*c22^2-a33*a22*c22*c11*b21^2-a33*a22*b22*b11*c21^2+c23*b21^2*a31*a22*c12-2*c23*b21^2*a31*c22*a12+c23*b21^2*a22*c31*a12+2*c23*b21^2*a32*a11*c22-c23*b21^2*a22*c32*a11-c23*b21^2*a22*a32*c11+c23*a21^2*b31*b22*c12-2*c23*a21^2*b31*c22*b12+c23*a21^2*b22*c31*b12+2*c23*a21^2*b32*b11*c22-c23*a21^2*b22*c32*b11-c23*a21^2*b22*b32*c11-b33*b22*c22*c11*a21^2-b33*a21*b21*c22^2*a11-b33*a22*c21^2*b22*a11,b13*c13*c23*b32*a22^2-b23*c23*b33*a12^2*c22-a13^2*b23*b32*c22^2-a13^2*c23*c32*b22^2-b13^2*a23*a32*c22^2-b13^2*c23*c32*a22^2-c13^2*a23*a32*b22^2-c13^2*b23*b32*a22^2+a23^2*b33*c12^2*b22+a23^2*c33*b12^2*c22+b23^2*a33*c12^2*a22+b23^2*c33*a12^2*c22+c23^2*a33*b12^2*a22+c23^2*b33*a12^2*b22+a13*b23*c23*a22*b32*c12-a13*b23*a33*c12*c22*b22-a13*b23*c33*a22*c22*b12-a13*b23*b33*c12*c22*a22-2*a13*b23*c23*c22*a32*b12+a13*b23*c23*c22*b32*a12-2*a13*b23*c23*b22*a32*c12+a13*b23*c23*b22*c32*a12+a23*b23*a33*c12*c22*b12-2*b23*c23*a33*c12*a22*b12+b23*c23*a33*c12*b22*a12+b23*c23*a33*b12*c22*a12+b23*c23*b33*a12*a22*c12+b23*c23*c33*a12*a22*b12+2*a13*a23*c33*b12*b22*c22-a13*b23*c33*b22*c22*a12+2*a13*b23*c33*a22*b22*c12-2*a13*a23*c23*b22*c32*b12+a13*a23*c23*b22*b32*c12+a13*a23*c23*b12*b32*c22+2*a13*a23*b33*c12*c22*b22+a13*a23*b23*c12*c32*b22-2*a13*a23*b23*c22*b32*c12+a13*a23*b23*c22*c32*b12-a13*c13*c23*b32*b22*a22+2*a13*c13*b23*a22*b32*c22-a13*c13*b23*b22*a32*c22-a13*c13*a23*b32*b22*c22-a13*b13*c23*b22*a32*c22-a13*c13*b23*a22*c32*b22-a13*b13*c23*a22*b32*c22-a13*b13*b23*c32*c22*a22+2*a13*b13*c23*a22*c32*b22-a13*b13*a23*c32*c22*b22-a13*c23*a33*b12*b22*c22-a13*c23*b33*a22*b22*c12+2*a13*c23*b33*a22*c22*b12-a13*c23*b33*b22*c22*a12-a13*c23*c33*b12*b22*a22-b13*c13*a23*a22*c32*b22-b13*c13*a23*a22*b32*c22+2*b13*c13*a23*b22*a32*c22-b13*c13*b23*a32*a22*c22-b13*c13*c23*a32*a22*b22-b13*a23*c33*b22*c22*a12+2*b13*a23*c33*a22*b22*c12-b13*a23*a33*c12*c22*b22-b13*a23*b33*c12*c22*a22-b13*a23*c33*a22*c22*b12+b13*a23*c23*c22*a32*b12+b13*a23*c23*b22*a32*c12-2*b13*a23*c23*c22*b32*a12-2*b13*a23*c23*a22*b32*c12+b13*a23*c23*b22*c32*a12-2*b13*a23*b23*c22*a32*c12+b13*a23*b23*c12*c32*a22+b13*a23*b23*c22*c32*a12+b13*a23*c23*a22*c32*b12-2*b13*b23*c23*a22*c32*a12+b13*b23*c23*a22*a32*c12+b13*b23*c23*a12*a32*c22+2*b13*b23*a33*c12*c22*a22+2*b13*b23*c33*a12*a22*c22-b13*c23*a33*a22*b22*c12-b13*c23*a33*a22*c22*b12+2*b13*c23*a33*b22*c22*a12-b13*c23*b33*a12*a22*c22-b13*c23*c33*a12*a22*b22+c13*a23*b23*a22*b32*c12-2*c13*a23*b23*b22*c32*a12+c13*a23*b23*b22*a32*c12+c13*a23*b23*c22*b32*a12+c13*a23*b23*c22*a32*b12+c13*a23*c23*b12*b32*a22+c13*a23*c23*b22*b32*a12-2*c13*a23*c23*b22*a32*b12-c13*a23*a33*b12*b22*c22-c13*a23*b33*a22*b22*c12+2*c13*a23*b33*a22*c22*b12-c13*a23*b33*b22*c22*a12-c13*a23*c33*b12*b22*a22-2*c13*a23*b23*a22*c32*b12-2*c13*b23*c23*a22*b32*a12+c13*b23*c23*a22*a32*b12+c13*b23*c23*a12*a32*b22-c13*b23*a33*a22*b22*c12-c13*b23*a33*a22*c22*b12+2*c13*b23*a33*b22*c22*a12-c13*b23*b33*a12*a22*c22-c13*b23*c33*a12*a22*b22+2*c13*c23*a33*b12*b22*a22+2*c13*c23*b33*a12*a22*b22+a23*c23*c33*b12*b22*a12+a23*c23*b33*b12*c22*a12-2*a23*c23*b33*c12*b22*a12+a23*c23*b33*c12*a22*b12+a23*c23*a33*b12*b22*c12+a23*b23*c33*c12*b22*a12-2*a23*b23*c33*b12*c22*a12+a23*b23*c33*c12*a22*b12+a23*b23*b33*c12*c22*a12+a13*b13*a23*b32*c22^2+a13*b13*b23*a32*c22^2+a13*c13*a23*c32*b22^2+a13*c13*c23*a32*b22^2-2*a13*a23*b33*c22^2*b12-2*a13*a23*c33*b22^2*c12+a13^2*c23*b32*b22*c22+a13^2*b23*c32*c22*b22+a13*b23*a33*c22^2*b12+a13*b23*b33*c22^2*a12+2*a13*b23^2*c22*a32*c12-a13*b23^2*c12*c32*a22-a13*b23^2*c22*c32*a12-a13*c23^2*b12*b32*a22-a13*c23^2*b22*b32*a12+2*a13*c23^2*b22*a32*b12+a13*c23*a33*b22^2*c12+a13*c23*c33*b22^2*a12+b13*c13*b23*c32*a22^2+b13*a23*a33*c22^2*b12+b13*a23*b33*c22^2*a12+2*b13*a23^2*c22*b32*c12-b13*a23^2*c22*c32*b12-b13*a23^2*c12*c32*b22-2*b13*b23*a33*c22^2*a12-2*b13*b23*c33*a22^2*c12+2*b13*c23^2*a22*b32*a12-b13*c23^2*a22*a32*b12-b13*c23^2*a12*a32*b22+b13*c23*b33*a22^2*c12+b13*c23*c33*a22^2*b12+b13^2*a23*c32*c22*a22+b13^2*c23*a32*a22*c22-c13*a23^2*b12*b32*c22-c13*a23^2*b22*b32*c12+2*c13*a23^2*b22*c32*b12+c13*a23*a33*b22^2*c12+c13*a23*c33*b22^2*a12+2*c13*b23^2*a22*c32*a12-c13*b23^2*a22*a32*c12-c13*b23^2*a12*a32*c22+c13*b23*b33*a22^2*c12+c13*b23*c33*a22^2*b12-2*c13*c23*a33*b22^2*a12-2*c13*c23*b33*a22^2*b12+c13^2*a23*b32*b22*a22+c13^2*b23*a32*a22*b22-b23*c23*c33*a12^2*b22-b23^2*a33*c12*c22*a12-b23^2*c33*a12*a22*c12-c23^2*a33*b12*b22*a12-c23^2*b33*a12*a22*b12-a23*b23*a33*c12^2*b22-a23*b23*b33*c12^2*a22-a23*c23*a33*b12^2*c22-a23*c23*c33*b12^2*a22-a23^2*c33*b12*b22*c12-a23^2*b33*c12*c22*b12+a13*b23*c23*a22*c32*b12,-2*a13*c23*a33*b12^2*c32-2*b13*c13*a23*b32*c32*a12-a13*c23*c33*b12*b32*a12+a13*c13*a23*b12*b32*c32+b13^2*a23*c32^2*a12+b13^2*c23*a32^2*c12-b13*a33^2*c12^2*b22-b13*c33^2*a12^2*b22-a13*b33^2*c12^2*a22-a13*c33^2*b12^2*a22+a13^2*b23*c32^2*b12+a13^2*c23*b32^2*c12+c13^2*a23*b32^2*a12+c13^2*b23*a32^2*b12-c13*a33^2*b12^2*c22-c13*b33^2*a12^2*c22-a13*c13*a23*b32^2*c12-a13*c13*c23*b32^2*a12+a13*a23*b33*c12^2*b32+a13*a23*c33*b12^2*c32-2*a13*b23*a33*c12^2*b32+a13*b23*b33*c12^2*a32+a13*c23*c33*b12^2*a32+a13*a33*b33*c12^2*b22+a13*a33*c33*b12^2*c22+a13*b33^2*c12*c22*a12+a13*c33^2*b12*b22*a12-a13*b13*b23*c32^2*a12-a13*b13*a23*c32^2*b12+2*a13^2*c33*b12*b32*c22-a13^2*c33*b22*c32*b12-a13^2*c33*b22*b32*c12-a13^2*b33*c22*c32*b12-a13^2*b23*c12*c32*b32-a13^2*b33*c22*b32*c12+2*a13^2*b33*c12*c32*b22-a13^2*c23*b12*b32*c32+b13*a33^2*c12*c22*b12+b13*a33*b33*c12^2*a22+b13*b33*c33*a12^2*c22+b13*c33^2*a12*a22*b12-b13*c13*b23*a32^2*c12-b13*c13*c23*a32^2*b12+b13*a23*a33*c12^2*b32-2*b13*a23*b33*c12^2*a32+b13*b23*a33*c12^2*a32+b13*b23*c33*a12^2*c32-2*b13*c23*b33*a12^2*c32+b13*c23*c33*a12^2*b32-b13^2*a23*c12*c32*a32-b13^2*c23*a12*a32*c32-b13^2*a33*c22*a32*c12+2*b13^2*a33*c12*c32*a22-b13^2*a33*c22*c32*a12-b13^2*c33*a22*a32*c12+2*b13^2*c33*a12*a32*c22-b13^2*c33*a22*c32*a12+c13*a23*a33*b12^2*c32-2*c13*a23*c33*b12^2*a32+c13*b23*b33*a12^2*c32-2*c13*b23*c33*a12^2*b32+c13*c23*a33*b12^2*a32+c13*c23*b33*a12^2*b32+c13*a33^2*b12*b22*c12+c13*a33*c33*b12^2*a22-c13^2*a23*b12*b32*a32-c13^2*b23*a12*a32*b32-c13^2*a33*b22*a32*b12+2*c13^2*a33*b12*b32*a22-c13^2*a33*b22*b32*a12-c13^2*b33*a22*a32*b12+2*c13^2*b33*a12*a32*b22-c13^2*b33*a22*b32*a12+c13*b33*c33*a12^2*b22+c13*b33^2*a12*a22*c12+2*a13*b23*a33*c12*c32*b12-a13*b23*b33*c12*c32*a12-a13*b23*c33*b12*c32*a12+2*a13*b23*c33*c12*b32*a12-a13*b23*c33*c12*a32*b12+2*a13*c23*a33*b12*b32*c12+2*a13*c23*b33*b12*c32*a12-a13*c23*b33*c12*b32*a12-a13*c23*b33*c12*a32*b12-a13*a33*b33*c12*c22*b12-a13*a33*c33*b12*b22*c12+2*a13*b33*c33*c12*a22*b12-a13*b33*c33*b12*c22*a12-a13*b33*c33*c12*b22*a12-a13*a23*b33*c12*c32*b12-a13*a23*c33*b12*b32*c12+a13*c13*c33*b22*b32*a12+a13*c13*a33*b22*c32*b12-2*a13*c13*c33*b12*b32*a22+a13*c13*b33*a22*c32*b12+a13*c13*c33*b22*a32*b12-2*a13*c13*b33*b22*c32*a12+a13*c13*b33*c22*b32*a12-2*a13*c13*b33*b22*a32*c12+a13*c13*b33*a22*b32*c12+a13*c13*b33*c22*a32*b12+a13*c13*a33*b22*b32*c12+a13*c13*b23*b32*c32*a12-2*a13*c13*a33*b12*b32*c22+a13*b13*b33*c22*c32*a12+a13*c13*b23*a32*b32*c12+a13*c13*c23*b12*b32*a32+a13*b13*c33*b22*c32*a12-2*a13*c13*b23*a32*c32*b12+a13*b13*c33*a22*c32*b12+a13*b13*c33*a22*b32*c12-2*a13*b13*c33*c22*b32*a12+a13*b13*c33*b22*a32*c12-2*a13*b13*c33*c22*a32*b12+a13*b13*b33*c22*a32*c12-2*a13*b13*b33*c12*c32*a22-2*a13*b13*a33*c12*c32*b22+a13*b13*a33*c22*c32*b12+a13*b13*a33*c22*b32*c12+a13*b13*c23*b32*c32*a12+a13*b13*c23*a32*c32*b12-2*a13*b13*c23*a32*b32*c12+a13*b13*a23*c12*c32*b32+a13*b13*b23*c12*c32*a32+b13*c13*a23*a32*c32*b12+b13*c13*a23*a32*b32*c12+b13*c13*b23*a12*a32*c32+b13*c13*c23*a12*a32*b32+b13*c13*a33*b22*a32*c12+b13*c13*a33*c22*a32*b12-2*b13*c13*a33*a22*b32*c12+b13*c13*a33*c22*b32*a12-2*b13*c13*a33*a22*c32*b12+b13*c13*a33*b22*c32*a12+b13*c13*b33*a22*a32*c12-2*b13*c13*b33*a12*a32*c22+b13*c13*b33*a22*c32*a12+b13*c13*c33*a22*a32*b12-2*b13*c13*c33*a12*a32*b22+b13*c13*c33*a22*b32*a12-b13*a23*a33*c12*c32*b12+2*b13*a23*b33*c12*c32*a12-b13*a23*c33*b12*c32*a12-b13*a23*c33*c12*b32*a12+2*b13*a23*c33*c12*a32*b12-b13*b23*a33*c12*c32*a12-b13*b23*c33*a12*a32*c12+2*b13*c23*a33*b12*c32*a12-b13*c23*a33*c12*b32*a12-b13*c23*a33*c12*a32*b12+2*b13*c23*b33*a12*a32*c12-b13*c23*c33*a12*a32*b12-b13*a33*b33*c12*c22*a12-b13*a33*c33*c12*a22*b12-b13*a33*c33*b12*c22*a12+2*b13*a33*c33*c12*b22*a12-b13*b33*c33*a12*a22*c12-c13*a23*a33*b12*b32*c12-c13*a23*b33*b12*c32*a12-c13*a23*b33*c12*b32*a12+2*c13*a23*b33*c12*a32*b12+2*c13*a23*c33*b12*b32*a12-c13*b23*a33*b12*c32*a12+2*c13*b23*a33*c12*b32*a12-c13*b23*a33*c12*a32*b12-c13*b23*b33*a12*a32*c12+2*c13*b23*c33*a12*a32*b12-c13*c23*a33*b12*b32*a12-c13*c23*b33*a12*a32*b12-c13*a33*b33*c12*a22*b12-c13*a33*b33*c12*b22*a12+2*c13*a33*b33*b12*c22*a12-c13*a33*c33*b12*b22*a12-c13*b33*c33*a12*a22*b12,-a33*b31*b32*c31*c22*a11+2*a33*b31*a32*c31*b22*c11+c33*a31*c31*b32*b21*a12-c33*a31*b32*a22*c31*b11+a13*a31*c31*c32*b32*b21-a23*a31*c31*b32*b11*c32-2*c33*c32*a22*b31^2*a11-a33*c31^2*b32*a21*b12+2*a33*a31*c32*b22*c31*b11+b13*a31^2*c32^2*b21+b13*c31^2*a32^2*b21+c13*a31^2*b32^2*c21+c13*b31^2*a32^2*c21-a23*b31^2*c32^2*a11-a23*c31^2*b32^2*a11-b23*a31^2*c32^2*b11-b23*c31^2*a32^2*b11-c23*a31^2*b32^2*c11-c23*b31^2*a32^2*c11+a13*b31^2*c32^2*a21+a13*c31^2*b32^2*a21+a33*c32*b31^2*c22*a11-a33*b31^2*c32*a21*c12-a33*b31^2*c32*c21*a12+2*a33*b31^2*c21*a32*c12-2*a33*a32*c22*b31^2*c11+a33*c32*a22*b31^2*c11-a33*c31^2*b32*b21*a12+2*a33*c31^2*b21*a32*b12-2*a33*a32*b22*c31^2*b11-a13*a31*b31*c32^2*b21-a13*a31*c31*b32^2*c21-a13*b31^2*c32*a32*c21-a13*c31^2*b32*a32*b21-b13*a31^2*c32*b32*c21-b13*a31*b31*c32^2*a21-b13*b31*c31*a32^2*c21-b13*c31^2*b32*a32*a21-c13*a31^2*c32*b32*b21-c13*a31*c31*b32^2*a21-c13*b31*c31*a32^2*b21-c13*b31^2*c32*a32*a21+a23*a31*c31*b32^2*c11+a23*a31*b31*c32^2*b11+a23*b31^2*c32*c11*a32+a23*c31^2*b32*b11*a32+b23*a31^2*c32*c11*b32+b23*a31*b31*c32^2*a11+b23*b31*c31*a32^2*c11+b23*c31^2*a32*a11*b32+c23*a31^2*b32*b11*c32+c23*a31*c31*b32^2*a11+c23*b31^2*a32*a11*c32+c23*b31*c31*a32^2*b11+a33*b32*a22*c31^2*b11+a33*b32*b22*c31^2*a11+b33*c32*a31^2*c22*b11-b33*a31^2*c32*b21*c12-b33*a31^2*c32*c21*b12+2*b33*a31^2*c21*b32*c12-2*b33*b32*c22*a31^2*c11+b33*c32*a31^2*b22*c11+b33*a32*a22*c31^2*b11+b33*a32*b22*c31^2*a11-2*b33*b32*a22*c31^2*a11-b33*c31^2*a32*a21*b12-b33*c31^2*a32*b21*a12+2*b33*c31^2*a21*b32*a12+c33*a32*b31^2*c22*a11-c33*b31^2*a32*a21*c12-c33*b31^2*a32*c21*a12+2*c33*b31^2*a21*c32*a12+c33*a32*a22*b31^2*c11+c33*b32*a31^2*c22*b11-2*c33*c32*b22*a31^2*b11-c33*a31^2*b32*b21*c12-c33*a31^2*b32*c21*b12+2*c33*a31^2*b21*c32*b12+c33*b32*a31^2*b22*c11+a13*a31*b31*c32*b32*c21+a13*b31*c31*b32*a32*c21+a13*b31*c31*c32*a32*b21-2*a13*b31*c31*c32*b32*a21+b13*a31*c31*b32*a32*c21-2*b13*a31*c31*c32*a32*b21+b13*a31*c31*c32*b32*a21+b13*b31*c31*c32*a32*a21+b13*a31*b31*c32*a32*c21+c13*a31*b31*c32*a32*b21+c13*a31*b31*c32*b32*a21+c13*a31*c31*b32*a32*b21+c13*b31*c31*b32*a32*a21-a23*b31*c31*a32*b32*c11-a23*b31*c31*a32*c32*b11+2*a23*b31*c31*b32*c32*a11+2*b23*a31*c31*a32*c32*b11-b23*a31*c31*b32*c32*a11-b23*a31*b31*c32*c11*a32-b23*b31*c31*a32*a11*c32-c23*a31*b31*a32*c32*b11-c23*a31*b31*b32*c32*a11-c23*a31*c31*b32*b11*a32-c23*b31*c31*a32*a11*b32-a33*b31*c32*b22*c31*a11-a33*a31*b32*c31*b22*c11-a33*a31*b32*c31*c22*b11+2*a33*a31*b32*c22*b31*c11-a33*a31*c32*b31*b22*c11-a33*a31*c32*b31*c22*b11-a33*b31*c32*a22*c31*b11+a33*a31*b31*c32*c21*b12-2*a33*a31*b31*c21*b32*c12+a33*a31*c31*b32*b21*c12+a33*a31*c31*b32*c21*b12-2*a33*a31*c31*b21*c32*b12+a33*a31*b31*c32*b21*c12+a33*b31*c31*b21*c32*a12+2*a33*b31*a32*c31*c22*b11-a33*b31*b32*c31*a22*c11-2*a33*b31*c31*a32*b21*c12-2*a33*b31*c31*a32*c21*b12+a33*b31*c31*a21*b32*c12+a33*b31*c31*a21*c32*b12+a33*b31*c31*b32*c21*a12+b33*b31*c31*a32*a21*c12+b33*b31*c31*a32*c21*a12-2*b33*b31*c31*a21*c32*a12-b33*b31*a32*c31*a22*c11-b33*b31*a32*c31*c22*a11+2*b33*b31*c32*a22*c31*a11-b33*a31*c32*a22*b31*c11-b33*a31*c32*a22*c31*b11-b33*a31*c32*b31*c22*a11-b33*a31*c32*b22*c31*a11+b33*a31*b31*c32*a21*c12+b33*a31*b31*c32*c21*a12-2*b33*a31*b31*c21*a32*c12+b33*a31*c31*a32*b21*c12+b33*a31*c31*a32*c21*b12-2*b33*a31*c31*a21*b32*c12+b33*a31*c31*a21*c32*b12-2*b33*a31*c31*b32*c21*a12+b33*a31*c31*b21*c32*a12-b33*a31*a32*c31*b22*c11-b33*a31*a32*c31*c22*b11+2*b33*a31*a32*c22*b31*c11+2*b33*a31*b32*c31*a22*c11+2*b33*a31*b32*c31*c22*a11+c33*a31*b31*a32*b21*c12+c33*b31*c31*a32*b21*a12-2*c33*b31*c31*a21*b32*a12+c33*a31*b31*a32*c21*b12-c33*b31*a32*b22*c31*a11+2*c33*b31*b32*a22*c31*a11+c33*b31*c31*a32*a21*b12+c33*a31*b31*a21*b32*c12-2*c33*a31*b31*a21*c32*b12+c33*a31*b31*b32*c21*a12-2*c33*a31*b31*b21*c32*a12+c33*a31*c31*b32*a21*b12-2*c33*a31*c31*b21*a32*b12-c33*a31*a32*b31*b22*c11-c33*a31*a32*b31*c22*b11+2*c33*a31*a32*b22*c31*b11-c33*a31*b32*a22*b31*c11-c33*a31*b32*b31*c22*a11-c33*a31*b32*b22*c31*a11+2*c33*a31*c32*b31*a22*b11+2*c33*a31*c32*b31*b22*a11-c33*b31*a32*a22*c31*b11-2*c13*a31*b31*b32*a32*c21-a23*a31*b31*c32*c11*b32-b23*a31*c31*a32*b32*c11+2*c23*a31*b31*a32*b32*c11,-b23*a31^2*c12*c32*b32+c13*a32*c32*b31^2*a22+a23*b31^2*c32^2*a12+a23*c31^2*b32^2*a12+b23*a31^2*c32^2*b12+b23*c31^2*a32^2*b12+c23*a31^2*b32^2*c12+c23*b31^2*a32^2*c12-a13*c32^2*b31^2*a22-a13*b32^2*c31^2*a22-b13*c32^2*b22*a31^2-b13*a32^2*c31^2*b22-c13*b32^2*c22*a31^2-c13*a32^2*c22*b31^2+b33*a32^2*c31*b22*c11+b33*a32^2*c31*c22*b11-2*b33*a32^2*c22*b31*c11-b33*a31*a21*c32^2*b12-b33*c31*a32^2*c21*b12-b33*c31*a32^2*b21*c12+2*b33*b31*c21*a32^2*c12+2*b33*b31*a21*c32^2*a12+c13*a31*b32^2*c31*a22+c13*b32*c32*b22*a31^2+c13*b31*a32^2*c31*b22+a13*a31*b32^2*c22*c31+a13*a31*c32^2*b22*b31+a13*a32*c32*c22*b31^2+a13*a32*b32*c31^2*b22+b13*b32*c32*c22*a31^2+b13*a31*c32^2*b31*a22+b13*b31*a32^2*c22*c31+b13*a32*b32*c31^2*a22-2*c33*b32^2*a22*c31*a11+c33*b32^2*a31*a22*c11+c33*b32^2*a31*c22*a11+c33*a32^2*b31*b22*c11+c33*a32^2*b31*c22*b11-2*c33*a32^2*b22*c31*b11+2*c33*c31*b21*a32^2*b12+2*c33*c31*a21*b32^2*a12-c33*a31*a21*b32^2*c12-c33*a31*b32^2*c21*a12-c33*b31*a32^2*b21*c12-c33*b31*a32^2*c21*b12-a23*a31*b31*c32^2*b12-a23*a31*c31*b32^2*c12-a23*b31^2*c12*c32*a32-a23*c31^2*b12*b32*a32-b23*a31*b31*c32^2*a12-b23*b31*c31*a32^2*c12-b23*c31^2*a12*a32*b32-c23*a31*c31*b32^2*a12-c23*a31^2*b12*b32*c32-c23*b31*c31*a32^2*b12-c23*b31^2*a12*a32*c32+a33*b32^2*c31*a22*c11+a33*b32^2*c31*c22*a11-2*a33*b32^2*c22*a31*c11-a33*b31*b21*c32^2*a12-a33*c31*a21*b32^2*c12-a33*c31*b32^2*c21*a12-a33*b31*a21*c32^2*b12+2*a33*a31*c21*b32^2*c12+2*a33*a31*b21*c32^2*b12+a33*c32^2*b31*a22*b11+a33*c32^2*b31*b22*a11-2*a33*c32^2*b22*a31*b11+b33*c32^2*a31*a22*b11+b33*c32^2*a31*b22*a11-2*b33*c32^2*a22*b31*a11-b33*a31*b21*c32^2*a12-c33*b32*c32*a31*b22*a11+2*c33*b32*c32*a22*b31*a11-c33*a32*b32*a31*b22*c11-c33*a32*b32*a31*c22*b11-c33*a32*b32*a22*b31*c11+2*c33*a32*b32*a22*c31*b11-c33*a32*b32*b31*c22*a11+2*c33*a32*b32*b22*c31*a11-c33*a32*c32*b31*a22*b11-a13*a31*b32*c32*c22*b31-a13*a31*b32*c32*c31*b22-a13*b31*a32*b32*c22*c31-a13*b31*a32*c32*c31*b22+2*a13*b31*b32*c32*c31*a22+b23*a31*b31*c12*c32*a32+c23*a31*b31*a32*c32*b12-b13*a31*a32*b32*c22*c31+2*b13*a31*a32*c32*c31*b22-b13*a31*a32*c32*c22*b31-b13*a31*b32*c32*c31*a22-b13*b31*a32*c32*c31*a22+2*c13*a31*a32*b32*b31*c22-c13*a31*a32*c32*b22*b31-c13*a31*b32*c32*b31*a22-c13*b31*a32*b32*c31*a22+a23*a31*b31*c12*c32*b32+a23*a31*c31*b12*b32*c32+a23*b31*c31*a32*c32*b12+a23*b31*c31*a32*b32*c12-2*a23*b31*c31*b32*c32*a12-2*b23*a31*c31*a32*c32*b12+b23*a31*c31*a32*b32*c12+b23*a31*c31*b32*c32*a12+b23*b31*c31*a12*a32*c32-2*c23*a31*b31*a32*b32*c12+c23*a31*b31*b32*c32*a12+c23*a31*c31*b12*b32*a32+c23*b31*c31*a12*a32*b32+2*a33*b32*c32*a31*b22*c11-a33*b32*c32*b31*c22*a11-a33*b32*c32*b22*c31*a11-a33*a32*b32*c31*b22*c11-a33*a32*b32*c31*c22*b11+2*a33*a32*b32*c22*b31*c11-a33*a32*c32*b31*b22*c11-a33*a32*c32*b31*c22*b11+2*a33*a32*c32*b22*c31*b11+2*a33*b32*c32*a31*c22*b11-a33*b32*c32*a22*b31*c11-a33*b32*c32*a22*c31*b11+a33*c31*a32*b32*b21*c12+a33*c31*a32*b32*c21*b12-2*a33*c31*a32*b21*c32*b12+a33*c31*b32*a21*c32*b12+a33*c31*b32*b21*c32*a12-2*a33*a31*b32*c32*b21*c12-2*a33*a31*b32*c32*c21*b12+a33*b31*a32*c32*b21*c12+a33*b31*a32*c32*c21*b12-2*a33*b31*a32*c21*b32*c12+a33*b31*b32*c32*a21*c12+a33*b31*b32*c32*c21*a12-b33*b32*c32*a31*a22*c11-b33*b32*c32*a31*c22*a11+2*b33*b32*c32*a22*c31*a11-b33*a32*b32*c31*a22*c11-b33*a32*b32*c31*c22*a11+2*b33*a32*b32*c22*a31*c11-b33*a32*c32*a31*b22*c11+b33*c31*a32*b21*c32*a12-2*b33*c31*b32*a21*c32*a12-b33*a32*c32*a31*c22*b11+2*b33*a32*c32*a22*b31*c11-b33*a32*c32*a22*c31*b11+2*b33*a32*c32*b31*c22*a11-b33*a32*c32*b22*c31*a11-2*b33*b31*a32*c32*a21*c12-2*b33*b31*a32*c32*c21*a12+b33*c31*a32*a21*b32*c12+b33*c31*a32*a21*c32*b12+b33*c31*a32*b32*c21*a12+b33*a31*a32*c32*b21*c12+b33*a31*a32*c32*c21*b12-2*b33*a31*a32*c21*b32*c12+b33*a31*b32*c32*a21*c12+b33*a31*b32*c32*c21*a12-c33*b32*c32*a31*a22*b11-c33*a32*c32*b31*b22*a11+2*c33*a32*c32*b22*a31*b11-2*c33*b31*b32*a21*c32*a12-2*c33*c31*a32*b32*a21*b12-2*c33*c31*a32*b32*b21*a12-2*c33*a31*a32*b21*c32*b12+c33*a31*b32*a21*c32*b12+c33*a31*b32*b21*c32*a12+c33*b31*a32*a21*b32*c12+c33*b31*a32*a21*c32*b12+c33*b31*a32*b32*c21*a12+c33*b31*a32*b21*c32*a12+c33*a31*a32*b32*c21*b12+c33*a31*a32*b32*b21*c12-c13*a31*a32*b32*c31*b22,-c13*a23*a33*b11^2*c31-b13*c33^2*a11*a21*b11+b13*a23*c33*b11*c31*a11-a13*b13*c33*b21*a31*c11+a13*b33*c33*c11*b21*a11-a13^2*b23*c31^2*b11-a13^2*c23*b31^2*c11+a13*b33^2*c11^2*a21+a13*c33^2*b11^2*a21-b13^2*a23*c31^2*a11-b13^2*c23*a31^2*c11+b13*a33^2*c11^2*b21+b13*c33^2*a11^2*b21-c13^2*a23*b31^2*a11-c13^2*b23*a31^2*b11+c13*a33^2*b11^2*c21+c13*b33^2*a11^2*c21-c13*a33*c33*b11^2*a21-c13*a33^2*b11*b21*c11-c13*b33^2*a11*a21*c11-c13*b33*c33*a11^2*b21+c13^2*a23*b11*b31*a31+c13^2*b23*a11*a31*b31+c13^2*a33*b21*a31*b11-2*c13^2*a33*b11*b31*a21+c13^2*a33*b21*b31*a11+c13^2*b33*a21*a31*b11-a13*a33*b33*c11^2*b21-a13*a33*c33*b11^2*c21-a13*b33^2*c11*c21*a11+a13*c13*a23*b31^2*c11+a13*c13*c23*b31^2*a11-a13*a23*b33*c11^2*b31-a13*a23*c33*b11^2*c31+2*a13*b23*a33*c11^2*b31-a13*b23*b33*c11^2*a31+2*a13*c23*a33*b11^2*c31-a13*c23*c33*b11^2*a31-a13*c33^2*b11*b21*a11+a13*b13*a23*c31^2*b11+a13*b13*b23*c31^2*a11-2*a13^2*c33*b11*b31*c21+a13^2*c33*b21*c31*b11+a13^2*c33*b21*b31*c11+a13^2*b33*c21*c31*b11+a13^2*b23*c11*c31*b31+a13^2*b33*c21*b31*c11-2*a13^2*b33*c11*c31*b21+a13^2*c23*b11*b31*c31+b13*c13*b23*a31^2*c11+b13*c13*c23*a31^2*b11-b13*a23*a33*c11^2*b31+2*b13*a23*b33*c11^2*a31-b13*b23*a33*c11^2*a31-b13*b23*c33*a11^2*c31+2*b13*c23*b33*a11^2*c31-b13*c23*c33*a11^2*b31-b13*a33^2*c11*c21*b11-b13*a33*b33*c11^2*a21-b13*b33*c33*a11^2*c21+b13^2*a23*c11*c31*a31+b13^2*c23*a11*a31*c31+b13^2*a33*c21*a31*c11-2*b13^2*a33*c11*c31*a21+b13^2*a33*c21*c31*a11+b13^2*c33*a21*c31*a11+b13^2*c33*a21*a31*c11-2*b13^2*c33*a11*a31*c21+2*c13*a23*c33*b11^2*a31-c13*b23*b33*a11^2*c31+2*c13*b23*c33*a11^2*b31-c13*c23*a33*b11^2*a31-c13*c23*b33*a11^2*b31-a13*b13*c33*a21*b31*c11-a13*b13*b33*c21*a31*c11+2*a13*b13*b33*c11*c31*a21+2*a13*b13*a33*c11*c31*b21-a13*b13*a33*c21*c31*b11-a13*b13*a33*c21*b31*c11-a13*b13*c23*b31*c31*a11+2*a13*b13*c23*a31*b31*c11-a13*b13*c23*a31*c31*b11-a13*b13*a23*c11*c31*b31-a13*b13*b23*c11*c31*a31-b13*c13*c33*a21*b31*a11+b13*a23*a33*c11*c31*b11-2*b13*a23*b33*c11*c31*a11+b13*a23*c33*c11*b31*a11-2*b13*a23*c33*c11*a31*b11+b13*b23*a33*c11*c31*a11+b13*b23*c33*a11*a31*c11-2*b13*c23*a33*b11*c31*a11+b13*c23*a33*c11*b31*a11+b13*c23*a33*c11*a31*b11-2*b13*c23*b33*a11*a31*c11+b13*c23*c33*a11*a31*b11+b13*a33*c33*c11*a21*b11+b13*a33*c33*b11*c21*a11+b13*a33*b33*c11*c21*a11-2*b13*a33*c33*c11*b21*a11+b13*b33*c33*a11*a21*c11+c13*a23*a33*b11*b31*c11+c13*a23*b33*b11*c31*a11+c13*a23*b33*c11*b31*a11-2*c13*a23*b33*c11*a31*b11-2*c13*a23*c33*b11*b31*a11+c13*b23*a33*b11*c31*a11-2*c13*b23*a33*c11*b31*a11+c13*b23*a33*c11*a31*b11+c13*b23*b33*a11*a31*c11-2*c13*b23*c33*a11*a31*b11+c13*c23*a33*b11*b31*a11+c13*c23*b33*a11*a31*b11+c13*a33*b33*c11*a21*b11+c13*a33*b33*c11*b21*a11-2*c13*a33*b33*b11*c21*a11+c13*a33*c33*b11*b21*a11+c13*b33*c33*a11*a21*b11-b13*c13*a23*a31*b31*c11-b13*c13*a23*a31*c31*b11+2*b13*c13*a23*b31*c31*a11-b13*c13*b23*a11*a31*c31-b13*c13*c23*a11*a31*b31-b13*c13*a33*b21*a31*c11-b13*c13*a33*c21*a31*b11+2*b13*c13*a33*a21*b31*c11-b13*c13*a33*c21*b31*a11+2*b13*c13*a33*a21*c31*b11-b13*c13*a33*b21*c31*a11-b13*c13*b33*a21*a31*c11+2*b13*c13*b33*a11*a31*c21-b13*c13*b33*a21*c31*a11-b13*c13*c33*a21*a31*b11+2*b13*c13*c33*a11*a31*b21+a13*b23*b33*c11*c31*a11+a13*b23*c33*b11*c31*a11-2*a13*b23*c33*c11*b31*a11+a13*b23*c33*c11*a31*b11-2*a13*c23*a33*b11*b31*c11-2*a13*c23*b33*b11*c31*a11+a13*c23*b33*c11*b31*a11+a13*c23*b33*c11*a31*b11+a13*c23*c33*b11*b31*a11+a13*a33*b33*c11*c21*b11+a13*a33*c33*b11*b21*c11-2*a13*b33*c33*c11*a21*b11+a13*b33*c33*b11*c21*a11-2*a13*b23*a33*c11*c31*b11+a13*a23*b33*c11*c31*b11-a13*c13*c33*b21*b31*a11+a13*a23*c33*b11*b31*c11+2*a13*c13*c33*b11*b31*a21-a13*c13*c33*b21*a31*b11-a13*c13*b33*c21*b31*a11+2*a13*c13*b33*b21*c31*a11-a13*c13*b33*a21*c31*b11-a13*c13*b33*a21*b31*c11-a13*c13*a33*b21*c31*b11-a13*c13*b33*c21*a31*b11+2*a13*c13*b33*b21*a31*c11-a13*c13*a23*b11*b31*c31+2*a13*c13*a33*b11*b31*c21-a13*c13*b23*b31*c31*a11-a13*c13*a33*b21*b31*c11-a13*b13*b33*c21*c31*a11+2*a13*c13*b23*a31*c31*b11-a13*c13*c23*b11*b31*a31+2*a13*b13*c33*c21*a31*b11-a13*c13*b23*a31*b31*c11-a13*b13*c33*a21*c31*b11-a13*b13*c33*b21*c31*a11+2*a13*b13*c33*c21*b31*a11-2*c13^2*b33*a11*a31*b21+c13^2*b33*a21*b31*a11,-b23*c23*c33*a22*b32*a12-2*a23*b33*c33*b22*c22*a12-a23*b23*a33*c12*c32*b22-b13*a23*c23*c32*b32*a22+2*a23*c23*b33*a22*c32*b12+a23*c33^2*b22^2*a12+b23*a33^2*c22^2*b12+b23*c33^2*a22^2*b12-a13*b23^2*c32^2*a22-a13*c23^2*b32^2*a22-b13*a23^2*c32^2*b22-b13*c23^2*a32^2*b22-c13*a23^2*b32^2*c22-c13*b23^2*a32^2*c22+c23*a33^2*b22^2*c12+c23*b33^2*a22^2*c12+a23*b33^2*c22^2*a12+2*b13*a23*c23*c32*a32*b22+a13*a23*c33*b32*b22*c22-a13*a23*b23*c32*b32*c22-2*b13*c23*c33*a32*a22*b22+b13*c23*b33*a32*a22*c22+b13*c23*a33*b22*a32*c22+b13*c23*a33*a22*c32*b22-2*b13*c23*a33*a22*b32*c22+b13*b23*c33*a32*a22*c22+b13*b23*a33*c32*c22*a22-b13*b23*c23*c32*a32*a22+b13*a23*c33*b22*a32*c22+b13*a23*c33*a22*c32*b22+b13*a23*b33*c32*c22*a22-2*b13*a23*c33*a22*b32*c22-2*b13*a23*a33*c32*c22*b22-2*a13*c23*c33*b32*b22*a22-2*a13*c23*b33*b22*a32*c22+a13*c23*b33*a22*b32*c22+a13*c23*a33*b32*b22*c22+a13*c23*b33*a22*c32*b22+a13*b23*c33*a22*c32*b22-2*a13*b23*c33*b22*a32*c22+a13*b23*c33*a22*b32*c22+a13*b23*a33*c32*c22*b22-2*a13*b23*b33*c32*c22*a22+2*a13*b23*c23*c32*b32*a22-a13*b23*c23*c32*a32*b22-a13*b23*c23*b32*a32*c22-a13*a23*c23*c32*b32*b22+a13*a23*b33*c32*c22*b22-b13*a23*c23*b32*a32*c22-b13*a23*b23*c32*a32*c22+c13*a23*c33*b32*b22*a22-c13*b23*c23*b32*a32*a22+c13*b23*a33*a22*b32*c22-2*c13*b23*a33*a22*c32*b22+c13*b23*a33*b22*a32*c22-2*c13*b23*b33*a32*a22*c22+c13*b23*c33*a32*a22*b22-c13*a23*c23*b32*a32*b22-2*c13*a23*a33*b32*b22*c22+c13*a23*b33*a22*b32*c22-2*c13*a23*b33*a22*c32*b22+c13*a23*b33*b22*a32*c22-c13*a23*b23*c32*b32*a22-c13*a23*b23*c32*a32*b22+2*c13*a23*b23*b32*a32*c22+c13*c23*a33*b32*b22*a22+c13*c23*b33*a32*a22*b22+2*a23*b23*a33*c22*c32*b12-a23*b23*a33*c22*b32*c12+a23*a33*c33*b12*b22*c22+a23*a33*b33*c12*c22*b22-a23*c23*c33*b12*b32*a22+a23*b33*c33*a22*b22*c12+a23*b33*c33*a22*c22*b12-a23*c23*b33*b22*a32*c12-a23*c23*c33*b22*a32*b12+2*a23*c23*a33*b22*b32*c12-a23*b23*c33*a22*c32*b12-a23*b23*c33*b22*c32*a12+2*a23*b23*c33*b22*a32*c12-a23*b23*c33*c22*b32*a12+2*a23*b23*b33*c32*c22*a12-a23*c23*a33*b12*b32*c22-a23*c23*b33*b22*c32*a12+2*a23*c23*b33*c22*a32*b12+2*a23*c23*c33*b32*b22*a12-a23*c23*b33*a22*b32*c12-a23*c23*b33*c22*b32*a12-a23*c23*a33*b22*c32*b12-a23*b23*b33*c12*c32*a22-a23*b23*c33*c22*a32*b12+2*a23*b23*c33*a22*b32*c12-a23*b23*b33*c22*a32*c12-b23*c23*a33*a22*c32*b12+2*b23*c23*a33*c22*b32*a12-b23*c23*b33*a12*a32*c22+2*b23*c23*c33*a32*a22*b12-b23*c23*a33*c22*a32*b12-b23*c23*a33*b22*a32*c12+b23*a33*c33*b22*c22*a12+b23*b33*c33*a12*a22*c22+b23*a33*b33*c12*c22*a22-2*b23*a33*c33*a22*c22*b12+b23*a33*c33*a22*b22*c12+2*b23*c23*a33*b22*c32*a12-b23*c23*a33*a22*b32*c12-b23*c23*b33*a22*c32*a12+2*b23*c23*b33*a22*a32*c12-b23*c23*c33*a12*a32*b22+c23*a33*b33*a22*c22*b12+c23*a33*b33*b22*c22*a12+c23*a33*c33*b12*b22*a22+c23*b33*c33*a12*a22*b22-2*c23*a33*b33*a22*b22*c12-b13*b23*c33*c32*a22^2-b13*c23*b33*c32*a22^2+2*b13*c23*c33*b32*a22^2+b13*c23^2*b32*a32*a22-b13*b23*a33*a32*c22^2+b13*b23*c23*a32^2*c22-b13*a23*b33*a32*c22^2+2*b13*a23*a33*b32*c22^2+b13*a23*b23*c32^2*a22+b13*a23^2*c32*b32*c22+2*a13*c23*c33*a32*b22^2-a13*c23*a33*c32*b22^2+a13*c23^2*b32*a32*b22-a13*a23*c33*c32*b22^2-a13*a23*b33*b32*c22^2+a13*a23*c23*b32^2*c22+a13*a23*b23*c32^2*b22-a13*b23*a33*b32*c22^2+a13*b23^2*c32*a32*c22+2*a13*b23*b33*a32*c22^2+c13*a23^2*c32*b32*b22+c13*a23*c23*b32^2*a22+2*c13*a23*a33*c32*b22^2-c13*a23*c33*a32*b22^2+c13*b23^2*c32*a32*a22+c13*b23*c23*a32^2*b22+2*c13*b23*b33*c32*a22^2-c13*b23*c33*b32*a22^2-c13*c23*a33*a32*b22^2-c13*c23*b33*b32*a22^2+a23^2*c33*b12*b32*c22-2*a23^2*b33*c22*c32*b12-2*a23^2*c33*b22*b32*c12+a23^2*b33*c12*c32*b22+a23^2*b33*c22*b32*c12+a23^2*c33*b22*c32*b12-a23*c33^2*b12*b22*a22-a23*b33^2*c12*c22*a22-a23*a33*b33*c22^2*b12-a23*a33*c33*b22^2*c12+b23^2*a33*c12*c32*a22-2*b23^2*a33*c32*c22*a12-2*b23^2*c33*a22*a32*c12+b23^2*c33*a12*a32*c22-b23*c33^2*a12*a22*b22-b23*a33^2*c12*c22*b22-b23*a33*b33*c22^2*a12-b23*b33*c33*a22^2*c12+b23^2*a33*c22*a32*c12+b23^2*c33*a22*c32*a12+c23^2*a33*b22*a32*b12+c23^2*b33*a22*b32*a12-c23*b33^2*a12*a22*c22-c23*b33*c33*a22^2*b12-c23*a33^2*b12*b22*c22-c23*a33*c33*b22^2*a12-2*c23^2*b33*a32*a22*b12+c23^2*b33*a12*a32*b22-2*c23^2*a33*b32*b22*a12+c23^2*a33*b12*b32*a22,2*a13*a33*b33*c12*c32*b22-c13*a33*c33*b32*b22*a12+a13*b33^2*c32*c22*a12-c13*b33*c33*a22*b32*a12-b13^2*c33*c32*a32*a22+b13*b23*a33*c12*c32*a32+c13*a33^2*b22*b32*c12-b23*a33^2*c12^2*b32-b23*c33^2*a12^2*b32-c23*a33^2*b12^2*c32-c23*b33^2*a12^2*c32+b13^2*a33*c32^2*a22+b13^2*c33*a32^2*c22+c13^2*a33*b32^2*a22+c13^2*b33*a32^2*b22+a13^2*b33*c32^2*b22+a13^2*c33*b32^2*c22-a23*b33^2*c12^2*a32-a23*c33^2*b12^2*a32-2*a13*b23*a33*c12*c32*b32-a13*a33*b33*c22*b32*c12-a13*a33*b33*c22*c32*b12-a13*a33*c33*b22*b32*c12+2*a13*a33*c33*b12*b32*c22-a13*a33*c33*b22*c32*b12+2*a13*b33*c33*a22*b32*c12-a13*b33*c33*c22*a32*b12+b13*b23*c33*a12*a32*c32+b13*c23*a33*a32*c32*b12-2*b13*c23*a33*a32*b32*c12+b13*c23*a33*b32*c32*a12-2*b13*c23*b33*a12*a32*c32+b13*c23*c33*a12*a32*b32-b13*a33*b33*c22*a32*c12+2*b13*a33*b33*c12*c32*a22-b13*a33*c33*a22*b32*c12-b13*a33*c33*c22*a32*b12-b13*a33*c33*a22*c32*b12+2*b13*a33*c33*b22*c32*a12+2*b13*a33*c33*b22*a32*c12-b13*a33*c33*c22*b32*a12-b13*a33*b33*c32*c22*a12-b13*b33*c33*a22*a32*c12+2*b13*b33*c33*a12*a32*c22-b13*b33*c33*a22*c32*a12-c13*a33*b33*a22*b32*c12+2*c13*a33*b33*c22*b32*a12-c13*a33*b33*a22*c32*b12-c13*a33*b33*b22*a32*c12-c13*a33*c33*b22*a32*b12+2*c13*a33*c33*b12*b32*a22-c13*b33*c33*a32*a22*b12+2*c13*b33*c33*a12*a32*b22+c13*a23*a33*b12*b32*c32+c13*a23*b33*a32*c32*b12+c13*a23*b33*a32*b32*c12-2*c13*a23*b33*b32*c32*a12-2*c13*a23*c33*b12*b32*a32-2*c13*b23*a33*a32*c32*b12+c13*b23*a33*a32*b32*c12+c13*b23*a33*b32*c32*a12+c13*b23*b33*a12*a32*c32-2*c13*b23*c33*a12*a32*b32+c13*c23*a33*b12*b32*a32+c13*c23*b33*a12*a32*b32-c13*a33*b33*b22*c32*a12+2*c13*a33*b33*c22*a32*b12-a23*a33*b33*c12*c32*b12-a23*a33*c33*b12*b32*c12+2*a23*b33*c33*c12*a32*b12-a23*b33*c33*b12*c32*a12-a23*b33*c33*c12*b32*a12-b23*a33*b33*c12*c32*a12-b23*a33*c33*c12*a32*b12+2*b23*a33*c33*c12*b32*a12-b23*a33*c33*b12*c32*a12-b23*b33*c33*a12*a32*c12-c23*a33*b33*c12*a32*b12+2*c23*a33*b33*b12*c32*a12-c23*a33*b33*c12*b32*a12-c23*a33*c33*b12*b32*a12-c23*b33*c33*a12*a32*b12+a13*b13*a33*c32*b32*c22+a13*c13*a33*c32*b32*b22+a13*b13*c33*c32*b32*a22+a13*b13*c33*c32*a32*b22-2*a13*b13*c33*b32*a32*c22+a13*b13*b33*c32*a32*c22+a13*b23*c33*a32*b32*c12-c13*a23*a33*b32^2*c12+2*c13*a23*c33*b32^2*a12-c13*b23*b33*a32^2*c12+2*c13*b23*c33*a32^2*b12-c13*c23*a33*b32^2*a12-c13*c23*b33*a32^2*b12-2*c13*a33^2*b12*b32*c22+c13*a33^2*b22*c32*b12-2*c13*b33^2*a12*a32*c22+c13*b33^2*a22*c32*a12+c13*b33^2*a22*a32*c12-c13^2*a33*b32*a32*b22-c13^2*b33*b32*a32*a22+a13*b33^2*c22*a32*c12-2*a13*b33^2*c12*c32*a22+a13*c33^2*b32*b22*a12+a13*c33^2*b22*a32*b12-2*a13*c33^2*b12*b32*a22-a13^2*c33*c32*b32*b22-a13^2*b33*c32*b32*c22-a13*b13*a33*c32^2*b22-a13*b13*b33*c32^2*a22-a13*c13*a33*b32^2*c22-a13*c13*c33*b32^2*a22-a13*a23*b33*c32^2*b12-a13*a23*c33*b32^2*c12+2*a13*b23*a33*c32^2*b12-a13*b23*b33*c32^2*a12+2*a13*c23*a33*b32^2*c12-a13*c23*c33*b32^2*a12+c23*a33*c33*b12^2*a32+c23*b33^2*a12*a32*c12+c23*b33*c33*a12^2*b32+b13*c33^2*a32*a22*b12-2*b13*c33^2*a12*a32*b22+b13*c33^2*a22*b32*a12-b13*c13*b33*a32^2*c22-b13*c13*c33*a32^2*b22-b13*a23*a33*c32^2*b12+2*b13*a23*b33*c32^2*a12-b13*b23*a33*c32^2*a12-b13*b23*c33*a32^2*c12+2*b13*c23*b33*a32^2*c12-b13*c23*c33*a32^2*b12+b13*a33^2*c22*c32*b12+b13*a33^2*c22*b32*c12-2*b13*a33^2*c12*c32*b22-b13^2*a33*c32*a32*c22+a23*a33*b33*c12^2*b32+a23*a33*c33*b12^2*c32+a23*b33^2*c12*c32*a12+a23*c33^2*b12*b32*a12+b23*c33^2*a12*a32*b12+b23*a33^2*c12*c32*b12+b23*a33*b33*c12^2*a32+b23*b33*c33*a12^2*c32+c23*a33^2*b12*b32*c12+2*a13*b33*c33*a22*c32*b12-a13*b33*c33*b22*c32*a12-a13*b33*c33*b22*a32*c12-a13*b33*c33*c22*b32*a12+a13*b23*b33*c12*c32*a32+a13*c23*b33*b32*c32*a12+a13*c23*c33*b12*b32*a32+a13*c23*b33*a32*c32*b12-2*a13*c23*b33*a32*b32*c12-2*a13*c23*a33*b12*b32*c32-2*a13*b23*c33*a32*c32*b12+a13*b23*c33*b32*c32*a12+a13*a23*c33*b12*b32*c32+a13*c13*b33*b32*a32*c22+a13*a23*b33*c12*c32*b32+a13*c13*b33*c32*b32*a22+a13*c13*c33*b32*a32*b22-2*a13*c13*b33*c32*a32*b22+b13*c13*a33*b32*a32*c22+b13*c13*a33*c32*a32*b22-2*b13*c13*a33*c32*b32*a22+b13*c13*b33*c32*a32*a22+b13*c13*c33*b32*a32*a22+b13*a23*a33*c12*c32*b32-2*b13*a23*b33*c12*c32*a32+b13*a23*c33*a32*c32*b12+b13*a23*c33*a32*b32*c12-2*b13*a23*c33*b32*c32*a12,-2*b13*a33^2*c31*c32*b21+c23*a33*b33*b32*c31*a11-c13*a33*b33*b21*a32*c31-a33*c33*b13*b31*c31*a22+a23*b33*c33*a32*b31*c11+c23*b33*c33*a11*a31*b32+c13*b33^2*a21*a32*c31-b23*c33^2*a11*a31*b32-a33^2*c13*c22*b31^2-a33^2*b13*c31^2*b22+a33^2*c23*b31^2*c12+a33^2*b23*c31^2*b12-b33^2*c13*c22*a31^2+b33^2*c23*a31^2*c12+b33^2*a23*c31^2*a12-b33^2*a13*c31^2*a22+c33^2*b23*a31^2*b12+c33^2*a23*b31^2*a12-c33^2*b13*b22*a31^2-c33^2*a13*b31^2*a22+b13*a33^2*c31*c21*b32+b13*a33^2*b31*c21*c32+b13*c33^2*a21*b32*a31-2*b13*c33^2*a31*b21*a32+b13*c33^2*a21*a32*b31+c13*a33^2*b21*b32*c31+c13*a33^2*b21*c32*b31-2*c13*a33^2*b31*c21*b32+c13*b33^2*a21*c32*a31-2*c13*b33^2*a31*c21*a32-a23*b33^2*c32*c11*a31+2*a23*b33^2*c32*c31*a11-a23*b33^2*c11*c31*a32-a23*c33^2*b32*b11*a31-a23*c33^2*b11*b31*a32+2*a23*c33^2*b32*b31*a11-b23*a33^2*c32*c11*b31+2*b23*a33^2*c32*c31*b11-b23*a33^2*c11*c31*b32+2*b23*c33^2*a32*a31*b11-b23*c33^2*a32*a11*b31+2*c23*a33^2*b32*b31*c11-c23*a33^2*b32*b11*c31-c23*a33^2*b11*b31*c32+2*c23*b33^2*a32*a31*c11-c23*b33^2*a11*a31*c32-c23*b33^2*a32*a11*c31+c33^2*a13*a31*b22*b31+c33^2*b13*a31*b31*a22-c33^2*b23*a31*a12*b31-c33^2*a23*b31*b12*a31+b33^2*c13*a31*c31*a22-b33^2*a23*c31*c12*a31-b33^2*c23*a31*a12*c31+b33^2*a13*a31*c22*c31+b33*c33*c13*b22*a31^2+b33*c33*b13*c22*a31^2-b33*c33*c23*a31^2*b12-b33*c33*b23*a31^2*c12+a13*c33^2*b21*a32*b31+a13*c33^2*b21*b32*a31-2*a13*c33^2*b31*b32*a21+a13*b33^2*c31*c21*a32+a13*b33^2*a31*c21*c32-2*a13*b33^2*c31*c32*a21-a33*c33*a23*b31^2*c12-a33*c33*c23*b31^2*a12+a33*c33*a13*c22*b31^2+a33*c33*c13*b31^2*a22+a33^2*c13*b31*c31*b22-a33^2*b23*c31*c12*b31-a33^2*c23*b31*b12*c31+a33^2*b13*b31*c22*c31+a33*b33*b13*c31^2*a22+a33*b33*a13*c31^2*b22-a33*b33*a23*c31^2*b12-a33*b33*b23*c31^2*a12-b13*a33*c33*a21*b32*c31-b13*a33*c33*a21*c32*b31-b13*a33*c33*c21*a32*b31-b13*a33*c33*c21*b32*a31+2*b13*a33*c33*b21*a32*c31+2*b13*a33*c33*b21*c32*a31-b13*b33*c33*a21*c32*a31+2*b13*b33*c33*a31*c21*a32-b13*b33*c33*a21*a32*c31+2*b13*a33*b33*c31*c32*a21-b13*a33*b33*a31*c21*c32-b13*a33*b33*c31*c21*a32-c13*a33*b33*a21*b32*c31-c13*a33*b33*a21*c32*b31+2*c13*a33*b33*c21*a32*b31+2*c13*a33*b33*c21*b32*a31-c13*a33*b33*b21*c32*a31-c13*a33*c33*b21*a32*b31-c13*a33*c33*b21*b32*a31+2*c13*a33*c33*b31*b32*a21-c13*b33*c33*a21*b32*a31+2*c13*b33*c33*a31*b21*a32-c13*b33*c33*a21*a32*b31+a23*a33*b33*c32*c11*b31-2*a23*a33*b33*c32*c31*b11+a23*a33*b33*c11*c31*b32-2*a23*a33*c33*b32*b31*c11+a23*a33*c33*b32*b11*c31+a23*a33*c33*b11*b31*c32+a23*b33*c33*c32*a31*b11-2*a23*b33*c33*c32*b31*a11+a23*b33*c33*b32*a31*c11-2*a23*b33*c33*b32*c31*a11+a23*b33*c33*a32*c31*b11+b23*a33*b33*c32*c11*a31-2*b23*a33*b33*c32*c31*a11+b23*a33*b33*c11*c31*a32-2*b23*a33*c33*c32*a31*b11+b23*a33*c33*c32*b31*a11+b23*a33*c33*b32*a31*c11+b23*a33*c33*b32*c31*a11-2*b23*a33*c33*a32*c31*b11+b23*a33*c33*a32*b31*c11-2*b23*b33*c33*a32*a31*c11+b23*b33*c33*a11*a31*c32+b23*b33*c33*a32*a11*c31+c23*a33*b33*c32*a31*b11+c23*a33*b33*c32*b31*a11-2*c23*a33*b33*b32*a31*c11+c23*a33*b33*a32*c31*b11-2*c23*a33*b33*a32*b31*c11+c23*a33*c33*b32*b11*a31-2*c23*a33*c33*b32*b31*a11+c23*a33*c33*b11*b31*a32-2*c23*b33*c33*a32*a31*b11+c23*b33*c33*a32*a11*b31+2*a33*b33*c13*a31*c22*b31+a33*b33*a23*c31*c12*b31+a33*b33*b23*c31*c12*a31+a33*b33*c23*a31*c31*b12-2*a33*b33*c23*a31*b31*c12+a33*b33*c23*b31*c31*a12-a33*b33*c13*b31*c31*a22-a33*b33*c13*a31*c31*b22-a33*b33*a13*b31*c22*c31-a33*b33*b13*a31*c22*c31+a33*c33*c23*b31*b12*a31-a33*c33*a13*b31*c31*b22+2*a33*c33*b13*a31*c31*b22-a33*c33*b13*a31*c22*b31-a33*c33*c13*a31*b22*b31+a33*c33*a23*b31*b12*c31-2*a33*c33*b23*a31*c31*b12+a33*c33*b23*a31*b31*c12+a33*c33*b23*b31*c31*a12-b33*c33*c13*a31*b31*a22+b33*c33*a23*a31*c31*b12+b33*c33*a23*a31*b31*c12-2*b33*c33*a23*b31*c31*a12+b33*c33*b23*a31*a12*c31+b33*c33*c23*a31*a12*b31+2*b33*c33*a13*b31*c31*a22-b33*c33*a13*a31*c31*b22-b33*c33*a13*a31*c22*b31-b33*c33*b13*a31*c31*a22+2*a13*a33*b33*c31*c32*b21-a13*a33*c33*b21*b32*c31-a13*a33*b33*b31*c21*c32+2*a13*a33*c33*b31*c21*b32-a13*a33*c33*b21*c32*b31-a13*b33*c33*b21*c32*a31-a13*b33*c33*b21*a32*c31-a13*b33*c33*c21*b32*a31-a13*b33*c33*c21*a32*b31+2*a13*b33*c33*a21*c32*b31+2*a13*b33*c33*a21*b32*c31-a13*a33*b33*c31*c21*b32,-a21*a22*c22*b31^2*c12-a21*c21*a32*b22*b32*c11+b21^2*a32*c22*c32*a11-b21*a22*b22*c31^2*a12-b21*c21*a32*a22*b32*c11-2*a21^2*b32*c31*b22*c12+2*c21*a21*b32*b22*c31*a12-2*a21*b22*c32*a31*c22*b11-b21*c21*a32*c22*b32*a11+c22*a31*a32*b21^2*c12-c21*b31*a22^2*c31*b12+a21*b22*a32*c22*b31*c11+b21*a22*a32*c31*c22*b11-2*a21*a22*b32*c31*c22*b11+b21*c21*c22*a32^2*b11+b21*a22^2*c31^2*b12+b21*a31^2*c22^2*b12-b21^2*c22*a32^2*c11-b21^2*a22*c32^2*a11+c21*a22^2*b31^2*c12+c21*a31^2*b22^2*c12-c21^2*b22*a32^2*b11-c21^2*a22*b32^2*a11+a21*b22^2*c31^2*a12+a21*b31^2*c22^2*a12-a21^2*c22*b32^2*c11-a21^2*b22*c32^2*b11+a21^2*b32*c31*c22*b12+a21^2*c32*b31*b22*c12-2*a21^2*c32*b31*c22*b12+a21^2*b32*c32*c11*b22+a21^2*b32*c22*c32*b11+a21*b21*a22*c32^2*b11+a21*b21*b22*c32^2*a11+a21*c21*a22*b32^2*c11+a21*c21*c22*b32^2*a11-a21*c32*b22^2*c31*a11-a21*a32*c31*b22^2*c11+2*a21*c32*a31*b22^2*c11-a21*a32*b31*c22^2*b11+2*a21*b32*a31*c22^2*b11-a21*b32*b31*c22^2*a11-a21*a22*b22*c31^2*b12-a21*a31*c31*b22^2*c12-a21*a31*b31*c22^2*b12+b22*c31*a21^2*c32*b12+b22*a31*a32*c21^2*b12+c22*b31*a21^2*b32*c12-b21*a31*b31*c22^2*a12+b21*c21*b22*a32^2*c11+2*b21*c32*a22^2*b31*c11-b21*c32*a22^2*c31*b11-b21*b32*c31*a22^2*c11+2*b21*a32*b31*c22^2*a11-b21*b32*a31*c22^2*a11-b21*a32*a31*c22^2*b11-b21*b31*c31*a22^2*c12-b21*b22*c22*a31^2*c12-2*b21^2*c32*a31*c22*a12+b21^2*c32*a31*a22*c12+b21^2*a32*c31*c22*a12-2*b21^2*a32*c31*a22*c12+b21^2*a32*c32*c11*a22-c21*a22*b31^2*c22*a12-c21*b22*a31^2*c22*b12-c21*a31*b22^2*c31*a12-c21*b32*a22^2*b31*c11+2*c21*b32*a22^2*c31*b11-c21*c32*b31*a22^2*b11+2*c21*a32*b22^2*c31*a11-c21*c32*a31*b22^2*a11-c21*a32*a31*b22^2*c11+c21^2*a32*b32*b11*a22+c21^2*a32*b22*b32*a11-2*c21^2*a32*b31*a22*b12+c21^2*a32*b31*b22*a12+c21^2*b32*a31*a22*b12-2*c21^2*b32*a31*b22*a12+a22*c31*b21^2*c32*a12+a22*b31*b32*c21^2*a12+a21*b22*a31*c22*b31*c12-2*a21*b22*b31*c31*c22*a12-a21*b21*a32*c31*c22*b12-a21*b21*a32*c22*b31*c12+2*a21*b21*b32*c31*a22*c12-a21*b21*b32*c22*a31*c12+2*a21*b21*c32*a31*c22*b12-a21*b21*c32*a22*b31*c12-a21*b21*b32*c32*c11*a22+a21*a22*b31*c31*b22*c12+a21*a22*b31*c31*c22*b12+a21*b22*a31*c31*c22*b12-a21*b21*b32*c22*c32*a11-a21*b21*a32*c32*c11*b22+2*a21*b21*a32*c22*b32*c11-a21*b21*a32*c22*c32*b11-a21*c21*a32*b31*b22*c12-a21*c21*a32*b22*c31*b12+2*a21*c21*b32*a31*b22*c12-a21*c21*b32*a22*c31*b12+2*a21*c21*c32*b31*a22*b12-a21*c21*c32*b22*a31*b12-a21*c21*a32*b32*b11*c22+2*a21*c21*a32*b22*c32*b11-a21*c21*b32*a22*c32*b11-a21*c21*b32*b22*c32*a11+a21*a22*b32*c31*b22*c11+a21*a22*b32*c22*b31*c11-2*a21*a22*c32*b31*b22*c11+a21*a22*c32*b31*c22*b11+a21*a22*c32*b22*c31*b11+a21*b22*c32*b31*c22*a11+a21*b22*a32*c31*c22*b11+a21*b22*b32*c31*c22*a11-2*a21*b22*b32*c22*a31*c11+b21*a22*a31*c31*b22*c12-2*b21*a22*a31*c31*c22*b12+b21*a22*a31*c22*b31*c12+b21*a22*b31*c31*c22*a12+b21*b22*a31*c31*c22*a12-b21*a21*c32*a31*b22*c12+2*b21*a21*c32*b31*c22*a12+2*b21*a21*a32*c31*b22*c12+2*b21*c21*b32*a22*c32*a11-b21*c21*a32*a22*c32*b11-b21*c21*a32*b22*c32*a11-b21*c21*b32*a31*a22*c12-b21*c21*b32*a22*c31*a12+2*b21*c21*c32*a31*b22*a12-b21*c21*c32*a22*b31*a12+2*b21*c21*a32*a22*b31*c12-b21*c21*a32*b22*c31*a12+b21*a22*c32*a31*c22*b11-2*b21*a22*c32*b31*c22*a11+b21*a22*c32*b22*c31*a11+b21*a22*a32*c31*b22*c11-2*b21*a22*a32*c22*b31*c11+b21*a22*b32*c31*c22*a11+b21*a22*b32*c22*a31*c11-2*b21*a22*c32*a31*b22*c11-2*b21*b22*a32*c31*c22*a11+b21*b22*a32*c22*a31*c11+b21*b22*c32*a31*c22*a11-b21*a21*b32*c31*c22*a12-2*c21*a22*a31*b31*b22*c12+c21*a22*a31*b31*c22*b12+c21*a22*a31*b22*c31*b12+c21*a22*b31*b22*c31*a12+c21*b22*a31*b31*c22*a12-c21*a21*c32*b31*b22*a12+2*c21*b21*b32*a31*c22*a12-c21*b21*c32*a31*a22*b12+2*c21*b21*a32*a22*c31*b12-c21*b21*a32*b31*c22*a12+c21*a22*a32*b31*b22*c11+c21*a22*a32*b31*c22*b11-2*c21*a22*a32*b22*c31*b11+c21*a22*b32*a31*b22*c11-2*c21*a22*b32*a31*c22*b11+c21*a22*b32*b31*c22*a11-2*c21*a22*b32*b22*c31*a11+c21*a22*c32*b31*b22*a11+c21*a22*c32*b22*a31*b11-2*c21*b22*a32*b31*c22*a11+c21*b22*b32*a31*c22*a11+c21*b22*a32*a31*c22*b11+2*c21*a21*a32*b31*c22*b12-c21*a21*b32*a31*c22*b12-a22*a21*b31*c21*b32*c12-a22*a21*c31*b21*c32*b12-b22*a21*c31*b21*c32*a12-b22*b21*a31*c21*a32*c12-c22*a21*b31*b32*c21*a12-c22*b21*a31*a32*c21*b12,c21*a31*c32*b31*b22*a12+c21*a31*b32*b31*c22*a12+c21*a32^2*b31*b22*c11-b21*a32*b32*c31*c22*a11+2*b21*a32*c32*a22*b31*c11-b21*a31*a32*c32*c21*b12+c21*b32^2*a31*a22*c11-a22*a32*c22*b31^2*c11+2*a21*c32*b31^2*c22*a12-2*c21*a31*b32*a22*b31*c12-2*b21*a32^2*c22*b31*c11-c31*a21^2*b32^2*c12-b31*a21^2*c32^2*b12-a31*b21^2*c32^2*a12-c31*a32^2*b21^2*c12-a31*b32^2*c21^2*a12-b31*a32^2*c21^2*b12+c32*a22^2*b31^2*c11+b32*a22^2*c31^2*b11+c32*a31^2*b22^2*c11+a32*b22^2*c31^2*a11+a32*b31^2*c22^2*a11+b32*a31^2*c22^2*b11+a21*b32^2*c31*a22*c11+a21*b32^2*c31*c22*a11-2*a21*b32^2*c22*a31*c11+a21*b31*b21*c32^2*a12-a21*b32*a22*c31^2*b12+a21*c31*b32^2*c21*a12+2*a21*b32*b22*c31^2*a12-a21*c32*a22*b31^2*c12+a21*a31*c21*b32^2*c12+a21*a31*b21*c32^2*b12+a21*c32^2*b31*a22*b11-a21*a32*c22*b31^2*c12+c31*b32*a21^2*c32*b12-a21*a32*b22*c31^2*b12+b31*b32*c32*a21^2*c12+a21*c32^2*b31*b22*a11-2*a21*c32^2*b22*a31*b11+b21*c32^2*a31*a22*b11+b21*c32^2*a31*b22*a11-2*b21*c32^2*a22*b31*a11+b21*a32^2*c31*b22*c11+b21*a32^2*c31*c22*b11+2*b21*c32*a31^2*c22*b12+c31*a32*b21^2*c32*a12-b21*c32*a31^2*b22*c12+b21*c31*a32^2*c21*b12+2*b21*a32*a22*c31^2*b12-b21*a32*b22*c31^2*a12-b21*b32*a22*c31^2*a12+b21*b31*c21*a32^2*c12-b21*b32*c22*a31^2*c12+a31*a32*c32*b21^2*c12-2*c21*b32^2*a22*c31*a11+c21*b32^2*a31*c22*a11+c21*a32^2*b31*c22*b11-2*c21*a32^2*b22*c31*b11+2*c21*b32*a31^2*b22*c12-c21*b32*a31^2*c22*b12-c21*c32*b22*a31^2*b12+2*c21*a32*a22*b31^2*c12-c21*a32*b31^2*c22*a12-c21*c32*a22*b31^2*a12+b31*a32*b32*c21^2*a12+a31*a32*b32*c21^2*b12-b31*c32*a22^2*c31*b11-a22*c32*b31^2*c22*a11-b31*b32*c31*a22^2*c11-a22*a32*b22*c31^2*b11-a22*b32*b22*c31^2*a11-b22*c32*a31^2*c22*b11-b22*b32*c22*a31^2*c11-a31*c32*b22^2*c31*a11-a31*a32*c31*b22^2*c11-a31*a32*b31*c22^2*b11-a31*b32*b31*c22^2*a11-2*b21*a31*a32*c31*c22*b12+b21*a31*a32*c22*b31*c12-2*b21*a31*c32*b31*c22*a12+b21*a31*c32*b22*c31*a12-b21*b31*a32*c32*c21*a12-2*b21*b31*a32*c31*a22*c12+b21*b31*a32*c31*c22*a12+b21*b31*c32*a22*c31*a12-b21*c31*a32*b32*c21*a12+b21*a31*a32*c31*b22*c12+2*a21*b32*c32*a31*b22*c11-a21*b32*c32*b31*c22*a11-a21*b32*c32*b22*c31*a11-a21*a32*b32*c31*b22*c11-a21*a32*b32*c31*c22*b11+2*a21*a32*b32*c22*b31*c11-a21*a32*c32*b31*b22*c11-a21*a32*c32*b31*c22*b11+2*a21*a32*c32*b22*c31*b11+2*a21*b32*c32*a31*c22*b11-a21*b32*c32*a22*b31*c11-a21*b32*c32*a22*c31*b11+a21*b31*c32*a22*c31*b12-2*a21*b31*c32*b22*c31*a12+2*a21*c31*a32*b32*b21*c12-a21*c31*a32*b32*c21*b12-a21*c31*a32*b21*c32*b12-a21*c31*b32*b21*c32*a12-a21*a31*b32*c32*b21*c12-a21*a31*b32*c32*c21*b12-2*a21*a31*b32*c31*b22*c12+a21*a31*b32*c31*c22*b12+a21*a31*b32*c22*b31*c12+a21*a31*c32*b31*b22*c12-2*a21*a31*c32*b31*c22*b12+a21*a31*c32*b22*c31*b12-a21*b31*a32*c32*b21*c12+2*a21*b31*a32*c32*c21*b12+a21*b31*a32*c31*b22*c12+a21*b31*a32*c31*c22*b12-a21*b31*a32*c21*b32*c12-a21*b31*b32*c32*c21*a12+a21*b31*b32*c31*a22*c12-2*a21*b31*b32*c31*c22*a12-b21*b32*c32*a31*a22*c11-b21*b32*c32*a31*c22*a11+2*b21*b32*c32*a22*c31*a11-b21*a32*b32*c31*a22*c11+2*b21*a32*b32*c22*a31*c11-b21*a32*c32*a31*b22*c11-b21*a32*c32*a31*c22*b11-b21*a32*c32*a22*c31*b11+2*b21*a32*c32*b31*c22*a11-b21*a32*c32*b22*c31*a11+b21*a31*c32*a22*b31*c12-2*b21*a31*c32*a22*c31*b12-b21*a31*a32*c21*b32*c12+2*b21*a31*b32*c32*c21*a12+b21*a31*b32*c31*a22*c12+b21*a31*b32*c31*c22*a12-c21*b32*c32*a31*a22*b11-c21*b32*c32*a31*b22*a11+2*c21*b32*c32*a22*b31*a11-c21*a32*b32*a31*b22*c11-c21*a32*b32*a31*c22*b11-c21*a32*b32*a22*b31*c11+2*c21*a32*b32*a22*c31*b11-c21*a32*b32*b31*c22*a11+2*c21*a32*b32*b22*c31*a11-c21*a32*c32*b31*a22*b11-c21*a32*c32*b31*b22*a11+2*c21*a32*c32*b22*a31*b11+c21*b31*b32*a22*c31*a12+c21*a31*b32*a22*c31*b12-2*c21*a31*b32*b22*c31*a12+c21*a31*c32*b31*a22*b12-2*c21*b31*a32*a22*c31*b12+c21*b31*a32*b22*c31*a12-2*c21*a31*a32*b31*b22*c12+c21*a31*a32*b31*c22*b12+c21*a31*a32*b22*c31*b12+a22*b31*c32*b22*c31*a11+a22*a31*b32*c31*b22*c11-2*a22*a31*b32*c31*c22*b11+a22*a31*b32*c22*b31*c11-2*a22*a31*c32*b31*b22*c11+a22*a31*c32*b31*c22*b11+a22*a31*c32*b22*c31*b11+a22*b31*a32*c31*b22*c11+a22*b31*a32*c31*c22*b11+a22*b31*b32*c31*c22*a11-2*b22*b31*a32*c31*c22*a11+b22*a31*c32*b31*c22*a11+b22*a31*a32*c31*c22*b11+b22*a31*a32*c22*b31*c11+b22*a31*b32*c31*c22*a11,b13*a33*c33*c32*b32*a21+a33*b13*c33*a32*c22*b31-b33*a23*c33*b31*a32*c12+2*b33*a23*c33*b31*c32*a12+a33*b13*b33*c32*c22*a31+b33*b13*c33*c32*a22*a31-c13*b33^2*c32*a32*a21-c13*b33^2*c32*a22*a31+b33*a13*c33*c32*b22*a31+b13*a33*c33*b32*a32*c21-b23*c33^2*a32^2*b11-c23*a33^2*b32^2*c11-c23*b33^2*a32^2*c11+a13*b33^2*c32^2*a21+a13*c33^2*b32^2*a21+b13*a33^2*c32^2*b21+b13*c33^2*a32^2*b21+c13*a33^2*b32^2*c21+c13*b33^2*a32^2*c21-a23*b33^2*c32^2*a11-a23*c33^2*b32^2*a11-b23*a33^2*c32^2*b11-c13*b33*c33*a32^2*b21+a23*a33*b33*c32^2*b11+a23*a33*c33*b32^2*c11+a23*b33^2*c32*c11*a32+a23*c33^2*b32*b11*a32-c13*b33^2*a32*c31*a22+a23*b33^2*c12*c32*a31-2*a23*b33^2*c31*c32*a12-a13*c33^2*b32*b22*a31-a13*c33^2*a32*b22*b31+2*a13*c33^2*b32*b31*a22+2*b13*c33^2*a32*a31*b22-b13*c33^2*b32*a22*a31-b13*c33^2*a32*b31*a22+a23*c33^2*b12*b32*a31-2*a23*c33^2*b31*b32*a12+a23*c33^2*b31*b12*a32+b23*c33^2*a31*a12*b32-2*b23*c33^2*a31*a32*b12+b23*c33^2*a12*a32*b31+b23*c33^2*a32*a11*b32+b23*a33^2*c32*c11*b32+b23*a33*b33*c32^2*a11+b23*b33*c33*a32^2*c11+c23*a33^2*b32*b11*c32+c23*a33*c33*b32^2*a11+c23*b33^2*a32*a11*c32+c23*b33*c33*a32^2*b11-a13*a33*b33*c32^2*b21-a13*a33*c33*b32^2*c21-a13*b33^2*c32*a32*c21-a13*c33^2*b32*a32*b21-b13*a33^2*c32*b32*c21-b13*a33*b33*c32^2*a21-b13*b33*c33*a32^2*c21-b13*c33^2*b32*a32*a21-c13*a33^2*c32*b32*b21-c13*a33*c33*b32^2*a21-2*b33*b13*c33*a32*a31*c22+b33*b13*c33*a32*c31*a22-2*b33*c13*c33*a32*a31*b22+b33*c13*c33*b32*a22*a31+b33*c13*c33*a32*b31*a22-b33*a23*c33*a31*c32*b12-b33*a23*c33*a31*b32*c12+2*b33*a23*c33*c31*b32*a12-b33*a23*c33*c31*a32*b12+a13*a33*b33*c32*b32*c21+a13*a33*c33*c32*b32*b21+a13*b33*c33*b32*a32*c21-2*a13*b33*c33*c32*b32*a21+a13*b33*c33*c32*a32*b21+b13*a33*b33*c32*a32*c21-2*b13*a33*c33*c32*a32*b21+b13*b33*c33*c32*a32*a21-2*c13*a33*b33*b32*a32*c21+c13*a33*b33*c32*b32*a21+c13*a33*b33*c32*a32*b21+c13*a33*c33*b32*a32*b21+c13*b33*c33*b32*a32*a21-a23*a33*b33*c32*c11*b32-a23*a33*c33*b32*b11*c32-a23*b33*c33*a32*b32*c11-a23*b33*c33*a32*c32*b11+2*a23*b33*c33*b32*c32*a11-b23*a33*b33*c32*c11*a32-b23*a33*c33*a32*b32*c11+2*b23*a33*c33*a32*c32*b11-b23*a33*c33*b32*c32*a11-b23*b33*c33*a32*a11*c32+2*c23*a33*b33*a32*b32*c11-c23*a33*b33*a32*c32*b11-c23*a33*b33*b32*c32*a11-c23*a33*c33*b32*b11*a32-c23*b33*c33*a32*a11*b32+a33*a13*b33*b32*c22*c31+a33*b13*b33*a32*c22*c31-2*a33*b13*b33*c32*c31*a22-2*a33*b13*c33*c32*b22*a31-2*a33*b13*c33*a32*c31*b22+a33*b13*c33*b32*c31*a22+a33*b13*c33*b32*c22*a31+a33*b13*c33*c32*b31*a22+a33*c13*b33*c32*b22*a31-2*a33*c13*b33*a32*c22*b31-2*a33*c13*b33*b32*c22*a31+a33*c13*b33*c32*b31*a22+a33*c13*c33*b32*b22*a31+a33*c13*c33*a32*b22*b31-2*a33*c13*c33*b32*b31*a22+a33*c13*b33*a32*c31*b22+a33*c13*b33*b32*c31*a22-2*a33*a13*b33*c32*c31*b22-2*a33*a13*c33*b32*b31*c22+a33*a13*c33*c32*b22*b31+a33*a13*c33*b32*c31*b22+a33*a13*b33*c32*c22*b31-a33*c23*b33*a31*c32*b12+2*a33*c23*b33*a31*b32*c12-a33*c23*b33*b31*c32*a12+2*a33*c23*b33*b31*a32*c12-a33*c23*b33*c31*b32*a12-a33*c23*b33*c31*a32*b12-a33*c23*c33*b12*b32*a31+2*a33*c23*c33*b31*b32*a12-a33*c23*c33*b31*b12*a32-a33*a23*b33*c12*c32*b31+2*a33*a23*b33*c31*c32*b12-a33*a23*b33*c31*c12*b32-a33*a23*c33*b31*b12*c32+2*a33*a23*c33*b31*b32*c12-a33*a23*c33*b12*b32*c31-a33*b23*b33*c12*c32*a31+2*a33*b23*b33*c31*c32*a12-a33*b23*b33*c31*c12*a32+2*a33*b23*c33*a31*c32*b12-a33*b23*c33*a31*b32*c12-a33*b23*c33*b31*c32*a12-a33*b23*c33*b31*a32*c12-a33*b23*c33*c31*b32*a12+2*a33*b23*c33*c31*a32*b12-b33*b23*c33*a31*a12*c32+2*b33*b23*c33*a31*a32*c12-b33*b23*c33*a12*a32*c31-b33*c23*c33*a31*a12*b32+2*b33*c23*c33*a31*a32*b12-b33*c23*c33*a12*a32*b31+b33*a13*c33*a32*c22*b31+b33*a13*c33*a32*c31*b22-2*b33*a13*c33*b32*c31*a22+b33*a13*c33*b32*c22*a31-2*b33*a13*c33*c32*b31*a22+a23*b33^2*c31*c12*a32-a13*b33^2*c32*c22*a31+2*c13*b33^2*a32*a31*c22-a13*b33^2*a32*c22*c31+2*a13*b33^2*c32*c31*a22-b13*a33^2*b32*c22*c31+2*b13*a33^2*c32*c31*b22-b13*a33^2*c32*c22*b31+c23*a33^2*b31*b12*c32-2*c23*a33^2*b31*b32*c12+c23*a33^2*b12*b32*c31-c13*a33^2*b32*c31*b22+2*c13*a33^2*b32*b31*c22-c13*a33^2*c32*b22*b31+b23*a33^2*c12*c32*b31-2*b23*a33^2*c31*c32*b12+b23*a33^2*c31*c12*b32+c23*b33^2*a31*a12*c32-2*c23*b33^2*a31*a32*c12+c23*b33^2*a12*a32*c31,a21*a12*c22*b31^2*c12-a22*a32*c11*b31*c22*b11+2*a21*b31*c12*a22*c31*b12+3*b21*a32*c22*a11*b31*c12+a22*b32*a11*c32*c21*b11-c21*a31*a12*b31*b22*c12-b21*b31*c32*c21*a12^2-a22*b32*a11*c31*c22*b11-a22*b32*a11*c31*b22*c11+b21*b31*c12*a32*c21*a12-3*b21*c32*a31*a12*c22*b11+a22*c32*a31*c22*b11^2-a21*a31*c12*b31*c22*b12-a21*a22*b31^2*c12^2-a21*a22*c31^2*b12^2+b31*a21^2*b32*c12^2+c31*a21^2*c32*b12^2-c12*a21^2*b32^2*c11-b12*a21^2*c32^2*b11-b21*a31^2*b22*c12^2-b21*b22*c31^2*a12^2+a31*a32*b21^2*c12^2+c31*b21^2*c32*a12^2-c12*a32^2*b21^2*c11-a12*b21^2*c32^2*a11-c21*b31^2*c22*a12^2+a31*a32*c21^2*b12^2+b31*b32*c21^2*a12^2-b12*a32^2*c21^2*b11-a12*b32^2*c21^2*a11-c21*a31^2*c22*b12^2+a22*a21*b32^2*c11^2+a22*a21*c32^2*b11^2+c12*a22^2*b31^2*c11+b12*a22^2*c31^2*b11-b32*a22^2*b31*c11^2-c32*a22^2*c31*b11^2+b22*a32^2*b21*c11^2+b22*b21*c32^2*a11^2+c12*a31^2*b22^2*c11+a12*b22^2*c31^2*a11-a32*a31*b22^2*c11^2-c32*b22^2*c31*a11^2+c22*a32^2*c21*b11^2+c22*b32^2*c21*a11^2+b12*a31^2*c22^2*b11+a12*b31^2*c22^2*a11-a32*a31*c22^2*b11^2-b32*b31*c22^2*a11^2+c22*b32*b11*a21*c32*a11-b22*a32*a11*c31*c22*b11-b22*a32*a11*c22*b31*c11+b22*a32*a11*c21*b32*c11-b22*b32*c11*a31*c22*a11+b22*b32*c11*a21*c32*a11-b22*c32*b11*a31*c22*a11+c22*a32*b11*a21*b32*c11+c22*a32*a11*b32*b21*c11-2*c22*a32*a11*b32*c21*b11+c22*a32*a11*b21*c32*b11+a21*a31*c12*b32*c21*b12-a21*a31*c12*b22*c31*b12+a21*a31*c12*b21*c32*b12+a21*b31*c12*a32*c21*b12+a21*b31*a12*c32*b21*c12+a21*b31*a12*c32*c21*b12-a21*b31*a12*c31*b22*c12-a21*b31*a12*c31*c22*b12-2*a21*b31*a12*c21*b32*c12+a21*c31*b12*a32*b21*c12+a21*c31*a12*b32*b21*c12+a21*c31*a12*b32*c21*b12-2*a21*c31*a12*b21*c32*b12+2*a21*a32*c12*b32*b21*c11-a21*a32*c12*b32*c21*b11-3*a21*a32*c12*b31*c22*b11+3*a21*a32*c12*b22*c31*b11-a21*a32*c12*b21*c32*b11-a21*a32*b12*c32*b21*c11+2*a21*a32*b12*c32*c21*b11-3*a21*a32*b12*c31*b22*c11+3*a21*a32*b12*c22*b31*c11-a21*a32*b12*c21*b32*c11-a21*b32*c32*c11*b21*a12-a21*b32*c32*b11*c21*a12-a21*b32*c32*a11*b21*c12-a21*b32*c32*a11*c21*b12-3*a21*b32*c31*c12*b22*a11+3*a21*b32*c31*b12*c22*a11+3*a21*b32*c31*a12*b22*c11-3*a21*b32*c31*a12*c22*b11-3*a21*b32*c22*c11*a31*b12+3*a21*b32*c22*b11*a31*c12+3*a21*c32*b31*c12*b22*a11-3*a21*c32*b31*b12*c22*a11-3*a21*c32*b31*a12*b22*c11+3*a21*c32*b31*a12*c22*b11+3*a21*c32*b22*c11*a31*b12-3*a21*c32*b22*b11*a31*c12-2*b21*a31*c12*a32*c21*b12-b21*a31*c12*a22*c31*b12+b21*a31*a12*c32*c21*b12+2*b21*a31*a12*c31*b22*c12-b21*a31*a12*c31*c22*b12-b21*a31*a12*c22*b31*c12+b21*a31*a12*c21*b32*c12-b21*b31*c12*a22*c31*a12+b21*c31*b12*a32*c21*a12-b21*a32*c32*b11*c21*a12-b21*a32*c32*a11*c21*b12-3*b21*a32*c31*c12*a22*b11+3*b21*a32*c31*b12*a22*c11-3*b21*a32*c31*b12*c22*a11+3*b21*a32*c31*a12*c22*b11-3*b21*a32*c22*c11*b31*a12-b21*a32*c21*c12*b32*a11-b21*a32*c21*a12*b32*c11-3*b21*b32*c12*a31*c22*a11+3*b21*b32*c12*a22*c31*a11+2*b21*b32*a12*c32*c21*a11-3*b21*b32*a12*c31*a22*c11+3*b21*b32*a12*c22*a31*c11+3*b21*c32*a31*c12*a22*b11-3*b21*c32*a31*b12*a22*c11+3*b21*c32*a31*b12*c22*a11+3*b21*c32*a22*c11*b31*a12-3*b21*c32*a22*a11*b31*c12-c21*a31*b12*a22*b31*c12+2*c21*a31*a12*b31*c22*b12-c21*a31*a12*b22*c31*b12-c21*b31*b12*a22*c31*a12+3*c21*a32*b31*c12*a22*b11-3*c21*a32*b31*c12*b22*a11-3*c21*a32*b31*b12*a22*c11+3*c21*a32*b31*a12*b22*c11-3*c21*a32*b22*b11*c31*a12+3*c21*a32*b22*a11*c31*b12-3*c21*b32*a31*c12*a22*b11+3*c21*b32*a31*c12*b22*a11+3*c21*b32*a31*b12*a22*c11-3*c21*b32*a31*a12*b22*c11+3*c21*b32*a22*b11*c31*a12-3*c21*b32*a22*a11*c31*b12-3*c21*c32*b12*a31*b22*a11+3*c21*c32*b12*a22*b31*a11-3*c21*c32*a12*b31*a22*b11+3*c21*c32*a12*b22*a31*b11-2*a22*a31*c12*b31*b22*c11+a22*a31*c12*b31*c22*b11+a22*a31*c12*b22*c31*b11+a22*a31*b12*c31*b22*c11-2*a22*a31*b12*c31*c22*b11+a22*a31*b12*c22*b31*c11+a22*b31*c31*c12*b22*a11+a22*b31*c31*b12*c22*a11+a22*b31*c31*a12*b22*c11+a22*b31*c31*a12*c22*b11+a22*a32*c11*b32*c21*b11-a22*a32*c11*b22*c31*b11+a22*a32*c11*b21*c32*b11-a22*b32*c11*a31*c22*b11-2*a22*b32*c11*a21*c32*b11+a22*b32*a11*c32*b21*c11+2*a22*b32*a11*c22*b31*c11-a22*c32*b11*a31*b22*c11-a22*c32*a11*b31*b22*c11-a22*c32*a11*b31*c22*b11+2*a22*c32*a11*b22*c31*b11+b22*a31*c31*b12*c22*a11+b22*a31*c31*a12*c22*b11+b22*a31*c22*c11*b31*a12+b22*a31*c22*a11*b31*c12-2*b22*b31*a12*c31*c22*a11+2*b22*a32*c11*a31*c22*b11+b22*a32*c11*a21*c32*b11-2*b22*a32*a11*c32*b21*c11+b22*a32*a11*c32*c21*b11+a21*c21*a12*b32^2*c11-a21*a31*b32*b21*c12^2+a21*a31*b31*b22*c12^2-a21*a31*c32*c21*b12^2+a21*a31*c31*c22*b12^2-a21*b31*a32*b21*c12^2-a21*c31*a32*c21*b12^2+a21*a12*b22*c31^2*b12+a21*c21*c12*b32^2*a11-b31*c12*a21^2*c32*b12-c31*b12*a21^2*b32*c12+b32*c32*c11*a21^2*b12+b32*c32*b11*a21^2*c12+a21*b21*b12*c32^2*a11+a21*b21*a12*c32^2*b11-a31*a12*c32*b21^2*c12-c31*a12*a32*b21^2*c12+a32*c32*c11*b21^2*a12+a32*c32*a11*b21^2*c12+b21*a31*a22*b31*c12^2+b21*c12*a31^2*c22*b12+b21*b31*c31*c22*a12^2+b21*b12*a22*c31^2*a12-b21*c31*b32*c21*a12^2+b21*c21*c12*a32^2*b11+b21*c21*b12*a32^2*c11-a31*a12*b32*c21^2*b12-b31*b12*a32*c21^2*a12+a32*b32*b11*c21^2*a12+a32*b32*a11*c21^2*b12+c21*a31*a22*c31*b12^2+c21*b12*a31^2*b22*c12+c21*a12*a22*b31^2*c12+c21*b31*b22*c31*a12^2-a22*c22*c11*b31^2*a12-a22*c22*a11*b31^2*c12-a22*b22*b11*c31^2*a12-a22*b22*a11*c31^2*b12-a22*a32*b32*b21*c11^2+a22*a32*b31*b22*c11^2-a22*a32*c32*c21*b11^2+a22*a32*c31*c22*b11^2-a22*a11*c21*b32^2*c11+a22*b32*a31*b22*c11^2-a22*a11*b21*c32^2*b11-b31*c31*c12*a22^2*b11-b31*c31*b12*a22^2*c11+b32*c11*a22^2*c31*b11+c32*b11*a22^2*b31*c11-b22*c22*c11*a31^2*b12-b22*c22*b11*a31^2*c12-b22*c11*a32^2*c21*b11-b22*a32*a21*b32*c11^2-b22*b32*c32*c21*a11^2+b22*b32*c31*c22*a11^2+b22*c32*b31*c22*a11^2-b22*b11*a21*c32^2*a11-a31*c31*c12*b22^2*a11-a31*c31*a12*b22^2*c11+a32*a11*c31*b22^2*c11+c32*a11*a31*b22^2*c11-c22*b11*a32^2*b21*c11-c22*a32*a21*c32*b11^2-c22*b32*b21*c32*a11^2-c22*a11*a21*b32^2*c11-a31*b31*b12*c22^2*a11-a31*b31*a12*c22^2*b11+a32*a11*b31*c22^2*b11+b32*b11*a31*c22^2*a11,c13*a33*b33*a22*c22*b12-3*c13*b23*a33*a22*c32*b12+3*a13*b23*b33*c22*a32*c12+2*a13*c13*b33*a22*b32*c22+2*c23*a33*b33*b12*c22*a12-b13*a23*c23*a32*b32*c12-b23^2*c33*a12*a32*c12+3*b13*a23*c33*b22*a32*c12+3*c13*a23*c33*b32*b22*a12+3*a13*b23*c33*a22*b32*c12+a13*a23*c23*b32^2*c12-b23*a33*c33*b12*c22*a12-3*c13*c23*a33*b32*b22*a12-2*a23*c23*b33*c12*b32*a12-b23*c23*b33*a12^2*c32-3*b13*b23*c33*a22*a32*c12+3*c13*a23*b33*c22*a32*b12+3*b13*a23*a33*c22*b32*c12-c23*a33*c33*b12*b22*a12+c13^2*a23*b32^2*a22+c13^2*b23*a32^2*b22-c13^2*a33*a32*b22^2-c13^2*b33*b32*a22^2-c13*a23^2*b32^2*c12+c13*a33^2*b22^2*c12+c13*b33^2*a22^2*c12-c13*b23^2*a32^2*c12-b13*a23^2*c32^2*b12+b13*a33^2*c22^2*b12+b13*c33^2*a22^2*b12+b13^2*a23*c32^2*a22+b13^2*c23*a32^2*c22-b13^2*a33*a32*c22^2-b13^2*c33*c32*a22^2-b13*c23^2*a32^2*b12-b23*a33^2*c12^2*b22-b23*c33^2*a12^2*b22+b23^2*a33*c12^2*a32+b23^2*c33*a12^2*c32+a23^2*b33*c12^2*b32+a23^2*c33*b12^2*c32-a23*b33^2*c12^2*a22-a23*c33^2*b12^2*a22-c23*a33^2*b12^2*c22-c23*b33^2*a12^2*c22+c23^2*a33*b12^2*a32+c23^2*b33*a12^2*b32+a13*b33^2*c22^2*a12+a13*c33^2*b22^2*a12-a13*b23^2*c32^2*a12-a13*c23^2*b32^2*a12+a13^2*b23*c32^2*b22+a13^2*c23*b32^2*c22-a13^2*b33*b32*c22^2-a13^2*c33*c32*b22^2+3*a13*b23*a33*c22*c32*b12-a13*b13*c33*a22*b32*c22-a13*b13*b33*c32*c22*a22+a13*c13*b23*c32*b32*a22-c23*b33*c33*a12*a22*b12-c23*a33*b33*c12*a22*b12-c23*a33*b33*c12*b22*a12+a13^2*c33*b32*b22*c22+a13^2*b33*c32*c22*b22-a13^2*c23*c32*b32*b22+a13*b23^2*c12*c32*a32-a13^2*b23*c32*b32*c22-a13*c33^2*b12*b22*a22-a13*b33^2*c12*c22*a22-a13*a33*b33*c22^2*b12-a13*a33*c33*b22^2*c12+a13*c23^2*b12*b32*a32-a13*b13*a23*c32^2*b22-a13*b13*b23*c32^2*a22+a13*b13*a33*b32*c22^2+a13*b13*b33*a32*c22^2-a13*c13*a23*b32^2*c22-a13*c13*c23*b32^2*a22+a13*c13*a33*c32*b22^2+a13*c13*c33*a32*b22^2+a13*a23*b23*c32^2*b12-c13*a33^2*b12*b22*c22-c13*a33*c33*b22^2*a12+c13*b23^2*a12*a32*c32+c13*b23*c23*a32^2*b12+c13*a23*c23*b32^2*a12+c13*a23^2*b12*b32*c32-c13*b33^2*a12*a22*c22-c13*b33*c33*a22^2*b12-a23^2*c33*b12*b32*c12-a23^2*b33*c12*c32*b12-a23*c23*c33*b12^2*a32-a23*c23*a33*b12^2*c32-b23*c23*c33*a12^2*b32-b23^2*a33*c12*c32*a12+b23*c33^2*a12*a22*b12+b23*b33*c33*a12^2*c22+b23*a33^2*c12*c22*b12+b23*a33*b33*c12^2*a22-c23^2*a33*b12*b32*a12-c23^2*b33*a12*a32*b12+c23*b33^2*a12*a22*c12+c23*b33*c33*a12^2*b22+c23*a33^2*b12*b22*c12+c23*a33*c33*b12^2*a22+a23*c33^2*b12*b22*a12+a23*b33^2*c12*c22*a12+a23*a33*b33*c12^2*b22+a23*a33*c33*b12^2*c22-a23*b23*a33*c12^2*b32-a23*b23*b33*c12^2*a32+b13*b23*c23*a32^2*c12+b13*a23^2*c12*c32*b32+b13*a23*b23*c32^2*a12-b13*c13*b23*a32^2*c22-b13*c13*c23*a32^2*b22+b13*c13*b33*c32*a22^2+b13*c13*c33*b32*a22^2-b13^2*c23*c32*a32*a22+b13^2*a33*c32*c22*a22+b13^2*c33*a32*a22*c22-b13^2*a23*c32*a32*c22-b13*c33^2*a12*a22*b22-b13*a33^2*c12*c22*b22-b13*a33*b33*c22^2*a12-b13*b33*c33*a22^2*c12+b13*c23^2*a12*a32*b32-c13^2*a23*b32*a32*b22-c13^2*b23*b32*a32*a22+c13^2*a33*b32*b22*a22+c13^2*b33*a32*a22*b22-b23*b33*c33*a12*a22*c12+b23*c23*a33*c12*b32*a12+b23*c23*a33*b12*c32*a12-2*b23*c23*a33*c12*a32*b12+b23*c23*b33*a12*a32*c12+b23*c23*c33*a12*a32*b12-b23*a33*b33*c12*c22*a12-b23*a33*c33*c12*a22*b12+2*b23*a33*c33*c12*b22*a12+a23*c23*c33*b12*b32*a12+a23*b23*a33*c12*c32*b12+a23*b23*b33*c12*c32*a12-2*a23*b23*c33*b12*c32*a12+a23*b23*c33*c12*a32*b12+a23*b23*c33*c12*b32*a12-a23*a33*b33*c12*c22*b12-a23*a33*c33*b12*b22*c12+a23*c23*a33*b12*b32*c12+a23*c23*b33*c12*a32*b12+a23*c23*b33*b12*c32*a12+2*a23*b33*c33*c12*a22*b12-a23*b33*c33*b12*c22*a12-a23*b33*c33*c12*b22*a12-c13*a23*b23*a32*c32*b12+2*c13*a23*b23*a32*b32*c12-c13*a23*b23*b32*c32*a12+3*c13*c23*a33*b12*b32*a22-c13*a23*c23*b12*b32*a32-3*c13*a23*a33*b12*b32*c22+3*c13*a23*a33*b22*c32*b12-3*c13*a23*b33*b22*c32*a12-3*c13*a23*c33*b22*a32*b12+3*c13*c23*b33*a12*a32*b22-2*c13*a33*b33*a22*b22*c12-c13*b23*c23*a12*a32*b32+3*c13*b23*a33*c22*b32*a12-3*c13*b23*b33*a12*a32*c22+3*c13*b23*b33*a22*c32*a12-3*c13*b23*c33*a22*b32*a12+3*c13*b23*c33*a32*a22*b12+c13*a33*b33*b22*c22*a12+c13*a33*c33*b12*b22*a22+c13*b33*c33*a12*a22*b22-3*c13*c23*b33*a32*a22*b12-3*b13*c23*c33*a12*a32*b22+3*b13*c23*c33*a22*b32*a12+b13*a33*c33*b22*c22*a12+b13*b33*c33*a12*a22*c22+b13*a33*b33*c12*c22*a22-2*b13*a33*c33*a22*c22*b12+b13*a33*c33*a22*b22*c12+3*b13*c23*a33*b22*c32*a12-3*b13*c23*a33*a22*b32*c12-3*b13*c23*b33*a22*c32*a12+3*b13*c23*b33*a22*a32*c12-2*b13*c13*a23*c32*b32*a22+b13*c13*a23*c32*a32*b22+b13*c13*a23*b32*a32*c22+b13*c13*b23*c32*a32*a22+b13*c13*c23*b32*a32*a22-b13*c13*a33*a22*b32*c22-b13*c13*a33*a22*c32*b22+2*b13*c13*a33*b22*a32*c22-3*b13*a23*c33*c22*b32*a12-b13*b23*c23*a12*a32*c32-b13*c13*b33*a32*a22*c22-b13*c13*c33*a32*a22*b22-b13*a23*b23*c12*c32*a32+2*b13*a23*c23*a32*c32*b12-b13*a23*c23*b32*c32*a12+3*b13*b23*a33*c12*c32*a22-3*b13*b23*a33*c32*c22*a12+3*b13*b23*c33*a12*a32*c22-3*b13*a23*a33*c12*c32*b22+3*b13*a23*b33*c32*c22*a12-3*b13*a23*b33*c22*a32*c12+3*a13*c23*a33*b22*b32*c12-3*a13*c23*a33*b22*c32*b12-3*a13*b23*b33*c12*c32*a22-3*a13*b23*c33*c22*a32*b12-a13*b13*a33*c32*c22*b22-a13*c13*a33*b32*b22*c22+a13*c13*b23*b32*a32*c22+a13*c13*c23*b32*a32*b22-2*a13*c13*b23*c32*a32*b22-3*a13*c23*b33*b22*a32*c12+3*a13*c23*b33*a22*c32*b12+3*a13*c23*c33*b22*a32*b12-2*a13*b13*c23*b32*a32*c22+a13*b13*b23*c32*a32*c22+a13*b13*c23*c32*b32*a22+a13*b13*c23*c32*a32*b22+a13*b33*c33*a22*b22*c12+a13*b33*c33*a22*c22*b12-a13*c13*c33*b32*b22*a22-a13*c13*b33*a22*c32*b22-a13*c13*b33*b22*a32*c22+2*a13*b13*c33*a22*c32*b22-a13*b13*c33*b22*a32*c22+a13*c13*a23*c32*b32*b22+3*a13*a23*c33*b12*b32*c22-3*a13*a23*b33*c22*c32*b12-3*a13*a23*c33*b22*b32*c12+3*a13*a23*b33*c12*c32*b22-a13*a23*b23*c12*c32*b32-a13*a23*c23*b12*b32*c32-3*a13*b23*a33*c22*b32*c12-a13*b23*c23*a32*b32*c12-2*a13*b33*c33*b22*c22*a12-a13*b23*c23*a32*c32*b12+a13*a33*c33*b12*b22*c22+a13*a33*b33*c12*c22*b22+2*a13*b23*c23*b32*c32*a12+a13*b13*a23*c32*b32*c22-3*a13*c23*c33*b12*b32*a22,c23^2*a33*b11*b31*a11+c13*a23*c23*b11*b31*a31-a13^2*c33*b31*b21*c21-c23*b33*c33*a11^2*b21+b13*a23*c23*a31*b31*c11-a23*b23*c33*c11*a31*b11-b13*c13*c33*b31*a21^2+3*a13*a23*c33*b21*b31*c11+3*a13*c23*b33*b21*a31*c11+c13*a23*b23*a31*c31*b11-a23*c33^2*b11*b21*a11+a13*b23*c23*a31*c31*b11-2*b13*a23*c23*a31*c31*b11+a13^2*b23*c31*b31*c21+3*a13*a23*b33*c21*c31*b11-b13^2*a33*c31*c21*a21-a13*c13*a33*c31*b21^2-a13*a33*b33*c11*c21*b21+a23*a33*b33*c11*c21*b11-b23*c23*b33*a11*a31*c11-b13^2*a23*c31^2*a21-b13^2*c23*a31^2*c21+b13^2*a33*a31*c21^2+b13^2*c33*c31*a21^2-b13*c33^2*a21^2*b11-b13*a33^2*c21^2*b11+b13*a23^2*c31^2*b11+b13*c23^2*a31^2*b11-a13^2*b23*c31^2*b21-a13*c33^2*b21^2*a11-a13*b33^2*c21^2*a11+a13*b23^2*c31^2*a11+a13*c23^2*b31^2*a11-a13^2*c23*b31^2*c21+a13^2*b33*b31*c21^2+a13^2*c33*c31*b21^2-c23^2*a33*b11^2*a31-c23^2*b33*a11^2*b31+c23*a33^2*b11^2*c21+c23*b33^2*a11^2*c21+b23*a33^2*c11^2*b21+b23*c33^2*a11^2*b21-b23^2*a33*c11^2*a31-b23^2*c33*a11^2*c31+a23*b33^2*c11^2*a21+a23*c33^2*b11^2*a21-a23^2*b33*c11^2*b31-a23^2*c33*b11^2*c31+c13^2*b33*b31*a21^2-c13*a33^2*b21^2*c11-c13*b33^2*a21^2*c11+c13*a23^2*b31^2*c11+c13*b23^2*a31^2*c11-c13^2*a23*b31^2*a21-c13^2*b23*a31^2*b21+c13^2*a33*a31*b21^2-b13*a23^2*c11*c31*b31+b13*c33^2*a11*a21*b21-b13*a23*b23*c31^2*a11+b13^2*c23*c31*a31*a21+b13^2*a23*c31*a31*c21-b13^2*c33*a31*a21*c21-b13*c13*b33*c31*a21^2+b13*c13*c23*a31^2*b21+b13*c13*b23*a31^2*c21-b13*b23*c23*a31^2*c11+b13*b33*c33*a21^2*c11+b13*a33*b33*c21^2*a11+b13*a33^2*c11*c21*b21-b13*c23^2*a11*a31*b31+c13^2*a23*b31*a31*b21+c13^2*b23*b31*a31*a21-c13^2*a33*b31*b21*a21-c13^2*b33*a31*a21*b21+c13*b33*c33*a21^2*b11-c13*a23^2*b11*b31*c31-c13*a23*c23*b31^2*a11-c13*b23*c23*a31^2*b11-c13*b23^2*a11*a31*c31+c13*a33*c33*b21^2*a11+c13*a33^2*b11*b21*c21+c13*b33^2*a11*a21*c21+a23*b23*a33*c11^2*b31+a23*c23*c33*b11^2*a31+a23*c23*a33*b11^2*c31+a23*b23*b33*c11^2*a31-a23*a33*c33*b11^2*c21-a23*a33*b33*c11^2*b21-a23*b33^2*c11*c21*a11+a23^2*b33*c11*c31*b11+a23^2*c33*b11*b31*c11+b23*c23*c33*a11^2*b31+b23*c23*b33*a11^2*c31-b23*b33*c33*a11^2*c21-b23*a33*b33*c11^2*a21-b23*a33^2*c11*c21*b11-b23*c33^2*a11*a21*b11+b23^2*a33*c11*c31*a11+b23^2*c33*a11*a31*c11-c23*a33^2*b11*b21*c11-c23*a33*c33*b11^2*a21-c23*b33^2*a11*a21*c11+c23^2*b33*a11*a31*b11-a13*c13*c33*a31*b21^2+a13*b13*a23*c31^2*b21+a13*b13*b23*c31^2*a21-a13*b13*a33*b31*c21^2-a13*b13*b33*a31*c21^2+a13*c13*a23*b31^2*c21+a13*c13*c23*b31^2*a21-a13*a23*b23*c31^2*b11-a13*a23*c23*b31^2*c11+a13*a33*b33*c21^2*b11+a13*a33*c33*b21^2*c11-a13*c23^2*b11*b31*a31-a13*b23^2*c11*c31*a31+a13*b33^2*c11*c21*a21+a13*c33^2*b11*b21*a21+a13^2*c23*c31*b31*b21-a13^2*b33*c31*c21*b21-3*a13*b23*c33*a21*b31*c11+2*a13*b13*c23*b31*a31*c21+a13*b13*a33*c31*c21*b21-a13*b13*b23*c31*a31*c21-a13*b13*c23*c31*b31*a21+2*a13*b33*c33*b21*c21*a11-a13*b33*c33*a21*b21*c11-a13*b33*c33*a21*c21*b11+3*a13*b23*a33*c11*c21*b31-2*a13*c13*b33*a21*b31*c21-a13*c13*b23*c31*b31*a21-2*a13*b13*c33*a21*c31*b21+a13*b13*c33*a21*b31*c21+a13*b13*c33*b21*a31*c21-a13*c13*a23*c31*b31*b21-a13*c13*c23*b31*a31*b21+a13*c13*b33*a21*c31*b21+a13*c13*b33*b21*a31*c21+3*a13*b23*b33*c11*c31*a21+2*a13*c13*b23*c31*a31*b21+a13*c13*a33*b31*b21*c21-a13*b13*c23*c31*a31*b21-2*a13*b23*c23*b31*c31*a11-3*a13*b23*a33*c21*c31*b11-3*a13*a23*c33*b11*b31*c21+b13*c13*a33*a21*c31*b21-3*b13*c23*a33*b21*c31*a11+b13*c13*b33*a31*a21*c21+3*a13*b23*c33*c21*a31*b11+a13*c13*c33*b31*b21*a21-a13*c13*b23*b31*a31*c21+c23*a33*b33*c11*a21*b11+c23*b33*c33*a11*a21*b11-2*c23*a33*b33*b11*c21*a11+c23*a33*c33*b11*b21*a11+c23*a33*b33*c11*b21*a11-2*b23*a33*c33*c11*b21*a11+b23*a33*b33*c11*c21*a11+b23*b33*c33*a11*a21*c11+b23*a33*c33*b11*c21*a11+b23*a33*c33*c11*a21*b11-b23*c23*a33*b11*c31*a11-b23*c23*a33*c11*b31*a11+2*b23*c23*a33*c11*a31*b11-b23*c23*c33*a11*a31*b11-2*a23*b33*c33*c11*a21*b11+2*a23*b23*c33*b11*c31*a11-a23*b23*b33*c11*c31*a11-a23*b23*a33*c11*c31*b11+a23*a33*c33*b11*b21*c11-a23*c23*c33*b11*b31*a11-a23*c23*b33*b11*c31*a11-a23*c23*b33*c11*a31*b11+2*a23*c23*b33*c11*b31*a11+a23*b33*c33*b11*c21*a11+a23*b33*c33*c11*b21*a11-a23*c23*a33*b11*b31*c11-a23*b23*c33*c11*b31*a11-3*c13*c23*b33*a11*a31*b21+3*c13*c23*b33*a21*a31*b11+3*c13*c23*a33*b21*b31*a11-3*c13*c23*a33*b11*b31*a21-3*c13*b23*c33*a21*a31*b11+3*c13*b23*c33*a21*b31*a11+3*c13*b23*b33*a11*a31*c21-c13*a33*c33*b11*b21*a21-c13*a33*b33*b21*c21*a11-c13*a33*b33*a21*c21*b11+2*c13*a33*b33*a21*b21*c11-c13*b33*c33*a11*a21*b21+3*c13*a23*c33*b21*a31*b11-3*c13*a23*b33*c21*a31*b11+3*c13*a23*b33*b21*c31*a11+3*c13*a23*a33*b11*b31*c21-3*c13*a23*a33*b21*c31*b11+c13*a23*b23*b31*c31*a11-2*c13*a23*b23*a31*b31*c11-3*c13*b23*b33*a21*c31*a11-3*c13*b23*a33*c21*b31*a11+3*c13*b23*a33*a21*c31*b11+c13*b23*c23*a11*a31*b31-3*c13*a23*c33*b21*b31*a11-b13*c13*a23*b31*a31*c21+3*b13*c23*a33*a21*b31*c11-3*b13*c23*b33*a21*a31*c11-b13*c13*c23*b31*a31*a21-b13*c13*b23*c31*a31*a21+3*b13*c23*b33*a21*c31*a11-3*b13*c23*c33*a21*b31*a11+3*b13*c23*c33*a11*a31*b21+b13*c13*c33*a31*a21*b21-2*b13*c13*a33*b21*a31*c21+b13*a23*b23*c11*c31*a31+2*b13*c13*a23*c31*b31*a21-b13*c13*a23*c31*a31*b21-b13*a33*c33*b21*c21*a11+2*b13*a33*c33*a21*c21*b11-b13*a33*c33*a21*b21*c11+3*b13*a23*a33*c11*c31*b21-b13*b33*c33*a11*a21*c21-3*b13*a23*c33*b21*a31*c11+3*b13*a23*c33*c21*b31*a11-3*b13*a23*b33*c21*c31*a11+3*b13*a23*b33*c11*c21*a31-3*b13*a23*a33*c11*c21*b31+b13*a23*c23*b31*c31*a11-a13*b13*a23*c31*b31*c21+b13*c13*a33*a21*b31*c21-b13*a33*b33*c11*c21*a21+3*b13*b23*c33*a21*a31*c11-3*b13*b23*c33*a11*a31*c21+b13*b23*c23*a11*a31*c31-3*b13*b23*a33*c11*c31*a21+3*b13*b23*a33*c21*c31*a11-3*a13*b23*b33*c11*c21*a31+a13*b23*c23*a31*b31*c11-a13*a33*c33*b11*b21*c21+3*a13*c23*c33*b11*b31*a21-3*a13*c23*c33*b21*a31*b11-3*a13*a23*b33*c11*c31*b21-3*a13*c23*a33*b21*b31*c11+3*a13*c23*a33*b21*c31*b11-3*a13*c23*b33*a21*c31*b11+a13*b13*b33*c31*c21*a21+a13*a23*b23*c11*c31*b31+a13*a23*c23*b11*b31*c31,-2*b23*a33*c21^2*b22*a12+a33*b23*b22*c22*c11*a21+a33*a23*b22*c21*c22*b11+a23*c23*a21*b31*b22*c12-a23^2*b21*c22*b31*c12+2*b23*a33*a21*c21*c12*b22-c23^2*a21*b31*b22*a12+2*a33*c23*c21*b22^2*a11-2*a23*b13*a21*c21*b32*c22-2*b33*a23*b22*c22*c11*a21+2*a23*c23*c21*b32*b11*a22-a23*c23*c21*b22*a32*b11+2*b23*c23*c21*a32*a11*b22+b23*a33*c21^2*a22*b12-b23*c23*a21*c22*a32*b11-2*b23*c13*a21*b21*c32*a22-c23*a33*b21*c21*a22*b12-2*c13*b23*b21*c31*a22^2-2*c33*b23*a22*a21*b22*c11+a23*c23*b21*a22*b31*c12-2*a33*c23*a22*b22*b11*c21-c23*b33*a21*b21*a22*c12-a23*b23*a21*c22*b32*c11+a13*c23*a21*c31*b22^2-a23*c33*a21*b12*b22*c21+2*a23*c13*b21^2*c32*a22-2*a33*c23*b22*b21*c22*a11+c33*b23*b22*a11*a21*c22+c33*a23*a22*b22*b11*c21+b23*c13*a21*b21*a32*c22+a23*b33*c21^2*b22*a12-a13*a23*b21*b22*c22*c31+b23*c33*a21^2*c22*b12-2*b13*a23*a21*c22^2*b31+b13*a23*b21*c22^2*a31+b13*b23*a21*c22^2*a31+b13*b23*c21*c31*a22^2+b13*c23*b21*c31*a22^2-2*b13*c23*c21*b31*a22^2-2*c13*a23*a21*c31*b22^2+c13*a23*c21*b22^2*a31+a13*a23*b21*c22^2*b31+a13*a23*c21*c31*b22^2+a13*b23*a21*c22^2*b31-2*a13*b23*b21*c22^2*a31-2*a13*c23*c21*b22^2*a31+2*c23^2*a21*b31*a22*b12-c23^2*a21*b22*a31*b12-2*c23^2*a21*b32*b11*a22+c23^2*a21*b22*a32*b11+c23^2*a21*b22*b32*a11-c23^2*b21*a31*a22*b12+2*c23^2*b21*a31*b22*a12-c23^2*b21*a22*b31*a12-2*c23^2*b21*a32*a11*b22+c23^2*b21*a22*b32*a11+c23^2*b21*a22*a32*b11+c23*a33*b21^2*a22*c12-2*c23*a33*b21^2*c22*a12+c23*b33*a21^2*b22*c12-2*c23*b33*a21^2*c22*b12+c23*c33*b12*b22*a21^2+c23*c33*a12*a22*b21^2-c23*a13*b21^2*c32*a22+2*c23*a13*b21^2*a32*c22-c23*b13*a21^2*c32*b22+2*c23*b13*a21^2*b32*c22-c23*c13*b22*b32*a21^2-c23*c13*a32*a22*b21^2-a33*a23*c11*c21*b22^2-a33*a23*b11*b21*c22^2-a33*b23*a21*c22^2*b11+2*a33*b23*b21*c22^2*a11-a33*c23*a21*b22^2*c11+2*b33*a23*a21*c22^2*b11-b33*a23*b21*c22^2*a11-b33*b23*c11*c21*a22^2-b33*b23*a11*a21*c22^2-b33*c23*b21*a22^2*c11+2*b33*c23*c21*a22^2*b11+2*c33*a23*a21*b22^2*c11-c33*a23*c21*b22^2*a11+2*c33*b23*b21*a22^2*c11-c33*b23*c21*a22^2*b11-c33*c23*b11*b21*a22^2-c33*c23*a11*a21*b22^2-a23*a13*c22*c32*b21^2-a23*a13*b22*b32*c21^2+2*a23*b13*c21^2*b32*a22-a23*b13*c21^2*a32*b22-a23*c13*b21^2*a32*c22+a23*a33*c12*c22*b21^2+a23*a33*b12*b22*c21^2-2*a23*b33*c21^2*a22*b12-2*a23*c33*b21^2*a22*c12+a23*c33*b21^2*c22*a12+2*a23^2*b21*c31*b22*c12-a23^2*b21*c31*c22*b12-2*a23^2*b21*c32*c11*b22+a23^2*b21*c22*b32*c11+a23^2*b21*c22*c32*b11-a23^2*c21*b31*b22*c12+2*a23^2*c21*b31*c22*b12-a23^2*c21*b22*c31*b12-2*a23^2*c21*b32*b11*c22+a23^2*c21*b22*c32*b11+a23^2*c21*b22*b32*c11-b23*a13*c21^2*b32*a22+2*b23*a13*c21^2*a32*b22-b23*b13*c22*c32*a21^2-b23*b13*a22*c21^2*a32+2*b23*c13*a21^2*c32*b22-b23*c13*a21^2*b32*c22+2*b23^2*a21*c31*a22*c12-b23^2*a21*c31*c22*a12-b23^2*a21*c22*a31*c12-2*b23^2*a21*c32*c11*a22+b23^2*a21*c22*a32*c11+b23^2*a21*c22*c32*a11-b23^2*c21*a31*a22*c12+2*b23^2*c21*a31*c22*a12-b23^2*c21*a22*c31*a12-2*b23^2*c21*a32*a11*c22+b23^2*c21*a22*c32*a11+b23^2*c21*a22*a32*c11+b23*b33*c12*c22*a21^2+b23*b33*a12*a22*c21^2-2*b23*c33*a21^2*b22*c12+b23*c23*a21*a31*c22*b12-2*b23*c23*a21*a22*b31*c12-2*b23*c23*a21*a22*c31*b12+b23*c23*a21*b31*c22*a12+b23*c23*a21*b22*c31*a12-2*b23*a13*b21*c21*a32*c22+b23*b13*a21*c21*c32*a22+b23*b13*a21*c21*a32*c22+b23*c13*a21*c21*b32*a22-2*b23*c13*a21*c21*a32*b22+b23*c13*b21*a22*c21*a32+b23*c23*a21*a31*b22*c12+a23*a13*b21*c21*c32*b22+c33*b23*a22*c21*b22*a11+c33*b23*a22*a21*c22*b11-2*c33*b23*a22*b21*c22*a11+c33*c23*a22*b22*b11*a21+c33*c23*a22*b21*b22*a11+b23*a13*a21*c22*c32*b21+b23*a13*a21*c21*b32*c22+b23*a13*b21*c21*c32*a22+2*b23*c23*a21*a22*b32*c11+2*b23*c23*a21*a22*c32*b11-b23*c23*a21*b22*c32*a11-b23*c23*a21*b22*a32*c11-b23*c23*a21*c22*b32*a11+b23*c23*b21*a31*a22*c12-2*b23*c23*b21*a31*c22*a12+b23*c23*b21*a22*c31*a12+2*b23*c23*b21*a32*a11*c22-b23*c23*b21*a22*c32*a11-b23*c23*b21*a22*a32*c11+b23*c23*c21*a31*a22*b12-2*b23*c23*c21*a31*b22*a12+b23*c23*c21*a22*b31*a12-b23*c23*c21*a22*b32*a11-b23*c23*c21*a22*a32*b11-b23*a33*a21*c12*c22*b21-b23*a33*a21*c21*c22*b12-b23*a33*b21*c21*c12*a22+2*b23*a33*b21*c21*c22*a12-b23*b33*a21*c21*c12*a22-b23*b33*a21*c21*c22*a12+2*b23*c33*a21*b21*a22*c12-b23*c33*a21*c21*a22*b12+2*b23*c33*a21*c21*b22*a12-b23*c33*a21*b21*c22*a12-b23*c33*b21*a12*a22*c21-c23*a33*a21*b21*b22*c12-c23*a33*a21*b12*b22*c21+2*c23*a33*a21*b21*b12*c22+2*c23*a33*b21*c21*b22*a12+2*c23*b33*a21*c21*a22*b12-c23*b33*a21*c21*b22*a12+2*c23*b33*a21*b21*c22*a12-c23*b33*b21*a12*a22*c21-c23*c33*a21*b21*b12*a22-c23*c33*a21*b21*b22*a12+c23*a13*a21*b21*c32*b22+c23*a13*a21*b22*b32*c21-2*c23*a13*a21*b21*b32*c22+c23*a13*b21*c21*b32*a22-2*c23*a13*b21*c21*a32*b22+c23*b13*a21*b21*c32*a22-2*c23*b13*a21*c21*b32*a22+c23*b13*a21*c21*a32*b22-2*c23*b13*a21*b21*a32*c22+c23*b13*b21*a22*c21*a32+c23*c13*a21*b21*b32*a22+c23*c13*a21*b21*a32*b22+a33*a23*b22*c22*c11*b21+a33*b23*a22*c11*c21*b22-2*a33*b23*a22*c22*c11*b21+a33*b23*a22*c21*c22*b11-2*a33*b23*b22*c21*c22*a11+a33*c23*a22*b21*b22*c11+a33*c23*a22*b11*b21*c22+a33*c23*b22*a21*c22*b11+b33*a23*a22*c11*c21*b22+b33*a23*a22*c22*c11*b21-2*b33*a23*a22*c21*c22*b11+b33*a23*b22*c21*c22*a11+b33*b23*a22*c22*c11*a21+b33*b23*a22*c21*c22*a11+b33*c23*a22*a21*b22*c11-2*b33*c23*a22*c21*b22*a11-2*b33*c23*a22*a21*c22*b11+b33*c23*a22*b21*c22*a11+b33*c23*b22*a11*a21*c22-2*c33*a23*a22*b21*b22*c11+c33*a23*a22*b11*b21*c22-2*c33*a23*b22*a21*c22*b11+c33*a23*b22*b21*c22*a11-2*b23*a13*a21*c21*c32*b22-a13*b23*a21*b22*c22*c31+2*a13*b23*b21*a22*c22*c31-a13*b23*c21*a22*c22*b31-a13*b23*c21*a22*c31*b22+2*a13*b23*c21*b22*c22*a31-a13*c23*a21*b22*c22*b31-a13*c23*b21*a22*c22*b31-a13*c23*b21*a22*c31*b22+2*a13*c23*b21*b22*c22*a31+2*a13*c23*c21*a22*b22*b31-a13*a23*c21*b22*c22*b31+2*b13*a23*a21*b22*c22*c31-b13*a23*b21*a22*c22*c31+2*b13*a23*c21*a22*c22*b31-b13*a23*c21*a22*c31*b22-b13*a23*c21*b22*c22*a31-b13*b23*a21*a22*c22*c31-b13*b23*c21*a22*c22*a31-b13*c23*a21*a22*c31*b22+2*b13*c23*a21*a22*c22*b31-b13*c23*a21*b22*c22*a31-b13*c23*b21*a22*c22*a31+2*b13*c23*c21*a22*b22*a31+2*c13*a23*a21*b22*c22*b31-c13*a23*b21*a22*c22*b31+2*c13*a23*b21*a22*c31*b22-c13*a23*b21*b22*c22*a31-c13*a23*c21*a22*b22*b31+2*c13*b23*a21*a22*c31*b22-c13*b23*a21*a22*c22*b31-c13*b23*a21*b22*c22*a31+2*c13*b23*b21*a22*c22*a31-c13*b23*c21*a22*b22*a31-c13*c23*a21*a22*b22*b31-c13*c23*b21*a22*b22*a31+a23*a13*b21*c21*b32*c22+a23*b13*a21*c21*c32*b22+a23*b13*a21*c22*c32*b21-2*a23*b13*b21*c21*c32*a22+a23*b13*b21*c21*a32*c22-2*a23*c13*a21*b21*c32*b22+a23*c13*a21*b22*b32*c21+a23*c13*a21*b21*b32*c22-2*a23*c13*b21*c21*b32*a22+a23*c13*b21*c21*a32*b22-2*a23*b23*c21*b31*c22*a12+a23*b23*c21*b22*c31*a12-a23*b23*c21*a22*b32*c11-a23*b23*c21*a22*c32*b11-a23*b23*c21*b22*c32*a11-a23*b23*c21*b22*a32*c11+2*a23*b23*c21*c22*b32*a11+2*a23*b23*c21*c22*a32*b11+a23*b23*c21*a31*b22*c12-2*a23*b23*c21*a31*c22*b12+a23*b23*c21*a22*b31*c12+a23*b23*c21*a22*c31*b12-2*a23*b23*a21*c31*b22*c12+a23*b23*a21*c31*c22*b12+a23*b23*a21*c22*b31*c12+2*a23*b23*a21*c32*c11*b22-a23*b23*a21*c22*c32*b11-2*a23*b23*b21*c31*a22*c12+a23*b23*b21*c31*c22*a12+a23*b23*b21*c22*a31*c12+2*a23*b23*b21*c32*c11*a22-a23*b23*b21*c22*a32*c11-a23*b23*b21*c22*c32*a11-2*a23*c23*a21*b31*c22*b12+a23*c23*a21*b22*c31*b12+2*a23*c23*a21*b32*b11*c22-a23*c23*a21*b22*c32*b11-a23*c23*a21*b22*b32*c11-2*a23*c23*b21*a31*b22*c12-2*a23*c23*b21*b22*c31*a12-a23*c23*b21*a22*b32*c11-a23*c23*b21*a22*c32*b11+2*a23*c23*b21*b22*c32*a11+2*a23*c23*b21*b22*a32*c11-a23*c23*b21*c22*b32*a11-a23*c23*b21*c22*a32*b11-2*a23*c23*c21*b31*a22*b12+a23*c23*c21*b31*b22*a12+a23*c23*c21*b22*a31*b12-a23*c23*c21*b22*b32*a11-a23*a33*b21*c21*c12*b22-a23*a33*b21*c21*c22*b12-a23*b33*a21*c21*c12*b22-a23*b33*a21*c12*c22*b21+2*a23*b33*a21*c21*c22*b12+2*a23*b33*b21*c21*c12*a22-a23*b33*b21*c21*c22*a12+2*a23*c33*a21*b21*b22*c12-a23*c33*a21*b21*b12*c22+2*a23*c33*b21*c21*a22*b12-a23*c33*b21*c21*b22*a12+a23*c23*b21*a31*c22*b12+a23*c23*b21*a22*c31*b12+a23*c23*b21*b31*c22*a12+c13*b23*c21*b31*a22^2+c13*c23*a21*b22^2*a31+c13*c23*b21*b31*a22^2,-2*b13*a23*b12*a32*c11^2+2*b13*c13*a31*b12*a22*c11+c13*b33*a11*a12*c22*b11+2*b33*c13*a12*a11*b21*c12+2*a13*c33*a12*c22*b11^2+b13*c13*a21*a12*b32*c11+a13*a23*b12*b32*c11^2-2*a13*c13*b32*a11*b21*c12+a13*b33*c12*b11*c22*a11+b13^2*a12*c22*a31*c11+b13*a33*c12*b11*c22*a11-b13*c23*a12*c11*a32*b11-b33*b13*c12*a12*a21*c11-a13*b23*c12*b11*c32*a11+2*b13*c33*b12*c22*a11^2+c13*c23*a12*a32*b11^2-b13*b23*a12*c11*c32*a11-2*b13*c33*a11*b12*a22*c11-a13*c33*c12*a22*b11^2-a13^2*c12*b32*c21*b11+b13^2*c12*a31*c22*a11+2*a13*b33*a12*b22*c11^2-2*c33*a13*a11*c21*b12^2+2*c13^2*a12*b32*b21*a11-2*c13*a33*b11*c12*b22*a11-a13*a23*c12*b11*b32*c11-2*a13*c13*b12*a21*c32*b11+c13*b33*a12*c11*a22*b11+a13*c23*c12*a32*b11^2+b13*c13*a32*c11*b21*a12-2*a13*c23*a12*c32*b11^2+a23*c13*b12*a11*b31*c12+a23*c13*b31*a12*b11*c12+c33*a13*c11*a21*b12^2-a13*c23*b12*c11*b32*a11-c13*c23*b12*a11*a32*b11-c23*c13*a31*b12^2*a11-a13*c23*b11*b12*a32*c11+a13^2*c12*b22*c31*b11-c13^2*b12*a32*b21*a11+2*a13^2*b12*c32*c21*b11-c33*b13*a21*b12*a11*c12+a13*b33*c11*b12*c22*a11-2*a13*b33*c11*a12*c22*b11+a13*c33*b11*c12*b22*a11+a13*c33*b11*b12*a22*c11-2*a13*c33*b11*b12*c22*a11-2*a13*b13*c32*a11*c21*b12-a13*b13*c31*c12*a22*b11-a13*b13*c31*c12*b22*a11-b13*b23*c12*a11*a32*c11-b13*c23*a11*c12*a32*b11+2*b13*c23*a11*b12*a32*c11-b13*c23*a11*a12*b32*c11+2*b13*c23*a11*a12*c32*b11-2*b13*a33*c11*c12*a22*b11+2*b13*c13*a12*b22*c31*a11-2*b13*c13*a12*b21*c32*a11+2*b13*a23*c11*c12*a32*b11-b13*a23*c11*c12*b32*a11+2*b13*a23*c11*b12*c32*a11-b13*a23*c11*a12*c32*b11-b13*a23*c12*b11*c32*a11-b13*c13*a22*a11*c31*b12+b13*c13*a21*c12*b32*a11+b13*c13*a21*b12*c32*a11+b13*c13*a21*a12*c32*b11-2*b13*c13*a12*b32*c21*a11+2*b13*c13*a12*b31*c22*a11-2*b13*c13*a32*c11*a21*b12+c13*c33*b12*a11*a22*b11+b13*c13*a32*a11*c21*b12+2*b13*c13*a31*c12*a22*b11-b13*c13*a31*c12*b22*a11-b13*c13*a31*b12*c22*a11-b13*c13*a31*a12*b22*c11-b13*c13*a31*a12*c22*b11-b13*c13*a22*c11*b31*a12-b13*c13*a22*b11*c31*a12-b13*c13*a22*a11*b31*c12+b13*c13*a32*a11*b21*c12-2*b13*c13*a32*b11*a21*c12+b13*c13*a32*b11*c21*a12+b13*a33*c11*c12*b22*a11-2*b13*a33*c11*b12*c22*a11+b13*a33*c11*a12*c22*b11+b13*b33*c12*a11*a22*c11+b13*b33*a12*c11*c22*a11+b13*c33*a11*c12*a22*b11+b13*c33*a11*a12*b22*c11-2*b13*c33*a11*a12*c22*b11+b13*c33*a12*c11*a22*b11+a13*c13*b21*b12*c32*a11+a13*c13*b21*a12*c32*b11-2*a13*c13*b12*a32*c21*b11+2*a13*c13*b12*a31*c22*b11+2*a13*c13*b12*a22*c31*b11-a13*a23*b12*c11*c32*b11-2*a13*b13*c32*b11*c21*a12+a13*b13*c32*a11*b21*c12+a13*b13*c21*b12*a32*c11+a13*b13*c21*a12*b32*c11-2*a13*b13*c12*a32*b21*c11+2*a13*b13*c12*a31*b22*c11+2*a13*b13*c12*a22*b31*c11-2*a13*b13*c12*a21*b32*c11+a13*c13*b32*a11*c21*b12-a13*c13*b31*c12*a22*b11+2*a13*c13*b31*c12*b22*a11-a13*b13*c31*b12*a22*c11+2*a13*b13*c31*b12*c22*a11-a13*b13*c31*a12*b22*c11+2*a13*b13*c31*a12*c22*b11-a13*b13*c22*c11*a31*b12-a13*b13*c22*c11*b31*a12-a13*b13*c22*b11*a31*c12-a13*b13*c22*a11*b31*c12+a13*b13*c21*c12*a32*b11+a13*b13*c21*c12*b32*a11-2*a13*c33*b11*a12*b22*c11+a13*c33*b12*c11*b22*a11+a13*a33*c12*b11*b22*c11-a13*b23*c11*c12*a32*b11+2*a13*b23*c11*c12*b32*a11+a13*b13*c32*c11*b21*a12+a13*b13*c32*b11*a21*c12+a13*b13*c32*c11*a21*b12+a13*c13*b32*b11*c21*a12+a13*c13*b32*c11*a21*b12-2*a13*c13*b32*c11*b21*a12+a13*c13*b32*b11*a21*c12-2*a13*b33*c11*c12*b22*a11-2*a33*b13*b11*a21*c12^2+a33*a13*c21*b12^2*c11+a33*a13*b21*c12^2*b11+a33*b13*a11*b21*c12^2+2*c13^2*b12*a32*a21*b11-2*a33*c13*c11*a21*b12^2+a33*c13*a11*c21*b12^2-2*a13^2*b12*c31*c22*b11+a13^2*b12*c22*b31*c11-a13^2*b12*c21*b32*c11+2*a13^2*c12*b32*b21*c11-a13^2*b12*c32*b21*c11-a13^2*c12*b21*c32*b11+a13^2*b12*c31*b22*c11+a13^2*c12*b31*c22*b11-2*a13^2*c12*b31*b22*c11+a13*a23*c12*c32*b11^2+a13*b23*b12*a32*c11^2-2*a13*b23*a12*b32*c11^2-a13*a33*c12*c22*b11^2-a13*a33*b12*b22*c11^2-a13*b33*b12*a22*c11^2-b13^2*c12*a32*c21*a11-b13*b33*c12*c22*a11^2-b13*b33*a12*a22*c11^2-b13*c33*c12*b22*a11^2+b13*a23*a12*b32*c11^2+b13*b23*c12*c32*a11^2+b13*b23*a12*a32*c11^2+b13*c23*c12*b32*a11^2-2*b13*c23*b12*c32*a11^2+2*b13*a33*b12*a22*c11^2-b13*a33*a12*b22*c11^2-2*b13^2*c12*a31*a22*c11+b13^2*c12*a22*c31*a11-b13^2*c12*a21*c32*a11-b13^2*a12*c32*a21*c11+2*b13^2*a12*c32*c21*a11+b13^2*a12*c31*a22*c11-2*b13^2*a12*c31*c22*a11-b13^2*a12*c21*a32*c11+2*b13^2*c12*a32*a21*c11-c13^2*a12*b32*a21*b11+c13^2*a12*b31*a22*b11-2*c13^2*a12*b31*b22*a11+c13^2*a12*b22*a31*b11-c13^2*a12*b21*a32*b11-2*c13*a23*c12*a32*b11^2+c13*a23*a12*c32*b11^2-2*c13*b23*c12*b32*a11^2+c13*b23*b12*c32*a11^2+c13*c23*b12*b32*a11^2+2*c13*a33*c12*a22*b11^2-c13*a33*a12*c22*b11^2+2*c13*b33*c12*b22*a11^2-c13*b33*b12*c22*a11^2-c13*c33*b12*b22*a11^2-c13*c33*a12*a22*b11^2+2*a23*c13*c11*a31*b12^2-a23*b13*a11*b31*c12^2+2*a23*b13*b11*a31*c12^2-a23*c13*a11*c31*b12^2-a23*a13*c31*b12^2*c11-a23*a13*b31*c12^2*b11+2*b23*a13*a11*b31*c12^2-b23*a13*b11*a31*c12^2-b23*b13*c31*a12^2*c11-b23*b13*a31*c12^2*a11+2*b23*c13*c11*b31*a12^2-b23*c13*b11*c31*a12^2-c23*a13*c11*a31*b12^2+2*c23*a13*a11*c31*b12^2-c23*b13*c11*b31*a12^2+2*c23*b13*b11*c31*a12^2-c23*c13*b31*a12^2*b11-2*b33*c13*c11*b21*a12^2+c13^2*b12*a31*b22*a11-2*c13^2*b12*a31*a22*b11+c13^2*b12*a22*b31*a11-c13^2*b12*a21*b32*a11-2*b33*a13*a11*b21*c12^2+b33*a13*b11*a21*c12^2+b33*b13*c21*a12^2*c11+b33*b13*a21*c12^2*a11+b33*c13*b11*c21*a12^2+c33*b13*c11*b21*a12^2-2*c33*b13*b11*c21*a12^2+c33*c13*b21*a12^2*b11+c33*c13*a21*b12^2*a11-a13*c13*b31*b12*a22*c11-a13*c13*b31*b12*c22*a11+2*a13*c13*b31*a12*b22*c11-a13*c13*b31*a12*c22*b11-a13*c13*b22*c11*a31*b12-a13*c13*b22*b11*a31*c12-a13*c13*b22*b11*c31*a12-a13*c13*b22*a11*c31*b12+a13*c13*b21*c12*a32*b11+a13*c13*b21*b12*a32*c11-a13*b23*c11*b12*c32*a11+2*a13*b23*c11*a12*c32*b11-a13*c23*b11*c12*b32*a11+2*a13*c23*b11*b12*c32*a11+2*a13*c23*b11*a12*b32*c11+a13*a33*b12*c11*c22*b11+a13*b33*c11*c12*a22*b11-c13*c23*a12*b11*b32*a11+2*c13*a23*b11*c12*b32*a11+2*c13*a23*b11*b12*a32*c11-c13*a23*b11*b12*c32*a11-c13*a23*b11*a12*b32*c11-c13*a23*b12*c11*b32*a11+2*c13*b23*a11*c12*a32*b11-c13*b23*a11*b12*a32*c11+2*c13*b23*a11*a12*b32*c11-c13*b23*a11*a12*c32*b11-c13*b23*a12*c11*a32*b11-2*c13*a33*b11*b12*a22*c11+c13*a33*b11*b12*c22*a11+c13*a33*b11*a12*b22*c11+c13*a33*b12*c11*b22*a11-2*c13*b33*a11*c12*a22*b11+c13*b33*a11*b12*a22*c11-2*c13*b33*a11*a12*b22*c11+c13*c33*a12*b11*b22*a11+a23*a13*c12*b12*c31*b11+a23*a13*c12*b12*b31*c11-2*a23*b13*c12*c11*a31*b12+a23*b13*c12*c11*b31*a12-2*a23*b13*c12*b11*c31*a12+a23*b13*c12*a11*c31*b12+a23*b13*c31*a12*c11*b12-2*a23*c13*b12*c11*b31*a12-2*a23*c13*b12*b11*a31*c12+a23*c13*b12*b11*c31*a12+b23*b13*c12*a12*c31*a11+b23*a13*c12*c11*a31*b12-2*b23*a13*c12*c11*b31*a12+b23*a13*c12*b11*c31*a12-2*b23*a13*c12*a11*c31*b12+b23*a13*c31*a12*c11*b12+b23*b13*c12*a12*a31*c11-2*b23*c13*a12*c11*a31*b12+b23*c13*a12*b11*a31*c12-2*b23*c13*a12*a11*b31*c12+b23*c13*a12*a11*c31*b12+b23*c13*a31*b12*a11*c12+c23*c13*b12*a12*b31*a11+c23*a13*b12*c11*b31*a12+c23*a13*b12*b11*a31*c12-2*c23*a13*b12*b11*c31*a12-2*c23*a13*b12*a11*b31*c12+c23*a13*b31*a12*b11*c12+c23*b13*a12*c11*a31*b12-2*c23*b13*a12*b11*a31*c12+c23*b13*a12*a11*b31*c12-2*c23*b13*a12*a11*c31*b12+c23*b13*a31*b12*a11*c12+c23*c13*b12*a12*a31*b11-a33*a13*c12*b12*b21*c11-a33*c13*b21*a12*b11*c12-a33*a13*c12*b12*c21*b11+2*a33*b13*c12*c11*a21*b12-a33*b13*c12*c11*b21*a12+2*a33*b13*c12*b11*c21*a12-a33*b13*c12*a11*c21*b12-a33*b13*c21*a12*c11*b12+2*a33*c13*b12*c11*b21*a12+2*a33*c13*b12*b11*a21*c12-a33*c13*b12*b11*c21*a12-a33*c13*b12*a11*b21*c12+2*b33*a13*c12*c11*b21*a12-b33*a13*c12*b11*c21*a12-b33*a13*c12*c11*a21*b12-b33*b13*c12*a12*c21*a11+2*b33*c13*a12*c11*a21*b12+2*b33*a13*c12*a11*c21*b12-b33*a13*c21*a12*c11*b12-b33*c13*a12*b11*a21*c12-b33*c13*a12*a11*c21*b12-b33*c13*a21*b12*a11*c12-c33*a13*b12*c11*b21*a12-c33*a13*b12*b11*a21*c12+2*c33*a13*b12*b11*c21*a12+2*c33*a13*b12*a11*b21*c12-c33*a13*b21*a12*b11*c12-c33*b13*a12*c11*a21*b12+2*c33*b13*a12*b11*a21*c12-c33*b13*a12*a11*b21*c12+2*c33*b13*a12*a11*c21*b12-c33*c13*b12*a12*a21*b11-c33*c13*b12*a12*b21*a11,-b23*b33*a31*c32*c11*a32-b23*c33*b31*a32*a11*c32+2*c23*a33*b31*a32*b32*c11-a23*b33*a31*c32*c11*b32-a33*c23*b31^2*c32*a12-c13*a33*c31*b32^2*a21-2*b13*c33*c31*b32*a32*a21+c23*c33*b31*a32^2*b11+c33*c13*b32*b22*a31^2+2*c23*a33*a31*b32*b11*c32-b23*b33*c31*a32*a11*c32-c33*c13*a31*a32*b22*b31+a13*c33*b31*c32*a32*b21+a13*b33*a31*c32*b32*c21-a23*b33*c31*a32*c32*b11-2*a33*b33*a32*c22*b31*c11-2*a13*b33*c31*c32*b32*a21-2*b13*c33*a31*c32*a32*b21-a33*c13*a31*b32*c31*b22+a33*b23*a31*c12*c32*b31-2*c13*b33*b31*c32*a32*a21-c33^2*b32*a31*a22*b11-c23*a33*b31*b32*c32*a11-a33*c33*a31*b32*c21*b12-b33*c33*a31*b21*c32*a12-b33^2*c32*a31*a22*c11+2*b33*a13*b31*c32*c31*a22-a33*b33*c31*a32*b21*c12+b13*a33*c31*c32*b32*a21+c33*c13*a32*b31^2*a22-a33*b33*b31*c32*c21*a12+2*a33*c33*b31*b32*c21*a12-c23*c33*b31*a32*a11*b32+b33^2*a31*c32*c21*a12+b33*a23*b31*c31*c12*a32+2*b33*c33*c31*a21*b32*a12-c33*c13*a31*b32*b31*a22+a33*b23*b31*c31*c32*a12-2*b33*c33*a32*a31*c22*b11-a33*b33*a31*c32*c21*b12-2*b33^2*c31*a21*c32*a12-2*c33^2*b31*a21*b32*a12+2*a33*c23*b31^2*a32*c12+a33^2*b31*c32*c21*b12-a33*b23*c31^2*b32*a12+2*a33*b23*c31^2*a32*b12-a33*a23*c12*c32*b31^2-a33*a23*b12*b32*c31^2-2*a33*c13*a32*c22*b31^2+a33*c13*c32*b31^2*a22+a33*a13*c32*c22*b31^2+a33*a13*b32*c31^2*b22-2*a33*b13*a32*c31^2*b22+a33*b13*b32*c31^2*a22-2*a33^2*b31*c21*b32*c12+a33^2*c31*b32*c21*b12-2*a33^2*c31*b21*c32*b12-a33^2*b32*c31*b22*c11-a33^2*b32*c31*c22*b11+2*a33^2*b32*c22*b31*c11-a33^2*c32*b31*b22*c11-a33^2*c32*b31*c22*b11+2*a33^2*c32*b22*c31*b11+a33^2*b31*c32*b21*c12+a33^2*c31*b32*b21*c12+b33^2*c31*a32*c21*a12-b33^2*a32*c31*a22*c11-b33^2*a32*c31*c22*a11+2*b33^2*a32*c22*a31*c11-b33^2*c32*a31*c22*a11+2*b33^2*c32*a22*c31*a11+b33^2*a31*c32*a21*c12-2*b33^2*a31*c21*a32*c12+b33^2*c31*a32*a21*c12-b33*c23*a31^2*c32*b12+2*b33*c23*a31^2*b32*c12+b33*b13*c32*c22*a31^2+b33*b13*a32*c31^2*a22+b33*c13*c32*b22*a31^2-2*b33*c13*b32*c22*a31^2+2*b33*a23*c31^2*b32*a12-b33*a23*c31^2*a32*b12-b33*b23*c12*c32*a31^2-b33*b23*a12*a32*c31^2+b33*a13*a32*c31^2*b22-2*b33*a13*b32*c31^2*a22+2*c33*b23*a31^2*c32*b12-c33*b23*a31^2*b32*c12+c33*b13*b32*c22*a31^2-2*c33*b13*c32*b22*a31^2+c33*a13*a32*c22*b31^2-2*c33*a13*c32*b31^2*a22-c33*c23*b12*b32*a31^2-c33*c23*a12*a32*b31^2+2*c33*a23*b31^2*c32*a12-c33*a23*b31^2*a32*c12-c33^2*a32*b31*a22*b11-c33^2*a32*b31*b22*a11+2*c33^2*a32*b22*a31*b11+c33^2*a31*b32*a21*b12+c33^2*a31*b32*b21*a12-2*c33^2*a31*b21*a32*b12+c33^2*b31*a32*a21*b12+c33^2*b31*a32*b21*a12-c33^2*b32*a31*b22*a11+2*c33^2*b32*a22*b31*a11-a13*a33*c31*b32^2*c21-a13*a33*b31*c32^2*b21-a13*b33*a31*c32^2*b21+2*a13*b33*b31*c32^2*a21-a13*c33*a31*b32^2*c21+2*a13*c33*c31*b32^2*a21+2*b13*a33*a31*c32^2*b21-b13*a33*b31*c32^2*a21-b13*b33*a31*c32^2*a21-b13*b33*c31*a32^2*c21-b13*c33*b31*a32^2*c21+2*b13*c33*c31*a32^2*b21+2*c13*a33*a31*b32^2*c21+2*c13*b33*b31*a32^2*c21-c13*b33*c31*a32^2*b21-c13*c33*a31*b32^2*a21-c13*c33*b31*a32^2*b21+a23*b33*a31*c32^2*b11-2*a23*b33*b31*c32^2*a11+a23*c33*a31*b32^2*c11-2*a23*c33*c31*b32^2*a11+a23*a33*b31*c32^2*b11+a23*a33*c31*b32^2*c11-2*b23*a33*a31*c32^2*b11+b23*a33*b31*c32^2*a11+b23*b33*a31*c32^2*a11+b23*b33*c31*a32^2*c11+b23*c33*b31*a32^2*c11-2*b23*c33*c31*a32^2*b11-2*c23*a33*a31*b32^2*c11+c23*a33*c31*b32^2*a11-2*c23*b33*b31*a32^2*c11+c23*b33*c31*a32^2*b11+c23*c33*a31*b32^2*a11+2*a23*b33*c31*b32*c32*a11+2*a23*b33*b31*c32*c11*a32-a23*c33*b31*a32*b32*c11-a23*c33*b31*a32*c32*b11+2*a23*c33*b31*b32*c32*a11+2*a23*c33*c31*b32*b11*a32-a23*c33*a31*b32*b11*c32-a33*c33*b31*a32*b21*c12-a33*c33*b31*a32*c21*b12+2*a33*c33*b31*a21*b32*c12-a33*c33*b31*a21*c32*b12-a33*c33*b31*b21*c32*a12-a33*c33*c31*b32*a21*b12-a33*c33*c31*b32*b21*a12+2*a33*c33*c31*b21*a32*b12+a33*c33*a32*b31*b22*c11+a33*c33*a32*b31*c22*b11-2*a33*c33*a32*b22*c31*b11-2*a33*b33*c32*b22*c31*a11-a33*b33*a31*c32*b21*c12+2*a33*b33*a31*c21*b32*c12-a33*b33*b31*c32*a21*c12+2*a33*b33*b31*c21*a32*c12-a33*b33*c31*a32*c21*b12-a33*b33*c31*a21*b32*c12+2*a33*b33*c31*a21*c32*b12-a33*b33*c31*b32*c21*a12+2*a33*b33*c31*b21*c32*a12+a33*b33*a32*c31*b22*c11+a33*b33*a32*c31*c22*b11+a33*c23*a31*b31*b12*c32-2*a33*c23*a31*b31*b32*c12+a33*c23*a31*b12*b32*c31+a33*b33*c32*a22*b31*c11-2*a33*b33*c32*a22*c31*b11+a33*b33*c32*b31*c22*a11-2*a33*b23*a31*c31*c32*b12+a33*b23*a31*c31*c12*b32-2*a33*b23*b31*c31*c12*a32+a33*c23*b31*c31*b32*a12-2*a33*c23*b31*c31*a32*b12+2*a33*c13*a31*b32*b31*c22-a33*c13*a31*c32*b22*b31+2*a33*c13*b31*a32*c31*b22-a33*c13*b31*b32*c31*a22+a33*a23*b31*c31*c32*b12+a33*a23*b31*c31*c12*b32-a33*a13*b31*b32*c22*c31-a33*a13*b31*c32*c31*b22-a33*b13*a31*b32*c22*c31+2*a33*b13*a31*c32*c31*b22-a33*b13*a31*c32*c22*b31+2*a33*b13*b31*a32*c22*c31-a33*b13*b31*c32*c31*a22+b33*c33*a32*b31*c22*a11+b33*c33*a32*b22*c31*a11+b33*c33*b32*a31*a22*c11+b33*c33*b32*a31*c22*a11-2*b33*c33*b32*a22*c31*a11+b33*c33*c32*a31*a22*b11+b33*c33*c32*a31*b22*a11-2*b33*c33*c32*a22*b31*a11-b33*c33*a31*a21*b32*c12-b33*c33*a31*a21*c32*b12-b33*c33*a31*b32*c21*a12-b33*c33*b31*a32*a21*c12-b33*c33*b31*a32*c21*a12+2*b33*c33*b31*a21*c32*a12-b33*c33*c31*a32*a21*b12-b33*c33*c31*a32*b21*a12+2*b33*c33*a31*a32*b21*c12+2*b33*c33*a31*a32*c21*b12+b33*b23*a31*c31*c12*a32+b33*c23*a31*b31*c32*a12-2*b33*c23*a31*b31*a32*c12-2*b33*c23*a31*c31*b32*a12+b33*c23*a31*c31*a32*b12+b33*c23*b31*a12*a32*c31-2*b33*c33*a32*a31*b22*c11+b33*c33*a32*a22*b31*c11-2*b33*a23*b31*c31*c32*a12+b33*a23*a31*c12*c32*b31+b33*b23*a31*c31*c32*a12+b33*a23*a31*c31*c32*b12-2*b33*a23*a31*c31*c12*b32-b33*c13*b31*a32*c31*a22+2*b33*c13*a31*a32*c22*b31-b33*c13*a31*a32*c31*b22+2*b33*c13*a31*b32*c31*a22-b33*c13*a31*c32*b31*a22+2*b33*a13*a31*b32*c22*c31-b33*a13*a31*c32*c31*b22-b33*a13*a31*c32*c22*b31-b33*a13*b31*a32*c22*c31-b33*b13*a31*a32*c22*c31-b33*b13*a31*c32*c31*a22+c33*c23*a31*b31*b32*a12+c33*c23*a31*b31*b12*a32-2*c33*a23*b31*c31*b32*a12+c33*a23*b31*c31*a32*b12-2*c33*a23*a31*b31*b12*c32+c33*a23*a31*b31*b32*c12+c33*a23*a31*b12*b32*c31-2*c33*b23*a31*b31*c32*a12+c33*b23*a31*b31*a32*c12+c33*b23*a31*c31*b32*a12-2*c33*b23*a31*c31*a32*b12+c33*b23*b31*a12*a32*c31-c33*b13*a31*a32*c22*b31+2*c33*b13*a31*a32*c31*b22-c33*b13*a31*b32*c31*a22+2*c33*b13*a31*c32*b31*a22-c33*b13*b31*a32*c31*a22-c33*a13*a31*b32*c31*b22-c33*a13*a31*b32*b31*c22+2*c33*a13*a31*c32*b22*b31-c33*a13*b31*a32*c31*b22+2*c33*a13*b31*b32*c31*a22+a33*b33*c32*a31*b22*c11+2*a33*c33*a31*b21*c32*b12+a13*a33*b31*c32*b32*c21+a13*a33*c31*c32*b32*b21-2*a13*b33*b31*c32*a32*c21+a13*b33*c31*b32*a32*c21+a13*b33*c31*c32*a32*b21+a13*c33*a31*c32*b32*b21+a13*c33*b31*b32*a32*c21-2*a13*c33*b31*c32*b32*a21-2*a13*c33*c31*b32*a32*b21-2*b13*a33*a31*c32*b32*c21+b13*a33*b31*c32*a32*c21+b13*a33*c31*b32*a32*c21-2*b13*a33*c31*c32*a32*b21+b13*b33*a31*c32*a32*c21+b13*b33*c31*c32*a32*a21+b13*c33*a31*b32*a32*c21+b13*c33*a31*c32*b32*a21+b13*c33*b31*c32*a32*a21-2*c13*a33*a31*c32*b32*b21-2*c13*a33*b31*b32*a32*c21+c13*a33*b31*c32*a32*b21+c13*a33*b31*c32*b32*a21+c13*a33*c31*b32*a32*b21-2*c13*b33*a31*b32*a32*c21+c13*b33*a31*c32*a32*b21+c13*b33*a31*c32*b32*a21+c13*b33*c31*b32*a32*a21+c13*c33*a31*b32*a32*b21+c13*c33*b31*b32*a32*a21-a23*a33*b31*c32*c11*b32-a23*a33*c31*b32*b11*c32-a23*b33*c31*a32*b32*c11-b23*a33*c31*a32*b32*c11+2*b23*a33*c31*a32*c32*b11-b23*a33*c31*b32*c32*a11+2*b23*a33*a31*c32*c11*b32-b23*a33*b31*c32*c11*a32-b23*c33*a31*a32*b32*c11+2*b23*c33*a31*a32*c32*b11-b23*c33*a31*b32*c32*a11+2*b23*c33*c31*a32*a11*b32-c23*a33*b31*a32*c32*b11-c23*a33*c31*b32*b11*a32+2*c23*b33*a31*a32*b32*c11-c23*b33*a31*a32*c32*b11-c23*b33*a31*b32*c32*a11+2*c23*b33*b31*a32*a11*c32-c23*b33*c31*a32*a11*b32-c23*c33*a31*b32*b11*a32+a33*b33*c32*a31*c22*b11-a33*c33*a31*b32*b21*c12+a33*c33*b32*a31*b22*c11+a33*c33*b32*a31*c22*b11-2*a33*c33*b32*a22*b31*c11+a33*c33*b32*a22*c31*b11-2*a33*c33*b32*b31*c22*a11+a33*c33*b32*b22*c31*a11+a33*c33*c32*b31*a22*b11+a33*c33*c32*b31*b22*a11-2*a33*c33*c32*b22*a31*b11+a33*b33*b32*c31*a22*c11+a33*b33*b32*c31*c22*a11-2*a33*b33*b32*c22*a31*c11+b33*c33*a32*a22*c31*b11,-c13*b23*b21*a31*c22*a11-2*c13*b23*b21*a32*c21*a11+2*c13*a23*c21*b31*a22*b11-c13^2*a21*b21*b31*a22-b23*b33*c12*a21^2*c11+b13*a23*a21*c31*c12*b21+2*b13*c23*b21*a31*c22*a11-a13*a23*c31*c12*b21^2+2*b13*c23*a21*b22*c31*a11-c13*b23*a21^2*c32*b11-a23*c23*b21*a11*b31*c12-b13*c23*a21*a31*b22*c11-4*b13*c23*a21*b31*c22*a11+c13*b23*a21*a32*c21*b11-a23*b23*c21*a11*b31*c12-2*a13*b33*b21*c11*c21*a22-c13*a23*a21*b31*c22*b11+a23*a33*c22*b11^2*c21+2*a23*b33*b11*c21^2*a12+b13*c13*a21*b21*c22*a31+a13*b23*b21*c21*a31*c12-2*b23*a33*b21*c12*c21*a11+b23^2*a21*c12*a31*c11+c23^2*b21*a12*b31*a11+b13*c23*a21*a32*b21*c11-b13*a23*b21*c31*c22*a11+2*a13*c23*a21*b31*c22*b11+a23*b23*a32*b21*c11^2+b23*b33*a21*c11*c21*a12-2*a13*c33*a21*b21*b22*c11-b13*c13*a21^2*c31*b22-b13*c23*a21^2*b31*c12+a23*b33*b22*c11^2*a21-b13*b23*a21*c22*a31*c11-c13*c23*a21*b22*a31*b11+2*b23*c33*a22*b11*c21*a11-a23*b23*b21*c11*c31*a12+2*c13*b23*a21^2*b31*c12-a23*c23*b21*c11*a31*b12-b23*c23*a11*a32*b21*c11+c23*c33*a22*b11^2*a21+c13*c23*a21*b21*b31*a12-a13*a23*c21*b31*c22*b11+2*a23*b23*c21*c11*b31*a12-a13*b23*b32*c21^2*a11-a23*c23*b11*a21*b32*c11+a13*b23*a21*c21*b32*c11-b13*a23*a21*c31*b22*c11+a13*c13*b21*c21*b31*a22-2*a13*a23*b21*c32*c21*b11+2*a23*b33*a22*c11*c21*b11+b13*b33*a21*c11*c21*a22+2*b13*b23*a32*c21^2*a11-b13*a23*c21*b22*c31*a11+b23*a33*b21*c11*c21*a12+2*a13*c23*b21*b31*c22*a11+2*c13*b33*a21^2*c22*b11-b13*a33*c21^2*a22*b11+b23*b33*c22*a11^2*c21-c23*a33*a22*b11*b21*c11+b13*c33*a21*c21*a22*b11+c13*b23*a21*c21*a31*b12-a23*b23*a11*c32*b21*c11-a23*a33*b22*c11*c21*b11-2*a13*b23*b21*c21*c31*a12+c13*c33*a21*b11*b21*a22-c13*c23*a21*b31*a22*b11-a23*c33*b22*c11*b21*a11+b13*a33*b21*c11*c21*a22+2*c13*a23*b21*b22*c31*a11+a13*b23*a21*c32*c21*b11+a13*c23*a21*b32*b21*c11-b23*b33*c22*a11*a21*c11-a23*a33*c22*b11*b21*c11+b23^2*c11*a21*c32*a11+b23*a33*a22*c11^2*b21-2*c23*b33*c22*a11^2*b21+a13^2*c21^2*b22*b31+b13^2*a21^2*c22*c31+b13^2*c21^2*a22*a31+c13^2*a21^2*b22*b31+c13^2*b21^2*a22*a31-a23^2*b32*b21*c11^2-a23^2*c32*c21*b11^2-b23^2*a32*a21*c11^2-b23^2*c32*c21*a11^2-c23^2*a32*a21*b11^2-c23^2*b32*b21*a11^2+a13^2*b21^2*c22*c31-a13*b13*c21^2*b31*a22-a13*b13*c21^2*b22*a31-a13*c13*b21^2*c31*a22-a13*c13*b21^2*c22*a31+2*a13*a23*b32*c21^2*b11+2*a13*a23*c32*b21^2*c11-a13*a23*b31*b12*c21^2-a13*b23*a32*c21^2*b11+2*a13*b23*c21^2*b31*a12-a13*b23*c21^2*a31*b12-a13*c23*a32*b21^2*c11-a13*c23*b21^2*c32*a11+2*a13*c23*b21^2*c31*a12-a13*c23*b21^2*a31*c12-a13*a33*c22*c11*b21^2-a13*a33*b22*b11*c21^2+2*a13*b33*c21^2*a22*b11-a13*b33*c21^2*b22*a11+2*a13*c33*b21^2*a22*c11-a13*c33*b21^2*c22*a11-a13^2*b21*c21*c31*b22-a13^2*b21*c21*c22*b31-b13*c23*a21^2*b32*c11-b13*c23*a21^2*c32*b11+2*b13*c23*a21^2*c31*b12-b13*c13*a21^2*c22*b31-b13*a23*a32*c21^2*b11-b13*a23*b32*c21^2*a11-b13*a23*c21^2*b31*a12+2*b13*a23*c21^2*a31*b12+2*b13*b23*c32*a21^2*c11-b13*b23*c31*c12*a21^2-b13*b23*a31*a12*c21^2-b13^2*a21*c21*c22*a31-b13^2*a21*c21*c31*a22+2*b13*a33*c21^2*b22*a11-b13*b33*c22*c11*a21^2-b13*b33*a22*a11*c21^2+2*b13*c33*a21^2*b22*c11-b13*c33*a21^2*c22*b11-c13^2*a21*b21*b22*a31-c13*a23*a32*b21^2*c11-c13*a23*b21^2*c32*a11-c13*a23*b21^2*c31*a12+2*c13*a23*b21^2*a31*c12-c13*b23*a21^2*b32*c11-c13*b23*a21^2*c31*b12+2*c13*c23*b32*a21^2*b11+2*c13*c23*a32*b21^2*a11-c13*c23*b31*b12*a21^2-c13*c23*a31*a12*b21^2-c13*a33*b21^2*a22*c11+2*c13*a33*b21^2*c22*a11-c13*b33*a21^2*b22*c11-c13*c33*b22*b11*a21^2-c13*c33*a22*a11*b21^2+a23^2*c11*b32*c21*b11+a23*b23*a21*b32*c11^2+a23*c23*a32*c21*b11^2+a23*c23*a21*c32*b11^2-a23*a33*c12*b21^2*c11-a23*a33*b12*c21^2*b11+a23*a33*b22*c11^2*b21-a23*b33*a11*c21^2*b12-2*a23*b33*a22*c11^2*b21-a23*c33*a11*b21^2*c12-2*a23*c33*a22*b11^2*c21+a23*c33*c22*b11^2*a21+a23^2*c11*b21*c32*b11-2*a23^2*b21*c12*c31*b11+a23^2*b21*c11*c31*b12+a23^2*b21*c12*b31*c11+a23^2*c21*b12*c31*b11-2*a23^2*c21*b12*b31*c11+a23^2*c21*b11*b31*c12+2*a23*c33*c11*b21^2*a12-b23*b33*a12*c21^2*a11+b23*b33*a22*c11^2*a21-b23*c33*b11*a21^2*c12-2*b23*c33*b22*a11^2*c21+b23*c33*c22*a11^2*b21+b23*c23*b32*c21*a11^2+b23*c23*b21*c32*a11^2+2*b23*a33*a11*c21^2*b12-2*b23*a33*b22*c11^2*a21+b23^2*c11*a32*c21*a11-2*b23^2*a21*c12*c31*a11+b23^2*a21*c11*c31*a12+b23^2*c21*a12*c31*a11-2*b23^2*c21*a12*a31*c11+b23^2*c21*a11*a31*c12-b23*a33*b11*c21^2*a12+2*b23*c33*c11*a21^2*b12+c23^2*b11*a32*b21*a11+c23^2*b11*a21*b32*a11-2*c23^2*a21*b12*b31*a11+c23^2*a21*b11*b31*a12+c23^2*a21*b12*a31*b11-2*c23^2*b21*a12*a31*b11+c23^2*b21*a11*a31*b12+2*c23*a33*a11*b21^2*c12+c23*a33*a22*b11^2*c21-2*b23*c33*a21*c11*b21*a12+b23*c33*a21*b11*c21*a12+b23*c33*a21*a11*b21*c12-2*b23*c33*a21*a11*c21*b12+b23*c33*b21*a12*c21*a11-b23*c33*a22*c11*a21*b11-b23*c33*a22*c11*b21*a11+2*b23*c33*b22*a11*a21*c11+a13*b13*b21*c21*c31*a22+a13*b13*b21*c21*c22*a31+a13*c13*a21*b21*c31*b22+a13*c13*a21*b21*c22*b31-2*a13*c13*a21*c21*b22*b31+a13*c13*b21*c21*b22*a31-a13*a23*b21*c31*b22*c11+2*a13*a23*b21*c31*c22*b11-a13*a23*b21*c22*b31*c11-2*a13*a23*b21*c21*b32*c11+2*a13*a23*c21*b31*b22*c11-a13*a23*c21*b22*c31*b11+a13*a23*b21*c21*c31*b12+a13*a23*b21*c21*b31*c12-2*a13*b23*a21*c32*b21*c11+2*a13*b23*a21*c31*b22*c11-a13*b23*a21*c31*c22*b11-a13*b23*a21*c22*b31*c11+a13*b23*b21*c32*c21*a11-a13*b23*b21*c31*a22*c11-a13*b23*b21*c31*c22*a11+2*a13*b23*b21*c22*a31*c11+a13*b23*b21*c21*a32*c11-4*a13*b23*c21*a31*b22*c11+2*a13*b23*c21*a31*c22*b11+2*a13*b23*c21*a22*b31*c11-a13*b23*c21*a22*c31*b11-a13*b23*c21*b31*c22*a11+2*a13*b23*c21*b22*c31*a11+a13*b23*a21*c31*c12*b21+a13*b23*a21*c21*c31*b12-2*a13*b23*a21*c21*b31*c12-2*a13*c23*a21*b32*c21*b11-a13*c23*a21*b31*b22*c11-a13*c23*a21*b22*c31*b11+a13*c23*a21*b21*c32*b11+a13*c23*b21*a32*c21*b11+2*a13*c23*b21*a31*b22*c11-4*a13*c23*b21*a31*c22*b11-a13*c23*b21*a22*b31*c11+2*a13*c23*b21*a22*c31*b11+a13*c23*b21*b32*c21*a11-a13*c23*b21*b22*c31*a11-a13*c23*c21*b31*a22*b11-a13*c23*c21*b31*b22*a11+a13*b13*a21*c21*c22*b31+a13*b13*a21*c21*c31*b22-2*a13*b13*a21*b21*c22*c31+2*a13*c23*c21*b22*a31*b11+a13*c23*a21*b31*b12*c21-2*a13*c23*a21*b21*c31*b12+a13*c23*a21*b21*b31*c12-2*a13*c23*b21*c21*b31*a12+a13*c23*b21*c21*a31*b12+a13*a33*b21*c11*c21*b22+a13*a33*b21*c21*c22*b11+a13*b33*a21*c11*c21*b22+a13*b33*a21*c22*c11*b21-2*a13*b33*a21*c21*c22*b11+a13*b33*b21*c21*c22*a11+a13*c33*a21*b22*b11*c21+a13*c33*a21*b11*b21*c22-2*a13*c33*b21*c21*a22*b11+a13*c33*b21*c21*b22*a11+b13*c13*a21*b21*c31*a22+b13*c13*a21*c21*b31*a22+b13*c13*a21*c21*b22*a31-2*b13*c13*b21*c21*a22*a31-2*b13*a23*a21*c32*b21*c11+b13*a23*a21*c32*c21*b11-b13*a23*a21*c31*c22*b11+2*b13*a23*a21*c22*b31*c11+b13*a23*a21*c21*b32*c11+b13*a23*b21*c32*c21*a11+2*b13*a23*b21*c31*a22*c11-b13*a23*b21*c22*a31*c11+b13*a23*b21*c21*a32*c11+2*b13*a23*c21*a31*b22*c11-b13*a23*c21*a31*c22*b11-4*b13*a23*c21*a22*b31*c11+2*b13*a23*c21*a22*c31*b11+2*b13*a23*c21*b31*c22*a11-2*b13*a23*a21*c21*c31*b12+b13*a23*a21*c21*b31*c12+b13*a23*b21*c21*c31*a12-2*b13*a23*b21*c21*a31*c12-2*b13*b23*a21*c32*c21*a11-b13*b23*a21*c31*a22*c11+2*b13*b23*a21*c31*c22*a11-2*b13*b23*a21*c21*a32*c11+2*b13*b23*c21*a31*a22*c11-b13*b23*c21*a31*c22*a11-b13*b23*c21*a22*c31*a11+b13*b23*a21*c21*c31*a12+b13*b23*a21*c21*a31*c12+b13*c23*a21*a32*c21*b11+2*b13*c23*a21*a31*c22*b11+2*b13*c23*a21*a22*b31*c11-b13*c23*a21*a22*c31*b11+b13*c23*a21*b32*c21*a11+b13*c23*a21*b21*c32*a11-2*b13*c23*b21*a32*c21*a11-b13*c23*b21*a31*a22*c11-b13*c23*b21*a22*c31*a11-b13*c23*c21*a31*a22*b11-b13*c23*c21*a31*b22*a11+2*b13*c23*c21*a22*b31*a11-2*b13*c23*a21*b21*c31*a12+b13*c23*a21*b21*a31*c12+b13*c23*a21*c21*b31*a12-2*b13*c23*a21*c21*a31*b12+b13*c23*b21*a31*a12*c21-2*b13*a33*a21*c11*c21*b22+b13*a33*a21*c22*c11*b21+b13*a33*a21*c21*c22*b11-2*b13*a33*b21*c21*c22*a11+b13*b33*a21*c21*c22*a11-2*b13*c33*a21*b21*a22*c11-2*b13*c33*a21*c21*b22*a11+b13*c33*a21*b21*c22*a11+b13*c33*b21*a22*a11*c21+c13*a23*a21*b32*b21*c11-2*c13*a23*a21*b32*c21*b11-c13*a23*a21*b31*b22*c11+2*c13*a23*a21*b22*c31*b11+c13*a23*a21*b21*c32*b11+c13*a23*b21*a32*c21*b11-c13*a23*b21*a31*b22*c11+2*c13*a23*b21*a31*c22*b11+2*c13*a23*b21*a22*b31*c11-4*c13*a23*b21*a22*c31*b11+c13*a23*b21*b32*c21*a11-c13*a23*b21*b31*c22*a11-c13*a23*c21*b31*b22*a11-c13*a23*c21*b22*a31*b11+c13*a23*a21*b31*b12*c21+c13*a23*a21*b21*c31*b12-2*c13*a23*a21*b21*b31*c12+c13*a23*b21*c21*b31*a12-2*c13*a23*b21*c21*a31*b12+c13*b23*a21*a32*b21*c11+2*c13*b23*a21*a31*b22*c11-c13*b23*a21*a31*c22*b11-c13*b23*a21*a22*b31*c11+2*c13*b23*a21*a22*c31*b11+c13*b23*a21*b32*c21*a11+2*c13*b23*a21*b31*c22*a11-4*c13*b23*a21*b22*c31*a11+c13*b23*a21*b21*c32*a11-c13*b23*b21*a31*a22*c11+2*c13*b23*b21*a22*c31*a11-c13*b23*c21*a31*a22*b11+2*c13*b23*c21*a31*b22*a11-c13*b23*c21*a22*b31*a11+c13*b23*a21*b21*c31*a12-2*c13*b23*a21*b21*a31*c12-2*c13*b23*a21*c21*b31*a12+c13*b23*b21*a31*a12*c21-2*c13*c23*a21*b32*b21*a11+2*c13*c23*a21*b31*b22*a11-2*c13*c23*a21*b21*a32*b11+2*c13*c23*b21*a31*a22*b11-c13*c23*b21*a31*b22*a11-c13*c23*b21*a22*b31*a11+c13*c23*a21*b21*a31*b12+c13*a33*a21*b21*b22*c11+c13*a33*a21*b22*b11*c21-2*c13*a33*a21*b11*b21*c22+c13*a33*b21*c21*a22*b11-2*c13*a33*b21*c21*b22*a11+c13*b33*a21*b21*a22*c11-2*c13*b33*a21*c21*a22*b11+c13*b33*a21*c21*b22*a11-2*c13*b33*a21*b21*c22*a11+c13*b33*b21*a22*a11*c21+c13*c33*a21*b21*b22*a11+2*b23*c23*b11*a32*a21*c11-b23*c23*b11*a32*c21*a11-b23*c23*b11*a21*c32*a11-b23*c23*a11*a21*b32*c11-b23*c23*a21*c11*a31*b12-b23*c23*a21*c11*b31*a12-b23*c23*a21*b11*a31*c12-b23*c23*a21*b11*c31*a12+2*b23*c23*a21*a11*b31*c12+2*b23*c23*a21*a11*c31*b12-b23*c23*b21*a12*c31*a11-b23*c23*b21*a11*a31*c12+2*b23*c23*b21*a12*a31*c11-b23*c23*c21*a12*b31*a11-b23*c23*c21*a11*a31*b12+2*b23*c23*c21*a12*a31*b11-2*b23*a33*a21*c11*c21*b12+b23*a33*a21*c12*b21*c11+b23*a33*a21*c12*c21*b11-b23*a33*a22*c11*c21*b11+2*b23*a33*b22*c11*c21*a11+2*b23*a33*c22*c11*a21*b11-b23*a33*c22*c11*b21*a11-b23*a33*c22*b11*c21*a11+b23*b33*a21*c12*c21*a11-b23*b33*a22*c11*c21*a11-b23*c33*c22*a11*a21*b11+c23*a33*a21*b12*b21*c11-2*c23*a33*a21*b11*b21*c12+c23*a33*a21*b12*c21*b11+c23*a33*b21*b11*c21*a12-2*c23*a33*b21*a11*c21*b12+2*c23*a33*b22*c11*a21*b11-c23*a33*b22*c11*b21*a11-c23*a33*b22*b11*c21*a11+2*c23*a33*c22*b11*b21*a11+c23*b33*a21*c11*b21*a12-2*c23*b33*a21*b11*c21*a12-2*c23*b33*a21*a11*b21*c12+c23*b33*a21*a11*c21*b12+c23*b33*b21*a12*c21*a11-c23*b33*a22*c11*a21*b11+2*c23*b33*a22*c11*b21*a11-c23*b33*a22*b11*c21*a11-c23*b33*b22*a11*a21*c11+2*c23*b33*c22*a11*a21*b11+c23*c33*a21*b11*b21*a12+c23*c33*a21*b12*b21*a11-a23*b23*c11*a32*c21*b11-a23*b23*c11*a21*c32*b11+2*a23*b23*a11*c32*c21*b11-a23*b23*a11*c21*b32*c11-a23*b23*a21*c11*c31*b12+2*a23*b23*a21*c12*c31*b11-a23*b23*a21*c12*b31*c11+2*a23*b23*b21*c12*c31*a11-a23*b23*b21*c12*a31*c11+2*a23*b23*c21*c11*a31*b12-a23*b23*c21*b11*a31*c12-a23*b23*c21*b11*c31*a12-a23*b23*c21*a11*c31*b12-a23*c23*b11*a32*b21*c11+2*a23*c23*a11*b32*b21*c11-a23*c23*a11*b32*c21*b11-a23*c23*a11*b21*c32*b11-a23*c23*a21*b12*c31*b11+2*a23*c23*a21*b12*b31*c11-a23*c23*a21*b11*b31*c12-a23*c23*b21*c11*b31*a12+2*a23*c23*b21*b11*a31*c12+2*a23*c23*b21*b11*c31*a12-a23*c23*b21*a11*c31*b12-a23*c23*c21*b11*b31*a12+2*a23*c23*c21*b12*b31*a11-a23*c23*c21*b12*a31*b11+a23*a33*b21*c11*c21*b12+a23*a33*b21*c12*c21*b11+a23*b33*a21*c12*b21*c11+a23*b33*a21*c11*c21*b12-2*a23*b33*a21*c12*c21*b11-2*a23*b33*b21*c11*c21*a12+a23*b33*b21*c12*c21*a11-a23*b33*b22*c11*c21*a11-a23*b33*c22*c11*a21*b11+2*a23*b33*c22*c11*b21*a11-a23*b33*c22*b11*c21*a11+a23*c33*a21*b11*b21*c12+a23*c33*a21*b12*c21*b11-2*a23*c33*a21*b12*b21*c11-2*a23*c33*b21*b11*c21*a12+a23*c33*b21*a11*c21*b12+2*a23*c33*a22*b11*b21*c11-a23*c33*b22*c11*a21*b11+2*a23*c33*b22*b11*c21*a11-a23*c33*c22*b11*b21*a11-c23*c33*a22*b11*b21*a11-c23*c33*b22*a11*a21*b11-2*c23*a33*c22*b11^2*a21+2*c23*b33*b11*a21^2*c12+c23*b33*b22*a11^2*c21-c23*c33*b12*a21^2*b11-c23*c33*a12*b21^2*a11+c23*c33*b22*a11^2*b21-c23*a33*c11*b21^2*a12-c23*b33*c11*a21^2*b12,-a13*b13*c23*a32*c32*b11-a13*c13*a23*b31*b12*c32-2*c13^2*b33*a32*b21*a12+2*b23*a13*a33*b31*c12^2-a13*b13*b33*c32*c21*a12-b13*c13*c33*a22*b31*a12+a13^2*c33*b31*b22*c12-b13*c13*a33*a32*c21*b12+c13*a23*b33*c12*b32*a11+a13*a33*c33*b12*b22*c11-2*c13*a33*b33*b12*c22*a11+c13^2*b33*a32*a21*b12+2*a13*c13*b33*b22*a32*c11+a13*c23*c33*b11*b32*a12+c13^2*a33*b31*b22*a12-a23*b13*a33*b31*c12^2-2*a13*a33*c33*b11*c22*b12+b13^2*c23*a32*a11*c32-2*b13^2*c23*a31*a32*c12-b33*b13*c33*c21*a12^2+b13*b23*c33*a12*a32*c11-2*b13^2*c33*a31*c22*a12+b13*a23*c33*b12*c32*a11+c13*c23*a33*b11*b32*a12-2*b13*c23*b33*a11*a32*c12-a13*b13*b33*c31*c22*a12+a13*c13*c23*b32^2*a11-2*c13^2*a33*b32*b11*a22+a13*b23*c33*b12*c32*a11+2*b13*c13*a23*c31*b32*a12-2*c13*b23*c33*a12*a32*b11+2*a13*c13*b33*b22*c31*a12+a23*a13*b33*c12*c31*b12-a13*c13*b33*b31*c22*a12+2*a13*b13*b33*c32*c11*a22+b13*c23*c33*a11*a32*b12-a13*b13*c23*b31*c32*a12+b13^2*a33*c32*c21*a12-b13*c13*b23*a12*a32*c31-a13*c13*b33*c22*b32*a11-a33*a13*b33*b21*c12^2+2*a13*b13*c33*c22*a32*b11+b13*c13*b23*a32^2*c11-a13*c13*b33*a31*c22*b12-a13*b13*c33*a21*b32*c12-a13*c13*a23*b32*b11*c32-a13*c13*b23*b31*a32*c12-a13*c13*c33*b22*a32*b11-a13*c13*c33*b22*a31*b12-2*c13^2*b33*a32*a11*b22-a13*c13*a23*b12*b32*c31+b13*b23*a33*c12*c32*a11+2*a13*c13*a33*b32*c21*b12-b13*c13*a23*a31*c32*b12+2*a13*c13*c33*b31*a22*b12+2*b13*c13*b33*a31*c22*a12-a13*b13*b33*c22*a31*c12-c13*b33^2*a12*a21*c12-2*c23*a13*a33*b12*b31*c12-2*b13*a23*c33*c12*a32*b11+c13*a23*a33*b11*b32*c12-2*a13^2*c33*b32*c21*b12+b13*a23*a33*c12*c32*b11+c13*c23*a33*b12*b32*a11-2*a33*b13*c33*c12*b21*a12+b13*a23*c33*a12*c32*b11-b13*a33^2*c11*c22*b12+2*a13*c13*b33*a31*b22*c12+a33*c13*b33*c12*b21*a12+a13^2*b33*c32*c21*b12+a33*b13*b33*c12*c21*a12+2*b13*c13*b33*a32*c21*a12-2*b13*a33*c33*c12*b22*a11+2*a13*c13*b23*c31*a32*b12-b13*c13*a23*b31*a32*c12-b13*c13*b33*a22*c31*a12+2*b13*c13*a23*b31*c32*a12-2*c13*b23*c33*a11*a32*b12-b13*c13*b33*a21*c32*a12-2*b13*a33*b33*c11*a22*c12-a13^2*b23*c32^2*b11-a13^2*c23*b32^2*c11-b13^2*a23*c32^2*a11-b13^2*c23*a32^2*c11-c13^2*a23*b32^2*a11-c13^2*b23*a32^2*b11+b13*a33^2*b21*c12^2+c13*a33^2*c21*b12^2+c13*b33^2*c21*a12^2+a13*b33^2*a21*c12^2+a13*c33^2*a21*b12^2+b13*c33^2*b21*a12^2+b33*a13*c33*b12*c21*a12+2*b13*c13*b33*a32*a11*c22+a23*b13*a33*c12*c31*b12-2*a23*b13*b33*c12*c31*a12-2*a23*b13*c33*c12*a31*b12+a23*b13*c33*c12*b31*a12+a23*b13*c33*b12*c31*a12+a23*c13*a33*b12*b31*c12-2*a23*c13*b33*c12*a31*b12+a23*c13*b33*c12*b31*a12+a23*c13*b33*b12*c31*a12-2*a23*c13*c33*b12*b31*a12-b13*c13*b33*a22*c32*a11-b13*c13*b33*a22*a32*c11-b13*c13*c33*a32*a21*b12+2*b13*c13*c33*a32*b21*a12-b13*c13*c33*a31*a22*b12+2*b13*c13*c33*a31*b22*a12-a13*b13*a23*c12*c32*b31+2*a13*b13*a23*c31*c32*b12-a13*b13*a23*c31*c12*b32-a13*b13*a23*c32*c11*b32-a13*b13*b23*c12*c32*a31+2*a13*b13*b23*c31*c32*a12-a13*b13*b23*c31*c12*a32-a13*b13*b23*c32*c11*a32-a13*b13*c23*a31*c32*b12+2*a13*b13*c23*a31*b32*c12+2*a13*b13*c23*b31*a32*c12-a13*b13*c23*c31*b32*a12-a13*b13*c23*c31*a32*b12+2*a13*b13*c23*a32*b32*c11-a13*b13*c23*b32*c32*a11+2*a13*b13*a33*c32*b21*c12-a13*b13*a33*c32*c21*b12+2*a13*b13*a33*c31*b22*c12-a13*b13*a33*c31*c22*b12-a13*b13*a33*c22*b31*c12-a13*b13*a33*c21*b32*c12+2*a13*b13*a33*c32*c11*b22-a13*b13*a33*c22*b32*c11-a13*b13*a33*c22*c32*b11+2*a13*b13*b33*c32*a21*c12+2*a13*b13*b33*c31*a22*c12-a13*b13*b33*c21*a32*c12-a13*b13*b33*c22*c32*a11-a13*b13*b33*c22*a32*c11-a13*b13*c33*a32*b21*c12+2*a13*b13*c33*a32*c21*b12-a13*b13*c33*a31*b22*c12+2*a13*b13*c33*a31*c22*b12-a13*b13*c33*a22*b31*c12-a13*b13*c33*a22*c31*b12-a13*b13*c33*a21*c32*b12+2*a13*b13*c33*b32*c21*a12+2*a13*b13*c33*b31*c22*a12-a13*b13*c33*b22*c31*a12-a13*b13*c33*b21*c32*a12-a13*b13*c33*a22*b32*c11-a13*b13*c33*a22*c32*b11-a13*b13*c33*b22*c32*a11-a13*b13*c33*b22*a32*c11+2*a13*b13*c33*c22*b32*a11+2*a13*c13*b23*a32*c32*b11-a13*c13*b23*b32*c32*a11+2*a13*c13*a23*b31*b32*c12+2*a13*c13*b23*a31*c32*b12-a13*c13*b23*a31*b32*c12-a13*c13*b23*b31*c32*a12-a13*c13*b23*c31*b32*a12-a13*c13*b23*a32*b32*c11-a13*c13*c33*b21*a32*b12+2*a13*c13*c33*b32*b11*a22-a13*c13*c33*b22*b32*a11-a13*c13*c23*b12*b32*a31+2*a13*c13*c23*b31*b32*a12-a13*c13*c23*b31*b12*a32-a13*c13*c23*b32*b11*a32-a13*c13*a33*b32*b21*c12-a13*c13*a33*b31*b22*c12+2*a13*c13*a33*b31*c22*b12-a13*c13*a33*b22*c31*b12-a13*c13*a33*b21*c32*b12+2*a13*c13*a33*b32*b11*c22-a13*c13*a33*b22*c32*b11-a13*c13*a33*b22*b32*c11+2*a13*c13*b33*a32*b21*c12-a13*c13*b33*a32*c21*b12-a13*c13*b33*a22*b31*c12-a13*c13*b33*a22*c31*b12-a13*c13*b33*a21*b32*c12-a13*c13*b33*a21*c32*b12-a13*c13*b33*b32*c21*a12+2*a13*c13*b33*b21*c32*a12-a13*c13*b33*a22*b32*c11-a13*c13*b33*a22*c32*b11+2*a13*c13*b33*b22*c32*a11-a13*c13*b33*c22*a32*b11-a13*c13*c33*b32*b21*a12-a13*c13*c33*b31*b22*a12+2*a13*c13*c33*b32*a21*b12+a13*a23*b33*c12*c32*b11+a13*a23*b33*c11*c32*b12-2*a13*a23*b33*c11*b32*c12-2*a13*a23*c33*b11*c32*b12+a13*a23*c33*b12*b32*c11+a13*a23*c33*b11*b32*c12-2*a13*b23*a33*c11*c32*b12-2*a13*b23*a33*c12*c32*b11+4*a13*b23*a33*c11*b32*c12+a13*b23*b33*c11*c32*a12+a13*b23*b33*c12*c32*a11-2*a13*b23*b33*c11*a32*c12+a13*b23*c33*c12*a32*b11-2*a13*b23*c33*c12*b32*a11+a13*b23*c33*b12*a32*c11-2*a13*b23*c33*a12*b32*c11+a13*b23*c33*a12*c32*b11+4*a13*c23*a33*b11*c32*b12-2*a13*c23*a33*b12*b32*c11-2*a13*c23*a33*b11*b32*c12+a13*c23*b33*c12*a32*b11+a13*c23*b33*c12*b32*a11+a13*c23*b33*b12*a32*c11-2*a13*c23*b33*b12*c32*a11+a13*c23*b33*a12*b32*c11-2*a13*c23*b33*a12*c32*b11+a13*c23*c33*b12*b32*a11-2*a13*c23*c33*b11*a32*b12-2*a13*a33*b33*c11*b22*c12+a13*a33*b33*c12*c22*b11+a13*a33*b33*c11*c22*b12+a13*a33*c33*b11*b22*c12-2*a13*b33*c33*c12*a22*b11+a13*b33*c33*c12*b22*a11-2*a13*b33*c33*b12*a22*c11+a13*b33*c33*b12*c22*a11+a13*b33*c33*a12*b22*c11+a13*b33*c33*a12*c22*b11-2*b13*c23*b33*a12*a32*c11+4*b13*c23*b33*a11*c32*a12-b13*c13*a23*a32*c32*b11+2*b13*c13*a23*b32*c32*a11-b13*c13*a23*a31*b32*c12-b13*c13*a23*c31*a32*b12-b13*c13*a23*a32*b32*c11-b13*c13*b23*a31*a12*c32+2*b13*c13*b23*a31*a32*c12-b13*c13*b23*a32*a11*c32-b13*c13*c23*a31*a12*b32+2*b13*c13*c23*a31*a32*b12-b13*c13*c23*a12*a32*b31-b13*c13*c23*a32*a11*b32-b13*c13*a33*a32*b21*c12-b13*c13*a33*a31*b22*c12-b13*c13*a33*a31*c22*b12+2*b13*c13*a33*a22*b31*c12+2*b13*c13*a33*a22*c31*b12+2*b13*c13*a33*a21*b32*c12+2*b13*c13*a33*a21*c32*b12-b13*c13*a33*b32*c21*a12-b13*c13*a33*b31*c22*a12-b13*c13*a33*b22*c31*a12-b13*c13*a33*b21*c32*a12+2*b13*c13*a33*a22*b32*c11+2*b13*c13*a33*a22*c32*b11-b13*c13*a33*b22*c32*a11-b13*c13*a33*b22*a32*c11-b13*c13*a33*c22*b32*a11-b13*c13*a33*c22*a32*b11-b13*c13*b33*a32*a21*c12-b13*c13*b33*a31*a22*c12+a13^2*b23*c12*c32*b31-2*a13^2*b23*c31*c32*b12+a13^2*b23*c31*c12*b32+a13^2*b23*c32*c11*b32+a13^2*c23*b31*b12*c32-2*a13^2*c23*b31*b32*c12+a13^2*c23*b12*b32*c31+a13^2*c23*b32*b11*c32-2*a13^2*b33*c32*b21*c12-2*a13^2*b33*c31*b22*c12+a13^2*b33*c31*c22*b12+a13^2*b33*c22*b31*c12+a13^2*b33*c21*b32*c12-2*a13^2*b33*c32*c11*b22+a13^2*b33*c22*b32*c11+a13^2*b33*c22*c32*b11+a13*b13*a23*c32^2*b11+a13*b13*b23*c32^2*a11+a13^2*c33*b32*b21*c12-2*a13^2*c33*b31*c22*b12+a13^2*c33*b22*c31*b12+a13^2*c33*b21*c32*b12-2*a13^2*c33*b32*b11*c22+a13^2*c33*b22*c32*b11+a13^2*c33*b22*b32*c11+a13*c13*a23*b32^2*c11-a13*b33^2*c11*c22*a12+2*a13*b33^2*c11*a22*c12-a13*b33^2*c12*c22*a11-a13*c33^2*b11*b22*a12+2*a13*c33^2*b11*a22*b12-a13*c33^2*b12*b22*a11-2*b13^2*a33*c32*c11*a22+b13^2*a33*c22*c32*a11+b13^2*a33*c22*a32*c11+b13^2*c33*a32*a21*c12-2*b13^2*c33*a32*c21*a12+b13^2*c33*a31*a22*c12+b13^2*c33*a22*c31*a12+b13^2*c33*a21*c32*a12-2*b13^2*c33*a32*a11*c22+b13^2*c33*a22*c32*a11+b13^2*c33*a22*a32*c11+b13*c13*c23*a32^2*b11-b13*a33^2*c12*c22*b11+2*b13*a33^2*c11*b22*c12-b13*c33^2*a11*a22*b12+2*b13*c33^2*a11*b22*a12-b13*c33^2*a12*a22*b11+b13^2*a23*c12*c32*a31-2*b13^2*a23*c31*c32*a12+b13^2*a23*c31*c12*a32+b13^2*a23*c32*c11*a32+b13^2*c23*a31*a12*c32+b13^2*c23*a12*a32*c31-2*b13^2*a33*c32*a21*c12-2*b13^2*a33*c31*a22*c12+b13^2*a33*c31*c22*a12+b13^2*a33*c22*a31*c12+b13^2*a33*c21*a32*c12-c13*b33^2*a11*a22*c12-c13*b33^2*a12*a22*c11+2*c13*b33^2*a11*c22*a12-c13*a33^2*b11*b22*c12-c13*a33^2*b12*b22*c11+2*c13*a33^2*b11*c22*b12+c13^2*a23*b12*b32*a31-2*c13^2*a23*b31*b32*a12+c13^2*a23*b31*b12*a32+c13^2*a23*b32*b11*a32+c13^2*b23*a31*a12*b32-2*c13^2*b23*a31*a32*b12+c13^2*b23*a12*a32*b31+c13^2*b23*a32*a11*b32-2*c13^2*a33*b32*a21*b12+c13^2*a33*b32*b21*a12-2*c13^2*a33*b31*a22*b12+c13^2*a33*b22*a31*b12+c13^2*a33*b21*a32*b12+c13^2*a33*b22*b32*a11+c13^2*a33*b22*a32*b11+c13^2*b33*a31*a22*b12-2*c13^2*b33*a31*b22*a12+c13^2*b33*a22*b31*a12+c13^2*b33*a21*b32*a12+c13^2*b33*a22*b32*a11+c13^2*b33*a22*a32*b11-a23*a13*b33*b31*c12^2-a23*a13*c33*c31*b12^2+2*a23*b13*b33*a31*c12^2-a23*c13*a33*c31*b12^2+2*a23*c13*c33*a31*b12^2-b23*a13*b33*a31*c12^2-b23*b13*a33*a31*c12^2-b23*b13*c33*c31*a12^2-b23*c13*b33*c31*a12^2+2*b23*c13*c33*b31*a12^2+2*c23*a13*a33*c31*b12^2-c23*a13*c33*a31*b12^2+2*c23*b13*b33*c31*a12^2-c23*b13*c33*b31*a12^2-c23*c13*a33*a31*b12^2-c23*c13*b33*b31*a12^2-b33*c13*c33*b21*a12^2-a13*b33^2*c12*c21*a12-a33*a13*c33*c21*b12^2-a33*b13*b33*a21*c12^2-a33*c13*c33*a21*b12^2-b13*a33^2*c12*c21*b12-c13*a33^2*b12*b21*c12-a13*c33^2*b12*b21*a12-b13*c33^2*a12*a21*b12-b13*c13*c33*a21*b32*a12+2*b13*c13*c33*a32*a11*b22-b13*c13*c33*a22*b32*a11-b13*c13*c33*a22*a32*b11+b13*a23*a33*c11*c32*b12-2*b13*a23*a33*c11*b32*c12-2*b13*a23*b33*c11*c32*a12-2*b13*a23*b33*c12*c32*a11+4*b13*a23*b33*c11*a32*c12+b13*a23*c33*c12*b32*a11-2*b13*a23*c33*b12*a32*c11+b13*a23*c33*a12*b32*c11+b13*b23*a33*c11*c32*a12-2*b13*b23*a33*c11*a32*c12-2*b13*b23*c33*a11*c32*a12+b13*b23*c33*a11*a32*c12+b13*c23*a33*c12*a32*b11+b13*c23*a33*c12*b32*a11+b13*c23*a33*b12*a32*c11-2*b13*c23*a33*b12*c32*a11+b13*c23*a33*a12*b32*c11-2*b13*c23*a33*a12*c32*b11-2*b13*c23*c33*a11*b32*a12+b13*c23*c33*a12*a32*b11+b13*a33*b33*c11*c22*a12+b13*a33*c33*c12*a22*b11+b13*a33*c33*b12*a22*c11+b13*a33*c33*b12*c22*a11-2*b13*a33*c33*a12*b22*c11+b13*a33*c33*a12*c22*b11+b13*a33*b33*c12*c22*a11+b13*b33*c33*a11*a22*c12-2*b13*b33*c33*a11*c22*a12+b13*b33*c33*a12*a22*c11-2*c13*a23*a33*b11*c32*b12+c13*a23*a33*b12*b32*c11-2*c13*a23*b33*c12*a32*b11-2*c13*a23*b33*b12*a32*c11+c13*a23*b33*b12*c32*a11+c13*a23*b33*a12*b32*c11+c13*a23*b33*a12*c32*b11-2*c13*a23*c33*b11*b32*a12-2*c13*a23*c33*b12*b32*a11+4*c13*a23*c33*b11*a32*b12+c13*b23*a33*c12*a32*b11-2*c13*b23*a33*c12*b32*a11+c13*b23*a33*b12*a32*c11+c13*b23*a33*b12*c32*a11-2*c13*b23*a33*a12*b32*c11+c13*b23*a33*a12*c32*b11-2*c13*b23*b33*a11*c32*a12+c13*b23*b33*a11*a32*c12+c13*b23*b33*a12*a32*c11+4*c13*b23*c33*a11*b32*a12-2*c13*c23*a33*b11*a32*b12-2*c13*c23*b33*a11*b32*a12+c13*c23*b33*a12*a32*b11+c13*c23*b33*a11*a32*b12+c13*a33*b33*c12*a22*b11+c13*a33*b33*c12*b22*a11+c13*a33*b33*b12*a22*c11+c13*a33*b33*a12*b22*c11-2*c13*a33*b33*a12*c22*b11+c13*a33*c33*b11*b22*a12-2*c13*a33*c33*b11*a22*b12+c13*a33*c33*b12*b22*a11+c13*b33*c33*a11*a22*b12-2*c13*b33*c33*a11*b22*a12+c13*b33*c33*a12*a22*b11+a23*a13*c33*b12*b31*c12+a33*a13*b33*c12*c21*b12+a33*b13*c33*c12*a21*b12+a33*b13*c33*b12*c21*a12+a33*c13*b33*c12*a21*b12-2*a33*c13*b33*b12*c21*a12+a33*c13*c33*b12*b21*a12-2*b23*a13*a33*c12*c31*b12+b23*a13*b33*c12*c31*a12+b23*a13*c33*c12*a31*b12-2*b23*a13*c33*c12*b31*a12+b23*a13*c33*b12*c31*a12+b23*b13*a33*c12*c31*a12+b23*b13*c33*a12*a31*c12+b23*c13*a33*c12*a31*b12-2*b23*c13*a33*c12*b31*a12+b23*c13*a33*b12*c31*a12+b23*c13*b33*a12*a31*c12-2*b23*c13*c33*a12*a31*b12+c23*a13*b33*c12*a31*b12+c23*a13*b33*c12*b31*a12-2*c23*a13*b33*b12*c31*a12+c23*a13*c33*b12*b31*a12+c23*b13*a33*c12*a31*b12+c23*b13*a33*c12*b31*a12-2*c23*b13*a33*b12*c31*a12-2*c23*b13*b33*a12*a31*c12+c23*b13*c33*a12*a31*b12+c23*c13*a33*b12*b31*a12+c23*c13*b33*a12*a31*b12+a33*a13*c33*b12*b21*c12-2*b33*a13*c33*c12*a21*b12+b33*a13*c33*c12*b21*a12+b33*b13*c33*a12*a21*c12+b33*c13*c33*a12*a21*b12,-a23*a33*c12*b11*c32*b12+a13*b13*c32*a31*c22*b12-2*a13*c23*b32*b12*c32*a11+c13*a23*a32*b11*b32*c12+2*a23*b33*c12*b12*a32*c11-2*a13*c33*c22*b11*b32*a12-a33*c33*b12*c12*a22*b11-a13*c33*b12*a31*b22*c12+2*c13*a23*a12*b32^2*c11-b13*a33*c12*a32*c21*b12+b13*a33*c22*a12*b32*c11-2*b13*a33*b22*c12*c32*a11-2*b13*c13*a32*b22*c31*a12-2*c13*b23*a32*a12*b32*c11+b23*b33*c11*c32*a12^2-a33*c33*b12*c12*b22*a11+a13*b33*a32*b21*c12^2+c13*a33*b22*c12*a32*b11+a13*b33*a21*b32*c12^2+a13*c23*b32*a12*c32*b11+2*b13*a23*a12*c32^2*b11-c23*a33*a12*b11*b32*c12-2*a13*b33*a22*c12*c32*b11-2*b13*b33*a22*c12*c32*a11+c13*b23*b32*a11*c32*a12+b13*b33*a31*a22*c12^2-a13*b23*b31*c12*c32*a12-c13*a33*a12*b21*c32*b12+c33^2*a12*b11*a22*b12-b13*a33*a12*c31*c22*b12+c13*a33*b22*c12*b32*a11+b13*b33*c22*a11*c32*a12-c23*b33*a12*b12*a32*c11-b13*b23*a31*c12*c32*a12-b13^2*a32*c22*a31*c12+2*a33*b33*a12*c11*c22*b12-2*c13*a33*a31*c22*b12^2+b13*c23*b32*a11*c32*a12-b13*c33*a12*a32*b21*c12+b13*c13*a32*a22*b31*c12+b13*c33*b31*c22*a12^2-2*a13*c13*b32*a22*c31*b12-2*c23*b33*a12^2*c32*b11-c13*c23*b11*a32^2*b12-b13*c33*b12*a32*c21*a12-b13*b33*c12*a31*c22*a12+2*c13*c33*b12*a32*b21*a12-2*c13*a33*a22*b11*c32*b12+a13*c23*c31*b12^2*a32+c13*a33*c22*b11*a32*b12-b13*c33*a12*a21*b32*c12-a23*b33*a12*c11*c32*b12+2*a13*c23*b31*b12*c32*a12+c13*b33*c22*a11*b32*a12+b13*c13*a32*b32*c21*a12-b13*c33*b12*a21*c32*a12-a13*c23*c31*b12*b32*a12-b23*a33*a12*c11*c32*b12+a13*a33*c22*b11*c32*b12+a13*b13*a32*c22*b31*c12+c13*b33*b32*c21*a12^2-2*a13*b13*b32*c31*c22*a12+2*a13*c33*a12*b32*b21*c12+a13*b13*a32*c32*b21*c12-c13*a23*b31*c12*b32*a12+2*a13*a33*c12*b32*c21*b12+2*a13*c33*b12*a22*b31*c12+2*b23*a33*c12*b12*c32*a11+a13*c13*c32*b31*a22*b12+b13*a23*a32*c11*c32*b12-2*b13*c33*c22*a11*a32*b12-2*c13*a33*b22*a12*b32*c11+b13*a33*c22*b12*a32*c11+b13*b23*c31*a12^2*c32+a13*a33*b22*c11*c32*b12-2*c13*b33*b22*a11*a32*c12+c13*a23*a32*b11*c32*b12+2*a13*b23*b12*c32^2*a11+4*c13*a33*a22*b12*b32*c11+c13*c33*b22*a11*a32*b12+a13*c33*b22*a12*b32*c11-c13*a33*b12*a22*b31*c12-a33*b33*c12*b12*a22*c11-b13*a33*a12*c21*b32*c12+a13*b13*c32*b31*c22*a12+b13*b23*a32*c12*c32*a11+2*a13*b33*a12*c22*b31*c12-b13*c23*c31*a12*a32*b12+a13*c13*b32*a21*c32*b12+a13*b23*a32*c11*b32*c12+2*c23*a33*b12*c12*b32*a11+a13*b13*c32*b22*c31*a12+a13*c13*b32*a31*b22*c12-2*c13*a33*a22*b11*b32*c12-2*a13*c33*b22*b12*c32*a11+b13^2*c21*a32^2*c12+b13^2*a21*c32^2*a12+a13^2*c21*b32^2*c12+a13^2*b21*c32^2*b12+c13^2*b21*a32^2*b12+c13^2*a21*b32^2*a12-a33^2*b11*b22*c12^2-a33^2*c11*c22*b12^2-b33^2*a11*a22*c12^2-b33^2*c11*c22*a12^2-c33^2*a11*a22*b12^2-c33^2*b11*b22*a12^2+4*b13*c33*c22*a12*a32*b11-a13^2*b32*c32*b21*c12-a13^2*b32*c32*c21*b12-a13^2*b32*c31*b22*c12+2*a13^2*b32*c31*c22*b12-a13^2*b32*c22*b31*c12+2*a13^2*c32*b31*b22*c12-a13^2*c32*b31*c22*b12-a13^2*c32*b22*c31*b12-a13*b13*b21*c32^2*a12-a13*c13*b32^2*c21*a12+a13*a23*b31*c12^2*b32+a13*a23*c31*b12^2*c32-a13*a23*c11*b32^2*c12-a13*a23*b11*c32^2*b12+a13*b23*b31*c12^2*a32-a13*b23*a12*c32^2*b11+2*a13*c23*c12*b32^2*a11-a13*c23*a12*b32^2*c11-2*a13*a33*b32*b21*c12^2+a13*a33*b31*b22*c12^2-2*a13*a33*c32*c21*b12^2+a13*a33*c31*c22*b12^2+a13*b33*a31*b22*c12^2-2*a13*b33*a22*b31*c12^2+a13*c33*a32*c21*b12^2+a13*c33*a31*c22*b12^2-2*a13*c33*a22*c31*b12^2+a13*c33*a21*c32*b12^2-a13*b13*a21*c32^2*b12-a13*c13*a21*b32^2*c12-2*a13*b23*a31*c12^2*b32-2*a13*c23*a31*b12^2*c32+b13*c33*b21*c32*a12^2+b13*c33*b32*c21*a12^2-2*b13*c33*b22*c31*a12^2+b13*a33*a32*b21*c12^2-2*b13*a33*a31*b22*c12^2+b13*a33*a22*b31*c12^2+b13*a33*a21*b32*c12^2-2*b13*b33*a32*a21*c12^2-2*b13*b33*c32*c21*a12^2+b13*b33*c31*c22*a12^2-b13*c13*a32^2*c21*b12-2*b13*a23*b31*c12^2*a32-b13*a23*b12*c32^2*a11+b13*b23*a31*c12^2*a32-b13*b23*c11*a32^2*c12-b13*b23*a11*c32^2*a12+b13*c23*c31*a12^2*b32+2*b13*c23*c12*a32^2*b11-b13*c23*b12*a32^2*c11-b13^2*a32*c32*a21*c12-b13^2*a32*c32*c21*a12-b13^2*a32*c31*a22*c12+2*b13^2*a32*c31*c22*a12+2*b13^2*c32*a31*a22*c12-b13^2*c32*a31*c22*a12-b13^2*c32*a22*c31*a12-b13*c13*a32^2*b21*c12+b13*a23*a31*c12^2*b32-2*b13*c23*b31*a12^2*c32-c13^2*a32*b32*a21*b12-c13^2*a32*b32*b21*a12-c13^2*a32*b31*a22*b12+2*c13^2*a32*b31*b22*a12-c13^2*a32*b22*a31*b12+2*c13^2*b32*a31*a22*b12-c13^2*b32*a31*b22*a12-c13^2*b32*a22*b31*a12-2*c13*a23*c31*b12^2*a32-c13*a23*c12*b32^2*a11-2*c13*b23*c31*a12^2*b32-c13*b23*c12*a32^2*b11+2*c13*b23*b12*a32^2*c11+c13*c23*a31*b12^2*a32+c13*c23*b31*a12^2*b32-c13*c23*a11*b32^2*a12+c13*a33*a32*c21*b12^2+c13*a33*a22*c31*b12^2+c13*a33*a21*c32*b12^2-2*c13*b33*b31*c22*a12^2+c13*b33*b22*c31*a12^2+c13*b33*b21*c32*a12^2-2*c13*c33*a32*a21*b12^2+c13*c33*a31*a22*b12^2-2*c13*c33*b32*b21*a12^2+c13*c33*b31*b22*a12^2+c13*a23*a31*b12^2*c32+c13*b23*b31*a12^2*c32+a23*a33*c11*c32*b12^2+a23*a33*b11*b32*c12^2+a23*b33*c12^2*b32*a11-2*a23*b33*c12^2*a32*b11+a23*c33*b12^2*c32*a11-2*a23*c33*b12^2*a32*c11-2*b23*a33*c12^2*b32*a11+b23*a33*c12^2*a32*b11+b23*b33*a11*a32*c12^2+b23*c33*a12^2*c32*b11-2*b23*c33*a12^2*b32*c11-2*c23*a33*b12^2*c32*a11+c23*a33*b12^2*a32*c11+c23*b33*a12^2*b32*c11+c23*c33*b11*b32*a12^2+c23*c33*a11*a32*b12^2+a33^2*c12*b11*c22*b12+a33^2*b12*c11*b22*c12+a33*b33*c12^2*b22*a11+a33*b33*c12^2*a22*b11+a33*c33*b12^2*c22*a11+a33*c33*b12^2*a22*c11+b33^2*c12*a11*c22*a12+b33^2*a12*c11*a22*c12+b33*c33*a12^2*c22*b11+b33*c33*a12^2*b22*c11+c33^2*b12*a11*b22*a12-a13*a33*c12*b31*c22*b12-a13*a33*c12*b22*c31*b12+2*a13*a33*c12*b21*c32*b12-2*a13*a33*b22*c12*c32*b11+a13*a33*b22*c11*b32*c12+a13*a33*c22*b11*b32*c12-2*a13*a33*c22*b12*b32*c11+a13*b23*a32*c12*c32*b11-2*a13*b23*b32*c12*c32*a11+a13*b23*b32*c11*c32*a12+2*a13*c23*a31*b12*b32*c12-a13*c23*b31*c12*b32*a12-a13*c23*b31*c12*a32*b12+a13*c23*a32*b11*c32*b12+a13*c23*a32*b12*b32*c11-2*a13*c23*a32*b11*b32*c12+a13*b13*a32*c32*c21*b12+a13*b13*a32*c31*b22*c12-2*a13*b13*a32*c31*c22*b12-2*a13*b13*a32*c21*b32*c12+a13*b13*b32*c32*a21*c12+a13*b13*b32*c32*c21*a12+a13*b13*b32*c31*a22*c12+a13*b13*b32*c22*a31*c12-2*a13*b13*c32*a31*b22*c12-2*a13*b13*c32*a22*b31*c12+a13*b13*c32*a22*c31*b12+a13*c13*a32*b32*b21*c12+a13*c13*a32*b32*c21*b12-2*a13*c13*a32*b31*b22*c12+a13*c13*a32*b31*c22*b12+a13*c13*a32*b22*c31*b12-2*a13*c13*a32*b21*c32*b12-2*a13*c13*b32*a31*c22*b12+a13*c13*b32*a22*b31*c12+a13*c13*b32*b31*c22*a12+a13*c13*b32*b22*c31*a12+a13*c13*b32*b21*c32*a12-2*a13*c13*c32*b31*b22*a12+a13*c13*c32*b22*a31*b12-a13*a23*b31*c12*c32*b12-a13*a23*c31*b12*b32*c12+a13*a23*b32*c11*c32*b12+a13*a23*b32*c12*c32*b11+2*a13*b23*a31*c12*c32*b12-a13*b23*c31*b12*c32*a12+2*a13*b23*c31*c12*b32*a12-a13*b23*c31*c12*a32*b12-2*a13*b23*a32*c11*c32*b12-a13*b33*c12*a32*c21*b12-a13*b33*c12*a31*c22*b12+2*a13*b33*c12*a22*c31*b12-a13*b33*c12*a21*c32*b12-a13*b33*a12*c32*b21*c12+2*a13*b33*a12*c32*c21*b12-a13*b33*a12*c31*b22*c12-a13*b33*a12*c31*c22*b12-a13*b33*a12*c21*b32*c12+a13*b33*a22*c11*c32*b12+a13*b33*a22*c11*b32*c12+4*a13*b33*b22*c12*c32*a11-2*a13*b33*b22*c11*c32*a12-2*a13*b33*b22*c11*a32*c12+a13*b33*c22*c12*a32*b11-2*a13*b33*c22*c12*b32*a11+a13*b33*c22*b12*a32*c11-2*a13*b33*c22*b12*c32*a11+a13*b33*c22*a12*b32*c11+a13*b33*c22*a12*c32*b11-a13*c33*b12*a32*b21*c12-a13*c33*b12*a21*b32*c12-a13*c33*a12*b32*c21*b12-a13*c33*a12*b31*b22*c12-a13*c33*a12*b31*c22*b12+2*a13*c33*a12*b22*c31*b12-a13*c33*a12*b21*c32*b12+a13*c33*b22*c12*a32*b11-2*a13*c33*b22*c12*b32*a11+a13*c33*b22*b12*a32*c11+a13*c33*b22*a12*c32*b11+a13*c33*a22*b11*c32*b12-2*a13*c33*a22*b12*b32*c11+a13*c33*a22*b11*b32*c12+4*a13*c33*c22*b12*b32*a11-2*a13*c33*c22*b11*a32*b12+b13*c13*a32*a31*b22*c12+b13*c13*a32*a31*c22*b12+b13*c13*a32*a22*c31*b12+b13*c13*a32*a21*b32*c12+b13*c13*a32*a21*c32*b12-2*b13*c13*a32*b31*c22*a12+b13*c13*a32*b21*c32*a12-2*b13*c13*b32*a31*a22*c12+b13*c13*b32*a31*c22*a12+b13*c13*b32*a22*c31*a12-2*b13*c13*b32*a21*c32*a12-2*b13*c13*c32*a31*a22*b12+b13*c13*c32*a31*b22*a12+b13*c13*c32*a22*b31*a12-b13*a23*a31*c12*c32*b12+2*b13*a23*b31*c12*c32*a12-b13*a23*c31*b12*c32*a12-b13*a23*c31*c12*b32*a12+2*b13*a23*c31*c12*a32*b12-2*b13*a23*a32*c12*c32*b11+b13*a23*a32*c11*b32*c12+b13*a23*b32*c12*c32*a11-2*b13*a23*b32*c11*c32*a12-b13*b23*c31*a12*a32*c12+b13*b23*a32*c11*c32*a12+2*b13*c23*a31*b12*c32*a12-b13*c23*a31*c12*b32*a12-b13*c23*a31*c12*a32*b12+2*b13*c23*b31*a12*a32*c12-2*b13*c23*a32*c12*b32*a11+b13*c23*a32*b12*c32*a11+b13*c23*a32*a12*b32*c11-2*b13*c23*a32*a12*c32*b11+2*b13*a33*c12*a31*c22*b12-b13*a33*c12*a22*c31*b12-b13*a33*c12*a21*c32*b12-b13*a33*a12*c32*b21*c12+2*b13*a33*a12*c32*c21*b12+2*b13*a33*a12*c31*b22*c12-b13*a33*a12*c22*b31*c12-2*b13*a33*a22*c11*c32*b12+4*b13*a33*a22*c12*c32*b11-2*b13*a33*a22*c11*b32*c12+b13*a33*b22*c11*c32*a12+b13*a33*b22*c11*a32*c12-2*b13*a33*c22*c12*a32*b11+b13*a33*c22*c12*b32*a11+b13*a33*c22*b12*c32*a11-2*b13*a33*c22*a12*c32*b11+2*b13*b33*c12*a32*c21*a12-b13*b33*c12*a22*c31*a12+2*b13*b33*c12*a21*c32*a12+b13*b33*a22*c11*a32*c12+b13*b33*c22*a11*a32*c12-2*b13*b33*c22*a12*a32*c11+b13*b33*a22*c11*c32*a12+2*b13*c33*b12*a32*a21*c12-b13*c33*b12*a31*a22*c12-b13*c33*b12*a31*c22*a12+2*b13*c33*b12*a22*c31*a12-b13*c33*a12*a22*b31*c12+2*b13*c33*a12*a31*b22*c12-2*b13*c33*a22*c12*a32*b11+b13*c33*a22*c12*b32*a11+b13*c33*a22*b12*a32*c11+b13*c33*a22*b12*c32*a11+b13*c33*a22*a12*b32*c11-2*b13*c33*a22*a12*c32*b11+b13*c33*b22*a11*c32*a12+b13*c33*b22*a11*a32*c12-2*b13*c33*b22*a12*a32*c11-2*b13*c33*c22*a11*b32*a12+c13*b33*a22*a12*c32*b11-2*c13*b33*b22*a11*c32*a12+c13*b33*a22*c12*a32*b11+c13*b33*a22*c12*b32*a11-2*c13*b33*a22*b12*a32*c11+c13*b33*a22*b12*c32*a11-2*c13*b33*a22*a12*b32*c11-c13*a23*a31*b12*b32*c12-c13*a23*b31*b12*c32*a12+2*c13*a23*b31*c12*a32*b12+2*c13*a23*c31*b12*b32*a12-2*c13*a23*a32*b12*b32*c11+c13*a23*b32*b12*c32*a11-2*c13*a23*b32*a12*c32*b11-c13*b23*a31*b12*c32*a12+2*c13*b23*a31*c12*b32*a12-c13*b23*a31*c12*a32*b12-c13*b23*b31*a12*a32*c12+2*c13*b23*c31*a12*a32*b12+c13*b23*a32*c12*b32*a11-2*c13*b23*a32*b12*c32*a11+c13*b23*a32*a12*c32*b11-c13*c23*a31*b12*b32*a12-c13*c23*b31*a12*a32*b12+c13*c23*a32*b11*b32*a12+c13*c23*a32*b12*b32*a11-c13*a33*b12*a32*b21*c12+2*c13*a33*b12*a31*b22*c12-c13*a33*b12*a21*b32*c12+2*c13*a33*a12*b32*b21*c12-c13*a33*a12*b32*c21*b12-c13*a33*a12*b31*b22*c12+2*c13*a33*a12*b31*c22*b12-c13*a33*a12*b22*c31*b12-2*c13*a33*b22*b12*a32*c11+c13*a33*b22*b12*c32*a11+c13*a33*b22*a12*c32*b11-2*c13*a33*c22*b12*b32*a11+c13*a33*c22*b11*b32*a12+2*c13*b33*b12*a32*a21*c12-c13*b33*b12*a32*c21*a12-c13*b33*b12*a31*a22*c12+2*c13*b33*b12*a31*c22*a12-c13*b33*b12*a22*c31*a12-c13*b33*b12*a21*c32*a12-c13*b33*a12*a21*b32*c12+2*c13*b33*a12*a22*b31*c12-c13*b33*a12*a31*b22*c12-c13*b33*a12*a32*b21*c12+4*c13*b33*b22*a12*a32*c11-2*c13*b33*c22*a12*a32*b11+c13*b33*c22*a11*a32*b12-c13*c33*b12*a31*b22*a12-c13*c33*b12*a22*b31*a12+2*c13*c33*b12*a21*b32*a12-2*c13*c33*a22*b12*b32*a11+c13*c33*a22*b11*a32*b12-2*c13*c33*b22*a12*a32*b11+c13*c33*a22*b11*b32*a12+c13*c33*b22*a11*b32*a12-a33*b33*c12*b12*c22*a11-a33*b33*c12*a12*b22*c11-a33*b33*c12*a12*c22*b11-a33*c33*b12*a12*b22*c11-a33*c33*b12*a12*c22*b11+2*a33*c33*a12*b11*b22*c12+2*b33*c33*b12*a11*a22*c12-b33*c33*b12*a11*c22*a12-b33*c33*a12*c12*a22*b11-b33*c33*a12*c12*b22*a11-b33*c33*a12*b12*a22*c11-a23*a33*b12*c11*b32*c12-a23*b33*c12*b12*c32*a11-a23*b33*c12*a12*b32*c11+2*a23*b33*c12*a12*c32*b11-a23*c33*b12*c12*b32*a11+2*a23*c33*b12*c12*a32*b11+2*a23*c33*b12*a12*b32*c11-a23*c33*b12*a12*c32*b11-a23*c33*a12*b11*b32*c12-b23*a33*c12*b12*a32*c11+2*b23*a33*c12*a12*b32*c11-b23*a33*c12*a12*c32*b11-b23*b33*a12*c11*a32*c12-b23*c33*b12*a11*a32*c12-b23*c33*b12*a11*c32*a12-b23*c33*a12*c12*a32*b11+2*b23*c33*a12*c12*b32*a11+2*b23*c33*a12*b12*a32*c11-b23*b33*c12*a11*c32*a12-c23*a33*b12*c12*a32*b11-c23*a33*b12*a12*b32*c11+2*c23*a33*b12*a12*c32*b11-c23*b33*b12*a11*a32*c12+2*c23*b33*b12*a11*c32*a12+2*c23*b33*a12*c12*a32*b11-c23*b33*a12*c12*b32*a11-c23*c33*b12*a11*b32*a12-c23*c33*a12*b11*a32*b12,-b23*c23*a11*c11*b31*a12+a13*a23*b31*b22*c11^2-b23^2*c12*c31*a11^2-b13^2*c21*a22*c31*a11-c13*a23*a11*b31*c22*b11-b13*c13*a21^2*c32*b11-b13*b33*c22*a11*a21*c11+2*a13*c23*a11*b32*b21*c11+b13*c23*b22*c31*a11^2+2*c13*a23*a11*b22*c31*b11-2*b13*c13*b21*a32*c21*a11+2*b23*c23*b11*a12*a31*c11+c13*a23*b21*a11*c31*b12-b13*c33*a22*c11*b21*a11+a13*c23*a21*b12*b31*c11-2*c13*a23*b21*a11*b31*c12+a23*b23*c11^2*b31*a12-a23*b33*a11*c12*c21*b11-b13*c23*b11*a22*c31*a11-b13*c33*c22*a11*a21*b11+b13*c13*a21*a22*c31*b11+2*b13*a33*b22*c11*c21*a11+b13*b23*c21*a12*c31*a11+b13*c23*c21*a12*a31*b11-b13*c23*a11*a21*b32*c11+c13*c23*b31*b22*a11^2-c13*c33*a12*b21^2*a11-a23*c33*a11*b12*b21*c11-2*b13*a23*a22*b31*c11^2-c13*b23*b11*a31*c22*a11-a13*b23*c11*a22*c31*b11-2*c23*b33*a11^2*b21*c12+c13*b23*c21*a12*a31*b11-2*b23*a33*c11^2*a21*b12+a13*c23*c21*b12*b31*a11+b13*c23*b21*c32*a11^2+a13*c33*c22*b11^2*a21-c13*a33*c11*b21^2*a12-b23*c33*b11*a12*a21*c11+2*a13*b33*b11*c21^2*a12-c13*a23*a11*b21*c32*b11-a13^2*c21*b31*c22*b11-b13*a23*a11*c31*c22*b11+2*a23*b23*a11*c12*c31*b11+a13*c13*b21*b22*c31*a11+c13*b23*a21*b11*c31*a12-a13*b33*c22*b11*c21*a11-c13^2*b21*a31*b22*a11-2*a13*b33*a22*c11^2*b21+b13*c23*a21*c11*b31*a12-2*b13*b23*a32*a21*c11^2+b13*c13*a21*a31*c22*b11-b13*a23*a11*c31*b22*c11-2*b13*b23*a21*c12*c31*a11+2*a23*c33*b11*c11*b21*a12-c13*b23*a11*a21*b32*c11+a13*c33*b21*a11*c21*b12+2*c13*c23*b11*a21*b32*a11+b13*c23*b21*a11*a31*c12+a13*b33*b22*c11^2*a21-2*c13*b23*b22*c31*a11^2-2*b13*c13*a21*b31*c22*a11+c13*a33*a21*b12*c21*b11+2*a13*b33*c22*c11*b21*a11+b13*c13*a21*a22*b31*c11-b23*b33*c11*a12*c21*a11-b13*a23*c11*a31*c22*b11-b13*a23*c11*a21*c32*b11-2*b13*a33*b22*c11^2*a21-c13*a33*b22*b11*c21*a11+2*c13*c23*b11*a32*b21*a11+2*c13*b33*c22*a11*a21*b11-b23*c33*a11*b11*a21*c12-2*a13*a23*c21*b12*b31*c11-b23*a33*c11*b11*c21*a12-c23*b33*a11*c11*a21*b12-c13^2*a21*b32*b21*a11-a23*c23*b11*c11*a31*b12-2*a13*c23*b21*a11*c31*b12-2*c13*a23*b21*c11*a31*b12+2*a13*b23*c11*a31*c22*b11+2*c13*b23*a11*a31*b22*c11+2*b13*a23*a11*c32*c21*b11+b13*a33*b21*c11*c21*a12+2*b13*c33*b22*a11*a21*c11-c13^2*a21*b21*a32*b11-a13*b33*c22*c11*a21*b11-b13*c33*a22*c11*a21*b11-b13*a23*a11*c32*b21*c11+a13*c13*b21*a32*c21*b11-a13*b13*b32*c21^2*a11+2*c13*b33*b11*a21^2*c12-2*b13*b23*c21*a12*a31*c11+2*a13*b33*a22*c11*c21*b11-2*b13*a23*c21*c11*b31*a12-c13*b33*a22*b11*c21*a11-2*b13*a23*b21*c12*a31*c11+2*c23*b33*a11*c11*b21*a12+a13*c23*a21*c32*b11^2+b23*c23*a11^2*b31*c12+b23^2*a11*c12*a31*c11+c23*b33*a11^2*c21*b12-c13^2*b21*a22*b31*a11+b13^2*c32*a21^2*c11+b13^2*a32*c21^2*a11+a13^2*c32*b21^2*c11+a13^2*b32*c21^2*b11+c13^2*b32*a21^2*b11+c13^2*a32*b21^2*a11-a23^2*c12*c31*b11^2-a23^2*b12*b31*c11^2-b23*c23*a11*c11*a31*b12+2*b13*c23*a11*a22*b31*c11+b13*c13*b21*a31*c22*a11-a13^2*b21*c31*b22*c11+2*a13^2*b21*c31*c22*b11-a13^2*b21*c22*b31*c11-a13^2*b21*c21*b32*c11+2*a13^2*c21*b31*b22*c11-a13^2*c21*b22*c31*b11-a13*c13*b21^2*c32*a11-2*a13*a23*b32*b21*c11^2-2*a13*a23*c32*c21*b11^2+a13*a23*c31*c22*b11^2+a13*b23*a32*b21*c11^2-2*a13*b23*a31*b22*c11^2+a13*b23*a22*b31*c11^2+a13*b23*a21*b32*c11^2+a13*c23*a32*c21*b11^2-2*a13*c23*a31*c22*b11^2+a13*c23*a22*c31*b11^2-a13*a33*c12*b21^2*c11-a13*a33*b12*c21^2*b11+a13*a33*b22*c11^2*b21+a13*a33*c22*b11^2*c21-a13*b33*a11*c21^2*b12-a13*c33*a11*b21^2*c12-2*a13*c33*a22*b11^2*c21-a13^2*b21*c32*c21*b11-a13*b13*a32*c21^2*b11-a13*c13*a32*b21^2*c11+2*a13*c33*c11*b21^2*a12-b13*b33*c12*a21^2*c11-b13*b33*a12*c21^2*a11+b13*b33*a22*c11^2*a21+b13*b33*c22*a11^2*c21-b13*c33*b11*a21^2*c12-2*b13*c33*b22*a11^2*c21+b13*c33*c22*a11^2*b21+b13*a23*a32*b21*c11^2+b13*a23*a31*b22*c11^2+b13*a23*a21*b32*c11^2+b13*b23*a31*a22*c11^2-2*b13*b23*c32*c21*a11^2+b13*b23*c31*c22*a11^2+b13*c23*b32*c21*a11^2-2*b13*c23*b31*c22*a11^2+2*b13*a33*a11*c21^2*b12+b13*a33*a22*c11^2*b21-b13^2*a21*c32*c21*a11-b13^2*a21*c31*a22*c11+2*b13^2*a21*c31*c22*a11-b13^2*a21*c22*a31*c11-b13^2*a21*c21*a32*c11+2*b13^2*c21*a31*a22*c11-b13^2*c21*a31*c22*a11-b23^2*a12*a31*c11^2-c23^2*b12*b31*a11^2-c23^2*a12*a31*b11^2+b13*c13*a21*a32*b21*c11+b13*c13*a21*a32*c21*b11+b13*c13*a21*a31*b22*c11+b13*c13*a21*b32*c21*a11-2*b13*c13*a21*b22*c31*a11+a13*c13*b21*b32*c21*a11+a13*c13*b21*b31*c22*a11+a13*c13*c21*b31*a22*b11-2*a13*c13*c21*b31*b22*a11+a13*c13*c21*b22*a31*b11-a13*a23*c11*b22*c31*b11+2*a13*a23*c11*b32*c21*b11-a13*a23*c11*b31*c22*b11-2*a13*b13*c21*a22*b31*c11+a13*b13*c21*a22*c31*b11+a13*b13*c21*b31*c22*a11+a13*b13*c21*b22*c31*a11+a13*c13*a21*b32*b21*c11-2*a13*c13*a21*b32*c21*b11-2*a13*c13*a21*b31*b22*c11+a13*c13*a21*b31*c22*b11+a13*c13*a21*b22*c31*b11+a13*c13*a21*b21*c32*b11+a13*c13*b21*a31*b22*c11-2*a13*c13*b21*a31*c22*b11+a13*c13*b21*a22*b31*c11-2*a13*c13*b21*a22*c31*b11-2*a13*b13*a21*c32*b21*c11+a13*b13*a21*c32*c21*b11+a13*b13*a21*c31*b22*c11-2*a13*b13*a21*c31*c22*b11+a13*b13*a21*c22*b31*c11+a13*b13*a21*c21*b32*c11+a13*b13*b21*c32*c21*a11+a13*b13*b21*c31*a22*c11-2*a13*b13*b21*c31*c22*a11+a13*b13*b21*c22*a31*c11+a13*b13*b21*c21*a32*c11-2*a13*b13*c21*a31*b22*c11+a13*b13*c21*a31*c22*b11+2*a13*a23*c11*b21*c32*b11-2*a13*a23*b21*c12*c31*b11+a13*a23*b21*c11*c31*b12+a13*a23*b21*c12*b31*c11+a13*a23*c21*b12*c31*b11+a13*a23*c21*b11*b31*c12-a13*b23*c11*a32*c21*b11-a13*b23*c11*a21*c32*b11-a13*b23*a11*c32*b21*c11+2*a13*b23*a11*c32*c21*b11+2*a13*b23*a11*c31*b22*c11-a13*b23*a11*c31*c22*b11-a13*b23*a11*c22*b31*c11-a13*b23*a11*c21*b32*c11+a13*b23*a21*c11*c31*b12+a13*b23*a21*c12*c31*b11-2*a13*b23*a21*c12*b31*c11-2*a13*b23*b21*c11*c31*a12+a13*b23*b21*c12*c31*a11+a13*b23*b21*c12*a31*c11-2*a13*b23*c21*c11*a31*b12+4*a13*b23*c21*c11*b31*a12+a13*b23*c21*b11*a31*c12-2*a13*b23*c21*b11*c31*a12-2*a13*b23*c21*a11*b31*c12+a13*b23*c21*a11*c31*b12-a13*c23*b11*a32*b21*c11+2*a13*c23*b11*a31*b22*c11-a13*c23*b11*a22*b31*c11-a13*c23*b11*a21*b32*c11-a13*c23*a11*b32*c21*b11-a13*c23*a11*b31*b22*c11+2*a13*c23*a11*b31*c22*b11-a13*c23*a11*b22*c31*b11-a13*c23*a11*b21*c32*b11-2*a13*c23*a21*b12*c31*b11+a13*c23*a21*b11*b31*c12+a13*c23*b21*c11*a31*b12-2*a13*c23*b21*c11*b31*a12-2*a13*c23*b21*b11*a31*c12+4*a13*c23*b21*b11*c31*a12+a13*c23*b21*a11*b31*c12-2*a13*c23*c21*b11*b31*a12+a13*c23*c21*b12*a31*b11+a13*a33*b21*c11*c21*b12+a13*a33*b21*c12*c21*b11-a13*a33*b22*c11*c21*b11-a13*a33*c22*b11*b21*c11+a13*b33*a21*c12*b21*c11+a13*b33*a21*c11*c21*b12-2*a13*b33*a21*c12*c21*b11-2*a13*b33*b21*c11*c21*a12+a13*b33*b21*c12*c21*a11-a13*b33*b22*c11*c21*a11+a13*c33*a21*b11*b21*c12+a13*c33*a21*b12*c21*b11-2*a13*c33*a21*b12*b21*c11-2*a13*c33*b21*b11*c21*a12+2*a13*c33*a22*b11*b21*c11-a13*c33*b22*c11*a21*b11+2*a13*c33*b22*b11*c21*a11-a13*c33*b22*c11*b21*a11-a13*c33*c22*b11*b21*a11-a23*c23*b11*c11*b31*a12-a23*c23*b11*a11*b31*c12-a23*c23*b11*a11*c31*b12+2*a23*c23*a11*b12*b31*c11-a23*a33*c11*b12*c21*b11-a23*a33*b11*c12*b21*c11+2*a23*b33*c11*b11*c21*a12-a23*b33*c11*b11*a21*c12+2*a23*b33*c11*a11*b21*c12-a23*b33*c11*a11*c21*b12-a23*c33*b11*c11*a21*b12-a23*c33*b11*a11*b21*c12+2*a23*c33*b11*a11*c21*b12-b23*c23*b11*a12*c31*a11-b23*c23*a11*b11*a31*c12+2*b23*a33*c11*b11*a21*c12-b23*a33*c11*a11*b21*c12+2*b23*a33*c11*a11*c21*b12-b23*a33*a11*c12*c21*b11-b23*b33*a11*c12*a21*c11+2*b23*c33*b11*a12*c21*a11+2*b23*c33*a11*c11*a21*b12-b23*c33*a11*c11*b21*a12+2*c23*a33*b11*c11*a21*b12+2*c23*a33*b11*a11*b21*c12-c23*a33*b11*a11*c21*b12-c23*a33*a11*b12*b21*c11-c23*a33*b11*c11*b21*a12-c23*b33*b11*a12*a21*c11-c23*b33*b11*a12*c21*a11+2*c23*b33*a11*b11*a21*c12-c23*c33*b11*a12*b21*a11-c23*c33*a11*b12*a21*b11+b13*c13*a21*b21*c32*a11-2*b13*c13*b21*a31*a22*c11+b13*c13*b21*a22*c31*a11-2*b13*c13*c21*a31*a22*b11+b13*c13*c21*a31*b22*a11+b13*c13*c21*a22*b31*a11-b13*a23*c11*a32*c21*b11+2*b13*a23*c11*a22*c31*b11+2*b13*a23*a11*c22*b31*c11-b13*a23*a11*c21*b32*c11-2*b13*a23*a21*c11*c31*b12+b13*a23*a21*c12*c31*b11+b13*a23*a21*c12*b31*c11+b13*a23*b21*c11*c31*a12+b13*a23*b21*c12*c31*a11+4*b13*a23*c21*c11*a31*b12-2*b13*a23*c21*b11*a31*c12+b13*a23*c21*b11*c31*a12+b13*a23*c21*a11*b31*c12-2*b13*a23*c21*a11*c31*b12+2*b13*b23*c11*a32*c21*a11-b13*b23*c11*a31*c22*a11-b13*b23*c11*a22*c31*a11+2*b13*b23*c11*a21*c32*a11+b13*b23*a21*c11*c31*a12+b13*b23*a21*c12*a31*c11+b13*b23*c21*a11*a31*c12+2*b13*c23*b11*a32*a21*c11-b13*c23*b11*a32*c21*a11-b13*c23*b11*a31*a22*c11+2*b13*c23*b11*a31*c22*a11-b13*c23*b11*a21*c32*a11-b13*c23*a11*a31*b22*c11-b13*c23*a11*a32*b21*c11-2*b13*c23*a21*c11*a31*b12+b13*c23*a21*b11*a31*c12-2*b13*c23*a21*b11*c31*a12-2*b13*c23*a21*a11*b31*c12+4*b13*c23*a21*a11*c31*b12-2*b13*c23*b21*a12*c31*a11+b13*c23*b21*a12*a31*c11+b13*c23*c21*a12*b31*a11-2*b13*c23*c21*a11*a31*b12-2*b13*a33*a21*c11*c21*b12+b13*a33*a21*c12*b21*c11+b13*a33*a21*c12*c21*b11-2*b13*a33*b21*c12*c21*a11-b13*a33*a22*c11*c21*b11+2*b13*a33*c22*c11*a21*b11-b13*a33*c22*c11*b21*a11-b13*a33*c22*b11*c21*a11+b13*b33*a21*c11*c21*a12+b13*b33*a21*c12*c21*a11-b13*b33*a22*c11*c21*a11-2*b13*c33*a21*c11*b21*a12+b13*c33*a21*b11*c21*a12+b13*c33*a21*a11*b21*c12-2*b13*c33*a21*a11*c21*b12+b13*c33*b21*a12*c21*a11+2*b13*c33*a22*b11*c21*a11-c13*b23*a11*a22*b31*c11-c13*b23*a11*a32*b21*c11-c13*a23*b11*a32*b21*c11-c13*a23*b11*a31*b22*c11+2*c13*a23*b11*a22*b31*c11-c13*a23*b11*a21*b32*c11+2*c13*a23*a11*b32*b21*c11-c13*a23*a11*b32*c21*b11-c13*a23*a11*b31*b22*c11+c13*a23*a21*b12*c31*b11+c13*a23*a21*b12*b31*c11-2*c13*a23*a21*b11*b31*c12+c13*a23*b21*c11*b31*a12+4*c13*a23*b21*b11*a31*c12-2*c13*a23*b21*b11*c31*a12+c13*a23*c21*b11*b31*a12+c13*a23*c21*b12*b31*a11-2*c13*a23*c21*b12*a31*b11+2*c13*b23*b11*a32*a21*c11-c13*b23*b11*a32*c21*a11-c13*b23*b11*a31*a22*c11+2*c13*b23*b11*a22*c31*a11-c13*b23*b11*a21*c32*a11+c13*b23*a21*c11*a31*b12-2*c13*b23*a21*c11*b31*a12-2*c13*b23*a21*b11*a31*c12+4*c13*b23*a21*a11*b31*c12-2*c13*b23*a21*a11*c31*b12+c13*b23*b21*a12*c31*a11-2*c13*b23*b21*a11*a31*c12+c13*b23*b21*a12*a31*c11-2*c13*b23*c21*a12*b31*a11+c13*b23*c21*a11*a31*b12-c13*c23*b11*a31*b22*a11-c13*c23*b11*a22*b31*a11-2*c13*c23*a21*b12*b31*a11+c13*c23*a21*b11*b31*a12+c13*c23*a21*b12*a31*b11+c13*c23*b21*a12*b31*a11-2*c13*c23*b21*a12*a31*b11+c13*c23*b21*a11*a31*b12+c13*a33*a21*b12*b21*c11-2*c13*a33*a21*b11*b21*c12+c13*a33*b21*b11*c21*a12-2*c13*a33*b21*a11*c21*b12-c13*a33*a22*b11*b21*c11+2*c13*a33*b22*c11*a21*b11-c13*a33*b22*c11*b21*a11+2*c13*a33*c22*b11*b21*a11+c13*b33*a21*c11*b21*a12-2*c13*b33*a21*b11*c21*a12-2*c13*b33*a21*a11*b21*c12+c13*b33*a21*a11*c21*b12+c13*b33*b21*a12*c21*a11-c13*b33*a22*c11*a21*b11+2*c13*b33*a22*c11*b21*a11-c13*b33*b22*a11*a21*c11+c13*c33*a21*b11*b21*a12+c13*c33*a21*b12*b21*a11-c13*c33*a22*b11*b21*a11-c13*c33*b22*a11*a21*b11-a23*b23*c11*b11*c31*a12-a23*b23*c11*b11*a31*c12-a23*b23*c11*a11*b31*c12-a23*b23*c11*a11*c31*b12-b13*c13*a21^2*b32*c11-b13*a33*b11*c21^2*a12+2*b13*c33*c11*a21^2*b12+c13*a23*a32*c21*b11^2+c13*a23*a31*c22*b11^2-2*c13*a23*a22*c31*b11^2+c13*a23*a21*c32*b11^2+c13*b23*b32*c21*a11^2+c13*b23*b31*c22*a11^2+c13*b23*b21*c32*a11^2-2*c13*c23*a32*a21*b11^2+c13*c23*a31*a22*b11^2-2*c13*c23*b32*b21*a11^2-c13^2*a21*b31*a22*b11+2*c13^2*a21*b31*b22*a11-c13^2*a21*b22*a31*b11+2*c13^2*b21*a31*a22*b11+2*c13*a33*a11*b21^2*c12+c13*a33*a22*b11^2*c21-2*c13*a33*c22*b11^2*a21+c13*b33*b22*a11^2*c21-2*c13*b33*c22*a11^2*b21-c13*c33*b12*a21^2*b11+c13*c33*a22*b11^2*a21+c13*c33*b22*a11^2*b21-c13*b33*c11*a21^2*b12+a23^2*c11*b12*c31*b11+a23^2*b11*c12*b31*c11+a23*b23*c11^2*a31*b12+a23*c23*b11^2*c31*a12+a23*c23*b11^2*a31*c12+a23*a33*b12*b21*c11^2+a23*a33*c12*c21*b11^2-2*a23*b33*c11^2*b21*a12+a23*b33*c11^2*a21*b12-2*a23*c33*b11^2*c21*a12+a23*c33*b11^2*a21*c12+b23^2*c11*a12*c31*a11+b23*c23*a11^2*c31*b12+b23*a33*c11^2*b21*a12+b23*b33*a12*a21*c11^2+b23*b33*c12*c21*a11^2-2*b23*c33*a11^2*c21*b12+b23*c33*a11^2*b21*c12+c23^2*b11*a12*b31*a11+c23^2*a11*b12*a31*b11+c23*a33*b11^2*c21*a12-2*c23*a33*b11^2*a21*c12+c23*c33*a12*a21*b11^2+c23*c33*b12*b21*a11^2,-c23*c21*a12*b31*a22*b11+a23*b21*c21*c12*b31*a12+b23*c22*b32*c21*a11^2-a23*c22*b11*a21*b32*c11-b33*c21^2*a11*b22*a12-b33*c21^2*a11*a22*b12-c13*b21^2*a22*c31*a12+2*b23*a22*a11*c32*c21*b11+a23*a21*c12*b21*c32*b11-a23*b21*c22*a11*b31*c12+c23*a21*b21*b12*a32*c11-b23*c22*a11*a32*b21*c11+b33*a22^2*c11*c21*b11-b23*c21*a22*b11*c31*a12-c13*c21*a22*b22*a31*b11-b23*b21*a12*c31*c22*a11+a13*b21*b22*c21*a32*c11-c13*b21*a22*a31*b22*c11-2*b13*b21*c21*a31*a22*c12-2*c13*a21*a22*b32*c21*b11+b23*c22*b21*c32*a11^2+2*b23*c32*c11*a21^2*b12+2*a23*b21*c12*a22*b31*c11-2*c13*b21*b22*a32*c21*a11+c23*a21*c21*b12*b31*a12-a13*b21*a22*c31*b22*c11-b13*c21*a22*a31*c22*b11-c23*c21*b12*a31*a22*b11-b13*c21*a22*b22*c31*a11-a23*c21*b31*c12*b22*a11+c13*a21*b21*b22*c31*a12-2*b13*a21*c21*a31*c22*b12-2*a13*a21*b21*c31*c22*b12-b23*c22*a11*a21*b32*c11-a13*b22*a32*c21^2*b11-b23*a21*c22*b11*a31*c12+2*b23*b21*c12*a22*c31*a11+a23*b21*c32*a11*c21*b12-a33*c21^2*b11*b22*a12+2*a23*c21*b31*c12*a22*b11+2*b33*c21^2*a12*a22*b11+a33*a22*c22*b11^2*c21-2*c13*a21*b21*a31*b22*c12+2*c13*b21*a22*b22*c31*a11-c13*a21*a22*b31*b22*c11+2*a33*b21^2*c12*c22*a11+2*b13*a21*b22*c31*c22*a11-2*a13*c21*a31*b22^2*c11+b23*a22*a32*b21*c11^2-b33*a22*c22*c11*a21*b11-c23*b21*a22*a11*b31*c12+a23*b21*c21*c12*a32*b11+c33*a21*c21*b11*b22*a12-2*a33*b21*c21*b12*c22*a11-a23*c21*b31*a12*c22*b11-2*b13*a21*b31*c22^2*a11+a33*b21*c21*a12*b22*c11+a33*a21*c21*b11*c22*b12-a13*b21*b22*c31*c22*a11-a23*a21*c12*b31*c22*b11+a33*a21*b21*c11*c22*b12-4*c23*a21*b31*b12*c22*a11+a13*b21*c22*a32*c21*b11-2*b13*c21*a22^2*b31*c11+2*a23*b21*c22*b11*a31*c12+2*c23*b21*a12*b31*c22*a11+c13*b21*a22*b32*c21*a11+b23*a21*c21*c12*b32*a11-2*b23*a21*c32*a11*c21*b12+c23*a21*b21*c12*b31*a12-2*a33*a21*c21*b12*b22*c11+2*a13*c21^2*b31*b22*a12-2*b13*a21*a22*c32*b21*c11-2*b23*b21*c12*a32*c21*a11-b23*c21*a31*c12*a22*b11+2*b23*c21*a22*c11*b31*a12-b23*b21*a12*c31*a22*c11+2*c23*a22*a11*b32*b21*c11+a23*a21*b21*c12*c31*b12-a33*c21^2*b11*a22*b12-2*b23*a21*c21*b12*a32*c11+a33*a21*b21*c11*b22*c12-c23*a32*c11*b21^2*a12+b23*a22*a21*b32*c11^2+2*b13*c21*a22*b31*c22*a11+2*c23*b21*a31*b12*c22*a11+a13*a21*c21*b22*c31*b12+2*a23*b21*c31*a12*c22*b11+a13*b21*b31*c22^2*a11-c13*c21*a22*b31*b22*a11-b23*a21*c31*b12*a22*c11-a23*b21*c22*c11*b31*a12-a23*b22*c11*a21*c32*b11-b13*a22*a32*c21^2*b11+2*b23*c21*a31*c12*b22*a11-b23*c21*a22*a11*c31*b12+b13*b21*c21*a22*c31*a12+2*a13*b21*b22*c22*a31*c11+a13*a21*c31*b22^2*c11-b13*b21*a22*c22*a31*c11-a23*b22*a11*c21*b32*c11-2*b23*a21*c21*c12*b31*a12-c23*a21*b22*c11*a31*b12+2*c23*c21*a12*b22*a31*b11+a33*b21*c21*a12*c22*b11-b13*a21*b22*c22*a31*c11+a23*b21*c21*b12*c31*a12+2*a23*c21*b22*c11*a31*b12-b13*c21*b22*a31*c22*a11-2*c13*a21*c22*b21*a32*b11+a23*a21*c12*b32*b21*c11+2*b23*a21*c31*a12*b22*c11+a23*c21^2*a31*b12^2+a23*b21^2*a31*c12^2+b23*a21^2*b31*c12^2+b23*c21^2*b31*a12^2+c23*a21^2*c31*b12^2+c23*b21^2*c31*a12^2-a33*b22^2*c11^2*a21-a33*c22^2*b11^2*a21-b33*a22^2*c11^2*b21-b33*c22^2*a11^2*b21-c33*a22^2*b11^2*c21-c33*b22^2*a11^2*c21+c13*a21*b21*a31*c22*b12-2*c13*a21*b21*a22*b31*c12+c13*a21*b21*a22*c31*b12+c13*a21*b21*b31*c22*a12+2*a13*c21*a22*b31*b22*c11-a13*c21*a22*b31*c22*b11-a13*c21*a22*b22*c31*b11+2*a13*c21*b22*a31*c22*b11-a13*c21*b22*b31*c22*a11+a13*a21*b21*c31*b22*c12+a13*a21*b21*c22*b31*c12-2*a13*a21*c21*b31*b22*c12+a13*a21*c21*b31*c22*b12-2*a13*a21*b22*c32*b21*c11+a13*a21*b22*c32*c21*b11-a13*a21*b22*c31*c22*b11-a13*a21*b22*c22*b31*c11+a13*a21*b22*c21*b32*c11+a13*a21*c22*b32*b21*c11-2*a13*a21*c22*b32*c21*b11+a13*a21*c22*b21*c32*b11+a13*b21*c21*a31*b22*c12+a13*b21*c21*a31*c22*b12+a13*b21*c21*a22*b31*c12+a13*b21*c21*a22*c31*b12-2*a13*b21*c21*b31*c22*a12-2*a13*b21*c21*b22*c31*a12-2*a13*b21*a22*c32*c21*b11+2*a13*b21*a22*c31*c22*b11-a13*b21*a22*c22*b31*c11-2*a13*b21*a22*c21*b32*c11+a13*b21*b22*c32*c21*a11+a13*b21*c22*b32*c21*a11+b13*a21*b21*c31*a22*c12-2*b13*a21*b21*c31*c22*a12+b13*a21*b21*c22*a31*c12+b13*a21*c21*a31*b22*c12+b13*a21*c21*a22*b31*c12-2*b13*a21*c21*a22*c31*b12+b13*a21*c21*b31*c22*a12+b13*a21*c21*b22*c31*a12+b13*a21*a22*c32*c21*b11-b13*a21*a22*c31*b22*c11-b13*a21*a22*c31*c22*b11+2*b13*a21*a22*c22*b31*c11+b13*a21*a22*c21*b32*c11-2*b13*a21*b22*c32*c21*a11-2*b13*a21*b22*c21*a32*c11+b13*a21*c22*a32*b21*c11+b13*a21*c22*a32*c21*b11+b13*a21*c22*b32*c21*a11+b13*a21*c22*b21*c32*a11+b13*b21*c21*a31*c22*a12+b13*b21*a22*c32*c21*a11-b13*b21*a22*c31*c22*a11+b13*b21*a22*c21*a32*c11-2*b13*b21*c22*a32*c21*a11+2*b13*c21*a22*a31*b22*c11+a13*a21*b31*c22^2*b11-a13*b21^2*c31*a22*c12+2*a13*b21^2*c31*c22*a12-a13*b21^2*c22*a31*c12+2*a13*a22*c32*b21^2*c11-a13*c22*a32*b21^2*c11-a13*c22*b21^2*c32*a11-2*a13*b21*a31*c22^2*b11-a13*c21^2*b31*a22*b12-a13*c21^2*b22*a31*b12+2*a13*a22*b32*c21^2*b11-a13*b22*b32*c21^2*a11+a13*c21*b22^2*c31*a11-b13*a21^2*c31*b22*c12+2*b13*a21^2*c31*c22*b12-b13*a21^2*c22*b31*c12+2*b13*b22*c32*a21^2*c11-b13*c22*a21^2*b32*c11-b13*c22*a21^2*c32*b11+b13*a21*a31*c22^2*b11+b13*b21*c31*a22^2*c11+b13*b21*a31*c22^2*a11+b13*c21*a22^2*c31*b11+2*b13*c21^2*a31*a22*b12-b13*c21^2*a31*b22*a12-b13*c21^2*a22*b31*a12-b13*a22*b32*c21^2*a11+2*b13*b22*a32*c21^2*a11+2*c13*a21^2*b31*b22*c12-c13*a21^2*b31*c22*b12-c13*a21^2*b22*c31*b12-c13*b22*a21^2*b32*c11-c13*b22*a21^2*c32*b11+2*c13*c22*b32*a21^2*b11-2*c13*a21*b22^2*c31*a11+c13*a21*a31*b22^2*c11+c13*b21*a22^2*b31*c11-2*c13*b21*a22^2*c31*b11+2*c13*b21^2*a31*a22*c12-c13*b21^2*a31*c22*a12-c13*a22*a32*b21^2*c11-c13*a22*b21^2*c32*a11+2*c13*c22*a32*b21^2*a11+c13*c21*b31*a22^2*b11+c13*c21*a31*b22^2*a11+2*a23*c32*c11*b21^2*a12-a23*c32*a11*b21^2*c12-a23*c12*a32*b21^2*c11+2*a23*b32*b11*c21^2*a12-a23*b32*a11*c21^2*b12-a23*b12*a32*c21^2*b11-2*a23*a22*b32*b21*c11^2-2*a23*a22*c32*c21*b11^2+a23*b22*a32*b21*c11^2+a23*b22*a21*b32*c11^2+a23*c22*a32*c21*b11^2+a23*c22*a21*c32*b11^2-a23*a21*b21*b31*c12^2-a23*a21*c21*c31*b12^2-a23*b21^2*c12*c31*a12-a23*c21^2*b12*b31*a12-b23*c32*b11*a21^2*c12-b23*c12*a21^2*b32*c11-b23*a32*b11*c21^2*a12+2*b23*a32*a11*c21^2*b12-b23*a12*b32*c21^2*a11-2*b23*b22*a32*a21*c11^2-2*b23*b22*c32*c21*a11^2-b23*a21^2*c12*c31*b12-b23*a21*b21*a31*c12^2-b23*b21*c21*c31*a12^2-b23*c21^2*a12*a31*b12-c23*b32*c11*a21^2*b12+2*c23*b32*b11*a21^2*c12-c23*b12*a21^2*c32*b11+2*c23*a32*a11*b21^2*c12-c23*a12*b21^2*c32*a11+c23*a22*a32*c21*b11^2+c23*a22*a21*c32*b11^2+c23*b22*b32*c21*a11^2+c23*b22*b21*c32*a11^2-2*c23*c22*a32*a21*b11^2-2*c23*c22*b32*b21*a11^2-c23*a21^2*b12*b31*c12-c23*a21*c21*a31*b12^2-c23*b21^2*a12*a31*c12-c23*b21*c21*b31*a12^2-a33*b21^2*c11*a22*c12-a33*b21^2*c11*c22*a12+2*a33*c21^2*b12*b22*a11+a33*a22*b22*c11^2*b21+a33*b22^2*c11*c21*a11+a33*c22^2*b11*b21*a11-b33*a21^2*c11*b22*c12-b33*a21^2*c11*c22*b12+2*b33*a21^2*c12*c22*b11+b33*a22*b22*c11^2*a21+b33*b22*c22*a11^2*c21+b33*c22^2*a11*a21*b11+2*c33*a21^2*b12*b22*c11-c33*a21^2*b11*b22*c12-c33*a21^2*b11*c22*b12+2*c33*b21^2*a12*a22*c11-c33*b21^2*a11*a22*c12-c33*b21^2*a11*c22*a12+c33*a22^2*b11*b21*c11+c33*a22*c22*b11^2*a21+c33*b22^2*a11*a21*c11+c33*b22*c22*a11^2*b21+2*b23*a21*c12*a31*b22*c11-b23*a21*c12*a22*b31*c11-b23*b21*c12*a31*a22*c11-b23*b21*c12*a31*c22*a11+b23*b21*a12*c32*c21*a11+2*b23*b21*a12*c22*a31*c11+b23*b21*a12*c21*a32*c11+2*b23*c21*a31*b12*a22*c11-b23*c21*a31*b12*c22*a11-4*b23*c21*a31*a12*b22*c11+2*b23*c21*a31*a12*c22*b11-b23*c21*a22*a11*b31*c12-b23*c21*a12*b31*c22*a11+2*b23*c21*a12*b22*c31*a11-b23*a22*c11*a32*c21*b11-b23*a22*c11*a21*c32*b11-b23*a22*a11*c32*b21*c11-b23*a22*a11*c21*b32*c11+2*b23*b22*c11*a32*c21*a11+2*b23*b22*c11*a21*c32*a11+2*b23*c22*b11*a32*a21*c11-b23*c22*b11*a32*c21*a11-b23*c22*b11*a21*c32*a11+b23*a21*b21*c12*c31*a12+b23*a21*c21*c12*a31*b12+b23*a21*c21*b12*c31*a12+b23*b21*c21*a12*a31*c12+c23*a21*b32*c11*b21*a12-2*c23*a21*b32*b11*c21*a12-2*c23*a21*b32*a11*b21*c12+c23*a21*b32*a11*c21*b12-c23*a21*b31*c12*a22*b11+2*c23*a21*b31*c12*b22*a11+2*c23*a21*b31*b12*a22*c11-c23*a21*b31*a12*b22*c11+2*c23*a21*b31*a12*c22*b11-c23*a21*b22*b11*a31*c12-c23*a21*b22*b11*c31*a12+2*c23*a21*b22*a11*c31*b12-2*c23*a21*b21*c12*a32*b11+c23*a21*b21*b12*c32*a11+c23*a21*b21*a12*c32*b11+c23*a21*b12*a32*c21*b11+2*c23*a21*b12*a31*c22*b11-c23*a21*b12*a22*c31*b11+c23*b21*a32*b11*c21*a12-2*c23*b21*a32*a11*c21*b12+2*c23*b21*a31*c12*a22*b11-c23*b21*a31*c12*b22*a11-c23*b21*a31*b12*a22*c11+2*c23*b21*a31*a12*b22*c11-4*c23*b21*a31*a12*c22*b11-c23*b21*a22*c11*b31*a12+2*c23*b21*a22*b11*c31*a12-c23*b21*a22*a11*c31*b12+c23*b21*a12*b32*c21*a11-c23*b21*a12*b22*c31*a11-c23*c21*b12*a31*b22*a11+2*c23*c21*b12*a22*b31*a11-c23*c21*a12*b31*b22*a11-c23*a22*b11*a32*b21*c11-c23*a22*b11*a21*b32*c11-c23*a22*a11*b32*c21*b11-c23*a22*a11*b21*c32*b11+2*c23*b22*b11*a32*a21*c11-c23*b22*b11*a32*c21*a11-c23*b22*b11*a21*c32*a11-c23*b22*a11*a21*b32*c11-c23*b22*a11*a32*b21*c11+2*c23*c22*b11*a32*b21*a11+2*c23*c22*b11*a21*b32*a11+c23*a21*b21*c12*a31*b12-2*c23*a21*b21*b12*c31*a12+c23*b21*c21*a12*a31*b12+a33*a21*c21*b11*b22*c12-2*a33*a21*b21*c12*c22*b11+a33*b21*c21*b12*a22*c11+a33*b21*c21*c12*a22*b11-2*a33*b21*c21*c12*b22*a11-a33*a22*b22*c11*c21*b11-a33*a22*c22*b11*b21*c11+2*a33*b22*c22*c11*a21*b11-a33*b22*c22*c11*b21*a11-a33*b22*c22*b11*c21*a11+b33*a21*b21*c11*a22*c12+b33*a21*c21*b12*a22*c11-2*b33*a21*c21*c12*a22*b11+b33*a21*c21*a12*b22*c11+b33*a21*c21*c12*b22*a11+b33*a21*b21*c11*c22*a12-2*b33*a21*c21*a12*c22*b11-2*b33*a21*b21*c12*c22*a11+b33*a21*c21*b12*c22*a11-2*b33*b21*c21*a12*a22*c11+b33*b21*c21*a11*a22*c12+b33*b21*c21*a11*c22*a12-b33*a22*b22*c11*c21*a11+2*b33*a22*c22*c11*b21*a11-b33*a22*c22*b11*c21*a11-b33*b22*c22*a11*a21*c11+c33*a21*b21*c12*a22*b11+c33*a21*c21*b11*a22*b12-2*c33*a21*b21*b12*a22*c11-2*c33*a21*b21*a12*b22*c11+c33*a21*b21*c12*b22*a11-2*c33*a21*c21*b12*b22*a11+c33*a21*b21*a12*c22*b11+c33*a21*b21*b12*c22*a11-2*c33*b21*c21*a12*a22*b11+c33*b21*c21*a11*a22*b12+c33*b21*c21*a11*b22*a12-c33*b22*c22*a11*a21*b11-c33*a22*b22*c11*a21*b11+2*c33*a22*b22*b11*c21*a11-c33*a22*b22*c11*b21*a11-c33*a22*c22*b11*b21*a11+c13*a21*c21*b31*a22*b12-2*c13*a21*c21*b31*b22*a12+c13*a21*c21*b22*a31*b12+c13*a21*a22*b32*b21*c11-c13*a21*a22*b31*c22*b11+2*c13*a21*a22*b22*c31*b11+c13*a21*a22*b21*c32*b11+c13*a21*b22*a32*b21*c11+c13*a21*b22*a32*c21*b11-c13*a21*b22*a31*c22*b11+c13*a21*b22*b32*c21*a11+2*c13*a21*b22*b31*c22*a11+c13*a21*b22*b21*c32*a11-2*c13*a21*c22*b32*b21*a11-2*c13*b21*c21*a31*a22*b12+c13*b21*c21*a31*b22*a12+c13*b21*c21*a22*b31*a12+c13*b21*a22*a32*c21*b11+2*c13*b21*a22*a31*c22*b11-c13*b21*a22*b31*c22*a11-c13*b21*b22*a31*c22*a11-2*a23*a21*c12*b32*c21*b11-a23*a21*c12*b31*b22*c11+2*a23*a21*c12*b22*c31*b11-2*a23*a21*b12*c32*b21*c11+a23*a21*b12*c32*c21*b11-a23*a21*b12*c31*b22*c11-a23*a21*b12*c31*c22*b11+2*a23*a21*b12*c22*b31*c11+a23*a21*b12*c21*b32*c11-2*a23*b21*c32*b11*c21*a12-4*a23*b21*c31*c12*a22*b11+2*a23*b21*c31*c12*b22*a11+2*a23*b21*c31*b12*a22*c11-a23*b21*c31*b12*c22*a11-a23*b21*c31*a12*b22*c11-a23*b21*c22*c11*a31*b12+a23*b21*c21*c12*b32*a11+a23*b21*c21*b12*a32*c11-2*a23*b21*c21*a12*b32*c11-a23*b21*c12*a31*b22*c11-4*a23*c21*b31*b12*a22*c11+2*a23*c21*b31*b12*c22*a11+2*a23*c21*b31*a12*b22*c11-a23*c21*b22*b11*a31*c12-a23*c21*b22*b11*c31*a12-a23*c21*b22*a11*c31*b12-a23*c21*b12*a31*c22*b11+2*a23*c21*b12*a22*c31*b11+2*a23*a22*c11*b32*c21*b11+2*a23*a22*c11*b21*c32*b11-a23*b22*c11*a32*c21*b11-a23*b22*a11*c32*b21*c11+2*a23*b22*a11*c32*c21*b11-a23*c22*b11*a32*b21*c11+2*a23*c22*a11*b32*b21*c11-a23*c22*a11*b32*c21*b11-a23*c22*a11*b21*c32*b11+a23*a21*c21*b12*b31*c12-2*a23*b21*c21*c12*a31*b12-2*b23*a21*c32*c11*b21*a12+b23*a21*c32*b11*c21*a12+b23*a21*c32*a11*b21*c12+2*b23*a21*c31*c12*a22*b11-4*b23*a21*c31*c12*b22*a11+2*b23*a21*c31*b12*c22*a11-b23*a21*c31*a12*c22*b11-b23*a21*c22*c11*a31*b12-b23*a21*c22*c11*b31*a12+2*b23*a21*c22*a11*b31*c12+b23*a21*c21*c12*a32*b11+b23*a21*c21*a12*b32*c11+b23*a21*c12*a32*b21*c11,-2*c13*c32*b11*a22*b31*a11-a33*b32*c11^2*a21*b12+a33*c11*b22*a11*c31*b12-b13*b31*a12*c32*a21*c11+a23*a32*c11*b12*c31*b11-4*c13*b31*a32*b11*a21*c12-2*b23*c32*a11*c11*b31*a12+c23*a31*a11*c31*b12^2-a33*c21*b12*c11*b31*a12+c33*a11*b22*b11*c31*a12+2*c13*b31*a32*c11*a21*b12-2*b13*c32*b11*a31*a22*c11+b23*a32*a11*c12*c31*b11-c33*b21*a12*a11*c31*b12-c13*b31*a32*c11*b21*a12-2*a13*c22*c11*b31^2*a12+a23*a32*b11*c12*b31*c11-a33*c31*c12*a22*b11^2-b33*c21*a12*a11*b31*c12+2*a13*c31*b21*a12*c32*b11+2*c13*c32*b31*b22*a11^2+a33*c11*b32*b11*c21*a12+2*a13*a31*c12*b32*b21*c11-b33*c21*a12*b11*a31*c12+b33*a11*c31*a12*b22*c11+c33*b11*a31*b12*c22*a11+2*a23*c32*b11^2*a31*c12-2*a13*b22*b11*c31^2*a12-2*b33*c11*a21*a12*c32*b11+b13*a32*a11*c22*b31*c11+b33*c11*a32*b11*c21*a12+2*c13*c32*a31*a22*b11^2+2*a23*b32*c11^2*a31*b12-b13*a31*c21*a12*b32*c11+c13*b32*a11*a22*b31*c11-a23*a32*b12*b31*c11^2+2*b13*a31*c32*b11*c21*a12-c13*a31*b31*b12*a22*c11-c13*a11*a21*b32^2*c11+a33*c11*b32*a11*b21*c12+a23*a31*b31*c12^2*b11-2*a33*c11*b21*c12*a32*b11-2*c13*a32*a11*b32*c21*b11+2*a13*c31*b21*b12*a32*c11+2*a23*b31*c12*a11*c31*b12+c13*a12*b31^2*c22*a11-b13*a31*c12*a32*b21*c11+2*b33*a21*a12*b32*c11^2-2*b13*b32*c11*a31*c22*a11-4*a13*c31*b32*c11*b21*a12+2*c13*a31*b32*b11*a21*c12+2*b13*c31*a32*a11*c21*b12+b33*c11*a22*a11*b31*c12-c13*a31*b21*b12*a32*c11+b33*c21*c11*b31*a12^2-a13*a32*b32*b21*c11^2+c13*a32*a11*b31*c22*b11-b33*c32*a11^2*b21*c12-b13*c32*b31*c22*a11^2-b13*a32*a21*b32*c11^2-b13*a31*c31*c12*b22*a11+2*a33*c21*c12*a32*b11^2+c33*b11*a32*c11*b21*a12-2*c33*b11*a31*b12*a22*c11+2*b33*b21*c12*a12*a31*c11+c33*a11*b31*a12*c22*b11+2*b13*b31*a12*c32*c21*a11-c13*b31*a12*b21*c32*a11+2*c13*a31*b32*a11*c21*b12-c13*a31*b31*a12*c22*b11+c33*b21*c11*b31*a12^2-c33*b31*b12*c22*a11^2-c23*b31*a12*a11*c31*b12-a33*c21*b12*b11*a31*c12+2*c13*b31*a32*b11*c21*a12+a33*b11*c32*a11*b21*c12+2*b13*a31*c22*c11*b31*a12-c33*b32*a11^2*b21*c12-2*a33*c11*b31*a12*c22*b11+2*b13*a31*c32*a11*b21*c12-2*b13*a32*a11*c31*c22*b11+b33*a21*a11*b31*c12^2-a13*c31*b12*a21*c32*b11-b13*a31*c31*c12*a22*b11+b13*c32*a11*a22*b31*c11+2*b13*a31*c32*c11*a21*b12-a13*b31*c12*a32*b21*c11-b33*c21*a12*c11*a31*b12-c13*b31*a22*b11*c31*a12+a23*c12*c11*b31^2*a12-2*c33*b11*a22*a11*b31*c12+2*b13*a31*c21*b12*a32*c11+a23*a31*c31*b12^2*c11-b13*a31*c22*a11*b31*c12-a13*c32*a22*c31*b11^2+2*a13*a31*b12*c22*b31*c11+b33*a11*c32*c11*b21*a12+2*b23*c32*a11^2*b31*c12-4*b13*c31*a32*c11*a21*b12-b13*c31*a12*b21*c32*a11-c13*b32*b22*c31*a11^2+b13*a32*a11*c32*c21*b11+a33*b11*c32*a11*c21*b12-2*a33*c11*b21*b12*c32*a11-c33*b21*a12*b11*a31*c12+b33*c11*a32*a11*b21*c12+b33*a11*c32*b11*c21*a12+a33*c11*b22*b11*a31*c12-b13*a31*c32*c11*b21*a12+b33*c11*a31*c12*b22*a11-a33*b31*b12*a22*c11^2+a33*b11*c31*b12*a22*c11+b33*a21*b11*a31*c12^2+c33*a21*c11*a31*b12^2+c23*b32*a11*c11*b31*a12-c23*c11*a31^2*b12^2-c23*c11*b31^2*a12^2+a13*a21*b32^2*c11^2+a13*a21*c32^2*b11^2+b13*a32^2*b21*c11^2+b13*b21*c32^2*a11^2+c13*a32^2*c21*b11^2+c13*b32^2*c21*a11^2-a23*a11*b31^2*c12^2-a23*a11*c31^2*b12^2-b23*b11*a31^2*c12^2-b23*b11*c31^2*a12^2+a13*c22*a11*b31^2*c12+a13*c12*a22*b31^2*c11+a13*b22*a11*c31^2*b12+a13*b12*a22*c31^2*b11+2*a13*a32*b31*b22*c11^2-a13*a32*c32*c21*b11^2+2*a13*a32*c31*c22*b11^2-a13*a11*c21*b32^2*c11-a13*b32*a31*b22*c11^2-a13*b32*a22*b31*c11^2-a13*a11*b21*c32^2*b11-a13*c32*a31*c22*b11^2-2*b13*c22*c11*a31^2*b12+b13*c22*b11*a31^2*c12+b13*c12*a31^2*b22*c11+b13*a22*b11*c31^2*a12-2*b13*a22*a11*c31^2*b12+b13*a12*b22*c31^2*a11-b13*c11*a32^2*c21*b11-b13*a32*a31*b22*c11^2-b13*a32*a22*b31*c11^2+2*b13*b32*a31*a22*c11^2-b13*b32*c32*c21*a11^2+2*b13*b32*c31*c22*a11^2-b13*c32*b22*c31*a11^2-b13*b11*a21*c32^2*a11+c13*b22*c11*a31^2*b12-2*c13*b22*b11*a31^2*c12+c13*b12*a31^2*c22*b11+c13*a22*c11*b31^2*a12-2*c13*a22*a11*b31^2*c12-c13*b11*a32^2*b21*c11-c13*a32*a31*c22*b11^2-c13*a32*a22*c31*b11^2-c13*a32*a21*c32*b11^2-c13*b32*b31*c22*a11^2-c13*b32*b21*c32*a11^2+a23*b12*b11*c31^2*a12-a23*a32*c12*c31*b11^2-a23*b32*c11^2*b31*a12-a23*c32*b11^2*c31*a12+b23*a31*a11*b31*c12^2+b23*c12*c11*a31^2*b12+b23*b31*c31*a12^2*c11+b23*a12*a11*c31^2*b12+2*b23*a32*c11^2*b31*a12-b23*a32*c11^2*a31*b12-b23*b32*c12*c31*a11^2-b23*b32*a12*a31*c11^2-b23*c32*a11^2*c31*b12+2*c23*a32*b11^2*c31*a12-c23*a32*b11^2*a31*c12+2*c23*b32*a11^2*c31*b12-c23*b32*a11^2*b31*c12-c23*c32*b12*b31*a11^2-c23*c32*a12*a31*b11^2+c23*b12*b11*a31^2*c12+c23*a12*a11*b31^2*c12+c23*b31*b11*c31*a12^2-a33*b32*c11^2*b21*a12+2*a33*b31*a12*b22*c11^2-a33*b22*c11^2*a31*b12+2*a33*b21*b12*a32*c11^2-a33*c32*b11^2*a21*c12-a33*c32*b11^2*c21*a12+2*a33*c31*a12*c22*b11^2-a33*c22*b11^2*a31*c12+a33*c21*a11*c31*b12^2-2*a33*a21*c31*b12^2*c11-2*a33*a21*b31*c12^2*b11+a33*b21*a11*b31*c12^2+a33*b21*b11*a31*c12^2+a33*c21*c11*a31*b12^2-b33*a32*c11^2*a21*b12-b33*a32*c11^2*b21*a12+2*b33*a31*b12*a22*c11^2-b33*a31*a12*b22*c11^2-b33*a22*c11^2*b31*a12-b33*c32*a11^2*c21*b12-b33*c31*c12*b22*a11^2+2*b33*c31*b12*c22*a11^2-b33*c22*a11^2*b31*c12+2*b33*c21*c12*b32*a11^2-2*b33*b21*c31*a12^2*c11-2*b33*b21*a31*c12^2*a11+b33*c21*b11*c31*a12^2-c33*a32*b11^2*a21*c12-c33*a32*b11^2*c21*a12+2*c33*a31*c12*a22*b11^2-c33*a31*a12*c22*b11^2-c33*a22*b11^2*c31*a12+2*c33*a21*a12*c32*b11^2-c33*b32*a11^2*c21*b12+2*c33*b31*c12*b22*a11^2-c33*b22*a11^2*c31*b12+2*c33*b21*b12*c32*a11^2+c33*a21*a11*c31*b12^2+c33*b21*b11*c31*a12^2-2*c33*c21*b31*a12^2*b11-2*c33*c21*a31*b12^2*a11+2*a13*b31*c32*a11*c21*b12-a13*b31*c31*c12*a22*b11-a13*b31*c31*c12*b22*a11-a13*b31*c31*b12*a22*c11-a13*b31*c31*b12*c22*a11+2*a13*b31*c31*a12*b22*c11+2*a13*b31*c31*a12*c22*b11+2*a13*b31*c21*c12*a32*b11-a13*b31*c21*c12*b32*a11-2*a33*c11*b31*c12*b22*a11+a33*c11*b31*b12*c22*a11+a33*c11*b32*a11*c21*b12+a33*c11*b31*c12*a22*b11-a13*a31*c12*b32*c21*b11-a13*a31*c12*b31*b22*c11-a13*a31*c12*b31*c22*b11+2*a13*a31*c12*b22*c31*b11-a13*a31*c12*b21*c32*b11-a13*a31*b12*c32*b21*c11+2*a13*a31*b12*c32*c21*b11-a13*a31*b12*c31*b22*c11-a13*a31*b12*c31*c22*b11-a13*a31*b12*c21*b32*c11-a13*b31*c32*c11*a21*b12+2*a13*b31*c32*c11*b21*a12+2*a13*b31*c32*b11*a21*c12-4*a13*b31*c32*b11*c21*a12-a13*b31*c32*a11*b21*c12+c33*a11*b32*b11*c21*a12+c33*a11*b31*b12*a22*c11-2*c33*a11*b31*a12*b22*c11+c33*a11*b22*c11*a31*b12-2*c33*a11*b21*b12*a32*c11-2*c33*a11*b21*a12*c32*b11-c33*a21*b12*c11*b31*a12-a13*b31*c21*b12*a32*c11+2*a13*b31*c21*a12*b32*c11-a13*b31*c12*a21*b32*c11+2*a13*c31*b32*c11*a21*b12-a13*c31*b32*b11*a21*c12+2*a13*c31*b32*b11*c21*a12+2*a13*c31*b32*a11*b21*c12-a13*c31*b32*a11*c21*b12-a13*c31*b21*c12*a32*b11-a13*c31*b21*b12*c32*a11-a13*c31*b12*a32*c21*b11+a13*a32*c11*b32*c21*b11-2*a13*a32*c11*b31*c22*b11-2*a13*a32*c11*b22*c31*b11+a13*a32*c11*b21*c32*b11+a13*b32*c11*a31*c22*b11+a13*b32*c11*a22*c31*b11-2*a13*b32*c11*a21*c32*b11+a13*b32*a11*c32*b21*c11+a13*b32*a11*c32*c21*b11+a13*b32*a11*c31*b22*c11-2*a13*b32*a11*c31*c22*b11+a13*b32*a11*c22*b31*c11+a13*c32*b11*a31*b22*c11+a13*c32*b11*a22*b31*c11-2*a13*c32*a11*b31*b22*c11+a13*c32*a11*b31*c22*b11+a13*c32*a11*b22*c31*b11-b13*a31*c32*b11*a21*c12-4*b13*a31*c32*a11*c21*b12+2*b13*a31*c31*b12*a22*c11+2*b13*a31*c31*b12*c22*a11-b13*a31*c31*a12*b22*c11-b13*a31*c31*a12*c22*b11-b13*a31*c21*c12*a32*b11+2*b13*a31*c21*c12*b32*a11-b13*a31*c12*a22*b31*c11-b13*a31*c12*a21*b32*c11+2*b13*b31*c12*a32*a21*c11-b13*b31*c12*a32*c21*a11+2*b13*b31*c12*a22*c31*a11-b13*b31*c12*a21*c32*a11-b13*b31*a12*c31*a22*c11-b13*b31*a12*c31*c22*a11-b13*b31*a12*c21*a32*c11+2*b13*c31*a32*c11*b21*a12+2*b13*c31*a32*b11*a21*c12-b13*c31*a32*b11*c21*a12-b13*c31*a32*a11*b21*c12-b13*c31*a21*c12*b32*a11+2*b13*c31*a21*b12*c32*a11+2*b13*c31*a21*a12*b32*c11-b13*c31*a21*a12*c32*b11-b13*c31*a12*b32*c21*a11+b13*a32*c11*a31*c22*b11+b13*a32*c11*a22*c31*b11+b13*a32*c11*a21*c32*b11-2*b13*a32*a11*c32*b21*c11+b13*a32*a11*c31*b22*c11+b13*a32*a11*c21*b32*c11-2*b13*b32*c11*a22*c31*a11+b13*b32*c11*a21*c32*a11+b13*c32*b11*a31*c22*a11+b13*c32*b11*a22*c31*a11+b13*c32*a11*a31*b22*c11-c13*a31*b32*c11*a21*b12+2*c13*a31*b32*c11*b21*a12-c13*a31*b32*b11*c21*a12-4*c13*a31*b32*a11*b21*c12+2*c13*a31*b31*c12*a22*b11+2*c13*a31*b31*c12*b22*a11-c13*a31*b31*b12*c22*a11-c13*a31*b31*a12*b22*c11+2*c13*a31*b22*b11*c31*a12-c13*a31*b22*a11*c31*b12+2*c13*a31*b21*c12*a32*b11+2*c13*a31*b21*b12*c32*a11-c13*a31*b21*a12*c32*b11-c13*a31*b12*a32*c21*b11-c13*a31*b12*a22*c31*b11-c13*a31*b12*a21*c32*b11+2*c13*b31*a32*a11*b21*c12-c13*b31*a32*a11*c21*b12+2*c13*b31*a22*a11*c31*b12+2*c13*b31*a21*c12*b32*a11-c13*b31*a21*b12*c32*a11-c13*b31*a21*a12*b32*c11+2*c13*b31*a21*a12*c32*b11-c13*b31*a12*b32*c21*a11-c13*b31*a12*b22*c31*a11-c13*c31*b12*a32*b21*a11-c13*c31*b12*a21*b32*a11-c13*c31*a12*b32*a21*b11+2*c13*c31*a12*b32*b21*a11-c13*c31*a12*b21*a32*b11+c13*a32*b11*a31*b22*c11+c13*a32*b11*a22*b31*c11+c13*a32*b11*a21*b32*c11+c13*a32*a11*b32*b21*c11-2*c13*a32*a11*b31*b22*c11+c13*a32*a11*b22*c31*b11+c13*a32*a11*b21*c32*b11-2*c13*b32*b11*a31*a22*c11+c13*b32*b11*a31*c22*a11+c13*b32*b11*a22*c31*a11+c13*b32*b11*a21*c32*a11+c13*b32*a11*a31*b22*c11-2*c13*c32*b11*a31*b22*a11+2*c13*c31*b12*a32*a21*b11-a23*a31*c12*b12*b31*c11-a23*b31*c12*b11*c31*a12-a23*b31*c31*a12*c11*b12+a23*b32*c11*b11*c31*a12-2*a23*b32*c11*b11*a31*c12+a23*b32*c11*a11*b31*c12-2*a23*b32*c11*a11*c31*b12+a23*b32*a11*c12*c31*b11+a23*c32*b11*c11*b31*a12-2*a23*c32*b11*c11*a31*b12-2*a23*c32*b11*a11*b31*c12+a23*c32*b11*a11*c31*b12+a23*c32*a11*b12*b31*c11+2*b23*a31*c12*b11*c31*a12-b23*a31*c12*a11*c31*b12-b23*a31*c31*a12*c11*b12-b23*b31*c12*a12*c31*a11-2*b23*a32*c11*b11*c31*a12+b23*a32*c11*b11*a31*c12-2*b23*a32*c11*a11*b31*c12+b23*a32*c11*a11*c31*b12+b23*b32*c11*a12*c31*a11+b23*b32*a11*c12*a31*c11+b23*c32*a11*c11*a31*b12+b23*c32*b11*a12*a31*c11+b23*c32*b11*a12*c31*a11-2*b23*c32*a11*b11*a31*c12-c23*a31*b12*b11*c31*a12-c23*a31*b12*a11*b31*c12-c23*a31*b31*a12*b11*c12-2*c23*a32*b11*c11*b31*a12+c23*a32*b11*c11*a31*b12+c23*a32*b11*a11*b31*c12-2*c23*a32*b11*a11*c31*b12+c23*a32*a11*b12*b31*c11-2*c23*b32*a11*c11*a31*b12+c23*b32*b11*a12*a31*c11-2*c23*b32*b11*a12*c31*a11+c23*b32*a11*b11*a31*c12+c23*c32*b11*a12*b31*a11+c23*c32*a11*b12*a31*b11+a33*c11*b32*b11*a21*c12-a23*a31*c12*b12*c31*b11-b23*a31*c12*c11*b31*a12+2*c23*a31*b12*c11*b31*a12-2*a33*c11*b22*b11*c31*a12+a33*c11*b21*a12*c32*b11+a33*b11*c32*c11*a21*b12+a33*b11*c31*c12*b22*a11-2*a33*b11*c31*b12*c22*a11+a33*b11*c22*c11*a31*b12+a33*b11*c22*a11*b31*c12-2*a33*b11*c21*c12*b32*a11-2*a33*b11*c21*b12*a32*c11+2*a33*a21*c12*b12*c31*b11+2*a33*a21*c12*b12*b31*c11-a33*b21*c12*c11*a31*b12-a33*b21*c12*c11*b31*a12-a33*b21*c12*b11*c31*a12-a33*b21*c12*a11*c31*b12+2*a33*b21*c31*a12*c11*b12-a33*c21*b12*b11*c31*a12-a33*c21*b12*a11*b31*c12+2*a33*c21*b31*a12*b11*c12+b33*c11*a32*b11*a21*c12+b33*c11*a32*a11*c21*b12-2*b33*c11*a31*c12*a22*b11-2*b33*c11*a31*b12*c22*a11+b33*c11*a31*a12*c22*b11+b33*c11*a22*b11*c31*a12-2*b33*c11*a22*a11*c31*b12-2*b33*c11*a21*c12*b32*a11+b33*c11*a21*b12*c32*a11+b33*a11*c32*b11*a21*c12+b33*a11*c31*c12*a22*b11-2*b33*a11*c31*a12*c22*b11+b33*a11*c22*c11*b31*a12+b33*a11*c22*b11*a31*c12-2*b33*a11*c21*c12*a32*b11-2*b33*a11*c21*a12*b32*c11-b33*a21*c12*c11*a31*b12-b33*a21*c12*c11*b31*a12-b33*a21*c12*b11*c31*a12-b33*a21*c12*a11*c31*b12+2*b33*a21*c31*a12*c11*b12+2*b33*b21*c12*a12*c31*a11-b33*c21*a12*a11*c31*b12+2*b33*c21*a31*b12*a11*c12+c33*b11*a32*c11*a21*b12+c33*b11*a32*a11*b21*c12+c33*b11*a32*a11*c21*b12-2*c33*b11*a31*c12*b22*a11+c33*b11*a31*a12*b22*c11+c33*b11*a22*c11*b31*a12+c33*b11*a22*a11*c31*b12+c33*b11*a21*c12*b32*a11-2*c33*b11*a21*b12*c32*a11-2*c33*b11*a21*a12*b32*c11+c33*a11*b32*c11*a21*b12+c33*a11*b32*c11*b21*a12-c33*a21*b12*b11*a31*c12-c33*a21*b12*b11*c31*a12-c33*a21*b12*a11*b31*c12+2*c33*a21*b31*a12*b11*c12-c33*b21*a12*c11*a31*b12-c33*b21*a12*a11*b31*c12+2*c33*b21*a31*b12*a11*c12+2*c33*c21*b12*a12*b31*a11+2*c33*c21*b12*a12*a31*b11,b23*a33*c33*a12*c32*b11+2*a13*b33^2*c31*a22*c12-b13*b23*a33*c31*c12*a32+a13*a33*b33*c22*c32*b11-c13*a33^2*b22*c32*b11+c13*a33*b33*a22*b32*c11-a13*c13*b33*b32*c22*a31+b13*a33*c33*a22*c32*b11-b13*a33^2*c22*c32*b11+a33*b23*c33*c12*a31*b12-c13*a33^2*b31*b22*c12+b13*a33*b33*c22*c32*a11-2*c13^2*a33*b32*b31*a22+b13*a33*c33*a21*c32*b12-2*a13*c23*a33*b32^2*c11-b13*c23*c33*a31*a12*b32-c13*a33^2*b21*c32*b12-c13*b33^2*a21*c32*a12+2*a13*c13*b33*c32*b22*a31-c13*a23*a33*b12*b32*c31-2*b33*c13*c33*a31*b22*a12-a13*a23*b33*c31*c12*b32+2*b13*a33^2*c32*b21*c12+b13*a33*c33*c22*b32*a11+a33*b13*b33*c22*a31*c12-b13*a33^2*c22*b32*c11-b13*a23*c33*a32*c32*b11-4*c13*a23*c33*b31*b32*a12-c13*a23*a33*b32*b11*c32+a13*a33*c33*b22*b32*c11+a33*c13*b33*a22*c31*b12-b13*c23*a33*c31*a32*b12+2*a13*a23*c33*b31*b32*c12-a13*b33^2*c21*a32*c12-2*a33*a13*c33*b31*c22*b12-c13*a23*b33*a32*b32*c11-a23*c33^2*b12*b31*a12+2*c13*b23*b33*a31*a32*c12-a13*c23*c33*b12*b32*a31-2*a23*b33*c33*c12*a32*b11+2*a13*b23*a33*c31*c12*b32+2*a13*c23*c33*b31*b32*a12-4*b13*c23*b33*a31*a32*c12+a13*a23*c33*b32^2*c11-2*b13*c23*b33*a32^2*c11-b13*c13*a33*c32*b22*a31+2*c13*b23*a33*c31*a32*b12-c13*c23*a33*b31*b12*a32-b13*c23*a33*c31*b32*a12-a13*c33^2*b22*b32*a11+b13^2*c33*c32*a22*a31-a23*c33^2*b11*b32*a12+b13*a33*b33*c21*a32*c12-a33*a23*b33*b31*c12^2+b13*a33*c33*a32*c21*b12+a13*c13*c33*b32^2*a21-a13*b33^2*c22*c32*a11-c13*b33^2*a22*a32*c11+b33*c13*c33*a22*b31*a12+b13^2*c33*c32*a32*a21-a13*c13*b33*b32*a32*c21-a13*c33^2*b32*b21*a12-c13*c23*a33*b12*b32*a31+c23*a33*c33*b12*b32*a11+a33*b13*c33*b31*c22*a12+2*b13*c13*b33*a32*a31*c22-b13*c33^2*a22*b31*a12-a13*b13*c33*a32*c31*b22-2*a33*c13*b33*a31*c22*b12-b23*a33^2*c11*c32*b12-c13*c23*b33*a32*a11*b32+b33*b23*c33*a12*a31*c12+b23*b33*c33*a11*a32*c12-4*b13*a23*b33*c31*c32*a12-b13*c23*c33*a12*a32*b31-a13*c13*a33*b32*c31*b22+2*c13*b23*a33*a31*c32*b12+c23*a33*b33*c12*a32*b11-c13*c23*b33*a31*a12*b32-b13*c33^2*a32*a21*b12+a13*c13*a33*b32^2*c21-b13*a23*c33*a31*c32*b12-2*c23*b33*c33*a11*b32*a12-4*a13*c23*a33*b31*b32*c12+c23*b33*c33*a12*a32*b11-a13*b33^2*c22*a32*c11-a13*b13*c33*c32*b32*a21+2*b13*a33^2*c31*b22*c12-c13*a33^2*b22*c31*b12+2*b13*c13*c33*a32*a31*b22-c13*b23*a33*a32*b32*c11-2*b13^2*a33*c32*c31*a22-b33*b23*c33*c31*a12^2+c23*b33*c33*a11*a32*b12-a13*b13*a33*b32*c22*c31+2*b13*c33^2*a32*b21*a12+2*c13*a23*b33*c31*b32*a12+a13*c23*c33*b32^2*a11+a33*a13*b33*c31*c22*b12+c13^2*a33*a32*b22*b31-a33*a23*c33*c31*b12^2+2*a13*c33^2*b32*a21*b12+2*b13*a23*b33*c31*c12*a32+2*b23*c33^2*a11*b32*a12-2*b13*a33*c33*b22*c32*a11-2*a13*b33*c33*a21*b32*c12-b13*a23*c33*a31*b32*c12-2*a13*a33*b33*c32*c11*b22+c13*a23*a33*b32^2*c11-b13*c33^2*a21*b32*a12-a33*c23*c33*a31*b12^2+2*b13*c23*b33*a32*a11*c32-b13*c13*c33*b32*a22*a31-2*a23*a33*c33*b11*c32*b12+a33*c13*c33*b31*b22*a12+2*b13*c33^2*a32*a11*b22-b13*a33^2*c22*b31*c12+2*c13*a23*a33*b31*b32*c12-a33*b23*b33*a31*c12^2+c23*a33*b33*b12*a32*c11+a13*a33*c33*b21*c32*b12+a33*c13*b33*a22*b31*c12+2*a13*c33^2*b32*b11*a22+a13*b33*c33*a32*b21*c12-c13*a23*a33*b31*b12*c32-2*a33*c13*b33*b31*c22*a12-c13*b33^2*a31*a22*c12-a13*c33^2*b31*b22*a12-2*b33*a23*c33*c12*a31*b12+2*c13*a33^2*b31*c22*b12-b13*a33^2*c31*c22*b12+a33*a13*c33*b22*c31*b12-a13*b33^2*c22*a31*c12+a13*a33*c33*b32*b21*c12+a33*c13*b33*b22*c31*a12+a13*a33*b33*c32*c21*b12+2*a13*b13*c33*a32*c22*b31-b13*c13*b33*a32*c31*a22+c23*b33^2*c31*a12^2+a23*b33^2*a31*c12^2+b23*c33^2*b31*a12^2+a23*c33^2*a31*b12^2-b13^2*a33*c32^2*a21-b13^2*c33*a32^2*c21+c23*a33^2*c31*b12^2+b23*a33^2*b31*c12^2-c13^2*a33*b32^2*a21-c13^2*b33*a32^2*b21-a13^2*b33*c32^2*b21-a13^2*c33*b32^2*c21+a13^2*c33*b32*c31*b22+2*b13*c23*b33*a12*a32*c31+2*b13*c23*c33*a31*a32*b12-b13*c23*c33*a32*a11*b32-b13*c23*a33*a31*c32*b12+2*b13*c23*a33*a31*b32*c12-b13*c23*a33*b31*c32*a12+2*b13*c23*a33*b31*a32*c12+2*b13*c23*a33*a32*b32*c11-b13*c23*a33*a32*c32*b11-b13*c23*a33*b32*c32*a11-2*b13*a33*c33*a32*b21*c12+b13*a33*c33*a21*b32*c12+b13*a33*c33*b32*c21*a12-2*b13*a33*c33*b21*c32*a12+b13*a33*c33*a22*b32*c11+b13*a33*c33*c22*a32*b11-2*b13*a33*b33*c32*a21*c12+b13*a33*b33*c32*c21*a12-2*b13*a33*b33*c32*c11*a22+b13*a33*b33*c22*a32*c11-b13*c13*a33*b32*a32*c21+2*b13*c13*a33*c32*b32*a21-b13*c13*a33*c32*a32*b21-b13*c13*a33*a32*c22*b31-b13*c13*a33*a32*c31*b22+2*b13*c13*a33*b32*c31*a22-b13*c13*a33*b32*c22*a31+2*b13*c13*a33*c32*b31*a22-b13*c13*b33*c32*a22*a31-b13*c13*b33*c32*a32*a21-2*b23*a33*b33*c11*a32*c12+b23*a33*c33*b12*c32*a11+b23*a33*c33*b12*a32*c11-2*b23*a33*c33*a12*b32*c11+b23*a33*c33*c12*a32*b11-2*b23*a33*c33*c12*b32*a11+b23*a33*b33*c11*c32*a12+b23*a33*b33*c12*c32*a11-2*b23*b33*c33*a11*c32*a12+b23*b33*c33*a12*a32*c11+c23*a33*b33*c12*b32*a11+c23*a33*b33*a12*b32*c11-2*c23*a33*c33*b11*a32*b12-2*c23*a33*b33*b12*c32*a11-2*c23*a33*b33*a12*c32*b11+c23*a33*c33*b11*b32*a12+b33*c13*c33*a31*a22*b12-2*b33*a13*c33*a22*c31*b12-2*b33*a13*c33*a22*b31*c12+b33*a13*c33*a31*c22*b12+b33*a23*c33*c12*b31*a12+b33*a23*c33*b12*c31*a12-2*a33*c23*b33*b12*c31*a12+a33*c23*b33*c12*b31*a12+a33*c23*b33*c12*a31*b12+2*a13*b13*c33*b32*c22*a31-a13*b13*c33*c32*b31*a22-a13*c13*b33*c32*b32*a21+2*a13*c13*b33*c32*a32*b21-a13*c13*b33*a32*c22*b31-a13*c13*b33*c32*b31*a22-a13*c13*c33*b32*b22*a31-a13*c13*c33*a32*b22*b31+2*a13*c13*c33*b32*b31*a22-a13*b13*a33*c32*b32*c21+2*a13*b13*a33*c32*c31*b22-a13*b13*a33*c32*c22*b31-a13*b13*b33*c32*c22*a31+2*a13*c23*a33*b31*b12*c32+2*a13*c23*a33*b12*b32*c31+2*a13*c23*a33*b32*b11*c32-a13*c23*b33*a31*c32*b12+2*a13*c23*b33*a31*b32*c12-a13*c23*b33*b31*c32*a12+2*a13*c23*b33*b31*a32*c12-a13*c23*b33*c31*b32*a12-a13*c23*b33*c31*a32*b12+2*a13*c23*b33*a32*b32*c11-a13*c23*b33*a32*c32*b11-a13*c23*b33*b32*c32*a11-a13*c23*c33*b31*b12*a32-a13*c23*c33*b32*b11*a32-2*a13*a33*c33*b32*c21*b12-2*a13*a33*c33*b32*b11*c22-2*a13*a33*b33*c32*b21*c12+a13*a33*b33*c21*b32*c12+a13*a33*c33*b22*c32*b11+a13*a33*b33*c22*b32*c11+a13*b33*c33*a32*c21*b12-2*a13*b33*c33*a21*c32*b12+a13*b33*c33*b32*c21*a12+a13*b33*c33*b21*c32*a12-2*a13*b33*c33*a22*b32*c11+a13*b33*c33*c22*a32*b11+a13*b33*c33*b22*a32*c11+a13*b33*c33*c22*b32*a11-2*a13*b33*c33*a22*c32*b11+a13*b33*c33*b22*c32*a11-a13*c13*a33*c32*b32*b21+2*a13*c13*a33*b32*b31*c22-a13*c13*a33*c32*b22*b31-a13*a23*b33*c12*c32*b31+2*a13*a23*b33*c31*c32*b12+b33*a13*c33*a31*b22*c12+b33*b13*c33*a22*c31*a12-2*b33*b13*c33*a31*c22*a12+b33*b13*c33*a31*a22*c12+b33*a13*c33*b22*c31*a12+b33*a13*c33*b31*c22*a12+a33*a13*c33*b31*b22*c12+a33*a13*b33*c22*b31*c12-2*a33*a13*b33*c31*b22*c12+a33*b13*b33*c31*c22*a12-2*a33*b13*b33*c31*a22*c12-2*a33*b13*c33*b22*c31*a12+a33*b13*c33*a22*c31*b12+a23*a33*b33*c11*c32*b12+a23*a33*b33*c12*c32*b11+a23*a33*c33*b11*b32*c12+a23*a33*c33*b12*b32*c11+a23*b33*c33*b12*c32*a11+a23*b33*c33*a12*c32*b11-2*a23*b33*c33*b12*a32*c11+a23*b33*c33*a12*b32*c11+a23*b33*c33*c12*b32*a11-2*c13*a33*b33*c22*a32*b11+c13*a33*c33*b22*b32*a11+c13*b33*c33*a22*a32*b11+c13*b33*c33*a32*a21*b12-2*c13*b33*c33*a32*b21*a12+c13*b33*c33*a21*b32*a12-2*c13*b33*c33*a32*a11*b22+c13*b33*c33*a22*b32*a11-2*a23*a33*b33*c11*b32*c12-a13*b13*b33*c32*a32*c21-a13*b13*b33*a32*c22*c31+2*a13*b13*b33*c32*c31*a22+2*a13*b13*c33*b32*a32*c21-a13*b13*c33*c32*a32*b21-a13*b13*c33*c32*b22*a31-a13*b13*c33*b32*c31*a22+a33*b13*c33*a22*b31*c12+a33*b13*c33*a31*c22*b12-2*a33*b13*c33*a31*b22*c12+a33*c13*b33*a31*b22*c12-2*a33*b23*c33*c12*b31*a12+a33*a23*c33*b12*b31*c12+a33*a23*b33*c12*c31*b12+a33*c13*c33*b22*a31*b12-2*a33*c13*c33*b31*a22*b12+a33*b23*b33*c12*c31*a12+a33*b23*c33*b12*c31*a12+a33*c23*c33*b12*b31*a12+b33*c23*c33*a12*a31*b12-2*c13*a33*b33*c22*b32*a11+c13*a33*b33*b21*c32*a12+c13*a33*b33*a22*c32*b11+c13*a33*b33*b22*a32*c11-2*c13*a33*c33*b32*a21*b12-c13*a23*b33*a31*c32*b12-c13*a23*b33*a31*b32*c12+2*c13*a23*b33*b31*c32*a12-c13*a23*b33*b31*a32*c12-c13*a23*b33*c31*a32*b12-c13*a23*b33*a32*c32*b11+2*c13*a23*b33*b32*c32*a11+2*c13*a23*c33*b12*b32*a31+2*c13*a23*c33*b31*b12*a32+2*c13*a23*c33*b32*b11*a32-c13*b23*b33*a31*a12*c32-c13*b23*b33*a12*a32*c31-c13*b23*b33*a32*a11*c32+2*c13*b23*c33*a31*a12*b32-4*c13*b23*c33*a31*a32*b12+2*c13*b23*c33*a12*a32*b31+2*c13*b23*c33*a32*a11*b32-c13*b23*a33*a31*b32*c12-c13*b23*a33*b31*c32*a12-c13*b23*a33*b31*a32*c12-c13*b23*a33*c31*b32*a12+2*c13*b23*a33*a32*c32*b11-c13*b23*a33*b32*c32*a11+2*c13*c23*a33*b31*b32*a12-c13*c23*a33*b32*b11*a32+2*c13*c23*b33*a31*a32*b12-c13*c23*b33*a12*a32*b31+c13*a33*b33*a32*b21*c12+c13*a33*c33*b32*b21*a12+c13*a33*c33*b21*a32*b12-2*c13*a33*c33*b32*b11*a22+c13*a33*c33*b22*a32*b11+c13*a33*b33*b22*c32*a11-b13*c13*c33*a32*b31*a22-b13*c13*c33*b32*a32*a21-b13*a23*a33*c12*c32*b31+2*b13*a23*a33*c31*c32*b12-b13*a23*a33*c31*c12*b32-b13*a23*a33*c32*c11*b32+2*b13*a23*b33*c12*c32*a31+2*b13*a23*b33*c32*c11*a32+2*b13*a23*c33*b31*c32*a12-b13*a23*c33*b31*a32*c12+2*b13*a23*c33*c31*b32*a12-b13*c33^2*a22*b32*a11+b13*c13*c33*a32^2*b21+b13*c13*b33*a32^2*c21+b13*a23*a33*c32^2*b11-2*b13*a23*b33*c32^2*a11+b13*b23*a33*c32^2*a11+b13*b23*c33*a32^2*c11-b23*c33^2*a12*a31*b12-b13*c33^2*a31*a22*b12+2*b13*c33^2*a31*b22*a12+2*a13*c33^2*b31*a22*b12-a13*c33^2*b22*a31*b12+2*c23*a33^2*b11*c32*b12-c23*a33^2*b11*b32*c12-c23*a33^2*b12*b32*c11-c23*b33^2*a11*a32*c12-c23*b33^2*a12*a32*c11+2*c23*b33^2*a11*c32*a12-b13*a33^2*c32*c21*b12-b13*a33^2*c21*b32*c12+2*b13*a33^2*c32*c11*b22+b13^2*a33*c32*c22*a31+b13^2*a33*c32*a32*c21+b13^2*a33*a32*c22*c31-2*b13^2*c33*a32*a31*c22+b13^2*c33*a32*c31*a22+b13*c23*c33*a32^2*b11-b13*c33^2*a22*a32*b11+2*a23*b33^2*c11*a32*c12-a23*b33^2*c11*c32*a12-a23*b33^2*c12*c32*a11+2*a23*c33^2*b11*a32*b12-a23*c33^2*b12*b32*a11-c23*b33^2*a12*a31*c12-a13*b33^2*c31*c22*a12-c13*b33^2*a22*c31*a12+2*c13*b33^2*a31*c22*a12-a23*b33^2*c12*c31*a12+2*b23*a33^2*c11*b32*c12-b23*a33^2*c12*c32*b11-b23*c33^2*a11*a32*b12-b23*c33^2*a12*a32*b11+c13^2*a33*b32*b22*a31+c13^2*a33*b32*a32*b21-2*c13^2*b33*a32*a31*b22+c13^2*b33*b32*a22*a31+c13^2*b33*a32*b31*a22+c13^2*b33*b32*a32*a21+c13*c23*a33*b32^2*a11+c13*c23*b33*a32^2*b11+2*c13*a33^2*b32*b11*c22-c13*a33^2*b32*b21*c12+2*c13*a33^2*b32*c21*b12-c13*a33^2*b22*b32*c11-2*c13*a23*c33*b32^2*a11-2*c13*b23*c33*a32^2*b11+c13*b23*b33*a32^2*c11+2*c13*b33^2*a32*a11*c22-c13*b33^2*a32*a21*c12+2*c13*b33^2*a32*c21*a12-c13*b33^2*a22*c32*a11+a13^2*b33*b32*c22*c31+a13^2*b33*c32*b32*c21+a13*b23*b33*c32^2*a11+a13*a23*b33*c32^2*b11-2*a13*b23*a33*c32^2*b11-2*a13^2*b33*c32*c31*b22-2*a13^2*c33*b32*b31*c22+a13^2*c33*c32*b22*b31+a13^2*c33*c32*b32*b21+2*a13*b33^2*c32*a21*c12-a13*b33^2*c32*c21*a12+2*a13*b33^2*c32*c11*a22-a13*c33^2*b21*a32*b12-a13*c33^2*b22*a32*b11+a13^2*b33*c32*c22*b31+a13*b13*a33*c32^2*b21+a13*b13*b33*c32^2*a21-b23*a33^2*c12*c31*b12-c23*a33^2*b12*b31*c12-b33*c23*c33*b31*a12^2-b13*a23*c33*c31*a32*b12-b13*a23*c33*a32*b32*c11-2*b13*a33*c33*b22*a32*c11+b13*b33*c33*a22*c32*a11+b13*b33*c33*a21*c32*a12-2*b13*b33*c33*a32*a11*c22+b13*b33*c33*a22*a32*c11+b13*b33*c33*a32*a21*c12-2*b13*b33*c33*a32*c21*a12-a13*a23*b33*c32*c11*b32-a13*a23*c33*b31*b12*c32-a13*a23*c33*b12*b32*c31-a13*a23*c33*b32*b11*c32+2*a13*b23*a33*c12*c32*b31-4*a13*b23*a33*c31*c32*b12+2*a13*b23*a33*c32*c11*b32-a13*b23*b33*c12*c32*a31+2*a13*b23*b33*c31*c32*a12-a13*b23*b33*c31*c12*a32-a13*b23*b33*c32*c11*a32+2*a13*b23*c33*a31*c32*b12-a13*b23*c33*a31*b32*c12-a13*b23*c33*b31*c32*a12-a13*b23*c33*b31*a32*c12-a13*b23*c33*c31*b32*a12+2*a13*b23*c33*c31*a32*b12-a13*b23*c33*a32*b32*c11+2*a13*b23*c33*a32*c32*b11-a13*b23*c33*b32*c32*a11-b13*b23*c33*a32*a11*c32+2*b13*a23*c33*b32*c32*a11-b13*b23*a33*c12*c32*a31+2*b13*b23*a33*c31*c32*a12-b13*b23*a33*c32*c11*a32-b13*b23*c33*a31*a12*c32+2*b13*b23*c33*a31*a32*c12-b13*b23*c33*a12*a32*c31+2*b13*c23*b33*a31*a12*c32-a13*c13*c33*b32*a32*b21+2*a13*c13*b33*a32*c31*b22-a13*c13*b33*b32*c31*a22-2*c13*a33*b33*a32*c21*b12+c13*a33*b33*a21*b32*c12+c13*a33*b33*a21*c32*b12-2*c13*a33*b33*b32*c21*a12,c23*a33*b22*b31*c22*a12-c23*b33*a22^2*b32*c11+a23^2*c32*b22*c31*b12-a23*b23*c32*a22*c31*b12+a13*a23*c21*b32^2*c22-a23*c23*b32*a22*c31*b12-2*c23*b33*a22*b31*c22*a12-a23*a33*c21*b12*b32*c22-a33*b33*b21*c22^2*a12+2*b23*a33*c21*c22*b32*a12+c13*b23*b22*a32*a31*c22-b23*a33*c21*c22*a32*b12+2*b23*c33*b21*a22*c32*a12+b13*b23*a22*a32*c22*c31-b13*b33*c21*c32*a22^2+a33*b33*c21*b22*c22*a12+a13*b33*a22*c21*c32*b22+c23*c33*a22*b31*b22*a12+2*b13*a23*c21*c32*a32*b22+b23*b33*a22*c31*c22*a12+b23^2*a32*c22*a31*c12+b23*c33*a22*b31*c22*a12-a33^2*c21*b12*b22*c22+b23^2*a32*c32*c11*a22-2*b23*b33*a22*c22*c32*a11+2*a23*b33*a21*c22*b32*c12-2*b23^2*a32*c31*a22*c12+2*c23*b33*a21*c22*a32*b12+2*b23*c23*a32*a22*b31*c12-c23*a33*b22^2*c32*a11-c23*b33*b21*a12*a32*c22+2*a13*b33*b21*a32*c22^2+a13*a23*b22*c32*c22*b31-a23*b33*c21*b22*c32*a12-b33*c33*c21*a22^2*b12-c33^2*a21*b12*b22*a22-c23*c33*b31*a22^2*b12-b23*a33*c22^2*b32*a11+b23*a33*b22*c22*a32*c11+c23*b33*a22*b22*a32*c11-a23*b23*c32*a22*b31*c12-c23*a33*b22^2*c31*a12+a23*b23*a22*c32^2*b11-b23*b33*a21*c22*a32*c12-c13*c33*b21*b32*a22^2+b23*c33*a22*c22*a32*b11+2*a23*b33*c21*a22*c32*b12-c13*c23*a21*b32*a32*b22+2*c13*a33*a21*c32*b22^2+2*a23*c33*c21*b32*b22*a12+2*b13*a23*b32*c22^2*a31-2*b23*a33*a22*c32*c11*b22-2*b13*a33*a22*c21*b32*c22+c13*a23*c21*b32^2*a22-a33^2*b21*c12*c22*b22+b13*a23*a22*c32*c22*b31-2*b23^2*c32*a31*c22*a12-a23*c33*c21*b22*a32*b12-b23*c23*a32*b22*c32*a11+a23*a33*b22*c22*b31*c12+b13*b23*a22*c32*c22*a31+2*a23*b33*c21*c22*a32*b12-b23*c23*a32*b22*c31*a12-b23*c33*c21*a12*a32*b22+c23^2*b32*a31*a22*b12+c13*b33*a22*c21*a32*b22-2*b13*a33*b22*c22*c32*a21-b33*c33*b21*a22^2*c12+2*b13*c23*b32*c31*a22^2+2*b23*c33*b21*a12*a32*c22+a23*c33*a22*b31*c22*b12+c13*b33*b22*a21*a32*c22+a23*b33*b22*c22*a31*c12+c23^2*a32*b22*a31*b12-a23*c23*b32*b31*c22*a12+b23*a33*a22*c22*c32*b11+b33*c33*c21*a12*a22*b22-a13*c23*b21*c32*a32*b22-a23*c23*a32*b32*b11*c22+2*c13*b23*b21*c32*a32*a22-c33^2*b21*a12*a22*b22-a13*c33*a21*c32*b22^2+2*a13*b23*c21*c32*b32*a22+2*a23*b33*b31*c22^2*a12+b13*c23*a22*a32*c22*b31+a13*b23*a21*c32^2*b22+a33*b33*c21*a22*c22*b12-2*c23^2*b32*a31*b22*a12+b23*c33*a22*b22*a32*c11+2*b23*c33*a21*b22*a32*c12-a23*b33*b21*c22*a32*c12-2*b13*a23*a21*c32^2*b22+2*a23*c33*b21*b22*a32*c12-2*b13*c33*a22*a21*b32*c22+2*a23*b33*a21*c12*c32*b22-a23*b23*a32*c22*c32*b11+b23*a33*a22*c22*b32*c11-c13*a23*a32*c31*b22^2+2*b23*a33*a21*c22*c32*b12+a23*b23*b22*c32^2*a11-b23*c23*c32*a31*a22*b12+a13*c23*b22*b32*c22*a31+a23*c33*b22*a31*c22*b12-b23*c33*a22^2*c32*b11+a33*c33*b21*b22*c22*a12-2*c13*a33*b22*a21*b32*c22+a13*a23*b22*b32*c22*c31+b23*a33*b22*c22*c32*a11-a23*c23*b32*a31*c22*b12-2*b23*a33*b22*c22*a31*c12-a23*c33*c21*b12*b32*a22-2*c13*a23*a22*c32*b22*b31+a23*c33*b22*c22*a32*b11+2*c23*c33*a32*a11*b22^2+2*c23*b33*b21*a22*a32*c12-b23*c33*a22^2*b32*c11-b23*a33*c22^2*a32*b11+b13*c33*b22*a21*a32*c22-2*a33*c33*b21*a22*c22*b12-b23*b33*a31*c22^2*a12-b23*c33*c21*a22*b32*a12-b13*c33*b21*c32*a22^2+a13*a33*b22*c21*b32*c22-a23*c33*b21*a22*c32*b12+c13*a23*a22*b32*c31*b22+b23*c33*a22*c22*b32*a11-b23*c23*c32*a22*b31*a12+2*c23*b33*a21*a22*c32*b12+2*b23*c23*c32*a31*b22*a12+2*b23*c33*a22^2*c31*b12+2*b23*c23*b32*a31*c22*a12+b23*c23*c22*a32^2*b11-a23*b23*c32*a31*b22*c12-b13*a23*a32*c22^2*b31+b23^2*a32*c22*c32*a11+b23*c23*b22*a32^2*c11-b23*b33*c21*a22*c32*a12+a33*b33*b21*c12*c22*a22+b33^2*a21*c22^2*a12-c23^2*b22*a32^2*b11-c23^2*a22*b32^2*a11+a33^2*b21*c22^2*b12+a33^2*c21*b22^2*c12+b33^2*c21*a22^2*c12+c33^2*a21*b22^2*a12+c33^2*b21*a22^2*b12-a23^2*c22*b32^2*c11-a23^2*b22*c32^2*b11-b23^2*c22*a32^2*c11-b23^2*a22*c32^2*a11+a33*c33*b21*a22*b22*c12+2*b23*b33*c32*c11*a22^2+2*b23*b33*a32*a11*c22^2+2*b23*a33*a31*c22^2*b12-b23*a33*b31*c22^2*a12-b23*b33*c31*a22^2*c12-b23*c33*a22^2*b31*c12+b23^2*c32*a22*c31*a12+b23^2*c32*a31*a22*c12+b23^2*a32*c31*c22*a12-c23*a33*b22^2*a32*c11-c23*b33*a22^2*c32*b11+2*c23*c33*b32*b11*a22^2+2*c23*a33*a31*b22^2*c12+2*c23*b33*a22^2*b31*c12-c23*b33*a22^2*c31*b12-c23*c33*a31*b22^2*a12+a23^2*b32*c31*c22*b12-a23*c33*b22^2*c32*a11-2*a23^2*b32*c31*b22*c12-a23*c33*b22^2*a32*c11-a13*a23*c32*c31*b22^2-a13*a23*b32*b31*c22^2-2*a13*b23*b21*c32^2*a22+2*a13*b23*a32*c22^2*b31-a13*b23*b32*c22^2*a31+a13*c23*a21*b32^2*c22-2*a13*c23*c21*b32^2*a22-a13*c23*c32*b22^2*a31+2*a13*c23*a32*c31*b22^2-a13*a33*b21*b32*c22^2-a13*a33*c21*c32*b22^2-a13*b33*a21*b32*c22^2+2*a13*c33*c21*a32*b22^2+a13*a23*b21*c32^2*b22+b13*a23*b21*c32^2*a22+b13*b23*c21*a32^2*c22-b13*b23*c32*c31*a22^2-b13*b23*a32*a31*c22^2+b13*c23*b21*a32^2*c22-2*b13*c23*c21*a32^2*b22-b13*c23*c32*b31*a22^2+2*b13*a33*a21*b32*c22^2-b13*a33*b21*a32*c22^2-b13*b33*a21*a32*c22^2+2*b13*c33*c21*b32*a22^2+b13*b23*a21*c32^2*a22-2*c13*a23*a21*b32^2*c22+2*c13*a23*c32*b22^2*a31-2*c13*b23*b21*a32^2*c22+c13*b23*c21*a32^2*b22-c13*b23*b32*c31*a22^2+2*c13*b23*c32*b31*a22^2+c13*c23*b21*a32^2*b22-c13*c23*b32*b31*a22^2-c13*c23*a32*a31*b22^2-c13*a33*c21*a32*b22^2+2*c13*b33*b21*c32*a22^2-c13*b33*c21*b32*a22^2-c13*c33*a21*a32*b22^2+c13*c23*a21*b32^2*a22+c23^2*b32*a22*b31*a12-a33*b33*a21*c22^2*b12-a33*c33*a21*b22^2*c12-a33*c33*c21*b22^2*a12-b33^2*a21*c12*c22*a22-b33^2*c21*a12*a22*c22+c23^2*a32*b32*b11*a22+c23^2*a32*b22*b32*a11-2*c23^2*a32*b31*a22*b12+c23^2*a32*b31*b22*a12+a23^2*b32*c22*b31*c12+a23^2*c32*b31*b22*c12-2*a23^2*c32*b31*c22*b12+a23^2*b32*c32*c11*b22+a23^2*b32*c22*c32*b11-a23*a33*b31*c22^2*b12-a23*b33*a31*c22^2*b12-a23*c33*a31*b22^2*c12+2*a23*c33*b22^2*c31*a12-a23*a33*c31*b22^2*c12-a23*b33*c22^2*b32*a11-a23*b33*c22^2*a32*b11+a23*c23*a22*b32^2*c11+a23*c23*c22*b32^2*a11+2*a23*a33*c32*c11*b22^2+2*a23*a33*b32*b11*c22^2+b33*c33*a21*a22*b22*c12+b33*c33*a21*a22*c22*b12-2*b33*c33*a21*b22*c22*a12+b33*c33*b21*a12*a22*c22+2*b23*c33*c21*a32*a22*b12+b23*c33*a22*b22*c32*a11-2*b23*c33*b22*a32*a11*c22-2*c23*a33*a22*b31*b22*c12+c23*a33*a22*b31*c22*b12+c23*a33*a22*b22*c31*b12-2*c23*a33*b22*a31*c22*b12-2*c23*b33*a22*a31*b22*c12+c23*b33*a22*a31*c22*b12+c23*b33*a22*b22*c31*a12+c23*b33*b22*a31*c22*a12+c23*c33*a22*b22*a31*b12+c23*b33*a22*c22*b32*a11+c23*b33*a22*c22*a32*b11-2*c23*b33*b22*a32*a11*c22-c23*c33*a21*b22*a32*b12-c23*c33*a21*b12*b32*a22+2*c23*c33*a21*b32*b22*a12+2*c23*c33*b21*a32*a22*b12-c23*c33*b21*a12*a32*b22-c23*c33*b21*a22*b32*a12-2*c23*c33*a22*b22*a32*b11-2*c23*c33*a22*b22*b32*a11+2*c23*a33*a21*b22*b32*c12-c23*a33*a21*b12*b32*c22-c23*a33*a21*b22*c32*b12-c23*a33*b21*c22*a32*b12-c23*a33*b21*b22*a32*c12-c23*a33*b21*a22*b32*c12+2*c23*a33*b21*c22*b32*a12-c23*a33*b21*a22*c32*b12+2*c23*a33*b21*b22*c32*a12+2*c23*a33*c21*b22*a32*b12+2*c23*a33*c21*b12*b32*a22-4*c23*a33*c21*b32*b22*a12-2*c23*a33*a22*b32*b11*c22+c23*a33*a22*b22*c32*b11+c23*a33*a22*b22*b32*c11+c23*a33*b22*c22*b32*a11+c23*a33*b22*c22*a32*b11-c23*b33*a21*b22*a32*c12-c23*b33*a21*b22*c32*a12-c23*b33*a21*a22*b32*c12-c23*b33*a21*c22*b32*a12-c23*b33*b21*a22*c32*a12-4*c23*b33*c21*a32*a22*b12+2*c23*b33*c21*a12*a32*b22+2*c23*b33*c21*a22*b32*a12+c23*b33*a22*b22*c32*a11+2*a13*c23*b21*c32*b32*a22+2*a13*c23*c21*b32*a32*b22+a13*c23*a22*b32*b31*c22+a13*c23*a22*c32*b22*b31-2*a13*c23*a22*b32*c31*b22-2*a13*c23*b22*a32*c22*b31+a13*a33*b22*c22*c32*b21+a13*b33*b22*c22*c32*a21-2*a13*b33*a22*c22*c32*b21+a13*b33*a22*c21*b32*c22-2*a13*b33*b22*c21*a32*c22+a13*c33*a22*b21*b32*c22+a13*c33*a22*b21*c32*b22-2*a13*c33*b22*b21*a32*c22-2*a13*c33*a22*b22*b32*c21-a13*c23*a21*c32*b32*b22-a13*c23*b21*b32*a32*c22-2*a13*b23*b22*a32*c22*c31+a13*b23*b22*c32*c22*a31+a13*b23*a22*c32*c31*b22+a13*b23*a22*b32*c22*c31-2*a13*b23*a22*c32*c22*b31-a13*b23*c21*c32*a32*b22-a13*b23*c21*b32*a32*c22+2*a13*b23*b21*c32*a32*c22-a13*b23*a21*c32*b32*c22+a13*c33*b22*a21*b32*c22-a13*a23*c21*c32*b32*b22-a13*a23*b21*c32*b32*c22+2*b13*a23*a21*c32*b32*c22-b13*a23*b21*c32*a32*c22-b13*a23*c21*b32*a32*c22-b13*a23*c21*c32*b32*a22-2*b13*a23*a22*b32*c22*c31+b13*a23*a22*c32*c31*b22-2*b13*a23*b22*c32*c22*a31+b13*a23*b22*a32*c22*c31-b13*b23*a21*c32*a32*c22-b13*b23*c21*c32*a32*a22-b13*c23*a21*b32*a32*c22+2*b13*c23*a21*c32*a32*b22-b13*c23*a21*c32*b32*a22-b13*c23*b21*c32*a32*a22+2*b13*c23*c21*b32*a32*a22+b13*c23*a22*c32*b22*a31-2*b13*c23*a22*a32*c31*b22-2*b13*c23*a22*b32*c22*a31+b13*c23*b22*a32*a31*c22+b13*a33*a22*c22*c32*b21+b13*a33*a22*c21*c32*b22+b13*a33*b22*c21*a32*c22+b13*b33*a22*c22*c32*a21+b13*b33*a22*c21*a32*c22+b13*c33*a22*a21*c32*b22+b13*c33*a22*b21*a32*c22-2*b13*c33*a22*c21*a32*b22+2*c13*a23*a21*c32*b32*b22+2*c13*a23*b21*b32*a32*c22-c13*a23*b21*c32*a32*b22-c13*a23*b21*c32*b32*a22-c13*a23*c21*b32*a32*b22+c13*a23*a22*b32*b31*c22+c13*a23*b22*a32*c22*b31-2*c13*a23*b22*b32*c22*a31+2*c13*b23*a21*b32*a32*c22-c13*b23*a21*c32*a32*b22-c13*b23*a21*c32*b32*a22-c13*b23*c21*b32*a32*a22-2*c13*b23*a22*c32*b22*a31-2*c13*b23*a22*a32*c22*b31+c13*b23*a22*a32*c31*b22+c13*b23*a22*b32*c22*a31-c13*c23*b21*b32*a32*a22+c13*c23*a22*b32*b22*a31+c13*c23*a22*a32*b22*b31+c13*a33*a22*b21*b32*c22-2*c13*a33*a22*b21*c32*b22+c13*a33*b22*b21*a32*c22+c13*a33*a22*b22*b32*c21+c13*b33*a22*a21*b32*c22-2*c13*b33*a22*a21*c32*b22-2*c13*b33*a22*b21*a32*c22+c13*c33*a22*b22*b32*a21+c13*c33*a22*b21*a32*b22+a23*a33*b22*c31*c22*b12+a23*b33*a22*c31*b22*c12+a23*b33*a22*c31*c22*b12-2*a23*b33*a22*c22*b31*c12-2*a23*b33*b22*c31*c22*a12+a23*c33*a22*b31*b22*c12-2*a23*c33*a22*b22*c31*b12-2*a23*c33*b22*b31*c22*a12-a23*b23*a32*c31*c22*b12-a23*b23*a32*c22*b31*c12+2*a23*b23*b32*c31*a22*c12-a23*b23*b32*c31*c22*a12-a23*b23*b32*c22*a31*c12+2*a23*b23*c32*a31*c22*b12+2*a23*b23*c32*b31*c22*a12-a23*b23*c32*b22*c31*a12+2*a23*b23*a32*c31*b22*c12-a23*b23*b32*c32*c11*a22-a23*b23*b32*c22*c32*a11-a23*b23*a32*c32*c11*b22+2*a23*b23*a32*c22*b32*c11-a23*c23*a32*b31*b22*c12+2*a23*c23*a32*b31*c22*b12-a23*c23*a32*b22*c31*b12+2*a23*c23*b32*a31*b22*c12-a23*c23*b32*a22*b31*c12+2*a23*c23*b32*b22*c31*a12+2*a23*c23*c32*b31*a22*b12-a23*c23*c32*b31*b22*a12-a23*c23*c32*b22*a31*b12+2*a23*c23*a32*b22*c32*b11-a23*c23*a32*b22*b32*c11-a23*c23*b32*a22*c32*b11-a23*c23*b32*b22*c32*a11-a23*a33*b21*c22*b32*c12-a23*a33*b21*c12*c32*b22+2*a23*a33*b21*c22*c32*b12+2*a23*a33*c21*b22*b32*c12-a23*a33*c21*b22*c32*b12-2*a23*a33*b22*c22*b32*c11-2*a23*a33*b22*c22*c32*b11-2*a23*b33*a22*c32*c11*b22+a23*b33*a22*c22*b32*c11+a23*b33*a22*c22*c32*b11+a23*b33*b22*c22*a32*c11+a23*b33*b22*c22*c32*a11-a23*b33*c21*a22*b32*c12-a23*b33*c21*c22*b32*a12-4*a23*b33*a21*c22*c32*b12-a23*b33*b21*c12*c32*a22+2*a23*b33*b21*c32*c22*a12-a23*b33*c21*b22*a32*c12-4*a23*c33*a21*b22*b32*c12+2*a23*c33*a21*b12*b32*c22+2*a23*c33*a21*b22*c32*b12-a23*c33*b21*c22*a32*b12+2*a23*c33*b21*a22*b32*c12-a23*c33*b21*c22*b32*a12-a23*c33*b21*b22*c32*a12-2*a23*c33*a22*b32*b11*c22+a23*c33*a22*b22*c32*b11+a23*c33*a22*b22*b32*c11+a23*c33*b22*c22*b32*a11-2*b23*a33*a22*c31*c22*b12+b23*a33*a22*c22*b31*c12+b23*a33*b22*c31*c22*a12+b23*b33*a22*c22*a31*c12+b23*c33*a22*a31*b22*c12-2*b23*c33*a22*a31*c22*b12-2*b23*c33*a22*b22*c31*a12+b23*c33*b22*a31*c22*a12-b23*c23*a32*a31*b22*c12+2*b23*c23*b32*a22*c32*a11-b23*c23*a32*a22*b32*c11-b23*c23*a32*a22*c32*b11-b23*c23*a32*c22*b32*a11-b23*c23*b32*a31*a22*c12-b23*c23*b32*a22*c31*a12-b23*c23*a32*a31*c22*b12+2*b23*c23*a32*a22*c31*b12-b23*c23*a32*b31*c22*a12-b23*a33*c21*a22*b32*c12-b23*a33*a21*c22*b32*c12-b23*a33*a21*c12*c32*b22+2*b23*a33*b21*c22*a32*c12+2*b23*a33*b21*c12*c32*a22-4*b23*a33*b21*c32*c22*a12-b23*a33*c21*b22*a32*c12-b23*a33*c21*a22*c32*b12+2*b23*a33*c21*b22*c32*a12-b23*b33*a21*c12*c32*a22+2*b23*b33*a21*c32*c22*a12+2*b23*b33*c21*a22*a32*c12-b23*b33*c21*a12*a32*c22-2*b23*b33*a22*c22*a32*c11-b23*c33*a21*c22*a32*b12-b23*c33*a21*a22*c32*b12-b23*c33*a21*b22*c32*a12+2*b23*c33*a21*a22*b32*c12-b23*c33*a21*c22*b32*a12-4*b23*c33*b21*a22*a32*c12+b23*a33*a22*c31*b22*c12+a33*b33*a21*c12*c22*b22-2*a33*b33*c21*a22*b22*c12+a33*c33*a21*b12*b22*c22+a33*c33*c21*b12*b22*a22,a23*c33*b21*c12*b22*a12+2*b23*c33*b21*a12^2*c22-c23*a33*a22*b11*c22*b12+a23*c23*a12*b31*c22*b12+2*c13*b33*c21*a12*a22*b22-2*b23*a33*b21*c12*c22*a12+a23*a33*c11*b22^2*c12-2*b13*c23*a22*b21*c32*a12-2*c13*a23*b22*b21*c32*a12+2*c23^2*b22*a11*a32*b12+b13*c23*b22*a32*a21*c12-2*b23*c33*a21*b12*c22*a12-2*a13*b23*b22*c21*a32*c12+c13*c33*b21*a22^2*b12-a13*b33*b21*c12*c22*a22-a23*b33*b21*c12^2*a22+c13*c33*a21*b22^2*a12+c13*c23*a22*b32*a21*b12-c23*b33*b21*a12^2*c22-b13*b23*a22*c22*a32*c11+a13*b23*b22*c32*a21*c12+2*b23^2*c22*a11*a32*c12-2*c23*a33*b21*c12*a22*b12-2*c13*b23*a22*a32*b21*c12-c13*a23*a22*b32*b11*c22-2*a13*b33*a21*c22^2*b12+a13*c23*b22^2*a32*c11+a23*c33*a12*b22^2*c11+b23*c23*b22*a12*a32*c11+b23*b33*a21*c12*c22*a12-c13*a23*b22*a31*c22*b12+a23*a33*b11*c22^2*b12-2*a23*c23*b22*b12*c32*a11-c23*b33*a22*c12*b22*a11-b23*c33*a22*a12*b22*c11+2*a23*b33*a21*c12^2*b22-b13*c13*a22*c22*b32*a21-c13*b23*a22*a31*b22*c12-b13*c13*a22*b22*c32*a21-2*a23*b23*c22*c12*a32*b11-a13*c33*b21*a22*c22*b12+b23*a33*c21*c12*b22*a12+2*a13*c23*b22*c22*b32*a11-2*c13*c23*a31*b22^2*a12-2*a13*a23*b31*c22^2*b12+2*a23*c33*b22*b12*c22*a11-2*c13*b23*c22*a32*b21*a12+a23*a33*c21*b12*b22*c12+c23*b33*b21*a12*a22*c12-a23*c23*a31*c22*b12^2+a13*b13*c22^2*b21*a32-b13*c13*a22*b22*c21*a32-2*a23*c33*a21*b12*b22*c12-c13*a23*b22*c22*b32*a11+b13*c23*a22^2*b32*c11+b23*c23*a12*a31*b22*c12+a23*b33*b21*c12*c22*a12-c23^2*b12*a22*b31*a12-2*c13*c23*b31*a22^2*b12-a13*b13*b22*c22*c32*a21-b13*a33*c21*a22*c22*b12+b23*b33*c11*a22^2*c12+c13*b23*a22*a21*b32*c12+a13^2*b22*c22*c32*b21-2*b23*a33*a12*c22^2*b11+2*a13*c23*a22*b31*c22*b12+2*b23*c33*a22*a12*c22*b11+a23*b23*c12*a22*c31*b12-b13*a23*a22*c31*c22*b12-2*b23*c23*c22*a11*a32*b12-b23*c33*c21*a12^2*b22+a23*c23*b22*a12*b32*c11+2*a13*c33*b21*a22*b22*c12-2*c13*a23*b22*a32*c21*b12+a23*b33*c21*c12*a22*b12+b23*c23*b12*a31*c22*a12+2*a13*c33*a21*b12*b22*c22+4*b13*c23*a22*b32*c21*a12-b23*a33*a22*c11*c22*b12-c13*a23*a22*b22*c31*b12+2*c13*a23*a22*b31*c22*b12+c13*a23*c22*b21*a32*b12-2*a13*a23*b22*c32*c21*b12+a13*a33*b21*c22^2*b12+b13*b23*a22*c32*a21*c12+b13*c13*a22^2*c21*b32+b13*c23*a22*a32*b21*c12+2*c13*a23*a22*b22*b32*c11+a23*c23*b22*c12*b32*a11+a13*c23*b22*b21*c32*a12+2*b13*b23*a22*c31*c22*a12+c13*b23*c22*a32*a21*b12-2*c23*b33*c21*a12*a22*b12+2*c23*a33*c21*b12^2*a22-a13*b23*a22*c22*b31*c12+a13*c13*b22^2*c21*a32-c13*c23*a22*b22*a32*b11+c23*a33*b21*c12*b22*a12+c23*b33*a21*b12*c22*a12+a13*c13*b22^2*c32*a21-b23^2*c22*a12*a32*c11-c13*c33*b21*a12*a22*b22+a23*c23*c22*b11*a32*b12-b23*a33*a22*c11*b22*c12-b23^2*a22*c11*a32*c12-a13*c33*c21*b12*b22*a22+c13*a23*a22*b32*c21*b12+c13*b23*b22*a32*a21*c12+b13*c23*b22*a21*c32*a12-a23^2*b22*c11*b32*c12+2*a23^2*c22*b11*b32*c12+c13*a23*b22*a32*b21*c12+a23*c23*c22*b12*b32*a11+2*b13*a23*b22*c22*a32*c11-a13*c13*b22*c22*b32*a21+a13^2*b22*c22*c21*b32+b13^2*a22*c22*c21*a32-b13*c33*a21*a22*c22*b12+b23*c23*a12*a22*b31*c12-2*a23*c23*c22*b11*b32*a12-2*a13*c23*b22^2*c32*a11+b23*c33*a21*c12*a22*b12+2*b23*c33*a22*c12*b22*a11+c13*a23*a22*b32*b21*c12-2*a23*b23*b22*c11*c32*a12+b23*c23*a22*c12*a32*b11+2*c13*a33*b21*b22*c22*a12-b23*b33*a21*c12^2*a22+c13*b23*a22*a32*c21*b12+c23*c33*a21*b12*b22*a12-a23*a33*c21*b12^2*c22-a23*c33*a22*b12*b22*c11-a13^2*b22^2*c21*c32-a13^2*c22^2*b21*b32-b13^2*a22^2*c21*c32-b13^2*c22^2*a21*a32-c13^2*a22^2*b21*b32-c13^2*b22^2*a21*a32+a23^2*b31*b22*c12^2+a23^2*c31*c22*b12^2+b23^2*a31*a22*c12^2+b23^2*c31*c22*a12^2+c23^2*a31*a22*b12^2+c23^2*b31*b22*a12^2-2*a23*b33*b12*c22^2*a11+a23*b33*a12*c22^2*b11-a23*c33*c21*b12^2*a22-2*a23*c33*c12*b22^2*a11+a13*b13*c22^2*b32*a21-2*a13*a23*c31*b22^2*c12+a13*a23*c32*c11*b22^2+a13*a23*b32*b11*c22^2+a13*b23*a31*c22^2*b12+a13*b23*b31*c22^2*a12-2*a13*b23*c22^2*b32*a11+a13*b23*c22^2*a32*b11+a13*c23*a31*b22^2*c12+a13*c23*b22^2*c31*a12+a13*a33*c21*b22^2*c12+a13*b33*b21*c22^2*a12-2*a13*c33*a21*b22^2*c12+a13*c33*c21*b22^2*a12+b13*c13*a22^2*c32*b21+b13*a23*a31*c22^2*b12+b13*a23*b31*c22^2*a12+b13*a23*c22^2*b32*a11-2*b13*a23*c22^2*a32*b11-2*b13*b23*c31*a22^2*c12-2*b13*b23*a31*c22^2*a12+b13*b23*c32*c11*a22^2+b13*b23*a32*a11*c22^2+b13*c23*a22^2*b31*c12+b13*c23*a22^2*c31*b12-2*b13*c23*a22^2*c32*b11+b13^2*a22*c22*c32*a21-2*b13*a33*b21*c22^2*a12+b13*a33*a21*c22^2*b12+b13*b33*a21*c22^2*a12+b13*b33*c21*a22^2*c12-2*b13*c33*b21*a22^2*c12+b13*c33*c21*a22^2*b12+c13^2*a22*b22*b21*a32+c13*a23*a31*b22^2*c12+c13*a23*b22^2*c31*a12+c13*a23*b22^2*c32*a11-2*c13*a23*b22^2*a32*c11+c13*b23*a22^2*b31*c12+c13*b23*a22^2*c31*b12-2*c13*b23*a22^2*b32*c11+c13*b23*a22^2*c32*b11+c13*c23*b32*b11*a22^2+c13*c23*a32*a11*b22^2+c13*a33*a21*b22^2*c12-2*c13*a33*c21*b22^2*a12+c13*b33*b21*a22^2*c12-2*c13*b33*c21*a22^2*b12+c13^2*a22*b22*b32*a21-a23^2*c12*b31*c22*b12-a23^2*c12*b22*c31*b12+2*a23^2*b22*c11*c32*b12-a23^2*b22*c12*c32*b11-a23^2*c22*b12*b32*c11-a23^2*c22*b11*c32*b12-a23*b23*a31*b22*c12^2-a23*b23*a22*b31*c12^2-a23*c23*a22*c31*b12^2-a23*a33*b21*c12^2*b22-2*a23*c23*a12*b31*b22*c12+a23*c23*a12*b22*c31*b12+a23*c23*b22*c12*a32*b11-2*a23*c23*b22*b12*a32*c11+a23*c23*b22*a12*c32*b11-a13*a33*c21*b12*b22*c22+2*a13*b33*a21*c12*c22*b22-a13*b33*c21*a22*b22*c12+2*a13*b33*c21*a22*c22*b12-a13*b33*c21*b22*c22*a12-a13*c33*b21*b22*c22*a12-a13*c23*a22*b22*c31*b12-a13*c23*a22*b31*b22*c12-2*a13*c23*a22*b32*c21*b12+a13*c23*a22*b32*b21*c12-a13*b23*b22*c22*a32*c11+2*a13*b23*b22*c22*c32*a11-a13*b23*a22*c22*c32*b11+2*a13*b23*a22*c22*b32*c11-a13*b23*a22*c32*c11*b22-2*a13*b23*c22*b21*c32*a12+a13*b23*c22*b32*c21*a12+a13*b23*c22*a21*c32*b12-2*a13*b23*c22*a21*b32*c12-2*a13*b23*c22*a32*c21*b12+4*a13*b23*c22*a32*b21*c12-a13*b23*b22*c22*a31*c12-a13*b23*b22*c31*c22*a12+a13*b23*b22*c32*c21*a12+a13*b23*a22*c21*b32*c12-a13*b23*a22*c31*c22*b12+2*a13*b23*a22*c31*b22*c12+a13*b23*a22*c32*c21*b12-2*a13*b23*a22*c32*b21*c12-a13*a23*b22*c22*c32*b11-a13*a23*b22*c22*b32*c11+a13*a23*b22*c32*b21*c12+a13*a23*c22*b21*c32*b12+a13*a23*c22*b32*c21*b12-2*a13*a23*c22*b32*b21*c12+a13*a23*b22*c21*b32*c12+2*a13*a23*b22*c22*b31*c12+2*a13*a23*b22*c31*c22*b12-a13*c13*b22*c22*b21*a32+2*a13*c13*a22*c22*b21*b32-a13*c13*a22*b22*c32*b21-a13*c13*a22*b22*c21*b32-a13*b13*b22*c22*c21*a32-a13*b13*a22*c22*c32*b21-a13*b13*a22*c22*c21*b32+2*a13*b13*a22*b22*c21*c32-b13*c13*a22*c22*b21*a32+2*b13*c13*b22*c22*a21*a32+b13*a23*a22*c32*b21*c12+b13*a23*a22*c32*c21*b12+2*b13*a23*a22*c31*b22*c12-b13*a23*a22*c22*b31*c12-2*b13*a23*a22*c21*b32*c12-2*b13*a23*b22*c32*a21*c12+b13*a23*b22*c32*c21*a12-b13*a23*b22*c31*c22*a12-b13*a23*b22*c22*a31*c12+b13*a23*b22*c21*a32*c12-2*b13*a23*c22*a32*b21*c12+b13*a23*c22*a32*c21*b12+4*b13*a23*c22*a21*b32*c12-2*b13*a23*c22*a21*c32*b12-2*b13*a23*c22*b32*c21*a12+b13*a23*c22*b21*c32*a12-b13*a23*a22*c32*c11*b22-b13*a23*a22*c22*b32*c11+2*b13*a23*a22*c22*c32*b11-b13*a23*b22*c22*c32*a11-2*b13*b23*a22*c32*c21*a12+2*b13*b23*a22*c22*a31*c12+b13*b23*a22*c21*a32*c12-2*b13*b23*c22*a32*a21*c12+b13*b23*c22*a32*c21*a12+b13*b23*c22*a21*c32*a12-b13*b23*a22*c22*c32*a11-2*b13*c23*a22*a32*c21*b12-b13*c23*a22*a31*b22*c12-b13*c23*a22*a31*c22*b12-2*b13*c23*a22*a21*b32*c12+b13*c23*a22*a21*c32*b12-b13*c23*a22*b31*c22*a12-b13*c23*a22*b22*c31*a12-2*b13*c23*b22*a32*c21*a12+2*b13*c23*b22*a31*c22*a12+b13*c23*c22*a32*a21*b12+b13*c23*c22*a32*b21*a12-2*b13*c23*c22*a21*b32*a12+2*b13*c23*a22*b22*c32*a11-b13*c23*a22*b22*a32*c11-b13*c23*a22*c22*b32*a11+2*b13*c23*a22*c22*a32*b11-b13*c23*b22*a32*a11*c22-b13*a33*a21*c12*c22*b22+c13*b23*c22*a21*b32*a12-c13*b23*a22*b22*c32*a11+2*c13*b23*a22*b22*a32*c11+2*c13*b23*a22*c22*b32*a11-c13*b23*a22*c22*a32*b11-c13*b23*b22*a32*a11*c22-2*c13*c23*a22*b32*b21*a12+2*c13*c23*a22*b31*b22*a12+2*c13*c23*a22*b22*a31*b12+c13*c23*a22*b21*a32*b12-2*c13*c23*b22*a32*a21*b12+c13*c23*b22*a32*b21*a12+c13*c23*b22*a21*b32*a12-c13*c23*a22*b22*b32*a11-c13*a33*a21*b12*b22*c22-c13*a33*b21*a22*c22*b12-c13*a33*b21*a22*b22*c12+2*c13*a33*c21*b12*b22*a22+2*c13*b33*a21*a22*c22*b12-c13*b33*a21*a22*b22*c12-c13*b33*a21*b22*c22*a12-c13*b33*b21*a12*a22*c22-c13*c33*a21*b12*b22*a22+a23*b23*c12*a31*c22*b12+a23*b23*a12*c31*b22*c12-2*a23*b23*a12*c31*c22*b12+a23*b23*a12*c22*b31*c12-2*a23*b23*a22*c11*c32*b12+a23*b23*a22*c12*c32*b11+a23*b23*a22*c11*b32*c12+a23*b23*b22*c12*c32*a11+a23*b23*b22*c11*a32*c12-2*a23*b23*c22*c12*b32*a11+a23*b23*c22*b12*a32*c11+a23*b23*c22*b12*c32*a11+a23*b23*c22*a12*b32*c11+a23*b23*c22*a12*c32*b11+a23*c23*b12*a31*b22*c12+a23*c23*b12*a22*b31*c12+2*b13*a33*b21*c12*c22*a22+a13*c23*a22*b21*c32*b12-2*a13*c23*b22*a32*b21*c12+4*a13*c23*b22*a32*c21*b12-a13*c23*b22*a31*c22*b12+a13*c23*b22*a21*b32*c12-2*a13*c23*b22*a21*c32*b12-2*a13*c23*b22*b32*c21*a12-a13*c23*b22*b31*c22*a12+a13*c23*c22*b32*a21*b12+a13*c23*c22*b32*b21*a12-2*a13*c23*c22*b21*a32*b12-a13*c23*a22*b32*b11*c22+2*a13*c23*a22*b22*c32*b11-a13*c23*a22*b22*b32*c11-a13*c23*b22*c22*a32*b11-a13*a33*b21*c12*c22*b22+a23*c23*a22*b11*c32*b12+a23*c23*a22*b12*b32*c11-2*a23*c23*a22*b11*b32*c12+a23*a33*b21*c12*c22*b12-a23*a33*b22*c12*c22*b11-a23*a33*b22*c11*c22*b12-2*a23*b33*a21*c12*c22*b12-2*a23*b33*c21*c12*b22*a12+a23*b33*c21*b12*c22*a12-a23*b33*a22*c11*b22*c12-a23*b33*a22*c12*c22*b11+2*a23*b33*a22*c11*c22*b12+2*a23*b33*b22*c12*c22*a11-a23*b33*b22*c11*c22*a12+a23*c33*b21*c12*a22*b12-2*a23*c33*b21*b12*c22*a12+a23*c33*c21*b12*b22*a12-a23*c33*a22*b11*c22*b12+2*a23*c33*a22*b11*b22*c12-a23*c33*b22*a12*c22*b11-2*b23*c23*a22*a12*b32*c11-2*b23*c23*a22*a12*c32*b11+b23*c23*b22*a11*c32*a12-2*b23*c23*b22*a11*a32*c12+b23*c23*c22*a11*b32*a12+b23*c23*c22*a12*a32*b11+b23*a33*a21*c12*c22*b12-2*b23*a33*c21*c12*a22*b12+b23*a33*c21*b12*c22*a12+2*b23*a33*a22*c12*c22*b11-b23*a33*b22*c12*c22*a11+2*b23*a33*b22*c11*c22*a12+b23*b33*c21*a12*a22*c12-b23*b33*a22*c12*c22*a11-b23*b33*a22*c11*c22*a12+b23*c33*a21*c12*b22*a12-2*b23*c33*b21*a12*a22*c12+b23*c33*c21*a12*a22*b12-b23*c33*a22*b12*c22*a11-b23*c33*b22*a11*c22*a12-b13*a33*c21*a22*b22*c12+2*b13*a33*c21*b22*c22*a12-b13*b33*a21*c12*c22*a22-b13*b33*c21*a12*a22*c22+2*b13*c33*a21*a22*b22*c12-b13*c33*a21*b22*c22*a12+2*b13*c33*b21*a12*a22*c22-b13*c33*c21*a12*a22*b22-c13*a23*a22*b31*b22*c12-2*c13*a23*a22*b21*c32*b12-2*c13*a23*b22*a21*b32*c12+4*c13*a23*b22*a21*c32*b12+c13*a23*b22*b32*c21*a12-c13*a23*b22*b31*c22*a12-2*c13*a23*c22*b32*a21*b12+c13*a23*c22*b32*b21*a12-c13*a23*a22*b22*c32*b11+2*c13*a23*b22*c22*a32*b11-c13*b23*a22*a31*c22*b12-2*c13*b23*a22*a21*c32*b12-2*c13*b23*a22*b32*c21*a12-c13*b23*a22*b31*c22*a12-c13*b23*a22*b22*c31*a12+4*c13*b23*a22*b21*c32*a12+c13*b23*b22*a32*c21*a12+2*c13*b23*b22*a31*c22*a12-2*c13*b23*b22*a21*c32*a12+b23*c23*a22*b12*c32*a11-2*b23*c23*b12*a31*a22*c12+b23*c23*b12*a22*c31*a12+b23*c23*a22*c12*b32*a11+b23*c23*a22*b12*a32*c11+c23*a33*b21*b12*c22*a12-2*c23*a33*c21*b12*b22*a12-c23*a33*a22*b11*b22*c12+2*c23*a33*a22*b12*b22*c11-c23*a33*b22*b12*c22*a11+2*c23*a33*b22*a12*c22*b11+c23*b33*a21*c12*a22*b12-2*c23*b33*a21*c12*b22*a12+2*c23*b33*a22*b12*c22*a11+2*c23*b33*a22*a12*b22*c11-c23*b33*a22*a12*c22*b11-c23*b33*b22*a11*c22*a12+c23*c33*b21*a12*a22*b12-c23*c33*a22*b12*b22*a11-c23*c33*a22*b11*b22*a12+c23*a33*a21*b12*b22*c12+2*a23*c33*a21*b12^2*c22-b23^2*c12*a31*c22*a12-b23^2*c12*a22*c31*a12-b23^2*a22*c12*c32*a11+2*b23^2*a22*c11*c32*a12-b23^2*c22*a11*c32*a12-b23*c23*b31*c22*a12^2-b23*c23*b22*c31*a12^2+2*b23*a33*b21*c12^2*a22+b23*a33*b12*c22^2*a11-b23*b33*c21*a12^2*c22+b23*b33*a11*c22^2*a12-2*b23*c33*c12*a22^2*b11+b23*c33*b12*a22^2*c11-b23*a33*a21*c12^2*b22+c23*a33*c12*b22^2*a11-2*c23*a33*a12*b22^2*c11+2*c23*b33*c21*a12^2*b22+c23*b33*c12*a22^2*b11-2*c23*b33*b12*a22^2*c11-c23*c33*a21*b12^2*a22-c23*c33*b21*a12^2*b22+c23*c33*b11*a22^2*b12+c23*c33*a11*b22^2*a12-c23^2*b12*a31*b22*a12-c23^2*a22*b12*b32*a11-c23^2*a22*b11*a32*b12-c23^2*b22*a12*a32*b11+2*c23^2*a22*b11*b32*a12-c23^2*b22*a11*b32*a12-c23*a33*a21*b12^2*c22,-c13*b22*a21*c12*b32*a11-a13*a22*b12*c31*c22*b11-2*b23*c12*a31*a12*c22*b11-2*b33*a21*c12*a12*b22*c11-c13*a21*a22*c31*b12^2+2*c13*a22*b32*a11*b21*c12+c13*b31*c12*a22^2*b11-a13*a22*b12*c21*b32*c11-b13*a22*c21*b12*a32*c11+a23*c12*b21*a12*c32*b11-2*c33*a21*b12*a12*c22*b11-b13*a21*a32*b21*c12^2+b33*a21*c12*a12*c22*b11-2*b13*a31*a12*c22^2*b11-2*c23*b12*a31*a12*b22*c11+a23*c12*b31*a12*c22*b11-2*a23*c12*b31*a12*b22*c11-a33*a22*c12*b11*b22*c11-c23*a32*c11*a21*b12^2+2*c13*b22*a31*a12*c22*b11-b33*a22*c11*c12*b22*a11-a23*b22*b11*a31*c12^2-b13*c22*a32*c11*b21*a12+2*c13*b22*a32*c11*b21*a12+2*c13*b22*a32*a11*c21*b12-2*c23*b22*b12*c32*a11^2-c23*a21*b12^2*c32*a11+c13*b21*a12*a22*b31*c12+2*c33*b21*a12^2*c22*b11-c13*b22*a31*b12*c22*a11-b13*c22*a12*b32*c21*a11-2*c23*b12*a22*c11*b31*a12-a13*c22*b32*b11*c21*a12-c13*a22*b31*c12*b22*a11+c23*c22*a12*a32*b11^2+b33*a21*c12*b12*a22*c11-c33*b21*a12^2*b22*c11+a33*b21*a12*c11*c22*b12-2*b33*a21*c12*b12*c22*a11+c23*b12*a22*a11*b31*c12-b13*a21*a22*b31*c12^2+c13*a21*a12*b22*c31*b12+c13*b21*b12*a31*c22*a12-2*c13*b21*b12*a31*a22*c12-b13*a22*c22*a11*b31*c12+a23*b12*c21*a12*b32*c11-2*c13*a31*a12*b22^2*c11-a33*a22*b12*c11*c22*b11-a13*a22*c12*b32*c21*b11-2*c33*b21*a12*c12*a22*b11+a33*b21*c12*a12*b22*c11+c13*a21*b12*a32*b21*c12+2*b13*b22*a12*c22*a31*c11+b33*b22*c12*c22*a11^2+c13*b21*a12*a31*b22*c12+b23*a12*c22*a11*b31*c12+a13*b31*a12*c22^2*b11-b13*c22*a21*b12*c32*a11-c23*b22*a11*c12*a32*b11+b13*a21*a12*c32*b21*c12+2*a13*b22*c22*a11*b31*c12-a13*c22*b12*a21*c32*b11-b23*a22*c11*b12*c32*a11-2*a13*b31*b12*c22^2*a11+2*a13*a21*b31*b22*c12^2+2*c13*a22*b32*b11*c21*a12-2*b13*b21*c12*a31*c22*a12-b13*a22*c22*c11*b31*a12-2*c23*a12*b31*c12*b22*a11+2*c13*b22*a21*b12*c32*a11-a13*b22*c22*c11*b31*a12-2*a13*c31*c12*b22^2*a11-2*c13*c21*b12*a31*b22*a12+2*a13*a22*c12*b22*c31*b11-a13*a22*c12*b31*b22*c11+2*a13*b22*c32*b11*c21*a12-b23*a32*b11*a21*c12^2-a13*c22*b21*a12*c32*b11+c33*c21*a12*b11*a22*b12-2*a23*b12*c31*a12*c22*b11+c33*a22*a12*c22*b11^2+2*b23*a31*c12^2*a22*b11+2*c23*a31*b12^2*a22*c11+c13*b21*b12*a32*c21*a12-c13*a22*b32*b11*a21*c12-a13*a22*b12*c31*b22*c11-c23*b31*a12^2*c22*b11-2*b13*a21*a12*c21*b32*c12-a13*c22*b12*a32*c21*b11-2*c23*b12*a32*a11*b21*c12-b13*b22*c12*a31*c22*a11+b23*c12*a32*c11*a21*b12+2*a13*a22*b12*c22*b31*c11-2*c23*a12*b32*a11*c21*b12-2*a13*b21*a12*c31*c22*b12+2*c13*a22*b22*c11*a31*b12-4*a13*c22*b32*a11*b21*c12-2*a33*b21*c12*a12*c22*b11+b33*a11*a12*c22^2*b11-c13*a12*a32*b21^2*c12+a33*c21*b12*c12*b22*a11+a33*a22*c12*c22*b11^2+2*b13*c22*a32*c11*a21*b12-2*a13*b21*c12*a32*c21*b12-2*b13*c31*c12*a22^2*b11+a23*c22*a12*c32*b11^2-2*b33*c21*a12*c12*b22*a11+c23*a12*b22*b11*a31*c12+c33*a21*a12*b11*b22*c12+c33*a21*b12*c12*a22*b11-b23*a31*c12^2*b22*a11+c23*b12*a21*c12*b32*a11+2*b13*c22*a21*a12*c32*b11+2*b23*c22*a11*a12*b32*c11+2*b23*c32*c11*b21*a12^2+c23*b12*a31*c12*b22*a11-b13*a22*c22*c11*a31*b12+a33*c21*a12*b11*b22*c12-c13*a22*b31*a12*c22*b11+2*c23*a22*b11*b12*c32*a11+b23*a12*c22*c11*a31*b12-c33*c21*a11*a22*b12^2-c13*a22*b22*b11*a31*c12+b23*c12*a22*c11*b31*a12+c23*a12*b21*c12*a32*b11-b13*a22*c21*c12*b32*a11+a23*b12*c22*b11*a31*c12+b13*a21*a12*c32*c21*b12+a33*c11*c12*b22^2*a11+c13*a21*a12*b32*c21*b12+2*a23*b31*c12^2*b22*a11+b13*c31*b12*a22^2*c11+2*c13*a22*b21*a12*c32*b11+2*c23*b32*b11*c21*a12^2+2*c23*b31*a12^2*b22*c11-2*a23*b12*c32*c11*b21*a12+a23*a22*c12*c32*b11^2+c13*a21*b12*a22*b31*c12+c13*b21*b12*a22*c31*a12-2*a23*b12*c32*b11*a21*c12-a13*c22*b32*c11*a21*b12-c13*b22*a32*b11*c21*a12+2*b13*a22*c21*a12*b32*c11+b13*c21*b12*a31*c22*a12+a23*b12*c22*c11*b31*a12-b23*c31*a12^2*b22*c11+2*b23*c31*a12^2*c22*b11+2*a33*b21*c12^2*a22*b11-a33*c21*b12^2*c22*a11+2*b23*a22*c11*c12*b32*a11+c23*a22*c12*a32*b11^2+b13*b32*c21^2*a12^2+c13*b21^2*c32*a12^2+c13*a21^2*c32*b12^2-a33*a12*b22^2*c11^2-a33*a12*c22^2*b11^2-b33*b12*a22^2*c11^2-b33*b12*c22^2*a11^2-c33*c12*a22^2*b11^2-c33*c12*b22^2*a11^2+a13*a32*c21^2*b12^2+a13*a32*b21^2*c12^2+b13*a21^2*b32*c12^2+2*a13*b22*c31*b12*c22*a11-a33*a21*b11*b22*c12^2-a33*a21*c11*c22*b12^2-2*c23*a12*b32*b11*a21*c12-a23*c22*c11*a31*b12^2+a23*b12*c21*c12*a32*b11-a23*a22*b12*c11*c32*b11-a23*a22*c12*b11*b32*c11+2*a23*b22*c11*c12*a32*b11-a23*b22*c11*c12*b32*a11+2*a23*b22*c11*b12*c32*a11-a23*b22*c11*a12*c32*b11-a23*b22*c12*b11*c32*a11+2*a23*c22*b11*c12*b32*a11+2*a23*c22*b11*b12*a32*c11-a23*c22*b11*b12*c32*a11-a23*c22*b11*a12*b32*c11-a23*c22*b12*c11*b32*a11-2*b23*a12*c31*b12*c22*a11+b23*a12*c21*b12*a32*c11+b23*a12*c31*b12*a22*c11+b23*a12*c21*c12*b32*a11-2*b23*c12*a32*c11*b21*a12+b23*c12*a32*b11*c21*a12-2*b23*c12*a32*a11*c21*b12-2*b23*c12*a31*b12*a22*c11+b23*c12*a31*b12*c22*a11+b23*c12*a31*a12*b22*c11-2*b23*c12*a22*b11*c31*a12+b23*c12*a22*a11*c31*b12+b23*c12*a21*b12*c32*a11+b23*c12*a21*a12*b32*c11+b23*c12*a21*a12*c32*b11-2*b23*a12*c32*c11*a21*b12-2*b23*a12*c32*a11*b21*c12+b23*a12*c32*a11*c21*b12+b23*a12*c31*c12*b22*a11-b23*a22*c11*c12*a32*b11+a13*a21*c12*b32*c21*b12-2*a13*a21*c12*b31*c22*b12-2*a13*a21*c12*b22*c31*b12+a13*a21*c12*b21*c32*b12+a13*b21*c12*a31*c22*b12+a13*b21*c12*a22*c31*b12+a13*b21*a12*c32*c21*b12+a13*b21*a12*c31*b22*c12+a13*b21*a12*c22*b31*c12+a13*b21*a12*c21*b32*c12+a13*c21*b12*a31*b22*c12+a13*c21*b12*a22*b31*c12-2*a13*c21*a12*b31*b22*c12+a13*c21*a12*b31*c22*b12+a13*c21*a12*b22*c31*b12+2*a13*a22*c12*b32*b21*c11-a13*a22*c12*b31*c22*b11-a13*a22*c12*b21*c32*b11-a13*a22*b12*c32*b21*c11+2*a13*a22*b12*c32*c21*b11+2*a13*b22*c32*c11*a21*b12-a13*b22*c32*c11*b21*a12-a13*b22*c32*b11*a21*c12+2*a13*b22*c32*a11*b21*c12-4*a13*b22*c32*a11*c21*b12-a13*b22*c31*a12*c22*b11-a13*b22*c22*c11*a31*b12-a13*b22*c22*b11*a31*c12-a13*b22*c21*c12*a32*b11+2*a13*b22*c21*c12*b32*a11+2*a13*b22*c21*b12*a32*c11-a13*b22*c21*a12*b32*c11-a13*b22*c12*a32*b21*c11-a13*b22*c12*a21*b32*c11+2*a13*c22*b32*c11*b21*a12+2*a13*c22*b32*b11*a21*c12+2*a13*c22*b32*a11*c21*b12+2*a13*c22*b21*c12*a32*b11-a13*c22*b21*b12*a32*c11+2*a13*c22*b21*b12*c32*a11+b13*a21*c12*a32*c21*b12+b13*a21*c12*a31*c22*b12+b13*a21*c12*a22*c31*b12+b13*a21*a12*c31*b22*c12-2*b13*a21*a12*c31*c22*b12+b13*a21*a12*c22*b31*c12+b13*b21*c12*a32*c21*a12-2*b13*b21*c12*a22*c31*a12-2*b13*c21*b12*a31*a22*c12+b13*c21*b12*a22*c31*a12+b13*c21*a12*a22*b31*c12+b13*c21*a12*a31*b22*c12-b13*a22*c32*c11*a21*b12+2*b13*a22*c32*c11*b21*a12+2*b13*a22*c32*b11*a21*c12-4*b13*a22*c32*b11*c21*a12-b13*a22*c32*a11*b21*c12+2*b13*a22*c32*a11*c21*b12+2*b13*a22*c31*c12*b22*a11-b13*a22*c31*b12*c22*a11-b13*a22*c31*a12*b22*c11+2*b13*a22*c31*a12*c22*b11+2*b13*a22*c22*b11*a31*c12+2*b13*a22*c21*c12*a32*b11-b13*a22*c12*a32*b21*c11-b13*a22*c12*a31*b22*c11-b13*a22*c12*a21*b32*c11+2*b13*b22*c12*a32*a21*c11-b13*b22*c12*a32*c21*a11-b13*b22*c12*a21*c32*a11-b13*b22*a12*c32*a21*c11+2*b13*b22*a12*c32*c21*a11-b13*b22*a12*c31*c22*a11+c23*b22*c12*b32*a11^2-a33*b21*c12^2*b22*a11+2*a33*c21*b12^2*a22*c11+a33*a22*b12*b22*c11^2+a33*b11*b12*c22^2*a11+2*b33*a21*c12^2*b22*a11-b33*a21*c12^2*a22*b11-b33*b21*a11*a22*c12^2-b33*b21*c11*c22*a12^2-b33*c21*a12^2*c22*b11+2*b33*c21*a12^2*b22*c11+b33*c11*c12*a22^2*b11+b33*a22*a12*b22*c11^2+2*c33*a21*b12^2*c22*a11-c33*a21*b12^2*a22*c11-c33*c21*b11*b22*a12^2+c33*b22*b12*c22*a11^2+c33*b11*b12*a22^2*c11+c33*a11*a12*b22^2*c11-a13*a21*b32*b21*c12^2-a13*a21*c32*c21*b12^2+2*a13*a21*c31*c22*b12^2-a13*b21*a31*b22*c12^2-a13*b21*a22*b31*c12^2-a13*a12*c32*b21^2*c12-a13*c21*a31*c22*b12^2-a13*c21*a22*c31*b12^2-a13*a12*b32*c21^2*b12+a13*c31*a12*b22^2*c11+a13*c12*a31*b22^2*c11+a13*b12*a31*c22^2*b11-b13*a21*a31*b22*c12^2-b13*c12*a21^2*c32*b12+2*b13*b21*a31*a22*c12^2-b13*b21*c32*c21*a12^2+2*b13*b21*c31*c22*a12^2-b13*b12*a32*c21^2*a12-b13*c21*b31*c22*a12^2-b13*c21*b22*c31*a12^2+b13*c12*a22^2*b31*c11+b13*a31*b12*c22^2*a11+b13*a12*b31*c22^2*a11-c13*a21*a32*c21*b12^2-c13*a21*a31*c22*b12^2-c13*b12*a21^2*b32*c12-c13*b21*b32*c21*a12^2-c13*b21*b31*c22*a12^2-c13*b21*b22*c31*a12^2+2*c13*c21*a31*a22*b12^2+2*c13*c21*b31*b22*a12^2-2*c13*b31*b12*a22^2*c11+c13*b12*a22^2*c31*b11+c13*a31*c12*b22^2*a11+c13*a12*b22^2*c31*a11+2*a23*b32*b11*a21*c12^2-a23*b32*a11*b21*c12^2-a23*b31*c12^2*a22*b11-a23*b21*c12^2*a32*b11+2*a23*c32*c11*a21*b12^2-a23*c32*a11*c21*b12^2-a23*c31*b12^2*a22*c11+2*a23*c31*b12^2*c22*a11-a23*c21*b12^2*a32*c11+a23*a22*b12*b32*c11^2+a23*b22*a12*b32*c11^2-2*a23*b22*b12*a32*c11^2-2*a23*c22*c12*a32*b11^2+2*b23*a32*a11*b21*c12^2-b23*a22*a11*b31*c12^2-b23*a21*c12^2*b32*a11-b23*c32*b11*c21*a12^2-b23*c22*c11*b31*a12^2-b23*c21*a12^2*b32*c11-2*b23*a22*a12*b32*c11^2+b23*b22*c12*c32*a11^2+b23*b22*a12*a32*c11^2+b23*c22*b12*c32*a11^2+b23*a22*b12*a32*c11^2-2*b23*c22*c12*b32*a11^2+2*c23*a32*a11*c21*b12^2-c23*a31*b12^2*c22*a11-c23*a22*a11*c31*b12^2-c23*b32*c11*b21*a12^2-c23*b22*b11*c31*a12^2-c23*b21*a12^2*c32*b11-2*c23*a22*a12*c32*b11^2+c23*c22*b12*b32*a11^2-b13*b22*a12*c21*a32*c11-4*b13*c22*a32*b11*a21*c12+2*b13*c22*a32*b11*c21*a12+2*b13*c22*a32*a11*b21*c12-b13*c22*a32*a11*c21*b12+2*b13*c22*a21*c12*b32*a11-b13*c22*a21*a12*b32*c11-b13*c22*a12*b21*c32*a11+c13*a21*b12*a31*b22*c12+c13*a21*a12*b32*b21*c12-2*c13*a21*a12*b31*b22*c12+c13*a21*a12*b31*c22*b12-2*c13*a21*a12*b21*c32*b12-2*c13*c21*b12*a22*b31*a12+2*c13*a22*b32*c11*a21*b12-4*c13*a22*b32*c11*b21*a12-c13*a22*b32*a11*c21*b12+2*c13*a22*b31*b12*c22*a11+2*c13*a22*b31*a12*b22*c11-c13*a22*b22*b11*c31*a12-c13*a22*b22*a11*c31*b12-c13*a22*b21*c12*a32*b11+2*c13*a22*b21*b12*a32*c11-c13*a22*b21*b12*c32*a11-c13*a22*b12*a32*c21*b11-c13*a22*b12*a31*c22*b11-c13*a22*b12*a21*c32*b11-4*c13*b22*a32*c11*a21*b12+2*c13*b22*a32*b11*a21*c12-c13*b22*a32*a11*b21*c12+2*c13*b22*a21*a12*b32*c11-c13*b22*a21*a12*c32*b11-c13*b22*a12*b32*c21*a11-c13*b22*a12*b31*c22*a11-c13*b22*a12*b21*c32*a11+2*c13*c22*b12*a32*a21*b11-c13*c22*b12*a32*b21*a11-c13*c22*b12*a21*b32*a11-c13*c22*a12*b32*a21*b11+2*c13*c22*a12*b32*b21*a11-c13*c22*a12*b21*a32*b11-2*a23*c12*b32*c11*a21*b12+a23*c12*b32*c11*b21*a12-2*a23*c12*b32*b11*c21*a12+a23*c12*b32*a11*c21*b12+a23*c12*b31*b12*a22*c11-2*a23*c12*b31*b12*c22*a11+a23*c12*b22*c11*a31*b12+a23*c12*b22*b11*c31*a12-2*a23*c12*b22*a11*c31*b12+a23*c12*b21*b12*a32*c11+a23*c12*b21*b12*c32*a11+a23*b12*c32*b11*c21*a12+a23*b12*c31*c12*a22*b11+a23*b12*c31*a12*b22*c11+2*b23*a22*c11*a12*c32*b11-b23*a22*c12*b11*c32*a11-b23*b22*a12*c11*c32*a11-b23*b22*c12*a11*a32*c11+2*b23*c22*a11*c12*a32*b11-b23*c22*a11*b12*a32*c11-b23*c22*a11*a12*c32*b11-b23*c22*a12*c11*a32*b11+c23*b12*a32*c11*b21*a12+c23*b12*a32*b11*a21*c12-2*c23*b12*a32*b11*c21*a12-2*c23*b12*a31*c12*a22*b11+c23*b12*a31*a12*c22*b11+c23*b12*a22*b11*c31*a12+c23*b12*a21*a12*b32*c11+c23*b12*a21*a12*c32*b11+c23*a12*b32*a11*b21*c12+c23*a12*b31*c12*a22*b11+c23*a12*b31*b12*c22*a11+c23*a12*b22*a11*c31*b12+c23*a12*b21*b12*c32*a11-c23*a22*b11*c12*b32*a11-c23*a22*b11*b12*a32*c11+2*c23*a22*b11*a12*b32*c11-c23*a22*b12*c11*b32*a11+2*c23*b22*a11*b12*a32*c11-c23*b22*a11*a12*b32*c11+2*c23*b22*a11*a12*c32*b11-c23*b22*a12*c11*a32*b11-c23*c22*a12*b11*b32*a11-c23*c22*b12*a11*a32*b11+a33*a21*b12*c11*b22*c12+a33*b21*c12*b12*c22*a11-2*a33*b21*c12*b12*a22*c11-2*a33*c21*b12*c12*a22*b11-2*a33*c21*b12*a12*b22*c11+a33*c21*b12*a12*c22*b11-a33*b22*c11*b12*c22*a11+2*a33*b22*c11*a12*c22*b11-a33*b22*c12*b11*c22*a11+b33*a21*a12*c11*c22*b12+b33*b21*c12*a11*c22*a12+b33*b21*a12*c11*a22*c12+b33*c21*b12*a11*a22*c12+b33*c21*b12*a11*c22*a12+b33*c21*a12*c12*a22*b11-2*b33*c21*a12*b12*a22*c11+2*b33*a22*c11*b12*c22*a11-b33*a22*c11*a12*c22*b11-b33*a22*c12*b11*c22*a11-b33*b22*a12*c11*c22*a11+c33*a21*b12*a12*b22*c11+c33*b21*b12*a11*a22*c12-2*c33*b21*b12*a11*c22*a12+c33*b21*a12*c12*b22*a11+c33*b21*a12*b12*a22*c11+c33*c21*b12*a11*b22*a12+2*c33*a22*b11*c12*b22*a11-c33*a22*b11*b12*c22*a11-c33*a22*b11*a12*b22*c11-c33*a22*b12*c11*b22*a11-c33*b22*a11*a12*c22*b11+a33*a21*c12*b11*c22*b12-2*c33*a21*b12*c12*b22*a11,-c33*a22*a12*c32*b11^2+b23*b31*a11*a32*c12^2-a33*c12*b32*c11*a21*b12+c33*b21*a12^2*c32*b11-2*c33*b22*a12*c11*a32*b11-b33*c12*a21*a12*b32*c11-2*b13*c32*a22*a11*b31*c12-2*c33*c22*a12*b11*b32*a11-2*b13*a32*c31*a12*b22*c11-2*a13*b32*c31*c12*b22*a11+a33*b31*c12^2*b22*a11-2*b23*a32*c11*b12*c32*a11+2*a33*c12*b32*a11*c21*b12-a13*c31*b12*a32*b21*c12+c13*a31*a21*c32*b12^2+4*b13*c32*a31*c12*a22*b11-b33*a12*c21*c12*b32*a11-2*b13*a32*c31*b12*c22*a11+a33*b31*c12^2*a22*b11+b13*b32*a12*c22*a31*c11-2*c33*a22*b12*c11*b32*a11-b13*a31*a12*c31*c22*b12+b33*c21*a12^2*b32*c11-2*c23*a32*b11*c12*b32*a11+b33*a22*c11*c12*b32*a11-2*a33*b32*a11*b21*c12^2+2*a33*b12*c22*c11*b31*a12+b13*a32*c32*a11*c21*b12+c13*b32*a12*b31*c22*a11-2*a33*c22*c11*a31*b12^2+2*b33*c12*a21*a12*c32*b11+b13*a32*c22*a11*b31*c12-2*b13*c32*a31*c12*b22*a11-2*a13*b32*c31*b12*a22*c11+b13*b32*a12*c31*a22*c11+2*a33*c12*b22*b11*c31*a12+c13*a32*b21*a12*c32*b11+4*a13*c32*b31*c12*b22*a11+c23*a32*b11*b12*c32*a11+2*a13*c21*c12*b32^2*a11-b33*a22*a12*b32*c11^2+a13*a32*b12*c32*c21*b11-b23*b32*c12*c32*a11^2-c23*a11*a12*b32^2*c11-2*b13*c32*a31*b12*a22*c11-b13*a31*c12*a21*c32*b12+b13*a32*c22*c11*a31*b12-c33*b12*a31*a12*c22*b11+b13*b12*a22*c31^2*a12+2*b13*b31*c12*a21*c32*a12+a33*c21*b12^2*a32*c11-b33*a12*c32*c11*a21*b12+2*a23*b31*c12*a12*c32*b11-2*b33*b22*a12*c11*c32*a11+b23*a32*c11*a12*c32*b11-b33*c12*a22*b11*c31*a12+2*c33*a12*b32*a11*b21*c12-a33*c12*b32*b11*c21*a12-a13*c12*a21*b32^2*c11+c13*a31*a32*c21*b12^2-2*a23*c31*b12^2*a32*c11+a13*b32*c12*a31*b22*c11+b13*c32*a22*a11*c31*b12-2*b13*a32*c22*c11*b31*a12-a13*b31*a12*c31*c22*b12-b33*a12*c31*c12*b22*a11+a13*a32*c12*b22*c31*b11-2*b13*b31*c32*c21*a12^2-2*c13*a32*b31*b12*a22*c11+a33*c31*b12^2*a22*c11-b13*a12*b21*c32^2*a11+2*b13*c31*b12*a32*a21*c12+2*b13*a21*a12*c32^2*b11-c13*a31*b12*a22*b31*c12+b33*a21*c12^2*b32*a11-2*c23*a31*b12^2*c32*a11-b23*a11*a12*c32^2*b11+c13*a31*a22*c31*b12^2-b33*a12*c31*b12*a22*c11-a13*a31*c12*b22*c31*b12+c33*b22*a11*a12*c32*b11-b13*c31*a12*a21*b32*c12+c13*b12*a31^2*b22*c12-2*c33*a32*c11*a21*b12^2+a13*c32*b31*b12*a22*c11-b23*c31*a12*c12*a32*b11-c23*a31*b12*c12*a32*b11+c13*b32*a21*b12*c32*a11+2*b13*c21*c12*a32^2*b11+b13*a32*c31*c12*b22*a11-2*a13*c32*b31*b12*c22*a11+a13*a12*c22*b31^2*c12+c33*a31*b12^2*c22*a11+c23*c31*a11*a32*b12^2+b33*a22*c11*b12*c32*a11-2*a13*c32*b31*c12*a22*b11-2*a13*c32*b31*a12*b22*c11+2*b33*a12*c22*c11*a31*b12-b23*a31*a12*c11*c32*b12+2*b23*a31*c12*a12*b32*c11+b13*b31*c31*c22*a12^2+2*c23*a31*b12*a12*c32*b11+b13*a31*a32*b21*c12^2-b13*a31*c12*a22*c31*b12+2*c33*b12*a32*c11*b21*a12+a23*b32*c11*b12*c32*a11+a23*a12*b32^2*c11^2+a13*a12*b22*c31^2*b12+b33*c22*a11*a12*b32*c11+c13*b32*a22*a11*b31*c12-a33*c12*b31*a12*b22*c11-c33*a12*b31*c12*a22*b11+b33*a22*c11*c12*a32*b11-a13*b12*a21*c32^2*b11-c23*b31*b12*a11*a32*c12-b13*c21*b12*a32^2*c11-2*c13*a32*b22*b11*c31*a12+a13*c31*a32*c21*b12^2+2*a33*c12*b21*b12*c32*a11+c23*a32*b12*c11*b32*a11+a13*b32*c31*a12*b22*c11-2*b33*c22*a12*c11*a32*b11+a23*a12*c32^2*b11^2-2*a13*a32*c12*b32*c21*b11+c13*c32*b12*a22*b31*a11+c33*b22*a11*a12*b32*c11+2*a33*c12*b22*c11*a31*b12+b13*a31*a22*b31*c12^2-c13*a31*a12*b32*c21*b12+4*a13*b32*c31*b12*c22*a11-2*b13*a32*c32*b11*c21*a12-a13*b31*a12*c21*b32*c12+2*a13*a31*c12*b32*c21*b12-2*b13*b32*a12*c31*c22*a11+2*c13*a21*a12*b32^2*c11+c33*a22*b11*b12*c32*a11-c33*b12*a31*c12*b22*a11-c13*b31*b12*a22*c31*a12+2*a13*b21*b12*c32^2*a11+4*c13*b32*a31*b12*a22*c11+b13*b32*a12*c32*c21*a11+a33*b21*c12^2*a32*b11+a33*c32*c11*a21*b12^2+a23*a32*b12*c11*c32*b11-a13*a31*c12*b31*c22*b12-b13*c12*a32^2*b21*c11-2*c13*a32*b21*b12*c32*a11-2*c23*b31*a12^2*c32*b11-2*b13*a32*c31*c12*a22*b11-b23*c31*b12*a11*c32*a12-c13*a31*a12*b31*b22*c12+c23*a31*b12^2*a32*c11+a13*b32*c32*b11*c21*a12-2*a13*c32*b22*b11*a31*c12+a13*b32*c31*c12*a22*b11-a33*b22*a12*b32*c11^2+c33*a22*b11*a12*b32*c11+2*a23*c31*b12*a12*b32*c11+c13*a32*b32*b11*c21*a12+c13*c32*b12*a31*b22*a11-a33*b12*c31*a12*b22*c11-b33*a12*c21*b12*a32*c11-2*c13*b32*a22*a11*c31*b12+2*c33*a12*b22*b11*a31*c12-a13*a22*b31^2*c12^2-a13*a22*c31^2*b12^2-b13*a31^2*b22*c12^2-b13*b22*c31^2*a12^2-c13*b31^2*c22*a12^2-c13*a31^2*c22*b12^2-b33*c12*a31*a12*b22*c11+b33*c31*a12^2*b22*c11+b23*b12*a32^2*c11^2+b23*b12*c32^2*a11^2+c23*c12*a32^2*b11^2+c23*c12*b32^2*a11^2-a13*c21*a12*b32^2*c11-2*a13*a31*b32*b21*c12^2+a13*a31*b31*b22*c12^2-2*a13*a31*c32*c21*b12^2+a13*a31*c31*c22*b12^2+a13*b31*a32*b21*c12^2+a13*b31*a21*b32*c12^2+a13*c31*a21*c32*b12^2-a13*b21*a12*c32^2*b11+b13*a31*a21*b32*c12^2+b13*c12*a31^2*c22*b12-2*b13*b31*a32*a21*c12^2+b13*c31*b32*c21*a12^2+b13*c31*b21*c32*a12^2-b13*a21*b12*c32^2*a11+c33*a32*a11*c21*b12^2+c33*a31*b12^2*a22*c11-2*c33*a22*a11*c31*b12^2+c33*a21*b12^2*c32*a11-2*c33*b32*c11*b21*a12^2+c33*b32*b11*c21*a12^2+c33*b31*a12^2*b22*c11+c33*b31*a12^2*c22*b11-2*c33*b22*b11*c31*a12^2-c33*b22*b12*c32*a11^2+2*c33*c22*b12*b32*a11^2+2*c33*c22*a12*a32*b11^2-c33*a22*c12*a32*b11^2-c33*b22*c12*b32*a11^2+c13*a12*a22*b31^2*c12+c13*b31*b32*c21*a12^2+c13*b31*b22*c31*a12^2+c13*b31*b21*c32*a12^2-2*c13*c31*a32*a21*b12^2-2*c13*c31*b32*b21*a12^2-c13*b21*c12*a32^2*b11+2*c13*b21*b12*a32^2*c11-c13*b12*a32^2*c21*b11-c13*a21*c12*b32^2*a11-c13*a12*b32^2*c21*a11+a23*a31*c11*c32*b12^2+a23*a31*b11*b32*c12^2+a23*b31*c12^2*b32*a11-2*a23*b31*c12^2*a32*b11+a23*c31*b12^2*c32*a11-a23*a32*c12*c32*b11^2-a23*a32*b12*b32*c11^2-a23*c11*c12*b32^2*a11-a23*b11*b12*c32^2*a11+b23*a31*c12^2*a32*b11+b23*b31*c11*c32*a12^2+b23*c31*a12^2*c32*b11-2*b23*c31*a12^2*b32*c11-b23*a32*a12*b32*c11^2-b23*c11*c12*a32^2*b11-2*b23*a31*c12^2*b32*a11+c23*b31*a12^2*b32*c11+c23*c31*b11*b32*a12^2-c23*b11*b12*a32^2*c11-c23*a32*a12*c32*b11^2-c23*b32*b12*c32*a11^2+a33*b32*b11*a21*c12^2-2*a33*b22*b11*a31*c12^2-2*a33*c32*a11*c21*b12^2+a33*c31*b12^2*c22*a11+2*a33*a22*c12*c32*b11^2+2*a33*a22*b12*b32*c11^2-a33*c22*a12*c32*b11^2-a33*b22*b12*a32*c11^2-a33*c22*c12*a32*b11^2-2*b33*a32*b11*a21*c12^2+b33*a32*a11*b21*c12^2+b33*a31*c12^2*a22*b11+b33*a31*c12^2*b22*a11-2*b33*a22*a11*b31*c12^2+b33*c32*c11*b21*a12^2-2*b33*c32*b11*c21*a12^2+b33*c31*a12^2*c22*b11-2*b33*c22*c11*b31*a12^2+2*b33*b22*c12*c32*a11^2+2*b33*b22*a12*a32*c11^2-b33*c22*b12*c32*a11^2-b33*a22*b12*a32*c11^2-b33*c22*c12*b32*a11^2+c13*a32*b22*a11*c31*b12+c13*a32*b12*a31*c22*b11+c13*a32*b12*a22*c31*b11+c13*a32*b12*a21*c32*b11-2*c13*b32*a31*c12*a22*b11+c13*b32*a31*c12*b22*a11-2*c13*b32*a31*a12*b22*c11+c13*b32*a31*a12*c22*b11-2*c13*b32*a22*c11*b31*a12+c13*b32*a22*b11*c31*a12-2*c13*b32*a21*a12*c32*b11+c13*b32*a12*b22*c31*a11+c13*b32*a12*b21*c32*a11-2*c13*c32*b12*a31*a22*b11+c13*c32*a12*b31*a22*b11-2*c13*c32*a12*b31*b22*a11+c13*c32*a12*b22*a31*b11-a23*a31*b12*c11*b32*c12-b13*c31*b12*a32*c21*a12-b13*c31*b12*a21*c32*a12-b13*c31*a12*a32*b21*c12+b13*a32*c32*c11*a21*b12+b13*a32*c32*c11*b21*a12-2*b13*a32*c32*b11*a21*c12+b13*a32*c32*a11*b21*c12+b13*a32*c31*b12*a22*c11+4*b13*a32*c31*a12*c22*b11-2*b13*a32*c22*b11*a31*c12-2*b13*a32*c21*c12*b32*a11+b13*a32*c21*a12*b32*c11+b13*a32*c12*a31*b22*c11+b13*a32*c12*a22*b31*c11+b13*a32*c12*a21*b32*c11-2*b13*b32*c12*a31*a22*c11+b13*b32*c12*a31*c22*a11+b13*b32*c12*a22*c31*a11+b13*b32*c12*a21*c32*a11-2*b13*b32*a12*c32*a21*c11+b13*c32*a31*b12*c22*a11+b13*c32*a31*a12*b22*c11-2*b13*c32*a31*a12*c22*b11+b13*c32*a22*c11*b31*a12-2*b13*c32*a22*b11*c31*a12+b13*c32*a12*b31*c22*a11+b13*c32*a12*b22*c31*a11-c13*a31*b12*a32*b21*c12-c13*a31*b12*a21*b32*c12+2*c13*a31*a12*b32*b21*c12+2*c13*a31*a12*b31*c22*b12-c13*a31*a12*b22*c31*b12-c13*a31*a12*b21*c32*b12+2*c13*b31*b12*a32*a21*c12-c13*b31*b12*a32*c21*a12-c13*b31*b12*a21*c32*a12-c13*b31*a12*a21*b32*c12-c13*b31*a12*a32*b21*c12+2*c13*c31*b12*a32*b21*a12+2*c13*c31*b12*a21*b32*a12-2*c13*a32*b32*c11*a21*b12-2*c13*a32*b32*c11*b21*a12+c13*a32*b32*b11*a21*c12+c13*a32*b32*a11*b21*c12+c13*a32*b32*a11*c21*b12+c13*a32*b31*c12*a22*b11-2*c13*a32*b31*c12*b22*a11+c13*a32*b31*b12*c22*a11+4*c13*a32*b31*a12*b22*c11-2*c13*a32*b31*a12*c22*b11-2*c13*a32*b22*c11*a31*b12+c13*a32*b22*b11*a31*c12+2*a33*c12*b32*c11*b21*a12-a33*c12*b31*b12*a22*c11-a33*c12*b31*b12*c22*a11-a33*c12*b31*a12*c22*b11-a33*c12*b22*a11*c31*b12-a33*c12*b21*b12*a32*c11-a33*c12*b21*a12*c32*b11-a33*b12*c32*c11*b21*a12-a33*b12*c32*b11*a21*c12+2*a33*b12*c32*b11*c21*a12-a33*b12*c31*c12*a22*b11-a33*b12*c31*a12*c22*b11+2*a33*b12*c22*b11*a31*c12-a33*b12*c21*c12*a32*b11-a33*b12*c21*a12*b32*c11-2*a33*a22*b12*c11*c32*b11-2*a33*a22*c12*b11*b32*c11+a33*b22*c11*c12*a32*b11+a33*b22*c11*c12*b32*a11+a33*b22*c11*b12*c32*a11+a33*b22*c11*a12*c32*b11-2*a33*b22*c12*b11*c32*a11+a33*c22*b11*c12*b32*a11+a33*c22*b11*b12*a32*c11+a33*c22*b11*b12*c32*a11+a33*c22*b11*a12*b32*c11-2*a33*c22*b12*c11*b32*a11-b33*a12*c31*b12*c22*a11+2*b33*a12*c22*a11*b31*c12+2*b33*c12*a32*c11*a21*b12-b33*c12*a32*c11*b21*a12+2*b33*c12*a32*b11*c21*a12-b33*c12*a32*a11*c21*b12-b33*c12*a31*b12*a22*c11-b33*c12*a31*b12*c22*a11-b33*c12*a31*a12*c22*b11+2*b33*c12*a22*c11*b31*a12+2*b33*c12*a22*a11*c31*b12-b33*c12*a21*b12*c32*a11-b33*a12*c32*a11*b21*c12+2*b33*a12*c32*a11*c21*b12+b33*a22*c11*a12*c32*b11-2*b33*a22*c12*b11*c32*a11-2*b33*b22*c12*a11*a32*c11+b33*c22*a11*c12*a32*b11+b33*c22*a11*b12*a32*c11+b33*c22*a11*a12*c32*b11+2*c33*b12*a32*b11*a21*c12-c33*b12*a32*b11*c21*a12-c33*b12*a32*a11*b21*c12-c33*b12*a31*c12*a22*b11-c33*b12*a31*a12*b22*c11-c33*b12*a22*c11*b31*a12+2*c33*b12*a22*b11*c31*a12+2*c33*b12*a22*a11*b31*c12-c33*b12*a21*c12*b32*a11+2*c33*b12*a21*a12*b32*c11-c33*b12*a21*a12*c32*b11-c33*a12*b32*b11*a21*c12-c33*a12*b32*a11*c21*b12-c33*a12*b31*c12*b22*a11-c33*a12*b31*b12*c22*a11+2*c33*a12*b22*a11*c31*b12-c33*a12*b21*c12*a32*b11-c33*a12*b21*b12*c32*a11+c33*a22*b11*c12*b32*a11+c33*a22*b11*b12*a32*c11+c33*b22*a11*c12*a32*b11+c33*b22*a11*b12*a32*c11-2*c33*c22*b12*a11*a32*b11+2*b23*a31*c12*b12*c32*a11+2*c23*a31*b12*c12*b32*a11-2*c13*b32*a31*b12*c22*a11+2*a13*a31*c12*b21*c32*b12-a13*b31*c12*a32*c21*b12+2*a13*b31*c12*a22*c31*b12-a13*b31*c12*a21*c32*b12-a13*b31*a12*c32*b21*c12+2*a13*b31*a12*c32*c21*b12-a13*b31*a12*c31*b22*c12-a13*c31*b12*a21*b32*c12+2*a13*c31*a12*b32*b21*c12-a13*c31*a12*b32*c21*b12-a13*c31*a12*b21*c32*b12+a13*a32*c12*b32*b21*c11-2*a13*a32*c12*b31*b22*c11+a13*a32*c12*b31*c22*b11+a13*a32*c12*b21*c32*b11-2*a13*a32*b12*c32*b21*c11+a13*a32*b12*c31*b22*c11-2*a13*a32*b12*c31*c22*b11+a13*a32*b12*c22*b31*c11+a13*a32*b12*c21*b32*c11+a13*b32*c32*c11*a21*b12+a13*b32*c32*c11*b21*a12+a13*b32*c32*b11*a21*c12-2*a13*b32*c32*a11*b21*c12-2*a13*b32*c32*a11*c21*b12-2*a13*b32*c31*a12*c22*b11-2*a13*b32*c22*c11*a31*b12+a13*b32*c22*c11*b31*a12+a13*b32*c22*b11*a31*c12-2*a13*b32*c22*a11*b31*c12+a13*b32*c12*a22*b31*c11+a13*c32*b31*a12*c22*b11+a13*c32*b22*c11*a31*b12+a13*c32*b22*b11*c31*a12-2*a13*c32*b22*a11*c31*b12+a13*c32*b12*a31*c22*b11+a13*c32*b12*a22*c31*b11-b13*a31*c12*a32*c21*b12-b13*a31*a12*c32*b21*c12+2*b13*a31*a12*c32*c21*b12+2*b13*a31*a12*c31*b22*c12-b13*a31*a12*c22*b31*c12-b13*a31*a12*c21*b32*c12+2*b13*b31*c12*a32*c21*a12-b13*b31*c12*a22*c31*a12-a23*a31*c12*b11*c32*b12-a23*b31*c12*b12*c32*a11+2*a23*b31*c12*b12*a32*c11-a23*b31*c12*a12*b32*c11-a23*b31*a12*c11*c32*b12-a23*c31*b12*c12*b32*a11+2*a23*c31*b12*c12*a32*b11-a23*c31*b12*a12*c32*b11-a23*c31*a12*b11*b32*c12+a23*a32*c12*b11*b32*c11-2*a23*b32*c11*a12*c32*b11+a23*b32*c12*b11*c32*a11-b23*a31*c12*b12*a32*c11-b23*a31*c12*a12*c32*b11-b23*b31*c12*a11*c32*a12-b23*b31*a12*c11*a32*c12-b23*c31*b12*a11*a32*c12+2*b23*c31*a12*c12*b32*a11+2*b23*c31*a12*b12*a32*c11+b23*a32*c11*c12*b32*a11+b23*a32*c12*b11*c32*a11+b23*b32*a12*c11*c32*a11-c23*a31*b12*a12*b32*c11-c23*a31*a12*b11*b32*c12+2*c23*b31*b12*a11*c32*a12+2*c23*b31*a12*c12*a32*b11-c23*b31*a12*c12*b32*a11-c23*b31*a12*b12*a32*c11-c23*c31*b12*a11*b32*a12-c23*c31*a12*b11*a32*b12+c23*a32*b11*a12*b32*c11+c23*b32*a11*a12*c32*b11,-a23*a33*b33*c21*c12*b22+2*c13*a23*b33*b21*c32*a22+b23*c23*a33*a31*c22*b12-c13*a23*b33*b21*a32*c22+b23*c23*b33*a22*c32*a11+b13*a23*c23*c32*b31*a22-a13*b23*c33*a22*c22*b31-2*c13*a23*c23*b32*b31*a22-2*a23*c23*a33*b32*b21*c12-c13*b23*a33*c21*b32*a22-2*a23*c23*b33*a22*c32*b11+a23*b23*a33*c21*b32*c12+2*c23^2*a33*b32*b21*a12+c13*c23*a33*b22^2*a31-c23*a33*c33*b21*b12*a22-a13*b23*c33*c21*b32*a22+a23*c23*b33*b22*c32*a11-a13*b23^2*a32*c22*c31-b13*c23*b33*a22*c21*a32+a23*b23*c33*b31*c22*a12+b23*c23*a33*b22*a32*c11+c13*a23*c23*b32*b22*a31-2*b23*c23*a33*b31*c22*a12-c13*b23^2*a32*c31*a22+a23*b23*a33*c22*b31*c12+2*a23^2*c33*b22*b32*c11+a33*a23*b33*c22^2*b11+a23*b13*b23*c32*a32*c21+2*c13*a23^2*b32*b31*c22+c13*a23*b23*c32*b22*a31+b23*c33^2*a21*a12*b22+a33*a23*c33*b22^2*c11-c23^2*a33*b32*a21*b12-2*a23*b23*c33*a31*b22*c12+2*c23*a33*c33*b21*b22*a12+b13*b23*c33*c31*a22^2-a13*b23*c33*a22*c31*b22-b23^2*a33*c32*a21*c12-2*a23*b23*b33*c31*c22*a12-a13*b23^2*c32*c22*a31+2*c23^2*b33*a32*a21*b12-b23*a33*b33*c21*c12*a22+2*c13*a23*a33*b21*b32*c22+a23*c23*b33*b31*c22*a12-a13*c23^2*b32*b22*a31-c23^2*b33*a21*b32*a12+b13*b23*c23*a32*c31*a22-2*b13*a23*a33*c22^2*b31+a13*b23*c23*a32*c22*b31+b23*c23*b33*a21*c32*a12-a23^2*c33*b22*c32*b11-b23^2*c33*a32*a11*c22-a23^2*c33*b31*c22*b12-a23*a13*c23*b32^2*c21+a23*c23*c33*b22*a31*b12-2*a13*a23*b23*c32*c31*b22+b23*c33^2*a22*a11*b22-b13*a23*c33*c21*a32*b22+a23*c23*b33*c22*b32*a11-a23*a13*b23*c32^2*b21-b13*c23^2*b32*a32*a21-c23*b33*c33*a21*a12*b22-a13*a23*b33*c21*c32*b22+b23*c23*a33*c22*a32*b11+b23*b13*c23*c32*a32*a21-b23^2*c33*a32*c21*a12+a23*c23*b33*a32*b21*c12-c23^2*a33*b32*b11*a22-a23*a33*c33*b21*b12*c22-a23*b33*c33*c21*a22*b12-c13*a23*c33*a22*b22*b31-2*b13*b23*c23*a32*a31*c22+2*a23^2*c33*b32*b21*c12-b23*b33*c33*a21*a12*c22+b23*c23*a33*a21*c32*b12+a23*b23*a33*c22*b32*c11-c23*a33*b33*b21*c22*a12+a13*a23*c33*c31*b22^2-c13*a23*b33*c21*b32*a22-2*c23*b33^2*a21*a22*c12+2*a13*b23*c33*b22*c22*a31+b23*c23*b33*a22*c31*a12-2*a13*b23*c23*b32*c31*a22+2*b13*a23*c33*a22*c22*b31-2*a23*c23*c33*b32*b21*a12-a23^2*b33*c22*b32*c11+a23*b23*a33*c31*b22*c12+2*a33*c23*b33*a22*b22*c11+a13*b23*a33*c22^2*b31+2*b13*a23*c33*c21*b32*a22-2*a13*b23*b33*c22^2*a31-a33*b23*b33*c22*c11*a22+b23*a33^2*c12*c22*b21+a23*c13*b23*c32*a32*b21-b23*c13*c23*a32^2*b21-b13*c23*a33*b21*c32*a22-b13*c23*a33*a22*c31*b22+2*a13*b23^2*c32*c31*a22-a13*c23^2*a32*b22*b31+2*b23^2*c33*a22*a32*c11+2*b23^2*c33*a31*a22*c12-2*b23*c23*a33*b22*c31*a12-a13*b23*c33*a21*b32*c22-b13*a23^2*b32*c22*c31+a23*c23*b33*b32*c21*a12-b13*c23^2*a32*b31*a22+b23*c33^2*a12*a22*b21-2*b23*c23*b33*a22*a32*c11+a23*b23*c33*a21*c32*b12-a13*b23^2*c32*a32*c21+a23*b33^2*c22*c11*a22+2*c13*c23*a33*b21*a32*b22-2*c13*b23*b33*c31*a22^2-2*a13*a23*c23*b32*b31*c22+a23*b13*c23*b32*a32*c21+b13*a23*b23*a32*c22*c31-2*a23*b23*c33*b22*a32*c11-4*b13*c23*c33*a21*b32*a22-b23*a33*c33*c21*b22*a12+a23*b33^2*c12*c22*a21-b13*c23*b33*a22*c22*a31+2*a13*b23*b33*a22*c22*c31-c13*b23*c33*a22*b22*a31+2*a23^2*b33*c22*c32*b11+a23*b23*a33*c32*c11*b22-a13*c23^2*b32*a32*b21+c23*b33^2*a22*a11*c22+b13*a23*b33*c22^2*a31-a23^2*b33*c32*c11*b22-b13*a23*b33*c22*c32*a21-2*a23*b23*a33*c22*c32*b11+b23*c23*c33*a21*b32*a12+2*a23*b33*c33*c21*b22*a12-c13*b23^2*c32*a22*a31-c13*c23*a33*b21*b32*a22-2*a23*b33^2*c21*c22*a12+2*a13*a23*c33*b21*c32*b22-2*a23*c33^2*b21*b22*a12-a33*c23*c33*b22*b11*a22-2*b23*c23*a33*c22*b32*a11-b23*b33*c33*a12*a22*c21-2*a23*c23*c33*b31*b22*a12-b33*b23*c33*a22*a11*c22-2*a23*b23*a33*c31*c22*b12+b13*a23*c23*b32*c31*a22-2*c23*a33^2*b21*b22*c12+c23*a33^2*b12*b22*c21+a13*a23*c23*c32*b22*b31+2*a13*b23*c33*b21*a32*c22+a13*a23*b33*c22^2*b31-c23^2*a33*b22*a31*b12+a23*c23*c33*b22*a32*b11+2*c23*b33*c33*a21*a22*b12-c23*a33*b33*c21*b22*a12+c13*c23*b33*b31*a22^2-a23^2*b33*c31*b22*c12+2*a23^2*b33*c31*c22*b12+c13*a23^2*b32^2*c21+b13*a23^2*c32^2*b21+c13*b23^2*a32^2*c21+a13*b23^2*c32^2*a21+b13*c23^2*a32^2*b21+a13*c23^2*b32^2*a21-b23*a33^2*c22^2*b11-c23*a33^2*b22^2*c11-a23*b33^2*c22^2*a11-c23*b33^2*a22^2*c11-a23*c33^2*b22^2*a11-b23*c33^2*a22^2*b11+a13*c23*a33*c31*b22^2-2*a13*c23*c33*b22^2*a31+2*a13*c23^2*b32*b31*a22-b13*a23^2*c32*c22*b31+2*b13*a23^2*c32*c31*b22+b13*b23*a33*c22^2*a31-b13*c23^2*b32*a22*a31+2*b13*c23^2*a32*a31*b22+b13*c23*b33*c31*a22^2-2*b13*c23*c33*b31*a22^2-c13*a23^2*b32*c31*b22-c13*a23^2*c32*b22*b31-2*c13*a23*a33*c31*b22^2+c13*a23*c33*b22^2*a31+2*c13*b23^2*a32*a31*c22+c13*b23*c33*b31*a22^2+a13*a23*b23*c32*c22*b31+b13*a23*b23*c32*c22*a31-2*b13*a23*c23*a32*c31*b22-2*b13*a23*c23*c32*b22*a31+2*b13*a23*a33*c22*c32*b21-4*a13*c23*c33*b21*a32*b22-a13*c23*b33*c21*b32*a22-a13*c23*b33*a21*b32*c22+2*a13*c23*a33*b21*c32*b22-a13*c23*b33*a21*c32*b22-a13*c23*a33*b22*c22*b31-a13*c23*a33*b22*b32*c21-a13*c23*a33*b21*b32*c22+2*a13*c23*c33*b22*b32*a21+2*a13*c23*b33*b22*c22*a31-a13*c23*b33*a22*c22*b31-a13*c23*b33*a22*c31*b22+2*a13*c23*b33*c21*a32*b22-a13*c23*b33*b21*c32*a22+2*a13*c23*b33*b21*a32*c22+2*a13*c23*c33*a22*b22*b31+2*a13*c23*c33*b21*b32*a22-a13*b23*c33*b21*c32*a22-a13*b23*c33*a21*c32*b22-4*a13*b23*b33*c21*a32*c22+2*a13*b23*a33*c21*b32*c22+a13*b23*c23*b32*c22*a31+2*a13*b23*c33*c21*a32*b22+2*a13*b23*b33*c21*c32*a22+2*a13*b23*b33*c22*c32*a21-a13*b23*a33*b22*c22*c31+a13*b23*c23*c32*b22*a31-a13*b23*a33*c21*c32*b22-a13*b23*a33*c22*c32*b21-2*a13*b23*c23*c32*b31*a22+a13*b23*c23*a32*c31*b22-a13*a23*c33*b22*c22*b31-a13*a23*c33*b22*b32*c21-a13*a23*c33*b21*b32*c22-a13*a23*b33*b22*c22*c31-a13*a23*b33*c22*c32*b21+2*a13*a23*b33*c21*b32*c22+a13*a23*b23*b32*c22*c31+a13*a23*c23*b32*c31*b22+2*b13*a23*a33*c21*c32*b22+2*b13*a23*a33*b22*c22*c31-b13*a23*b33*c21*c32*a22-b13*a23*b33*a22*c22*c31+2*b13*a23*c33*a21*b32*c22-b13*a23*c33*b21*a32*c22-b13*a23*c33*a22*c31*b22-b13*a23*c33*b22*c22*a31-2*b13*a23*b23*c32*c31*a22+b13*a23*c23*a32*c22*b31+b13*a23*c23*b32*c22*a31-4*b13*a23*a33*c21*b32*c22+2*b13*a23*b33*c21*a32*c22-b13*a23*c33*a21*c32*b22-b13*a23*c33*b21*c32*a22+b13*b23*c23*c32*a22*a31-b13*b23*a33*c22*c32*a21+2*b13*b23*a33*c21*a32*c22-b13*b23*a33*c21*c32*a22-b13*b23*a33*a22*c22*c31+2*b13*b23*c33*a21*c32*a22-b13*b23*c33*a21*a32*c22-b13*b23*c33*a22*c21*a32-b13*b23*c33*a22*c22*a31+2*b13*c23*c33*a21*a32*b22+2*b13*c23*c33*a32*a22*b21+2*b13*c23*c33*a22*b22*a31-b13*c23*a33*a21*c32*b22+2*b13*c23*a33*c21*b32*a22+2*b13*c23*a33*a22*c22*b31-b13*c23*a33*b22*c22*a31-b13*c23*b33*a21*a32*c22+2*b13*c23*a33*a21*b32*c22-b13*c23*a33*b21*a32*c22-b13*c23*a33*c21*a32*b22+2*b13*c23*b33*a21*c32*a22+2*c13*b23*b33*a22*c21*a32+2*c13*b23*b33*a22*c22*a31-c13*b23*c33*a21*a32*b22-c13*b23*c33*a32*a22*b21-c13*a23*c33*b21*b32*a22-c13*a23*b33*c21*a32*b22+2*c13*a23*b33*a22*c31*b22-c13*a23*b33*a22*c22*b31-c13*a23*b33*b22*c22*a31-c13*a23*c33*b22*b32*a21-2*c13*a23*b23*a32*c22*b31+c13*a23*b23*b32*c31*a22-2*c13*a23*b23*b32*c22*a31+c13*a23*b23*c32*b31*a22+c13*a23*c23*a32*b22*b31+2*c13*a23*a33*b22*b32*c21+2*c13*a23*a33*b22*c22*b31+2*c13*a23*b33*a21*c32*b22+c13*a23*b23*a32*c31*b22-4*c13*a23*a33*b21*c32*b22-c13*a23*b33*a21*b32*c22+2*c13*a23*c33*b21*a32*b22+2*c13*b23*a33*a21*c32*b22+2*c13*b23*a33*b21*c32*a22-c13*b23*a33*a22*c22*b31+2*c13*b23*a33*a22*c31*b22-c13*b23*a33*b22*c22*a31+2*c13*b23*b33*a21*a32*c22+c13*b23*c23*a32*b31*a22+c13*b23*c23*b32*a22*a31-c13*b23*a33*a21*b32*c22-2*c13*b23*c23*a32*a31*b22-c13*b23*a33*b21*a32*c22-c13*b23*a33*c21*a32*b22-4*c13*b23*b33*a21*c32*a22+2*c13*b23*c33*a21*b32*a22-c13*c23*a33*b22*b32*a21-c13*c23*a33*a22*b22*b31+2*c13*c23*b33*a21*b32*a22-c13*c23*b33*a21*a32*b22-c13*c23*b33*a32*a22*b21-c13*c23*b33*a22*b22*a31-2*a23*c13*b23*b32*a32*c21+a23*c13*c23*b32*a32*b21+a23*b23*c33*a32*c21*b12-2*a23*b23*c33*a32*b21*c12-2*a23*b23*c33*a22*b31*c12+a23*b23*c33*a31*c22*b12+a23*c13*b23*c32*b32*a21-2*a23*b23*a33*c32*c21*b12+a23*b23*a33*c32*b21*c12+a23*b23*b33*c22*a32*c11+a23*b23*b33*c32*c11*a22+a23*b23*b33*c21*a32*c12+a23*b23*b33*c22*a31*c12+a23*b23*b33*c31*a22*c12-2*a23*b23*b33*c32*c21*a12+a23*b23*b33*c32*a21*c12+a23*b23*c33*c22*a32*b11-2*a23*b23*c33*a22*b32*c11+a23*b23*c33*b21*c32*a12+a23*b23*c33*b22*c31*a12+a23*b23*c33*b32*c21*a12-2*a23*b23*c33*a21*b32*c12+a23*b23*c33*a22*c31*b12+a23*c23*a33*b31*c22*b12-2*a23*c23*a33*b31*b22*c12+a23*c23*a33*b32*c21*b12+a23*c23*a33*b21*c32*b12+a23*c23*a33*b22*c31*b12+a23*b23*c33*c22*b32*a11-2*a23*b23*b33*c22*c32*a11+a23*b23*c33*a22*c32*b11+a23*b23*c33*b22*c32*a11+a23*c23*a33*b32*b11*c22+a23*c23*b33*a22*b32*c11-2*a23*c23*b33*c22*a32*b11-2*a23*c23*c33*b22*b32*a11-2*a23*c23*b33*a21*c32*b12+a23*c23*b33*a21*b32*c12-2*a23*c23*b33*a22*c31*b12+a23*c23*b33*a22*b31*c12-2*a23*c23*b33*a31*c22*b12+a23*c23*b33*a31*b22*c12-2*a23*c23*b33*a32*c21*b12-2*a23*c23*a33*b22*b32*c11+a23*c23*a33*b22*c32*b11+2*a23*a33*b33*c21*c22*b12+a23*c23*c33*b32*b11*a22+a23*c23*c33*b21*a32*b12+a23*c23*c33*b31*a22*b12+a23*c23*c33*b32*a21*b12+a23*c23*b33*b22*a32*c11+a23*c23*b33*b21*c32*a12+a23*c23*b33*b22*c31*a12-a23*a33*b33*c12*c22*b21-a23*a33*c33*b12*b22*c21+2*a23*a33*c33*b21*b22*c12+2*a23*b33*c33*b21*c22*a12-a23*b33*c33*b21*a22*c12-a23*b33*c33*a21*c22*b12-a23*b33*c33*a21*b22*c12+a23*b13*c23*c32*b32*a21-2*a23*b13*c23*c32*a32*b21+a23*a13*b23*c32*b32*c21+a23*a13*c23*c32*b32*b21-2*b23*c23*c33*a22*a32*b11+b23*c23*a33*a22*c32*b11+b23*c23*b33*a32*a11*c22+b23*a13*c23*b32*a32*c21+b23*a13*c23*c32*a32*b21-2*b23*a13*c23*c32*b32*a21+b23*c13*c23*b32*a32*a21+2*a33*b23*c33*a22*c22*b11-a33*b23*c33*b22*c22*a11-a33*c23*b33*a22*c22*b11-a33*c23*b33*b22*c22*a11+b23*c23*c33*a22*b32*a11+b23*c23*c33*a32*a11*b22+b23*c23*c33*a22*b31*a12+b23*c23*c33*a31*b22*a12-2*b23*c23*c33*a31*a22*b12+b23*c23*c33*a32*b21*a12-2*b23*c23*c33*a32*a21*b12-2*b23*c23*a33*b32*c21*a12+b23*c23*a33*a21*b32*c12+b23*c23*a33*a22*c31*b12+b23*c23*a33*a22*b31*c12+b23*c23*a33*a31*b22*c12+b23*c23*a33*a32*c21*b12+b23*c23*a33*a32*b21*c12+2*b23*a33*c33*a21*c22*b12-b23*a33*c33*a21*b22*c12+2*b23*a33*b33*c21*c22*a12-b23*a33*b33*c12*c22*a21+2*b23*a33*c33*c21*a22*b12-b23*a33*c33*b21*c22*a12-b23*a33*c33*b21*a22*c12+b23*c23*b33*a31*c22*a12-2*b23*c23*b33*a31*a22*c12+b23*c23*b33*a32*c21*a12-2*b23*c23*b33*a32*a21*c12-2*b23*c23*a33*b22*c32*a11+b23*c23*a33*a22*b32*c11-2*b23*c23*a33*b21*c32*a12+2*b23*b33*c33*a21*a22*c12-c23*a33*b33*a21*c22*b12+2*c23*a33*b33*a21*b22*c12-c23*a33*c33*b12*b22*a21-c23*a33*b33*c21*a22*b12+2*c23*a33*b33*b21*a22*c12-c23*b33*c33*a12*a22*b21-a33*a23*b33*c22*c11*b22-a33*a23*c33*b22*b11*c22-a33*b23*c33*a22*b22*c11-b33*a23*c33*a22*b22*c11-b33*a23*c33*a22*c22*b11+2*b33*a23*c33*b22*c22*a11-b33*c23*c33*a22*a11*b22-a23*c13*c23*b32^2*a21-a23*b13*b23*c32^2*a21-c13*a23^2*c32*b32*b21-a23^2*b33*c21*b32*c12-a23^2*b33*c22*b31*c12+2*a23^2*b33*c32*c21*b12-a23^2*b33*c32*b21*c12-a23^2*c33*b22*c31*b12-a23^2*c33*b21*c32*b12-a23^2*c33*b32*b11*c22+2*a23^2*c33*b31*b22*c12-a23^2*c33*b32*c21*b12+a23*c33^2*b21*b12*a22+a23*c33^2*b12*b22*a21+a23*b33^2*c21*c12*a22-b13*a23^2*c32*b32*c21+b23*a33^2*c21*c12*b22-2*b23*a33^2*c21*c22*b12-b23*b13*c23*a32^2*c21-2*b23*c33^2*a21*a22*b12-b23^2*a33*c22*a32*c11-b23^2*c33*a22*c32*a11-c13*b23^2*c32*a32*a21+2*b23^2*c33*a32*a21*c12+2*b23^2*a33*c22*c32*a11-b23^2*a33*c32*c11*a22-b23^2*a33*c21*a32*c12-b23^2*a33*c22*a31*c12+2*b23^2*a33*c31*c22*a12-b23^2*a33*c31*a22*c12+2*b23^2*a33*c32*c21*a12-b23^2*c33*a21*c32*a12-b23^2*c33*a22*c31*a12-b23^2*c33*a31*c22*a12-c23^2*b33*a22*b32*a11-c23^2*a33*b22*a32*b11+2*c23^2*a33*b31*b22*a12-c23^2*a33*b31*a22*b12-c23^2*b33*a32*a11*b22-c23^2*b33*a22*b31*a12-c23^2*b33*a31*b22*a12+2*c23^2*b33*a31*a22*b12-c23^2*b33*a32*b21*a12+2*c23^2*a33*b22*b32*a11-c23^2*a33*b21*a32*b12+2*c23^2*b33*a22*a32*b11+c23*b33^2*a12*a22*c21+c23*b33^2*a21*a12*c22+c23*a33^2*b21*b12*c22+a33*b23*b33*c22^2*a11+b23*a33^2*c22*c11*b22+c23*a33^2*b22*b11*c22+a33*c23*c33*b22^2*a11+b33*b23*c33*a22^2*c11+b33*c23*c33*a22^2*b11+a23*c33^2*b22*b11*a22,2*b13*b23*c23*a31*c21*a32+2*b23*a23*b33*c21*c31*a12+c13*b23*a33*c21*b22*a31+2*a23*c23*b33*c21*a31*b12+2*a13*b23*c23*b31*c31*a22+2*a23*b33*b23*c32*c21*a11+c13*b23^2*a31*c31*a22+c23*b33*c33*a11*a21*b22+a13*b23*c33*a21*c21*b32+2*a23*c23*a33*b31*b22*c11+2*c23*a33*b23*b21*c32*a11+2*a23*c33*c23*b32*b21*a11+c23*a13*b33*c21*b31*a22+c23*a33*b33*a21*c21*b12-2*a13*c23^2*b31*b32*a21-2*c23*a33*b33*b21*a22*c11+c23*b13*a33*b21*c31*a22+b33*c23^2*a21*b32*a11+2*a23*b23*c33*a22*b31*c11+a13*c23^2*b21*b32*a31+2*a23*b23*a33*c31*c22*b11-c23*a23*b33*b21*c32*a11-2*b23^2*a33*c31*c22*a11-a23*b33^2*c22*c11*a21-2*c23*a33*b33*a21*b21*c12-2*b13*a23*a33*b21*c21*c32-b13*b23*c23*a21*c32*a31+b13*b23*a33*c21*c31*a22+a13*b23^2*a31*c22*c31-2*a23*c13*c33*b21*b22*a31-c13*a23*c33*b21^2*a32+2*b23*c33^2*a21*a22*b11-b23*c23*a33*b21*a31*c12+c13*b23*a33*b21*c21*a32-2*c13*b23*a33*b21*c31*a22-2*b13*a23*c33*a21*c22*b31-2*a23*b13*b33*c21*c22*a31-2*c23^2*b33*a32*a21*b11+a23*a33*b33*c11*c21*b22+c23*a33*b33*b21*c22*a11-c23*b23*a33*a21*c32*b11+a23*a33*b33*c22*c11*b21+a13*b23*a33*b21*c22*c31+a13*c23*b33*a21*c32*b21-2*c13*a23*a33*c21*b22*b31-a23*b33^2*c11*c21*a22-a13*a23*b33*c21^2*b32+a13*c23*b33*a21*c21*b32+c23*a33*c33*b21*b12*a21-a23*c23*a33*b31*c22*b11-a23*c23*c33*b31*a22*b11+c23*c13*a33*a21*b22*b31+b13*a23^2*b31*c21*c32+a13*b23*a33*c21*c31*b22+b23*a33*c33*a21*b21*c12+b23*c13*a33*c21*b31*a22+a13*c23*a33*b21*c22*b31+a23*b33*c33*a21*b21*c12-c23*a23*a33*b32*c21*b11-b13*a23*c23*c21*a32*b31+a13*b23*c33*a21*c31*b22-a13*b23*c23*b21*a32*c31-c33*b23*c23*a21*b32*a11-b23*a33*c23*a32*c21*b11+c23^2*b33*a21*b31*a12+b23*a33*c33*b21*a22*c11-a13*b23*c23*a31*c31*b22-2*b13*a23*c33*a21*c21*b32-a23*b23*c33*a21*c31*b12-b33*a23*c23*b21*c31*a12+a23*b33*c33*c21*a22*b11+a23^2*b33*c22*b31*c11+a23*a33*c33*b11*b21*c22-2*c23*b13*b33*a21*c31*a22-b23*c33^2*a11*a21*b22+a23^2*b33*c32*b21*c11+c13*a23*b33*c21*b31*a22+b23*a13*c33*c21*b31*a22+c13*b23*c33*a21*b21*a32-2*b13*a23*a33*b21*c22*c31+b13*a23*c33*b21*c21*a32+a23*b13*c33*a21*c31*b22+c13*c23*b33*a21*b22*a31-2*c13*b23*b33*c21*a22*a31-c13*a23*b23*b21*a32*c31+a33*b23^2*c21*a32*c11-c13*a23*b23*a31*c31*b22+c13*c23*b33*a21*b21*a32+a23*a33*b33*c21*c12*b21+c13*a23*c33*a21*b22*b31+a13*c23*b33*a21*c22*b31-2*b23*a13*a33*c21*c22*b31+b13*c23*b33*a21*c22*a31-2*c13*a23*b33*a21*c32*b21-a13*b23*a33*c21^2*b32-a23*b23*c33*a32*c21*b11+c23^2*a33*b31*a22*b11-2*a13*a23*b33*c21*c22*b31+b13*b23*a33*a21*c21*c32-b13*a23*b33*c21^2*a32+b33*a23^2*c31*c12*b21-b23*c23*a33*a22*b31*c11-b23*a23*a33*c32*b21*c11+4*a13*c23*c33*b21*b22*a31+2*a23*c33^2*b21*b22*a11-2*b13*c23*a33*c21*b31*a22+2*a13*b23*c23*a21*c32*b31-2*a23^2*b33*c21*c31*b12-a23*b23*c33*a22*c31*b11-c23*a23*a33*b21*c31*b12-b13*a23*b23*a31*c21*c32+2*b23*c23*a33*c21*b31*a12-c23*b23*b33*a32*c21*a11-2*c23*a33*b33*a21*b22*c11+c23*a33*b33*b21*c21*a12+2*c23*b23*a33*b21*c31*a12+a13*b23*a33*b21*c21*c32-a23*b33*c23*b32*c21*a11+c13*b23*c33*a21*b22*a31-2*a13*b23*b33*a21*c21*c32-a23*c33^2*b22*b11*a21-c13*c23*a33*b21^2*a32-b33*a23*c23*b21*a31*c12-2*c13*a23*b33*a21*c31*b22+2*c23*a23*b33*a21*c31*b12+c13*a23*c33*a21*b21*b32-2*a23*b33*c33*c21*b22*a11-a33*a23*b23*c21*b32*c11+2*a23*c23*b33*a22*c31*b11-a23*c23*c33*b31*b12*a21+a13*c23*a33*c21*b22*b31-2*c23*a13*c33*b21*b31*a22-c13*a23*b23*b31*c31*a22-2*b23*b33*c33*a21*a22*c11+c13*a23^2*b21*c32*b31-b23*a33^2*c22*c11*b21-b23*a33^2*c11*c21*b22+4*a13*b23*b33*c21*c22*a31-2*a23^2*b33*c32*c21*b11+a23*b13*c33*c21*b22*a31-b23*c23*c33*a21*b31*a12-2*c13*c23*a33*b21*b22*a31-2*c13*b23^2*a31*c21*a32+2*a13*a23*c23*b31*c21*b32-2*a23*b13*c33*c21*b31*a22-2*b23*a33*b33*c21*c22*a11+a23*b33*c33*b21*a22*c11-a23*b23*b33*c22*a31*c11-b23*c23*c33*a31*b22*a11-2*a23*c13*b33*b21*c31*a22-a23*a33*c33*b21^2*c12+2*b23*c33*c23*a32*a21*b11-b13*a23*c23*b31*c31*a22-2*c23*a13*a33*b21*c31*b22+b13*b23*c33*a21*c22*a31-2*b23*a13*b33*c21*c31*a22+a33*b23^2*c31*c12*a21+b33*a23^2*c21*b32*c11+b33*c23^2*a31*a12*b21+a23*b33*c33*a21*c21*b12-c23*b33*c33*a21^2*b12-c23*a33*c33*b21^2*a12-b23*a33*c23*a32*b21*c11+b23*b13*a33*a21*c22*c31+b13*c23^2*a21*a32*b31+2*b13*a23*c23*b21*a32*c31-a13*a23*b23*b31*c22*c31-a13*b23^2*c31^2*a22-a13*c23^2*b31^2*a22-b13*a23^2*c31^2*b22-b13*c23^2*b22*a31^2-c13*a23^2*c22*b31^2-c13*b23^2*c22*a31^2+a23*b33^2*c21^2*a12+a23*c33^2*b21^2*a12+b23*a33^2*c21^2*b12+b23*c33^2*a21^2*b12+c23*a33^2*b21^2*c12+c23*b33^2*a21^2*c12-a13*b23*c23*a31*c22*b31+a13*c23*a33*b21*c21*b32-2*a13*c23*c33*a21*b22*b31-2*a13*c23*c33*a21*b21*b32-2*a13*c23*b33*c21*b22*a31-2*a13*c23*b33*b21*c21*a32+2*a13*b23*b33*c21^2*a32+a13*c23^2*b21*a32*b31+a13*c23^2*a31*b22*b31+2*a13*c23*c33*b21^2*a32-a13*c23*a33*c32*b21^2+a13*a23*b23*c31^2*b22+a13*a23*c23*c22*b31^2-a13*a23*c33*c32*b21^2-2*a13*b23^2*c31*c32*a21+a13*b23^2*a31*c21*c32+a13*b23^2*c31*c21*a32+b13*a23^2*b31*c22*c31-2*b13*a23^2*c31*c32*b21+b13*a23^2*c31*c21*b32+2*b13*a23*a33*c21^2*b32+b13*a23*b23*c31^2*a22+b13*b23*c23*c22*a31^2-b13*b23*a33*c21^2*a32-b13*b23*c33*c32*a21^2+2*b13*c23*c33*b32*a21^2-b13*c23*b33*c32*a21^2+b13*c23^2*a21*b32*a31-2*b13*c23^2*a31*b21*a32+b13*c23^2*a31*b31*a22+c13*a23^2*b31*c31*b22-2*c13*a23^2*b31*c21*b32+c13*a23^2*b21*b32*c31+2*c13*a23*a33*c32*b21^2+c13*a23*c23*b31^2*a22+c13*b23*c23*b22*a31^2-c13*b23*c33*b32*a21^2+2*c13*b23*b33*c32*a21^2+c13*b23^2*a21*c32*a31+c13*b23^2*a21*a32*c31-c13*c23*b33*b32*a21^2-a23*c33^2*b21*b12*a21-a23*b33^2*c21*c12*a21-a23*a33*b33*c21^2*b12+2*a23*b33^2*c21*c22*a11-a23*c33^2*b11*b21*a22+a23^2*c33*b22*c31*b11+a23^2*c33*b31*c22*b11-2*a23^2*c33*b31*b22*c11+a23^2*c33*b32*c21*b11-2*a23^2*c33*b32*b21*c11-2*a23^2*c33*b21*b31*c12+a23^2*c33*b21*c31*b12-2*a23^2*b33*c31*c22*b11+a23^2*b33*c31*b22*c11+a23^2*b33*c21*b31*c12-b23*c33^2*a22*a11*b21-2*b23^2*c33*a21*a31*c12+b23^2*c33*a21*c31*a12+b23^2*c33*a22*c31*a11+b23^2*c33*a31*c22*a11-2*b23^2*c33*a31*a22*c11+b23^2*c33*a32*c21*a11-2*b23^2*a33*c21*c31*a12+b23^2*a33*c21*a31*c12+b23^2*a33*c22*a31*c11+b23^2*a33*c32*a21*c11-2*b23^2*c33*a32*a21*c11+b23^2*a33*c31*a22*c11-2*b23^2*a33*c32*c21*a11-b23*c33^2*a21*a12*b21-b23*b33*c33*a21^2*c12-b23*a33*b33*c21^2*a12-b23*a33^2*c21*c12*b21+2*b23*a33^2*c21*c22*b11+2*c23*a33^2*b21*b22*c11-c23*a33^2*b11*b21*c22-c23*a33^2*b22*b11*c21+2*c23*b33^2*a21*a22*c11-c23*b33^2*a11*a21*c22-c23*b33^2*a22*a11*c21+c23^2*a33*b22*a31*b11-2*c23^2*a33*b31*b22*a11-2*c23^2*a33*b32*b21*a11+c23^2*a33*b32*a21*b11-2*c23^2*b33*a21*a31*b12+c23^2*b33*a22*b31*a11+c23^2*b33*a31*b22*a11-2*c23^2*b33*a31*a22*b11+c23^2*b33*a32*b21*a11-2*c23^2*a33*b21*b31*a12-c23*b33^2*a21*a12*c21-c23*a33^2*b21*b12*c21+c23^2*a33*b21*a31*b12+a33*c23^2*b21*a32*b11+a33*c23^2*b31*b12*a21+c33*a23^2*b21*c32*b11+c33*a23^2*b31*b12*c21+c33*b23^2*a21*c32*a11+c33*b23^2*a31*a12*c21+c23*b13*a33*c21*b22*a31+c23*b13*a33*a21*c31*b22-2*c23*b13*a33*a21*c22*b31-2*c23*b13*c33*a21*b22*a31+c23*a13*b33*b21*c31*a22-a23*c33*b23*b21*c32*a11-a23*c33*b23*a21*c32*b11+a23*b13*c33*b21*c22*a31+2*a23*c33*b23*a32*b21*c11+a23*a13*c33*c21*b22*b31+a23*a13*b33*b21*c22*c31-2*a23*a33*c33*b21*b22*c11-2*a23*a33*b33*c21*c22*b11-2*a23*b33*c33*b21*c22*a11+b23*a13*c33*b21*c31*a22+b23*a13*c33*a21*c22*b31+c23*a33*c33*b22*b11*a21+c23*a33*b33*c21*b22*a11+c23*a33*b33*c21*a22*b11+c23*a33*b33*a21*c22*b11+c23*b33*c33*a21*a12*b21+c23*b33*c33*a22*a11*b21+2*c23*b33*a23*a21*c32*b11+2*c23*b33*b23*a32*a21*c11+b23*b13*c33*c21*a22*a31-2*b23*c13*b33*a21*c22*a31-2*b23*c13*c33*a21*b31*a22-b23*a23*a33*c21*b31*c12-b23*a23*c33*b21*c31*a12+2*b23*a23*c33*a21*b31*c12-b23*a23*c33*b32*c21*a11+b23*c13*a33*b21*c22*a31-2*b23*c13*a33*a21*c31*b22+b23*c13*a33*a21*c22*b31+b23*a33*c33*b21*c21*a12+b23*a33*b33*c11*c21*a22+b23*a33*b33*c22*c11*a21+b23*a33*c33*c21*b22*a11+b23*a33*c33*b21*c22*a11-b23*c23*c33*a32*b21*a11-b23*c23*a33*a31*c22*b11-b23*c23*a33*a31*b22*c11+2*b23*c23*a33*b22*c31*a11+2*b23*c23*a33*b31*c22*a11-b23*c23*a33*a21*b32*c11-b23*c23*a33*a22*c31*b11+2*b23*c23*b33*a21*a31*c12-b23*c23*b33*a31*a12*c21-b23*c23*b33*a22*c31*a11-b23*c23*b33*a31*c22*a11+2*b23*c23*b33*a31*a22*c11-b23*c23*c33*a31*a12*b21-b23*c23*c33*a22*b31*a11+2*b23*c23*c33*a31*a22*b11+b23*b33*c33*a22*a11*c21+b23*b33*c33*a11*a21*c22+b23*b33*c33*a21*a12*c21+2*b23*a33*a23*c32*c21*b11+2*b23*a33*c23*b32*c21*a11+b23*a33*b33*c21*c12*a21+b23*a33*c33*a21*b22*c11-2*b23*a33*c33*a21*c21*b12+2*b23*c33*a23*a21*b32*c11-2*b23*a33*c33*a21*c22*b11-2*b23*a33*c33*c21*a22*b11-2*c23*b33*c33*a21*a22*b11+c23*c13*b33*b21*a22*a31-a13*b23*c23*c21*a32*b31-a13*b23*c23*c21*b32*a31-a13*b23*c23*b21*c32*a31+2*a13*b23*c23*a21*b32*c31-2*a13*b23*c33*b21*c22*a31+a13*b23*c33*a21*c32*b21-2*a13*b23*b33*a21*c22*c31-2*a13*b23*c33*b21*c21*a32+a13*a23*c33*b21*c21*b32+a13*a23*c33*b21*c22*b31-2*a13*a23*c33*b21*c31*b22+a13*a23*b33*b21*c21*c32+a13*a23*b33*c21*c31*b22-a13*a23*c23*b31*c31*b22-a13*a23*b23*b31*c21*c32+2*a13*a23*b23*c31*c32*b21-a13*a23*c23*b21*b32*c31-a13*a23*c23*b21*c32*b31-a13*a23*b23*c31*c21*b32-2*b23*a13*c33*c21*b22*a31+b13*a23*b33*a21*c22*c31+b13*a23*b33*c21*c31*a22+b13*a23*c33*a21*c32*b21+b13*a23*c33*b21*c31*a22+2*b13*a23*b23*c31*c32*a21-b13*a23*b23*a31*c22*c31-b13*a23*b23*c31*c21*a32-b13*a23*c23*a21*c32*b31-b13*a23*c23*a21*b32*c31+2*b13*a23*c23*b21*c32*a31-b13*a23*c23*c21*b32*a31+2*b13*a23*c23*a31*c31*b22-b13*a23*c23*a31*c22*b31+4*b13*a23*a33*c21*c22*b31+b13*a23*b33*a21*c21*c32-b13*b23*c23*a21*a32*c31-b13*b23*c23*a31*c31*a22-2*b13*b23*a33*c21*c22*a31-2*b13*b23*c33*a21*c31*a22+b13*b23*c33*a21*c21*a32+b13*c23*b33*c21*a22*a31+4*b13*c23*c33*a21*b31*a22-2*b13*c23*c33*a21*b21*a32-2*b13*c23*c33*b21*a22*a31+b13*c23*b33*a21*c21*a32-2*b13*c23*a33*a21*c21*b32+b13*c23*a33*a21*c32*b21+b13*c23*a33*b21*c21*a32+b13*c23*a33*b21*c22*a31+c13*a23*b33*a21*c21*b32+c13*a23*b33*b21*c21*a32+c13*a23*c33*b21*b31*a22+2*c13*a23*b23*a31*c22*b31+2*c13*a23*b23*c21*b32*a31+2*c13*a23*b23*c21*a32*b31+2*c13*a23*c23*b31*b32*a21-c13*a23*c23*b21*b32*a31-c13*a23*c23*b21*a32*b31-c13*a23*c23*a31*b22*b31+4*c13*a23*a33*b21*c31*b22-2*c13*a23*a33*b21*c21*b32-c13*a23*b23*a21*c32*b31-c13*a23*b23*a21*b32*c31-c13*a23*b23*b21*c32*a31+c13*b23*c33*b21*a22*a31-2*c13*b23*b33*a21*c21*a32-c13*b23*c23*a21*b32*a31-c13*b23*c23*a21*a32*b31+2*c13*b23*c23*a31*b21*a32-c13*b23*c23*a31*b31*a22+c13*b23*a33*a21*c21*b32-2*c13*b23*a33*a21*c32*b21+4*c13*b23*b33*a21*c31*a22+c13*c23*a33*a21*b21*b32+c13*c23*a33*b21*b31*a22-2*c13*c23*b33*a21*b31*a22+a23*c13*b33*a21*c22*b31+a23*c13*b33*b21*c22*a31-2*a23*c13*a33*b21*c22*b31+a23*c13*b33*c21*b22*a31+2*a23*b23*c33*b21*a31*c12-a23*b23*c33*b22*c31*a11-a23*b23*c33*b31*c22*a11-a23*b23*b33*c32*a21*c11+2*a23*b23*a33*c21*c31*b12-a23*b23*a33*c31*c12*b21-a23*b23*a33*c22*b31*c11-a23*b23*a33*c31*b22*c11-a23*b23*c33*a31*c22*b11+2*a23*b23*c33*a31*b22*c11-a23*b23*b33*c21*a31*c12-a23*b23*b33*c31*c12*a21+2*a23*b23*b33*c31*c22*a11-a23*b23*b33*c31*a22*c11-a23*c23*c33*b32*a21*b11+2*a23*c23*c33*b31*b22*a11-a23*c23*c33*b22*a31*b11-2*a23*b13*a33*c21*c31*b22-a23*c23*a33*b22*c31*b11-a23*c23*c33*b21*a31*b12-a23*c23*b33*b22*c31*a11-a23*c23*b33*b31*c22*a11-a23*c23*b33*a22*b31*c11+2*a23*c23*b33*a31*c22*b11-a23*c23*b33*a31*b22*c11-a23*c23*b33*a32*b21*c11+2*a23*c23*a33*b21*b31*c12-a23*c23*a33*b31*b12*c21-a23*c23*b33*a21*b31*c12+a23*b33*c33*a21*b22*c11-2*a23*b33*c33*b21*c21*a12+a23*b33*c33*a21*c22*b11+a23*a33*c33*b22*b11*c21+a23*a33*c33*b21*b12*c21-a23*b33*c23*a21*b32*c11+2*a23*b33*c23*a32*c21*b11-2*c23*a13*b33*b21*c22*a31+c23*a13*b33*a21*c31*b22+2*c23*a23*c33*b21*b31*a12-c23*a23*b33*c21*b31*a12-c23*b23*a33*c21*a31*b12-c23*b23*b33*a21*c31*a12+2*c23*b23*c33*a21*a31*b12+c23*a33*c33*b11*b21*a22+2*c23*a33*a23*b32*b21*c11-2*c23*a33*c33*b21*b22*a11-a33*a23*c23*b21*c32*b11-a33*b23*c23*a21*c31*b12-a33*b23*c23*a21*b31*c12-b33*a23*b23*c21*a32*c11-b33*b23*c23*a21*c32*a11-c33*a23*c23*b21*a32*b11-c33*a23*b23*c21*a31*b12-c33*a23*b23*c21*b31*a12,c13*a23*b32*c11*b31*a11+2*b13*a33*c21*c11*a31*b12-c13*b23*b31*a12*c31*a11-c13*b33*a21*c11*b31*a12-a13*c23*a31*b12*c31*b11+2*a13*b13*c31*a21*b32*c11-2*c23*b33*b11*a12*c31*a11+a23*c33*b11*c11*b31*a12+b13*c33*b11*a32*a21*c11-4*a13*b33*b21*c11*c31*a12+b33*c33*a11*c11*b21*a12+c13^2*b31*a32*b21*a11+2*b13*c23*a31*a11*c31*b12-a13*a33*c21*b12*c31*b11-a13*c33*a21*b12*b31*c11-2*a13^2*c31*b32*b21*c11-2*c13*c33*b11*a22*b31*a11+2*b13*c33*c21*a12*b31*a11+a13*a23*c32*b11*b31*c11+a13*b33*c11*a31*c22*b11-a13*a33*c21*b12*b31*c11+c13*c23*b32*a11*a31*b11-c13*a23*a31*b12*b31*c11+a13^2*c31*b32*c21*b11-b13*b23*c32*a11^2*c31+2*b13*b33*c21*a11*a31*c12-2*c13*c33*b11*a31*b22*a11-a13*b33*a32*b21*c11^2-c13*b23*b32*a11^2*c31+b13*c33*a11*a31*b22*c11-c13*b23*a31*c11*b31*a12-a13*c13*a31*b31*c22*b11+b13*c13*a31^2*b22*c11-c13*a33*b21*b11*c31*a12-b13*a23*b31*c11*c31*a12+2*a13*c33*b21*c11*b31*a12-b13*c33*a21*b11*a31*c12+b33*c33*a11*c11*a21*b12+a13*a23*b12*c31^2*b11+c13*a33*b11*a31*b22*c11+2*a13*c33*b21*b11*c31*a12-2*b13*a23*a11*c31^2*b12-2*b23*a33*c11*a11*b31*c12+2*c13*a33*a21*b12*c31*b11-b13*c13*a31*b31*c22*a11-a13*a33*b32*b21*c11^2-a13*b33*c21*c11*a31*b12-b13*a23*a31*c12*c31*b11-c13*b33*b22*c31*a11^2+b13*c33*b11*a22*c31*a11+2*b13*c23*b32*a11^2*c31-2*c23*a33*b11*c11*b31*a12-a23*a33*b12*b31*c11^2-a23*b33*c11^2*b31*a12+a23*c33*a11*b12*b31*c11+b13*a23*c32*b11*c31*a11-a13*b33*c21*a11*c31*b12-b13*b33*c32*c21*a11^2-2*a13*a33*c11*b31*c22*b11+c23*c33*a11*b12*a31*b11+2*b13*c13*c31*a32*a21*b11-2*a13*c33*b11*a21*b32*c11+b33*c33*a11*b11*a21*c12-2*a13*c33*a11*b21*c32*b11+2*a13*c13*a31*b22*c31*b11+2*c13*a33*a32*c21*b11^2-2*b13*b33*c11*a22*c31*a11-a13*c23*c32*b11^2*a31+2*a13*a33*b31*b22*c11^2+2*b13*a33*a21*c12*b31*c11-c13*a33*b21*c11*a31*b12+2*b13*c33*b21*a11*a31*c12+2*a13*b13*a31*c32*c21*b11-b13*a23*a31*c12*b31*c11-4*a13*c33*c21*b11*b31*a12-a13*c13*b31*a22*c31*b11+b13*b33*c11*a32*c21*a11+a23*a33*c11*b12*c31*b11+a13*b33*c11*a32*c21*b11-2*b13^2*a31*c32*c21*a11+a13*b13*a22*c31^2*b11-2*c13*a33*b11*a32*b21*c11-c23*c33*b12*b31*a11^2-c13*a23*a31*b12*c31*b11-b13*c13*c31*a21*b32*a11+b13*b23*a12*c31^2*a11-a13*a33*c32*c21*b11^2+2*a13*b23*a32*c11^2*b31-a13*c13*c31*b21*a32*b11+a13*c33*b11*a32*b21*c11+a13*b23*b32*c11*c31*a11+b13*a33*c11*a21*c32*b11+a13^2*b31*c31*b22*c11+b13*c23*a32*c11*a31*b11+2*c13*b33*a21*b11*a31*c12+c13*b23*a32*c11*a31*b11+c13*c33*b11*a32*b21*a11+a23*a33*b11*c12*b31*c11-b23*c33*a11^2*c31*b12-c33^2*a11*b12*a21*b11-a13*a23*b31*c12*c31*b11+b13^2*a31*c31*a22*c11+a33*b33*c11*a11*c21*b12+2*b13*c33*a21*a11*c31*b12+c13^2*a31*b32*a21*b11-c13*c23*a31*b12*b31*a11-2*c13*b33*b11*a32*c21*a11+2*c23*a33*b11^2*c31*a12+c13*c23*b12*a31^2*b11+c13*c23*a12*b31^2*a11+c13^2*a31*b21*a32*b11-b13*c13*a31*a22*b31*c11+c13*c33*b11*a21*b32*a11+2*a13*c33*a21*c32*b11^2+2*c13*b33*a21*a11*b31*c12+2*c23*b33*a11^2*c31*b12-2*c13*b23*a32*c11*b31*a11-2*b13*a23*b32*c11*c31*a11+b13*c23*a32*c11*b31*a11+c23*a33*a11*b12*b31*c11+a13*c13*a22*b31^2*c11+a13^2*c31*b21*c32*b11+c13*b33*b11*a21*c32*a11+2*b23*c33*a11^2*b31*c12-c13*c33*b21*a12*b31*a11+c23*c33*b11*a12*b31*a11-a13*c13*a31*b31*b22*c11-a23*c33*b11^2*c31*a12+2*a23*c33*b11^2*a31*c12+a13^2*b31*c31*c22*b11-a13*b33*c21*a11*b31*c12+2*a13*c23*a31*b12*b31*c11-b13*c33*b21*a12*a31*c11+a13^2*b31*c21*b32*c11-a13*c23*a31*b11*b31*c12-b13*b33*c21*a12*c31*a11-a13*b13*c31*b32*c21*a11+2*a13*c13*a31*b32*b21*c11+b13*c33*b11*a32*c21*a11+2*b13*a23*b31*c12*c31*a11+c13*a23*a32*b11*b31*c11+2*b13*b33*a21*c11*c31*a12+a13*b33*c11*a22*c31*b11-2*c13^2*b31*a32*a21*b11-b13*c13*a31*a21*c32*b11+a23*b33*c11*a11*b31*c12-b23*b33*a12*a31*c11^2+c13^2*b31*a21*b32*a11+c13*b33*b11*a32*a21*c11-a13*c23*b31*a11*c31*b12-a13*b33*a22*b31*c11^2+b13*c33*b11*a31*c22*a11-4*b13*a33*a21*c11*c31*b12-a13*a33*b21*c12*c31*b11-2*a13*c23*c11*b31^2*a12-a13*b33*a31*b22*c11^2-b13^2*c22*a31^2*c11-b13^2*a22*c31^2*a11-c13^2*b22*a31^2*b11-c13^2*a22*b31^2*a11+a33^2*b12*b21*c11^2+a33^2*c12*c21*b11^2-a13^2*c22*b31^2*c11-a13^2*b22*c31^2*b11+b33^2*a12*a21*c11^2+b33^2*c12*c21*a11^2+c33^2*a12*a21*b11^2+c33^2*b12*b21*a11^2-2*a13*b23*b11*c31^2*a12+2*a13*b33*a21*b32*c11^2-a13*c33*a32*c21*b11^2-a13*c33*a31*c22*b11^2-a13*c33*a22*c31*b11^2+a13*b13*b22*c31^2*a11+a13*c13*b31^2*c22*a11+a13*a23*c12*b31^2*c11-a13*a23*b32*c11^2*b31-a13*a23*c32*b11^2*c31+a13*b23*a11*c31^2*b12-a13*b23*b32*c11^2*a31+a13*c23*a11*b31^2*c12+2*a13*c23*a32*b11^2*c31+2*a13*a33*c31*c22*b11^2+a13^2*b31*c32*b21*c11-2*a13^2*b31*c32*c21*b11+b13*c13*a31^2*c22*b11-b13*a23*a32*c11^2*b31+2*b13*a23*b32*c11^2*a31+b13*b23*c12*a31^2*c11-b13*b23*a32*c11^2*a31+b13*c23*b11*a31^2*c12-b13*c23*c32*a11^2*b31+2*b13*a33*a32*b21*c11^2-b13*a33*a31*b22*c11^2-b13*a33*a22*b31*c11^2-b13*a33*a21*b32*c11^2-b13*b33*a32*a21*c11^2+2*b13*b33*a31*a22*c11^2+2*b13*b33*c31*c22*a11^2-b13*c33*b32*c21*a11^2-b13*c33*b31*c22*a11^2-b13*c33*b22*c31*a11^2+2*b13*c33*b21*c32*a11^2+b13^2*a31*c32*a21*c11+b13^2*a31*c31*c22*a11+b13^2*a31*c21*a32*c11-2*b13^2*c31*a32*a21*c11+b13^2*c31*a32*c21*a11+b13^2*c31*a21*c32*a11+b13*a23*b11*c31^2*a12-2*b13*c23*c11*a31^2*b12-2*c13*a23*a11*b31^2*c12-c13*a23*a32*b11^2*c31+2*c13*a23*c32*b11^2*a31-2*c13*b23*b11*a31^2*c12+2*c13*b23*c32*a11^2*b31-c13*c23*a32*b11^2*a31-c13*c23*b32*a11^2*b31-c13*a33*a31*c22*b11^2-c13*a33*a22*c31*b11^2-c13*a33*a21*c32*b11^2+2*c13*b33*b32*c21*a11^2-c13*b33*b31*c22*a11^2-c13*b33*b21*c32*a11^2-c13*c33*a32*a21*b11^2+2*c13*c33*a31*a22*b11^2-c13*c33*b32*b21*a11^2+2*c13*c33*b31*b22*a11^2-2*c13^2*a31*b32*b21*a11+c13^2*a31*b31*a22*b11+c13^2*a31*b31*b22*a11+c13*a23*c11*b31^2*a12+c13*b23*c11*a31^2*b12-a23*a33*c12*c31*b11^2+2*a23*b33*c11^2*a31*b12+2*b23*a33*c11^2*b31*a12-b23*a33*c11^2*a31*b12-b23*b33*c12*c31*a11^2-2*b13*a33*a11*c31*c22*b11+b13*a33*a11*c32*c21*b11+b13*a33*a11*c31*b22*c11-a13*b13*a31*c32*b21*c11-a13*b13*a31*c31*b22*c11-a13*b13*a31*c31*c22*b11+2*a13*b13*a31*c22*b31*c11-a13*b13*a31*c21*b32*c11-a13*b13*b31*c32*a21*c11+2*a13*b13*b31*c32*c21*a11-a13*b13*b31*c31*a22*c11-a13*b13*b31*c31*c22*a11-a13*b13*b31*c21*a32*c11+2*a13*b13*c31*a32*b21*c11-a13*b13*c31*a32*c21*b11-a13*b13*c31*a21*c32*b11-a13*b13*c31*b21*c32*a11-a13*c13*a31*b32*c21*b11-a13*c13*a31*b21*c32*b11-a13*c13*b31*a32*b21*c11+2*a13*c13*b31*a32*c21*b11-a13*c13*b31*a21*b32*c11+2*a13*c13*b31*a21*c32*b11-a13*c13*b31*b32*c21*a11-a13*c13*b31*b22*c31*a11-a13*c13*b31*b21*c32*a11-a13*c13*c31*b32*a21*b11+2*a13*c13*c31*b32*b21*a11-a13*a23*b31*c11*c31*b12+a13*a23*b32*c11*c31*b11-a13*b23*a31*c11*c31*b12+2*a13*b23*a31*c12*c31*b11-a13*b23*a31*c12*b31*c11+2*a13*b23*b31*c11*c31*a12-a13*b23*b31*c12*c31*a11-2*a13*b23*a32*c11*c31*b11+a13*b23*c32*b11*c31*a11-2*a13*b23*c32*c11*b31*a11+a13*b23*c32*c11*a31*b11+2*a13*c23*b31*b11*c31*a12-2*a13*c23*a32*b11*b31*c11-2*a13*c23*b32*b11*c31*a11+a13*c23*b32*c11*b31*a11+a13*c23*b32*c11*a31*b11+a13*c23*c32*b11*b31*a11+a13*a33*c11*b32*c21*b11-2*a13*a33*c11*b22*c31*b11+a13*a33*c11*b21*c32*b11+2*a13*a33*b21*c11*c31*b12-a13*a33*b21*c12*b31*c11+2*a13*a33*c21*b11*b31*c12-2*a13*b33*c11*a21*c32*b11+a13*b33*a11*c32*b21*c11+a13*b33*a11*c32*c21*b11+a13*b33*a11*c31*b22*c11-2*a13*b33*a11*c31*c22*b11+a13*b33*a11*c22*b31*c11-2*a13*b33*a11*c21*b32*c11+2*a13*b33*a21*c11*c31*b12-a13*b33*a21*c12*c31*b11-a13*b33*a21*c12*b31*c11+2*a13*b33*b21*c12*c31*a11+2*a13*b33*b21*c12*a31*c11+2*a13*b33*c21*c11*b31*a12-a13*b33*c21*b11*a31*c12+2*a13*b33*c21*b11*c31*a12+a13*c33*b11*a31*b22*c11+a13*c33*b11*a22*b31*c11+a13*c33*a11*b32*b21*c11+a13*c33*a11*b32*c21*b11-2*a13*c33*a11*b31*b22*c11+a13*c33*a11*b31*c22*b11+a13*c33*a11*b22*c31*b11-a13*c33*a21*b12*c31*b11+2*a13*c33*a21*b11*b31*c12-a13*c33*b21*c11*a31*b12-a13*c33*b21*b11*a31*c12-a13*c33*b21*a11*b31*c12-a13*c33*b21*a11*c31*b12+2*a13*c33*c21*b12*b31*a11+2*a13*c33*c21*b12*a31*b11-b13*c13*a31*a32*b21*c11-b13*c13*a31*a32*c21*b11-b13*c13*a31*a22*c31*b11-b13*c13*a31*a21*b32*c11+2*b13*c13*a31*b32*c21*a11-b13*c13*a31*b22*c31*a11+2*b13*c13*a31*b21*c32*a11+2*b13*c13*b31*a32*a21*c11-b13*c13*b31*a32*c21*a11+2*b13*c13*b31*a22*c31*a11-b13*c13*b31*a21*c32*a11-b13*c13*c31*a32*b21*a11+2*b13*a23*a31*c11*c31*b12+b13*a23*a32*c11*c31*b11+b13*a23*c32*c11*b31*a11-2*b13*a23*c32*c11*a31*b11-b13*b23*a31*c12*c31*a11-b13*b23*a31*c11*c31*a12+b13*b23*a32*c11*c31*a11+b13*b23*c32*a11*a31*c11+2*b13*c23*a31*c11*b31*a12-b13*c23*a31*b11*c31*a12-b13*c23*a31*a11*b31*c12-b13*c23*b31*a12*c31*a11-2*b13*c23*a32*b11*c31*a11-2*b13*c23*b32*a11*a31*c11+b13*c23*c32*a11*a31*b11-2*b13*a33*c11*a32*c21*b11+b13*a33*c11*a31*c22*b11+b13*a33*c11*a22*c31*b11-2*b13*a33*a11*c32*b21*c11+b13*a33*a11*c22*b31*c11+b13*a33*a11*c21*b32*c11+2*b13*a33*a21*c12*c31*b11+2*b13*a33*b21*c11*c31*a12-b13*a33*b21*c12*c31*a11-b13*a33*b21*c12*a31*c11-b13*a33*c21*c11*b31*a12-b13*a33*c21*b11*a31*c12-b13*a33*c21*b11*c31*a12-b13*a33*c21*a11*b31*c12+2*b13*a33*c21*a11*c31*b12-2*b13*b33*c11*a31*c22*a11+b13*b33*c11*a21*c32*a11-b13*b33*a21*c12*c31*a11-b13*b33*a21*c12*a31*c11-b13*b33*c21*a12*a31*c11-2*b13*c33*b11*a31*a22*c11-2*b13*c33*b11*a21*c32*a11+b13*c33*a11*a21*b32*c11+b13*c33*a11*a22*b31*c11-2*b13*c33*a11*a32*b21*c11+2*b13*c33*a21*c11*a31*b12-b13*c33*a21*c11*b31*a12-b13*c33*a21*b11*c31*a12-b13*c33*a21*a11*b31*c12-b13*c33*b21*a12*c31*a11-4*b13*c33*c21*a11*a31*b12+2*b13*c33*c21*a12*a31*b11+2*c13*a23*a31*b11*b31*c12-c13*a23*b31*b11*c31*a12+2*c13*a23*b31*a11*c31*b12+c13*a23*b32*b11*c31*a11-2*c13*a23*b32*c11*a31*b11-2*c13*a23*c32*b11*b31*a11+2*c13*b23*a31*b11*c31*a12+2*c13*b23*a31*a11*b31*c12-c13*b23*a31*a11*c31*b12+c13*b23*a32*b11*c31*a11+c13*b23*b32*a11*a31*c11-2*c13*b23*c32*a11*a31*b11-c13*c23*a31*b11*b31*a12+c13*c23*a32*b11*b31*a11+c13*a33*b11*a22*b31*c11+c13*a33*b11*a21*b32*c11+c13*a33*a11*b32*b21*c11-2*c13*a33*a11*b32*c21*b11-2*c13*a33*a11*b31*b22*c11+c13*a33*a11*b31*c22*b11+c13*a33*a11*b22*c31*b11+c13*a33*a11*b21*c32*b11+2*c13*a33*a21*b12*b31*c11-4*c13*a33*a21*b11*b31*c12-c13*a33*b21*c11*b31*a12+2*c13*a33*b21*b11*a31*c12+2*c13*a33*b21*a11*b31*c12-c13*a33*b21*a11*c31*b12+2*c13*a33*c21*b11*b31*a12-c13*a33*c21*b12*b31*a11-c13*a33*c21*b12*a31*b11-2*c13*b33*b11*a31*a22*c11+c13*b33*b11*a31*c22*a11+c13*b33*b11*a22*c31*a11-2*c13*b33*a11*a21*b32*c11+c13*b33*a11*a22*b31*c11+c13*b33*a11*a31*b22*c11+c13*b33*a11*a32*b21*c11-c13*b33*a21*c11*a31*b12-c13*b33*a21*b11*c31*a12-c13*b33*a21*a11*c31*b12+2*c13*b33*b21*a12*c31*a11-4*c13*b33*b21*a11*a31*c12+2*c13*b33*b21*a12*a31*c11-c13*b33*c21*a12*b31*a11+2*c13*b33*c21*a11*a31*b12-c13*b33*c21*a12*a31*b11-c13*c33*a21*b12*b31*a11+2*c13*c33*a21*b11*b31*a12-c13*c33*a21*b12*a31*b11-c13*c33*b21*a12*a31*b11+2*c13*c33*b21*a11*a31*b12+a23*b33*c11*b11*c31*a12-2*a23*b33*c11*b11*a31*c12-2*a23*b33*c11*a11*c31*b12+a23*b33*a11*c12*c31*b11-2*a23*c33*b11*c11*a31*b12-2*a23*c33*b11*a11*b31*c12+a23*c33*b11*a11*c31*b12-2*b23*a33*c11*b11*c31*a12+b23*a33*c11*b11*a31*c12+b23*a33*c11*a11*c31*b12+b23*a33*a11*c12*c31*b11+b23*b33*a11*c12*a31*c11+b23*c33*a11*c11*a31*b12+b23*c33*b11*a12*a31*c11+b23*c33*b11*a12*c31*a11-2*b23*c33*a11*c11*b31*a12-2*b23*c33*a11*b11*a31*c12+b23*b33*c11*a12*c31*a11+c23*a33*b11*c11*a31*b12+c23*a33*b11*a11*b31*c12-2*c23*a33*b11*a11*c31*b12-2*c23*b33*a11*c11*a31*b12+c23*b33*b11*a12*a31*c11+c23*b33*a11*c11*b31*a12+c23*b33*a11*b11*a31*c12+a33*b33*c11*b11*c21*a12+a33*b33*c11*b11*a21*c12+a33*b33*c11*a11*b21*c12-2*a33*b33*a11*c12*c21*b11+a33*c33*b11*c11*a21*b12+a33*c33*b11*a11*b21*c12+a33*c33*b11*a11*c21*b12-2*a33*c33*a11*b12*b21*c11+a33*c33*b11*c11*b21*a12-2*b33*c33*b11*a12*a21*c11+b33*c33*b11*a12*c21*a11-c23*a33*b11^2*a31*c12-c23*b33*a11^2*b31*c12-c23*c33*a12*a31*b11^2-a33^2*c11*b12*c21*b11-a33^2*b11*c12*b21*c11-a33*b33*c11^2*b21*a12-a33*b33*c11^2*a21*b12-a33*c33*b11^2*c21*a12-a33*c33*b11^2*a21*c12-b33^2*c11*a12*c21*a11-b33^2*a11*c12*a21*c11-b33*c33*a11^2*c21*b12-b33*c33*a11^2*b21*c12-c33^2*b11*a12*b21*a11,-c13*b33*c33*a21*b31*a12+c33*c23*b13*a32*a11*b31-a13*c33*c23*b31^2*a12-a13*a33*b33*c22*b31*c11-c23*a33*b33*c11*b32*a11-2*b33*a13*c23*b32*a31*c11+c13*b33^2*a31*a22*c11+a13*c33^2*b31*b22*a11-2*c33*b13*a23*c32*b31*a11+b23*b13*c33*a32*a11*c31-a13^2*c33*b21*b32*c31+c13*b33^2*a21*c31*a12+b13*c33*c23*a31*a12*b31-b13^2*c33*a21*a32*c31+2*a13*a33*b23*c31^2*b12-2*b13*c33^2*a31*a12*b21+a33*b13*c23*c32*b31*a11-c13*a33*b33*b21*c32*a11+a23*a13*b33*c32*c11*b31-2*b23*c33^2*a12*b31*a11+c23*b33^2*a11*a32*c11-c33*a13^2*b21*c32*b31+4*b13*a23*b33*c32*c31*a11+2*b13*a33*b33*c32*a21*c11+c13*c23*a33*b11*b31*a32+2*b13*a33*c33*b21*a31*c12+4*b13*c23*b33*a32*a31*c11+2*a13*b33*c33*a21*b32*c11-2*a13*a33*c23*b31*b12*c31+2*b13*b33*c33*a32*c21*a11-b13*b33*c33*a21*a31*c12+2*a13*a33*c33*b32*c21*b11-b23*b33*c33*a11*a32*c11-2*b23*a13*b33*c32*c31*a11-c23*a33*b33*b11*a31*c12-2*c13*a33*b23*a31*c31*b12+a13*b33^2*c22*a31*c11+b13*a33^2*c22*b31*c11-a23*a33*b33*c11*c31*b12-c23*b33*c33*a11*a32*b11+b13*b23*c33*a11*a31*c32-b13*a33*b23*c31^2*a12-b13*c33*b23*a31^2*c12+a23*a33*c33*c32*b11^2+b13*c33*a23*a31*b31*c12-a13*b33*c33*a31*b22*c11-a33*b13^2*c31*c21*a32-2*b13*a33*c13*b31*c31*a22-c13*a33*b33*a31*b22*c11-b23*a33*c33*b11*c31*a12-b13*a33*b33*c22*a31*c11+a13*b13*c33*b21*c32*a31+a13*b33*b23*c31*c12*a31+a33*a23*c13*b32*b11*c31-2*c13*a13*a33*b31*c21*b32+b13*c33*b23*a31*a12*c31+a13*c33^2*b22*a31*b11+a13*b23*c33*b32*c31*a11+2*b13*a33*b33*c31*c12*a21-2*a13*b13*b33*c31*c32*a21-b13*b33*c13*c22*a31^2-2*a13*a33*b23*c31*c12*b31+b13*c33*a23*a31*c31*b12+c13*b23*a33*b32*a31*c11+b23*a33^2*c12*c31*b11-c33*b13^2*a31*c31*a22-2*c23*a33^2*b12*c31*b11+c23*a33^2*b11*b32*c11+b13*a33*b23*c31*c12*a31+b13*c33^2*a21*b32*a11+c23*a13*c33*b11*b31*a32-2*c13*a13*b33*b21*c32*a31+c13*a33^2*b21*b31*c12-c23*a33*c33*b11*b32*a11+a23*b33^2*c11*c31*a12+b13*c33*c13*a31*b31*a22-c33*a13^2*b31*c31*b22-2*b13*c33*a23*b31*c31*a12+a23*a33*b33*b32*c11^2+c13*c23*b33*a11*a31*b32+2*b13*a33*c33*b22*c31*a11-a23*a33*c33*b12*b31*c11-c13*a33*b33*a22*b31*c11-a13*b33*c33*b21*c31*a12+a13*c33*b23*b31*c31*a12-b13*a33*c33*a21*b32*c11-2*b13*a33^2*c31*c12*b21-2*b13*c23*a33*b32*a31*c11+c13*b33*b23*a31*a12*c31-a23*a33*b33*c11*c32*b11-2*b23*c13*c33*a32*a11*b31+b33*a13*c23*c32*a31*b11+c33*b13*a23*a32*b31*c11+2*c13^2*b33*a31*b21*a32-b23*a33*c33*c11*a31*b12+b23*a33^2*c11*c32*b11+2*a13*a33*b33*c31*b22*c11+a33*a13*c13*b21*c32*b31+4*a13*c23*a33*b32*b31*c11+a13*b33^2*c32*c21*a11-2*b13*b23*a33*c32*c31*a11+a13*c13*b33*a21*b32*c31-a33*c13^2*b21*a32*b31-2*a13*a23*b33*c32*c31*b11+2*a13*a33*b33*c32*b21*c11-2*a23*c33^2*b12*a31*b11+2*b13*b33*a23*c31^2*a12-b13*a33*a23*c31^2*b12+c13*b13*b33*a21*a32*c31-a13*b33*c33*b31*c22*a11-c23*a33*b33*a11*b31*c12-b33*a13^2*c31*c21*b32+b13*b23*a33*c11*c31*a32-2*b13*a13*c33*c21*b32*a31-c33*b13^2*a21*c32*a31+c13*a33*c23*b31*b12*a31+c23*c13*a33*b32*b11*a31+a23*c33^2*b11*b32*a11+a13*a23*b33*c11*c31*b32-b13*b33*c33*a32*a21*c11-2*b23*c13*b33*a32*a31*c11+2*a13^2*b33*c31*c32*b21-a13*b33*c33*a32*c21*b11+c13*b33^2*a22*c31*a11+a13*c13*b33*c21*a32*b31+b33*b13*c13*a21*c32*a31+b13*a23*c33*a32*c31*b11-b13*a33*c33*a31*c22*b11+a23*c33^2*b11*b31*a12+b23*a33*b33*a32*c11^2+b23*b33*c33*c32*a11^2+c13*a33*b23*b31*c31*a12+a13*b13*c33*b21*a32*c31-2*a13*b33^2*c32*a21*c11-a13*b33*b13*c31^2*a22+a23*c33^2*b12*b31*a11-c13*a33*c33*b21*b31*a12-b13*a33*c33*a22*b31*c11+c23*b13*c33*a11*a31*b32-a23*a33*c33*b11*b31*c12+2*c23*a33*b33*b11*c32*a11+2*b13^2*c33*a31*c21*a32-2*b13*a23*b33*c11*c31*a32+2*b13^2*a33*c31*c32*a21+2*a13*b33*c33*a21*b31*c12-c23*a33*b33*c11*a31*b12+a23*b33^2*c11*c32*a11+2*b23*a33*c33*c11*b32*a11-a13*a33*c33*b21*b31*c12+a33*b13^2*c31^2*a22-b23*c33^2*b32*a11^2-b23*a33^2*b32*c11^2+c33*a13^2*c22*b31^2+b33*a13^2*c31^2*b22+c33*b13^2*c22*a31^2-a23*b33^2*a32*c11^2-a23*c33^2*a32*b11^2+b33*c13^2*b22*a31^2+a33*c13^2*b31^2*a22-c23*a33^2*c32*b11^2-c23*b33^2*c32*a11^2+b13*a23*c33*c32*a31*b11+b13*a23*c33*b32*a31*c11-2*b13*a23*c33*b32*c31*a11-2*b13*b23*c33*a32*a31*c11+b23*c13*b33*a11*a31*c32+2*b23*a33*b33*c12*a31*c11-b23*a33*b33*c12*c31*a11-b23*a33*b33*c11*c32*a11-b23*a33*b33*c11*c31*a12+2*b23*a33*c33*c11*b31*a12-b23*a33*c33*c11*a32*b11-b23*a33*c33*b11*a31*c12-b23*a33*c33*b11*c32*a11+2*b23*a33*c33*a11*b31*c12+2*c13*a33*b33*a31*c22*b11-c13*a33*b33*a22*c31*b11+c13*a13*a33*b21*b32*c31+c13*a13*b33*a21*c32*b31+c13*b13*a33*b21*c32*a31-2*c13*b13*a33*a21*c32*b31-2*c13*b13*b33*a31*c21*a32-c13*b33*c33*a21*a31*b12+c13*b33*a23*a31*c31*b12+c13*b33*a23*a31*b31*c12-2*c13*b33*a23*b31*c31*a12+c13*b33*c23*a31*a12*b31+2*c13*b33*c33*a32*b21*a11-c13*a33*b33*a21*c32*b11+2*c13*a33*b33*b31*c22*a11-c13*a33*b33*b22*c31*a11-2*c13*c33*b23*a31*a12*b31-2*c13*c33*a23*b31*b12*a31+c13*a23*b33*c32*a31*b11-2*c13*a23*b33*c32*b31*a11+c13*a23*b33*b32*a31*c11+c13*a23*b33*a32*b31*c11-2*c13*a23*c33*b11*b31*a32+4*c13*a23*c33*b32*b31*a11-2*c13*b23*a33*c32*a31*b11+c13*b23*a33*c32*b31*a11+c13*b23*a33*a32*b31*c11+4*c13*b23*c33*a32*a31*b11-2*c13*b23*c33*a11*a31*b32-2*c13*c23*a33*b32*b31*a11-2*c13*c23*b33*a32*a31*b11+2*c13*a33*c33*b32*a21*b11-c13*a33*b33*a21*b32*c11+2*c13*a33*b33*b32*c21*a11+2*c13*a33*b33*a32*c21*b11-c13*a33*c33*b32*b21*a11+2*c13*a33*b33*c21*a31*b12+2*c13*a33*b33*c21*b31*a12-c13*a33*b33*b21*a31*c12-c13*a33*b33*b21*c31*a12+2*c13*a33*c33*b31*a22*b11-c13*a33*c33*b31*b22*a11-c13*a33*c33*b22*a31*b11-c13*a33*c33*b21*a32*b11+2*c13*a33*c33*b31*b12*a21-c13*a33*c33*b21*a31*b12-c13*a33*b33*a32*b21*c11+b13*a13*c33*a21*b32*c31+b13*c13*a33*c21*b32*a31+b13*c13*a33*c21*a32*b31-2*b13*c13*a33*a21*b32*c31+b13*c13*a33*b21*a32*c31-2*b13*c13*c33*a31*b21*a32+b13*c13*c33*a21*a32*b31+b13*a13*a33*b31*c21*c32-2*b13*a13*a33*c31*c32*b21-2*a23*c13*c33*b32*b11*a31+2*a23*a33*b33*c12*b31*c11-a23*a33*b33*c12*c31*b11+2*a23*a33*c33*b12*c31*b11-a23*a33*c33*b11*b32*c11+2*a23*b33*c33*c11*a31*b12-a23*b33*c33*c11*b31*a12+2*a23*b33*c33*c11*a32*b11-a23*b33*c33*c11*b32*a11+2*a23*b33*c33*b11*a31*c12-a23*b33*c33*b11*c31*a12-a23*b33*c33*b11*c32*a11-a23*b33*c33*a11*b31*c12-a23*b33*c33*a11*c31*b12+b33*c13*a23*a32*c31*b11-2*b33*c13*a23*b32*c31*a11+b33*b23*c13*a32*a11*c31+b33*b23*a13*c32*c11*a31-2*a23*c13*a33*b32*b31*c11+a23*c13*a33*b11*b31*c32-2*a23*b13*a33*c32*c31*b11+a23*b13*a33*c11*c31*b32-2*a23*b13*b33*c32*c11*a31+c33*b13*c13*a21*b32*a31+c33*c23*a13*b32*b11*a31-b13*b33*c33*a31*a22*c11+2*b13*b33*c33*a31*c22*a11-b13*b33*c33*a22*c31*a11+2*b13*b33*c33*a31*a12*c21-b13*b33*c33*a21*c31*a12+b13*b33*c13*a31*c31*a22-2*b13*b33*a23*c31*c12*a31-2*b13*b33*c23*a31*a12*c31-b13*a33*b33*c32*c21*a11-b13*a33*c33*b31*c22*a11-b13*a33*c33*a21*c31*b12-b13*a33*c33*a21*b31*c12-b13*a33*c33*c21*a31*b12-b13*a33*c33*c21*b31*a12+2*b13*a33*c33*b21*c31*a12+2*b13*a33*b33*c31*a22*c11-b13*a33*b33*c31*c22*a11-b13*a33*b33*c21*a32*c11-b13*a33*b33*c21*a31*c12-b13*a33*b33*c21*c31*a12-b13*a33*c33*a32*c21*b11+2*b13*a33*c33*a31*b22*c11-b13*a33*c33*a22*c31*b11+b13*a33*c13*a31*c22*b31+b13*a33*a23*c31*c12*b31+b13*a33*c23*a31*c31*b12-2*b13*a33*c23*a31*b31*c12+b13*a33*c23*b31*c31*a12+b13*a33*c13*a31*c31*b22-b13*a33*c33*a21*c32*b11+4*a13*b23*a33*c32*c31*b11-c23*b33*c33*a12*a31*b11+2*c23*b33*c33*a12*b31*a11-c23*b33*c33*a11*a31*b12-2*c23*a13*c33*b32*b31*a11-2*c23*b13*b33*a32*a11*c31-2*c23*b13*c33*a32*a31*b11+c23*c13*b33*a32*a11*b31-c23*a33*c33*b11*b31*a12+2*c23*a33*c33*b12*a31*b11-c23*a33*c33*b12*b31*a11-c23*a33*b33*c11*b31*a12-c23*a33*b33*c11*a32*b11+2*c23*a33*b33*b11*c31*a12+2*c23*a33*b33*a11*c31*b12-c13*a33*b33*a21*c31*b12-c13*a33*b33*a21*b31*c12+c13*a33*a23*b31*b12*c31+c13*a33*b23*a31*b31*c12-c13*b33*c33*a32*a21*b11-c13*b33*c33*a31*a22*b11+2*c13*b33*c33*a31*b22*a11-c13*b33*c33*a22*b31*a11-c13*b33*c33*a21*b32*a11+2*c13*b33*c33*a31*a12*b21-2*b23*a13*a33*c32*c11*b31-b23*a33*c33*a11*c31*b12-b23*b33*c33*a12*a31*c11+2*b23*b33*c33*a12*c31*a11-b23*b33*c33*a11*a31*c12-2*c23*a13*a33*b32*b11*c31+b23*a13*b33*c11*c31*a32+b23*b13*a33*c32*c11*a31+c13*b33^2*a21*c32*a11-2*c13*b33^2*a31*a12*c21+c13*b33^2*a21*a31*c12-c13*b33*c23*a31^2*b12-c13*b33*b23*a31^2*c12+c13*b33^2*a32*a21*c11-c13*a33*a23*b31^2*c12-c13*a33*c23*b31^2*a12-2*c13*a33^2*b32*c21*b11+c13*a33^2*b32*b21*c11+c13*a33^2*b31*b22*c11-2*c13*a33^2*b31*c22*b11+c13*a33^2*b22*c31*b11+c13*a33^2*b21*c32*b11-2*c13*a33^2*b31*b12*c21+c13*a33^2*b21*c31*b12-c13^2*a33*b21*b32*a31+2*c13^2*a33*b31*b32*a21-c13^2*b33*a21*a32*b31-b33*c13^2*a31*b31*a22-a33*c13^2*a31*b22*b31+2*c13*c33*b23*a31^2*b12+2*c13*c33*a23*b31^2*a12-2*c13*b33^2*a32*c21*a11-2*c13*b33^2*a31*c22*a11-2*c23*b33^2*a12*c31*a11+c23*a33^2*b12*b31*c11+c23*a33^2*b11*b31*c12+c23*a33*c33*a32*b11^2+c23*b33*c33*b32*a11^2+c23*b33^2*a12*a31*c11+c23*b33^2*a11*a31*c12+b23*c33^2*a12*a31*b11+b23*c33^2*a11*a32*b11+b23*c33^2*a11*a31*b12+b23*a33^2*c11*c31*b12-2*b23*a33^2*c12*b31*c11-b33*c13^2*a21*b32*a31-2*a13*c33^2*b31*a22*b11+a13*c33^2*b21*a32*b11-2*a13*c33^2*b31*b12*a21+a13*c33^2*b21*a31*b12+a13*c33^2*b21*b31*a12-a13^2*b33*b31*c21*c32-a13*b33*a23*c31^2*b12-a13*b33*b23*c31^2*a12-2*a13*b33^2*c31*a22*c11+a13*b33^2*c31*c22*a11+a13*b33^2*c21*a32*c11-2*a13*b33^2*c31*c12*a21+a13*b33^2*c21*a31*c12+a13*b33^2*c21*c31*a12-a33*b13^2*a31*c22*c31-2*b13*a33^2*c32*b21*c11-2*b13*a33^2*c31*b22*c11+b13*a33^2*c31*c22*b11+b13*a33^2*c21*b32*c11+b13*a33^2*c21*b31*c12+b13*a33^2*c21*c31*b12+2*b13*b33*c23*a31^2*c12+b13*a33^2*c32*c21*b11-b13^2*a33*a31*c21*c32+b13*c33^2*a32*a21*b11-b13*c33*c13*b22*a31^2+b13*c33^2*a31*a22*b11-2*b13*c33^2*a31*b22*a11+b13*c33^2*a22*b31*a11+b13*c33^2*a21*b31*a12+b13*c33^2*a21*a31*b12-b33*a13^2*b31*c22*c31-a13*a33*c13*c22*b31^2-a13*a33*b13*c31^2*b22+2*a13*a33*c23*b31^2*c12+2*a13^2*c33*b31*c21*b32-a13*c33*a23*b31^2*c12-2*a13*c33^2*b32*a21*b11+a13*c33^2*b32*b21*a11-a13*c33*c13*b31^2*a22-b13*c33*c23*a31^2*b12-2*b13*c33^2*a32*b21*a11-2*a23*b33^2*c12*a31*c11+a23*b33^2*c12*c31*a11+b13*c23*a33*c32*a31*b11+b13*c23*a33*b32*c31*a11+b13*c23*a33*a32*c31*b11-2*b13*c23*b33*a11*a31*c32+2*b13*a33*c33*b21*c32*a11+2*b13*a33*c33*a32*b21*c11-b13*a33*c33*b32*c21*a11+a23*a13*c33*b32*b11*c31-a13*a33*c33*b21*c31*b12-a13*a33*b33*c21*b32*c11-a13*a33*c33*b21*c32*b11-a13*a33*c33*b32*b21*c11-a13*a33*c33*b31*b22*c11+2*a13*a33*c33*b31*c22*b11-a13*a33*c33*b22*c31*b11+2*a13*a33*c33*b31*b12*c21+a13*a33*c13*b31*c31*b22-a13*a33*b33*c32*c21*b11-a13*a33*b33*c31*c22*b11+2*a13*a33*b33*c31*c12*b21-a13*a33*b33*c21*b31*c12-a13*a33*b33*c21*c31*b12+a13*a33*b13*b31*c22*c31+a13*b23*c33*c32*b31*a11+a13*c33*c23*b31*b12*a31+a13*c33*b13*b31*c31*a22+a13*c33*b13*a31*c31*b22-2*a13*c33*b13*a31*c22*b31+a13*c33*c13*a31*b22*b31+a13*c33*a23*b31*b12*c31-2*a13*c33*b23*a31*c31*b12+c33*a13*c13*b21*a32*b31-2*c33*a13*b23*c32*a31*b11+c33*a13*b23*b32*a31*c11+a13*c33*b23*a31*b31*c12-b13*b33*c33*a21*c32*a11-2*a33*c13*b23*a32*c31*b11+a33*a23*b13*c32*c11*b31+b33*a13*b13*c31*c21*a32+2*a13*b33*c33*a22*c31*b11-2*a13*c13*b33*b21*a32*c31+a13*a23*c33*b11*b31*c32+a13*b13*b33*a31*c21*c32+a13*c13*b33*c21*b32*a31+a13*b33*c23*a31*c31*b12-2*a13*b33*c23*a31*b31*c12+a13*b33*c23*b31*c31*a12+a13*b33*c13*b31*c31*a22-2*a13*b33*c13*a31*c31*b22+a13*b33*b13*a31*c22*c31-2*a13*c13*c33*b31*b32*a21+a13*c13*c33*b21*b32*a31-2*a13*b13*c33*c21*a32*b31+a13*b13*c33*a21*c32*b31+a13*b23*c33*a32*b31*c11-2*a13*b23*c33*a32*c31*b11+2*a13*b33*c33*a21*c32*b11-a13*b33*c33*b21*c32*a11-a13*b33*c33*a32*b21*c11-a13*b33*c33*b32*c21*a11-a13*b33*c33*b22*c31*a11+2*a13*b33*c33*a21*c31*b12-a13*b33*c33*c21*a31*b12-a13*b33*c33*c21*b31*a12-a13*b33*c33*b21*a31*c12-a13*b33*c33*a31*c22*b11+2*a13*b33*c33*a22*b31*c11-2*a33*b13*c23*a32*b31*c11+a33*c13*b23*b32*c31*a11-2*a13*b23*a33*c11*c31*b32-2*a13*c23*a33*b11*b31*c32+a13*c23*b33*c32*b31*a11+a13*c23*b33*b32*c31*a11+a13*c23*b33*a32*c31*b11-2*a13*c23*b33*a32*b31*c11-2*a13*a23*c33*b32*b31*c11+a13*b33*c13*a31*c22*b31+a13*b33*a23*c31*c12*b31+a33*a13*b13*c31*c21*b32,-2*a13^2*c22*b32*b21*c12-4*b13*a23*c22*c12*a32*b11-2*c13*b33*b12*a22^2*c11-b13*c33*a22*b12*c22*a11+a13^2*b22*c21*b32*c12-2*c13*b23*a12*a32*b21*c12+b13*c23*a12*a31*b22*c12+2*c13*c23*b31*b22*a12^2-c23*a33*b12^2*c22*a11+b13^2*a22*c21*a32*c12-b13*c33*a22*a12*b22*c11-b13*a33*a22*c11*b22*c12+c13*b23*a12*a21*b32*c12-c13*c23*a22*b11*a32*b12-a13*b13*a22*c22*b31*c12+2*b13*a23*a21*b32*c12^2+2*b13*c23*a22*b12*c32*a11+2*a13*c13*a22*b32*b21*c12-b13*c13*a22*b22*c31*a12+2*b13*a23*c22*a12*c32*b11-a13*c13*b22*a21*b32*c12+2*a13*b33*a22*c11*c22*b12+a13^2*c22*b32*c21*b12-2*b13*c33*a21*b12*c22*a12-2*a23*b23*a12*c11*c32*b12-2*b13*a33*c21*c12*a22*b12+c13*a23*b12*a22*b31*c12-c13*a23*a31*c22*b12^2-a13*a23*c22*b12*b32*c11+c13*a33*b21*c12*b22*a12-a13*c13*a22*b32*c21*b12-a13*b13*b22*c22*a31*c12+c23*c33*a12*b11*a22*b12+b23*c23*a12*c12*a32*b11+b13^2*c22*a21*c32*a12-b13*c23*a22*c12*b32*a11-a13*a33*b21*c12^2*b22+a13*c13*a31*b22^2*c12+2*c13*b23*a22*b12*a32*c11-2*b13^2*c22*a32*a21*c12-2*b13*c23*b12*a32*c21*a12+2*a13*b33*a21*c12^2*b22+c13^2*b22*a21*b32*a12-2*b13*a33*b21*c12*c22*a12+a23*b33*c12*b12*a22*c11+a13*c23*a12*b22*c31*b12-c13*a23*b22*a12*c32*b11+2*b13*a23*a22*c12*c32*b11+b13*b23*c12*a32*c21*a12-a13*b23*c22*b12*a32*c11-b23*b33*c11*c22*a12^2-c13*b23*c22*a11*a32*b12+a13^2*b22*c22*b31*c12+2*a13*a23*c31*c22*b12^2-a13*c33*b22*a12*c22*b11+2*b23*a33*c12^2*a22*b11-2*b13*a33*a12*c22^2*b11+2*c13*c23*a22*b11*b32*a12-a23*c33*b12^2*a22*c11-a13*a23*b32*b21*c12^2+2*a13*c13*b22*a32*c21*b12+b13*a33*b12*c22^2*a11+2*a23*b33*c12^2*b22*a11+2*a13*b13*c22*a21*b32*c12+a23*c33*b12*c12*a22*b11+2*c13*b23*b21*c32*a12^2-c23^2*a12*b11*a32*b12-a13*b33*a22*c11*b22*c12-a13*c23*a21*c32*b12^2-a13*a33*c21*b12^2*c22-2*a13*b33*b12*c22^2*a11+b13^2*c22*a32*c21*a12-b13*c23*b21*c32*a12^2+a13*a33*b11*c22^2*b12-c23*b33*a12^2*c22*b11-a13*a23*b22*c12*c32*b11-c13*c23*a22*b12*b32*a11+2*a13*c23*a32*c21*b12^2+2*a13*b13*c22*a32*b21*c12+b13*b33*a11*c22^2*a12-2*c13*b23*b12*a31*a22*c12-a13*c33*a22*b11*c22*b12-a13*a23*c32*c21*b12^2+2*c13*c23*b22*a11*a32*b12-b13*b33*a22*c11*c22*a12-a13*c23*a31*c22*b12^2-a23*b33*c12^2*a22*b11+b13^2*a22*c32*a21*c12+c13*b23*b12*a31*c22*a12-2*c13*a33*b21*c12*a22*b12+c13*b23*a12*a31*b22*c12+a13*c23*b12*a22*b31*c12-2*a13*a23*c12*b22*c31*b12-2*c23*b33*a12*c12*b22*a11-2*a13*a23*c12*b31*c22*b12+a13^2*b22*c31*c22*b12-c13*a23*a22*b11*b32*c12-c13*b23*b22*a11*a32*c12-b13*b23*c22*a11*c32*a12-2*b13*b23*c12*a22*c31*a12-a13*b23*a22*b31*c12^2-2*b13*b23*c12*a31*c22*a12+2*b13*c13*a22*b21*c32*a12+a13*b23*c12*a21*c32*b12+2*b13*c23*b22*a11*c32*a12+c13*a23*a12*b22*c31*b12-2*c13*c23*b12*a31*b22*a12+a13*c13*b22^2*c31*a12+2*a13*a23*b31*b22*c12^2-2*c13*b23*b12*a21*c32*a12-2*b23*a33*c12*b12*a22*c11-a13*b13*a22*c21*b32*c12-c13*c23*b22*a12*a32*b11+b13^2*a22*c22*a31*c12-b13*b23*c22*a12*a32*c11+c13*b33*a21*c12*a22*b12-a13*a23*c22*b11*c32*b12+2*a13*c23*b22*a12*c32*b11+b23*c23*a12*c12*b32*a11-b13*b33*a21*c12^2*a22+a23*a33*b12*c11*b22*c12+b13*a23*c12*a31*c22*b12-a13*b13*a22*c32*b21*c12-b13*c23*c22*a11*b32*a12-2*b13^2*a22*c32*c21*a12-2*a13*c23*b12*a32*b21*c12-b13*c13*c22*a32*b21*a12-c13*a23*a22*b11*c32*b12+b13*c33*b12*a22^2*c11-b23*c23*a12^2*b32*c11-b23*a33*c12^2*b22*a11-a13*b23*a22*c12*c32*b11-b13*c23*b31*c22*a12^2+2*c13*a23*b22*b12*c32*a11+a13*c23*a12*b21*c32*b12-a13*c13*b22*b21*c32*a12-a13*c13*b22*a32*b21*c12+2*c13*a23*a22*b12*b32*c11-4*b13*c23*a22*a12*c32*b11-b13*a23*b22*c11*c32*a12+2*b13*a33*b22*c11*c22*a12+a23*c23*b12*a12*c32*b11-b13*b23*a32*a21*c12^2+2*b13*b23*a31*a22*c12^2-b13*b23*a22*c11*a32*c12+b13^2*a22*c31*c22*a12-a13*c13*a22*b22*c31*b12-b13*c23*c22*a11*a32*b12-a13*a33*b22*c12*c22*b11+b23*a33*a12*c11*c22*b12+b13*c13*a22^2*c31*b12-b13*a23*a32*b21*c12^2-b13*a23*a31*b22*c12^2+c13*c23*b12*a32*b21*a12-a13*b23*a22*c11*c32*b12+2*b13*c33*a22*a12*c22*b11-2*b23*c33*a12*c12*a22*b11-a13^2*c31*b22^2*c12-a13^2*b31*c22^2*b12-b13^2*c31*a22^2*c12-b13^2*a31*c22^2*a12-c13^2*b31*a22^2*b12-c13^2*a31*b22^2*a12+a23^2*c11*c32*b12^2+a23^2*b11*b32*c12^2+b23^2*c11*c32*a12^2+b23^2*a11*a32*c12^2+c23^2*b11*b32*a12^2+c23^2*a11*a32*b12^2+2*b13*c13*c22*a32*a21*b12-b13*a23*a22*b31*c12^2-b13*b23*c32*c21*a12^2+2*b13*b23*c31*c22*a12^2+2*b13*c23*b32*c21*a12^2+a13^2*b22*c32*b21*c12-2*a13^2*b22*c32*c21*b12+a13^2*c22*b21*c32*b12+a13*b13*b31*c22^2*a12+2*a13*b23*a32*b21*c12^2-a13*b23*a31*b22*c12^2-a13*b23*a21*b32*c12^2-a13*c23*a22*c31*b12^2+a13*a33*c11*b22^2*c12-a13*b33*b21*c12^2*a22+a13*b33*a12*c22^2*b11+a13*b13*a31*c22^2*b12-a13*c33*c21*b12^2*a22-2*a13*c33*c12*b22^2*a11+a13*c33*a12*b22^2*c11+2*a13*c33*a21*b12^2*c22-b13*c23*b22*c31*a12^2+2*b13*a33*b21*c12^2*a22-b13*b33*c21*a12^2*c22+b13*b33*c11*a22^2*c12-b13*c33*c21*a12^2*b22-2*b13*c33*c12*a22^2*b11+b13*c13*a22^2*b31*c12-b13*a33*a21*c12^2*b22+2*b13*c33*b21*a12^2*c22-c13*a23*a32*c21*b12^2-c13*a23*a22*c31*b12^2+2*c13*a23*a21*c32*b12^2-c13*b23*b32*c21*a12^2-c13*b23*b31*c22*a12^2-c13*b23*b22*c31*a12^2-c13*c23*a32*a21*b12^2+2*c13*c23*a31*a22*b12^2-c13*c23*b32*b21*a12^2+2*c13*a33*c21*b12^2*a22+c13*a33*c12*b22^2*a11-2*c13*a33*a12*b22^2*c11+2*c13*b33*c21*a12^2*b22+c13*b33*c12*a22^2*b11-c13*c33*a21*b12^2*a22-c13*c33*b21*a12^2*b22+c13*c33*b11*a22^2*b12+c13*c33*a11*b22^2*a12+c13^2*a22*b32*a21*b12-2*c13^2*a22*b32*b21*a12+c13^2*a22*b31*b22*a12+c13^2*a22*b22*a31*b12+c13^2*a22*b21*a32*b12-2*c13^2*b22*a32*a21*b12+c13^2*b22*a32*b21*a12-c13*a33*a21*b12^2*c22-c13*b33*b21*a12^2*c22-a23^2*c12*b11*c32*b12-a23^2*b12*c11*b32*c12-a23*b23*c12^2*b32*a11-a23*b23*c12^2*a32*b11-a23*c23*b12^2*c32*a11-a23*c23*b12^2*a32*c11-a23*a33*b11*b22*c12^2-a23*a33*c11*c22*b12^2+2*a23*c33*b12^2*c22*a11-b23^2*c12*a11*c32*a12-b23^2*a12*c11*a32*c12-b23*c23*a12^2*c32*b11-b23*b33*a11*a22*c12^2+2*b23*c33*a12^2*c22*b11-b23*c33*a12^2*b22*c11-c23^2*b12*a11*b32*a12+2*c23*a33*b12^2*a22*c11+2*c23*b33*a12^2*b22*c11-c23*c33*a11*a22*b12^2-c23*c33*b11*b22*a12^2-2*b13*a23*a12*c31*c22*b12+b13*a23*a12*c22*b31*c12-2*b13*a23*a12*c21*b32*c12-b13*a23*a22*c11*c32*b12-b13*a23*a22*c11*b32*c12-b13*a23*b22*c12*c32*a11+2*b13*a23*b22*c11*a32*c12+b13*b33*c21*a12*a22*c12-b13*a33*a22*c11*c22*b12-b13*a33*b22*c12*c22*a11+b13*b33*a21*c12*c22*a12+2*a13*b13*a22*c32*c21*b12+2*a13*b13*a22*c31*b22*c12-a13*b13*a22*c31*c22*b12-a13*b13*b22*c32*a21*c12+2*a13*b13*b22*c32*c21*a12-a13*b13*b22*c31*c22*a12-a13*b13*b22*c21*a32*c12-a13*b13*c22*a32*c21*b12-a13*b13*c22*a21*c32*b12-a13*b13*c22*b32*c21*a12-a13*b13*c22*b21*c32*a12-a13*c13*a22*b31*b22*c12+2*a13*c13*a22*b31*c22*b12-a13*c13*a22*b21*c32*b12-a13*c13*b22*a31*c22*b12+2*a13*c13*b22*a21*c32*b12-a13*c13*b22*b32*c21*a12-a13*c13*b22*b31*c22*a12-a13*c13*c22*b32*a21*b12+2*a13*c13*c22*b32*b21*a12-a13*c13*c22*b21*a32*b12+a13*a23*c12*b32*c21*b12+a13*a23*c12*b21*c32*b12+2*a13*a23*b22*c11*c32*b12-a13*a23*b22*c11*b32*c12+2*a13*a23*c22*b11*b32*c12-2*a13*b23*c12*a32*c21*b12+a13*b23*c12*a31*c22*b12+a13*b23*c12*a22*c31*b12-2*a13*b23*a12*c32*b21*c12+a13*b23*a12*c32*c21*b12+a13*b23*a12*c31*b22*c12-2*a13*b23*a12*c31*c22*b12+a13*b23*a12*c22*b31*c12+a13*b23*a12*c21*b32*c12+2*a13*b23*a22*c11*b32*c12+2*a13*b23*b22*c12*c32*a11-a13*b23*b22*c11*c32*a12-a13*b23*b22*c11*a32*c12+2*a13*b23*c22*c12*a32*b11-4*a13*b23*c22*c12*b32*a11+2*a13*b23*c22*b12*c32*a11+2*a13*b23*c22*a12*b32*c11-a13*b23*c22*a12*c32*b11+a13*c23*b12*a31*b22*c12+a13*c23*b12*a21*b32*c12+a13*c23*a12*b32*b21*c12-2*a13*c23*a12*b32*c21*b12-2*a13*c23*a12*b31*b22*c12+a13*c23*a12*b31*c22*b12-a13*c23*b22*c12*a32*b11+2*a13*c23*b22*c12*b32*a11+2*a13*c23*b22*b12*a32*c11-4*a13*c23*b22*b12*c32*a11-a13*c23*b22*a12*b32*c11+2*a13*c23*a22*b11*c32*b12-a13*c23*a22*b12*b32*c11-a13*c23*a22*b11*b32*c12+2*a13*c23*c22*b12*b32*a11-a13*c23*c22*b11*b32*a12-a13*c23*c22*b11*a32*b12+a13*a33*b21*c12*c22*b12+a13*a33*c21*b12*b22*c12-a13*a33*b22*c11*c22*b12-2*a13*b33*a21*c12*c22*b12+a13*b33*b21*c12*c22*a12+a13*b33*c21*c12*a22*b12-2*a13*b33*c21*c12*b22*a12+a13*b33*c21*b12*c22*a12-a13*b33*a22*c12*c22*b11+2*a13*b33*b22*c12*c22*a11-a13*b33*b22*c11*c22*a12-2*a13*c33*a21*b12*b22*c12+a13*c33*b21*c12*a22*b12-2*a13*c33*b21*b12*c22*a12+a13*c33*b21*c12*b22*a12+a13*c33*c21*b12*b22*a12-a13*c33*a22*b12*b22*c11+2*a13*c33*a22*b11*b22*c12+2*a13*c33*b22*b12*c22*a11+2*b13*c23*a22*a12*b32*c11-b13*c23*b22*a11*a32*c12-b13*c23*b22*a12*a32*c11+2*b13*c23*c22*a12*a32*b11+b13*a33*a21*c12*c22*b12+b13*a33*c21*c12*b22*a12+b13*a33*c21*b12*c22*a12+2*b13*a33*a22*c12*c22*b11-b13*b33*a22*c12*c22*a11+b13*c33*a21*c12*a22*b12+b13*c33*a21*c12*b22*a12-2*b13*c33*b21*a12*a22*c12+b13*c33*c21*a12*a22*b12+2*b13*c33*a22*c12*b22*a11-b13*c33*b22*a11*c22*a12-b13*c13*a22*a32*c21*b12-b13*c13*a22*a31*b22*c12-b13*c13*a22*a31*c22*b12-b13*c13*a22*a21*b32*c12-b13*c13*a22*a21*c32*b12+2*b13*c13*a22*b32*c21*a12-b13*c13*a22*b31*c22*a12+2*b13*c13*b22*a32*a21*c12-b13*c13*b22*a32*c21*a12+2*b13*c13*b22*a31*c22*a12-b13*c13*b22*a21*c32*a12-b13*c13*c22*a21*b32*a12+b13*a23*c12*a32*c21*b12+b13*a23*c12*a22*c31*b12-2*b13*a23*c12*a21*c32*b12+b13*a23*a12*c32*b21*c12+b13*a23*a12*c32*c21*b12+b13*a23*a12*c31*b22*c12+2*b13*a23*c22*c12*b32*a11+2*b13*a23*c22*b12*a32*c11-b13*a23*c22*b12*c32*a11-b13*a23*c22*a12*b32*c11+b13*b23*c12*a21*c32*a12-b13*b23*a22*c12*c32*a11+2*b13*b23*c22*a11*a32*c12+2*b13*b23*a22*c11*c32*a12+b13*c23*b12*a32*a21*c12-2*b13*c23*b12*a31*a22*c12+b13*c23*b12*a31*c22*a12+b13*c23*b12*a22*c31*a12+b13*c23*b12*a21*c32*a12-2*b13*c23*a12*a21*b32*c12+b13*c23*a12*a22*b31*c12+b13*c23*a12*a32*b21*c12+2*b13*c23*a22*c12*a32*b11-b13*c23*a22*b12*a32*c11-b13*c13*a22*a32*b21*c12+c13*a23*b12*a32*b21*c12+c13*a23*b12*a31*b22*c12-2*c13*a23*b12*a21*b32*c12+c13*a23*a12*b32*b21*c12+c13*a23*a12*b32*c21*b12-2*c13*a23*a12*b31*b22*c12+c13*a23*a12*b31*c22*b12-2*c13*a23*a12*b21*c32*b12+2*c13*a23*b22*c12*a32*b11-c13*a23*b22*c12*b32*a11-4*c13*a23*b22*b12*a32*c11+2*c13*a23*b22*a12*b32*c11-c13*a23*c22*b12*b32*a11-c13*a23*c22*b11*b32*a12+2*c13*a23*c22*b11*a32*b12+c13*b23*b12*a32*a21*c12+c13*b23*b12*a32*c21*a12+c13*b23*b12*a22*c31*a12+c13*b23*a12*a22*b31*c12-c13*b23*a22*c12*a32*b11+2*c13*b23*a22*c12*b32*a11-c13*b23*a22*b12*c32*a11-4*c13*b23*a22*a12*b32*c11+2*c13*b23*a22*a12*c32*b11-c13*b23*b22*a11*c32*a12+2*c13*b23*b22*a12*a32*c11+2*c13*b23*c22*a11*b32*a12-c13*b23*c22*a12*a32*b11-2*c13*c23*b12*a22*b31*a12+c13*c23*b12*a21*b32*a12-c13*c23*b22*a11*b32*a12+c13*a33*b21*b12*c22*a12-2*c13*a33*c21*b12*b22*a12-c13*a33*a22*b11*b22*c12+2*c13*a33*a22*b12*b22*c11-c13*a33*a22*b11*c22*b12-c13*a33*b22*b12*c22*a11+2*c13*a33*b22*a12*c22*b11-2*c13*b33*a21*c12*b22*a12+c13*b33*a21*b12*c22*a12+c13*b33*b21*a12*a22*c12-2*c13*b33*c21*a12*a22*b12-c13*b33*a22*c12*b22*a11+2*c13*b33*a22*b12*c22*a11+2*c13*b33*a22*a12*b22*c11-c13*b33*a22*a12*c22*b11-c13*b33*b22*a11*c22*a12+c13*c33*a21*b12*b22*a12+c13*c33*b21*a12*a22*b12-c13*c33*a22*b12*b22*a11-c13*c33*a22*b11*b22*a12+c13*a33*a21*b12*b22*c12+a23*b23*c12*b12*c32*a11+a23*b23*c12*b12*a32*c11+a23*b23*c12*a12*b32*c11+a23*b23*c12*a12*c32*b11+a23*c23*b12*c12*a32*b11+a23*c23*b12*a12*b32*c11-2*a23*c23*a12*b11*b32*c12+a23*a33*c12*b11*c22*b12-2*a23*b33*c12*b12*c22*a11-2*a23*b33*c12*a12*b22*c11+a23*b33*c12*a12*c22*b11+a23*b33*a12*c11*c22*b12-2*a23*c33*b12*c12*b22*a11+a23*c33*b12*a12*b22*c11-2*a23*c33*b12*a12*c22*b11+a23*c33*a12*b11*b22*c12+a23*c23*b12*c12*b32*a11-2*b23*c23*b12*a11*a32*c12+b23*c23*b12*a11*c32*a12+b23*c23*a12*b12*a32*c11+b23*a33*c12*b12*c22*a11+b23*a33*c12*a12*b22*c11-2*b23*a33*c12*a12*c22*b11+b23*b33*c12*a11*c22*a12+b23*b33*a12*c11*a22*c12+b23*c33*b12*a11*a22*c12-2*b23*c33*b12*a11*c22*a12+b23*c33*a12*c12*b22*a11+b23*c33*a12*b12*a22*c11+c23*a33*b12*a12*c22*b11-2*c23*a33*b12*c12*a22*b11+c23*a33*a12*b11*b22*c12+c23*a33*b12*c12*b22*a11-2*c23*a33*b12*a12*b22*c11+c23*b33*b12*a11*a22*c12+c23*b33*b12*a11*c22*a12+c23*b33*a12*c12*a22*b11-2*c23*b33*a12*b12*a22*c11+c23*c33*b12*a11*b22*a12,-c13*c33*a31*b21*b31*a12+2*c23*b33*a31*a11*c31*b12+a13*b33*a22*c31^2*b11+c13*c33*b21*a31^2*b12+c13*b33*a31^2*c22*b11-c23*b33*b31*a12*c31*a11-c33^2*a31*b11*b21*a12-b33*c33*b31*c22*a11^2+c13*a33*c31*b32*a21*b11-2*a13*c33*b31*a32*c21*b11-a13*c33*b31*a21*c31*b12-b23*c33*a31*a11*c31*b12-c13*a23*a31*b32*b11*c31+a13*b33*c31*a32*c21*b11-a13*c23*a31*b11*b31*c32-c13*b33*a31*b22*c31*a11+a33*c33*c31*b11*b21*a12+a33*b33*b31*c11*c22*a11-c13*c23*a31*b11*b31*a32-2*b13*c33*b31*a21*c32*a11+2*b13*c23*a31*b32*c31*a11+b13*b23*a32*a11*c31^2+c13*a33*b31^2*c22*a11-a13*c33*a31*b21*c31*b12-2*a13*c33*b31*a21*b32*c11+b13*a33*b31*c32*a21*c11-b23*c33*b31*a12*c31*a11-c23*c33*a32*b11^2*a31-c23*a33*a31*b11*b31*c12-b13*a33*a31*c31*b22*c11+2*a13*b33*a31*c22*b31*c11+b23*b33*c32*a11*a31*c11+2*c13*b33*a31*b21*c31*a12+2*a23*c33*a31*b11*b31*c12+b13*c33*b31*a32*a21*c11+a13*a33*c21*b31^2*c12+c13^2*a31*b21*a32*b31+c13*a33*a22*b31^2*c11+2*b13*a23*b31*c32*c31*a11+c13*b23*b32*a31^2*c11-b13*c13*a31*a21*b32*c31-b23*a33*b32*c11^2*a31+c13*c33*a31*b32*a21*b11-2*a23*b33*b32*c11*c31*a11+c13*c23*b32*b11*a31^2-a13*b33*b31*c31*c12*a21+a33*b33*a31*c11*c21*b12+b13*a33*b21*c31^2*a12-a33^2*b31*c11*c21*b12-2*a33*b33*a31*c12*c21*b11-a23*b33*a31*c12*b31*c11-a13*c33*a31*b21*b31*c12+2*a13*c33*b31*b21*c31*a12-c13*a33*b31*a22*c31*b11+a23*c33*c11*b31^2*a12-2*c23*b33*c11*a31^2*b12+a13*b13*a21*b32*c31^2-2*b13*a23*b32*c31^2*a11-b13*c33*a31*b21*c31*a12-2*b13*c33*a31*a32*b21*c11-a23*b33*a32*c11^2*b31+c13*b33*c21*a31^2*b12-2*b23*a33*c32*c11*b31*a11+c13*c23*a32*a11*b31^2+c13*a33*c21*b31^2*a12+c23*c33*b12*a31^2*b11-a23*a33*b31*c12*c31*b11-a13*b33*a31*c31*b22*c11-2*b13*c33*c21*a31^2*b12-2*a33*b33*c31*b11*c22*a11-a13*b13*a31*c31*c32*b21+b13*c33*a31^2*b22*c11+b13*c33*a31^2*c22*b11+b13^2*a31*c31*c21*a32+a13*a33*c31*b32*c21*b11+a13*b33*b22*c31^2*a11+2*c13*b33*a31*a21*b31*c12+a13*a33*b31*c32*b21*c11+a23*a33*b12*c31^2*b11-2*a13*a33*c31*b32*b21*c11-a23*b33*a31*c12*c31*b11-b23*b33*a32*c11^2*a31-b33^2*a31*c11*c22*a11-b33^2*c31*a11*a22*c11+a13*b33*a31*c32*b21*c11-c13*a33*a31*b31*b22*c11-b13*c13*a31*a21*c32*b31-c13*b33*a31*c21*b31*a12-a23*a33*b32*c11^2*b31-2*c13*b23*c32*a31^2*b11+b13*c13*b21*c32*a31^2-2*c23*b33*a32*b11*c31*a11-b33^2*a31*c11*c21*a12-2*b13*c33*c31*a32*b21*a11-2*a13*b33*c31*b32*c21*a11+c23*b33*a32*c11*a31*b11+a33*b33*c31*b11*a21*c12-2*b33*c33*a31*a11*c21*b12-2*c13*c33*a22*b31^2*a11-2*a33*b33*c31*c11*b21*a12-c23*c33*b32*a11^2*b31+b23*a33*a11*c31^2*b12-2*b33*c33*a31*c11*a22*b11+2*b13*a33*b31*c31*c12*a21+2*a23*b33*b32*c11^2*a31+b33*c33*c31*a11*a21*b12+a33*b33*c31*c11*a22*b11-a13*c13*b31*b21*a32*c31-2*b23*a33*a32*c11*c31*b11+a13*c33*b31*b32*c21*a11+c13*c33*a21*b31^2*a12-2*c13*c33*b22*a31^2*b11-2*b13*c33*a31*a21*c32*b11-c33^2*a31*b11*b22*a11-c13*c23*a31*b32*b31*a11-b33^2*a31*c12*a21*c11+a13*c23*c32*b31^2*a11-c23*c33*a31*b11*b31*a12-2*c13*b33*a31*b21*c32*a11-a23*a33*c32*b11^2*c31+2*a13*a33*b31*c31*c22*b11-a13*b23*a31*c32*c11*b31-b23*b33*c32*a11^2*c31-2*c23*b33*b32*a11*a31*c11+2*b33^2*a31*c12*c21*a11+b13*b33*c31*a21*c32*a11+b33*c33*b31*a11*a21*c12+2*b23*c33*a31*b11*c31*a12-c33^2*b31*a11*a22*b11-b33^2*c31*a11*a21*c12+b23*b33*a32*c11*c31*a11-c23*a33*b31*a11*c31*b12+b13*a33*a31*c21*b32*c11-b13*a33*a31*c31*c22*b11+2*b23*a33*b31*c11*c31*a12-b13*c23*a31*a32*c31*b11-b23*a33*a31*c11*c31*b12+2*b13*c33*a31*c21*b31*a12+c23*a33*a11*b31^2*c12+c13*c33*b31*a32*b21*a11-2*c13*b33*b21*a31^2*c12+4*a13*c33*b31*a21*c32*b11+a13*c13*c21*a32*b31^2-2*a13*b33*b21*c31^2*a12+c13*a23*a32*b31^2*c11+c13*b33*a31^2*b22*c11+2*b23*a33*a31*c12*c31*b11-b13*a33*b31*c31*c22*a11+c13*b33*b31*a21*c32*a11-2*c13*b33*a31*a32*c21*b11-2*a33*c33*b31*c11*b22*a11-b23*a33*a31*c12*b31*c11+a13*a33*c31*b21*c32*b11-a23*c33*a31*b12*b31*c11-a23*c33*a31*b12*c31*b11+b13*c33*b21*a31^2*c12+a13*a33*b21*c31^2*b12+a13*b33*a21*c31^2*b12-b23*c33*a31*c11*b31*a12-2*c13*a23*c32*b31^2*a11-2*a23*b33*a11*c31^2*b12-2*a23*c33*a11*b31^2*c12+a13*a33*b31*c21*b32*c11+4*c13*b33*a31*b32*c21*a11+c33^2*a31*a22*b11^2+b33^2*a31*a22*c11^2+c33^2*b31*b22*a11^2-b13^2*a31^2*c21*c32-b13^2*a21*a32*c31^2-c13^2*b21*b32*a31^2-c13^2*a21*a32*b31^2+a33^2*c31*c22*b11^2+a33^2*b31*b22*c11^2-a13^2*b31^2*c21*c32-a13^2*b21*b32*c31^2+b33^2*c31*c22*a11^2-2*c13*a33*a21*b31^2*c12+c13^2*a31*b31*b32*a21+a23*b33*b11*c31^2*a12+a23*a33*c12*b31^2*c11-a23*c33*a32*b11^2*c31+2*a23*c33*c32*b11^2*a31-2*b23*a33*b11*c31^2*a12+b23*c33*c11*a31^2*b12+2*b23*a33*a32*c11^2*b31+b23*b33*c12*a31^2*c11+b23*b33*a12*c31^2*a11-2*b23*c33*b11*a31^2*c12-b23*c33*b32*a11^2*c31+2*b23*c33*c32*a11^2*b31+c23*c33*a12*b31^2*a11+2*c23*a33*a32*b11^2*c31-c23*a33*c32*b11^2*a31+c23*b33*b11*a31^2*c12+2*c23*b33*b32*a11^2*c31-c23*b33*c32*a11^2*b31-2*c23*a33*c11*b31^2*a12-c13*a33*b31*b21*c31*a12+2*c13*a33*a31*b22*c31*b11+c13*a33*a31*b21*c32*b11-2*c13*a33*b31*a32*b21*c11+4*c13*a33*b31*a32*c21*b11+c13*a33*b31*a21*b32*c11-2*c13*a33*b31*a21*c32*b11-2*c13*a33*b31*b32*c21*a11-2*b23*c33*a32*c11*b31*a11+b23*c33*a32*c11*a31*b11+b23*c33*b32*a11*a31*c11-2*b23*c33*c32*a11*a31*b11-c23*a33*a31*b12*c31*b11+2*c23*a33*a31*b12*b31*c11-a13*b13*b31*c31*c32*a21+2*a13*b13*a31*b31*c21*c32+a13*b33*b31*c32*c21*a11-a13*b33*b31*c31*a22*c11+2*a13*c33*a31*b31*b12*c21+2*a13*c33*a31*b22*c31*b11-a13*a23*b31*c11*c31*b32-a13*a23*b31*c32*c31*b11-a13*b23*a31*c11*c31*b32+2*a13*c23*b31*a32*c31*b11-b23*a33*b31*c12*c31*a11+b23*a33*b32*c11*c31*a11+b23*a33*c32*b11*c31*a11+b23*a33*c32*c11*a31*b11-b23*b33*a31*c12*c31*a11-b23*b33*a31*c11*c31*a12-c13*a33*b31*b22*c31*a11+c13*a33*b31*b21*c32*a11+c13*a33*c31*b32*b21*a11-2*c13*a33*c31*b21*a32*b11+c13*a33*a31*b32*b21*c11-c13*a23*a31*b32*b31*c11-a23*a33*b31*c11*c31*b12+a23*a33*b32*c11*c31*b11+a23*a33*c32*b11*b31*c11+2*a23*b33*a31*c11*c31*b12+2*a23*b33*b31*c12*c31*a11-a23*b33*b31*c11*c31*a12+a23*b33*a32*c11*c31*b11+a23*b33*c32*b11*c31*a11+a23*b33*c32*c11*b31*a11-2*a23*b33*c32*c11*a31*b11-a23*c33*b31*b11*c31*a12+2*a23*c33*b31*a11*c31*b12+a23*c33*a32*b11*b31*c11+a23*c33*b32*b11*c31*a11+a23*c33*b32*c11*b31*a11-2*a23*c33*b32*c11*a31*b11-2*a23*c33*c32*b11*b31*a11+2*a13*b23*a31*c32*c31*b11+2*a13*b23*b31*c11*c31*a32-a13*b23*b31*c32*c31*a11+c13*c33*a31*b21*a32*b11+c13*c33*b31*a21*b32*a11-2*c13*c33*b31*a32*a21*b11+2*c13*a23*a31*b11*b31*c32-c13*a23*b31*a32*c31*b11+2*c13*a23*b31*b32*c31*a11-c13*b23*a31*a32*b31*c11+2*c13*b23*a31*a32*c31*b11-c13*b23*a31*b32*c31*a11+2*c13*b23*a31*c32*b31*a11-c13*b23*b31*a32*a11*c31-c13*a33*a31*b31*b12*c21-c13*a33*a31*b21*c31*b12+2*c13*a33*a31*b21*b31*c12+2*c13*a33*b31*a21*c31*b12-b13*a23*b31*c11*c31*a32-b13*c33*b31*a21*c31*a12+2*b13*c33*b31*a22*c31*a11+b13*c33*c31*a21*b32*a11+b13*c33*c31*a32*a21*b11+b13*c33*a31*a32*c21*b11-b13*c33*a31*a22*b31*c11-b13*c33*a31*a22*c31*b11+b13*c33*a31*a21*b32*c11-2*b13*c33*a31*b32*c21*a11-b13*c33*a31*b31*c22*a11-b13*c33*a31*b22*c31*a11+4*b13*c33*a31*b21*c32*a11+b13*c33*b31*a32*c21*a11-b13*a23*a31*c32*c31*b11-b13*a23*a31*c32*c11*b31+2*b13*a23*a31*c11*c31*b32+b13*a33*b31*c32*c21*a11-b13*a33*b31*c31*a22*c11-b13*b33*a31*c31*c12*a21+2*b23*c33*a31*a11*b31*c12+b23*c33*a32*b11*c31*a11+2*c33^2*a31*b12*b21*a11-c33^2*a31*b12*a21*b11+2*c33^2*b31*a12*a21*b11-c33^2*b31*a12*b21*a11-c33^2*b31*a11*a21*b12-a33^2*c31*b11*b21*c12-a33^2*c31*b11*b22*c11-a33*b33*b31*a22*c11^2-a33*b33*a31*b22*c11^2-a33*c33*c31*a22*b11^2-a33*c33*a31*c22*b11^2+b13*a33*b22*c31^2*a11-2*b13*a33*a21*c31^2*b12-2*b13*b33*c22*a31^2*c11-2*b13*b33*a22*c31^2*a11+b13*b33*c21*a31^2*c12+b13*b33*a21*c31^2*a12-2*b13*c23*b32*a31^2*c11+b13*c23*c32*a31^2*b11+b13^2*a31*c31*c32*a21+b13*a23*a32*c31^2*b11+b13*b23*c32*c11*a31^2+b13*c13*c21*b32*a31^2+2*a33^2*b31*c12*c21*b11-a33^2*b31*c12*b21*c11+2*a33^2*c31*b12*b21*c11-a33^2*c31*b12*c21*b11+b13*a33*a22*c31^2*b11+2*b33^2*c31*a12*a21*c11-b33^2*c31*a12*c21*a11+a13*b13*b21*a32*c31^2+a13^2*b31*c31*c32*b21-2*a13*c23*a32*b31^2*c11-2*a13*a33*c22*b31^2*c11-2*a13*a33*b22*c31^2*b11+a13*a23*c32*c11*b31^2+a13*a23*b32*b11*c31^2-2*a13*b23*a32*c31^2*b11+a13*b23*b32*c31^2*a11+a13*c33*b31^2*c22*a11+a13*c33*a22*b31^2*c11+a13*c33*a21*b31^2*c12-2*a13*c33*c21*b31^2*a12+a13*c13*a21*c32*b31^2+a13^2*b31*c31*c21*b32-b33*c33*c31*b22*a11^2-a33^2*b31*c11*c22*b11-2*b13*a33*b31*c21*a32*c11+4*b13*a33*c31*a32*b21*c11-2*b13*a33*c31*a32*c21*b11-2*b13*a33*c31*a21*b32*c11+b13*a33*c31*a21*c32*b11+b13*a33*c31*b32*c21*a11-2*b33*c33*b31*a12*a21*c11+b33*c33*b31*a12*c21*a11-2*b33*c33*c31*a12*a21*b11+b33*c33*c31*a12*b21*a11-2*a33*c33*c31*b12*b21*a11+a33*b33*c31*c11*b22*a11+a33*b33*a31*c11*c22*b11+a33*b33*c31*a11*c21*b12+a33*b33*a31*c12*b21*c11+a33*b33*b31*c12*a21*c11+a33*b33*b31*c11*c21*a12-2*a33*b33*b31*c12*c21*a11-2*a33*b33*c31*c11*a21*b12+a33*b33*c31*b11*c21*a12+a33*b33*c31*a11*b21*c12+a33*c33*c31*b11*b22*a11+a33*c33*b31*c11*a22*b11+a33*c33*b31*b11*c22*a11+a33*c33*a31*b11*b22*c11+a33*c33*a31*b11*b21*c12-2*a33*c33*a31*b12*b21*c11+a33*c33*a31*b12*c21*b11+a33*c33*b31*c11*a21*b12+a33*c33*b31*c11*b21*a12-2*a33*c33*b31*b11*a21*c12-2*a33*c33*b31*b11*c21*a12+a33*c33*b31*a11*b21*c12+a33*c33*b31*a11*c21*b12+a33*c33*c31*b12*a21*b11+2*a13*c23*a31*b32*b31*c11-a13*c23*a31*b32*b11*c31+2*c23*a33*b31*b11*c31*a12-2*c23*a33*a32*b11*b31*c11-2*c23*a33*b32*b11*c31*a11+c23*a33*b32*c11*b31*a11+c23*a33*b32*c11*a31*b11+c23*a33*c32*b11*b31*a11+2*c23*b33*a31*c11*b31*a12-c23*b33*a31*b11*c31*a12-c23*b33*a31*a11*b31*c12+c23*b33*a32*c11*b31*a11+c23*b33*c32*a11*a31*b11-c23*c33*a31*b12*b31*a11+c23*c33*a32*b11*b31*a11+c23*c33*b32*a11*a31*b11-c13*b33*a31*a21*c31*b12-c13*b33*b31*a21*c31*a12+2*c13*b33*b31*a22*c31*a11+c13*b33*c31*a32*b21*a11-2*c13*b33*c31*a21*b32*a11+c13*b33*c31*a32*a21*b11+c13*b33*a31*a32*b21*c11-c13*b33*a31*a22*b31*c11-c13*b33*a31*a22*c31*b11-2*c13*b33*a31*a21*b32*c11+c13*b33*a31*a21*c32*b11-c13*b33*a31*b31*c22*a11+c13*b33*b31*a32*a21*c11-2*c13*b33*b31*a32*c21*a11-c13*c33*a31*b31*b12*a21-2*c13*c33*a31*b32*b21*a11+2*c13*c33*a31*b31*a22*b11+2*c13*c33*a31*b31*b22*a11-a13*c33*a31*b31*c22*b11-a13*c23*b31*b32*c31*a11-a13*a33*b31*c31*c12*b21-a13*a33*b31*c21*c31*b12-2*a13*a33*b31*c32*c21*b11+2*a13*a33*b31*c31*b22*c11+a13*b33*c31*b21*c32*a11+2*a13*b33*a31*c31*c12*b21-a13*b33*a31*c21*b31*c12-a13*b33*a31*c21*c31*b12+a13*b33*a31*c32*c21*b11-2*b13*a33*c31*b21*c32*a11-b13*a33*a31*c31*c12*b21-b13*a33*a31*c21*b31*c12+2*b13*a33*a31*c21*c31*b12-2*b13*a33*a31*c32*b21*c11+b13*a33*a31*c32*c21*b11+2*b13*a33*a31*c22*b31*c11-b13*c13*a31*c21*a32*b31-b13*c13*a31*b21*a32*c31-2*c13*a33*a31*b32*c21*b11-c13*a33*a31*b31*c22*b11+b33*c33*b31*a11*a22*c11+b33*c33*a31*c11*b22*a11+b33*c33*a31*b11*c22*a11+b33*c33*a31*c11*a21*b12+b33*c33*a31*c11*b21*a12+b33*c33*a31*b11*a21*c12+b33*c33*a31*b11*c21*a12-2*b33*c33*a31*a11*b21*c12+b33*c33*c31*a11*a22*b11-2*a13*c33*a31*b21*c32*b11+a13*c33*b31*a32*b21*c11-a13*c33*b31*a22*c31*b11-a13*c33*b31*b22*c31*a11-2*a13*c33*b31*b21*c32*a11-2*a13*c33*c31*b32*a21*b11+a13*c33*c31*b32*b21*a11+a13*c33*c31*b21*a32*b11+a13*c33*a31*b32*b21*c11+a13*c33*a31*b32*c21*b11-a13*c33*a31*b31*b22*c11+2*a13*b33*b31*c21*c31*a12-a13*b33*b31*c31*c22*a11+a13*b33*b31*c21*a32*c11-2*a13*b33*c31*a32*b21*c11+4*a13*b33*c31*a21*b32*c11-2*a13*b33*c31*a21*c32*b11-a13*b33*a31*c31*c22*b11-2*a13*b33*a31*c21*b32*c11-2*a13*b33*b31*c32*a21*c11-a13*b13*a31*c31*c21*b32-a13*b13*b31*c31*c21*a32-a13*c13*a31*b21*c32*b31-a13*c13*a31*b31*c21*b32+2*a13*c13*a31*b21*b32*c31-a13*c13*b31*a21*b32*c31-b13*b33*a31*c21*c31*a12-2*b13*b33*c31*a32*a21*c11+b13*b33*c31*a32*c21*a11+b13*b33*a31*c32*a21*c11-2*b13*b33*a31*c32*c21*a11+2*b13*b33*a31*c31*a22*c11+2*b13*b33*a31*c31*c22*a11+b13*b33*a31*c21*a32*c11+2*b13*c33*a31*a21*c31*b12-b13*c33*a31*a21*b31*c12+2*b13*c13*b31*a21*a32*c31-b13*b23*a31*c11*c31*a32-b13*b23*a31*c32*c31*a11+2*b13*c23*a31*a32*b31*c11-b13*c23*a31*c32*b31*a11-b13*c23*b31*a32*a11*c31-b13*a33*b31*c21*c31*a12,a23*a31*c32*b21^2*c12-b33*a21*c21*b22*a32*c11-a33*c21*a31*b22^2*c11-a23*b21*b22*c31^2*a12+2*b23*b21*a31*c32*c21*a12+c33*b21^2*a32*a11*c22-2*a23*b21*a31*c31*c22*b12+c23*b21*a32*a22*c31*b11+a33*b21^2*c22*a31*c12+c13*a21^2*c32*b22*b31-2*a33*b21^2*c31*a22*c12+b23*b31*c32*a21^2*c12-c23*a21*b31*a32*b21*c12+2*c33*a21*b21*b22*c32*a11+2*a33*b21*c21*a22*c31*b12-c23*a21*c31*b21*a32*b12+2*b23*c21*a31^2*b22*c12+a23*b21*b32*c22*a31*c11-2*a33*b21*a22*c22*b31*c11-a33*a21*c21*b22*c31*b12+2*c33*a21*b21*b31*c22*a12+a33*a21*b22*c22*b31*c11-b33*a21*c21*c22*a32*b11+b23*b21*a31*c31*a22*c12-c23*a21*a31*b32*b21*c12+a33*c21^2*b22*a31*b12+b23*b21*c32*a22*c31*a11-b23*b21*c22*a31^2*c12+a13*c21^2*a32*b22*b31-b23*a32^2*c21^2*b11+b23*c21*a31*b31*c22*a12+b23*b21*c32*a31*c22*a11+2*b23*a21*a31*c21*b32*c12-2*c33*a21^2*b22*c32*b11-2*b13*a21^2*c32*c22*b31-2*a23*b21*a32*c22*b31*c11+2*a13*b21*a21*c32*c22*b31+c23*a21*b32*a22*b31*c11-a23*b21*a31*c21*b32*c12+b13*a21*a22*b31*c22*c31-2*c13*b21^2*a32*c31*a22+b23*a31*a32*c21^2*b12-b23*b21*a22*c31^2*a12-a13*b21*c21*c32*b31*a22+b33*a21^2*c22*c32*b11+b33*a21*a22*c22*b31*c11-b33*c21*a22^2*b31*c11+a23*b21*a31*c31*b22*c12+b13*b22*a31*c21^2*a32-c33*a21*c21*b32*b11*a22+a13*a22*c31*c32*b21^2+a33*c21^2*b22*b32*a11+2*a33*b21*c21*a22*b31*c12-c33*a21*b21*b22*a32*c11+a23*c21*b32*b31*c22*a11-c23*c21*a22*b31^2*a12+c23*b21*b32*a22*c31*a11-c13*b21*b22*c22*a31^2+b23*c21*c32*a22*b31*a11+b23*a32*b32*c21^2*a11+b33*a21*b22*c31*c22*a11+2*c23*a21*a32*b32*b21*c11+c33*c21*a22*b22*a31*b11-a33*b21*c21*c22*b32*a11-a33*b21*a31*c22^2*b11+a23*c21*b31*b22*c31*a12+b13*c21*a22*a31*c22*b31+a23*b21*b31*c31*c22*a12-2*c23*a21*b31*b22*c31*a12+c23*b21*a32*a31*b22*c11-2*b23*c21*b32*a22*c31*a11-c23*b21*b31*a32*c21*a12+2*c33*a21*c21*b22*a32*b11+2*c23*a21*b31*b21*c32*a12+2*c33*b21*c21*a31*b22*a12-c13*b22*b21*a31*c21*a32+c23*b21*a32^2*c21*b11-c13*a21*b21*c32*b31*a22+c13*c22*a31*b21^2*a32+2*c23*a21*a31*b21*c32*b12-b33*a21*c21*b22*c32*a11-b23*a21*b31*c21*a32*c12-c13*b21*a21*c32*b22*a31+a23*b21*a31*c22*b31*c12+a23*c21*c32*b31*b22*a11-c33*a21*b21*c22*a32*b11-b33*a21*b21*c31*c22*a12+2*b23*a21*c31*b32*c21*a12+a23*b21*a32*c31*b22*c11+a23*a31*b32*c21^2*b12-c33*a21*b21*a31*b22*c12+c33*a21^2*b32*b11*c22-c23*b21*a31*a32*c21*b12-b13*a21*c21*b32*c31*a22-b33*a21*b21*c22*c32*a11+b23*c21*b32*a31*c22*a11-b33*b21*a31*c22^2*a11-b23*b21*a32*c32*c21*a11-2*c23*a21*b32*b31*c22*a11+a23*c21*c32*b22*a31*b11+b33*c21*b22*a31*c22*a11+b23*b21*c21*a32^2*c11+a33*c21*a22*b31*b22*c11+b23*a21*a32*c31*c22*b11-c23*a21*a31*b32*c21*b12-a13*c21*b21*a32*c22*b31+a33*c21^2*b32*b11*a22+a33*b21^2*c32*c11*a22+a33*b21^2*c31*c22*a12+c33*b21^2*a22*c31*a12+2*a33*a21*b21*c31*b22*c12+b23*a21*b21*c32^2*a11+b33*b21*a22*c31*c22*a11-2*c23*b21*a32*b22*c31*a11-c13*a22*a21*b31*c21*b32+2*c13*a21*b21*b32*c31*a22-2*c13*a21^2*b32*c31*b22-c13*a21*a22*c22*b31^2-2*b33*a21*b22*c22*a31*c11-a23*a21*c31*b32*c21*b12+2*c33*a21*c21*b31*a22*b12+2*c33*a21*b21*a31*c22*b12+2*a23*c21*a22*b31^2*c12+2*a33*c21*b22^2*c31*a11+b13*a21^2*b32*c22*c31-a23*a21*b31*c32*b21*c12-c33*b21*c21*a22*a32*b11+a13*b21^2*a32*c22*c31-a13*b21*a22*c31^2*b22-b23*a21*a31*c32*c21*b12-a23*b21*a31*c32*c21*b12+c33*a21^2*b31*b22*c12+4*b23*a21*c32*a31*b22*c11+c23*c31*a32*b21^2*a12-c23*c21*b22*a31^2*b12+2*a33*b21*b31*c22^2*a11-c33*a21*b21*a22*b32*c11+b23*c21*a32*a22*b31*c11-2*b23*a21*b32*c22*a31*c11+a33*c21*a22*b31*c22*b11-c33*c21*b31*a22^2*b11+c23*c21*a32*b31*a22*b11+b33*c21^2*a22*a32*b11-b33*a21*c21*a22*c32*b11-2*b33*c21^2*a22*b32*a11-c13*a21*b21*b32*c22*a31+a23*c31*b21^2*c32*a12+b23*a21*a32*c22*b31*c11-b13*c21*b31*c31*a22^2-c23*a21*c31*b32*b21*a12+a23*b31*b32*c21^2*a12-a23*c21*b31^2*c22*a12-a23*b21^2*c32^2*a11-a23*b32^2*c21^2*a11-b23*a21^2*c32^2*b11+c23*a21*b32^2*c21*a11+c23*a32*b21^2*c32*a11+c13*c21*b22^2*a31^2+b23*b32*c32*a21^2*c11+b23*b21*a32*c22*a31*c11-c23*a21*a22*b31^2*c12+a13*c21*a22*b31*c31*b22+b23*a21*a31*c31*c22*b12+b23*c21*c32*a31*a22*b11-2*c23*b21*a31*a22*c31*b12+c23*c21*a31*b31*a22*b12-b13*a21*a22*c31^2*b22-b13*a21*a31*c22^2*b31-2*b23*a21*c32*a22*b31*c11-b33*a21*c21*a31*c22*b12+c33*b21*a22*a31*c22*b11+c23*a21*a32*b31*b22*c11+4*b23*c21*a32*b22*c31*a11-c13*a21*b21*a32*c22*b31+2*a33*a21*c21*b31*c22*b12-2*c23*a21*a32*b31*c22*b11+a13*a21*c31^2*b22^2+a13*a21*c22^2*b31^2+b13*b21*c31^2*a22^2+b13*b21*c22^2*a31^2+c13*c21*b31^2*a22^2-c23*a21^2*b32^2*c11-c23*a32^2*b21^2*c11-2*b23*c31*a21^2*b32*c12+b23*c31*a21^2*c32*b12-b23*a21*a22*c31^2*b12+2*b23*a21*b22*c31^2*a12-b23*c21*a31^2*c22*b12-2*b23*a31*b32*c21^2*a12+b23*b31*a32*c21^2*a12+c23*b32*a21^2*c32*b11+c23*a31*a32*b21^2*c12-c23*b21*a31^2*b22*c12+2*c23*b21*a31^2*c22*b12-2*c23*a31*b21^2*c32*a12-2*c23*b31*a21^2*c32*b12+c23*c31*b32*a21^2*b12+2*c23*a21*b31^2*c22*a12+c23*b31*a21^2*b32*c12-a33*a21*c31*b22^2*c11-a33*a21*b31*c22^2*b11-2*a33*b21^2*c22*a32*c11+a33*b21^2*c22*c32*a11-2*a33*c21^2*b31*a22*b12+a33*c21^2*b31*b22*a12-2*a33*c21^2*b22*a32*b11+b13*c21^2*b32*a22*a31-2*b13*c21^2*a32*b31*a22-b13*c21*b22*c22*a31^2+b13*b22*c31*c32*a21^2-c13*a21*a31*c31*b22^2+c13*b21^2*c32*a22*a31-c13*b21*b31*c31*a22^2+c13*c22*b31*b32*a21^2+a23*a21*c21*b32^2*c11+a23*a21*b21*c32^2*b11+a23*a32*c32*b21^2*c11+a23*a32*b32*c21^2*b11-a23*a21*c22*b31^2*c12-a23*a21*b22*c31^2*b12-2*a23*c31*a32*b21^2*c12+2*a23*b21*a22*c31^2*b12-2*a23*b31*a32*c21^2*b12-2*a13*b21^2*c32*c22*a31-a13*b21*a31*c22^2*b31-2*a13*c21^2*b32*b22*a31-a13*c21*a22*c22*b31^2-a13*c21*a31*c31*b22^2+a13*a22*b31*c21^2*b32+2*b33*a21*a31*c22^2*b11-b33*a21*b31*c22^2*a11-2*b33*a21^2*c31*b22*c12+b33*a21^2*c31*c22*b12+b33*a21^2*c22*b31*c12+b33*a21^2*c32*c11*b22-2*b33*a21^2*c22*b32*c11-b33*b21*c31*a22^2*c11+b33*c21^2*a31*a22*b12-2*b33*c21^2*a31*b22*a12+b33*c21^2*a22*b31*a12+b33*c21^2*a32*a11*b22+2*b33*c21*a22^2*c31*b11+c33*b21^2*a31*a22*c12-2*c33*b21^2*a31*c22*a12-2*c33*b21^2*a22*c32*a11+c33*b21^2*a22*a32*c11+2*c33*b21*a22^2*b31*c11-c33*b21*a22^2*c31*b11-c33*c21*a31*b22^2*a11-2*c33*a21^2*b31*c22*b12+c33*a21^2*b22*c31*b12+c33*a21^2*b22*b32*c11+2*c33*a21*a31*b22^2*c11-c33*a21*b22^2*c31*a11+2*b13*c21*a21*a32*c22*b31-b13*c21*a21*b32*c22*a31-b13*c21*b21*c32*a22*a31+2*b13*c21*b21*a32*c31*a22-b13*a22*a21*c31*c32*b21-b13*c22*b21*a31*c21*a32+2*b13*a21*b21*c32*c22*a31-b13*a21*b21*a32*c22*c31-b13*a21*c21*c32*b22*a31-2*a13*a21*b22*b31*c22*c31-a13*b21*a21*b32*c22*c31+2*a13*b21*c21*c32*b22*a31-a13*b21*c21*a32*c31*b22-a13*b21*c21*b32*c31*a22+a13*b21*a22*b31*c22*c31+a13*b21*b22*a31*c22*c31+a13*c21*b22*a31*c22*b31-a13*c21*a21*c32*b22*b31+2*a13*c21*a21*b32*c31*b22+2*a13*c21*b21*b32*c22*a31-a13*b22*a21*c31*c32*b21-a13*c22*a21*b31*c21*b32+b13*c21*a22*a31*c31*b22-b33*a21*b21*c32*c11*a22+2*b33*a21*b21*c22*a32*c11-2*b23*c21*a31*b22*c31*a12-b23*a21*a32*c32*b21*c11+2*b23*a21*a32*c32*c21*b11-b23*a21*a32*c21*b32*c11-b23*a21*b32*c32*c21*a11+b23*c21*b31*a22*c31*a12-2*b23*c21*a32*a31*b22*c11+b23*c21*a32*a31*c22*b11-c23*a21*a32*b32*c21*b11-c23*a21*a32*b21*c32*b11-c23*a21*b32*b21*c32*a11-c23*b21*a32*b32*c21*a11+c23*a21*a31*b31*b22*c12-2*c23*a21*a31*b31*c22*b12+c23*a21*a31*b22*c31*b12+2*c23*a21*b31*a32*c21*b12+c23*a21*b31*a22*c31*b12-c23*a21*b31*b32*c21*a12+c23*a21*a32*b22*c31*b11-2*c23*a21*b32*a31*b22*c11+4*c23*a21*b32*a31*c22*b11-2*c23*a21*b32*a22*c31*b11+c23*a21*b32*b22*c31*a11+c23*a21*c32*b31*a22*b11+c23*a21*c32*b31*b22*a11-2*c23*a21*c32*b22*a31*b11+c23*b21*a31*a22*b31*c12+4*c23*b21*a32*b31*c22*a11+c23*b21*b32*a31*a22*c11-2*c23*b21*b32*a31*c22*a11+c23*b21*c32*a31*a22*b11+c23*b21*c32*a31*b22*a11-2*c23*b21*c32*a22*b31*a11+2*c23*b21*a31*b32*c21*a12-2*c23*b21*a31*b31*c22*a12+c23*b21*a31*b22*c31*a12+c23*b21*b31*a22*c31*a12-2*c23*b21*a32*a31*c22*b11-2*c23*b21*a32*a22*b31*c11-2*c23*c21*b32*a31*a22*b11+c23*c21*b32*a31*b22*a11+c23*c21*b32*a22*b31*a11-2*c23*c21*a32*b31*b22*a11+c23*c21*a32*b22*a31*b11+c23*c21*a31*b31*b22*a12-a33*a21*b21*c31*c22*b12-a33*a21*b21*c22*b31*c12-a33*a21*c21*b31*b22*c12-a33*a21*b21*c32*c11*b22+2*a33*a21*c21*b22*c32*b11+a33*a21*b22*c31*c22*b11-a33*a21*c21*b22*b32*c11+2*a33*a21*b21*c22*b32*c11-a33*a21*c21*b32*b11*c22-a33*a21*b21*c22*c32*b11+a33*b21*b22*c22*a31*c11-a33*b21*c21*b31*c22*a12-a33*b21*c21*b22*c31*a12-a33*b21*c21*a22*b32*c11-a33*b21*c21*a22*c32*b11-a33*b21*c21*b22*c32*a11+2*a33*b21*c21*b22*a32*c11+2*a33*b21*c21*c22*a32*b11+a33*b21*a22*c31*b22*c11+a33*b21*a22*c31*c22*b11-2*a33*b21*b22*c31*c22*a11-a33*b21*c21*a31*b22*c12-a33*b21*c21*a31*c22*b12-2*a33*c21*a22*b22*c31*b11+a33*c21*b22*a31*c22*b11-2*a33*c21*b22*b31*c22*a11-b33*a21*c21*b31*c22*a12+2*b33*a21*c21*b22*c31*a12+2*b33*a21*c21*a22*b32*c11+2*b33*a21*c21*c22*b32*a11+b33*a21*a22*c31*b22*c11-2*b33*a21*a22*c31*c22*b11+2*b33*a21*c21*a31*b22*c12-b33*a21*c21*a22*b31*c12-b33*a21*c21*a22*c31*b12+2*b33*a21*b21*c31*a22*c12-b33*a21*b21*c22*a31*c12-b13*a21*c21*a32*c31*b22+2*b13*a21*c21*c32*b31*a22+b13*a21*b22*a31*c22*c31-2*b13*b21*a22*a31*c22*c31+c13*a21*a22*b31*c31*b22+c13*a21*b22*a31*c22*b31+2*c13*a21*c21*b32*b22*a31-c13*a21*c21*a32*b22*b31+c13*b21*a22*a31*c31*b22+c13*b21*a22*a31*c22*b31+2*c13*b21*a21*a32*c31*b22-c13*b21*c21*b32*a22*a31+2*c13*b21*c21*a32*b31*a22-2*c13*c21*a22*a31*b22*b31-a23*a21*b32*c32*b21*c11-a23*a21*b32*c32*c21*b11-a23*b21*a32*c32*c21*b11-a23*b21*a32*c21*b32*c11+2*a23*b21*b32*c32*c21*a11+2*a23*a21*b31*c32*c21*b12+a23*a21*b31*c31*b22*c12+a23*a21*b31*c31*c22*b12-a23*a21*b31*c21*b32*c12-a23*a21*c31*b21*c32*b12+a23*a21*b32*c31*b22*c11-2*a23*a21*b32*c31*c22*b11+a23*a21*b32*c22*b31*c11-2*a23*a21*c32*b31*b22*c11+a23*a21*c32*b31*c22*b11+a23*a21*c32*b22*c31*b11+2*a23*a21*c31*b32*b21*c12+a23*b21*c32*a31*c22*b11+4*a23*b21*c32*a22*b31*c11-2*a23*b21*c32*a22*c31*b11-2*a23*b21*c32*b31*c22*a11+a23*b21*c32*b22*c31*a11-a23*b21*b31*c32*c21*a12-2*a23*b21*b31*c31*a22*c12+2*a23*b21*b31*c21*a32*c12+2*a23*b21*c31*a32*c21*b12-a23*b21*c31*b32*c21*a12+a23*b21*a32*c31*c22*b11-2*a23*b21*b32*c31*a22*c11+a23*b21*b32*c31*c22*a11-2*a23*b21*c32*a31*b22*c11-2*a23*c21*a31*b31*b22*c12+a23*c21*a31*b31*c22*b12+a23*c21*a31*b22*c31*b12-2*a23*c21*b31*a22*c31*b12+a23*c21*a32*b31*b22*c11+a23*c21*a32*b31*c22*b11-2*a23*c21*a32*b22*c31*b11+a23*c21*b32*a31*b22*c11-2*a23*c21*b32*a31*c22*b11-2*a23*c21*b32*a22*b31*c11+4*a23*c21*b32*a22*c31*b11-2*a23*c21*b32*b22*c31*a11-2*a23*c21*c32*b31*a22*b11-2*b23*a21*c32*a31*c22*b11+b23*a21*c32*a22*c31*b11+b23*a21*c32*b31*c22*a11-2*b23*a21*c32*b22*c31*a11-b23*a21*a31*c32*b21*c12-2*b23*a21*a31*c31*b22*c12+b23*a21*a31*c22*b31*c12-b23*a21*b31*c32*c21*a12+b23*a21*b31*c31*a22*c12-2*b23*a21*b31*c31*c22*a12+2*b23*a21*c31*a32*b21*c12-b23*a21*c31*a32*c21*b12-b23*a21*c31*b21*c32*a12-2*b23*a21*a32*c31*b22*c11+b23*a21*b32*c31*a22*c11+b23*a21*b32*c31*c22*a11-b23*b21*c31*a32*c21*a12+b23*b21*a32*c31*a22*c11-2*b23*b21*a32*c31*c22*a11-2*b23*b21*c32*a31*a22*c11+b23*b21*a31*c31*c22*a12-b23*b21*a31*c21*a32*c12-2*b23*c21*a31*a22*b31*c12+b23*c21*a31*a22*c31*b12-2*b23*c21*a32*a22*c31*b11-2*b23*c21*a32*b31*c22*a11+b23*c21*b32*a31*a22*c11-2*b23*c21*c32*a31*b22*a11-b33*b21*c21*a31*a22*c12+2*b33*b21*c21*a31*c22*a12-b33*b21*c21*a22*c31*a12+2*b33*b21*c21*a22*c32*a11+b33*b21*a22*c22*a31*c11-b33*b21*c21*a22*a32*c11-b33*b21*c21*a32*a11*c22+b33*c21*a22*a31*b22*c11-2*b33*c21*a22*a31*c22*b11+b33*c21*a22*b31*c22*a11-2*b33*c21*a22*b22*c31*a11-c33*a21*b21*a22*b31*c12-c33*a21*b21*a22*c31*b12-c33*a21*b21*b22*c31*a12+2*c33*a21*b21*a22*c32*b11-c33*a21*b21*c22*b32*a11-c33*a21*c21*b31*b22*a12-c33*a21*c21*b22*a31*b12-c33*a21*c21*b22*b32*a11-2*c33*a21*a22*b31*b22*c11+c33*a21*a22*b31*c22*b11+c33*a21*a22*b22*c31*b11-2*c33*a21*b22*a31*c22*b11+c33*a21*b22*b31*c22*a11-c33*b21*c21*a31*a22*b12-c33*b21*c21*a22*b31*a12-c33*b21*c21*a32*a11*b22+2*c33*b21*c21*a22*b32*a11-2*c33*b21*a22*a31*b22*c11-2*c33*b21*a22*b31*c22*a11+c33*b21*a22*b22*c31*a11+c33*b21*b22*a31*c22*a11+c33*c21*a22*b31*b22*a11,a13*b22*a31*c32*c22*b31+c33*b21*a32*b31*c22*a12-2*c33*b21*c32*a31*a22*b12-2*b13*a22*a31*b32*c22*c31+2*a33*b21*b32*c32*c21*a12-b23*c32*a31^2*b22*c12+b33*b21*a32*c31*c22*a12+2*c13*a21*b32*c32*b22*a31+c33*b22*b32*a31*c22*a11-a33*b21*a32*c22*c32*b11-c13*a21*b32*c32*b31*a22+c23*b31*b32*a22*c31*a12+b23*c31*a32^2*c21*b12+a23*a31*c21*b32^2*c12-a13*a21*b32*c32*c31*b22+2*b33*a32*b31*c22^2*a11-a23*c31*a32*b32*c21*b12+2*c13*b21*a32*c32*b31*a22-2*b23*a31*c32*b31*c22*a12+2*b23*a31*a32*c32*b21*c12-c33*a21*a32*b22*b32*c11+2*a13*b21*b32*c32*c31*a22-b23*a31*a32*c21*b32*c12+a33*b21*b22*c32^2*a11-2*b33*a21*c32*b22*c31*a12+2*a23*b32*b22*c31^2*a12+2*a23*c31*b32*a21*c32*b12+c33*a22*b32*b31*c22*a11+a13*a21*b32^2*c22*c31+c33*b21*b32*a31*c22*a12+c33*b21*c32*a22*b31*a12+b33*b21*c21*a32^2*c12+c33*a22*a32*b31*c22*b11-2*c23*b32^2*a22*c31*a11+a33*c21*b32*a22*c31*b12-c13*b22*b32*c22*a31^2+2*c23*b31*a32*b32*c21*a12-b33*a21*a32*c32*c11*b22-2*c13*b21*a32^2*c22*b31-c33*a21*b32*b22*c32*a11-2*c23*a31*a32*b31*b22*c12-a13*a31*b32*b31*c22^2-a33*c21*b32*b22*c32*a11+b33*c21*a32*a31*c22*b12-c23*a31*b32*a21*c32*b12-2*c33*b21*b32*a22*c31*a12-c33*b21*a32*c22*b32*a11+c23*a31*c32*b31*a22*b12-2*a13*b22*b31*a32*c22*c31+a13*a22*b31*c32*c31*b22+a23*a31*b32*c22*b31*c12-2*b33*b21*a22*c32^2*a11-2*c33*b21*a32*b22*c31*a12+2*c23*b32*a31^2*b22*c12-a23*a32*b32*c31*c22*b11+a33*a21*c32*b31*b22*c12+c23*a32^2*b31*c22*b11+c23*a32^2*b31*b22*c11-a33*b32*b31*c22^2*a11+2*c23*a32*c32*b22*a31*b11+2*c23*a31*a32*b32*c21*b12+b33*a21*b21*c32^2*a12+b33*a21*a22*c32^2*b11+2*c13*a21*a32*b32*b31*c22-a33*b21*b32*c32*c11*a22-a23*c32*a22*b31^2*c12-2*a33*a21*b22*c32^2*b11+c33*a22*c32*b31*b22*a11+b13*a22*a31*c32*c22*b31+c13*a22*b31*a32*c31*b22-b23*a31*a32*c32*c21*b12+b23*a31*c32*a22*b31*c12+2*c33*a32*b22^2*c31*a11+b33*a21*c32*a31*b22*c12-b23*a32*b22*c31^2*a12+2*c33*c21*a32*b22*b32*a11+2*c23*a32*b32*b22*c31*a11-b23*a32*b32*c31*c22*a11-2*b23*c31*a32^2*b21*c12-a33*c21*a32*b32*b11*c22+2*b23*a32*c32*b31*c22*a11-a13*c21*a32*b32*b31*c22+a33*b21*b32*c31*a22*c12+c13*c21*b32^2*a22*a31-c23*b32*a31^2*c22*b12+2*b23*a32*a22*c31^2*b12+b33*b21*c32*a31*a22*c12+a33*c21*b32*b31*c22*a12+c13*c21*a32^2*b22*b31-2*a13*c21*b32^2*c31*a22-a33*b21*a32*c21*b32*c12+c23*b32^2*a31*a22*c11+c23*b32^2*a31*c22*a11+c33*b21*c32*a31*b22*a12+a23*b32^2*c31*c22*a11+a33*b21*a32*c31*b22*c12-2*b33*c21*a32*b31*c22*a12+c33*a21*b32*a31*c22*b12-c13*a21*a32*c32*b22*b31-a13*c21*a32*c32*b22*b31-a33*a32*b31*c22^2*b11-a23*b31*a32*c21*b32*c12-b23*b31*a32*c32*c21*a12-a33*c32*b22^2*c31*a11+c33*a21*a32*b31*c22*b12-a23*a32*b22*c31^2*b12+2*a23*b31*b32*c32*a21*c12-b23*b32*c32*a31*c22*a11-a33*a32*c31*b22^2*c11+a23*a31*c32*b22*c31*b12+b33*a22*c32*a31*c22*b11+b23*b31*a21*c32^2*a12-b23*a32*c32*a22*c31*b11-c33*a21*a32*b32*b11*c22+2*b33*a21*a32*c22*b32*c11+c23*a31*b32*b31*c22*a12+2*b33*b21*a32*c22*c32*a11-b23*a32*b32*c31*a22*c11-2*c33*a22*b32*b22*c31*a11-c23*a32*c32*b31*a22*b11-b23*c31*a32*a21*c32*b12-2*a23*b31*a21*c32^2*b12+2*a23*c32*b31^2*c22*a12+2*b23*c32*a31^2*c22*b12+b33*c21*b32*a31*c22*a12+b33*b22*c32*a31*c22*a11-a23*a32*c32*b31*b22*c11-c33*a21*a32*b21*c32*b12-a33*c21*b32*a22*c32*b11-2*b13*c21*a32^2*c31*b22-b13*b31*c32*c31*a22^2+b13*a22*b31*a32*c22*c31+a23*a31*c32*b31*b22*c12+a33*c21*c22*b32^2*a11-c23*a32*b32*b31*c22*a11+b23*b31*c32*a22*c31*a12+b33*a21*a32*c31*c22*b12+2*a33*c32*a31*b22^2*c11-c33*b21*a32*b32*c21*a12-b23*a32*c32*a31*b22*c11+b33*c21*c22*a32^2*b11+b33*a32*b32*c21^2*a12+a33*c21*a32*b31*c22*b12+2*a33*b32*a31*c22^2*b11+a33*c21*c32*b31*b22*a12-2*b33*b21*c22*a32^2*c11+b23*c32^2*a31*a22*b11-b23*b31*a32*c32*a21*c12+c23*a31*a32*b22*c31*b12-c33*b32*a22^2*b31*c11+2*c33*b32*a22^2*c31*b11+a33*c21*a22*b32^2*c11+2*b13*a21*b32*c32*c22*a31-a33*b21*b32*c22*c32*a11-a33*b21*a32*c32*c11*b22-c33*c32*b31*a22^2*b11-c33*c32*a31*b22^2*a11-a23*b31*a32*c32*b21*c12+2*b23*a31*b32*c32*c21*a12+2*a23*b32*c32*a31*b22*c11-2*a33*b22*b32*c22*a31*c11+2*b33*c21*b32*a22*c32*a11-a23*b32*c32*a22*c31*b11-2*c33*b21*a32*a31*c22*b12+a23*b31*a32*c31*b22*c12-b33*a32^2*c21^2*b12-b33*a21^2*c32^2*b12-c33*a32^2*b21^2*c12-c33*a21^2*b32^2*c12-a33*b32^2*c21^2*a12+b13*b32*c31^2*a22^2+b13*b32*c22^2*a31^2+c13*c32*b31^2*a22^2+c13*c32*b22^2*a31^2-a33*b21^2*c32^2*a12+a13*a32*c31^2*b22^2+a13*a32*c22^2*b31^2-b23*b32*a22*c31^2*a12+b23*b31*c21*a32^2*c12-b23*b32*c22*a31^2*c12-2*c23*a32^2*b22*c31*b11+c23*c31*b21*a32^2*b12+c23*c31*a21*b32^2*a12+c23*a31*a21*b32^2*c12-2*c23*a31*b32^2*c21*a12-c23*c32*b22*a31^2*b12+c23*b31*a32^2*b21*c12-2*c23*b31*a32^2*c21*b12+2*c23*a32*a22*b31^2*c12-c23*a32*b31^2*c22*a12-c23*c32*a22*b31^2*a12+b23*a32^2*c31*b22*c11+b23*a32^2*c31*c22*b11-2*b23*a32^2*c22*b31*c11+b23*a31*a21*c32^2*b12-b13*a22*a32*c31^2*b22-b13*b22*c32*c22*a31^2-b13*a31*a32*c22^2*b31+b13*a21*c32^2*b31*a22-2*b13*a21*c32^2*b22*a31+b13*b21*a32^2*c22*c31+b13*b21*c32^2*a22*a31+b13*c21*a32^2*c22*b31+c13*a21*b32^2*c31*a22-2*c13*a21*b32^2*c22*a31+c13*b21*a32^2*c31*b22-c13*b31*b32*c31*a22^2-c13*a22*a32*c22*b31^2-c13*a31*a32*c31*b22^2+c33*a21*b32^2*c21*a12+c33*a21*a22*b32^2*c11+c33*a21*c22*b32^2*a11+c33*b21*b22*a32^2*c11+c33*b21*c22*a32^2*b11+c33*b21*a32^2*c21*b12+c33*a32*b21^2*c32*a12-2*c33*c21*b22*a32^2*b11-2*c33*c21*a22*b32^2*a11-c33*a32*a31*b22^2*c11+c33*b32*a21^2*c32*b12+b33*c21*b22*a32^2*c11+2*b33*c32*a22^2*b31*c11-b33*c32*a22^2*c31*b11-b33*b32*c31*a22^2*c11-b33*b32*a31*c22^2*a11-b33*a32*a31*c22^2*b11+b33*b32*c32*a21^2*c12+b33*a21*b22*c32^2*a11+b23*c32^2*a31*b22*a11-2*b23*c32^2*a22*b31*a11-2*b23*a31*b21*c32^2*a12+a23*b32^2*c31*a22*c11-2*a23*b32^2*c22*a31*c11+a23*b31*b21*c32^2*a12-a23*b32*a22*c31^2*b12-2*a23*c31*a21*b32^2*c12+a23*c31*b32^2*c21*a12+a23*a31*b21*c32^2*b12+a23*c32^2*b31*a22*b11-a23*a32*c22*b31^2*c12+a23*c32^2*b31*b22*a11-2*a23*c32^2*b22*a31*b11+a13*a21*c32^2*b22*b31-2*a13*b21*c32^2*b31*a22+a13*b21*c32^2*b22*a31+a13*c21*b32^2*c22*a31-a13*a22*c32*c22*b31^2-a13*a22*b32*c31^2*b22-a13*a31*c32*c31*b22^2+a33*a21*c21*b32^2*c12+a33*a21*b21*c32^2*b12-2*a33*a21*c22*b32^2*c11+a33*a32*c32*b21^2*c12+a33*b21*a22*c32^2*b11+a33*a32*b32*c21^2*b12+a33*a22*c32*b22*c31*b11-2*a33*b22*c32*a31*c22*b11+a33*b22*c32*b31*c22*a11+a33*b22*a32*c31*c22*b11+a33*b22*a32*c22*b31*c11+a33*b22*b32*c31*c22*a11+b33*a21*b32*c22*a31*c12-2*a33*b21*b32*c22*a31*c12-2*a33*b21*c32*a31*b22*c12+4*a33*b21*c32*a31*c22*b12+a33*b21*c32*a22*b31*c12-2*a33*b21*c32*a22*c31*b12-2*a33*b21*c32*b31*c22*a12+a33*b21*c32*b22*c31*a12-a33*b21*a32*c32*c21*b12+2*a33*b21*a32*c22*b32*c11-2*a33*c21*a32*b31*b22*c12+a33*c21*a32*b22*c31*b12+4*a33*c21*b32*a31*b22*c12-2*a33*c21*b32*a31*c22*b12-2*a33*c21*b32*a22*b31*c12-2*a33*c21*b32*b22*c31*a12+a33*c21*c32*b31*a22*b12-2*a33*c21*c32*b22*a31*b12+2*a33*c21*a32*b22*c32*b11-a33*c21*a32*b22*b32*c11+a33*a22*b32*c31*b22*c11-2*a33*a22*b32*c31*c22*b11+a33*a22*b32*c22*b31*c11-2*a33*a22*c32*b31*b22*c11+a33*a22*c32*b31*c22*b11-b13*a21*a32*c32*c22*b31-b13*a21*b32*c32*c31*a22-b13*b21*a32*c32*c31*a22-b13*b21*a32*c32*c22*a31+2*b13*c21*a32*b32*c31*a22-b13*c21*a32*b32*c22*a31-b13*c21*a32*c32*b31*a22-a23*b32*c32*b22*c31*a11-a23*a32*b32*c31*b22*c11+2*a23*a32*b32*c22*b31*c11-a23*a32*c32*b31*c22*b11+2*a23*a32*c32*b22*c31*b11+2*a23*b32*c32*a31*c22*b11-a23*b32*c32*a22*b31*c11+a23*b31*c32*a22*c31*b12-2*a23*b31*c32*b22*c31*a12+2*a23*c31*a32*b32*b21*c12-a23*c31*a32*b21*c32*b12-a23*c31*b32*b21*c32*a12-a23*a31*b32*c32*b21*c12-a23*a31*b32*c32*c21*b12-2*a23*a31*b32*c31*b22*c12+a23*a31*b32*c31*c22*b12-2*a23*a31*c32*b31*c22*b12+2*a23*b31*a32*c32*c21*b12+a23*b31*a32*c31*c22*b12-a23*b31*b32*c32*c21*a12+a23*b31*b32*c31*a22*c12-2*a23*b31*b32*c31*c22*a12-b23*b32*c32*a31*a22*c11+2*b23*b32*c32*a22*c31*a11+2*b23*a32*b32*c22*a31*c11+2*b23*c31*a32*b21*c32*a12-b23*c31*b32*a21*c32*a12-b23*a32*c32*a31*c22*b11+2*b23*a32*c32*a22*b31*c11-b23*a32*c32*b22*c31*a11-2*b23*a31*c32*a22*c31*b12+b23*a31*c32*b22*c31*a12-2*b23*b31*a32*c31*a22*c12+b23*b31*a32*c31*c22*a12+2*b23*c31*a32*a21*b32*c12-b23*c31*a32*b32*c21*a12+b23*a31*a32*c31*b22*c12-2*b23*a31*a32*c31*c22*b12+b23*a31*a32*c22*b31*c12-b23*a31*b32*c32*a21*c12+a33*a21*c32*b22*c31*b12+2*a33*a21*b32*c32*c11*b22+2*a33*a21*b32*c22*c32*b11-2*a33*b21*a32*c31*c22*b12+a33*b21*a32*c22*b31*c12+a33*b21*b32*c31*c22*a12+b23*a31*b32*c31*a22*c12+b23*a31*b32*c31*c22*a12-c23*b32*c32*a31*a22*b11-c23*b32*c32*a31*b22*a11+2*c23*b32*c32*a22*b31*a11-c23*a32*b32*a31*b22*c11-c23*a32*b32*a31*c22*b11-c23*a32*b32*a22*b31*c11+2*c23*a32*b32*a22*c31*b11-c23*a32*c32*b31*b22*a11-c23*b31*b32*a21*c32*a12-c23*c31*a32*b32*a21*b12-c23*c31*a32*b32*b21*a12-c23*a31*a32*b21*c32*b12-2*c23*a31*b32*a22*b31*c12+c23*a31*b32*a22*c31*b12-2*c23*a31*b32*b22*c31*a12+2*c23*a31*b32*b21*c32*a12+c23*a31*c32*b31*b22*a12-2*c23*b31*a32*a22*c31*b12-c23*b31*a32*a21*b32*c12+2*c23*b31*a32*a21*c32*b12+c23*b31*a32*b22*c31*a12-c23*b31*a32*b21*c32*a12+c23*a31*a32*b31*c22*b12-c23*a31*a32*b32*b21*c12-a33*a21*b32*c32*b21*c12-a33*a21*b32*c32*c21*b12-2*a33*a21*b32*c31*b22*c12+a33*a21*b32*c31*c22*b12+a33*a21*b32*c22*b31*c12-2*a33*a21*c32*b31*c22*b12-a13*b21*b32*c32*c22*a31-a13*a21*b32*c32*c22*b31-a13*b21*a32*c32*c31*b22+2*a13*c21*a32*b32*c31*b22+a13*a22*b31*b32*c22*c31-a13*c21*b32*c32*b22*a31+2*a13*c21*b32*c32*b31*a22+a13*b22*a31*b32*c22*c31+2*a13*b21*a32*c32*c22*b31-a13*b21*a32*b32*c22*c31-b13*c21*b32*c32*a22*a31+b13*a22*a31*c32*c31*b22+b13*b22*a31*a32*c22*c31-b13*a21*a32*b32*c22*c31+2*b13*a21*a32*c32*c31*b22-2*b33*a21*c32*a31*c22*b12-2*b33*a21*c32*a22*b31*c12+b33*a21*c32*a22*c31*b12+4*b33*a21*c32*b31*c22*a12-b33*a21*a32*c32*b21*c12+2*b33*a21*a32*c32*c21*b12+b33*a21*a32*c31*b22*c12-b33*a21*b32*c32*c11*a22-b33*a21*b32*c22*c32*a11-b33*a21*a32*c22*c32*b11+b33*b21*c32*a22*c31*a12-2*b33*b21*c32*a31*c22*a12+b33*b21*a32*c22*a31*c12+2*b13*c21*a32*c32*b22*a31-2*b33*b21*a32*c31*a22*c12-b33*b21*a32*c32*c21*a12+2*b33*b21*a32*c32*c11*a22-2*b33*c21*a32*a31*b22*c12-b33*c21*a32*a22*b32*c11-b33*c21*a32*a22*c32*b11-b33*c21*a32*b22*c32*a11-b33*c21*a32*c22*b32*a11-2*b33*c21*b32*a31*a22*c12+b33*c21*b32*a22*c31*a12+b33*c21*c32*a31*a22*b12+b33*c21*c32*a31*b22*a12-2*b33*c21*c32*a22*b31*a12+4*b33*c21*a32*a22*b31*c12-2*b33*c21*a32*a22*c31*b12+b33*c21*a32*b22*c31*a12-2*b33*a22*c32*b31*c22*a11+b33*a22*c32*b22*c31*a11+b33*a22*a32*c31*b22*c11+b33*a22*a32*c31*c22*b11-2*b33*a22*a32*c22*b31*c11+b33*a22*b32*c31*c22*a11+b33*a22*b32*c22*a31*c11-2*b33*a22*c32*a31*b22*c11-2*b33*b22*a32*c31*c22*a11+b33*b22*a32*c22*a31*c11-2*b33*a21*a32*c22*b31*c12-b33*a21*a32*c21*b32*c12-b33*a21*b32*c32*c21*a12+b33*a21*b32*c31*a22*c12-2*b33*a21*b32*c31*c22*a12-2*c33*a21*b32*a22*c31*b12-2*c33*a21*b32*b31*c22*a12+4*c33*a21*b32*b22*c31*a12-c33*a21*b32*b21*c32*a12+c33*a21*c32*b31*a22*b12-2*c33*a21*c32*b31*b22*a12+c33*a21*c32*b22*a31*b12+2*c33*a21*a32*b22*c32*b11-c33*a21*b32*a22*c32*b11+c33*b21*a32*a31*b22*c12+2*c33*b21*b32*a22*c32*a11-c33*b21*a32*a22*b32*c11-c33*b21*a32*a22*c32*b11-c33*b21*a32*b22*c32*a11+c33*b21*b32*a31*a22*c12-2*c33*b21*a32*a22*b31*c12+4*c33*b21*a32*a22*c31*b12+2*c33*c21*a32*b32*b11*a22-2*c33*c21*a32*b31*a22*b12+c33*c21*a32*b31*b22*a12+c33*c21*a32*b22*a31*b12+c33*c21*b32*a31*a22*b12-2*c33*c21*b32*a31*b22*a12+c33*c21*b32*a22*b31*a12+c33*a22*a32*b31*b22*c11-2*c33*a22*a32*b22*c31*b11+c33*a22*b32*a31*b22*c11-2*c33*a22*b32*a31*c22*b11+c33*a22*c32*b22*a31*b11-2*c33*b22*a32*b31*c22*a11+c33*b22*a32*a31*c22*b11+c33*a21*b32*a22*b31*c12+c33*a21*a32*b31*b22*c12-2*c33*a21*a32*b22*c31*b12-2*c33*a21*b32*a31*b22*c12+2*c33*a21*a32*b32*b21*c12-c33*a21*a32*b32*c21*b12-c13*a21*a32*b32*c31*b22-c13*b21*a32*b32*c31*a22+2*c13*b21*a32*b32*c22*a31-c13*b21*a32*c32*b22*a31-c13*b21*b32*c32*a22*a31-c13*c21*a32*b32*b31*a22-c13*c21*a32*b32*b22*a31+c13*a22*a31*b32*c31*b22+c13*a22*a31*b32*b31*c22-2*c13*a22*a31*c32*b22*b31+c13*b22*a31*a32*c22*b31-a23*b32*c32*b31*c22*a11,2*c23*c13*a33*b22*b11*a21+c13*b23*c23*a31*a22*b11+2*a13*a23*c33*b11*b21*c22-a13*b23*a33*c21*c12*b21-b13*a23*b33*c11*c21*a22-a13*c23^2*b31*a22*b11-a13*b23*b13*a21*c21*c32-c13*a23*b33*a21*b22*c11-2*c23*a23*b33*a11*b21*c12+2*b13*c23*b33*a21*a22*c11+c13^2*b23*b21*a22*a31-a23*c13*a33*b22*b11*c21+b13*c23*b33*a21^2*c12-c23*b13*b33*a22*a11*c21+c13*a23*b23*a31*b22*c11-2*c13^2*a23*b21*b22*a31-c13*a23^2*b32*b21*c11-b23*a13*c33*a21*c22*b11-c13*a23^2*b21*b31*c12+c13*b23*b33*a21^2*c12+2*b13*a23*c33*a21*b21*c12+2*c13*c23*a33*b11*b21*a22-c13*b23*a33*a21*c22*b11-b33*c23^2*a12*a21*b11-b13*c23^2*a32*b21*a11-c13*b23^2*a31*a12*c21+2*b13*c23*a33*b21*c21*a12-b23*c23*c33*b22*a11^2-c13*a23*c33*b21*b12*a21-c13*a23^2*b31*b12*c21+2*c13*a13*a23*b21*c31*b22-c23*b13*a33*b21*a22*c11-2*a13*a23*c23*b21*c32*b11-b13*a23^2*c32*b21*c11+2*a13*c23*b13*a21*c32*b21+a13*b23*c23*b21*c31*a12-a23*b13*a33*c11*c21*b22+2*a13*b23*c13*a21*c21*b32-2*a13^2*b23*c21*c22*b31-c23^2*a33*b11*b21*a12-b13*c23^2*a31*a12*b21+b23*c23*c33*a11*a22*b11-b13*c23*a33*a21*c21*b12-2*a13*a23*c33*b21^2*c12+b13*c23*c33*a21^2*b12+b13*b23*c13*c32*a21^2-b13*a23*c13*a21*c21*b32-2*a13*a23*b33*c21^2*b12-b23*a13*b33*c22*c11*a21+2*b13*a23*c13*b21*c21*a32-2*c13*a23*b23*a21*c31*b12-c13*b23^2*a31*a22*c11-b13*a23*c33*c21*a22*b11+2*c23^2*b33*a12*b21*a11+a13*c23*c33*b21^2*a12-b13*c23*b33*a21*a12*c21-a13*b23^2*c32*a21*c11-4*c13*c23*a33*b21*b22*a11-b13*a23^2*c31*c12*b21-b13*a23^2*c21*c31*b12-2*c13^2*b23*a21*b31*a22+2*a13*b23^2*c21*a31*c12+a23*c23*b33*b11*a21*c12+2*c23*b13*a33*b21*c22*a11-b13*c23*c13*a21*b21*a32+a23*b23*b33*c11*c22*a11-2*c23*b23*a33*b11*a21*c12-2*c13*c23*a33*b21^2*a12-2*c13*c23*b33*a21^2*b12-2*c13*b23*c23*a21*b31*a12+c13*a23*b23*b21*a31*c12-a13*b13*b23*a21*c22*c31-a13*b23^2*c21*c31*a12-c23*a13*c33*b22*b11*a21-2*c13*a23*b23*b21*c31*a12-2*c13*a23*b23*a21*c32*b11+2*b23*b13*a33*c22*c11*a21+a23*b23*c33*c11*b22*a11+2*b13*a23^2*c22*b31*c11+2*b13*a23^2*c21*b32*c11+2*b23*a13*b33*c21*c22*a11-a23^2*b33*c11*c22*b11-a23^2*c33*b11*b22*c11-b13*a23^2*c31*c22*b11+2*c13*a23^2*b22*c31*b11+c23*a13^2*b21*c21*b32+b13*a23*c23*a32*c21*b11+b13*a23*c23*b21*a31*c12-2*b13^2*a23*c21*c22*a31+a23*b23*c33*c11*a22*b11+a13*b23*c23*a22*b31*c11+b23*a13^2*c21*c31*b22-a13*c23*c33*b21*b12*a21-2*b13*a23*c23*a21*b32*c11-b23*c13*b33*a11*a21*c22-2*b13*a23*c23*c21*b31*a12-b33*a23^2*c12*c21*b11-c33*a23^2*b12*b21*c11+a23*b23*a33*c11*c22*b11-c23*a13*c13*b21*b31*a22-a13*c23*b33*c21*b22*a11-2*a13*a23*c23*b22*c31*b11+2*a13*b23*c33*b21*a22*c11+a23*b23*c33*b11*a21*c12-a13*b23*c33*b21*c22*a11-a13*c23^2*b31*b12*a21-a13*c23^2*b21*b31*a12+a23*b23*c33*c11*a21*b12+a33*a23*b23*c12*c21*b11+c13*a23*c23*b31*b22*a11-b13*c23*a33*a21*c22*b11-c13*a23^2*b32*c21*b11-c13*a23^2*b31*b22*c11-c13*a23^2*b31*c22*b11+2*c13*a23^2*b21*c32*b11-2*b13*a23*b23*c21*a32*c11-a23*b13*c33*b21*c22*a11-b13*a23*c33*b21*c21*a12+c13*b23*c23*a32*b21*a11-2*b13*b23*c23*a21*c32*a11+c13*a23*b23*c21*b31*a12-a23*c13*a33*b11*b21*c22-a23*c23*c33*a22*b11^2-c23^2*b33*a11*a22*b11+b23*a13^2*b21*c21*c32+2*a13*b23^2*c22*a31*c11+2*a13*b23^2*c21*a32*c11+a13*a23*c23*b31*c22*b11+2*c13*b13*a23*b21*c22*a31-2*b13*b23*c33*a21^2*c12+b13^2*a23*a21*c22*c31+2*a13*b13*b23*c21*c22*a31-2*b13*a23*c23*a22*b31*c11-4*c13*c23*b33*a21*a22*b11+c23*a23*b33*a11*c21*b12+c13*a23*c33*b21^2*a12+a13*a23*c13*c32*b21^2+2*b23*b13*c33*a22*a11*c21+b13*a23*c23*a31*b22*c11+2*a13*b13*c23*b21*c31*a22-2*a13^2*c23*b21*c31*b22+a13^2*c23*c21*b22*b31+2*a13*a23*b33*c21*c12*b21+b23*c23*a33*c11*b22*a11+a13*b23*b13*c21^2*a32-a13*b23^2*c31*c12*a21-b23*a13*b33*c11*c21*a22-a13*b23*c33*c21*b22*a11-b13*a23*c13*a21*c32*b21+a13*a23*b13*c21^2*b32-b23*c13*a33*c21*a22*b11-c23*a13^2*c32*b21^2-a23*b13^2*c21^2*a32-c23*b13^2*c32*a21^2-a23*c13^2*b21^2*a32-b23*c13^2*b32*a21^2+a23^2*b33*b22*c11^2+a23^2*c33*c22*b11^2+b23^2*a33*a22*c11^2+b23^2*c33*c22*a11^2+c23^2*a33*a22*b11^2+c23^2*b33*b22*a11^2-b23*a13^2*c21^2*b32-a13*b23^2*c32*c21*a11-a13*b23^2*c31*a22*c11-a13*b23^2*c31*c22*a11+a13*b23*a33*c21^2*b12+a13*b23*b33*c21^2*a12+a13^2*b23*b21*c22*c31-a13*c23^2*b32*a21*b11-a13*c23^2*b32*b21*a11-a13*c23^2*b31*b22*a11+2*a13*c23^2*b22*a31*b11+2*a13*c23^2*b21*a32*b11+a13*c23*c13*b21^2*a32+a13*c23*a33*b21^2*c12+2*a13*c23^2*b21*a31*b12-b13*c23^2*a31*a22*b11-b13*c23^2*a31*b22*a11-b13*a23^2*c32*c21*b11-b13*a23^2*c31*b22*c11+2*b13*a23^2*c21*b31*c12+b13*a23*a33*c21^2*b12+b13*a23*b33*c21^2*a12-2*b13*b23*a33*c21^2*a12-2*b13^2*c23*a21*c31*a22+b13^2*c23*c21*a22*a31+a23*b13^2*a21*c21*c32+c23*b13^2*a21*c21*a32+2*b13*c23^2*a22*b31*a11+2*b13*c23^2*a21*b32*a11-b13*c23^2*a32*a21*b11+b13*c23*c13*b32*a21^2+2*b13*c23^2*a21*b31*a12-b13*c23^2*a21*a31*b12+c13*a23*a33*b21^2*c12+2*c13*a23^2*b21*c31*b12-c13*b23^2*a32*a21*c11-c13*b23^2*a32*c21*a11-c13*b23^2*a31*c22*a11+2*c13*b23^2*a22*c31*a11+2*c13*b23^2*a21*c32*a11-c13*b23^2*a21*a31*c12+2*c13*b23^2*a21*c31*a12+c13*b23*c33*a21^2*b12+c13^2*a23*a21*b22*b31+a23*c13^2*a21*b21*b32+b23*c13^2*a21*b21*a32+2*a23^2*b33*c12*b21*c11-a23^2*c33*b11*b21*c12+2*a23^2*c33*b12*c21*b11-a23^2*b33*c11*c21*b12-a23*b23*a33*b22*c11^2-a23*b23*b33*a22*c11^2-a23*c23*a33*c22*b11^2+a23*b13^2*c21*c31*a22+a23*c13^2*b21*b31*a22+b23*c13^2*a21*b22*a31-b23*c23*b33*c22*a11^2+2*b23^2*a33*c12*a21*c11-b23^2*a33*c11*c21*a12+2*b23^2*c33*a12*c21*a11-b23^2*c33*a11*a21*c12-b23^2*a33*c11*c22*a11-b23^2*c33*a11*a22*c11+c23*a13^2*b21*c22*b31+c23*b13^2*a21*c22*a31-c23^2*a33*b11*b22*a11+2*c23^2*a33*b12*a21*b11-c23^2*b33*a11*a21*b12-a33*b23^2*c12*c21*a11-a33*c23^2*b12*b21*a11-c33*b23^2*a12*a21*c11+2*a13*a23*c33*b21*b12*c21+a13*a23*c23*b21*b31*c12-2*a13*a23*c23*b21*c31*b12+a13*a23*c23*b31*b12*c21-2*a13*a23*b23*c21*b31*c12+a13*a23*b23*c21*c31*b12+a13*a23*b23*c31*c12*b21-a13*a23*b13*b21*c21*c32-a13*a23*c13*b21*c21*b32-4*a13*a23*c33*b21*b22*c11+2*a13*a23*b33*c11*c21*b22-4*a13*a23*b33*c21*c22*b11-a13*b23*c13*b21*c21*a32-2*a13*b23*c23*a32*b21*c11+a13*b23*c23*a22*c31*b11-2*a13*b23*c23*a31*b22*c11-2*a13*b23*c23*a32*c21*b11-2*a13*b23*c23*a31*c22*b11+a13*b23*c23*b32*c21*a11+a13*b23*c23*a21*b32*c11+a13*b23*c23*b31*c22*a11+a13*b23*c23*a21*c32*b11+a13*b23*c23*b22*c31*a11+a13*b23*c23*b21*c32*a11-a13*b23*a33*c11*c21*b22+2*a13*b23*a33*c21*c22*b11-a13*b23*c33*c21*a22*b11-a13*b23*c13*a21*c32*b21+a13*b23*c23*a21*c31*b12+a13*b23*c23*c21*b31*a12+a13*b23*c23*a21*b31*c12-2*a13*b23*c23*b21*a31*c12-2*a13*b23*c23*c21*a31*b12-a13*b23*b33*c21*c12*a21-a13*b23*c33*a21*c21*b12-a13*b23*c33*b21*c21*a12+2*a13*c23*b33*a21*c21*b12-a13*c23*b33*a21*b21*c12-a13*c23*a33*b21*b12*c21-a13*c23*b33*b21*c21*a12+2*a13*c23*b33*c21*a22*b11-a13*c23*b33*b21*a22*c11-a13*c23*b33*b21*c22*a11-a13*c23*a33*b11*b21*c22+2*a13*c23*a33*b21*b22*c11-a13*c23*c13*a21*b21*b32-a13*c23*b13*b21*c21*a32-a13*c23*b13*a21*c21*b32+2*a13*b23*c33*a21*b21*c12-c13*a23*c33*b11*b21*a22+2*c13*a23*c33*b21*b22*a11+c13*a23*b23*a21*b31*c12+c13*a23*b23*c21*a31*b12+c13*a23*c23*b31*b12*a21+c13*a23*c23*b21*b31*a12-2*c13*a23*c23*b21*a31*b12-c13*a23*a33*b21*b12*c21-c13*a23*b33*b21*c21*a12-c13*a23*b33*a21*b21*c12+2*c13*a23*b33*a21*c21*b12+c13*b23*c23*a31*b22*a11-2*c13*b23*c23*a22*b31*a11-2*c13*b23*c23*a21*b32*a11+c13*b23*c23*a32*a21*b11-c13*b23*a33*a21*b22*c11-c13*b23*a33*b21*a22*c11+2*c13*b23*a33*b21*c22*a11-c13*b23*c33*a11*a21*b22+2*c13*b23*c33*a21*a22*b11+c13*b23*c23*a31*a12*b21+c13*b23*c23*a21*a31*b12-c13*b23*a33*a21*c21*b12+2*c13*b23*a33*b21*c21*a12-c13*b23*b33*a21*a12*c21-c13*b23*c33*a21*a12*b21-c13*b23*a33*a21*b21*c12+2*c13*c23*b33*a11*a21*b22+2*c13*c23*a33*b21*b12*a21+2*c13*c23*b33*a21*a12*b21+a13*a23*c23*b31*b22*c11+a13*a23*c23*b32*c21*b11+a13*a23*c23*b32*b21*c11-2*a13*a23*b23*c21*b32*c11-2*a13*a23*b23*c22*b31*c11+a13*a23*b23*c31*c22*b11+a13*a23*b23*c31*b22*c11+a13*a23*b23*c32*c21*b11+a13*a23*b23*c32*b21*c11+2*a13*c13*c23*b21*b22*a31-a13*c13*c23*a21*b22*b31-a13*c13*b23*c21*b22*a31+2*a13*c13*b23*c21*b31*a22-a13*c13*b23*b21*c31*a22-a13*c13*b23*a21*c31*b22-a13*b13*c23*c21*b31*a22-a13*b13*c23*b21*c22*a31-a13*b13*c23*a21*c22*b31-b13*a13*a23*b21*c22*c31+2*b13*a13*a23*c21*c22*b31+2*b13*a13*c23*a21*c31*b22-b13*a13*c23*c21*b22*a31-b13*c13*a23*a21*c31*b22-b13*c13*a23*b21*c31*a22-b13*c13*a23*c21*b31*a22+2*b13*c13*a23*c21*b22*a31+2*b13*c13*c23*a21*b31*a22-b13*c13*c23*b21*a22*a31+b13*a23*b23*c32*a21*c11+b13*a23*b23*c32*c21*a11+b13*a23*b23*c31*a22*c11+b13*a23*b23*c31*c22*a11-2*b13*a23*b23*c22*a31*c11+b13*a23*c23*a32*b21*c11+b13*a23*c23*a31*c22*b11+b13*a23*c23*a22*c31*b11+b13*a23*c23*a21*c32*b11-2*b13*a23*c23*b32*c21*a11-2*b13*a23*c23*b31*c22*a11+b13*a23*c23*b22*c31*a11+b13*a23*c23*b21*c32*a11+2*b13*a23*b33*c21*c22*a11+2*b13*a23*c33*a21*b22*c11-b13*a23*c33*a21*c22*b11-b13*a23*c33*c21*b22*a11+b13*a23*b23*c31*c12*a21+b13*a23*b23*c21*c31*a12-2*b13*a23*b23*c21*a31*c12+b13*a23*c23*a21*c31*b12-2*b13*a23*c23*a21*b31*c12+b13*a23*c23*b21*c31*a12+b13*a23*c23*c21*a31*b12-b13*a23*a33*c21*c12*b21-b13*a23*b33*c21*c12*a21-b13*a23*c33*a21*c21*b12-b13*b23*c13*a21*c21*a32+b13*b23*c23*a32*a21*c11+b13*b23*c23*a32*c21*a11+b13*b23*c23*a31*a22*c11+b13*b23*c23*a31*c22*a11-2*b13*b23*c23*a22*c31*a11+2*b13*b23*a33*c11*c21*a22-4*b13*b23*a33*c21*c22*a11-4*b13*b23*c33*a21*a22*c11+2*b13*b23*c33*a11*a21*c22+b13*b23*c23*a31*a12*c21+b13*b23*c23*a21*a31*c12-2*b13*b23*c23*a21*c31*a12+2*b13*b23*a33*c21*c12*a21+2*b13*b23*c33*a21*a12*c21-b13*c23*a33*a21*b22*c11-b13*c23*a33*c21*a22*b11+2*b13*c23*a33*c21*b22*a11-b13*c23*b33*a11*a21*c22-b13*c23*c33*a21*a12*b21-b13*c23*a33*a21*b21*c12-c13*a13*a23*c21*b22*b31+2*c13*a13*b23*a21*c22*b31-c13*a13*b23*b21*c22*a31-c13*b13*a23*a21*c22*b31+2*c13*b13*b23*a21*c31*a22-c13*b13*b23*c21*a22*a31+c13*a23*b23*a32*b21*c11+c13*a23*b23*a32*c21*b11+c13*a23*b23*a31*c22*b11+c13*a23*b23*a22*b31*c11-2*c13*a23*b23*a22*c31*b11+c13*a23*b23*a21*b32*c11+c13*a23*b23*b32*c21*a11+c13*a23*b23*b31*c22*a11-2*c13*a23*b23*b22*c31*a11-2*c13*a23*b23*b21*c32*a11+c13*a23*c23*b32*a21*b11+c13*a23*c23*b32*b21*a11+c13*a23*c23*b31*a22*b11-2*c13*a23*c23*b22*a31*b11-2*c13*a23*c23*b21*a32*b11+2*c13*a23*b33*a21*c22*b11-c13*a23*b33*b21*c22*a11-c13*a23*b33*b21*a22*c11-c23*b13*c33*a11*a21*b22+a23*c23*b33*b11*c21*a12+a23*c23*a33*b11*b22*c11+a23*c23*b33*c11*a22*b11-2*a23*c23*b33*c11*b22*a11+a23*c23*b33*b11*c22*a11+a23*c23*c33*b11*b22*a11-2*a23*c23*a33*b12*c21*b11+a23*c23*a33*b11*b21*c12+a23*c23*b33*c11*a21*b12-2*a23*c23*b33*c11*b21*a12-2*a23*b23*c33*b11*c22*a11-2*a23*b23*a33*c12*b21*c11+a23*b23*a33*c11*c21*b12+a23*b23*c33*c11*b21*a12-2*a23*b23*c33*b11*c21*a12-a23*c13*c33*b22*b11*a21+2*a23*c13*b33*c21*a22*b11-a23*c13*b33*c21*b22*a11+2*a23*c13*a33*b21*b22*c11+2*a23*b13*c33*b21*a22*c11-a23*b13*b33*c22*c11*a21+2*a23*b13*a33*c21*c22*b11-a23*b13*a33*c22*c11*b21-a23*a13*b13*c21*c31*b22-a23*a13*c13*b21*c22*b31+2*a23*a13*c33*b22*b11*c21+2*a23*a13*b33*c22*c11*b21-b23*a13*b13*c21*c31*a22-b23*a13*a33*c22*c11*b21+2*b23*a13*c33*a21*b22*c11-b23*b13*c13*a21*c22*a31+2*b23*c13*a33*c21*b22*a11+2*b23*c13*b33*a21*a22*c11-b23*c13*b33*a22*a11*c21-b23*c13*c33*a22*a11*b21-2*b23*a23*b33*c12*a21*c11+b23*a23*b33*c11*c21*a12+b23*a23*c33*a11*b21*c12-2*b23*a23*c33*a11*c21*b12-2*b23*c23*a33*c11*a21*b12+b23*c23*a33*c11*b21*a12+b23*c23*a33*a11*b21*c12+b23*c23*a33*a11*c21*b12-2*b23*c23*b33*a12*c21*a11+b23*c23*b33*a11*a21*c12-2*b23*c23*a33*c11*a22*b11+b23*c23*a33*b11*c22*a11+b23*c23*b33*a11*a22*c11-c23*a13*a33*b22*b11*c21-c23*a13*b33*a21*b22*c11+2*c23*a13*b33*a21*c22*b11-c23*a13*c33*b11*b21*a22+2*c23*a13*c33*b21*b22*a11-c23*b13*c13*a21*b22*a31+2*c23*c13*b33*a22*a11*b21-2*c23*a23*c33*b12*a21*b11+c23*a23*c33*b11*b21*a12+c23*b23*a33*b11*c21*a12-2*c23*b23*c33*a12*b21*a11+c23*b23*c33*a11*a21*b12+2*c23*b13*c33*a21*a22*b11-c23*b13*c33*a22*a11*b21+a33*a23*c23*b12*b21*c11+b33*a23*b23*c12*c21*a11+b33*b23*c23*a12*a21*c11+c33*a23*c23*b12*b21*a11+c33*b23*c23*a12*a21*b11,a33*c21^2*b22*a32*b12-c33*b21*c21*a22*b32*a12-a13*a21*b21*c32*b32*c22-2*b23*b21*c22*a32^2*c11-b23*c21*c32*a31*a22*b12+2*a23*a21*c32*b22*c31*b12-2*c23*c21*b22*a32^2*b11-b33*a21*b21*c12*c32*a22-2*c23*c21*a22*b32^2*a11-b33*c21*a22^2*b32*c11-2*b33*a21^2*c22*c32*b12-c33*a21*b21*c22*b32*a12-b33*a21*c22^2*a32*b11+a23*a22*c32*b31*c22*b11+2*b23*c21*b32*a31*c22*a12-a13*a21*c21*c32*b32*b22-b23*c21*a32*a22*b32*c11-4*a23*a21*b32*c31*b22*c12-b33*a21*c21*a22*b32*c12-a33*b21*c21*a22*c32*b12-a23*a22*c22*b31^2*c12+2*b23*a21*c32*a31*c22*b12+2*a23*a21*c32*b31*b22*c12-c13*b21*c21*b32*a32*a22-a23*a31*b31*c22^2*b12-2*b33*c21^2*a32*a22*b12-a23*b21*c32*a31*b22*c12-2*b13*a21*a22*b32*c22*c31-2*c33*a22*a21*b32*b11*c22+2*c33*a21*b21*a22*b32*c12-2*c33*b21*a22*b22*c31*a12-c23*b21*a32*c22*b32*a11-b23*b31*c31*a22^2*c12+2*b23*b21*a32*c32*c11*a22+c33*b21^2*a12*a32*c22-b13*a21*c21*c32*b32*a22+c33*a22*b21*c22*a32*b11-2*a33*a22*b21*c32*c11*b22+2*b23*b21*a32*c31*c22*a12-b33*a21*c22^2*b32*a11-a23*c21*b32*a22*c32*b11-c23*a21*c32*b22*a31*b12+b33*a22*a21*c22*c32*b11+c13*b21*b22*a32*a31*c22+c23*b21*c22*a32^2*b11+b13*c21*b22*a32*a31*c22-b33*a21*b21*c22*a32*c12-b23*c21*a32*a22*c32*b11+b23*a22*a32*c31*c22*b11+a13*b21*b22*c32*c22*a31+2*a33*c21*a31*b22^2*c12-2*c13*b21*a22*c32*b22*a31+c23*a22*a31*b31*c22*b12-2*c33*a22*c21*b22*a32*b11+2*b23*c21*a32*a22*c31*b12-2*b23*b21*a22*c32^2*a11+b13*b21*a22*a32*c22*c31+c23*a22*b32*a31*b22*c11+2*c13*a21*c32*b22^2*a31+c13*b21^2*c32*a32*a22+c33*c21*a22*b22*a31*b12-2*a23*a22*c32*b31*b22*c11+c33*a21*a22*b31*c22*b12+c23*a22*b31*b22*c31*a12+a33*a21*b22*c22*b31*c12+b23*c21*c22*a32^2*b11+b33*a21^2*c22*b32*c12+a33*b21*a22*c31*b22*c12+2*a13*b21*a32*c22^2*b31-a13*b21*b32*c22^2*a31+a13*c21*a22*b32*b31*c22+2*c23*c21*b32*a22*b31*a12-2*a33*b21*b22*c22*a31*c12-2*a33*c21*a22*b31*b22*c12+b33*c21^2*a12*a32*b22-b33*c21*a22^2*c32*b11+b13*b21*a22*c32*c22*a31+c23*a21*a22*b32^2*c11+2*a23*c21*c32*b31*a22*b12-a23*a32*c31*b22^2*c11-b23*a21*b32*c32*c11*a22-b23*a21*b32*c22*c32*a11-2*c13*a21*a22*c32*b22*b31+2*a33*b21*c21*b22*c32*a12-2*b33*a22*b21*c22*a32*c11-a33*a21*b31*c22^2*b12-2*b23*a22*a32*c22*b31*c11+c23*a22*a31*b22*c31*b12+b33*a21^2*c12*c32*b22-2*c33*a21*b22*b31*c22*a12-b33*c21*a22^2*c31*b12-c13*c21*a32*a31*b22^2-2*b33*a21*b22*c31*c22*a12-a23*c21*a32*b32*b11*c22+2*c23*c21*a32*b22*a31*b12+2*a23*a21*b32*c22*c32*b11+a33*b22*b21*c22*c32*a11-c23*b31*a22^2*c31*b12+a23*c21*c22*b32^2*a11-a23*c32*b22^2*c31*a11+2*a23*c21*a32*b31*c22*b12+b33*b22*a21*c22*c32*a11-c23*a21*a32*b22*c31*b12+2*a23*b32*a31*c22^2*b11-b23*c21*b32*a22*c31*a12+2*c23*b21*b32*a31*c22*a12+c33*a22*b21*c22*b32*a11-c33*a21*b22^2*c32*a11-c33*a21*b22^2*a32*c11+c23*b21*b22*a32^2*c11-2*b33*a21*a22*c22*b31*c12-b23*a21*c32*a22*c31*b12-b33*a21*c21*c22*b32*a12+c33*b22*a21*c22*a32*b11+2*b13*a21*b32*c22^2*a31-b23*a31*b31*c22^2*a12-c33*b21*a22^2*c32*b11+2*c33*c21*b32*b11*a22^2+a23*b22*a32*c22*b31*c11+2*c23*b21*b32*a22*c32*a11+2*c23*b21*a32*a22*b31*c12-b33*b21*c21*a22*c32*a12-c13*a21*a32*c31*b22^2+c13*a21^2*c32*b32*b22+c13*a21*b22*a32*c22*b31+b33*b22*a21*c22*a32*c11-b23*a21*c32*a22*b31*c12-c23*b21*a32*b31*c22*a12-a13*b21*c21*b32*a32*c22+2*c23*a21*a32*b22*c32*b11+a13*a21*c21*b32^2*c22+2*b33*b21*a32*a11*c22^2-c23*a31*b22^2*c31*a12+b23*a21*b22*c32^2*a11-b23*a22*b22*c31^2*a12-b23*a32*a31*c22^2*b11+b23*a21*a22*c32^2*b11-a23*c21*b32*a22*b31*c12+2*c23*c21*a32*b31*b22*a12+a13*b21*a22*b32*c22*c31-a33*a21*b21*c12*c32*b22+2*b33*a21*c21*a22*c32*b12+2*b13*c21*b32*c31*a22^2+b13*c21*a22*c32*b22*a31-b13*b21*a32*a31*c22^2-b13*c21*c32*b31*a22^2+b23*a22*b31*c31*c22*a12-c23*a21*a32*b22*b32*c11-2*a33*b22*a21*c22*b32*c11-c23*b21*a32*a22*b32*c11+c33*a22*b21*b22*a32*c11-c23*b21*a32*a31*b22*c12+2*a23*b21*a32*c22*b32*c11-c23*a22*b31^2*c22*a12+c23*a21*c22*b32^2*a11+c23*a22*c32*b31*b22*a11+2*a13*b21*c21*c32*b32*a22+2*a33*a21*b21*c22*c32*b12+a13*a21*b22*c32*c22*b31-c23*b22*a31^2*c22*b12+c33*a22*b21*b22*c32*a11-c33*a21*b21*a22*c32*b12-b23*c32*a22^2*c31*b11-c13*b21*b32*c31*a22^2+2*c13*b21*c32*b31*a22^2+c23*a22*a32*b31*c22*b11+a23*b22^2*c31^2*a12+a23*b31^2*c22^2*a12+b23*a22^2*c31^2*b12+b23*a31^2*c22^2*b12+c23*a22^2*b31^2*c12+c23*a31^2*b22^2*c12-a13*b21^2*c32^2*a22-a13*c21^2*b32^2*a22-b13*a21^2*c32^2*b22-b13*c21^2*a32^2*b22-c13*a21^2*b32^2*c22-c13*b21^2*a32^2*c22-c23*b32*a22^2*b31*c11+2*c23*b32*a22^2*c31*b11-c23*c32*b31*a22^2*b11+2*c23*a32*b22^2*c31*a11-c23*c32*a31*b22^2*a11-c23*a32*a31*b22^2*c11-a33*c21*b22^2*c32*a11-a33*c21*b22^2*a32*c11+2*a33*a21*c32*c11*b22^2+2*a33*a21*b32*b11*c22^2-a33*b21*c22^2*b32*a11-a33*b21*c22^2*a32*b11-a33*a21*c31*b22^2*c12+a33*b21^2*c22*a32*c12+2*a33*b21*a31*c22^2*b12-a33*b21*b31*c22^2*a12-2*a33*b21^2*c32*c22*a12-2*a33*c21^2*b32*b22*a12-a33*c21*b22^2*c31*a12+a33*b21^2*c12*c32*a22+a33*c21^2*b12*b32*a22-c33*c21*a31*b22^2*a12-c33*b21*a22^2*b32*c11+2*c33*c21*a32*a11*b22^2-2*a23*a21*c22*b32^2*c11-2*a23*a21*b22*c32^2*b11+a23*b21*a22*c32^2*b11+a23*b21*b22*c32^2*a11+a23*c21*a22*b32^2*c11+2*a23*c32*a31*b22^2*c11-a23*a32*b31*c22^2*b11-a23*b32*b31*c22^2*a11-a23*a22*b22*c31^2*b12-a23*a31*c31*b22^2*c12+b23*c21*b22*a32^2*c11+2*b23*c32*a22^2*b31*c11-b23*b32*c31*a22^2*c11+2*b23*a32*b31*c22^2*a11-b23*b32*a31*c22^2*a11-b23*b22*c22*a31^2*c12-b33*a21*a31*c22^2*b12+2*b33*a21*b31*c22^2*a12-b33*b21*c31*a22^2*c12-b33*b21*a31*c22^2*a12+2*b33*c21*a22^2*b31*c12+b33*c21^2*a22*b32*a12+2*b33*b21*c32*c11*a22^2-c33*a21*a31*b22^2*c12-2*c33*a21^2*b22*b32*c12+c33*a21^2*b22*c32*b12+2*c33*a21*b22^2*c31*a12+c33*a21^2*b12*b32*c22-2*c33*b21^2*a22*a32*c12-c33*b21*a22^2*b31*c12+2*c33*b21*a22^2*c31*b12+c33*b21^2*a22*c32*a12-c33*c21*b31*a22^2*b12+2*a13*c21*a32*c31*b22^2+a13*a21*b21*c32^2*b22-a13*a21*c32*c31*b22^2-a13*a21*b32*b31*c22^2+a13*b21^2*c32*a32*c22+a13*c21^2*b32*a32*b22-a13*c21*c32*b22^2*a31+b13*a21*b21*c32^2*a22+b13*c21^2*b32*a32*a22-b13*a21*a32*c22^2*b31+b13*a21^2*c32*b32*c22+b13*b21*c21*a32^2*c22-b13*b21*c32*c31*a22^2+c13*a21*c21*b32^2*a22+c13*b21*c21*a32^2*b22-c13*c21*b32*b31*a22^2+b33*a21*b22*c22*a31*c12-b33*a21*c21*b22*a32*c12+2*b33*a21*c21*c22*a32*b12+2*b33*a21*b21*c32*c22*a12+b33*b21*a22*c31*c22*a12+b33*b21*a22*c22*a31*c12+2*b33*b21*c21*a22*a32*c12-b33*b21*c21*a12*a32*c22-2*b33*c21*a22*a31*b22*c12+b33*c21*a22*a31*c22*b12-2*b33*c21*a22*b31*c22*a12+b33*c21*a22*b22*c31*a12+b33*c21*b22*a31*c22*a12+b33*a22*c21*b22*c32*a11+b33*a22*c21*b22*a32*c11+b33*a22*c21*c22*b32*a11+b33*a22*c21*c22*a32*b11-2*b33*a22*a21*c32*c11*b22+b33*a22*a21*c22*b32*c11-2*b33*a22*b21*c22*c32*a11-2*b33*b22*c21*a32*a11*c22-c33*a21*c21*b12*b32*a22+c33*a21*a22*b31*b22*c12-2*c33*a21*a22*b22*c31*b12+2*c33*a21*b21*b22*a32*c12-c33*a21*c21*b22*a32*b12+c33*a21*b22*a31*c22*b12+2*c33*a21*c21*b32*b22*a12-c33*a21*b21*b22*c32*a12-c33*a21*b21*c22*a32*b12+2*c33*b21*c21*a32*a22*b12+c33*b21*a22*a31*b22*c12-2*c33*b21*a22*a31*c22*b12+c33*b21*a22*b31*c22*a12-c33*b21*c21*a12*a32*b22+c33*b21*b22*a31*c22*a12+c33*c21*a22*b31*b22*a12+c33*a22*a21*b22*c32*b11+c33*a22*a21*b22*b32*c11-2*c33*a22*c21*b22*b32*a11+c33*b22*a21*c22*b32*a11-2*c33*b22*b21*a32*a11*c22+c23*b22*a31*b31*c22*a12-c23*a21*b32*a22*c31*b12-c23*a21*b32*b31*c22*a12+a13*a21*b22*b32*c22*c31+a13*b21*a22*c32*c31*b22-2*a13*b21*a22*c32*c22*b31-a13*b21*c21*c32*a32*b22-2*a13*b21*b22*a32*c22*c31-2*a13*c21*a22*b32*c31*b22+a13*c21*a22*c32*b22*b31-2*a13*c21*b22*a32*c22*b31+a13*c21*b22*b32*c22*a31+b13*a21*a22*c32*c31*b22+b13*a21*a22*c32*c22*b31+2*b13*a21*c21*c32*a32*b22+b13*a21*b22*a32*c22*c31-2*b13*a21*b22*c32*c22*a31-b13*a21*b21*c32*a32*c22-b13*a21*c21*b32*a32*c22-b13*b21*c21*c32*a32*a22+b13*c21*a22*a32*c22*b31-2*b13*c21*a22*a32*c31*b22-2*b13*c21*a22*b32*c22*a31-c13*a21*b21*c32*b32*a22+c13*a21*a22*b32*c31*b22+c13*a21*a22*b32*b31*c22-c13*a21*b21*c32*a32*b22-c13*a21*c21*b32*a32*b22-2*c13*a21*b22*b32*c22*a31+2*c13*a21*b21*b32*a32*c22-2*c13*b21*a22*a32*c22*b31+c13*b21*a22*a32*c31*b22+c13*b21*a22*b32*c22*a31+c13*c21*a22*b32*b22*a31+c13*c21*a22*a32*b22*b31+a23*a22*b31*c31*b22*c12+a23*a22*b31*c31*c22*b12+a23*b22*a31*c31*c22*b12+a23*b22*a31*c22*b31*c12-2*a23*b22*b31*c31*c22*a12+2*a23*a21*b32*c31*c22*b12+2*a23*a21*b32*c22*b31*c12-4*a23*a21*c32*b31*c22*b12+2*a23*a21*b32*c32*c11*b22-a23*b21*a32*c31*c22*b12-a23*b21*a32*c22*b31*c12+2*a23*b21*b32*c31*a22*c12-a23*b21*b32*c31*c22*a12-a23*b21*b32*c22*a31*c12+2*a23*b21*c32*a31*c22*b12-a23*b21*c32*a22*b31*c12-a23*b21*c32*a22*c31*b12+2*a23*b21*c32*b31*c22*a12-a23*b21*c32*b22*c31*a12+2*a23*b21*a32*c31*b22*c12-a23*b21*b32*c32*c11*a22-a23*b21*b32*c22*c32*a11-a23*b21*a32*c32*c11*b22-a23*b21*a32*c22*c32*b11-a23*c21*a32*b31*b22*c12-a23*c21*a32*b22*c31*b12+2*a23*c21*b32*a31*b22*c12-a23*c21*b32*a31*c22*b12+2*c23*a21*b32*b22*c31*a12+2*c23*a21*c32*b31*a22*b12-c23*a21*c32*b31*b22*a12-c23*a21*a32*b32*b11*c22-c23*a21*b32*a22*c32*b11-c23*a21*b32*b22*c32*a11-c23*b21*a32*a22*c32*b11-c23*b21*a32*b22*c32*a11-c23*b21*b32*a31*a22*c12-c23*b21*b32*a22*c31*a12-c23*b21*c32*a31*a22*b12+2*c23*b21*c32*a31*b22*a12-c23*b21*c32*a22*b31*a12-c23*b21*a32*a31*c22*b12+2*c23*b21*a32*a22*c31*b12-c23*b21*a32*b22*c31*a12+2*c23*c21*a32*b32*b11*a22+2*c23*c21*a32*b22*b32*a11-4*c23*c21*a32*b31*a22*b12+2*c23*c21*b32*a31*a22*b12-4*c23*c21*b32*a31*b22*a12+c23*a22*a32*b31*b22*c11-2*c23*a22*a32*b22*c31*b11-2*c23*a22*b32*a31*c22*b11+c23*a22*b32*b31*c22*a11-2*c23*a22*b32*b22*c31*a11+c23*a22*c32*b22*a31*b11-2*c23*b22*a32*b31*c22*a11+c23*b22*b32*a31*c22*a11+c23*b22*a32*a31*c22*b11-c23*a21*b32*a22*b31*c12-c23*a21*a32*b31*b22*c12+2*c23*a21*a32*b31*c22*b12+2*c23*a21*b32*a31*b22*c12-c23*a21*b32*a31*c22*b12-a33*a21*c21*b22*c32*b12+a33*a21*b22*c31*c22*b12+2*a33*a21*c21*b22*b32*c12-a33*a21*b21*c22*b32*c12-a33*a21*c21*b12*b32*c22-2*a33*b21*a22*c31*c22*b12+a33*b21*a22*c22*b31*c12-a33*b21*c21*a22*b32*c12+a33*b21*b22*c31*c22*a12-a33*b21*c21*b22*a32*c12-a33*b21*c21*c22*a32*b12+2*a33*b21*c21*c22*b32*a12+a33*c21*a22*b31*c22*b12+a33*c21*a22*b22*c31*b12-2*a33*c21*b22*a31*c22*b12+a33*c21*b22*b31*c22*a12+a33*a22*c21*b22*c32*b11+a33*a22*c21*b22*b32*c11+a33*a22*b21*c22*b32*c11-2*a33*a22*c21*b32*b11*c22+a33*a22*b21*c22*c32*b11+a33*b22*c21*c22*b32*a11+a33*b22*c21*c22*a32*b11-2*a33*b22*a21*c22*c32*b11+a33*b22*b21*c22*a32*c11+b33*a21*a22*c31*b22*c12+b33*a21*a22*c31*c22*b12-b33*a21*c21*b22*c32*a12-a23*c21*b32*a22*c31*b12-a23*c21*b32*b31*c22*a12+2*a23*c21*b32*b22*c31*a12-a23*c21*c32*b31*b22*a12-a23*c21*c32*b22*a31*b12+2*a23*c21*a32*b22*c32*b11-a23*c21*a32*b22*b32*c11-a23*c21*b32*b22*c32*a11+a23*a22*b32*c31*b22*c11-2*a23*a22*b32*c31*c22*b11+a23*a22*b32*c22*b31*c11+a23*a22*c32*b22*c31*b11-2*a23*b22*c32*a31*c22*b11+a23*b22*c32*b31*c22*a11+a23*b22*a32*c31*c22*b11+a23*b22*b32*c31*c22*a11-2*a23*b22*b32*c22*a31*c11+b23*a22*a31*c31*b22*c12-2*b23*a22*a31*c31*c22*b12+b23*a22*a31*c22*b31*c12+b23*b22*a31*c31*c22*a12-b23*a21*b32*c22*a31*c12-b23*a21*c32*a31*b22*c12+2*b23*a21*c32*b31*c22*a12-b23*a21*c32*b22*c31*a12+2*b23*a21*a32*c31*b22*c12-b23*a21*a32*c32*c11*b22+2*b23*a21*a32*c22*b32*c11-b23*a21*a32*c22*c32*b11+2*b23*b21*c32*a22*c31*a12-4*b23*b21*c32*a31*c22*a12+2*b23*b21*c32*a31*a22*c12+2*b23*b21*a32*c22*a31*c12-4*b23*b21*a32*c31*a22*c12+2*b23*b21*a32*c22*c32*a11-b23*c21*a32*a31*b22*c12+2*b23*c21*b32*a22*c32*a11-b23*c21*a32*b22*c32*a11-b23*c21*a32*c22*b32*a11-b23*c21*b32*a31*a22*c12+2*b23*c21*c32*a31*b22*a12-b23*c21*c32*a22*b31*a12-b23*c21*a32*a31*c22*b12+2*b23*c21*a32*a22*b31*c12-b23*c21*a32*b31*c22*a12-b23*c21*a32*b22*c31*a12+b23*a22*c32*a31*c22*b11-2*b23*a22*c32*b31*c22*a11+b23*a22*c32*b22*c31*a11+b23*a22*a32*c31*b22*c11+b23*a22*b32*c31*c22*a11+b23*a22*b32*c22*a31*c11-2*b23*a22*c32*a31*b22*c11-2*b23*b22*a32*c31*c22*a11+b23*b22*a32*c22*a31*c11+b23*b22*c32*a31*c22*a11-b23*a21*a32*c31*c22*b12-b23*a21*a32*c22*b31*c12+2*b23*a21*b32*c31*a22*c12-b23*a21*b32*c31*c22*a12-2*c23*a22*a31*b31*b22*c12,-b33*b21*c22*a31^2*c12-c33*a21*b31*a32*b21*c12-2*b23*c31*a32^2*c21*b11-b33*b21*a31*c21*a32*c12+c23*a31*b32^2*c21*a11+2*a23*b31*b32*c32*c21*a11+b23*a31*b21*c32^2*a11+b13*a21*a31*c32*c31*b22+2*a23*c31^2*b21*a32*b12-c23*b31^2*a32*a21*c12-c23*a31*a32*b32*c21*b11-a23*a32*c22*b31^2*c11+b33*b21*a31*c31*c22*a12-b13*a21*c31*c32*a32*b21-4*a33*b21*a32*c22*b31*c11+2*c33*a21*b31*a32*c21*b12-b33*a22*b22*c31^2*a11-2*c23*b31*a32^2*b21*c11-2*b33*a31*b32*c21^2*a12-a23*c31^2*b32*b21*a12-a33*a21*c31*b21*c32*b12-a13*b21*c31*b32*a32*c21-c23*a31^2*b32*c21*b12-2*c33*a31*b21^2*c32*a12+2*c23*a31*b32*a21*c32*b11+a23*a31*c32*b31*c22*b11+a13*c31*c32*a32*b21^2-c13*a21*c32*b31^2*a22+a33*a21*b31*c31*c22*b12-2*a33*c21*b31*a22*c31*b12+b33*b21*a31*c31*a22*c12+2*a33*b21*a32*c31*c22*b11-b13*c21*b32*c22*a31^2+a23*a31*c31*b32*c21*b12-a13*b21*b31*c32*a32*c21+2*b33*a21*c32*a31*c22*b11+b23*b31*c31*a32*c21*a12-2*c23*a31*c31*b21*a32*b12-a33*c21*b32*a31*b22*c11-b23*a31*b32*c32*c21*a11-b33*c21*a32*a31*c22*b11+c13*b21*b31*a32^2*c21+2*b33*c21*a32*a22*c31*b11-2*c23*b31*a32*b22*c31*a11+a33*c21*b31*b22*c31*a12-a23*b31^2*c32*c21*a12-a33*c21*b31^2*c22*a12-a33*a22*c22*b31^2*c11-c33*a21*c31*b32*b21*a12-a33*b21*c32*a31*c22*b11-b33*c21*a32*b31*c22*a11+c23*c31*b21*a32^2*b11+a33*b31*b32*c21^2*a12-b13*b21*a31*c32*a32*c21+b23*a31*c32*b31*c22*a11-a23*c31*b32*a21*c32*b11+a13*b21*a31*c32*c31*b22+2*b33*a21*c31*a32*b21*c12+2*c23*b31^2*a21*c32*a12+a13*c21*b31*b32*c31*a22+b13*c21*a31*c32*b31*a22-a33*c21*c32*b31*a22*b11-a33*a31*c31*b22^2*c11+2*b23*a31*b32*c32*a21*c11+2*a33*b21*c31*a32*c21*b12-b33*b21*a22*c31^2*a12+2*c23*b31*a32*b21*c32*a11+c33*b21*a31*b22*c31*a12+2*a33*c21*b32*b22*c31*a11+2*a33*c21*a22*b31^2*c12+a23*b31*b32*c31*c22*a11-b33*c21*a32*a22*b31*c11-b33*b31*c31*a22^2*c11+a23*b31*c31*b32*c21*a12-2*a23*a31*b32*c31*c22*b11+c33*c31*a32*b21^2*a12+b13*b21*c31*a32^2*c21+2*b13*b21*a32*c31^2*a22-2*b33*a22*a31*c31*c22*b11-b33*a21*a32*c31*c22*b11+2*a23*c31*b32*b21*c32*a11-b33*a21*a22*c31^2*b12+2*c33*a21*a31*b21*c32*b12-2*a23*b31*c31*a32*c21*b12-c33*b21*a32*b22*c31*a11-c23*c31*a32*b32*a21*b11-b13*a21*a32*c31^2*b22+b13*a21*a31*c32^2*b21+2*b33*a21*b32*c31*c22*a11-c33*a21*a32*b31*b22*c11+b23*a31*b32*c31*a22*c11-a13*a21*c31*c32*b32*b21+a13*b21*b31*c32*c31*a22+2*b33*b21*a32*c22*a31*c11-b33*c21*a31^2*c22*b12+b33*a21*a31*c22*b31*c12+2*b23*c31*a32*b32*c21*a11+a13*b21*b31*a32*c22*c31-b33*a21*c32*a22*b31*c11-2*c23*b31*c31*a21*b32*a12-2*b33*c31*a21^2*b32*c12+c13*a21*a31*c32*b22*b31-2*c13*c21*a31*b32*b31*a22-a33*b21*b32*c31*a22*c11+b23*c31*a32^2*b21*c11-b23*a32*a22*c31^2*b11+b13*c21*a31*a32*c22*b31+2*a33*c21*a32*b31*b22*c11-c33*c21*a32*b31*b22*a11+c13*b21*a31*a32*c31*b22-2*a33*c21*a31*b31*b22*c12+2*a23*b32*a22*c31^2*b11+c23*c31*a21*b32^2*a11+c23*b31*a32^2*c21*b11-c23*a32*a22*b31^2*c11+2*c23*b32*a31^2*c22*b11-a33*b21*a31*c21*b32*c12-2*a23*c31*b32^2*c21*a11-2*c33*a22*a31*b31*b22*c11+c23*b31*a32*a22*c31*b11+a33*b21*a31*c22*b31*c12+b33*a31*a32*c21^2*b12+b23*b31*c21*a32^2*c11+a13*a21*b31*c32^2*b21-a23*a31*b32*c32*c21*b11+a23*a31*b31*c32*b21*c12+b33*b31*c32*a21^2*c12+2*a33*b21*a32*c31*b22*c11+b33*c21*a31*b31*c22*a12-b23*b31*a32*c32*c21*a11+2*c33*b21*a31*b32*c21*a12+b33*c31*a21^2*c32*b12-c33*a21*b32*b22*c31*a11-b33*b21*a32*c31*c22*a11-2*b13*c21*b31*a32*c31*a22-a23*a32*b22*c31^2*b11-a33*b21*c32*a31*b22*c11+a23*c31*a21*b32^2*c11+c13*a21*b31*b32*c31*a22+c33*a21*a31*b31*b22*c12-c33*c21*b22*a31^2*b12-c33*c21*a22*b31^2*a12-a23*b32*b22*c31^2*a11-c33*a21*b32*a22*c31*b11+2*c33*a21*a32*b22*c31*b11-a23*c31*a32*b21*c32*b11-b23*c31*a32*b21*c32*a11-2*c23*a31*a32*b31*c22*b11+2*a33*b21*b31*c21*a32*c12+b33*b31*a32*c21^2*a12+c33*a31*a32*b21^2*c12-b13*c21*c32*b22*a31^2+b13*a31*b32*a32*c21^2-b13*a21*a31*c32*b32*c21-a33*c21*b32*a31*c22*b11-a23*b31*b32*c32*a21*c11-2*b23*a31*c32*a22*b31*c11-c33*b21*b32*a31*a22*c11-c33*a21*c31*b21*a32*b12-2*a13*a21*b31*c32*c31*b22-2*a13*c21*a31*b32*c31*b22-b33*c21*c32*a31*a22*b11+2*b33*c21*a31^2*b22*c12+a23*b31*a32*c31*c22*b11-c13*c31*b32^2*a21^2-c13*c31*a32^2*b21^2+a33*b22^2*c31^2*a11+a33*b31^2*c22^2*a11-a13*a31*c32^2*b21^2-a13*a31*b32^2*c21^2-b13*b31*a32^2*c21^2-b13*b31*c32^2*a21^2+c33*a22^2*b31^2*c11+b33*a22^2*c31^2*b11+b33*a31^2*c22^2*b11+c33*a31^2*b22^2*c11+2*b33*a21*b22*c31^2*a12-a33*a21*c22*b31^2*c12-a33*a21*b22*c31^2*b12+a33*a31*c32*b21^2*c12-2*a33*c31*a32*b21^2*c12+a33*c31*b21^2*c32*a12+2*a33*b21*a22*c31^2*b12-a33*b21*b22*c31^2*a12+a33*a31*b32*c21^2*b12-2*a33*b31*a32*c21^2*b12-a33*a22*b22*c31^2*b11-a33*a31*b31*c22^2*b11-c23*b31^2*a32*c21*a12-2*c23*a31*a21*b32^2*c11-c23*c32*b22*a31^2*b11-c23*a31^2*b32*b21*c12+2*c23*a31^2*b21*c32*b12-c23*b32*a31^2*b22*c11-b33*b22*c22*a31^2*c11-b33*a31*b31*c22^2*a11+b23*b31*a21*c32^2*a11-b23*c32*a31^2*c22*b11-b23*a31^2*c32*b21*c12-b23*a31^2*c32*c21*b12+2*b23*a31^2*c21*b32*c12-b23*b32*c22*a31^2*c11+2*b23*c32*a31^2*b22*c11-2*b23*a31*a21*c32^2*b11+2*b23*a32*b22*c31^2*a11-b23*b32*a22*c31^2*a11-b23*c31^2*a32*a21*b12-b23*c31^2*a32*b21*a12+2*b23*c31^2*a21*b32*a12+2*c23*a32*b31^2*c22*a11-c23*c32*a22*b31^2*a11-a23*c32*b31^2*c22*a11-a23*b31^2*c32*a21*c12+2*a23*b31^2*c21*a32*c12+a23*b31*a21*c32^2*b11-2*a23*b31*b21*c32^2*a11+a23*a31*c21*b32^2*c11+a23*a31*b21*c32^2*b11+2*a23*c32*a22*b31^2*c11-a23*c31^2*b32*a21*b12+a33*c21*a31*b31*c22*b12+a33*c21*a31*b22*c31*b12-c33*a21*a32*b31*c22*b11+2*c33*a21*b32*a31*b22*c11+2*c33*a21*b32*a31*c22*b11+2*a13*b21*a31*c32*b32*c21+a13*b21*a31*b32*c22*c31-2*a13*b21*a31*c32*c22*b31+a13*c21*a31*b32*b31*c22+a13*c21*a31*c32*b22*b31+a13*c21*b31*a32*c31*b22+b13*a21*a31*b32*c22*c31-2*b13*a21*a31*c32*c22*b31+2*b13*a21*b31*c32*a32*c21+b13*a21*b31*a32*c22*c31+b13*a21*b31*c32*c31*a22-b13*a21*c31*b32*a32*c21-2*b13*b21*a31*a32*c22*c31-2*b13*b21*a31*c32*c31*a22+2*a33*c21*a32*b31*c22*b11-4*a33*c21*a32*b22*c31*b11-a33*c21*b32*a22*b31*c11+2*a33*c21*b32*a22*c31*b11-a33*c21*b32*b31*c22*a11-a33*c21*c32*b31*b22*a11+2*a33*c21*c32*b22*a31*b11+a33*a22*b31*c31*b22*c11+a33*a22*b31*c31*c22*b11-2*a33*b22*b31*c31*c22*a11-b33*a21*c32*a22*c31*b11-b33*a21*c32*b31*c22*a11-b33*a21*c32*b22*c31*a11-b33*a21*a31*c32*b21*c12-b33*a21*a31*c32*c21*b12-2*b33*a21*a31*c31*b22*c12+b33*a21*a31*c31*c22*b12+2*b33*a21*a31*c21*b32*c12-b33*a21*b31*c32*c21*a12+b33*a21*b31*c31*a22*c12-2*b33*a21*b31*c31*c22*a12-b33*a21*b31*c21*a32*c12-b33*a21*c31*a32*c21*b12+2*b33*a21*c31*b32*c21*a12-b33*a21*c31*b21*c32*a12-b33*a21*a32*c31*b22*c11+2*b33*a21*a32*c22*b31*c11+2*b33*a21*b32*c31*a22*c11-4*b33*a21*b32*c22*a31*c11+2*b33*a21*c32*a31*b22*c11-b33*b21*c31*a32*c21*a12-b33*b21*a32*c31*a22*c11-b33*b21*c32*a31*a22*c11-b33*b21*c32*a31*c22*a11+2*b33*b21*c32*a22*c31*a11+2*b33*b21*a31*c32*c21*a12-2*b33*c21*a31*a22*b31*c12+b33*c21*a31*a22*c31*b12+2*b33*c21*a32*b22*c31*a11+2*b33*c21*b32*a31*a22*c11+2*b33*c21*b32*a31*c22*a11-4*b33*c21*b32*a22*c31*a11-b33*c21*c32*a31*b22*a11+2*b33*c21*c32*a22*b31*a11-2*b33*c21*a31*b22*c31*a12+b33*b22*a31*c31*c22*a11+b33*c21*b31*a22*c31*a12-b33*c21*a32*a31*b22*c11+b33*a22*b31*c31*c22*a11+b33*a22*a31*c31*b22*c11+b33*a22*a31*c22*b31*c11-c33*a21*a31*b32*c21*b12-c33*a21*a31*b32*b21*c12-2*c33*a21*a31*b31*c22*b12+c33*a21*a31*b22*c31*b12+c23*a31*b31*a32*b21*c12-a13*a21*b31*c32*b32*c21-2*a13*a21*b31*b32*c22*c31-2*b23*a31*a32*c31*b22*c11+b23*a31*a32*c31*c22*b11+b23*a31*a32*c22*b31*c11-b23*a31*a32*c21*b32*c11+b23*a31*b32*c31*c22*a11+c23*b31*c31*a32*b21*a12-c23*c31*a32*b32*b21*a11+c23*a31*b31*a32*c21*b12+2*c23*b31*a32*a21*b32*c11-c23*b31*a32*a21*c32*b11-c23*b31*a32*b32*c21*a11+c23*b31*b32*a22*c31*a11-c23*b31*b32*a21*c32*a11+c23*b31*c31*a32*a21*b12+c23*a31*b31*a21*b32*c12-2*c23*a31*b31*a21*c32*b12+c23*a31*b31*b32*c21*a12-2*c23*a31*b31*b21*c32*a12+c23*a31*c31*b32*a21*b12+c23*a31*c31*b32*b21*a12+2*c23*a31*a32*b32*b21*c11+c23*a31*a32*b31*b22*c11+c23*a31*a32*b22*c31*b11-c23*a31*a32*b21*c32*b11+c23*a31*b32*a22*b31*c11-2*c23*a31*b32*a22*c31*b11-2*c23*a31*b32*b31*c22*a11+c23*a31*b32*b22*c31*a11-c23*a31*b32*b21*c32*a11+c23*a31*c32*b31*a22*b11+c23*a31*c32*b31*b22*a11+a33*b22*a31*c31*c22*b11+a33*b22*a31*c22*b31*c11+2*a33*a21*b31*c32*c21*b12+a33*a21*b31*c31*b22*c12-a33*a21*b31*c21*b32*c12-a33*a21*c31*b32*c21*b12-a33*a21*b32*c31*b22*c11-a33*a21*b32*c31*c22*b11+2*a33*a21*b32*c22*b31*c11-a33*a21*c32*b31*b22*c11-a33*a21*c32*b31*c22*b11+2*a33*a21*c32*b22*c31*b11-a33*a21*b31*c32*b21*c12+2*a33*a21*c31*b32*b21*c12+2*a33*b21*c32*a22*b31*c11-a33*b21*c32*a22*c31*b11+2*a33*b21*c32*b31*c22*a11-a33*b21*c32*b22*c31*a11-a33*b21*a31*c32*c21*b12+a33*b21*a31*c31*b22*c12-2*a33*b21*a31*c31*c22*b12-a33*b21*b31*c32*c21*a12-2*a33*b21*b31*c31*a22*c12+a33*b21*b31*c31*c22*a12-a33*b21*c31*b32*c21*a12-a33*b21*b32*c31*c22*a11+2*a33*b21*b32*c22*a31*c11-c33*b21*a31^2*b22*c12+2*c33*b21*a31^2*c22*b12-c33*b31*a22^2*c31*b11-c33*a22*b31^2*c22*a11-c33*b22*a31^2*c22*b11-c33*a31*b22^2*c31*a11-2*c33*b31*a21^2*c32*b12+c33*c31*b32*a21^2*b12+2*c33*a21*b31^2*c22*a12-c33*a21*a22*b31^2*c12+c33*b31*a21^2*b32*c12+2*a13*a21*c32*c22*b31^2+2*a13*a21*b32*c31^2*b22+a13*a21*c31*b32^2*c21-a13*b21*a32*c31^2*b22-a13*b21*b32*c31^2*a22+a13*b31*b32*a32*c21^2-a13*c21*a32*c22*b31^2-a13*c21*c32*b31^2*a22-b13*a21*b32*c31^2*a22+2*b13*b21*c32*c22*a31^2+b13*c31*c32*b32*a21^2+c13*a31*c32*a32*b21^2+2*c13*c21*b32*b22*a31^2+2*c13*c21*a32*b31^2*a22+c13*b31*c32*b32*a21^2+c13*a21*a31*b32^2*c21-c13*a21*a32*c22*b31^2-c13*b21*c32*b22*a31^2-c13*b21*b32*c22*a31^2-c33*a21*b32*a22*b31*c11-c33*a21*b32*b31*c22*a11+2*c33*a21*c32*b31*a22*b11+2*c33*a21*c32*b31*b22*a11-4*c33*a21*c32*b22*a31*b11-c33*b21*a31*a32*c21*b12+c33*b21*a31*a22*b31*c12-2*c33*b21*a31*a22*c31*b12-c33*b21*a32*a22*c31*b11+2*c33*b21*a32*b31*c22*a11-c33*b21*b32*a31*c22*a11+2*c33*b21*b32*a22*c31*a11+2*c33*b21*c32*a31*a22*b11+2*c33*b21*c32*a31*b22*a11-4*c33*b21*c32*a22*b31*a11-2*c33*b21*a31*b31*c22*a12-c33*b21*b31*a32*c21*a12+c33*b21*b31*a22*c31*a12-c33*b21*a32*a31*b22*c11-c33*b21*a32*a31*c22*b11+2*c33*b21*a32*a22*b31*c11-c33*c21*b32*a31*a22*b11-c33*c21*b32*a31*b22*a11+2*c33*c21*b32*a22*b31*a11-c33*c21*a32*b31*a22*b11+2*c33*c21*a32*b22*a31*b11+c33*c21*a31*b31*a22*b12+c33*c21*a31*b31*b22*a12+c33*a22*a31*b22*c31*b11+c33*a22*b31*b22*c31*a11+c33*a22*a31*b31*c22*b11+c33*b22*a31*b31*c22*a11+b13*c21*a31*a32*c31*b22+b13*c21*a31*b32*c31*a22-c13*a21*a31*c32*b32*b21-2*c13*a21*a31*b32*c31*b22+c13*a21*a31*b32*b31*c22-c13*a21*b31*b32*a32*c21+c13*a21*b31*a32*c31*b22-c13*a21*b31*c32*a32*b21+2*c13*a21*c31*b32*a32*b21+c13*b21*a31*a32*c22*b31-c13*b21*a31*b32*a32*c21+c13*b21*a31*b32*c31*a22+c13*b21*a31*c32*b31*a22-2*c13*b21*b31*a32*c31*a22-2*c13*c21*a31*a32*b22*b31+a23*b31*c32*b22*c31*a11+a23*a31*b32*c31*b22*c11+a23*a31*b32*c22*b31*c11-2*a23*a31*c32*b31*b22*c11+a23*a31*c32*b22*c31*b11-2*a23*b31*c32*a22*c31*b11+a23*a31*b31*c32*c21*b12-2*a23*a31*b31*c21*b32*c12+a23*a31*c31*b32*b21*c12-2*a23*a31*c31*b21*c32*b12-a23*a31*b32*c32*b21*c11-a23*c31*a32*b32*b21*c11+2*a23*c31*a32*b32*c21*b11+a23*b31*c31*b21*c32*a12+2*a23*b31*a32*c32*b21*c11-a23*b31*a32*c32*c21*b11+a23*b31*a32*c31*b22*c11-a23*b31*a32*c21*b32*c11-2*a23*b31*b32*c31*a22*c11-2*a23*b31*c31*a32*b21*c12+a23*b31*c31*a21*b32*c12+a23*b31*c31*a21*c32*b12+2*b23*c31*a32*a21*c32*b11-b23*c31*b32*a21*c32*a11+b23*b31*c31*a32*a21*c12-2*b23*b31*c31*a21*c32*a12-b23*b31*a32*c32*a21*c11+b23*b31*a32*c31*a22*c11-2*b23*b31*a32*c31*c22*a11+b23*b31*c32*a22*c31*a11-b23*c31*a32*a21*b32*c11+b23*a31*c32*a22*c31*b11-2*b23*a31*c32*b22*c31*a11+b23*a31*b31*c32*a21*c12+b23*a31*b31*c32*c21*a12-2*b23*a31*b31*c21*a32*c12+b23*a31*c31*a32*b21*c12+b23*a31*c31*a32*c21*b12-2*b23*a31*c31*a21*b32*c12+b23*a31*c31*a21*c32*b12-2*b23*a31*c31*b32*c21*a12+b23*a31*c31*b21*c32*a12-b23*a31*a32*c32*b21*c11+2*b23*a31*a32*c32*c21*b11+c33*a21*b31*a22*c31*b12-c33*a21*b31*b32*c21*a12-2*c33*a21*b31*b22*c31*a12+2*c33*a21*b31*b21*c32*a12,-4*a23*c33*b31*b21*c32*a11+2*a13*c33*a21*c22*b31^2-a23*a33*c31*b32*b21*c11-b33*c33*a21*c21*b31*a12+b23*c33*a31*c21*b31*a12+2*a23*b33*c31*b21*c32*a11-2*c33^2*a21*b22*a31*b11-2*b23*c33*a31*b22*c31*a11+c13*b23*b31*a21*a32*c31+a13*b23*b31*c31*c21*a32+c23*b33*a31*c21*b31*a12+c33^2*a21*b21*b31*a12+a33^2*c21*b31*b22*c11-b13*c33*c21*b22*a31^2-a33*c33*a21*b21*b31*c12+a23*c33*a31*b21*b31*c12+2*c13*a33*c21*b31^2*a22-a33*b33*a21*c31*b22*c11+a23*c23*a31*b11*b31*c32-b13*a33*b21*a31*c21*c32-2*a23*b33*a31*c21*b31*c12-2*c13*a33*c21*a31*b22*b31+a23*c23*b31*a32*c31*b11+c23*a33*a31*b22*c31*b11-b23^2*a31*c32*c31*a11+c33^2*a21*b31*b22*a11+2*c23*c33*b21*a31^2*b12+a23*a33*b31*c31*c22*b11-a33*b33*c21*a31*c22*b11-a13*b23*b21*a32*c31^2+c13*a23*a31*b21*b32*c31+a23*c33*a31*b31*c22*b11-a23*c33*b31*a21*b32*c11+2*b23*a33*b31*c21*a32*c11-a13*a33*b21*b31*c21*c32-2*a13*b23*b31*c31*c32*a21+a33*b33*c21^2*b31*a12-a33*c33*a21*b31*b22*c11+b33^2*a21*c31*c22*a11+b13*c23*b31*a21*a32*c31+b13*b23*a31*c31*c32*a21+a23*c33*b31*a21*c31*b12+b23*c33*a31*b31*c22*a11+2*b23*c33*a31*b21*c32*a11+c33^2*a21*b21*a31*b12+a33^2*b21*c21*b31*c12+2*a33*b33*a21*c22*b31*c11-a13*c23*c21*a32*b31^2+c33^2*b21*a31*a22*b11+c13*b23*a31*a21*c32*b31-b33*c33*a21*b22*c31*a11+c23*c33*a31*b31*a22*b11+c13*b33*b21*a31*c31*a22+2*b33*c33*a21*a31*b22*c11+c13*c33*b21*a31*b31*a22+a23*b33*a31*c21*c31*b12+a23*b23*a31*c32*c31*b11-a23*c33*c21*b31^2*a12-a13*a33*c21*c22*b31^2-a33*b33*a21*c31*c22*b11-a13*c33*b21*c21*a32*b31+2*a23*c33*b31*a32*b21*c11+a13*a23*b31*c31*c32*b21-a33*b33*a21*c21*c31*b12-2*a13*b33*c21*a31*c31*b22+c13*b33*a21^2*c32*b31+2*b13*a33*a21*b31*c21*c32-a23*b33*c31*a32*b21*c11+a13*c33*b21*b31*c31*a22-2*c13*b33*a21^2*b32*c31-4*b23*a33*c31*a32*c21*b11-4*b23*c33*a31*a21*c32*b11-c13*a33*a21*b31*c21*b32+b33^2*a21*c21*c31*a12-a33*c33*b21*a22*c31*b11+a33^2*c21*b31*c22*b11-c23*b33*a31*a32*c21*b11-b33*c33*a21*a22*b31*c11-c23*a33*a31*b32*c21*b11-a33*b33*b21*c21*a31*c12-b23*c33*b31*a32*a21*c11-a23*b33*c31*a21*c32*b11-c13*c33*b21*b22*a31^2-2*a13*b33*a21*b31*c22*c31-c23*b33*b31*a21*c32*a11-a23*c33*c31*b21*a32*b11-b13*a33*a21*c31*c32*b21+b23*c23*a31*a32*c31*b11+c23*b33*a31*b21*c31*a12+a13*c23*a31*b21*b32*c31+2*c13*a23*c21*a32*b31^2-b23*c23*b32*a31^2*c11+b23*c33*a31*a21*c31*b12+2*a23*c33*a22*b31^2*c11-a23*c33*a21*b31^2*c12-b23*c33*c31*a32*b21*a11+a33*b33*c21^2*a31*b12+c13*c23*a31*b21*a32*b31-a23*b33*b21*c31^2*a12-a23*c23*a32*b31^2*c11+2*a33*b33*b21*c22*a31*c11+a23*c23*b31*b32*c31*a11+a13*b33*c21*a31*c22*b31-a33*c33*b21*b22*c31*a11+b23*c33*a31*b21*c31*a12-2*c23*b33*a31*b31*c22*a11-b13*c33*b21*a31*c21*a32-2*a23*c33*a31*b31*b22*c11+a13*b33*b21*a31*c22*c31+2*c23*b33*a31*a21*c32*b11+a23*b23*a31*c11*c31*b32-a23*b33*b31*c21*a32*c11-2*b23*c33*b31*a21*c31*a12-c13*c33*a21*b21*b32*a31+2*a13*b33*a21*c31^2*b22-a13*b33*b21*c31^2*a22-2*b13*a23*a31*c31*c32*b21-a23*b33*a31*c32*c21*b11-b23*b33*a31*c21*a32*c11-c13*b23*b21*c32*a31^2+c33^2*b21*a31*b22*a11-2*c33^2*b21*a22*b31*a11+b33*c33*a21^2*c31*b12+b33*c33*a21^2*b31*c12+b23*a33*b31*c31*c12*a21-b23*a33*a31*c21*b32*c11+a23*b33*a31*c22*b31*c11+2*b23*a33*c31*a32*b21*c11+c13*a23*b31*a21*b32*c31+2*a13*c33*a21*b21*c32*b31-2*b23*b33*a31*c31*c12*a21-2*b23*b33*a31*c21*c31*a12-a13*a33*b21*c31*c21*b32-c23*a33*b31*a21*c32*b11-2*a23*b33*a31*c31*c22*b11-a13*a33*b21*c31^2*b22+a13*a33*c31*c32*b21^2+c13*c33*b31*b32*a21^2-a33*b33*c21*b31*c22*a11+a13*b33*c21*b31*c31*a22+2*b13*c33*b21*c22*a31^2-c13*c23*b21*b32*a31^2-c23*a33*c21*b31^2*a12-c23^2*a31*b32*b31*a11+2*c23*a33*b31^2*c22*a11-a23*c23*c32*b31^2*a11+2*c13*a33*b21*c21*a32*b31+c33^2*a21*b31*a22*b11+2*b23*a33*c31*a21*c32*b11-c23*a33*a21*b31^2*c12-c23*b33*a31^2*b22*c11+c23*a33*b31*b21*c31*a12+a13*a33*b21*b31*c22*c31+c13*c23*a31*b31*b32*a21+c23*a33*a31*b31*b22*c11+2*a13*b33*b21*a31*c21*c32+2*c13*b23*c21*b32*a31^2+c13*c33*a31*b21^2*a32-a13*b33*a21*c31*c32*b21+2*c23*c33*b31*a32*b21*a11+2*c13*a33*a21*b21*b32*c31+a13*c23*b31*b21*a32*c31-a23*b33*b31*c32*a21*c11-a13*a23*b21*b32*c31^2-2*b23*a33*a31*c21*b31*c12+b13*a23*b31*c31*c32*a21+2*b23*b33*a21*c31^2*a12+b33^2*c21*a31*c22*a11-2*b33^2*c21*a22*c31*a11-c13*c33*a21*b31^2*a22+2*c13*b33*c21*b22*a31^2+b23*c33*a31*a22*c31*b11-2*b23*a33*a31*c31*b22*c11+a33^2*b21*c31*c22*b11-2*a33^2*b21*c22*b31*c11+b13*b33*c21*a31*c31*a22-2*c23*a33*a31*b21*c31*b12-4*a23*b33*c31*b32*c21*a11-b23*b33*c31*a32*a21*c11-c13*a23*a21*c32*b31^2+c13*b33*a21*b31*c31*a22-c13*c23*a21*a32*b31^2-a33*b33*a21*c21*b31*c12+c23^2*b32*b11*a31^2+c23^2*a32*a11*b31^2+a23^2*c32*c11*b31^2+a23^2*b32*b11*c31^2+b23^2*c32*c11*a31^2+b23^2*a32*a11*c31^2-b33^2*c31*c12*a21^2-b33^2*a31*a12*c21^2-c33^2*b31*b12*a21^2-c33^2*a31*a12*b21^2-a33^2*c31*c12*b21^2-a33^2*b31*b12*c21^2+a33^2*b21*c21*c31*b12-2*a33^2*c21*b22*c31*b11+a33^2*b21*c31*b22*c11+a33*c33*b21^2*c31*a12+a33*c33*b21^2*a31*c12-a23*c33*b31^2*c22*a11+b33^2*a21*c31*a22*c11-2*b33^2*a21*c22*a31*c11+b33^2*a21*c21*a31*c12+b33^2*c21*a31*a22*c11+2*a23*b33*a22*c31^2*b11-a23*b33*b22*c31^2*a11-a23*b33*a21*c31^2*b12-a23*a33*c22*b31^2*c11-a23*a33*b22*c31^2*b11+2*a23*a33*c21*b31^2*c12+2*a23*a33*b21*c31^2*b12-a23*b23*a32*c31^2*b11-a23*b23*b32*c31^2*a11-a23^2*b31*c11*c31*b32-a23^2*b31*c32*c31*b11-c23^2*a31*b11*b31*a32-c23*a33*a22*b31^2*c11+2*c23*b33*a31^2*c22*b11-c23*b33*c21*a31^2*b12-c23*b33*b21*a31^2*c12+2*c23*c33*a21*b31^2*a12-c23*c33*a22*b31^2*a11-c23*c33*b22*a31^2*b11-a13*a23*b31^2*c21*c32+2*a13*b23*a21*b32*c31^2+2*a13*c23*a21*c32*b31^2+a13*a33*b31*c21^2*b32+a13*b33*c21^2*a32*b31-2*a13*b33*c21^2*b32*a31+a13*c33*b21^2*a32*c31-2*a13*c33*b21^2*c32*a31-a13*c33*c21*b31^2*a22-b23*c33*c21*a31^2*b12-b23^2*a31*c11*c31*a32+2*b23*c33*a31^2*b22*c11-b23*c33*a31^2*c22*b11-b23*c33*b21*a31^2*c12-b23*a33*a22*c31^2*b11+2*b23*a33*b22*c31^2*a11-b23*a33*a21*c31^2*b12-b23*a33*b21*c31^2*a12-b23*b33*c22*a31^2*c11-b23*b33*a22*c31^2*a11+2*b23*b33*c21*a31^2*c12-b23*c23*c32*a31^2*b11-b13*a23*a21*b32*c31^2+2*b13*a23*b21*a32*c31^2-b13*b23*a21*a32*c31^2-b13*b23*a31^2*c21*c32-b13*c23*c21*b32*a31^2+2*b13*c23*b21*c32*a31^2-b13*a33*a21*c31^2*b22+2*b13*a33*b21*c31^2*a22-2*b13*a33*c21^2*a32*b31+b13*a33*c21^2*b32*a31-b13*b33*a21*c31^2*a22+b13*b33*c31*c32*a21^2+b13*b33*a31*c21^2*a32-b13*b33*c21*c22*a31^2+b13*c33*a21^2*b32*c31-2*b13*c33*a21^2*c32*b31-c13*a33*a21*c22*b31^2-2*c13*a33*b21^2*a32*c31+c13*a33*b21^2*c32*a31-c13*b33*b21*c22*a31^2+c23*a33*a31*b31*b12*c21+c23*a33*a31*b21*b31*c12+c23*a33*b31*a21*c31*b12-c23*a33*a31*b21*c32*b11-4*c23*a33*b31*a32*b21*c11+2*c23*a33*b31*a32*c21*b11+c23*a33*b31*a22*c31*b11+2*c23*a33*b31*a21*b32*c11-c23*a33*b31*b32*c21*a11-2*c23*a33*b31*b22*c31*a11+2*c23*a33*b31*b21*c32*a11-c23*a33*c31*b32*a21*b11-c23*a33*c31*b32*b21*a11+2*c23*a33*c31*b21*a32*b11+2*c23*a33*a31*b32*b21*c11+2*a33*b33*a21*c31*c12*b21-a33*b33*b21*c31*a22*c11-a33*b33*b21*c31*c22*a11-a33*b33*b21*c21*c31*a12-a33*b33*c21*a31*b22*c11-a33*b33*c21*a22*b31*c11+2*a33*b33*c21*a22*c31*b11+2*a33*b33*c21*b22*c31*a11-a33*c33*a21*b31*c22*b11+2*a33*c33*a21*b22*c31*b11+2*a33*c33*a21*b31*b12*c21-a33*c33*a21*b21*c31*b12-a33*c33*b21*a31*b22*c11-a33*c33*b21*a31*c22*b11+2*a33*c33*b21*a22*b31*c11+2*a33*c33*b21*b31*c22*a11-a33*c33*b21*c21*a31*b12-a33*c33*b21*c21*b31*a12-a33*c33*c21*b31*a22*b11-a33*c33*c21*b31*b22*a11+2*a33*c33*c21*b22*a31*b11+a23*b33*a31*c31*b22*c11+2*a23*b33*a31*c21*b32*c11-2*c13*a23*b31*b21*a32*c31+c13*a23*a31*b21*c32*b31-2*c13*b23*a31*c21*a32*b31-2*c13*b23*a31*a21*b32*c31+c13*b23*a31*b21*a32*c31-c13*a33*a21*b21*c32*b31+c13*a33*a21*b31*c31*b22-c13*a33*b21*c21*b32*a31+c13*a33*b21*a31*c31*b22+c13*a33*b21*a31*c22*b31-2*c13*a33*b21*b31*c31*a22-c13*b33*a21*c21*a32*b31+2*c13*b33*a21*c21*b32*a31+2*c13*b33*a21*b21*a32*c31-c13*b33*a21*b21*c32*a31-2*c13*b33*a21*a31*c31*b22+c13*b33*a21*a31*c22*b31-c13*b33*b21*a31*c21*a32-2*c13*b33*c21*a31*b31*a22+c13*c33*a21*a31*b22*b31-c13*c33*a21*b21*a32*b31+2*a23*b33*b31*c32*c21*a11-2*a23*b33*b31*c31*a22*c11+a23*c33*a31*b31*b12*c21-2*a23*c33*a31*b21*c31*b12+a23*c33*b31*b21*c31*a12+a23*c33*a31*b22*c31*b11+2*a23*c33*a31*b21*c32*b11-a23*c33*b31*a32*c21*b11-2*a23*c33*b31*a22*c31*b11+2*a23*c33*b31*a21*c32*b11+2*a23*c33*b31*b32*c21*a11+a23*c33*b31*b22*c31*a11-a23*c33*c31*b32*a21*b11+2*a23*c33*c31*b32*b21*a11-a23*c33*a31*b32*b21*c11-a23*c33*a31*b32*c21*b11-2*a23*a33*b31*c31*c12*b21-2*a23*a33*b31*c21*c31*b12+2*a23*a33*b31*c32*b21*c11-a23*a33*b31*c32*c21*b11+a23*a33*b31*c31*b22*c11-a23*a33*b31*c21*b32*c11+2*a23*a33*c31*b32*c21*b11-a23*a33*c31*b21*c32*b11+a23*b33*b31*c31*c12*a21+a23*b33*b31*c21*c31*a12+a23*b33*b31*c31*c22*a11+2*a23*b33*c31*a32*c21*b11+2*a23*b33*c31*a21*b32*c11+a23*b33*a31*c31*c12*b21-a23*b33*a31*c32*b21*c11+2*b33*c33*a21*a31*c22*b11-b33*c33*a21*a22*c31*b11-b33*c33*a21*b31*c22*a11-b33*c33*a21*c21*a31*b12-b33*c33*a21*b21*a31*c12-b33*c33*a21*b21*c31*a12-b33*c33*b21*a31*a22*c11-b33*c33*b21*a31*c22*a11+2*b33*c33*b21*a22*c31*a11+2*b33*c33*b21*a31*a12*c21-2*a13*b23*a31*c31*c21*b32+a13*c23*a31*b31*c21*b32-2*a13*c23*b31*a21*b32*c31-2*a13*c23*a31*b21*c32*b31+a13*a33*c21*b31*c31*b22-a13*b33*a21*b31*c21*c32+2*a13*b33*a21*c31*c21*b32-a13*b33*b21*c31*c21*a32-2*a13*c33*a21*b31*c31*b22-a13*c33*a21*b31*c21*b32-a13*c33*a21*b21*b32*c31+2*a13*c33*b21*c21*b32*a31+a13*c33*b21*a31*c31*b22-2*a13*c33*b21*a31*c22*b31+a13*c33*c21*a31*b22*b31+a13*b23*a31*c31*c32*b21+a13*b23*a31*b31*c21*c32+a13*a23*b31*c31*c21*b32-2*b13*a23*b31*c31*c21*a32+b13*a23*a31*b31*c21*c32+b13*a23*a31*c31*c21*b32+b13*b23*a31*c31*c21*a32-2*b13*c23*a31*a21*c32*b31+b13*c23*a31*c21*a32*b31+b13*c23*a31*a21*b32*c31-2*b13*c23*a31*b21*a32*c31+b13*a33*a21*b31*c22*c31-b13*a33*a21*c31*c21*b32-2*b13*a33*b21*a31*c22*c31+2*b13*a33*b21*c31*c21*a32+b13*a33*c21*a31*c31*b22+b13*a33*c21*a31*c22*b31-2*b13*a33*c21*b31*c31*a22+b13*b33*a21*a31*c22*c31-b13*b33*a21*c31*c21*a32+2*b13*c33*a21*c21*a32*b31-b13*c33*a21*c21*b32*a31-b13*c33*a21*b21*a32*c31+2*b13*c33*a21*b21*c32*a31+b13*c33*a21*a31*c31*b22-b13*b33*a21*a31*c21*c32-2*b13*c33*a21*a31*c22*b31+b13*c33*a21*b31*c31*a22-2*b13*c33*b21*a31*c31*a22+b13*c33*c21*a31*b31*a22-2*c13*a23*a31*b31*c21*b32-2*a23*b23*a31*c32*c11*b31+a23*b23*b31*c11*c31*a32+a23*b23*b31*c32*c31*a11+a23*c23*a31*b32*b31*c11-2*a23*c23*a31*b32*b11*c31+b23*c33*b31*a22*c31*a11+2*b23*c33*b31*a21*c32*a11-b23*c33*c31*a21*b32*a11+2*b23*c33*c31*a32*a21*b11-b23*c33*a31*a32*b21*c11+2*b23*c33*a31*a32*c21*b11-2*b23*c33*a31*a22*b31*c11+2*b23*c33*a31*a21*b32*c11-b23*c33*a31*b32*c21*a11-b23*c33*b31*a32*c21*a11-b23*a33*b31*c32*c21*a11+b23*a33*b31*c31*a22*c11+2*b23*b33*c31*a32*c21*a11-b23*b33*c31*a21*c32*a11+2*b23*b33*a31*c32*a21*c11-b23*b33*a31*c32*c21*a11+b23*b33*a31*c31*a22*c11+b23*b33*a31*c31*c22*a11+b23*c33*a31*a21*b31*c12+b23*c23*a31*a32*b31*c11+b23*c23*a31*b32*c31*a11+b23*c23*a31*c32*b31*a11-2*b23*c23*b31*a32*a11*c31+b23*a33*b31*c21*c31*a12-2*b23*a33*b31*c31*c22*a11-b23*a33*c31*a21*b32*c11+2*b23*a33*c31*b32*c21*a11-b23*a33*c31*b21*c32*a11+b23*a33*a31*c31*c12*b21+b23*a33*a31*c21*c31*b12-b23*a33*a31*c32*b21*c11+2*b23*a33*a31*c32*c21*b11+b23*a33*a31*c31*c22*b11+b23*a33*a31*c22*b31*c11-b23*a33*b31*c32*a21*c11-2*c23*a33*a31*b31*c22*b11+c23*b33*a31*a21*c31*b12+c23*b33*a31*a21*b31*c12-2*c23*b33*b31*a21*c31*a12+c23*b33*b31*a22*c31*a11-c23*b33*c31*a32*b21*a11+2*c23*b33*c31*a21*b32*a11-c23*b33*c31*a32*a21*b11+2*c23*b33*a31*a32*b21*c11+c23*b33*a31*a22*b31*c11-2*c23*b33*a31*a22*c31*b11-4*c23*b33*a31*a21*b32*c11+2*c23*b33*a31*b32*c21*a11+c23*b33*a31*b22*c31*a11-c23*b33*a31*b21*c32*a11+2*c23*b33*b31*a32*a21*c11-c23*b33*b31*a32*c21*a11-2*c23*c33*a31*b31*b12*a21-2*c23*c33*a31*b21*b31*a12+2*c23*c33*a31*b32*a21*b11-c23*c33*a31*b32*b21*a11+c23*c33*a31*b31*b22*a11-c23*c33*a31*b21*a32*b11-c23*c33*b31*a21*b32*a11-c23*c33*b31*a32*a21*b11-b33*c33*c21*a31*a22*b11-b33*c33*c21*a31*b22*a11+2*b33*c33*c21*a22*b31*a11,-b13*a23*c13*a21*c31*b12-a23*a13*c13*b31*c22*b11-2*b13^2*c23*a22*c31*a11+c13*b23*a33*a11*b21*c12+2*b13*a13*a23*c22*b31*c11-b13*a13*c23*a32*c21*b11-2*a13^2*b23*c21*b32*c11+c13*b23*c23*a11*a31*b12+a23*b13^2*c31*a22*c11+a23*c13^2*b32*b21*a11+a23*b13^2*c31*c12*a21-a13*b23*c13*b21*a31*c12+a13*b23*c33*c11*a21*b12+c13*a23*b33*c11*a21*b12+2*b13*c13*b23*a21*c32*a11-a13*c23*b13*c21*a31*b12+c13*b23*c23*a12*a31*b11-2*a13^2*c23*b21*c32*b11+a13^2*b23*c31*c22*b11-2*c13^2*a23*b21*a32*b11-2*b13*c23*a33*c11*a22*b11-c13*a23*a33*c22*b11^2+4*b13*b23*c33*a12*c21*a11+c13*b23*a33*b11*c21*a12-2*a13*c23*b33*c11*b21*a12+a13*b23*c23*c11*b32*a11+a13*b23*c33*b11*a21*c12-a23*b13*c13*b32*c21*a11+2*b13*a23*c13*b21*a31*c12-2*b23*a13^2*c21*b31*c12+a13*c23*b33*a11*c21*b12-a13*a23*b13*c31*c12*b21+2*a13*b13*c23*a22*c31*b11-2*a13^2*c33*b21*b22*c11+c13*a23*c23*b11*b32*a11+2*a13*c23*b13*a21*c31*b12-c13*a13*b33*a21*b22*c11+a13*a23*c23*b12*b31*c11-a13*c13*c23*b32*b21*a11+2*c13*b13*a23*a31*c22*b11-a13*b23*c13*a21*c31*b12-2*b13*c23*c33*a12*b21*a11-c13*b13*c33*a11*a21*b22+b13*a23*c33*b11*a21*c12+2*a13*b33*c13*a21*c21*b12+b13*b33*c13*a21^2*c12+2*a13*c13*b23*a21*b32*c11-2*b13*c23*a33*c11*a21*b12-2*a13*b23*c33*a11*c21*b12-2*b13*b23*c33*a11*a22*c11-b13*a13*c33*a21*c22*b11-a13*b23*b13*c21*c31*a12+a13*c33*c13*b21^2*a12+2*c13*b13*b23*a22*c31*a11-c13*b13*b23*a32*c21*a11+b23*a13^2*c31*b22*c11+b13*b23*c23*a11*a31*c12-2*b13^2*a33*c21*c22*a11+2*a13*c23*c13*b21*a31*b12+a13*b23*b33*c11*c22*a11+2*c13*a13*c23*b21*a32*b11-a13*c23*b13*b21*a31*c12-a13*b13*b23*c31*c22*a11+c13*b23*c33*a11*a22*b11+c13*b23*c33*a11*a21*b12-2*c13*a23*b23*b11*c32*a11-a13*b13*a23*c32*c21*b11+a13*a23*c23*b11*b31*c12-2*c13*a23*b23*b11*c31*a12+b13*a23*b33*c11*c22*a11-2*c23*a13^2*b21*c31*b12-a33*a13*c13*b22*b11*c21-2*b13*a23*a33*c12*b21*c11-b13*b23*c23*c32*a11^2-2*c13^2*b33*a21*a22*b11+c13^2*b33*a11*a21*b22-c23*b13*c13*a31*b22*a11+2*a13*c23*b13*b21*c31*a12+b13*c23*a33*c11*b21*a12-2*b23*c13^2*a21*b31*a12+b23*c13^2*a21*a31*b12-b13*a13*a23*c31*c22*b11+b13*a23*c23*c11*a32*b11+c23*a13^2*b32*b21*c11+b13*a23*c23*c11*a31*b12+b13*a23*c23*a11*c31*b12-c23*a13*b13*a32*b21*c11-2*a13^2*b33*c21*c22*b11-2*a13*a23*b33*c11*c21*b12+2*b13*a13*c33*a21*b22*c11+2*b13*a13*c23*b21*c32*a11+2*b13*a23^2*c12*b31*c11-b13*a23^2*c12*c31*b11+2*a13*c33*b13*a21*b21*c12-b13*a23*a33*b22*c11^2+b13*a23*c33*c11*a21*b12-2*a13*a23*b23*c12*b31*c11+4*c13*c23*a33*b12*a21*b11-2*a23*c13^2*b21*a31*b12+b23*c13^2*a31*a12*b21-b13*c23*c13*a31*a12*b21-a13*c23*c13*b21*b31*a12+2*b13*a23*c13*c21*a31*b12-b13*c13*b23*a32*a21*c11+b13*c23*c33*a12*a21*b11-2*c13*a23*c33*b12*a21*b11-a13*c23*b13*c21*b31*a12+c13*a23*b23*a11*b31*c12-a13*a23*b23*b32*c11^2-a13*a23*c23*c32*b11^2+b13*a23*c33*c11*a22*b11+a13*a23*b23*c11*c32*b11+2*a13*b23*b13*c21*a31*c12+c23*a13^2*b31*c22*b11+c23*b13^2*a32*a21*c11+b13*c23*b33*a12*a21*c11+c23*a13^2*b31*b12*c21+2*b13*a13*b33*c21*c22*a11-2*b13^2*a23*c21*a32*c11+b13^2*c23*a32*c21*a11+b13*b23*c23*a12*a31*c11+b23*a13^2*c31*c12*b21+b13*c23*b33*a11*a21*c12+2*a13*c13*a23*b21*c32*b11-c13*b13*b23*a31*a22*c11-a13*b23*c13*c21*a31*b12-b13*c13*a33*a21*b22*c11+b13*a23*c23*b11*c32*a11+c13*a23*b33*b11*a21*c12-2*a13^2*b23*c22*b31*c11+a13^2*b23*c32*b21*c11+c13*b23*b33*a11*a22*c11-a23*a13*b13*c31*b22*c11+b33*a13^2*c22*c11*b21+b33*c13^2*a22*a11*b21-a13*c13*b23*a22*c31*b11+a13*c23*a33*b12*b21*c11+2*b13*b23*a33*a22*c11^2+2*b13*b23*c33*c22*a11^2-a13*c23*b13*a21*b31*c12+b13*c23*c33*a11*a22*b11+b13*a23*c23*b11*a31*c12-2*a13^2*c23*b22*c31*b11-2*c13*a23*b33*c11*b22*a11+a13*b33*b13*c21^2*a12+2*b13*c13*a23*a31*b22*c11-b13*c13*c23*a31*a22*b11-2*a13*a23*c33*b11*b21*c12-2*b13*c23*a33*b11*a21*c12-a13*b13*b23*c32*a21*c11-b23*a13*c13*a32*c21*b11+c13*a23*b23*c11*a31*b12-2*a13*a23*b33*c12*c21*b11+b33*a13^2*c21*c12*b21-a13*a23*b13*c21*c31*b12-a13*b13*a33*c11*c21*b22-2*c13*a23*b33*a11*b21*c12+a33*c13^2*b21*b12*a21+b33*c13^2*a21*a12*b21-b13*c13*a23*a22*b31*c11+2*a13*b23*c13*a21*b31*c12+a13*b23*c33*a11*b21*c12+c13*a23*b23*c11*b32*a11+c33*a13^2*b21*b12*c21-b13*c23*c13*a21*a31*b12+c13*a23*c23*b12*b31*a11+a23*c13^2*b31*b12*a21+a23*c13^2*b21*b31*a12+2*a13*c13*a33*b21*b22*c11-b13*c23^2*a12*a31*b11+2*b13*c23^2*a12*b31*a11+a13*c23*b33*b11*c21*a12+b13*a23*c33*c11*b21*a12+a13^2*c23*b31*b22*c11+a13^2*c23*b32*c21*b11-2*c13*b23*c33*a12*b21*a11+2*c13*b13*a23*a32*c21*b11+c13*b23*c23*a11*a32*b11-2*c13*b23*a33*c11*a22*b11-2*a13*b23*b33*c12*a21*c11-a13*c13*c23*b32*a21*b11+b23*a13^2*c21*c31*b12+c23*a13^2*b21*b31*c12-2*b13^2*a23*c22*a31*c11-a13*c23*c13*b31*b12*a21+2*a13*a23*b33*b22*c11^2+2*a13*a23*c33*c22*b11^2-b13*a23^2*c11*c32*b11-b13*a23*b23*a32*c11^2+b13*a23*c33*a11*b21*c12-c13*a23*c33*a22*b11^2-a13*b13*c33*c21*b22*a11+4*a13*a23*b33*c12*b21*c11-b33*a13^2*c21^2*b12-c33*a13^2*b21^2*c12+a13*b23^2*a32*c11^2+a13*c23^2*a32*b11^2-a33*b13^2*c21^2*a12+b13*a23^2*b32*c11^2+b13*c23^2*b32*a11^2-c33*b13^2*a21^2*c12+c13*a23^2*c32*b11^2+c13*b23^2*c32*a11^2-a33*c13^2*b21^2*a12-b33*c13^2*a21^2*b12-a13*b23^2*c11*c32*a11-a13*b23*a33*b22*c11^2-a13*b23*b33*a22*c11^2+2*a13*b23^2*c12*a31*c11-a13*b23^2*c11*c31*a12-a13*b23^2*c12*c31*a11-a13*c23*a33*c22*b11^2-a13*c23*c33*a22*b11^2-a13*c23^2*b11*b32*a11+2*a13*c23^2*b12*a31*b11-a13*c23^2*b11*b31*a12-a13*c23^2*b12*b31*a11+a13*a33*b13*c21^2*b12+a13*a33*c13*b21^2*c12+a13^2*b33*c11*c21*b22+a13^2*c33*b11*b21*c22+b13^2*a23*c32*a21*c11+b13^2*a23*c31*c22*a11+b13^2*c23*a31*a22*c11-2*b13^2*c23*a21*c32*a11+b13^2*a33*c11*c21*a22-2*b13^2*c33*a21*a22*c11+b13^2*c33*a11*a21*c22+a23*b13^2*c21*c31*a12-2*a23*b13^2*c21*a31*c12-b13*a23*b33*a22*c11^2-b13*a23^2*c11*c31*b12-b13*c23^2*a11*a32*b11-b13*c23*b33*c22*a11^2-b13*c23*c33*b22*a11^2-b13*c23^2*a11*a31*b12+c23*b13^2*a21*a31*c12-2*c23*b13^2*a21*c31*a12+a33*b13^2*c21*c12*a21+c33*b13^2*a21*a12*c21+b13*c33*c13*a21^2*b12+c23*b13^2*a31*a12*c21-c13*a23*c23*a32*b11^2-c13*a23^2*b11*b32*c11-c13*a23^2*b12*b31*c11+2*c13*a23^2*b12*c31*b11-c13*a23^2*b11*b31*c12-c13*b23^2*a12*a31*c11+2*c13*b23^2*a12*c31*a11-c13*b23^2*a11*a31*c12-c13*b23*c23*b32*a11^2-c13*b23^2*a11*a32*c11-c13*b23*b33*c22*a11^2-c13*b23*c33*b22*a11^2+2*c13*c23*a33*a22*b11^2+2*c13*c23*b33*b22*a11^2+c13^2*a23*b32*a21*b11+c13^2*a23*b31*b22*a11+a23*b13^2*c32*c21*a11+a23*c13^2*b31*a22*b11-2*c13^2*a23*b22*a31*b11+c13^2*b23*a32*b21*a11+c13^2*b23*a31*a22*b11-2*c13^2*b23*a22*b31*a11-2*c13^2*b23*a21*b32*a11+c13^2*a33*b11*b21*a22-2*c13^2*a33*b21*b22*a11+b23*a13^2*c32*c21*b11+b23*c13^2*a31*b22*a11+b23*c13^2*a32*a21*b11+c23*b13^2*a31*c22*a11+a33*b13^2*c22*c11*a21+a33*c13^2*b22*b11*a21+c33*a13^2*b22*b11*c21+c33*b13^2*a22*a11*c21-b13*a13*b33*c11*c21*a22+2*b13*c13*a23*a32*b21*c11-b13*c13*a23*a22*c31*b11-b13*c13*a23*a21*c32*b11-2*b13*a23*c33*b11*c21*a12-2*b13*a23*c33*a11*c21*b12-2*b13*b23*c23*a12*c31*a11+a13*b23*c23*b11*c32*a11+a13*b23*a33*c11*c22*b11+a13*b23*c33*c11*a22*b11+a13*b23*c33*c11*b22*a11-2*a13*b23*c33*b11*c22*a11-a13*b23*b13*c31*c12*a21-a13*b23*c13*b21*c31*a12+2*a13*b23*c13*c21*b31*a12-2*a13*b23*c23*c11*a31*b12+a13*b23*c23*c11*b31*a12-2*a13*b23*c23*b11*a31*c12+a13*b23*c23*b11*c31*a12+a13*b23*c23*a11*b31*c12+a13*b23*c23*a11*c31*b12-2*a13*b23*a33*c12*b21*c11+a13*b23*a33*c12*c21*b11+a13*b23*a33*c11*c21*b12+a13*b23*b33*c12*c21*a11+a13*b23*b33*c11*c21*a12+a13*b23*c33*c11*b21*a12-2*a13*b23*c33*b11*c21*a12-2*a13*a23*c23*b12*c31*b11+a13*a23*b23*c11*c31*b12+a13*a23*b23*c12*c31*b11+2*a13*a23*b13*c21*b31*c12-a13*a23*c13*b21*b31*c12+2*a13*a23*c13*b21*c31*b12-a13*a23*c13*b31*b12*c21+4*a13*a23*c33*b12*c21*b11-2*a13*a23*c33*b12*b21*c11-2*a13*a23*b33*c11*c22*b11+a13*a23*c23*b11*b32*c11-a13*c13*a33*b11*b21*c22-2*a13*a23*c33*b11*b22*c11+2*a13*c13*b33*c21*a22*b11-a13*c13*b33*c21*b22*a11-a13*c13*b33*b21*a22*c11-a13*c13*b33*b21*c22*a11+2*a13*c13*c23*b22*a31*b11-a13*c13*c23*b31*b22*a11-a13*c13*b23*b21*c32*a11-a13*c13*b23*b22*c31*a11+2*a13*c13*b23*a22*b31*c11-a13*c13*b23*a31*b22*c11-a13*c13*a23*b32*b21*c11+2*a13*b13*c33*b21*a22*c11-a13*b13*c33*c21*a22*b11-a13*b13*c33*b21*c22*a11+2*a13*b13*a33*c21*c22*b11-a13*b13*c23*b31*c22*a11-a13*b13*c23*b32*c21*a11+2*a13*b13*c23*a21*c32*b11-a13*b13*c23*a22*b31*c11-a13*b13*c23*a31*c22*b11+2*a13*b13*b23*c22*a31*c11-a13*b13*b23*c32*c21*a11+2*a13*b13*a23*c21*b32*c11-b13*b23*c13*a31*a12*c21-b13*b23*c13*a21*a31*c12+2*b13*b23*c13*a21*c31*a12-b13*a13*a23*c32*b21*c11+2*b13*a13*b23*c21*a32*c11-b13*a13*c23*a31*b22*c11+2*b13*a13*c23*b22*c31*a11-a33*a13*b13*c22*c11*b21-b33*b13*c13*a22*a11*c21-c33*a13*c13*b22*b11*a21-c33*b13*c13*a22*a11*b21-b13*c13*a23*b22*c31*a11+2*b13*c13*c23*a22*b31*a11-b13*c13*c23*a32*a21*b11-b13*c13*a33*a21*c22*b11-b13*c13*a33*c21*a22*b11+2*b13*c13*a33*c21*b22*a11-b13*c13*b33*a11*a21*c22+2*b13*c13*b33*a21*a22*c11-b13*c13*c23*a32*b21*a11+b13*a23*b23*c11*c32*a11-2*b13*a23*c23*c11*b32*a11+b13*a23*a33*c11*c22*b11+b13*a23*c33*c11*b22*a11-2*b13*a23*c33*b11*c22*a11-b13*a23*c13*a21*b31*c12-b13*a23*c13*b21*c31*a12-b13*a23*c13*c21*b31*a12-2*b13*a23*b23*c12*a31*c11+b13*a23*b23*c11*c31*a12+b13*a23*b23*c12*c31*a11-2*b13*a23*c23*c11*b31*a12+b13*a23*c23*b11*c31*a12-2*b13*a23*c23*a11*b31*c12+b13*a23*a33*c12*c21*b11+b13*a23*a33*c11*c21*b12-2*b13*a23*b33*c12*a21*c11+b13*a23*b33*c12*c21*a11+b13*a23*b33*c11*c21*a12-a13*b33*c13*b21*c21*a12-a13*b33*b13*c21*c12*a21-a13*b33*c13*a21*b21*c12-a13*c33*b13*a21*c21*b12-a13*c33*b13*b21*c21*a12-a13*c33*c13*b21*b12*a21-a13*a33*c13*b21*b12*c21-a13*a33*b13*c21*c12*b21+a13*c23*b33*b11*a21*c12-2*a13*c23*b33*a11*b21*c12-2*a13*c23*c33*b12*a21*b11+a13*c23*c33*b12*b21*a11+a13*c23*c33*b11*b21*a12+a13*c23*a33*b11*b22*c11+a13*c23*b33*c11*a22*b11-2*a13*c23*b33*c11*b22*a11+a13*c23*b33*b11*c22*a11+a13*c23*c33*b11*b22*a11-2*a13*c23*a33*b12*c21*b11+a13*c23*a33*b11*b21*c12+a13*c23*b33*c11*a21*b12-2*a13*b23*c23*c11*a32*b11+4*b13*b23*a33*c12*a21*c11-2*b13*b23*a33*c12*c21*a11-2*b13*b23*a33*c11*c21*a12-2*b13*b23*c33*a12*a21*c11-2*b13*b23*c33*a11*a21*c12+b13*b23*c23*a11*a32*c11-2*b13*b23*a33*c11*c22*a11+2*b13*c23*c13*a21*b31*a12+b13*c23*a33*b11*c21*a12+b13*c23*a33*a11*b21*c12+b13*c23*a33*a11*c21*b12-2*b13*c23*b33*a12*c21*a11+b13*c23*a33*c11*b22*a11+b13*c23*a33*b11*c22*a11+b13*c23*b33*a11*a22*c11+b13*c23*c33*a11*a21*b12+2*b13*a33*c13*b21*c21*a12-b13*a33*c13*a21*b21*c12-b13*b33*c13*a21*a12*c21-b13*c33*c13*a21*a12*b21-b13*a33*c13*a21*c21*b12-c13*a13*a23*b32*c21*b11-c13*a13*a23*b31*b22*c11+2*c13*a13*a23*b22*c31*b11-c13*a13*b23*a32*b21*c11-c13*a13*b23*a31*c22*b11+2*c13*a13*b23*b32*c21*a11+2*c13*a13*b23*b31*c22*a11+2*c13*a13*b33*a21*c22*b11-c13*a13*c33*b11*b21*a22+2*c13*a13*c33*b21*b22*a11-c13*b13*a23*a21*b32*c11-c13*b13*a23*b31*c22*a11+2*c13*b13*c23*a21*b32*a11-c13*b13*a33*b21*a22*c11+2*c13*b13*a33*b21*c22*a11+c13*a23*b23*c11*a32*b11+c13*a23*a33*b11*b22*c11+c13*a23*b33*c11*a22*b11+c13*a23*b33*b11*c22*a11+c13*a23*c33*b11*b22*a11+c13*a23*b23*c11*b31*a12+c13*a23*b23*b11*a31*c12-2*c13*a23*b23*a11*c31*b12-2*c13*a23*c23*b12*a31*b11+c13*a23*c23*b11*b31*a12+c13*a23*a33*b12*b21*c11-2*c13*a23*a33*b12*c21*b11+c13*a23*a33*b11*b21*c12-2*c13*a23*b33*c11*b21*a12+c13*a23*b33*b11*c21*a12+c13*a23*b33*a11*c21*b12+c13*a23*c33*b12*b21*a11+c13*a23*c33*b11*b21*a12-2*c13*b23*c23*a12*b31*a11-2*c13*b23*a33*c11*a21*b12+c13*b23*a33*c11*b21*a12-2*c13*b23*a33*b11*a21*c12+c13*b23*a33*a11*c21*b12+c13*b23*b33*a12*a21*c11-2*c13*b23*b33*a12*c21*a11+c13*b23*b33*a11*a21*c12+c13*b23*c33*a12*a21*b11+c13*b23*a33*c11*b22*a11+c13*b23*a33*b11*c22*a11-2*c13*c23*a33*b11*b22*a11-2*c13*c23*b33*a11*a22*b11-2*c13*c23*a33*b12*b21*a11-2*c13*c23*a33*b11*b21*a12-2*c13*c23*b33*a12*a21*b11+4*c13*c23*b33*a12*b21*a11-2*c13*c23*b33*a11*a21*b12+2*c13*b13*c33*a21*a22*b11-a23*b13*c13*b21*c32*a11-b33*a13*b13*c22*c11*a21-b23*a13*b13*c31*a22*c11-b23*a13*c13*a21*c32*b11-b23*b13*c13*a31*c22*a11-c23*a13*b13*a21*b32*c11-c23*a13*c13*b31*a22*b11,2*c13*b33^2*a21*c31*a22+b23*b33*c33*a22*c31*a11-b23*a33^2*c21*b31*c12-c13*b33^2*c21*a22*a31-2*a23^2*c33*b32*b31*c11-c33*c13*a23*b21*b32*a31+a23*b33*c33*a21*c31*b12+a13*a33*c33*b21*c22*b31+b13*a33*b33*a21*c21*c32-c13*a33*c33*b21^2*a32+c23*a33*c33*b31*b12*a21-c23*a23*a33*b32*b11*c31-b23*a33*c23*a31*c31*b12+a13*b33*c33*c21*b31*a22+b33*c23^2*a11*a31*b32-c13*b23*a33*b21*a32*c31+2*a13*b23*c33*a21*b32*c31+2*b23*a13*b33*c31*c21*a32-2*b23*a33*c33*c21*a31*b12-c23*b33^2*a22*c31*a11+2*b23*a23*a33*c32*c31*b11+a23*b33*c33*a32*b21*c11-2*c23^2*b33*a32*a31*b11+a23*a33*b33*c32*b21*c11+c23*a33*c33*b31*a22*b11-4*c13*b23*b33*a31*c21*a32-2*b23*a33*b33*c31*c22*a11+c23*a33*b33*c21*b31*a12-c33*b13*a23*c21*b32*a31+b23*a33*c33*a21*b31*c12-2*a23*b33*c33*b21*c31*a12-b13*a33*c23*a31*c22*b31-b13*a33^2*b21*c22*c31+c23*a33*c33*b22*a31*b11-2*a23*a33*c33*b32*b21*c11-2*a23^2*b33*c32*c31*b11-c23*b33^2*a31*a12*c21+a23*b33*c33*a31*c22*b11-2*b23*a33*b33*c32*c21*a11-4*a13*b23*b33*c31*c32*a21-b13*c23*a33*c21*a32*b31+a23*b33*b23*c31^2*a12+b23*a33*c33*c21*b31*a12+2*a13*c23*b33*a21*c32*b31+c23*a33*b33*a21*c31*b12+2*a23*c33*b23*a31*b31*c12-a13*a33*c23*b31*c31*b22-a13*b23*c33*b21*c32*a31-2*b23*a33*c33*a21*c31*b12+c23^2*a33*b32*b11*a31-b23*a33*c23*a31*b31*c12-a23*c13*b33*b21*a32*c31-c13*c23*b33*a21*b32*a31-a33*c23^2*b31^2*a12-a13*a33*b33*c21^2*b32+2*a23*b33*c23*a31*c31*b12+2*c13*a33^2*b21*c31*b22-c13*a33^2*b21*c21*b32-b33*c23^2*a31^2*b12-2*c23*a33*b33*a21*b31*c12-a23*b33^2*c32*a21*c11+a23*a33*b33*c21*b31*c12+a23*b33*c33*a31*b22*c11+a23*a33*c33*b31*b12*c21-2*b13*a33*b33*c21*c22*a31-a23*c33^2*b21*a31*b12+c13*a33*b33*b21*c22*a31+c13*c33*a23*b31^2*a22+c23*a33*b33*b21*c31*a12-c13*c23*a33*b21*b32*a31+c13*b33*c33*a21*b21*a32-b13*a23*b33*c31*c21*a32-a23*b13*c33*a21*b32*c31+a23^2*b33*c32*c11*b31+2*c23*a33^2*b21*b31*c12-2*c23*b33*c33*a32*a21*b11+b13*a33*c33*b21*c22*a31-a23*c33^2*b22*a31*b11-a23*b33^2*c31*a22*c11+c23*b33*c33*a21*b32*a11-a13*b33^2*a21*c21*c32-2*a13*b33*b23*c31^2*a22+2*c23*a23*a33*b32*b31*c11-2*b13*a33*c33*c21*b31*a22+c33*b23^2*a11*a31*c32-b13*a33^2*b21*c21*c32+a13*c33*a23*c22*b31^2-c23*b33^2*a32*c21*a11-a13*a33*c33*c32*b21^2-a13*b33^2*a21*c22*c31+c13*a33*c33*b21*b31*a22+b23*b33*c33*a31*a12*c21+2*b13*c23*b33*a31*c21*a32-b13*c33^2*b21*a22*a31+2*b13*c33*c23*a31*b31*a22-a13*b33^2*c21*c31*a22+2*a13*b33^2*c21*c22*a31+a23*b33*c33*a21*b31*c12+c33*a23^2*b31*b12*c31+c13*a33*c33*a21*b21*b32+a23*b33*c33*c21*a31*b12+a23^2*c33*b32*b11*c31-a23*b23*c33*a32*c31*b11+b13*c33^2*b32*a21^2+a13*b33*c33*a21*c31*b22+b13*c33*b23*c22*a31^2-b13*a23*c33*a21*c32*b31-c13*b23*c33*a21*b32*a31-b23*a33^2*c32*b21*c11+c23*a33*c33*b21*a32*b11-2*c13*a33*b33*a21*c31*b22+2*b13*a33*c23*a31*c31*b22-a23*c33^2*b31*a22*b11+b33*a23^2*c31*c12*b31+a23*b33*c33*a32*c21*b11+a23*a33*c23*b31^2*c12+a23*a33*b23*c31^2*b12+a13*a33*c23*c22*b31^2+2*b13*c33^2*a21*b31*a22-2*c23*a33*b33*a22*b31*c11+b13*a33*c33*a21*c32*b21-a23*c33^2*b31*b12*a21-c23*a23*b33*c32*b31*a11+a23*b33*c33*a22*b31*c11-c13*a33^2*b21*c22*b31-a23*c13*b33*a21*c32*b31+2*b13*a33*a23*b31*c22*c31+2*a23*c33^2*b31*b22*a11-2*b13*a33*c33*a21*c22*b31-a23*c33^2*b21*a32*b11-a23*a33*b23*c31*c12*b31-4*b13*a23*a33*c31*c32*b21+b23*a33*c33*b22*c31*a11-c23*b33^2*a21*c31*a12+2*c23*b33^2*a21*a31*c12-2*c23*b33*c33*a21*a31*b12-b13*c33^2*a21*b22*a31+2*c13*a23*a33*b21*b32*c31+b23*a33*c33*a31*b22*c11+2*b23*a33^2*c31*c22*b11-b23*a33^2*c22*b31*c11-a23*c23*b33*b32*c31*a11+a23*c33*c23*b31^2*a12+c33*a23^2*b11*b31*c32-2*b23*a33*c33*a31*c22*b11-2*c13*a33*a23*c22*b31^2+c13*b33*c23*b22*a31^2-c23*b23*a33*c32*a31*b11+b13*a33*b33*a21*c22*c31+2*a23*c33^2*b21*b31*a12-b13*a33*c23*b31*c31*a22+2*a23*c33^2*b32*b21*a11+2*c23*a23*b33*c32*a31*b11+2*b13*a23*b33*c31*c32*a21+b23*b33*c33*a31*c22*a11+2*c23*b23*b33*a32*a31*c11+b13*a33*c33*b21*c21*a32-c33*a23^2*b31^2*c12-2*b23*b33*c33*a32*a21*c11-c13*a33*b23*a31*c31*b22+2*c13*b23*c33*a31*b21*a32+a33*b23^2*c11*c31*a32+b23^2*c33*a32*a11*c31-b13*c33*a23*a31*c22*b31-2*b23*b33*c33*a31*a22*c11+2*b33*c13*a23*c21*b32*a31-a23*c33^2*b32*a21*b11-2*b13*b33*c33*a21*c31*a22-a13*b33*c23*a31*c31*b22-a13*a33*b23*b31*c22*c31-b13*c33^2*a21*b21*a32-b33*a23^2*c31^2*b12-2*c13*a33*c33*b21*b22*a31+a23*b33*c33*a22*c31*b11+2*a13*b23*a33*c31*c32*b21-a33*c13*b23*a21*c32*b31+2*a23*b33^2*c32*c21*a11-2*b23*a33*b33*c21*c31*a12-a13*a23*b33*c31*c21*b32+a23*a33*b33*c21*b32*c11+a13*b33*a23*c31^2*b22-a13*c33^2*a21*b22*b31-c13*b33^2*a21*c22*a31-c13*b33^2*a21*c21*a32-a13*a23*c33*b21*b32*c31+b23*a33*c33*b21*a31*c12+c23*a33*b33*b32*c21*a11-c13*a33^2*c21*b22*b31+c13*a33*c23*b31^2*a22+a13*b33*c33*a21*c32*b21+a23*a33*c33*b21*c32*b11-b23*b33*c23*a31*a12*c31+c13*a33*b33*b21*c21*a32+a23*a33*b33*c31*b22*c11-a33*b23^2*c31^2*a12-c33*b23^2*a31^2*c12+b13*a33^2*c21^2*b32+a13*b33^2*c21^2*a32+a13*c33^2*b21^2*a32+c13*b33^2*c32*a21^2+c13*a33^2*c32*b21^2-2*a23*a33*b33*c21*c31*b12-b33*b13*a23*a31*c21*c32+2*b13*a33^2*c21*c22*b31-b13*a33^2*c21*c31*b22-b13*a33*b33*c21^2*a32+b13*a33*b23*c31^2*a22-2*b13*a33*a23*c31^2*b22+b13*b33*a23*c31^2*a22+b13*b33*c23*c22*a31^2-b13*b33*c33*c32*a21^2-2*b13*c33*c23*b22*a31^2-2*a23*b33*c33*c21*b31*a12+a23*b33*c33*b21*a31*c12-b13*b23*a33*a31*c21*c32-b13*b23*c33*a21*a32*c31-b13*b23*c33*a21*c32*a31+2*b13*c23*a33*b21*c32*a31-b13*c23*b33*a21*c32*a31+2*b13*c23*c33*a21*a32*b31-4*b13*c23*c33*a31*b21*a32+b13*a33*c33*c21*b22*a31+b13*a33*b33*c21*c31*a22+b13*a33*c33*a21*c31*b22-2*b13*a33*c33*a21*c21*b32+b13*a33*c33*b21*c31*a22-b13*a33*b23*a31*c22*c31-b33*a23*b23*c11*c31*a32-b33*c13*a23*b21*c32*a31-b33*b23*c23*a11*a31*c32-c33*c13*b23*a21*a32*b31+2*c33*b13*a23*b21*c32*a31+2*c33*a13*b23*a21*c32*b31-c33*a13*b23*c21*a32*b31-c33*a23*c23*b11*b31*a32-c33*b23*c23*a11*a31*b32+c13*b33*c33*b21*a22*a31+2*c13*b33*b23*a31*c31*a22-a23*b23*b33*c32*c11*a31-a23*c23*b33*b32*a31*c11+2*a23*c23*b33*a32*c31*b11-a23*c23*b33*a32*b31*c11-a23*c23*c33*b32*b11*a31+2*a23*c23*c33*b32*b31*a11-a23*b33*b23*c31*c12*a31-a23*b33*c23*a31*b31*c12-a23*b33*c23*b31*c31*a12-a23*b13*c33*c21*a32*b31+2*a23*b23*c33*a32*b31*c11+2*a23*a13*c33*b31*c21*b32+a23*b33*c33*a21*c32*b11-2*a23*b33*c33*b21*c32*a11-2*a23*b33*c33*b32*c21*a11+a23*b33*c33*a21*b32*c11-2*a23*b33*c33*b31*c22*a11-2*a23*b33*c33*b22*c31*a11+2*a23*b33^2*c31*c22*a11-a23*b33^2*c22*a31*c11-a23*b33^2*c21*a32*c11-a23*b33^2*c31*c12*a21-a23*b33^2*c21*a31*c12+2*a23*b33^2*c21*c31*a12+a33*c23^2*b11*b31*a32-b23*a33^2*c31*b22*c11-b23*a33^2*c21*b32*c11-b23*a33^2*c31*c12*b21+2*b23*a33^2*c21*c31*b12+b23*b33*c23*a31^2*c12+a33*b23^2*c31*c12*a31+c33*b23^2*a31*a12*c31+2*b23*a33^2*c32*c21*b11+b23^2*a33*c32*c11*a31-2*b23^2*a33*c32*c31*a11-2*b23^2*c33*a32*a31*c11+2*b23*c33^2*a32*a21*b11+2*b23*c33^2*a31*a22*b11-b23*c33^2*a31*b22*a11-b23*c33^2*a22*b31*a11-b23*c33^2*a21*b32*a11-b23*c33^2*a31*a12*b21-b23*c33^2*a21*b31*a12+2*b23*c33^2*a21*a31*b12+b23*c33*c23*a31^2*b12+a13*a33*b23*c31^2*b22-a13*c33^2*a21*b21*b32-a13*c33^2*b21*b31*a22+2*a13*c33^2*b21*b22*a31-2*a13*c33*c23*b31^2*a22+2*c23*b33^2*a31*a22*c11-c23*b33^2*a31*c22*a11-c23*b33^2*a21*c32*a11+2*c23*b33^2*a32*a21*c11-c23*a33^2*b32*c21*b11+2*c23*a33^2*b32*b21*c11+2*c23*a33^2*b31*b22*c11-c23*a33^2*b31*c22*b11-c23*a33^2*b22*c31*b11-c23*a33^2*b21*c32*b11-c23*a33^2*b31*b12*c21-c23*a33^2*b21*c31*b12-2*c23^2*a33*b32*b31*a11+c23^2*b33*a32*a11*b31+b33*c23^2*a31*a12*b31+a33*c23^2*b31*b12*a31-2*c13*b33*b23*c22*a31^2-c13*b33*c33*b32*a21^2+c13*c33*b23*b22*a31^2+b33*a23^2*c11*c31*b32-b23*c33^2*a32*b21*a11+2*c23*b23*a33*c32*b31*a11-c23*b23*b33*a32*a11*c31+c23*a33*c33*b32*a21*b11-2*c23*a33*b33*a21*b32*c11+2*a13*c23*c33*b21*b32*a31+2*a13*c23*a33*b31*c21*b32-a13*c23*a33*b21*c32*b31-a13*a23*b33*b31*c21*c32-4*a13*c23*c33*b31*b32*a21-a13*c23*b33*c21*b32*a31+2*a13*b33*b23*a31*c22*c31-a13*b33*c23*a31*c22*b31+2*a13*b33*c23*b31*c31*a22-a13*c33*b23*a31*c31*b22-a13*c33*b23*a31*c22*b31+2*a13*c33*b23*b31*c31*a22+2*a13*c33*c23*a31*b22*b31-a13*c33*a23*b31*c31*b22-a13*a23*c33*b21*c32*b31+a13*a33*b33*c21*c31*b22-2*a13*a33*b33*c21*c22*b31-2*a13*a33*c33*b21*c31*b22+a13*a33*c33*b21*c21*b32+a13*a33*c33*c21*b22*b31-2*a13*b33*c33*b21*c21*a32-2*a13*b33*c33*c21*b22*a31+a13*b33*c33*a21*c22*b31+a13*b33*c33*a21*c21*b32+a13*b33*c33*b21*c31*a22-2*a13*b33*c33*b21*c22*a31-a13*b33*a23*b31*c22*c31+a13*a33*b33*b21*c22*c31+a13*a33*b33*b21*c21*c32+2*a13*b23*b33*a31*c21*c32-a13*b23*a33*c31*c21*b32-b13*b33*a23*a31*c22*c31-b13*b33*c23*a31*c31*a22+b13*b33*c33*a21*c22*a31+b13*b33*c33*a21*c21*a32+b13*b33*c33*c21*a22*a31-b13*c33*b23*a31*c31*a22+2*b13*c33*a23*a31*c31*b22-b13*c33*a23*b31*c31*a22+2*b13*a23*a33*b31*c21*c32+2*b13*a23*c33*b21*a32*c31-b13*b23*a33*c31*c21*a32-4*c13*a23*a33*b31*c21*b32-c13*a23*b33*a21*b32*c31+2*c13*a23*b33*c21*a32*b31+2*c13*a23*c33*b31*b32*a21-c13*a23*c33*b21*a32*b31+2*c13*b23*a33*c21*b32*a31+2*c13*b23*b33*a21*a32*c31-c13*c23*a33*b21*a32*b31-c13*c23*b33*a21*a32*b31+c13*a33*b33*a21*c21*b32+c13*a33*b33*a21*c22*b31-c13*b33*c23*a31*b31*a22+2*c13*b33*a23*a31*c22*b31-c13*b33*a23*a31*c31*b22-c13*b33*a23*b31*c31*a22-c13*c33*a23*a31*b22*b31-c13*c33*b23*a31*b31*a22-2*c13*a33*b33*a21*c32*b21-2*c13*a33*b33*b21*c31*a22+c13*a33*b33*c21*b31*a22+c13*a33*b33*c21*b22*a31+c13*a33*c33*a21*b22*b31+2*c13*a33*b23*a31*c22*b31-c13*a33*b23*b31*c31*a22-c13*a33*c23*a31*b22*b31+2*c13*a33*a23*b31*c31*b22-2*c13*b33*c33*a21*b31*a22+c13*b33*c33*a21*b22*a31+2*a23*b13*a33*c31*c21*b32+2*a23*c13*a33*b21*c32*b31-a23*b23*c33*c32*b31*a11-a23*b23*c33*c32*a31*b11-a23*c33*c23*b31*b12*a31-a23*c33*b23*a31*c31*b12-a23*c33*b23*b31*c31*a12+2*a23*b23*b33*c32*c31*a11+a23*a33*c33*b21*c31*b12-2*a23*a33*c33*b21*b31*c12+a23*a33*c33*b32*c21*b11-2*a23*a33*c33*b31*b22*c11+a23*a33*c33*b31*c22*b11+a23*a33*c33*b22*c31*b11-a23*a33*c23*b31*b12*c31-2*a23*a33*b33*c32*c21*b11-2*a23*a33*b33*c31*c22*b11+a23*a33*b33*c22*b31*c11+a23*a33*b33*c31*c12*b21+2*a23*a13*b33*c31*c32*b21+b23*b33*c33*a21*c32*a11+b23*b33*c33*a32*c21*a11+b23*b33*c33*a21*c31*a12-2*b23*b33*c33*a21*a31*c12+b23*a33*c33*a21*b32*c11+b23*a33*c33*b31*c22*a11+b23*a33*c33*b21*c31*a12+b23*a33*b33*c31*a22*c11+b23*a33*b33*c22*a31*c11+b23*a33*b33*c21*a32*c11+b23*a33*b33*c31*c12*a21+b23*a33*b33*c21*a31*c12-2*b23*a33*c33*a32*c21*b11+b23*a33*c33*a22*b31*c11-2*b23*a33*c33*a22*c31*b11+2*b23*a33*c23*b31*c31*a12-b33*b13*c23*a21*a32*c31-a33*b13*c23*a21*b32*c31+2*a33*b13*c23*b21*a32*c31-a33*a13*b23*b31*c21*c32-a33*a13*c23*b21*b32*c31-b33*a13*c23*b21*a32*c31+2*b33*a13*c23*a21*b32*c31+c23*a33*b33*b21*c32*a11-2*c23*a33*c33*b32*b21*a11+c23*a33*b33*c21*a31*b12-2*c23*a33*b33*b21*a31*c12-2*c23*a33*c33*b31*b22*a11+c23*a33*c33*b21*a31*b12-2*c23*a33*c33*b21*b31*a12-2*c23*a33*b33*a32*b21*c11-2*c23*a33*b33*a31*b22*c11+c23*a33*b33*a31*c22*b11+c23*a33*b33*a22*c31*b11-c23*a13*b33*b21*c32*a31-c23*a13*b33*c21*a32*b31+2*c23*a13*c33*b21*a32*b31-c23*b13*a33*c21*b32*a31-c23*b13*a33*a21*c32*b31+2*c23*b13*c33*a21*b32*a31+2*c23*c13*a33*b31*b32*a21+2*c23*c13*b33*a31*b21*a32+c23*b33*c33*a21*b31*a12+c23*b33*c33*a32*b21*a11+c23*a33*b33*a21*c32*b11+c23*a33*b33*b31*c22*a11+c23*a33*b33*b22*c31*a11-2*c23*b33*c33*a31*a22*b11+c23*b33*c33*a31*b22*a11+c23*b33*c33*a22*b31*a11+c23*b33*c33*a31*a12*b21+2*a33*c13*b23*c21*a32*b31-a33*a23*c23*b11*b31*c32-a33*a23*b23*c11*c31*b32+c23*a33*b33*a32*c21*b11-b23*c33*c23*a31*a12*b31-2*b23*a33*c33*a21*c32*b11+2*b23*a23*c33*b32*a31*c11-b23*a23*c33*b32*c31*a11-b23*c23*a33*b32*a31*c11+2*b23*c23*a33*b32*c31*a11-b23*c23*a33*a32*c31*b11-b23*c23*a33*a32*b31*c11+2*b23*c23*c33*a32*a31*b11-b23*c23*c33*a32*a11*b31+b23*a33*c33*b21*c32*a11+b23*a33*b33*c32*a21*c11+b23*a33*c33*a32*b21*c11+b23*a33*c33*b32*c21*a11-b23*a13*c33*c21*b32*a31-b23*a13*c33*b21*a32*c31+2*b23*b13*a33*c31*c32*a21+2*b23*b13*c33*a31*c21*a32-b23*c13*a33*b21*c32*a31-b23*c13*a33*a21*b32*c31+2*b23*c13*b33*a21*c32*a31-b23*a23*a33*c32*c11*b31,2*a13*a23*b23*c11*b32*c12-b13*a23*b33*c11*c22*a12-a13^2*b23*c32*b21*c12+b13*c23^2*a11*a32*b12+a13*b13*c23*a32*b21*c12+2*a13*b23*c33*a12*c22*b11-a13*c23^2*a31*b12^2+2*b13*b23*a33*c12*c22*a11-b23*a13*c23*c12*b31*a12-c13^2*a23*b32*a21*b12-c13*a23*b33*b12*c22*a11+2*a23*a13*b33*c12*c21*b12+c23*a13*a33*c21*b12^2-c13*b23*c33*a11*a22*b12-c13*b23*b33*a12*a22*c11+a13*b13*a23*c32*c21*b12-c13^2*b23*a31*a22*b12-2*a13*b13*c33*a22*b22*c11+2*a13*b23*c23*b12*a32*c11-2*a13*b13*c23*a22*c31*b12-a13*b23*c33*a12*b22*c11-c13^2*a33*b22*b11*a22-2*b13*c13*c23*a22*b32*a11-c13*b23^2*c31*a12^2+a13*b13*c33*b21*c22*a12-a13*b23*c23*a12*c32*b11+b13*c13*c23*a22*a32*b11-a13^2*b33*c21*c12*b22+2*c13^2*b23*a22*b31*a12-a13*b23*c23*b12*c32*a11+2*c13*b23*b33*a11*c22*a12+a13*b13*c33*c21*a22*b12-2*a13*c13*b33*c21*a22*b12-a13^2*c33*b21*b12*c22-c13^2*a33*b12*b22*a21-2*a23*a13*b33*b21*c12^2+b13*c13*a23*a21*b32*c12+c13^2*b33*a22^2*b11-2*a13*c13*a23*b21*c32*b12+a13*c13*b33*b21*a22*c12-b13^2*c23*a32*c21*a12-b13^2*c23*a31*a22*c12+b23*b13*c23*c31*a12^2-a13*a23*b23*c11*c32*b12-c13*b23*a33*a12*b22*c11+2*a13*b23*a33*c11*b22*c12-a13*b23*c33*c12*a22*b11-b13^2*c33*a22*a11*c22-b23*c13*c23*a12*a31*b12-b13*a23*c33*c12*a22*b11-b13^2*a23*c22*c32*a11+2*b13^2*a23*c22*a32*c11-c13^2*a33*b21*b12*a22-a13^2*c33*b22*b11*c22-a13*c23*b33*b12*a22*c11+b13*c13*c33*a22*a11*b22-a23*b13*a33*c12*c21*b12+b13*c13*a23*b22*c31*a12+2*a13*b23*c33*b12*c22*a11+a23*c13*a33*c21*b12^2-a13*b23*c33*b12*a22*c11+b13*c13*a33*a22*c22*b11+a13*b13*a23*c31*c22*b12-a13^2*c23*b22*b32*c11-a13^2*b33*c12*c22*b21+a13*b13*c23*a21*b32*c12+b23*c13*c23*b31*a12^2+b23*c13*b33*c21*a12^2+a13^2*b33*c22^2*b11-2*a13*c13*b23*a22*b31*c12-2*a13*b13*c23*a21*c32*b12+b13*c13*c23*a32*b21*a12+c23*b13*c33*b21*a12^2-b13*c23*a33*a12*c22*b11-2*b13*c13*a23*a32*b21*c12-b13*b23*c23*a11*a32*c12+2*c13^2*a23*b21*a32*b12-c13^2*a23*b32*b11*a22-a13*b23*c33*c12*b22*a11+2*a13^2*b23*c21*b32*c12-a13^2*b23*c32*c11*b22-4*b13*b23*a33*c11*a22*c12+a23*c13*c33*a21*b12^2+b13*a23^2*c12*c31*b12+2*b13*b23*a33*c11*c22*a12-b23*b13*c23*a12*a31*c12+a13*b13*a23*c32*c11*b22+2*c13*a23*c23*b11*a32*b12+a13*b13*a33*c12*c22*b21+2*b13^2*c33*a21*a22*c12-b13^2*c33*a21*a12*c22-a13*c23*a33*b11*b22*c12+b13*c13*a33*c21*a22*b12-2*a13*c13*c23*b22*a31*b12-b13^2*a23*c32*c21*a12-a13^2*c23*b32*b11*c22+2*a13^2*c23*b22*c32*b11-b13*c23*c33*a11*a22*b12-a13*b23*b33*c12*c22*a11+2*c13*a23*b33*c12*b22*a11-4*c13*c23*b33*a11*b22*a12+a13*b13*c23*a22*b31*c12+2*b13*b23*c23*a11*c32*a12+b13*c13*c23*a32*a11*b22+a13*c13*a23*b22*b32*c11-2*a13*b13*c33*a21*b22*c12+a13*c13*a23*b32*c21*b12+2*b13*c23*b33*a11*c22*a12-a23*c13*c33*b12*b21*a12-c13^2*b33*a22*a11*b22-2*a13*b13*c23*b21*c32*a12+a13*b13*a33*c22*c11*b22+a13*c13*b23*a31*b22*c12+c13*b23^2*a11*a32*c12+a23*a13*b23*b31*c12^2+2*c13*a23*c33*b11*a22*b12-c13*b23*a33*a12*c22*b11-b13*c23*a33*a12*b22*c11-b13*c13*b33*a22^2*c11-b13*c13*c33*a22^2*b11-a13^2*b33*c22*c11*b22+2*a13^2*c33*b21*b22*c12+b13*c13*a33*a21*c22*b12+2*a13*c23*b33*a12*b22*c11+2*a13*a23*b33*c11*c22*b12+a13*c13*b33*a21*b22*c12+a13*c13*a23*b32*b21*c12-b13^2*c23*a31*c22*a12+2*b13^2*c23*a22*c31*a12-b13*a23^2*b31*c12^2-c13*a23^2*c31*b12^2-a13*b23^2*a31*c12^2-b13*c23*a33*b12*c22*a11-a13^2*b23*c31*c22*b12+2*a13^2*b23*c22*b31*c12+2*a13*c23*a33*b11*c22*b12-2*b23*b13*a33*a21*c12^2-2*b23*b13*c33*c21*a12^2-a13*c23*a33*b12*b22*c11+2*a13*b23*c23*c12*a32*b11-2*b13*c23^2*a11*b32*a12-b23*c13*c33*a12*a21*b12+b13*c13*b33*a21*a12*c22-2*a13*c13*c23*b22*a32*b11+c13^2*a33*b22^2*a11-4*b13*b23*c33*a11*c22*a12+a13*b13*b23*c22*c32*a11+2*c13*b23*a33*c12*a22*b11-b13^2*c23*a32*a21*c12-c13*a23*b23*c12*b32*a11-2*a13*b13*b23*c22*a31*c12-2*a13*b13*b23*c21*a32*c12-a13*b13*a33*c22^2*b11-a13*b13*b33*c22^2*a11+a13*b13*c23*c22*b32*a11+a13^2*c33*b22^2*c11-2*b13*c13*a23*a31*b22*c12-a23*b13*c23*c12*a31*b12-b23*a13*a33*c12*c21*b12-b13*c23*a33*c12*b22*a11+b13^2*a33*c22^2*a11+a13*b13*c33*c21*b22*a12-a23*c13*c23*b12*b31*a12+b13*a23^2*c11*c32*b12-2*b13*a23^2*c11*b32*c12-a13*a23*c23*b12*b32*c11+2*b23*a13*c23*c12*a31*b12-a13*a23*c23*b11*b32*c12-4*a13*a23*b33*c11*b22*c12-2*a13*c13*c33*b21*b22*a12-c13*a23*c33*b12*b22*a11-b23*c13*a33*b12*c21*a12-a13*b23*b33*c11*c22*a12+b13^2*c33*a22^2*c11+b13*c13*a23*b22*c32*a11+a13*c13*c23*b31*a22*b12-c23*b13*c33*a12*a21*b12-b13*a23*b23*c12*c32*a11+a13*c13*b33*a22*b22*c11-a23*a13*c23*b12*b31*c12-2*b13*c13*a23*a32*c21*b12-b13*c23*c33*a12*a22*b11+a13*b23^2*c12*c31*a12+c13*b23^2*a12*a31*c12-b13*c23^2*b31*a12^2-a13^2*b23*c32*c21*b12-a13^2*b23*c31*b22*c12+2*a13^2*b23*c22*b32*c11-a13^2*b23*c22*c32*b11-a13^2*c23*b32*b21*c12-a13^2*c23*b32*c21*b12-a13^2*c23*b31*b22*c12-a13^2*c23*b31*c22*b12+2*a13^2*c23*b22*c31*b12+2*a13^2*c23*b21*c32*b12+2*a13^2*b33*c21*c22*b12-a13^2*c33*b12*b22*c21-a13*c13*a33*b22^2*c11-a13*c13*c33*b22^2*a11+a13*b23^2*c12*c32*a11-2*a13*b23^2*c11*a32*c12+a13*b23^2*c11*c32*a12+a13*c23^2*b11*b32*a12+a13*c23^2*b12*b32*a11-2*a13*c23^2*b11*a32*b12-b13^2*a23*c32*a21*c12-b13^2*a23*c31*a22*c12-b13^2*a23*c31*c22*a12+2*b13^2*a23*c22*a31*c12+2*b13^2*a23*c21*a32*c12-b13^2*a23*c32*c11*a22+2*b13^2*c23*a21*c32*a12-b13^2*c23*a32*a11*c22+2*b13^2*c23*a22*c32*a11-b13^2*c23*a22*a32*c11-b13^2*a33*c12*c22*a21-b13^2*a33*c21*c12*a22+2*b13^2*a33*c21*c22*a12-b13^2*a33*c22*c11*a22-b13^2*c33*a12*a22*c21+b13*a23^2*c12*c32*b11+b13*c23^2*a12*a32*b11-c13^2*a23*b32*b21*a12-c13^2*a23*b31*a22*b12-c13^2*a23*b31*b22*a12+2*c13^2*a23*b22*a31*b12-c13^2*a23*b22*b32*a11+2*c13^2*a23*b22*a32*b11-c13^2*b23*a32*a21*b12-c13^2*b23*a32*b21*a12-c13^2*b23*a31*b22*a12+2*c13^2*b23*a21*b32*a12-c13^2*b23*a32*a11*b22+2*c13^2*b23*a22*b32*a11-c13^2*b23*a22*a32*b11+2*c13^2*a33*b21*b22*a12+2*c13^2*b33*a21*a22*b12-c13^2*b33*a21*a12*b22-c13^2*b33*a12*a22*b21-2*c13*a23^2*b11*c32*b12+c13*a23^2*b12*b32*c11+c13*a23^2*b11*b32*c12-2*c13*b23^2*a11*c32*a12+c13*b23^2*a12*a32*c11-2*a23*a13*c33*c21*b12^2+a23*a13*c23*c31*b12^2+a23*b13*b23*a31*c12^2+a23*b13*a33*b21*c12^2+a23*b13*b33*a21*c12^2+a23*c13*c23*a31*b12^2+c13*a23^2*b12*b31*c12+b23*c13*c33*b21*a12^2+b23*a13*a33*b21*c12^2+b23*a13*b33*a21*c12^2+a13*c23^2*b12*b31*a12+b13*c23^2*a12*a31*b12+c23*a13*c33*a21*b12^2+c23*b13*b33*c21*a12^2-2*c23*c13*a33*a21*b12^2-2*c23*c13*b33*b21*a12^2-2*a13*b13*c23*b22*c31*a12+a13*b13*c23*a22*b32*c11-2*a13*b13*c23*a22*c32*b11-2*a13*b13*c23*b22*c32*a11+a13*b13*c23*b22*a32*c11+a13*b13*c23*c22*a32*b11+a13*b13*a33*c21*c12*b22+a13*b13*a23*c22*c32*b11+a13*b13*b23*c32*a21*c12+a13*b13*b23*c32*c21*a12+a13*b13*a23*c32*b21*c12+a13*b13*a23*c31*b22*c12-2*a13*b13*a23*c22*b31*c12-2*a13*b13*a23*c21*b32*c12-2*a13*b13*a23*c22*b32*c11+a13*b13*b23*c31*a22*c12+a13*b13*b23*c31*c22*a12+a13*b13*b23*c32*c11*a22-2*a13*b13*b23*c22*a32*c11-b23*a13*c33*c12*a21*b12-b23*a13*c33*c12*b21*a12+2*b23*a13*c33*b12*c21*a12+2*b23*b13*c33*a12*a21*c12+2*b23*b13*a33*c12*c21*a12+2*b23*c13*a33*c12*a21*b12+a13*b13*c23*a32*c21*b12+a13*b13*c23*a31*b22*c12+a13*b13*c23*a31*c22*b12+a13*b13*c23*b32*c21*a12+a13*b13*c23*b31*c22*a12-2*a13*b13*a33*c21*c22*b12+a13*b13*b33*c12*c22*a21+a13*b13*b33*c21*c12*a22-2*a13*b13*b33*c21*c22*a12+a13*b13*b33*c22*c11*a22+a13*b13*c33*a21*c22*b12-2*a13*b13*c33*b21*a22*c12+a13*b13*c33*a22*c22*b11+a13*b13*c33*b22*c22*a11+a13*c13*a23*b31*b22*c12+a13*c13*a23*b31*c22*b12-2*a13*c13*a23*b22*c31*b12+a13*c13*a23*b32*b11*c22-2*a13*c13*a23*b22*c32*b11+a13*c13*b23*a32*b21*c12+a13*c13*b23*a32*c21*b12+a13*c13*b23*a31*c22*b12+a13*c13*b23*a22*c31*b12-2*a13*c13*b23*a21*b32*c12+a13*c13*b23*a21*c32*b12-2*a13*c13*b23*b32*c21*a12-2*a13*c13*b23*b31*c22*a12+a13*c13*b23*b22*c31*a12+a13*c13*b23*b21*c32*a12-2*a13*c13*b23*a22*b32*c11+a13*c13*b23*a22*c32*b11+a13*c13*b23*b22*c32*a11+a13*c13*b23*b22*a32*c11-2*a13*c13*b23*c22*b32*a11+a13*c13*b23*c22*a32*b11+a13*c13*c23*b32*b21*a12+a13*c13*c23*b31*b22*a12-2*a13*c13*c23*b21*a32*b12+a13*c13*c23*b32*b11*a22+a13*c13*c23*b22*b32*a11-2*a13*c13*a33*b21*b22*c12+a13*c13*a33*b21*b12*c22+a13*c13*a33*b12*b22*c21+a13*c13*a33*b22*b11*c22-2*a13*c13*b33*a21*c22*b12+a13*c13*b33*b21*c22*a12+a13*c13*b33*c21*b22*a12-2*a13*c13*b33*a22*c22*b11+a13*c13*b33*b22*c22*a11+a13*c13*c33*b12*b22*a21+a13*c13*c33*b21*b12*a22+a13*c13*c33*b22*b11*a22+a13*c13*c23*b32*a21*b12-a13*a23*b23*c12*c32*b11+2*a13*a23*c23*b11*c32*b12+2*a13*a23*b33*c12*c22*b11+2*a13*a23*c33*b12*b22*c11-4*a13*a23*c33*b11*c22*b12+2*a13*a23*c33*b11*b22*c12-a13*b23*c23*c12*b32*a11-a13*b23*c23*a12*b32*c11-a13*b23*a33*c12*c22*b11-a13*b23*a33*c11*c22*b12+2*a13*b23*b33*c11*a22*c12-a13*c23*b33*c12*a22*b11+2*a13*c23*b33*c12*b22*a11-a13*c23*b33*b12*c22*a11-a13*c23*b33*a12*c22*b11-a13*c23*c33*b11*b22*a12+2*a13*c23*c33*b11*a22*b12-a13*c23*c33*b12*b22*a11-2*b13*c13*c33*a21*a22*b12+b13*c13*c33*a21*a12*b22+b13*c13*c33*a12*a22*b21+2*b13*a23*b23*c11*a32*c12-b13*a23*c23*c12*a32*b11+2*b13*a23*c23*c12*b32*a11-b13*a23*c23*b12*a32*c11-b13*a23*c23*b12*c32*a11+2*b13*a23*c23*a12*b32*c11-b13*a23*c23*a12*c32*b11-b13*a23*a33*c12*c22*b11+2*b13*a23*a33*c11*b22*c12-b13*a23*a33*c11*c22*b12+2*b13*a23*b33*c11*a22*c12-b13*a23*c33*c12*b22*a11-b13*a23*c33*b12*a22*c11+2*b13*a23*c33*b12*c22*a11-b13*a23*c33*a12*b22*c11+2*b13*a23*c33*a12*c22*b11-b13*a23*b23*c11*c32*a12-b13*a23*b33*c12*c22*a11-b13*b23*c23*a12*a32*c11+2*b13*b23*c33*a11*a22*c12+2*b13*b23*c33*a12*a22*c11-2*b13*c13*a23*a31*c22*b12+b13*c13*a23*a22*b31*c12+b13*c13*a23*a22*c31*b12+b13*c13*a23*a21*c32*b12+b13*c13*a23*b32*c21*a12+b13*c13*a23*b31*c22*a12+b13*c13*a23*b21*c32*a12+b13*c13*a23*a22*b32*c11+b13*c13*a23*a22*c32*b11-2*b13*c13*a23*b22*a32*c11+b13*c13*a23*c22*b32*a11-2*b13*c13*a23*c22*a32*b11+b13*c13*b23*a32*a21*c12+b13*c13*b23*a32*c21*a12+b13*c13*b23*a31*a22*c12+b13*c13*b23*a31*c22*a12-2*b13*c13*b23*a22*c31*a12-2*b13*c13*b23*a21*c32*a12+b13*c13*b23*a32*a11*c22-2*b13*c13*b23*a22*c32*a11+b13*c13*b23*a22*a32*c11+b13*c13*c23*a32*a21*b12+b13*c13*c23*a31*a22*b12+b13*c13*c23*a31*b22*a12-2*b13*c13*c23*a22*b31*a12-2*b13*c13*c23*a21*b32*a12+b13*c13*a33*a21*b22*c12+b13*c13*a33*b21*a22*c12-2*b13*c13*a33*b21*c22*a12-2*b13*c13*a33*c21*b22*a12+b13*c13*a33*a22*b22*c11-2*b13*c13*a33*b22*c22*a11-2*b13*c13*b33*a21*a22*c12+b13*c13*b33*a12*a22*c21+b13*c13*b33*a22*a11*c22+2*b13*c23*a33*c12*a22*b11+2*b13*c23*a33*b12*a22*c11-b13*c23*b33*a11*a22*c12-b13*c23*b33*a12*a22*c11+2*b13*c23*c33*a11*b22*a12-a23*a13*b23*c12*c31*b12+2*a23*a13*c33*b12*b21*c12+2*a23*b13*c23*c12*b31*a12-a23*b13*b23*c12*c31*a12-a23*b13*c23*b12*c31*a12-a23*b13*b33*c12*c21*a12-a23*b13*c33*c12*a21*b12-a23*b13*c33*c12*b21*a12+2*a23*b13*c33*b12*c21*a12-a23*c13*b23*c12*a31*b12-a23*c13*b23*c12*b31*a12+2*a23*c13*b23*b12*c31*a12-a23*c13*a33*b12*b21*c12-a23*c13*b33*c12*a21*b12+2*a23*c13*b33*c12*b21*a12-a23*c13*b33*b12*c21*a12-c13*a23*b23*c12*a32*b11-c13*a23*b23*b12*a32*c11+2*c13*a23*b23*b12*c32*a11-c13*a23*b23*a12*b32*c11+2*c13*a23*b23*a12*c32*b11-c13*a23*c23*b11*b32*a12-c13*a23*c23*b12*b32*a11-c13*a23*a33*b11*b22*c12-c13*a23*a33*b12*b22*c11+2*c13*a23*a33*b11*c22*b12-c13*a23*b33*c12*a22*b11-c13*a23*b33*b12*a22*c11+2*c13*a23*b33*a12*b22*c11-c13*a23*b33*a12*c22*b11-c13*a23*c33*b11*b22*a12+2*c13*b23*c23*a11*b32*a12-c13*b23*c23*a11*a32*b12-c13*b23*c23*a12*a32*b11-c13*b23*a33*c12*b22*a11+2*c13*b23*a33*b12*a22*c11-c13*b23*a33*b12*c22*a11-c13*b23*b33*a11*a22*c12+2*c13*b23*c33*a11*b22*a12-c13*b23*c33*a12*a22*b11-4*c13*c23*a33*b11*a22*b12+2*c13*c23*a33*b11*b22*a12+2*c13*c23*a33*b12*b22*a11+2*c13*c23*b33*a11*a22*b12+2*c13*c23*b33*a12*a22*b11-b23*a13*c23*b12*c31*a12-b23*a13*b33*c12*c21*a12-b23*c13*a33*c12*b21*a12-b23*c13*b33*a12*a21*c12-c23*a13*a33*b12*b21*c12-c23*a13*b33*c12*a21*b12+2*c23*a13*b33*c12*b21*a12-c23*a13*b33*b12*c21*a12-c23*a13*c33*b12*b21*a12+2*c23*b13*a33*c12*a21*b12-c23*b13*a33*c12*b21*a12-c23*b13*a33*b12*c21*a12-c23*b13*b33*a12*a21*c12+2*c23*c13*a33*b12*b21*a12+2*c23*c13*b33*a12*a21*b12,-b13*a23*c23*a22*c32*b11+a13*c13*b23*c22*b21*a32+c13*a23*a33*b21*b12*c22+a13*b23*a33*c12*c22*b21-b23*c23*b33*a12*a21*c12-2*b13*c23*a33*b21*c22*a12-b13*a23*b23*c22*c32*a11+b13*c23^2*a32*a11*b22+2*a23*c23*b33*c12*b22*a11-a23*c13*c23*b32*b21*a12+a23^2*b33*c11*c22*b12+2*a13*b23*c23*a31*c22*b12-a13*b23*c23*b22*c32*a11+b13*a23*a33*c22*c11*b22+b13*c23^2*a31*b22*a12+2*a13*a23*b23*c22*b32*c11-2*b13*c13*a23*c22*b21*a32+2*b13*a23*b23*c22*a32*c11-2*a13*b23*c33*b21*a22*c12-2*a13*b23^2*c22*a31*c12+2*b13*b23*c23*a22*c32*a11-a13^2*c23*b22*c21*b32+b13*a23*c33*a21*c22*b12-b23*c23*a33*c12*b22*a11-b13*a23*c23*b22*c32*a11-2*b13*c23^2*a22*b31*a12-a13*b23*b33*c22^2*a11-a23*c23*b33*b12*c22*a11+2*b13*a23*b23*c22*a31*c12+b13*c23*a33*b21*a22*c12+b13*a23*b33*c21*c12*a22-2*c13*b23*a33*b22*c22*a11+2*a13*b23*c23*b22*a32*c11-2*b13*b23*c33*a22*a11*c22+2*a23*c13*c23*b21*a32*b12-c13*a23*b23*b22*a32*c11+a13*c23^2*b22*b32*a11-c13*b23*c23*a22*a32*b11+b13*a23^2*c32*b21*c12-a13^2*c23*b22*c22*b31-a13^2*c23*c22*b21*b32-2*c13*c23*a33*b21*b12*a22-2*c13*b23^2*a21*c32*a12-2*b13*c13*c23*a22*b32*a21-2*b13*c13*b23*a22*c32*a21+2*a13*b23*c23*a31*b22*c12-c13*a23*b23*a31*c22*b12-2*c13*c23*b33*a12*a22*b21+c13*b23^2*a32*c21*a12+c13*a23*b33*b21*a22*c12-b23*c23*c33*a12*a22*b11+b23^2*a33*c12*c22*a11+2*a23*c23*b33*a12*b22*c11-2*a13*b13*c23*b22*c32*a21+b13*a23^2*c32*c21*b12-2*b13*a23^2*c21*b32*c12-2*b13*a23*b33*c21*c22*a12+2*a13*a23*c23*b22*c31*b12+a13*c13*c23*b22*b32*a21-c13*a23*b23*a22*b32*c11+b13*c23*b33*a22*a11*c22-2*a13*a23*b33*c22*c11*b22-2*b13*b23*c33*a12*a22*c21+a23*c23*c33*a21*b12^2+a23^2*c33*b12*b21*c12-a23*b13*c23*a32*c21*b12-b23*a13*c23*a21*c32*b12+c13*a23^2*b22*b32*c11-c13*a23*c33*b22^2*a11+2*a23*c13*b23*b21*c32*a12-2*a13*b23^2*c21*a32*c12+b13*c13*b23*c22*a21*a32+2*c13^2*b23*a22*b32*a21+b13*a23*a33*c12*c22*b21-a13*b23*c23*a22*c32*b11+a13*c23*a33*b21*b12*c22+b13*c13*a23*c22*b32*a21-2*b13*c23*b33*a21*a22*c12+2*c13*c23*a33*b22^2*a11-c13^2*a23*b22*b32*a21+c13*b23*a33*a22*c22*b11+a13*c23^2*b32*b21*a12-2*b13*a23^2*c22*b32*c11+b13*a23^2*c22*c32*b11-2*c13*a23*b33*a22*c22*b11-c13*a23*b23*c22*a32*b11-2*c13*b23*a33*c21*b22*a12-b23*c13*c23*a32*a21*b12-a23*b23*c33*c12*a21*b12-a23*b23*c33*c12*b21*a12+b23^2*a33*c11*c22*a12+2*a13^2*c23*b22*c32*b21+2*a13^2*b23*c22*c21*b32+a13*c23^2*b32*a21*b12+a23^2*b33*c12*c22*b11+a13*c13*b23*a22*c31*b22+b13*a23*a33*c21*c12*b22-a23*c23*a33*b12*b21*c12+b13*c13*a23*a22*c21*b32-2*a13*c23^2*b22*a31*b12+a13*c23^2*b32*b11*a22+2*a23*c23*c33*b11*a22*b12+b23^2*c33*a11*a22*c12-a23*c23*b33*b12*a22*c11-2*b23^2*c33*a11*c22*a12+a13*b13*b23*a22*c22*c31-b13*a23*c23*a22*c31*b12+2*b13*a23*c23*b31*c22*a12+b13*c13*a23*a22*c31*b22+a13*c23*c33*b21*b12*a22+2*a23*c23*a33*b11*c22*b12+a13*b23^2*c32*a21*c12-b23*c23*a33*b12*c22*a11-b23*c23*c33*a12*a21*b12-2*b23^2*a33*c11*a22*c12-a13*a23*c23*b31*c22*b12-c13*b23*b33*a22^2*c11-c13*b23*c33*a22^2*b11+b13*c13*b23*a22*c22*a31+2*c13*a23*c23*b22*a32*b11-2*c13*a23^2*b22*c31*b12+c13*a23^2*b32*b11*c22+c13*b23^2*a31*a22*c12+c13*b23^2*a31*c22*a12+a13*b13*a23*b22*c21*c32-2*a13*c23*b33*c21*a22*b12+2*b23*c23*a33*c12*a21*b12+c23^2*a33*b12*b21*a12+c23^2*b33*a12*a21*b12+2*b13*a23*c23*a22*b31*c12+a13*b13*a23*b22*c22*c31+c13*b23*b33*a12*a22*c21+b23^2*a33*c12*c21*a12+c13*a23^2*b32*b21*c12+c13*a23^2*b32*c21*b12-a13*a23*c23*b31*b22*c12+a23^2*b33*c12*c21*b12-a13*b13*a23*c22^2*b31-2*a13*b23*a33*c21*c22*b12-b23*c23*a33*c12*b21*a12-2*c13*b23*b33*a21*a22*c12+b23*c23*c33*b21*a12^2-2*a13*a23*c33*b22*b11*c22+a13*c23^2*b31*a22*b12+a13*c23^2*b31*b22*a12+c13*b23*b33*a21*a12*c22+b23*c23*b33*c21*a12^2-2*b13*a23*c33*a21*b22*c12-2*b13*c13*a23*b22*c22*a31+b13*c23*a33*a22*b22*c11-a13*a23*b23*c32*c11*b22-2*b13*a23^2*c22*b31*c12+b13*a23^2*c32*c11*b22-2*b13*c13*a23*b22*c21*a32+b13*c23^2*a32*a21*b12-b13*a23*c23*b22*c31*a12+2*b13*a23*c23*a22*b32*c11+a13*c23*b33*b21*c22*a12-2*c13*c23*a33*b12*b22*a21+b23^2*c33*a12*a21*c12-a23*c23*a33*b12*b22*c11+a13*b23^2*c32*c21*a12+a13*c13*b23*b22*c32*a21-a23*b13*b23*c32*c21*a12+c13*b23^2*a32*a21*c12-a23*c23*b33*c12*a22*b11+b23^2*c33*a12*a22*c11+2*b23*c23*a33*b12*a22*c11+a13*b13*c23*a22*c21*b32+2*c13*c23*b33*a22^2*b11-2*a13*b13*b23*c22*c21*a32-a13*b23*a33*c22^2*b11-a13*c23*a33*b22^2*c11+a13*b23*a33*c21*c12*b22-c13^2*b23*a22*b21*a32-a13*c13*c23*b22^2*a31+2*a13*a23*b33*c22^2*b11+c23^2*a33*b11*b22*a12+c23^2*a33*b12*b22*a11+b13*a23*b33*c12*c22*a21+c13*b23*a33*a22*b22*c11-2*a13*c23^2*b21*a32*b12+a13^2*c23*c31*b22^2+b13^2*a23*c22^2*a31+b13^2*c23*c31*a22^2+a13^2*b23*c22^2*b31+c13^2*b23*b31*a22^2+c13^2*a23*b22^2*a31-a23^2*c33*c21*b12^2-b23^2*a33*a21*c12^2-b23^2*c33*c21*a12^2-c23^2*a33*a21*b12^2-c23^2*b33*b21*a12^2-a23^2*b33*b21*c12^2+a23^2*c33*b12*b22*c11-2*a23^2*c33*b11*c22*b12+a23^2*c33*b11*b22*c12+a23*b23*a33*b21*c12^2+a23*b23*b33*a21*c12^2+a23*c23*a33*c21*b12^2-a13*b13*b23*c22^2*a31-a13*c13*a23*c31*b22^2+2*a13*a23*c33*b22^2*c11+a13*b23^2*c31*a22*c12+a13*b23^2*c31*c22*a12+a13*b23^2*c32*c11*a22+a13*b23^2*c22*c32*a11-2*a13*b23^2*c22*a32*c11-2*a13*c23^2*b22*a32*b11-a13*c23*c33*b22^2*a11-a13^2*b23*b22*c22*c31-a13^2*b23*b22*c21*c32-a13^2*b23*c22*c32*b21-b13*c13*b23*c31*a22^2-b13*c13*c23*b31*a22^2+b13*a23^2*c31*b22*c12+b13*a23^2*c31*c22*b12-b13*a23*a33*c22^2*b11-b13*a23*b33*c22^2*a11+2*b13*b23*a33*c22^2*a11+2*b13*b23*c33*a22^2*c11-b13*c23*b33*a22^2*c11-b13*c23*c33*a22^2*b11+b13*c23^2*a31*a22*b12-2*b13*c23^2*a22*b32*a11+b13*c23^2*a22*a32*b11-b13^2*a23*c22*c32*a21-b13^2*a23*a22*c21*c32-b13^2*a23*a22*c22*c31+2*b13^2*a23*c22*c21*a32+2*b13^2*c23*a22*c32*a21-b13^2*c23*c22*a21*a32-b13^2*c23*a22*c21*a32-b13^2*c23*a22*c22*a31-c13*a23*a33*b22^2*c11+c13*a23^2*b31*b22*c12+c13*a23^2*b31*c22*b12-2*c13*a23^2*b22*c32*b11-2*c13*b23^2*a22*c31*a12+c13*b23^2*a32*a11*c22-2*c13*b23^2*a22*c32*a11+c13*b23^2*a22*a32*c11-c13^2*a23*a22*b21*b32-c13^2*a23*a22*b22*b31+2*c13^2*a23*b22*b21*a32-c13^2*b23*b22*a21*a32-c13^2*b23*a22*b22*a31-2*c13*a23^2*b21*c32*b12-2*a23^2*b33*c11*b22*c12+a13*c13*b23*a22*c32*b21+a13*c13*b23*b22*c21*a32+a13*c13*b23*b22*c22*a31-2*a13*c13*b23*c22*b32*a21+a13*c13*c23*a22*b21*b32-2*a13*c13*c23*b22*b21*a32+a13*c13*c23*a22*b22*b31+a13*c13*a23*b22*c22*b31+a13*c13*a23*b22*c21*b32+a13*c13*a23*c22*b21*b32-2*a13*c13*b23*a22*c21*b32-2*a13*c13*b23*a22*c22*b31-a13*a23*b23*c31*b22*c12-a13*a23*b23*c31*c22*b12+2*a13*a23*b23*c22*b31*c12-a13*a23*b23*c22*c32*b11-a13*a23*c23*b32*b11*c22+2*a13*a23*c23*b22*c32*b11-a13*a23*c23*b22*b32*c11-2*a13*a23*b33*c12*c22*b21-2*a13*a23*b33*c21*c12*b22+4*a13*a23*b33*c21*c22*b12-2*a13*a23*c33*b21*b12*c22+4*a13*a23*c33*b21*b22*c12-2*a13*a23*c33*b12*b22*c21-a13*b23*c23*a22*b31*c12-a13*b23*c23*a22*c31*b12-a13*b23*c23*b31*c22*a12-a13*b23*c23*b22*c31*a12-a13*b23*c23*a22*b32*c11-a13*b23*c23*c22*b32*a11+2*a13*b23*c23*c22*a32*b11+a13*b23*a33*c22*c11*b22+a13*b23*b33*c12*c22*a21+a13*b23*b33*c21*c12*a22-2*a13*b23*b33*c21*c22*a12+a13*b23*b33*c22*c11*a22+a13*b23*c33*a21*c22*b12-2*a13*b23*c33*a21*b22*c12+a13*b23*c33*b21*c22*a12+a13*b23*c33*c21*a22*b12+a13*b23*c33*c21*b22*a12-2*a13*b23*c33*a22*b22*c11+a13*b23*c33*a22*c22*b11+a13*b23*c33*b22*c22*a11-2*a13*c23*a33*b21*b22*c12+a13*c23*a33*b12*b22*c21+a13*c23*a33*b22*b11*c22+a13*c23*b33*a21*b22*c12-2*a13*c23*b33*a21*c22*b12+a13*c23*b33*b21*a22*c12+a13*c23*b33*c21*b22*a12+a13*c23*b33*a22*b22*c11-2*a13*c23*b33*a22*c22*b11+a13*c23*b33*b22*c22*a11+a13*c23*c33*b12*b22*a21-2*a13*c23*c33*b21*b22*a12+a13*c23*c33*b22*b11*a22+a13*b13*c23*c22*b21*a32+a13*b13*c23*b22*c22*a31+a13*b13*c23*c22*b32*a21+a13*b13*c23*b22*c21*a32-2*a13*b13*c23*a22*c32*b21-2*a13*b13*c23*a22*c31*b22+a13*b13*c23*a22*c22*b31+a13*b13*b23*a22*c21*c32+a13*b13*b23*c22*c32*a21-2*a13*b13*a23*c22*c21*b32+a13*b13*a23*c22*c32*b21-2*a13*c13*a23*b22*c32*b21+b13*c13*a23*a22*c22*b31+b13*c13*a23*a22*c32*b21+b13*c13*a23*b22*c32*a21+b13*c13*b23*a22*c21*a32+b13*c13*c23*b22*a21*a32+b13*c13*c23*a22*b21*a32+b13*c13*c23*a22*b22*a31-b13*a23*b23*c31*a22*c12-b13*a23*b23*c31*c22*a12-b13*a23*b23*c32*c11*a22-b13*a23*c23*a31*b22*c12-b13*a23*c23*a31*c22*b12-b13*a23*c23*b22*a32*c11+2*b13*a23*c23*c22*b32*a11-b13*a23*c23*c22*a32*b11-2*b13*a23*a33*c21*c22*b12+b13*a23*b33*c22*c11*a22-2*b13*a23*c33*b21*a22*c12+b13*a23*c33*b21*c22*a12+b13*a23*c33*c21*a22*b12+b13*a23*c33*c21*b22*a12-2*b13*a23*c33*a22*b22*c11+b13*a23*c33*a22*c22*b11+b13*a23*c33*b22*c22*a11-b13*b23*c23*a31*a22*c12-b13*b23*c23*a31*c22*a12+2*b13*b23*c23*a22*c31*a12-b13*b23*c23*a32*a11*c22-b13*b23*c23*a22*a32*c11-2*b13*b23*a33*c12*c22*a21-2*b13*b23*a33*c21*c12*a22+4*b13*b23*a33*c21*c22*a12-2*b13*b23*a33*c22*c11*a22+4*b13*b23*c33*a21*a22*c12-2*b13*b23*c33*a21*a12*c22+b13*c23*a33*a21*c22*b12+b13*c23*a33*a21*b22*c12+b13*c23*a33*c21*a22*b12-2*b13*c23*a33*c21*b22*a12+b13*c23*a33*a22*c22*b11-2*b13*c23*a33*b22*c22*a11+b13*c23*b33*a21*a12*c22+b13*c23*b33*a12*a22*c21-2*b13*c23*c33*a21*a22*b12+b13*c23*c33*a21*a12*b22+b13*c23*c33*a12*a22*b21+b13*c23*c33*a22*a11*b22-c13*a23*b23*a31*b22*c12-c13*a23*b23*a22*b31*c12+2*c13*a23*b23*a22*c31*b12-c13*a23*b23*b31*c22*a12+2*c13*a23*b23*b22*c31*a12+2*c13*a23*b23*a22*c32*b11+2*c13*a23*b23*b22*c32*a11-c13*a23*b23*c22*b32*a11-c13*a23*c23*b31*a22*b12-c13*a23*c23*b31*b22*a12+2*c13*a23*c23*b22*a31*b12-c13*a23*c23*b32*b11*a22-c13*a23*c23*b22*b32*a11-2*c13*a23*a33*b21*b22*c12+c13*a23*a33*b12*b22*c21+c13*a23*a33*b22*b11*c22+c13*a23*b33*a21*b22*c12-2*c13*a23*b33*a21*c22*b12+c13*a23*b33*b21*c22*a12-2*c13*a23*b33*c21*a22*b12+c13*a23*b33*c21*b22*a12+c13*a23*b33*a22*b22*c11+c13*a23*b33*b22*c22*a11+c13*a23*c33*b12*b22*a21+c13*a23*c33*b21*b12*a22-2*c13*a23*c33*b21*b22*a12+c13*a23*c33*b22*b11*a22-c13*b23*c23*a31*a22*b12-c13*b23*c23*a31*b22*a12+2*c13*b23*c23*a22*b31*a12-c13*b23*c23*a32*a11*b22+2*c13*b23*c23*a22*b32*a11+c13*b23*a33*a21*c22*b12+c13*b23*a33*a21*b22*c12+c13*b23*a33*b21*a22*c12-2*c13*b23*a33*b21*c22*a12+c13*b23*a33*c21*a22*b12+c13*b23*b33*a22*a11*c22-2*c13*b23*c33*a21*a22*b12+c13*b23*c33*a21*a12*b22+c13*b23*c33*a12*a22*b21+c13*b23*c33*a22*a11*b22+4*c13*c23*a33*b21*b22*a12-2*c13*c23*a33*b22*b11*a22+4*c13*c23*b33*a21*a22*b12-2*c13*c23*b33*a21*a12*b22-2*c13*c23*b33*a22*a11*b22-a23*b13*b23*c32*a21*c12-a23*a13*b23*c32*b21*c12-a23*a13*b23*c32*c21*b12+2*a23*a13*b23*c21*b32*c12-a23*a13*c23*b32*b21*c12-a23*a13*c23*b32*c21*b12+2*a23*a13*c23*b21*c32*b12+2*a23*b13*b23*c21*a32*c12-a23*b13*c23*a32*b21*c12+2*a23*b13*c23*a21*b32*c12-a23*b13*c23*a21*c32*b12+2*a23*b13*c23*b32*c21*a12-a23*b13*c23*b21*c32*a12-a23*c13*b23*a32*b21*c12-a23*c13*b23*a32*c21*b12-a23*c13*b23*a21*b32*c12+2*a23*c13*b23*a21*c32*b12-a23*c13*b23*b32*c21*a12-a23*c13*c23*b32*a21*b12-a23*b23*a33*c12*c22*b11+2*a23*b23*a33*c11*b22*c12-a23*b23*a33*c11*c22*b12-a23*b23*b33*c11*c22*a12+2*a23*b23*b33*c11*a22*c12-a23*b23*c33*c12*a22*b11-a23*b23*c33*c12*b22*a11-a23*b23*c33*b12*a22*c11+2*a23*b23*c33*b12*c22*a11-a23*b23*c33*a12*b22*c11+2*a23*b23*c33*a12*c22*b11-a23*b23*b33*c12*c22*a11-a23*c23*a33*b11*b22*c12-a23*c23*b33*a12*c22*b11-a23*c23*c33*b11*b22*a12-a23*c23*c33*b12*b22*a11-a23*b23*a33*c12*c21*b12-a23*b23*b33*c12*c21*a12+2*a23*b23*c33*b12*c21*a12-a23*c23*b33*c12*a21*b12+2*a23*c23*b33*c12*b21*a12-a23*c23*b33*b12*c21*a12-a23*c23*c33*b12*b21*a12+2*b23*a13*c23*a32*b21*c12+2*b23*a13*c23*a32*c21*b12-b23*a13*c23*a21*b32*c12-b23*a13*c23*b32*c21*a12-b23*a13*c23*b21*c32*a12-b23*b13*c23*a32*a21*c12-b23*b13*c23*a32*c21*a12+2*b23*b13*c23*a21*c32*a12-b23*c13*c23*a32*b21*a12+2*b23*c13*c23*a21*b32*a12+2*b23*c23*a33*c12*a22*b11-b23*c23*a33*a12*b22*c11-b23*c23*a33*a12*c22*b11-b23*c23*b33*a11*a22*c12-b23*c23*b33*a12*a22*c11+2*b23*c23*b33*a11*c22*a12-b23*c23*c33*a11*a22*b12+2*b23*c23*c33*a11*b22*a12-b23*c23*a33*b12*c21*a12+b13*c23^2*a32*b21*a12-2*b13*c23^2*a21*b32*a12-2*c23^2*a33*b11*a22*b12+c23^2*b33*a11*a22*b12-2*c23^2*b33*a11*b22*a12+c23^2*b33*a12*a22*b11,-b13*c23*c33*a12*a31*b11+c13*a33^2*b12*b21*c11+a13*c13*b33*b32*c21*a11-2*c13*b33^2*a12*c21*a11+b13*b33*c13*a21*c31*a12+a13*b13*b33*c22*a31*c11+2*a13*a23*b33*c12*b31*c11-a23*c13^2*b32*b11*a31-c13*a33*b33*c11*b21*a12-b13*c23*c33*a11*a32*b11+b13*a33^2*c11*c21*b12-b13*a33*b33*c11*c22*a11+c13*a13*a33*b32*b21*c11-a13*a33*b33*c11*c22*b11-2*a13*c13*a33*b31*c22*b11+2*a13*c23*b33*b11*c32*a11+b13*c13*c33*a22*b31*a11+b13*c33^2*a11*a21*b12-a13*b23*b33*c11*c31*a12-a13^2*b23*c11*c31*b32+a13*c13*c33*b31*b22*a11+a13*b13*c33*a32*b21*c11-b13*b23*a33*c12*c31*a11+b23*a13*b13*c32*c11*a31-b33*c13^2*a21*b31*a12-a33*c13^2*b21*a32*b11-2*b13*a33^2*c12*b21*c11+c13*b13*a33*b21*c32*a11+2*b13*c23*a33*b11*c31*a12-a13*b23*c33*b11*c32*a11-2*b13*a23*b33*a32*c11^2-c13*a23*b33*a11*b31*c12-c13^2*a33*b32*b21*a11-2*a13*b33^2*c12*a21*c11+2*b13*a23*c33*c11*a32*b11+a13*b33^2*c11*c22*a11+a13*b33^2*c12*c21*a11-2*b13*c13*b23*a31*a32*c11-a33*c13^2*b21*a31*b12-c13*a23*b33*c11*b32*a11+2*a13*c23*c33*b12*a31*b11-b13*b23*a33*c11*c31*a12-2*b13*c13*c33*a32*b21*a11-a13*c23*b33*b11*a31*c12-b33*a13^2*c21*b32*c11-a13*a23*b33*c11*c31*b12-c13^2*b33*a22*b31*a11-4*b13*c23*b33*a12*c31*a11-b23*a13^2*c32*c11*b31-2*a13*c13*b33*a31*b22*c11+2*b13^2*c33*a32*c21*a11+2*b13^2*c33*a31*c22*a11-b13*a33*c33*a11*c21*b12-4*b13*a23*b33*c12*a31*c11-b13*c23*c13*a31^2*b12-2*b13*c23*b33*c32*a11^2-c13^2*b33*a32*a21*b11-a23*c13^2*b31*b12*a31+b13*b33*c13*a21*a31*c12-b13*b33*c33*a11*a21*c12-2*a13*c33*c13*b31*b12*a21-2*a13*b13*a23*c31*c32*b11-2*c13*a13*b33*b22*c31*a11-2*b13*b33*c13*a31*a12*c21-2*a13*b33*c13*b21*c31*a12+a13*a23*b33*b32*c11^2-a33*c13^2*b31*b22*a11-b33*a13^2*c31*c22*b11+2*c13^2*a33*b32*a21*b11-2*b13*c13*a33*a22*b31*c11+2*c13*a23*b33*b11*a31*c12-a13*a23*b33*c12*c31*b11+2*a13^2*b33*c31*b22*c11-b13*c23*c33*a11*a31*b12+b13*a33*c13*b21*c31*a12+2*c33*a13^2*b31*b12*c21-c33*a13^2*b21*c31*b12+b13*c33*c13*a21*b31*a12-2*c13*a13*c23*b31*b32*a11-a13*a23*b33*c11*c32*b11+c13*b23*b33*c32*a11^2-2*c13*b23*c33*b32*a11^2-a13*b23*c33*c11*a32*b11-a13^2*c33*b22*c31*b11+2*c13*c23*b33*a12*b31*a11+a13*b13*c33*a21*c32*b11-a13*a23*b13*c31^2*b12-a13*c23*c13*b31^2*a12-2*a13*c23*a33*c32*b11^2+2*b13*c23*b33*a12*a31*c11+b13*a13*c33*a22*c31*b11-a13*b33*c33*a11*c21*b12-b13*b33*c33*a11*a22*c11+b13*a23*c13*a31*b31*c12-b13*b23*a33*c11*c32*a11-2*b13*a13*b23*c31*c32*a11-b13*a23*c33*b11*c32*a11-c13*a33*b33*a11*b21*c12+2*b13*b23*c33*a12*c31*a11+2*c13*b23*b33*a12*c31*a11+a13*c13*b23*c31*b32*a11+a13*c13*c33*b32*b21*a11+2*a13^2*b33*c32*b21*c11-2*a13*c13*a23*b31*b32*c11-a13^2*c23*b11*b31*c32+b13*c13*a33*a32*c21*b11+2*b33*a13^2*c31*c12*b21-b13*a33*c33*b11*c22*a11+2*b13*c23*a33*b11*c32*a11-2*c13*a13*b33*b21*c32*a11+a13*b23*c13*a31*b31*c12-2*b13*c33*c13*a31*a12*b21-2*b13*c13*a23*c31*b32*a11+a13*a33*b13*c21*c31*b12+b13*a33^2*c12*c21*b11+b13*b33*c33*c22*a11^2-c23*a13^2*b32*b11*c31-c23*b13^2*a32*a11*c31+b13*c13*a23*a31*c32*b11+b13*a23*c13*a31*c31*b12+a33*a13*b13*c21*b32*c11+a13*b33^2*c11*c21*a12+a13*b13*c33*b22*c31*a11+c13*a13*b33*a21*c32*b11-2*b13*a13*a33*c32*b21*c11+a13*b33*c13*a21*b31*c12+a13*a23*c33*c32*b11^2-a13*a23*c33*b11*b32*c11-a13^2*b33*c32*c21*b11-b13*b33*c33*a12*a21*c11-c13^2*a23*b11*b31*a32+2*a13*b33*c33*c11*a22*b11-c13*c23*b33*a11*a31*b12+2*a13*b23*c33*c11*b32*a11-c23*a13^2*b31*b12*c31-2*a13*b23*a33*b32*c11^2-c13*b23*a33*b11*c31*a12-a33*b13^2*c21*a31*c12+2*c33*b13^2*a31*a12*c21-a13*b23*b33*c12*c31*a11+2*a13^2*c33*b32*c21*b11+a13*a33*b33*b22*c11^2+a13*a33*c33*c22*b11^2+a13*c33^2*b11*b21*a12-c23*b13^2*a31*a12*c31+a13*b13*a23*c11*c31*b32-c33*b13^2*a21*c31*a12+b13*c33^2*a12*a21*b11-a13*c23*b33*a11*b31*c12+a13*c13*b33*b31*c22*a11+2*a13^2*c23*b31*b32*c11-b13*a33*c33*b11*a21*c12-c13*b23*a33*b11*a31*c12-a13*b23*c33*b11*c31*a12-b23*a13^2*c31*c12*b31+a23*a13*c13*b32*b11*c31+a13*b23*b33*a32*c11^2+b13*a33*c13*b21*a31*c12-b13*a23*a33*c11*c31*b12-a13*c23*b33*c11*b32*a11-a13*b23*b33*c11*c32*a11+2*a13^2*c33*b31*c22*b11+c13*a23*a33*c32*b11^2-2*c13*a23*c33*a32*b11^2-a23*b13^2*c31*c12*a31-b33*c13^2*a31*a22*b11-b33*c13^2*a21*b32*a11+2*b13*b33*c33*a12*c21*a11-a13*a33*b33*c12*c21*b11-a33*c13^2*b21*b31*a12+b13*a23*a33*b32*c11^2-b13*b23*c13*a31^2*c12+b13*a13*a33*c22*b31*c11+a13*b23*c13*b31*c31*a12-a13^2*c33*b32*b21*c11+a13*b33*b13*c21*c31*a12-a13*b23*b13*c31^2*a12+2*a13*c23*a33*b11*b32*c11-b33*a13^2*c21*b31*c12+2*c13*a23*b33*c11*a31*b12+2*b33*c13^2*a31*a12*b21-b33*c13^2*a21*a31*b12-2*c13*a13*b23*a31*c32*b11-2*a13*b13*a33*c31*b22*c11-c13*b23*b33*a11*a32*c11-a13*c23*b33*c11*a32*b11-2*a13*b33*c13*b21*a31*c12-a13*a23*c13*b31^2*c12-a33*b13^2*c31*c22*a11-a33*b13^2*c21*a32*c11+b13*c13*a23*a31*b32*c11+2*a13*a33*b33*c12*b21*c11+2*a13*c23*a33*b12*b31*c11-b33*a13^2*c21*c31*b12+2*b13*a23*c33*b11*a31*c12-c13*b23*a33*c11*a32*b11-2*b13*c13*a33*a21*b32*c11-c13*b33*c33*a12*a21*b11-b13^2*a23*c11*c31*a32+2*b13^2*a23*c31*c32*a11+b13*b23*a33*a32*c11^2+b13*b23*c33*c32*a11^2-a13*a23*c33*b11*b31*c12-a13^2*b33*c22*b31*c11+c13*b13*c23*a11*a31*b32-a13*c23*b33*c11*b31*a12+b13*c23*c33*b32*a11^2+b13*a33^2*c11*c22*b11+b13*a33*b33*a22*c11^2-a13*b33^2*a22*c11^2-a13*c33^2*a22*b11^2+b23*a13^2*c31^2*b12+c23*a13^2*b31^2*c12-c13*a33^2*c22*b11^2-c13*b33^2*c22*a11^2+a23*c13^2*b31^2*a12+b23*c13^2*a31^2*b12+a23*b13^2*c31^2*a12+c23*b13^2*a31^2*c12-b13*a33^2*b22*c11^2-b13*c33^2*b22*a11^2+b13*c13*b33*a31*a22*c11-2*b13*c13*b33*a31*c22*a11+b13*c13*c33*a31*a22*b11+b13*c13*c33*a32*a21*b11-2*b13*a23*c13*b31*c31*a12-b13*a23*a33*c11*c32*b11+2*b13*a23*a33*c12*b31*c11-b13*a23*a33*c12*c31*b11-b13*a23*c33*a11*b31*c12-b13*a23*c33*a11*c31*b12+b13*b23*c13*a31*a12*c31+2*b13*b23*a33*c12*a31*c11-b13*b23*c33*a11*a32*c11-b13*b23*c33*a12*a31*c11+b13*c23*c13*a31*a12*b31-b13*c23*a33*c11*a31*b12-b13*c23*a33*c11*b31*a12-b13*c23*a33*c11*a32*b11-b13*c23*a33*c11*b32*a11-b13*c23*a33*b11*a31*c12-b13*c23*a33*a11*b31*c12+2*b13*c23*a33*a11*c31*b12+2*b13*c23*b33*a11*a32*c11+2*b13*c23*b33*a11*a31*c12+2*b13*c23*c33*a12*b31*a11-b13*a33*c33*c11*a22*b11+2*b13*a33*c33*c11*b22*a11-2*b13*a33*c13*a21*c31*b12-2*b13*a33*c13*a21*b31*c12+b13*a33*c13*c21*b31*a12+b13*a33*c13*c21*a31*b12+2*b13*a33*b33*c12*a21*c11-b13*a33*b33*c12*c21*a11-b13*a33*b33*c11*c21*a12-b13*a33*c33*c11*a21*b12+2*b13*a33*c33*c11*b21*a12-b13*a33*c33*b11*c21*a12+2*b13*a33*c33*a11*b21*c12-b13*a23*c33*c11*b32*a11+2*b13*a23*c33*c11*a31*b12-b13*a23*c33*c11*b31*a12-b13*a23*c33*b11*c31*a12+2*b13*a23*b33*c11*c31*a12+2*b13*a23*b33*c12*c31*a11+2*b13*a23*b33*c11*c32*a11-a13*b33*c33*c11*b22*a11-a13*b33*c33*b11*c22*a11-2*a13*b33*b13*c31*c12*a21+a13*b33*b13*c21*a31*c12+a13*b33*c13*a21*c31*b12+a13*b33*c13*c21*b31*a12+a13*b33*c13*c21*a31*b12+a13*b13*b33*c31*c22*a11-2*a13*b13*c33*a32*c21*b11-2*a13*b13*c33*a31*c22*b11+a13*b13*c33*b21*c32*a11+a13*c13*a23*b11*b31*c32+a13*c13*b23*b31*c32*a11+a13*c13*b23*b31*a32*c11-2*a13*c13*b23*c31*a32*b11+a13*c13*a33*b31*b22*c11-2*a13*c13*b33*a32*b21*c11+a13*c13*b33*a32*c21*b11+a13*c13*b33*a21*b32*c11-2*a13*c13*c33*b32*a21*b11+a13*c13*c33*b22*a31*b11+a13*a23*b13*c31*c12*b31+a13*a23*c13*b31*b12*c31-a13*a23*c33*b12*b31*c11+2*a13*a23*c33*b12*c31*b11+a13*b23*b13*c31*c12*a31-2*a13*b23*c13*a31*c31*b12+2*a13*b23*a33*c11*c32*b11-4*a13*b23*a33*c12*b31*c11+2*a13*b23*a33*c12*c31*b11+2*a13*b23*a33*c11*c31*b12+2*a13*b23*b33*c12*a31*c11-a13*b23*c33*c11*a31*b12+2*a13*b23*c33*c11*b31*a12-a13*b23*c33*b11*a31*c12+2*a13*b23*c33*a11*b31*c12-a13*b23*c33*a11*c31*b12+a13*c23*b13*a31*c31*b12-2*a13*c23*b13*a31*b31*c12+a13*c23*b13*b31*c31*a12+a13*c23*c13*b31*b12*a31-4*a13*c23*a33*b12*c31*b11+2*a13*c23*a33*b11*b31*c12-a13*c23*b33*c11*a31*b12+2*a13*c23*b33*b11*c31*a12+2*a13*c23*b33*a11*c31*b12-a13*c23*c33*b11*b31*a12-a13*c23*c33*b12*b31*a11-a13*c23*c33*b11*b32*a11-a13*a33*c33*b11*b22*c11-a13*a33*b33*c11*c21*b12-a13*a33*c33*b12*b21*c11+2*a13*a33*c33*b12*c21*b11-a13*a33*c33*b11*b21*c12-2*a13*a33*b13*c31*c12*b21+a13*a33*b13*c21*b31*c12-2*a13*a33*c13*b31*b12*c21+a13*a33*c13*b21*c31*b12+a13*a33*c13*b21*b31*c12+a13*b13*b33*c32*c21*a11-2*a13*b13*b33*c32*a21*c11+a13*b13*a33*c31*c22*b11+a13*b13*c23*c31*a32*b11+a13*b13*c23*c31*b32*a11-2*a13*b13*c23*b31*a32*c11+a13*b13*c23*b31*c32*a11+2*a13*b33*c33*c11*a21*b12-a13*b33*c33*c11*b21*a12+2*a13*b33*c33*b11*a21*c12-a13*b33*c33*b11*c21*a12-a13*b33*c33*a11*b21*c12+a13*c33*b13*a21*c31*b12+a13*c33*b13*a21*b31*c12+a13*c33*b13*b21*c31*a12+a13*c33*b13*b21*a31*c12-2*a13*c33*b13*c21*b31*a12-2*a13*c33*b13*c21*a31*b12+a13*c33*c13*b21*b31*a12+a13*c33*c13*b21*a31*b12-b13*b23*c33*a11*a31*c12+b13*a13*b23*c11*c31*a32-2*b13*a13*c23*a31*b32*c11+b13*a13*c23*a31*c32*b11+b13*a13*a33*c32*c21*b11-2*b13*a13*b33*c31*a22*c11+b13*a13*c33*a21*b32*c11-2*b13*a13*c33*b32*c21*a11-2*b13*a13*c33*b31*c22*a11+b13*c13*a23*c31*a32*b11+b13*c13*b23*a11*a31*c32+b13*c13*a33*a32*b21*c11+b13*c13*a33*a31*c22*b11+b13*c13*a33*b32*c21*a11+a13*c23*c33*a32*b11^2+2*a13^2*b23*c31*c32*b11-c33*a13^2*b21*b31*c12+a13*c33^2*b11*b22*a11-2*a13*c33^2*b12*a21*b11+a13*c33^2*b12*b21*a11+2*b13^2*c23*a31*a32*c11-b13^2*c23*a11*a31*c32+2*b13^2*a33*c32*a21*c11-b13^2*a33*c32*c21*a11+2*b13^2*a33*c31*a22*c11-b13^2*a33*c22*a31*c11-b13^2*c33*a32*a21*c11-b13^2*c33*a22*c31*a11+2*a33*b13^2*c31*c12*a21-a33*b13^2*c21*c31*a12-c33*b13^2*a21*a31*c12-2*b13*c33^2*a12*b21*a11+b13*c33^2*a11*a22*b11+c13*c23*a33*a32*b11^2+c13*c23*b33*b32*a11^2+c13*a33*c33*a22*b11^2+c13*a33^2*b11*b22*c11-2*c13*a33^2*b12*c21*b11+c13*a33^2*b11*b21*c12+c13*b33^2*a12*a21*c11+c13*b33^2*a11*a21*c12+c13*b33^2*a11*a22*c11+c13*b33*c33*b22*a11^2+2*c13^2*a23*b31*b32*a11+2*c13^2*b23*a31*a32*b11-c13^2*b23*a11*a31*b32+2*c13^2*a33*b31*a22*b11-c13^2*a33*b22*a31*b11+2*c13^2*b33*a32*b21*a11+2*c13^2*b33*a31*b22*a11-b23*c13^2*a31*a12*b31+2*a33*c13^2*b31*b12*a21-a23*b13^2*c32*c11*a31-b23*c13^2*a32*a11*b31-c33*a13^2*b31*b22*c11-c33*a13^2*b21*c32*b11-c33*b13^2*a31*a22*c11-c33*b13^2*a21*c32*a11+b13*c33*c13*a21*a31*b12-2*c13*b13*a33*a21*c32*b11+c13*a13*b23*a31*b32*c11+c13*a13*c23*b11*b31*a32-2*c13*a13*a33*b32*c21*b11+c13*a13*a33*b22*c31*b11+c13*a13*b33*a22*b31*c11-2*c13*a13*c33*b31*a22*b11-2*c13*b13*a23*b31*c32*a11+c13*b13*a23*b31*a32*c11-2*c13*b13*c23*a31*a32*b11+c13*b13*a33*a31*b22*c11-2*c13*b13*a33*a22*c31*b11+c13*b13*b33*a32*a21*c11-2*c13*b13*b33*a32*c21*a11+c13*b13*b33*a22*c31*a11-2*c13*b13*c33*a31*b22*a11-c13*a23*a33*b11*b32*c11-c13*a23*a33*b12*b31*c11+2*c13*a23*a33*b12*c31*b11-c13*a23*a33*b11*b31*c12-c13*a23*b33*c11*b31*a12+2*c13*a23*b33*c11*a32*b11-c13*a23*b33*b11*c31*a12-c13*a23*b33*b11*c32*a11-c13*a23*b33*a11*c31*b12-4*c13*a23*c33*b12*a31*b11+2*c13*a23*c33*b11*b31*a12+2*c13*a23*c33*b12*b31*a11+2*c13*a23*c33*b11*b32*a11-c13*b23*a33*c11*a31*b12+2*c13*b23*a33*c11*b31*a12+2*c13*b23*a33*c11*b32*a11-c13*b23*a33*b11*c32*a11+2*c13*b23*a33*a11*b31*c12-c13*b23*a33*a11*c31*b12-c13*b23*b33*a12*a31*c11-c13*b23*b33*a11*a31*c12+2*c13*b23*c33*a11*a31*b12+2*c13*b23*c33*a12*a31*b11-4*c13*b23*c33*a12*b31*a11+2*c13*b23*c33*a11*a32*b11-c13*c23*a33*b11*b32*a11+2*c13*c23*a33*b12*a31*b11-c13*c23*a33*b12*b31*a11-c13*c23*a33*b11*b31*a12-c13*c23*b33*a11*a32*b11-c13*c23*b33*a12*a31*b11-c13*a33*b33*c11*a22*b11-c13*a33*b33*c11*b22*a11+2*c13*a33*b33*b11*c22*a11-c13*a33*c33*b11*b22*a11-c13*a33*b33*c11*a21*b12-c13*a33*b33*b11*a21*c12+2*c13*a33*b33*b11*c21*a12+2*c13*a33*b33*a11*c21*b12+2*c13*a33*c33*b12*a21*b11-c13*a33*c33*b12*b21*a11-c13*a33*c33*b11*b21*a12+2*c13*b33*c33*a12*b21*a11-c13*b33*c33*a11*a22*b11-c13*b33*c33*a11*a21*b12+a23*a13*b13*c32*c11*b31+b23*b13*c13*a32*a11*c31+c23*a13*c13*b32*b11*a31+c23*b13*c13*a32*a11*b31+a33*a13*c13*b21*c32*b11+a33*b13*c13*b31*c22*a11+a33*b13*c13*b22*c31*a11+b33*a13*b13*c21*a32*c11+b33*a13*c13*a31*c22*b11+b33*a13*c13*a22*c31*b11+b33*b13*c13*a21*c32*a11+c33*b13*c13*a21*b32*a11+c33*a13*b13*a31*b22*c11+c33*a13*b13*a22*b31*c11+c33*a13*c13*b21*a32*b11,-c13*b33*c21*b32*a32*a22+a13*b33*b22*c32*c22*a31+a23*c33*b32*a22*b31*c12+b13*a33*b21*c32^2*a22+a33*c33*b22*c22*a32*b11+c23*a33*c32*b31*b22*a12-2*b23*c33*c32*a31*a22*b12-2*b23*a33*b32*c22*a31*c12+2*b23*c23*a31*b32*c32*a12-b33^2*a22*c22*a32*c11+2*c13*a33*b21*b32*a32*c22-2*a23*a33*b22*c32^2*b11+2*a23*b23*c31*a32*b32*c12-b33^2*a22*c22*c32*a11+b33*c33*a21*a22*c32*b12-a23*b33*a32*c32*c11*b22+2*b13*c23*a32*b32*c31*a22+a23*b33*c32*a22*c31*b12+2*a23*c33*b32*a21*c32*b12+2*b13*a23*b32*c32*c22*a31+2*b33^2*c21*a22*a32*c12-a23*b33*b32*c32*c11*a22+c13*b33*a22*b32*c22*a31-2*b13*c33*c21*a32^2*b22+2*b13*c33*b32*c31*a22^2-2*b23*a33*c32*a22*c31*b12-2*c23*c33*a22*b32^2*a11-c23*c33*a32*b32*b21*a12+2*c13*b33*a21*b32*a32*c22-2*b23*c33*b32*a22*c31*a12-c13*a33*c21*b32*a32*b22+a33*c33*a21*b12*b32*c22+2*a13*c33*a32*c31*b22^2-b13*b33*a32*a31*c22^2+a13*a33*b21*c32^2*b22+a13*a33*c21*b32^2*c22-b23*c33*b32*a21*c32*a12+b33*c33*a21*b22*a32*c12+2*b23*b33*a32*c22*c32*a11+b23*b33*a21*c32^2*a12+a23*b33*c32*a31*b22*c12-a13*a33*b21*c32*b32*c22-c13*b23*a32*c32*b22*a31+b23*c33*a32*a31*b22*c12-2*a13*b33*b22*a32*c22*c31+a23*b23*b31*c32^2*a12+a23*c23*a31*b32^2*c12+2*c23*c33*a32*b32*b11*a22-c13*c23*a32*b32*b31*a22+b23*c33*b32*a31*c22*a12-b23*c23*a31*a32*b32*c12+c23*a33*a32*b22*c31*b12+b33*c33*a22*c22*b32*a11+c23*c33*a21*b32^2*a12+c23*b33*b22*a32^2*c11+a13*a23*c32^2*b22*b31-2*b33*c33*a21*b22*c32*a12-2*b23*b33*a32*c31*a22*c12-2*a13*c33*c21*b32^2*a22-a13*c33*c32*b22^2*a31-2*a13*c23*b32^2*c31*a22-b23*c33*a32*c22*b32*a11-a23*b33*a32*c32*b21*c12+c13*c33*a22*a32*b22*b31-2*a33*c33*a21*b22*b32*c12-b13*a23*a32*b32*c22*c31-2*c23*c33*b22*a32^2*b11-a33^2*c21*b12*b32*c22-a33^2*c21*b22*c32*b12+a23*b23*a31*c32^2*b12-2*b23*b33*a22*c32^2*a11+b23*b33*c21*a32^2*c12-2*a23*c33*c32*b31*b22*a12+2*b13*c33*c21*b32*a32*a22-2*c23*b33*b32*a31*a22*c12+2*a33^2*c21*b22*b32*c12+a23*c23*c31*b32^2*a12+a23*c33*a22*b32^2*c11-a13*a33*c32*c31*b22^2-a13*a33*b32*b31*c22^2-c13*b23*a32*b32*c31*a22+c23*b33*c22*a32^2*b11-2*c23*b33*a32^2*c21*b12+2*b23*a33*a32*c32*b21*c12+a33*c33*a21*b22*c32*b12-a23*c23*a31*b12*b32*c32-c33^2*a21*b12*b32*a22+2*c33^2*a21*b32*b22*a12+2*c33^2*b21*a32*a22*b12-c33^2*b21*a12*a32*b22+a13*a23*b32^2*c22*c31+c13*c33*b21*a32^2*b22-c13*c33*b32*b31*a22^2+2*a13*b33*c21*c32*b32*a22-a23*b33*a32*c22*c32*b11-2*b33*c33*b22*a32*a11*c22-b13*c33*a21*c32*b32*a22+4*b23*c33*a32*a22*c31*b12-c23*a33*a32*b21*c32*b12-b23*a33*b32*c22*c32*a11+a13*b23*c32^2*b22*a31-c23*a33*a32*b32*b21*c12+2*b33^2*a21*c32*c22*a12-b33^2*c21*a12*a32*c22+b23*a33*a21*c32^2*b12-2*b23*a33*b21*c32^2*a12-2*b23*c33*a32*a22*b31*c12+b33*c33*a22*b22*a32*c11+b23^2*a31*c12*c32*a32-c13*b33*b32*c31*a22^2+2*c13*b33*c32*b31*a22^2-2*b23*b33*c22*a32^2*c11+b23*c23*b31*a32^2*c12-a13*a23*b32*c32*c31*b22+b23*a33*b32*c31*c22*a12-2*a13*b33*b21*c32^2*a22+2*a13*b33*a32*c22^2*b31-2*c23*b33*a32*b31*c22*a12-c23*a33*a32*b22*b32*c11-a13*b23*a32*c32*c31*b22-a13*c33*b21*b32*a32*c22-a13*c33*b21*c32*a32*b22-2*a33*c33*b21*c22*a32*b12-2*b13*a33*a22*b32*c22*c31-b23*c33*a32*a22*c32*b11-b23*c23*a31*a32*c32*b12+c23*b33*a32*b22*c31*a12-2*a13*b33*a22*c32*c22*b31+a33*b33*c21*c22*a32*b12-a23*a33*b32*c32*b21*c12+2*b13*a33*b32*c22^2*a31-2*b13*a33*a21*c32^2*b22+c13*b33*a22*a32*c31*b22-a23*c33*b32*b22*c32*a11+a23*a33*c32*b31*b22*c12+a13*c33*a22*c32*b22*b31+2*a13*b23*a32*c32*c22*b31+c23*b33*a32*a31*c22*b12+a13*b33*a21*c32^2*b22+a13*c33*a21*b32^2*c22+2*c13*a23*a32*b32*b31*c22+c23*a33*a22*b32^2*c11-c33^2*b21*a22*b32*a12-c33^2*a22*b22*a32*b11+a33*c33*a22*b22*c32*b11-a13*b33*c21*c32*a32*b22+c23*c33*a32*b22*a31*b12+b23*c33*c32*a22*b31*a12+2*a23*b33*b32*c32*a21*c12-b33^2*a21*c22*a32*c12-b33^2*a21*c12*c32*a22-2*c23*c33*a32*b31*a22*b12+b23*c33*c22*a32^2*b11+b23*c33*a32^2*c21*b12-c13*a33*b21*c32*b32*a22+c23^2*b31*a12*a32*b32-c33^2*a21*b22*a32*b12+a23^2*c31*b12*b32*c32-2*a23*b33*a21*c32^2*b12-c13*b23*b32*c32*a22*a31-2*b33*c33*a21*c22*b32*a12+b23*a33*a22*c32^2*b11+b23*a33*b22*c32^2*a11+c23*a33*c22*b32^2*a11+c23^2*a31*b12*b32*a32-2*a23*b33*c32*b22*c31*a12-2*a23*a33*b32*c31*b22*c12-2*a33*b33*a22*c32*c11*b22+b23*a33*b32*c31*a22*c12-2*a33*b33*a21*c22*c32*b12+a23*a33*c21*b32^2*c12+a23*a33*b21*c32^2*b12+a33*b33*b21*c22*a32*c12-b13*c33*b21*c32*a32*a22+a33*b33*a22*c22*b32*c11-2*b13*c23*a32^2*c31*b22-b13*a33*a32*c22^2*b31-b33^2*c21*a22*c32*a12-a33*c33*b22^2*a32*c11+b33*c33*b21*a12*a32*c22+a33*c33*c21*b22*a32*b12-c23*c33*a32*b32*a21*b12+a13*b33*a22*b32*c22*c31-2*a13*b23*c32^2*b31*a22+a13*c23*b32^2*c22*a31+a33^2*c32*c11*b22^2+a33^2*b32*b11*c22^2+b33^2*c32*c11*a22^2+b33^2*a32*a11*c22^2+c33^2*b32*b11*a22^2+c33^2*a32*a11*b22^2-a23^2*b31*c32^2*b12-a23^2*c31*b32^2*c12-b23^2*a31*c32^2*a12-b23^2*c31*a32^2*c12-c23^2*a31*b32^2*a12-c23^2*b31*a32^2*b12-a13*b33*b32*c22^2*a31+c23*c33*b21*a32^2*b12+c23*b33*a32^2*b21*c12+c23*a33*a21*b32^2*c12-2*c23*a33*b32^2*c21*a12-c33^2*a22*b22*b32*a11-2*a23*c33*a21*b32^2*c12+a23*c33*b32^2*c21*a12+a23^2*b31*c12*c32*b32-c13*a33*a32*c31*b22^2-2*c13*b33*b21*a32^2*c22+c13*b33*c21*a32^2*b22+c13*c33*a21*b32^2*a22-c13*c33*a32*a31*b22^2+b13*c33*b21*a32^2*c22-b13*c33*c32*b31*a22^2+b13*b33*a21*c32^2*a22+b13*b33*c21*a32^2*c22-b13*b33*c32*c31*a22^2-2*b13*a23*c32^2*b22*a31+b13*a23*c32^2*b31*a22+b13*b23*a32^2*c22*c31+b13*b23*c32^2*a22*a31+b13*c23*a32^2*c22*b31-2*c13*a23*b32^2*c22*a31+c13*a23*b32^2*c31*a22-2*c13*b23*a32^2*c22*b31+c13*b23*a32^2*c31*b22+c13*c23*a32^2*b22*b31+c13*c23*b32^2*a22*a31-2*c13*a33*a21*b32^2*c22+c13*a33*c21*b32^2*a22+2*c13*a33*c32*b22^2*a31+a23*b33*b21*c32^2*a12+a23*b33*a22*c32^2*b11+a23*b33*b22*c32^2*a11-2*a23*a33*c22*b32^2*c11+a23*c33*c22*b32^2*a11+b23^2*c31*a12*a32*c32+b23*c33*b22*a32^2*c11-2*b23*c33*a32^2*b21*c12+b23*c23*c31*a32^2*b12-b33*c33*a22^2*b32*c11-b33*c33*a22^2*c32*b11-a33*c33*b22^2*c32*a11-a33*b33*c22^2*b32*a11-a33*b33*c22^2*a32*b11-a33^2*b21*c22*b32*c12-a33^2*b21*c12*c32*b22+2*a33^2*b21*c22*c32*b12-a33^2*b22*c22*b32*c11-a33^2*b22*c22*c32*b11-b23*a33*b32*c32*a21*c12+2*b23*a33*b32*c32*c21*a12-b23*c33*a32*b22*c32*a11+a33*b33*a22*c22*c32*b11+a33*b33*b22*c22*a32*c11+a33*b33*b22*c22*c32*a11-2*a33*b33*c21*a22*b32*c12+c13*b33*b22*a32*a31*c22-c13*c33*b21*b32*a32*a22+c13*c33*a22*b32*b22*a31-c13*c33*a21*b32*a32*b22+2*a23*c33*a32*b22*c32*b11-a23*c33*a32*b22*b32*c11-a23*c33*b32*a22*c32*b11+2*a23*b33*a32*c22*b32*c11+2*a23*c33*a32*b32*b21*c12-a23*c33*a32*b32*c21*b12+a23*c33*a32*b31*b22*c12+a23*c33*a32*b31*c22*b12-2*a23*c33*a32*b22*c31*b12-a23*c33*a32*b21*c32*b12-2*a23*c33*b32*a31*b22*c12+a23*c33*b32*a31*c22*b12-2*a23*c33*b32*a22*c31*b12-2*a23*c33*b32*b31*c22*a12+4*a23*c33*b32*b22*c31*a12-a23*c33*b32*b21*c32*a12+a23*c33*c32*b31*a22*b12+a23*c33*c32*b22*a31*b12-a23*c33*a32*b32*b11*c22+a23*a33*b32*c22*b31*c12-2*a23*a33*c32*b31*c22*b12+a23*a33*c32*b22*c31*b12+2*a23*a33*b32*c32*c11*b22+2*a23*a33*b32*c22*c32*b11+a23*b33*a32*c31*c22*b12-2*a23*b33*a32*c22*b31*c12-a23*b33*a32*c21*b32*c12-a23*b33*b32*c32*c21*a12+a23*b33*b32*c31*a22*c12-2*a23*b33*b32*c31*c22*a12+a23*b33*b32*c22*a31*c12-2*a23*b33*c32*a31*c22*b12-2*a23*b33*c32*a22*b31*c12+4*a23*b33*c32*b31*c22*a12+2*a23*b33*a32*c32*c21*b12+a23*b33*a32*c31*b22*c12-a23*b33*b32*c22*c32*a11-a23*b23*a31*c12*c32*b32-a23*b23*b31*c12*c32*a32-a23*b23*c31*a32*c32*b12-a23*b23*c31*b32*c32*a12+2*a23*c23*b31*a32*c32*b12-a23*c23*b31*a32*b32*c12-a23*c23*b31*b32*c32*a12-a23*c23*c31*b12*b32*a32-a23*a33*b32*c32*c21*b12+a23*a33*b32*c31*c22*b12+b23*c33*b32*a31*a22*c12+b23*c33*c32*a31*b22*a12-2*b23*c33*a32*a31*c22*b12+2*b23*c33*a32*a21*b32*c12-b23*c33*a32*a21*c32*b12-b23*c33*a32*b32*c21*a12+b23*c33*a32*b31*c22*a12-2*b23*c33*a32*b22*c31*a12+2*b23*c33*a32*b21*c32*a12-2*b23*a33*c32*a31*b22*c12+4*b23*a33*c32*a31*c22*b12+b23*a33*c32*a22*b31*c12-2*b23*a33*c32*b31*c22*a12+b23*a33*c32*b22*c31*a12-b23*a33*a32*c32*c21*b12+b23*a33*a32*c31*b22*c12-b23*a33*b32*c32*c11*a22-b23*a33*a32*c32*c11*b22+2*b23*a33*a32*c22*b32*c11-b23*a33*a32*c22*c32*b11-2*b23*b33*c32*a31*c22*a12+b23*b33*c32*a31*a22*c12+b23*b33*a32*c22*a31*c12+b23*b33*a32*c31*c22*a12-b23*b33*a32*c32*c21*a12-b23*b33*a32*c32*a21*c12+2*b23*b33*a32*c32*c11*a22+2*b23*c33*b32*a22*c32*a11-b23*c33*a32*a22*b32*c11-b23*c23*b31*a12*a32*c32-b23*c23*c31*a12*a32*b32-2*b23*a33*a32*c31*c22*b12+b23*a33*a32*c22*b31*c12-b23*a33*a32*c21*b32*c12-b13*c23*b32*c32*a22*a31+2*b13*a33*a21*c32*b32*c22-b13*a33*b21*c32*a32*c22-b13*a33*c21*b32*a32*c22+2*b13*a33*c21*c32*a32*b22-b13*a33*c21*c32*b32*a22+b13*a33*a22*c32*c22*b31+b13*a33*a22*c32*c31*b22-2*b13*a33*b22*c32*c22*a31+b13*a33*b22*a32*c22*c31-b13*b33*c21*c32*a32*a22+b13*b33*a22*c32*c22*a31+b13*b33*a22*a32*c22*c31-b13*c33*a21*b32*a32*c22+2*b13*c33*a21*c32*a32*b22+b13*c33*a22*c32*b22*a31+b13*c33*a22*a32*c22*b31-2*b13*c33*a22*a32*c31*b22-2*b13*c33*a22*b32*c22*a31+b13*c33*b22*a32*a31*c22-b13*b33*a21*c32*a32*c22-c13*a23*a32*b32*c31*b22-c13*a23*a32*c32*b22*b31-c13*a23*b32*c32*b31*a22+2*c13*a23*b32*c32*b22*a31+2*c13*b23*a32*b32*c22*a31+2*c13*b23*a32*c32*b31*a22-c13*c23*a32*b32*b22*a31+2*c13*a33*a21*c32*b32*b22-c13*a33*b21*c32*a32*b22+c13*a33*a22*b32*b31*c22-2*c13*a33*a22*c32*b22*b31+c13*a33*a22*b32*c31*b22+c13*a33*b22*a32*c22*b31-2*c13*a33*b22*b32*c22*a31-c13*b33*a21*c32*a32*b22-c13*b33*a21*c32*b32*a22+2*c13*b33*b21*c32*a32*a22-2*c13*b33*a22*c32*b22*a31-2*c13*b33*a22*a32*c22*b31+a33*b33*c21*c22*b32*a12+a33*b33*a21*c22*b32*c12+a33*b33*a21*c12*c32*b22+a33*b33*b21*c12*c32*a22-2*a33*b33*b21*c32*c22*a12+b23*b33*c32*a22*c31*a12+c23*c33*a32*b31*b22*a12+c23*c33*b32*a31*a22*b12-2*c23*c33*b32*a31*b22*a12+c23*c33*b32*a22*b31*a12-2*c23*a33*c32*b22*a31*b12-c23*a33*a32*b32*b11*c22+2*c23*a33*a32*b22*c32*b11-c23*a33*b32*a22*c32*b11-c23*a33*b32*b22*c32*a11-2*c23*b33*a32*a31*b22*c12+2*c23*b33*b32*a22*c32*a11-c23*b33*a32*a22*b32*c11-c23*b33*a32*a22*c32*b11-c23*b33*a32*b22*c32*a11-c23*b33*a32*c22*b32*a11+c23*b33*b32*a31*c22*a12+c23*b33*b32*a22*c31*a12-c23*b33*b32*a21*c32*a12+c23*b33*c32*a31*a22*b12+c23*b33*c32*a31*b22*a12-2*c23*b33*c32*a22*b31*a12+4*c23*b33*a32*a22*b31*c12-2*c23*b33*a32*a22*c31*b12-c23*b33*a32*a21*b32*c12+2*c23*b33*a32*a21*c32*b12+2*c23*b33*a32*b32*c21*a12-c23*b33*a32*b21*c32*a12+2*c23*c33*a32*b22*b32*a11+2*c23*a33*a32*b32*c21*b12-2*c23*a33*a32*b31*b22*c12+c23*a33*a32*b31*c22*b12+4*c23*a33*b32*a31*b22*c12-2*c23*a33*b32*a31*c22*b12-2*c23*a33*b32*a22*b31*c12+c23*a33*b32*a22*c31*b12-c23*a33*b32*a21*c32*b12+c23*a33*b32*b31*c22*a12-2*c23*a33*b32*b22*c31*a12+2*c23*a33*b32*b21*c32*a12+c23*a33*c32*b31*a22*b12-b13*c23*a32*c32*b31*a22+2*b13*c23*a32*c32*b22*a31+2*b13*a23*a32*c32*c31*b22-b13*a23*a32*c32*c22*b31-b13*b23*a32*c32*c31*a22-b13*b23*a32*c32*c22*a31-b13*c23*a32*b32*c22*a31-2*a33*b33*c21*b22*a32*c12+a33*b33*c21*a22*c32*b12+a33*b33*c21*b22*c32*a12+a33*c33*b21*b22*a32*c12+a33*c33*b21*a22*b32*c12+a33*c33*b21*c22*b32*a12-2*a33*c33*b21*a22*c32*b12+a33*c33*b21*b22*c32*a12+a33*c33*c21*b12*b32*a22-2*a33*c33*c21*b32*b22*a12-2*a33*c33*a22*b32*b11*c22+a33*c33*a22*b22*b32*c11+a33*c33*b22*c22*b32*a11+b33*c33*a21*c22*a32*b12+b33*c33*a21*a22*b32*c12-2*b33*c33*b21*a22*a32*c12+b33*c33*b21*a22*c32*a12-2*b33*c33*c21*a32*a22*b12+b33*c33*c21*a12*a32*b22+b33*c33*c21*a22*b32*a12+b33*c33*a22*b22*c32*a11+b33*c33*a22*c22*a32*b11+a13*b33*a22*c32*c31*b22-a13*c33*a21*c32*b32*b22+2*a13*c33*b21*c32*b32*a22+2*a13*c33*c21*b32*a32*b22+a13*c33*a22*b32*b31*c22-2*a13*c33*a22*b32*c31*b22-2*a13*c33*b22*a32*c22*b31+a13*c33*b22*b32*c22*a31+a13*a33*b22*c32*c22*b31-a13*a33*c21*c32*b32*b22+a13*a33*b22*b32*c22*c31-a13*c23*b32*c32*b22*a31+2*a13*c23*b32*c32*b31*a22+2*a13*c23*a32*b32*c31*b22-a13*c23*a32*b32*b31*c22-a13*c23*a32*c32*b22*b31-a13*b23*a32*b32*c22*c31+2*a13*b23*b32*c32*c31*a22-a13*b23*b32*c32*c22*a31-a13*a23*b32*c32*c22*b31+2*a13*b33*b21*c32*a32*c22-a13*b33*c21*b32*a32*c22-a13*b33*a21*c32*b32*c22-b13*a23*b32*c32*c31*a22,-2*c13*c33*a32*b32*b21*a12-b13*a33*b21*c32^2*a12-a33*b33*b32*c12*c22*a11+b33^2*a32*c12*c22*a11+2*b33*c33*a32*c12*a21*b12+2*a13*b33*c32*a31*b22*c12-a13*a33*b32*c22*b31*c12-c13*c23*a31*b32^2*a12+a13*c23*c31*b12*b32*a32-a13*b33*c32*b22*c31*a12+c33^2*a32*b12*b22*a11-2*a13*c23*a31*b12*b32*c32+a13*b13*b32*c32*c22*a31-b13^2*a32*c32*c22*a31-b23*c33*a31*b12*c32*a12+b33^2*c32*a12*a21*c12+a23*a33*b32*c12*c32*b11-a23*c33*a31*b12*b32*c12-b13*c33*b32*a31*c22*a12-b23*c33*c12*a32^2*b11-c13*b33*a32*a22*c31*b12-c13^2*a32*b32*b31*a22-c13*b23*b31*a32^2*c12+b23*a33*b32*c11*c32*a12-a13*b33*a22*c32^2*b11+b23*a33*b31*c12^2*a32+2*a23*c33*c31*b12*b32*a12-a13*c23*c31*b32^2*a12+a23*a33*b32*c11*c32*b12-b13*c13*a32^2*c31*b22-b13*a33*a21*c32^2*b12-a13*c33*b32*a31*b22*c12+b13*c23*a31*a32*c32*b12+c13*c23*b31*a12*a32*b32+a13*c33*b32*a21*c32*b12+b13*c13*a32*c32*b31*a22+2*b33*c33*a32*a12*b22*c11-c23*a33*b31*c12*a32*b12+2*b13*b33*c21*a32^2*c12+2*b13*b33*a21*c32^2*a12-a13*b13*c32^2*b22*a31-a23*a33*b31*c12*c32*b12+2*b13*a23*b31*c32^2*a12+b33^2*a32*c11*a22*c12+a13*b13*b32*c32*c31*a22+2*c23*a33*c12*b32^2*a11-a13*a33*c32*b22*c31*b12-b13*c33*a32^2*b21*c12-b13*b33*a22*c32^2*a11+2*c13*a23*c31*b32^2*a12+c33^2*b32*a12*a21*b12-2*a23*b33*b31*c12^2*a32-a23*b33*b12*c32^2*a11-a13*b33*b32*c31*c22*a12-b13*c33*b22*a32^2*c11-b13*b33*c32*a22*c31*a12-a13^2*b32*c32*c31*b22-a33*b33*a32*c12*c21*b12-2*a13*c13*a32*c32*b22*b31-c13*c23*b31*a32^2*b12-c13*a23*a31*b32^2*c12+a23*b33*a32*c11*b32*c12-2*c33^2*b32*a11*a22*b12+a13*b33*a32*c32*b21*c12-b13*a33*c32*b31*c22*a12+c23*c33*b31*a12^2*b32-a23*b33*c31*c12*b32*a12-c23*c33*a11*b32^2*a12-c13*b33*c22*a32^2*b11-c13*b33*a32^2*c21*b12+a13*c23*b31*a32*c32*b12+a33^2*b32*c12*c21*b12-2*a33^2*c32*b11*b22*c12+2*b23*a33*a31*c12*c32*b12-a13*c33*b32^2*c21*a12-b33*c33*a32*b12*c22*a11-a13^2*b32*c32*c22*b31+c13*b23*b31*a12*a32*c32+a13*b23*c31*b32*c32*a12+a13*b33*b32*c32*a21*c12+2*a23*b33*a12*c32^2*b11-2*a23*c33*c31*b12^2*a32+2*b13*c23*b31*a32^2*c12-c23*c33*a31*b12*b32*a12+b13*a33*a32*c32*c11*b22-2*c23*b33*b31*a12^2*c32-b23*a33*c31*b12*c32*a12+2*b23*a33*c31*c12*b32*a12-2*b13*c23*b31*a12*a32*c32-2*c23*a33*b32*b12*c32*a11+2*a33*b33*c32*b12*c21*a12-2*b23*c33*a32*a12*b32*c11+2*b13*a33*a22*c32^2*b11+b33*c33*c32*b21*a12^2+2*c23*a33*b31*b12*c32*a12-2*c13*b33*a32*a22*b32*c11+2*c13*c33*a21*b32^2*a12+b13*c33*a32*a21*c32*b12-a13*c33*a22*b32^2*c11-2*b33^2*a32*c11*c22*a12-2*b23*a33*a31*c12^2*b32+2*b33*c33*a32*a12*c22*b11+2*a13*b33*a32*c22*b31*c12+2*c13*b33*a32*a31*c22*b12+2*c13*b33*a32*a22*b31*c12-a23*a33*c31*b12*b32*c12+c23*a33*c31*b12^2*a32-2*c13*c33*a32*b32*a21*b12+b13*c13*a32*b32*c22*a31+b13*c23*c31*a12*a32*b32+2*b23*c33*b12*a32^2*c11+b33^2*c32*a12*a22*c11-b13*a33*b22*c32^2*a11-a33*b33*c32*a12*c22*b11+a13*c33*a32*b22*c32*b11+2*c13*c33*a32*b31*b22*a12-2*b33^2*c32*a11*a22*c12-c13*b33*b32*a22*c31*a12-2*c13*a33*a32*b22*b32*c11-2*b13*b33*a32*c32*c21*a12-b33*c33*a32*c12*a22*b11+2*b13*a33*c32*a22*b31*c12-c23*c33*b11*a32^2*b12-b13*b33*c22*a32^2*c11+a13*c33*a32*b32*b21*c12-b13*b33*a32*c31*a22*c12-c23*a33*a12*b32^2*c11-2*a13*c33*b32*b22*c32*a11+b13*c33*b32*a22*c32*a11+a33^2*b32*c11*b22*c12+c23*b33*a32*b12*c32*a11-2*c13*a23*b31*b32*c32*a12+2*c13*b33*a32*b22*c31*a12+c13*b33*a32*b21*c32*a12+c13*c33*a32*b22*b32*a11+c33^2*b32*a12*a22*b11-2*a23*b33*a32*c12*c32*b11-b33*c33*b32*a11*c22*a12-b13*c23*c31*a32^2*b12+2*a33*b33*c32*c12*b22*a11+a23*b33*a32*c11*c32*b12-c13*a33*b32*a22*b31*c12-c13*b33*b32*a31*a22*c12-b13*c13*a32^2*c22*b31-2*b13*a23*c31*b32*c32*a12-b13^2*a32*c32*c31*a22-b33*c33*a32*b12*a22*c11-b13*c33*a32*a31*c22*b12-c23*a33*c31*b12*b32*a12+2*b33*c33*b32*a11*a22*c12+c13*b23*a31*b32*c32*a12+c13*a23*b31*a32*b32*c12-a33*c33*c32*b12*b22*a11+a13*c13*b32*c32*b31*a22+a13*c13*b32*c32*b22*a31+c23*c33*a32*b11*b32*a12+b13*a33*a32*c32*b21*c12+c23*c33*a31*b12^2*a32-a13*a23*b31*c32^2*b12-a13*a23*c31*b32^2*c12+2*a13*c33*b32*a31*c22*b12-4*a13*b33*c32*a22*b31*c12-c13*c33*a22*b32^2*a11+2*c13*c33*b21*a32^2*b12+b13*a23*c31*a32*c32*b12-b13*b23*c31*a32^2*c12-b13*b23*a31*c32^2*a12+2*c13*a33*b32*a31*b22*c12+a13*a23*b31*c12*c32*b32-b13*b33*c32*a31*c22*a12+c23*b33*c31*a12^2*b32+2*b13*c33*c22*a32^2*b11-b13*c33*a32^2*c21*b12-b23*a33*b31*c12*c32*a12-a13*c33*a21*b32^2*c12-2*b13*c33*a32*c22*b32*a11-b13*a23*a31*c32^2*b12+2*a13*c33*b32*a22*b31*c12-2*b13*a33*b32*c32*c11*a22+2*c23*b33*c12*a32^2*b11+b13*a33*a32*c32*c21*b12+2*b13*a33*a32*c31*b22*c12-c23*b33*b12*a32^2*c11-2*b13*a23*b31*c12*c32*a32+a23*b33*b32*c12*c32*a11-2*a23*b33*b32*c11*c32*a12+a23*c33*a32*b11*b32*c12+a23*c33*b32*b12*c32*a11-b13*c33*b32*a31*a22*c12+2*b13*c33*b32*a22*c31*a12+c13^2*a32^2*b22*b31+c13^2*b32^2*a22*a31+b13^2*a32^2*c22*c31+b13^2*c32^2*a22*a31-b33^2*c32*c21*a12^2+a13^2*b32^2*c22*c31-c33^2*b32*b21*a12^2-c33^2*a32*a21*b12^2+a13^2*c32^2*b22*b31-a33^2*c32*c21*b12^2-a33^2*b32*b21*c12^2-b33^2*a32*a21*c12^2+b33*c33*b32*c21*a12^2+2*a13*b33*b22*c32^2*a11+2*a13*a33*c21*b32^2*c12+2*a13*a33*b21*c32^2*b12-a13*a33*c22*b32^2*c11-a13*a33*b22*c32^2*b11+2*a13*b23*a31*c32^2*b12-a13*b23*b31*c32^2*a12+2*a13*c23*a31*b32^2*c12-a13*c13*b32^2*c31*a22-a13*c13*b32^2*c22*a31+2*a13*c33*c22*b32^2*a11-a13*b33*a21*c32^2*b12-a13*b33*b21*c32^2*a12-a13*b13*c32^2*b31*a22-a23*b33*a31*c12*c32*b12+2*a23*b33*b31*c12*c32*a12-a23*b33*c31*b12*c32*a12+2*a23*b33*c31*c12*a32*b12+2*b13*a33*b32*c22*a31*c12-4*b13*a33*c32*a31*b22*c12+2*b13*a33*c32*a31*c22*b12-b13*a33*c32*a22*c31*b12+2*b13*a33*c32*b22*c31*a12+b13*a33*b32*c22*c32*a11+b13*a33*a32*c22*b32*c11-2*b13*a33*a32*c22*c32*b11+2*b13*b33*c32*a31*a22*c12-b13*b33*a32*c22*a31*c12+2*b13*b33*a32*c31*c22*a12-2*b13*b33*a32*c32*a21*c12+b13*b33*a32*c32*c11*a22-a33*c33*b32*b12*c21*a12-a33*c33*a32*b12*b21*c12+2*a33*b33*a32*c11*c22*b12-a33*b33*b32*c11*a22*c12+2*a33*b33*b32*c11*c22*a12+2*a33*b33*c32*c12*a22*b11-a33*b33*c32*b12*a22*c11-a33*b33*c32*b12*c22*a11-a33*b33*c32*a12*b22*c11-a33*b33*c32*c12*a21*b12-a33*b33*c32*c12*b21*a12-a33*b33*b32*c12*c21*a12-a33*c33*c32*b11*a22*b12-a33*c33*b32*c12*a22*b11-a33*c33*b32*c12*b22*a11+2*a33*c33*b32*b12*a22*c11+2*a33*c33*b32*b12*c22*a11-a33*c33*b32*a12*b22*c11+b13*c33*a32*b22*c32*a11-2*b13*c33*b32*a21*c32*a12-b13*c33*c32*a31*a22*b12+2*b13*c33*c32*a31*b22*a12-b13*c33*c32*a22*b31*a12-b13*c33*a32*a22*b31*c12+2*b13*c33*a32*a22*c31*b12+b13*c33*a32*a21*b32*c12+b13*c33*a32*b32*c21*a12+2*b13*c33*a32*b31*c22*a12-4*b13*c33*a32*b22*c31*a12+b13*c33*a32*b21*c32*a12-b13*a33*b32*c31*a22*c12-b13*a33*b32*c31*c22*a12+a13*a23*c31*b12*b32*c32-2*a13*b23*a31*c12*c32*b32+a13*b23*b31*c12*c32*a32-2*a13*b23*c31*a32*c32*b12+a13*b23*c31*a32*b32*c12-2*a13*c23*b31*a32*b32*c12+a13*c23*b31*b32*c32*a12-2*a13*a33*b32*c32*b21*c12-2*a13*a33*b32*c32*c21*b12-a13*a33*b32*c31*b22*c12+2*a13*a33*b32*c31*c22*b12+a13*c13*a32*b32*c31*b22+a13*b13*a32*c32*c22*b31+a13*b13*a32*c32*c31*b22-a33*b33*a32*c12*c22*b11-a33*b33*a32*c11*b22*c12+c23*b33*b32*a11*c32*a12-c23*c33*b31*a12*a32*b12+c23*c33*a32*b12*b32*a11+2*c23*a33*a31*b12*b32*c12-c23*a33*b31*c12*b32*a12+c23*a33*a32*b11*c32*b12+c23*a33*a32*b12*b32*c11-2*c23*a33*a32*b11*b32*c12-b23*b33*a31*c12*c32*a12-b23*b33*c31*a12*a32*c12+b23*b33*a32*c11*c32*a12+b23*b33*a32*c12*c32*a11+2*b23*c33*a31*c12*b32*a12-b23*c33*a31*c12*a32*b12-b23*c33*b31*a12*a32*c12+2*b23*c33*c31*a12*a32*b12+c23*a33*b32*a12*c32*b11+2*c23*b33*a31*b12*c32*a12-c23*b33*a31*c12*b32*a12-c23*b33*a31*c12*a32*b12+2*c23*b33*b31*a12*a32*c12-c23*b33*c31*a12*a32*b12-2*c23*b33*a32*c12*b32*a11+c23*b33*a32*a12*b32*c11-2*c23*b33*a32*a12*c32*b11+b23*c33*a32*c12*b32*a11-2*b23*c33*a32*b12*c32*a11+b23*c33*a32*a12*c32*b11+b23*c33*b32*a11*c32*a12-b23*a33*c31*c12*a32*b12-2*b23*a33*a32*c11*c32*b12+b23*a33*a32*c12*c32*b11+b23*a33*a32*c11*b32*c12-2*b23*a33*b32*c12*c32*a11+b23*c33*b31*a12^2*c32+b33^2*a32*c12*c21*a12+b33^2*c32*a11*c22*a12-2*c23*a33*a31*b12^2*c32-a23*a33*b11*c32^2*b12-a23*c33*c12*b32^2*a11+2*a23*c33*a12*b32^2*c11+a23*a33*b31*c12^2*b32+a23*a33*c31*b12^2*c32-a23*a33*c11*b32^2*c12+a23*b33*a31*c12^2*b32+a23*c33*a31*b12^2*c32+2*b23*a33*b12*c32^2*a11-b23*a33*a12*c32^2*b11+b23*b33*a31*c12^2*a32+b23*b33*c31*a12^2*c32-b23*b33*c11*a32^2*c12-b23*b33*a11*c32^2*a12-2*b23*c33*c31*a12^2*b32+a33^2*c32*b12*b22*c11+a33^2*c32*b12*b21*c12+a33*b33*b32*a21*c12^2+a33*b33*a32*b21*c12^2+a33*c33*c32*a21*b12^2+a33*c33*a32*c21*b12^2+a33^2*b32*c12*c22*b11-2*a33^2*b32*c11*c22*b12+a33^2*c32*b11*c22*b12-c13^2*a32*b32*b22*a31-c13*c33*b22*a32^2*b11+2*c13*b33*b22*a32^2*c11-c13*b33*a32^2*b21*c12-c13*a33*a21*b32^2*c12-c13*a33*b32^2*c21*a12+2*c13*a33*a22*b32^2*c11-c13*a33*c22*b32^2*a11+2*c13*b23*c31*a32^2*b12+c33^2*a32*b12*b21*a12-2*c33^2*a32*b11*b22*a12+c33^2*a32*b11*a22*b12+c33^2*b32*a11*b22*a12+a23*c33*a32*b11*c32*b12-2*a23*c33*a32*b12*b32*c11-2*a23*c33*b32*a12*c32*b11-b33*c33*c32*a12*a21*b12-b33*c33*a32*c12*b22*a11-b33*c33*b32*a12*a22*c11-2*a13*b33*a32*c21*b32*c12+a13*b33*b32*c32*c21*a12+2*a13*b33*b32*c31*a22*c12-a13*b33*b32*c22*a31*c12-a13*b33*c32*a31*c22*b12+2*a13*b33*c32*a22*c31*b12+2*a13*b33*c32*b31*c22*a12+a13*b33*a32*c32*c21*b12-a13*b33*a32*c31*b22*c12+a13*b33*b32*c32*c11*a22-2*a13*b33*b32*c22*c32*a11-2*a13*b33*a32*c32*c11*b22-2*a13*b13*a32*b32*c22*c31+a13*c13*a32*b32*b31*c22-a13*c33*a32*b31*c22*b12+2*a13*c33*a32*b22*c31*b12-2*a13*c33*a32*b21*c32*b12-4*a13*c33*b32*a22*c31*b12-a13*c33*b32*b31*c22*a12+2*a13*c33*b32*b22*c31*a12+a13*c33*b32*b21*c32*a12+2*a13*c33*c32*b31*a22*b12-a13*c33*c32*b31*b22*a12-a13*c33*c32*b22*a31*b12-2*a13*c33*a32*b32*b11*c22+2*a13*a33*c32*b31*b22*c12-a13*a33*c32*b31*c22*b12+a13*a33*b32*c32*c11*b22+a13*a33*b32*c22*c32*b11-a13*b33*a32*c31*c22*b12+2*a23*c33*b31*c12*a32*b12+a13*c33*a32*b22*b32*c11+a13*c33*b32*a22*c32*b11+a13*b33*a32*c22*b32*c11+a13*b33*a32*c22*c32*b11+a13*c33*a32*b32*c21*b12-a13*c33*a32*b31*b22*c12+c13*b23*a31*a32*b32*c12-2*c13*b23*c31*a12*a32*b32+c13*c23*a31*b12*b32*a32+c13*a33*a32*b32*b21*c12+c13*a33*a32*b32*c21*b12-c13*a33*a32*b31*b22*c12+2*c13*a33*a32*b31*c22*b12-c13*a33*a32*b22*c31*b12-2*c13*a33*a32*b21*c32*b12-4*c13*a33*b32*a31*c22*b12+2*c13*a33*b32*a22*c31*b12+c13*a33*b32*a21*c32*b12+2*c13*a33*b32*b31*c22*a12-c13*a33*b32*b22*c31*a12+c13*a33*b32*b21*c32*a12-c13*a33*c32*b31*a22*b12-c13*a33*c32*b31*b22*a12-a23*c33*b31*b12*c32*a12-a23*c33*b31*c12*b32*a12+c13*b33*a32*a22*c32*b11-2*c13*b33*a32*b22*c32*a11+c13*b33*a32*c22*b32*a11+2*c13*b33*b32*a31*c22*a12-2*c13*b33*b32*a21*c32*a12-c13*b33*c32*a31*a22*b12-c13*b33*c32*a31*b22*a12+2*c13*b33*c32*a22*b31*a12+c13*b33*a32*a21*b32*c12+c13*b33*a32*a21*c32*b12+c13*b33*a32*b32*c21*a12-4*c13*b33*a32*b31*c22*a12-2*c13*a23*c31*b12*b32*a32-2*c13*b23*a31*a32*c32*b12+c13*a23*a31*b12*b32*c32+c13*a23*b31*a32*c32*b12+c13*c33*a32*b32*b11*a22-c13*c33*a32*b31*a22*b12-c13*c33*a32*b22*a31*b12+2*c13*c33*b32*a31*a22*b12-c13*c33*b32*a31*b22*a12-c13*c33*b32*a22*b31*a12+2*c13*a33*c32*b22*a31*b12+c13*a33*a32*b32*b11*c22+c13*a33*a32*b22*c32*b11-2*c13*a33*b32*a22*c32*b11+c13*a33*b32*b22*c32*a11-c13*b33*a32*a31*b22*c12+c13*b33*b32*a22*c32*a11-b13*a33*a32*c22*b31*c12-2*b13*a33*a32*c21*b32*c12+b13*a33*b32*c32*a21*c12+b13*a33*b32*c32*c21*a12-a33*c33*b32*a12*c22*b11+2*a33*c33*c32*b11*b22*a12+2*a33*c33*a32*b11*b22*c12-a33*c33*a32*b12*b22*c11-a33*c33*a32*b11*c22*b12-a33*c33*c32*b12*b21*a12-a33*c33*b32*c12*a21*b12+2*a33*c33*b32*c12*b21*a12+2*b33*c33*c32*a11*a22*b12-b33*c33*c32*a11*b22*a12-b33*c33*c32*a12*a22*b11-b33*c33*b32*a12*a21*c12-b33*c33*a32*c12*b21*a12-b33*c33*a32*b12*c21*a12+b13*b33*a32*c22*c32*a11+2*b13*c33*a32*a31*b22*c12+b13*c33*a32*a22*b32*c11-2*b13*c33*a32*a22*c32*b11+b13*c13*a32*b32*c31*a22+b13*c13*a32*c32*b22*a31-2*b13*c13*b32*c32*a22*a31+b13*a23*a31*c12*c32*b32+b13*a23*c31*a32*b32*c12+b13*b23*a31*c12*c32*a32+b13*b23*c31*a12*a32*c32-2*b13*c23*a31*a32*b32*c12+b13*c23*a31*b32*c32*a12-b13*a33*a32*c31*c22*b12,a23*b21*a12*c22*b31*c12+c13*a21*c22*b32*b21*a12+b23*c21*a12*a31*b22*c12-2*c23*a22*b32*a11*c21*b12-2*c13*a21*a22*b21*c32*b12-a23*a22*b12*c31*b22*c11-c13*b21*a22*b22*c31*a12+b23*c22*a32*b11*c21*a12-2*a13*a21*c31*b22^2*c12-b13*c21*a22*a31*c22*b12+b13*a22^2*c21*b32*c11-2*a23*b22*c32*c11*b21*a12-c33*a21^2*b12*b22*c12-2*b33*c21*b12*a22^2*c11+2*a33*c21*a22*b12*b22*c11-a23*b22*c22*c11*b31*a12+b33*b21*a11*c22^2*a12-a13*c21*a22*b22*c31*b12+c23*a21*a12*b31*c22*b12+b23*a22*c21*b12*a32*c11-2*b33*a21*b12*c22^2*a11+b33*a21*a12*c22^2*b11-2*b23*c31*c12*a22^2*b11+c23*a21*b12*a22*b31*c12+2*b13*b21*a22*c22*a31*c12+2*b13*a22*b22*c32*c21*a11+c33*a21*b21*c12*b22*a12-2*c23*a22*b12*a32*c21*b11-2*a33*c21*a12*b22^2*c11+c13*b22^2*a21*c32*a11+2*a23*a21*b31*b22*c12^2-2*c23*c21*b12*a22*b31*a12-a13*b22*c22*a21*b32*c11+a13*b21*b22*c32*c21*a12+b23*a22*c32*a11*c21*b12+a23*b22*c32*b11*c21*a12+b23*c22^2*a11*a32*b11-c23*a21*a31*c22*b12^2+a23*a22*b12*c32*c21*b11+2*c13*b22*a21^2*c32*b12-c23*a22*b22*b11*a31*c12-2*c23*b22*a12*b32*c21*a11+c23*b22*c22*b32*a11^2+c23*b22^2*a11*a32*c11+b13*b21*c22*a32*c21*a12+a23*b12*a31*c22^2*b11+a23*a22*c22*c32*b11^2+c23*c22*b12*a21*b32*a11-a13*b22*c22*a21*c32*b11-c23*a22*b22*a11*c31*b12-c13*b21*a22*a31*c22*b12+a23*c21*a12*b31*c22*b12-2*b23*a22*c32*c11*a21*b12+b23*b22*c12*a21*c32*a11+a13*b21*a22*c32*c21*b12-b13*a21*a22*c31*c22*b12-a13*b21*b22*c22*a31*c12+b13*a21*b31*c22^2*a12-c23*b21*b22*c31*a12^2+2*c23*c21*a31*a22*b12^2-b23*a22*c22*b11*c32*a11+2*c13*b22*c22*a32*a21*b11+a13*b22^2*c21*a32*c11+a13*c22^2*b32*a21*b11+2*b33*c21*a22*a12*b22*c11-b33*c21*a22*c12*b22*a11+b23*a22^2*c11*c32*b11+b23*b22*c22*c32*a11^2-c33*a21*a22*b11*c22*b12-b23*a22*c22*c11*a32*b11+b23*c31*b12*a22^2*c11+b23*c12*a22^2*b31*c11+2*a13*b22*a32*c21^2*b12+a13*c21*a31*b22^2*c12-2*b23*c22*a12*b21*c32*a11-c23*a22*b22*c11*a32*b11-b33*c21^2*a12*a22*b12+b33*c21*c12*a22^2*b11+c33*c21*a11*b22^2*a12-2*a13*a21*b31*c22^2*b12-2*a13*b21*b22*c21*a32*c12+c23*b22*a21*c12*b32*a11-c23*a22*b12*a31*c22*b11-b13*a22*c22*b21*c32*a11-b13*c21*a22*a31*b22*c12+b23*c22*a32*c11*a21*b12-c33*a21*a22*b12*b22*c11-b23*a22*c22*a11*b31*c12+b33*b21*c11*a22^2*c12-2*a23*a22*b12*c32*b21*c11+c23*b22*a21*a12*c32*b11+c23*b12*a22^2*c31*b11+c23*a31*c12*b22^2*a11+2*b13*a22*b32*c21^2*a12-b13*b22*a32*c21^2*a12+b13*a21*c22*a32*c21*b12-a23*b22*c22*b11*c32*a11+c23*b21*a12*a31*b22*c12-c33*c21*a22*b11*b22*a12-2*c23*a22*b21*a12*c32*b11+a23*b22*c32*a11*b21*c12-2*c33*b21*c12*a22^2*b11+c33*b21*b12*a22^2*c11+c33*a21*b21*c12*a22*b12-2*a33*b21*c21*c12*a22*b12-a23*a22*c12*b31*c22*b11+2*a23*a22*c12*b22*c31*b11-2*a23*a21*c12*b22*c31*b12-a23*c21*a31*c22*b12^2-a23*c21*a22*c31*b12^2+a13*b21*a22*c21*b32*c12-a13*a22*c32*b21^2*c12+2*a13*c22*a32*b21^2*c12-c23*a22*b22*b11*c31*a12-2*a23*c22*b32*c11*a21*b12+a23*c22*b32*c11*b21*a12-c33*b21*a22*a12*b22*c11-b33*c21*b22*a11*c22*a12-2*c33*a21*b21*b12*c22*a12+c33*a21*a12*b22^2*c11-c33*b21^2*a12*a22*c12+2*c23*c21*b31*b22*a12^2+c23*b31*c12*a22^2*b11-a13*c22*b21^2*c32*a12+c23*a21*a12*b22*c31*b12+4*c23*a22*b32*b11*c21*a12-a33*c21*a22*b11*c22*b12+2*a13*b21*a22*c31*b22*c12-2*b23*a21*a12*c31*c22*b12+c23*a22*b21*c12*a32*b11-a23*a22*b22*c11*c32*b11-a23*a22*c22*b11*b32*c11-b13*a21*a22*c22*b31*c12-2*c23*b21*b12*a31*a22*c12+c23*b21*b12*a31*c22*a12+a23*a22*c12*b21*c32*b11+c13*a21*a22*b32*b21*c12+c23*a22*c22*a32*b11^2+c23*a22^2*b11*b32*c11+b13*c22^2*a32*b21*a11+b13*c22^2*a21*b32*a11+2*c13*a22*b21^2*c32*a12-c13*c22*a32*b21^2*a12+2*c33*a21*a22*b11*b22*c12-c33*c21*a22*b12*b22*a11+2*b13*c22*a21^2*b32*c12-b13*c22*a21^2*c32*b12+a33*a21*c11*b22^2*c12+a33*a21*b11*c22^2*b12-b13*a22*b22*c21*a32*c11-a13*c21*b22*a31*c22*b12-2*c13*b21*a22*b32*c21*a12+c23*a22*b21*b12*a32*c11-c13*b21*a22*a31*b22*c12-c13*b21*a22*b31*c22*a12-2*c13*c21*b31*a22^2*b12-2*c13*c21*a31*b22^2*a12-2*b23*c22*a32*b11*a21*c12-c33*a21*c21*b12^2*a22-2*c33*a21*c12*b22^2*a11-2*c23*a21*a12*b31*b22*c12+2*a33*c21*b22*a12*c22*b11+a13*a21*c22*b32*c21*b12-b23*c21*b22*c31*a12^2-a33*c21*a22*b11*b22*c12+b23*a12*b31*c22^2*a11+b23*a22*b22*a32*c11^2-a23*b22^2*a32*c11^2-a23*c22^2*a32*b11^2-b23*a22^2*b32*c11^2-b23*c22^2*b32*a11^2-c23*b22^2*c32*a11^2-c23*a22^2*c32*b11^2+a33*b21^2*c12^2*a22+a33*c21^2*b12^2*a22+b33*a21^2*c12^2*b22+b33*c21^2*a12^2*b22+c33*a21^2*b12^2*c22+c33*b21^2*a12^2*c22-c33*b21*c21*a12^2*b22+c33*c21*b11*a22^2*b12+a13*b21*a31*c22^2*b12+a13*b21*b31*c22^2*a12-a13*a22*b32*c21^2*b12-a13*b22*b32*c21^2*a12+a13*c21*b22^2*c31*a12+a13*b22^2*c32*a21*c11-2*a13*b22^2*c32*c21*a11-2*a13*c22^2*b32*b21*a11+a13*c22^2*b21*a32*b11-b13*b22*c32*a21^2*c12+b13*a21*a31*c22^2*b12-2*b13*b21*c31*a22^2*c12-2*b13*b21*a31*c22^2*a12-b13*a22*a32*c21^2*b12+b13*c21*a22^2*b31*c12+b13*c21*a22^2*c31*b12+b13*a22^2*c32*b21*c11-2*b13*a22^2*c32*c21*b11-2*b13*c22^2*a32*a21*b11+c13*a21*a31*b22^2*c12-c13*b22*a21^2*b32*c12+c13*a21*b22^2*c31*a12-c13*c22*b32*a21^2*b12-c13*a22*a32*b21^2*c12+c13*b21*a22^2*b31*c12+c13*b21*a22^2*c31*b12-2*c13*a22^2*b32*b21*c11+c13*a22^2*b32*c21*b11+c13*a22^2*b21*c32*b11-2*c13*b22^2*a32*a21*c11+c13*b22^2*a32*c21*a11+2*a23*a21*c31*c22*b12^2-a23*b21*a31*b22*c12^2-a23*b21*a22*b31*c12^2-2*a23*c31*c12*b22^2*a11+a23*c31*a12*b22^2*c11+a23*c12*a31*b22^2*c11-2*a23*b31*b12*c22^2*a11+a23*b31*a12*c22^2*b11+a23*a22*b22*b32*c11^2+a23*b22^2*c11*c32*a11+a23*c22^2*b11*b32*a11-b23*a21*a31*b22*c12^2-b23*a21*a22*b31*c12^2+2*b23*b21*a31*a22*c12^2+2*b23*b21*c31*c22*a12^2-b23*c21*b31*c22*a12^2+b23*a31*b12*c22^2*a11-2*b23*a31*a12*c22^2*b11-c23*a21*a22*c31*b12^2-c23*b21*b31*c22*a12^2-2*c23*b31*b12*a22^2*c11-2*c23*a31*a12*b22^2*c11+c23*a12*b22^2*c31*a11-a33*a21*b21*c12^2*b22-a33*a21*c21*b12^2*c22-a33*b21^2*c12*c22*a12+a33*b21*b12*c22^2*a11-2*a33*b21*a12*c22^2*b11-a33*c21^2*b12*b22*a12+a33*c21*c12*b22^2*a11-b33*a21^2*c12*c22*b12-b33*a21*b21*c12^2*a22-b33*b21*c21*a12^2*c22-a23*a22*b12*c31*c22*b11+2*a23*a22*b12*c22*b31*c11+a23*a22*b12*c21*b32*c11+4*a23*b22*c32*c11*a21*b12-2*a23*b22*c32*b11*a21*c12-2*a23*b22*c32*a11*c21*b12-a13*a22*b22*c32*b21*c11+2*a13*a22*b22*c32*c21*b11-a13*a22*b22*c21*b32*c11+2*a13*a22*c22*b32*b21*c11-a13*a22*c22*b32*c21*b11-a13*a22*c22*b21*c32*b11-a13*b22*c22*a32*b21*c11-a13*b22*c22*a32*c21*b11+2*a13*b22*c22*b32*c21*a11+2*a13*b22*c22*b21*c32*a11-a13*c21*b22*b31*c22*a12+2*a13*c21*a22*b31*c22*b12-a13*c21*a22*b31*b22*c12+a13*b21*c22*b32*c21*a12-2*a13*b21*c22*a32*c21*b12-a13*b21*b22*c31*c22*a12-a13*b21*a22*c22*b31*c12-a13*b21*a22*c31*c22*b12+a13*a21*c22*b21*c32*b12+a13*a21*b22*c21*b32*c12-2*a13*a21*c22*b32*b21*c12+2*a13*a21*b22*c22*b31*c12-2*a13*a21*b22*c32*c21*b12+2*a13*a21*b22*c31*c22*b12+a13*a21*b22*c32*b21*c12+b13*a21*a22*c32*b21*c12+b13*a21*a22*c32*c21*b12+2*b13*a21*a22*c31*b22*c12-2*b13*a21*a22*c21*b32*c12+b13*a21*b22*c32*c21*a12-b13*a21*b22*c31*c22*a12-b13*a21*b22*c22*a31*c12+b13*a21*b22*c21*a32*c12-2*b13*a21*c22*a32*b21*c12-2*b13*a21*c22*b32*c21*a12+b13*a21*c22*b21*c32*a12-2*b13*b21*a22*c32*c21*a12+2*b13*b21*a22*c31*c22*a12+b13*b21*a22*c21*a32*c12-b13*c21*a22*b31*c22*a12-b13*c21*a22*b22*c31*a12+2*b13*c21*b22*a31*c22*a12-b13*a22*b22*c32*a21*c11-b13*a22*c22*a32*b21*c11+2*b13*a22*c22*a32*c21*b11-b13*a22*c22*a21*b32*c11+2*b13*a22*c22*a21*c32*b11-b13*a22*c22*b32*c21*a11+2*b13*b22*c22*a32*a21*c11-b13*b22*c22*a32*c21*a11-b13*b22*c22*a21*c32*a11+c13*a21*a22*b32*c21*b12-c13*a21*a22*b31*b22*c12+2*c13*a21*a22*b31*c22*b12-c13*a21*a22*b22*c31*b12+c13*a21*b22*a32*b21*c12-2*c13*a21*b22*a32*c21*b12-c13*a21*b22*a31*c22*b12+c13*a21*b22*b32*c21*a12-c13*a21*b22*b31*c22*a12-2*c13*a21*b22*b21*c32*a12+c13*a21*c22*b21*a32*b12+c13*b21*a22*a32*c21*b12+c13*b21*b22*a32*c21*a12+2*c13*b21*b22*a31*c22*a12+2*c13*c21*a22*b31*b22*a12+2*c13*c21*a22*b22*a31*b12+2*c13*a22*b22*a32*b21*c11-c13*a22*b22*a32*c21*b11+2*c13*a22*b22*a21*b32*c11-c13*a22*b22*a21*c32*b11-c13*a22*b22*b32*c21*a11-c13*a22*b22*b21*c32*a11-c13*a22*c22*b32*a21*b11+2*c13*a22*c22*b32*b21*a11-c13*a22*c22*b21*a32*b11-c13*b22*c22*a32*b21*a11-c13*b22*c22*a21*b32*a11-2*a23*a21*c12*b31*c22*b12+a23*b21*c12*a31*c22*b12+a23*b21*c12*a22*c31*b12+a23*b21*a12*c31*b22*c12-2*a23*b21*a12*c31*c22*b12+a23*c21*b12*a31*b22*c12+a23*c21*b12*a22*b31*c12-2*a23*c21*a12*b31*b22*c12+a23*c21*a12*b22*c31*b12+a23*a22*c12*b32*b21*c11-2*a23*a22*c12*b32*c21*b11-a23*a22*c12*b31*b22*c11+2*a23*b22*c31*b12*c22*a11-a23*b22*c31*a12*c22*b11-a23*b22*c22*c11*a31*b12-a23*b22*c22*b11*a31*c12+2*a23*b22*c22*a11*b31*c12+a23*b22*c21*c12*a32*b11+a23*b22*c21*c12*b32*a11-2*a23*b22*c21*b12*a32*c11+a23*b22*c21*a12*b32*c11+a23*b22*c12*a32*b21*c11-2*a23*b22*c12*a21*b32*c11+4*a23*c22*b32*b11*a21*c12-2*a23*c22*b32*b11*c21*a12-2*a23*c22*b32*a11*b21*c12+a23*c22*b32*a11*c21*b12-2*a23*c22*b21*c12*a32*b11+a23*c22*b21*b12*a32*c11+a23*c22*b21*b12*c32*a11+a23*c22*b21*a12*c32*b11+a23*c22*b12*a32*c21*b11-2*a23*c22*b12*a21*c32*b11+2*a23*b22*c22*c11*a32*b11-a23*b22*c22*c11*b32*a11+b23*a21*c12*a31*c22*b12+b23*a21*c12*a22*c31*b12+b23*a21*a12*c31*b22*c12+b23*a21*a12*c22*b31*c12-2*b23*b21*c12*a31*c22*a12-2*b23*b21*c12*a22*c31*a12-2*b23*c21*b12*a31*a22*c12+b23*c21*b12*a31*c22*a12+b23*c21*b12*a22*c31*a12+b23*c21*a12*a22*b31*c12+4*b23*a22*c32*c11*b21*a12+b23*a22*c32*b11*a21*c12-2*b23*a22*c32*b11*c21*a12-2*b23*a22*c32*a11*b21*c12+2*b23*a22*c31*c12*b22*a11-b23*a22*c31*b12*c22*a11-b23*a22*c31*a12*b22*c11+2*b23*a22*c31*a12*c22*b11-b23*a22*c22*c11*a31*b12-b23*a22*c22*c11*b31*a12+2*b23*a22*c22*b11*a31*c12+b23*a22*c21*c12*a32*b11+b23*a22*c21*c12*b32*a11-2*b23*a22*c21*a12*b32*c11-2*b23*a22*c12*a32*b21*c11-b23*a22*c12*a31*b22*c11+b23*a22*c12*a21*b32*c11+b23*b22*c12*a32*a21*c11-2*b23*b22*c12*a32*c21*a11-b23*b22*c12*a31*c22*a11-2*b23*b22*a12*c32*a21*c11+b23*b22*a12*c32*c21*a11-b23*b22*a12*c31*c22*a11+2*b23*b22*a12*c22*a31*c11+b23*b22*a12*c21*a32*c11-2*b23*c22*a32*c11*b21*a12+4*b23*c22*a32*a11*b21*c12-2*b23*c22*a32*a11*c21*b12-2*b23*c22*a21*c12*b32*a11+b23*c22*a21*b12*c32*a11+b23*c22*a21*a12*b32*c11+b23*c22*a21*a12*c32*b11+b23*c22*a12*b32*c21*a11-b23*a22*b22*c11*c32*a11+2*b23*a22*c22*c11*b32*a11-b23*b22*c22*a11*a32*c11+c23*a21*b12*a31*b22*c12+c23*b21*b12*a22*c31*a12+c23*b21*a12*a22*b31*c12-2*c23*c21*b12*a31*b22*a12+c23*a22*b32*c11*a21*b12-2*c23*a22*b32*c11*b21*a12-2*c23*a22*b32*b11*a21*c12+c23*a22*b32*a11*b21*c12-c23*a22*b31*c12*b22*a11+2*c23*a22*b31*b12*c22*a11+2*c23*a22*b31*a12*b22*c11-c23*a22*b31*a12*c22*b11+2*c23*a22*b22*c11*a31*b12+c23*a22*b21*b12*c32*a11+c23*a22*b12*a21*c32*b11-2*c23*b22*a32*c11*a21*b12+c23*b22*a32*c11*b21*a12+c23*b22*a32*b11*a21*c12-2*c23*b22*a32*b11*c21*a12-2*c23*b22*a32*a11*b21*c12+4*c23*b22*a32*a11*c21*b12-c23*b22*a31*b12*c22*a11+2*c23*b22*a31*a12*c22*b11-2*c23*b22*a21*b12*c32*a11+c23*b22*a21*a12*b32*c11-c23*b22*a12*b31*c22*a11+c23*b22*a12*b21*c32*a11+c23*c22*b12*a32*a21*b11-2*c23*c22*b12*a32*b21*a11-2*c23*c22*a12*b32*a21*b11+c23*c22*a12*b32*b21*a11+c23*c22*a12*b21*a32*b11-c23*a22*b22*c11*b32*a11+2*c23*a22*b22*b11*c32*a11-c23*a22*c22*b11*b32*a11-c23*b22*c22*a11*a32*b11+a33*a21*b21*c12*c22*b12+a33*a21*c21*b12*b22*c12-a33*a21*b22*c12*c22*b11-a33*a21*b22*c11*c22*b12+a33*b21*c21*c12*b22*a12+a33*b21*c21*b12*c22*a12+2*a33*b21*a22*c12*c22*b11-a33*b21*a22*c11*b22*c12-a33*b21*a22*c11*c22*b12-a33*b21*b22*c12*c22*a11+2*a33*b21*b22*c11*c22*a12-a33*c21*b22*b12*c22*a11+b33*a21*b21*c12*c22*a12+b33*a21*c21*c12*a22*b12-2*b33*a21*c21*c12*b22*a12+b33*a21*c21*b12*c22*a12-b33*a21*a22*c11*b22*c12-b33*a21*a22*c12*c22*b11+2*b33*a21*a22*c11*c22*b12+2*b33*a21*b22*c12*c22*a11-b33*a21*b22*c11*c22*a12+b33*b21*c21*a12*a22*c12-b33*b21*a22*c12*c22*a11-b33*b21*a22*c11*c22*a12+2*b33*c21*a22*b12*c22*a11-b33*c21*a22*a12*c22*b11+c33*a21*c21*b12*b22*a12+2*c33*a21*b22*b12*c22*a11-c33*a21*b22*a12*c22*b11+c33*b21*c21*a12*a22*b12+2*c33*b21*a22*c12*b22*a11-c33*b21*a22*b12*c22*a11+2*c33*b21*a22*a12*c22*b11-c33*b21*b22*a11*c22*a12,-c13*c31*b21*a32^2*b11+a33*c31*b32*b11*c21*a12+c33*b31*a21*c12*b32*a11-2*a13*c31*b32*a21*c32*b11-2*b33*a22*a11*c31^2*b12-c23*b31*a32*a11*c31*b12-2*c13*b31*a32*a21*c32*b11+b13*c31^2*a32*b21*a12-2*b33*c22*c11*a31^2*b12+c33*b32*a31*c11*b22*a11-a33*b31*c31*c12*a22*b11-b33*a31*c31*c12*b22*a11+a33*a31*c32*b11*b21*c12+a33*c32*b31*c11*a22*b11+b33*a12*b22*c31^2*a11-b33*b31*c31*a12*a22*c11+a33*b31*c21*a12*b32*c11-2*b33*b32*a31*c11*c22*a11+c33*b31*a32*c11*b21*a12-a13*a31*b21*c32^2*b11+b33*b31*c31*c21*a12^2+b33*c12*a31^2*b22*c11+2*c13*b31*b32*a22*c31*a11-2*c33*b31*a21*b12*c32*a11-2*c33*a32*b31*c11*b22*a11+c33*b31*a32*a11*b21*c12-2*b13*a31^2*c32*c21*b12+b13*a31^2*c21*b32*c12-2*a23*b32*c32*c11*a31*b11-a13*a31*c21*b32^2*c11-b33*a32*a31*b22*c11^2-2*c33*a22*a11*b31^2*c12-c33*a32*c31*a22*b11^2-c33*a31*b31*a12*b22*c11-2*a33*b31*c32*b11*c21*a12-c33*a31*b31*a12*c22*b11+4*a33*b31*c21*c12*a32*b11+2*a23*b31*b32*c12*c31*a11-a33*b32*a31*b22*c11^2-b23*a32^2*c11*c31*b11-b23*a32*b32*c11^2*a31-2*b33*a31*c21*c12*a32*b11+c13*b31*a32*b21*c32*a11+b13*c32*a31^2*b22*c11+a13*b32*b22*c31^2*a11+2*c23*b31*a32*b11*c31*a12-c13*a31*a32*b31*c22*b11-b13*a31*c31*a32*b21*c12+b33*a31*b31*a21*c12^2-b33*a31*c31*b12*c21*a12+c33*a31*b32*b11*a21*c12-c13*a31*b31*a21*c32*b12+b33*a31*c12*a32*b21*c11-2*c33*b31*a21*a12*b32*c11-2*c33*a31*b12*a21*c32*b11-c33*a31*b12*a22*c31*b11-c33*a31*b22*a11*c31*b12-a13*c31*b32^2*c21*a11-b13*a31*c32*a22*c31*b11+a33*a31*c31*c21*b12^2-a33*c32*c31*a22*b11^2-b33*a32*b31*a22*c11^2-c23*b32^2*a11*a31*c11-2*b13*c31*a32*b21*c32*a11+2*c33*a31*b31*c12*a22*b11+b33*a31^2*c12*c21*b12+a33*c12*a22*b31^2*c11+a33*b12*a22*c31^2*b11+b23*b32*a12*c31^2*a11+b23*b32*c12*a31^2*c11+2*b33*b32*a31*a22*c11^2-c23*b32*c32*a11^2*b31+c13*a32*b31^2*c22*a11-2*c13*c32*a22*b31^2*a11+a23*a32*b32*c11*c31*b11-a13*b31*b21*c32^2*a11+b33*a22*b11*c31^2*a12+a13*c31^2*b32*a21*b12-2*a13*c31^2*b32*b21*a12-a13*a31*c32*b31*b22*c11+b33*a32*c31*c11*b22*a11-2*a33*c31*b21*c12*a32*b11-b13*b31*a32*c31*a22*c11-2*b33*c31*a12*b32*c21*a11-b33*c32*c31*b22*a11^2+c33*b31*c31*b21*a12^2+c33*b31^2*a12*a21*c12-a33*b32*b31*a22*c11^2+2*a33*a32*c31*c22*b11^2+b13*c31^2*a21*b32*a12-b13*b31*c21*a32^2*c11+2*b13*b31*c31*a32*a21*c12+2*a13*b31*a32*c31*b22*c11-2*a33*c31*b32*c11*a21*b12-c33*b32*c31*b22*a11^2-c33*b32*b31*c22*a11^2-2*b13*a31*a32*c32*b21*c11-2*c33*c31*a32*b12*b21*a11-2*b13*b32*c22*a31^2*c11-b13*a31*a21*c32^2*b11+b33*c22*b11*a31^2*c12-2*a33*c31*b21*b12*c32*a11-a23*a32*c32*b11^2*c31+a23*a32*c12*b31^2*c11-c13*a31*b32*b22*c31*a11+a33*c32*b31*b11*c22*a11-c23*a31*b32*b11*c31*a12-b33*a31*b31*c12*c21*a12-2*a33*b31*c21*b12*a32*c11-c23*a31*a32*b11*b31*c12+2*b33*b32*c31*c22*a11^2+2*b23*a31*a32*c12*c31*b11+b33*c31^2*a12*a21*b12-b33*a31*c31*c12*a22*b11+a33*b31*c32*c11*b21*a12+c33*c31*a32*b11*b21*a12+2*c13*b31*c31*a32*a21*b12+c33*b12*a31^2*c22*b11+c33*b22*c11*a31^2*b12+2*a33*a31*c31*b11*b22*c12+a13*c32*b31^2*c22*a11+2*c33*a31*b22*b11*c31*a12+c33*b31*a12*b32*c21*a11+c33*b32*c31*a11*a22*b11-2*c33*a31*b32*a11*c21*b12-a33*b31*c31*b12*a22*c11-2*a13*a32*b22*c31^2*b11-b13*a31*c31*b32*c21*a12+2*b13*b31*c32*a22*c31*a11+a33*b31*c32*a11*c21*b12+b33*b31*c32*a11*a21*c12-b23*c32^2*a11*a31*b11-b23*b32*c32*a11^2*c31+2*a13*b31*c31*b32*c21*a12+c33*a31*b32*c11*b21*a12+a13*c31^2*b21*a32*b12-c13*b31*a32*a22*c31*b11-a23*b31*a32*c11*c31*b12-2*a13*a32*c22*b31^2*c11+b33*a31*c32*b11*c21*a12-2*a13*b31^2*c32*c21*a12+2*a13*c31*a21*b32^2*c11+b23*b32*c32*a11*a31*c11+a13*b32*a22*c31^2*b11+c33*a31*b32*b11*c21*a12-2*b33*c31*a21*c12*b32*a11+b33*c31*a21*b12*c32*a11-2*c33*c32*a31*b11*b22*a11-c13*a31*b31*b21*c32*a12+a13*c32*a22*b31^2*c11+c13*b31*b32*a21*c32*a11+a13*b31^2*c32*a21*c12-a23*b31*b32*c11*c31*a12-b13*a31*c32*b31*c22*a11-2*b33*a31*c12*a21*b32*c11+c33*a31*c31*a21*b12^2+c33*a31^2*b12*b21*c12+2*b13*a31*b21*c32^2*a11+2*b13*c31*a32^2*b21*c11-2*a33*a31*b32*c12*c21*b11-b13*a31*a32*c31*b22*c11+c33*c31*a32*b12*a21*b11-a23*a31*c32*b12*c31*b11+2*c13*a31*c32*b31*a22*b11-a23*b31*a32*c12*c31*b11+2*a13*b31*a21*c32^2*b11-b33*c32*b31*c22*a11^2+2*b13*a31*c31*a21*c32*b12+4*b33*c31*a21*a12*b32*c11+a13*b31^2*c21*a32*c12-c13*a31*b32*b31*c22*a11-2*c23*a32*c11*b31^2*a12-2*c33*a31*b21*b12*a32*c11+c23*b32^2*a11^2*c31+c23*a32^2*b11^2*c31+b23*a32^2*c11^2*b31+b23*c32^2*a11^2*b31-c33*a31^2*c21*b12^2-c33*b31^2*c21*a12^2-b33*a31^2*b21*c12^2-b33*c31^2*b21*a12^2-a33*b31^2*a21*c12^2-a33*c31^2*a21*b12^2+a23*b32^2*c11^2*a31+a23*c32^2*b11^2*a31+c23*c32*a12*b31^2*a11-c23*a32^2*b11*b31*c11-c23*a32*c32*b11^2*a31+c23*b32*b11*a31^2*c12+c23*c32*b12*a31^2*b11+c23*a32*a11*b31^2*c12-2*c23*b32*c11*a31^2*b12-2*b23*a32*b11*c31^2*a12+b23*a32*a11*c31^2*b12+b23*c32*c11*a31^2*b12-2*b23*c32*b11*a31^2*c12-a23*a32*b32*c11^2*b31+a23*c32*c11*b31^2*a12-2*a23*c32*a11*b31^2*c12-a23*c32^2*b11*b31*a11-a23*b32^2*c11*c31*a11+a23*a32*b12*c31^2*b11+a23*b32*b11*c31^2*a12-2*a23*b32*a11*c31^2*b12-c13*a31*a21*b32^2*c11-2*c13*c32*b22*a31^2*b11-2*c13*a31^2*b32*b21*c12+c13*a31^2*b32*c21*b12+c13*a31^2*b21*c32*b12+c13*b32*a31^2*b22*c11-2*c13*b31^2*a32*a21*c12+c13*b31^2*a32*c21*a12+c13*b31^2*a21*c32*a12+c13*a32*a22*b31^2*c11+c13*b32*a31^2*c22*b11+2*c13*a31*b32^2*c21*a11-c13*c31*a21*b32^2*a11-c13*b31*a32^2*b21*c11+2*c13*b31*a32^2*c21*b11+2*c33*c32*b31*b22*a11^2+2*c33*c32*a31*a22*b11^2-2*c33*b22*b11*a31^2*c12+c33*a12*b31^2*c22*a11+c33*a22*c11*b31^2*a12-c33*a32*a31*c22*b11^2-b13*c31*a32^2*c21*b11+b13*a32*a22*c31^2*b11+b13*a32*b22*c31^2*a11-2*b13*b32*a22*c31^2*a11-2*b13*c31^2*a32*a21*b12-b13*b31*a21*c32^2*a11+b13*c32*a31^2*c22*b11+b13*a31^2*c32*b21*c12+a33*a31*b31*b21*c12^2-a33*c32*a31*c22*b11^2-2*a33*b22*b11*c31^2*a12+a33*b22*a11*c31^2*b12+2*a33*a32*b31*b22*c11^2-2*a33*c22*c11*b31^2*a12+a33*c22*a11*b31^2*c12+a33*c31^2*b12*b21*a12+a33*b31^2*c12*c21*a12+2*c13*a31*b31*a32*b21*c12-c13*b31*c31*a32*b21*a12-c13*b31*c31*a21*b32*a12-2*c33*b31*a12*b21*c32*a11-c33*b31*a12*b22*c31*a11+c33*b31*a32*c11*a21*b12+c33*a31*b32*c11*a21*b12+a23*b32*c32*b11*c31*a11+a23*b32*c32*c11*b31*a11+a23*a32*c32*b11*b31*c11-a23*a31*b32*c12*c31*b11+2*a23*a31*b32*c11*c31*b12+2*a23*a31*c32*b11*b31*c12-a23*a31*c32*b12*b31*c11+2*c13*a31*c32*b31*b22*a11-c13*a31*c31*b32*a21*b12+2*c13*a31*c31*b32*b21*a12-c13*a31*c31*b21*a32*b12+c13*a31*a32*b32*b21*c11-2*c13*a31*a32*b32*c21*b11-c13*a31*a32*b31*b22*c11+2*c13*a31*a32*b22*c31*b11+c13*a31*a32*b21*c32*b11-c13*a31*b32*a22*b31*c11-c13*a31*b32*a22*c31*b11+c13*a31*b32*a21*c32*b11-2*c13*a31*b32*b21*c32*a11+c33*a31*b21*c12*a32*b11+c13*c31*a32*b32*a21*b11+c13*c31*a32*b32*b21*a11-c13*a31*b31*a32*c21*b12+c13*b31*a32*a21*b32*c11-2*c13*b31*a32*b32*c21*a11-c13*b31*a32*b22*c31*a11+2*c13*a31*b31*a21*b32*c12-c13*a31*b31*b32*c21*a12+c23*b32*c32*a11*a31*b11-c23*a31*c32*b12*b31*a11-c23*a31*c32*b11*b31*a12-c23*b31*b32*a12*c31*a11-c23*a31*a32*b12*c31*b11+2*c23*a31*a32*b12*b31*c11+2*c23*a31*b32*c11*b31*a12-c23*a31*b32*a11*b31*c12+2*b23*b31*a32*c11*c31*a12-2*c23*a32*b32*b11*c31*a11+b23*a32*c32*b11*c31*a11-2*b23*a32*c32*c11*b31*a11+b23*a32*c32*c11*a31*b11-b23*b31*c32*a12*c31*a11-b23*a31*a32*c11*c31*b12-b23*a31*a32*c12*b31*c11-b23*a31*b32*c12*c31*a11-b23*a31*b32*c11*c31*a12-b23*a31*c32*c11*b31*a12+2*b23*a31*c32*b11*c31*a12+2*b23*a31*c32*a11*b31*c12-b23*a31*c32*a11*c31*b12-b23*b31*a32*c12*c31*a11-a23*b31*c32*b11*c31*a12+2*a23*b31*c32*a11*c31*b12-a23*a31*b32*c12*b31*c11+b23*a32*b32*c11*c31*a11-2*c33*a31*b32*a11*b21*c12+2*c33*a31*b31*c12*b22*a11-c33*a31*b31*b12*a22*c11-c33*a31*b31*b12*c22*a11+c33*c31*b32*a12*b21*a11+c33*a31*b12*a32*c21*b11+4*c33*a31*b21*b12*c32*a11-2*c33*a31*b21*a12*c32*b11+4*c33*b31*a21*a12*c32*b11-c33*b31*a22*b11*c31*a12+2*c33*b31*a22*a11*c31*b12+c33*b32*a31*b11*c22*a11-2*c33*c32*b31*a11*a22*b11+c33*c31*b32*a11*a21*b12-2*c33*c31*b32*a12*a21*b11+c33*a32*c31*b11*b22*a11+c33*a32*b31*c11*a22*b11+c33*a32*b31*b11*c22*a11-2*c33*b31*a32*b11*a21*c12-2*c33*b31*a32*b11*c21*a12+c33*b31*a32*a11*c21*b12+2*b33*a31*c31*c12*b21*a12-b33*b31*c31*a12*a21*c12-c33*a31*b31*c12*a21*b12-c33*a31*b31*c12*b21*a12+2*c33*a31*b31*b12*c21*a12-c33*a31*c31*b12*b21*a12-c33*b31*c31*a12*a21*b12+c33*a32*a31*b11*b22*c11+c33*b32*b31*a11*a22*c11-2*c33*b32*a31*c11*a22*b11+b13*a31*a32*c32*c21*b11-b13*a31*a32*c31*c22*b11+2*b13*a31*a32*c22*b31*c11+b13*a31*a32*c21*b32*c11+b13*a31*b32*c32*a21*c11-2*b13*a31*b32*c32*c21*a11+2*b13*a31*b32*c31*a22*c11+2*b13*a31*b32*c31*c22*a11-b13*a31*c32*b22*c31*a11-b13*a31*b31*c32*a21*c12+2*b13*a31*b31*c32*c21*a12-b13*a31*b31*c21*a32*c12+2*b13*a31*c31*a32*c21*b12-b13*a31*c31*a21*b32*c12-b13*a31*c31*b21*c32*a12+b33*b31*c32*a12*c21*a11-2*b33*b31*c32*a12*a21*c11-b33*a31*c31*c12*a21*b12+b33*a31*c21*b12*a32*c11-2*b33*a31*c21*a12*b32*c11+b33*b31*a32*c11*c21*a12-2*b33*b31*a32*c12*c21*a11-b33*b31*c31*a11*c22*a12-b13*b31*c31*a32*c21*a12-b13*b31*c31*a21*c32*a12+b13*b31*a32*c32*a21*c11+b13*b31*a32*c32*c21*a11+b33*a31*c32*c11*a21*b12+b33*a31*c32*c11*b21*a12+b33*a31*c32*b11*a21*c12-2*b33*a31*c32*a11*b21*c12-2*b33*a31*c32*a11*c21*b12+2*b33*a31*c31*b12*a22*c11+2*b33*a31*c31*b12*c22*a11-b33*a31*c31*a12*b22*c11-b33*a31*c31*a12*c22*b11+4*b33*a31*c21*c12*b32*a11+b33*b31*a32*c12*a21*c11+2*b33*b31*c31*a11*a22*c12-2*b33*c31*a21*a12*c32*b11+b33*c31*a12*b21*c32*a11-2*b33*c31*a32*c11*a21*b12-2*b33*c31*a32*c11*b21*a12+b33*c31*a32*b11*a21*c12+b33*c31*a32*b11*c21*a12+b33*c31*a32*a11*b21*c12+b33*c31*a32*a11*c21*b12+2*b33*a31*c22*c11*b31*a12-b33*a31*c22*a11*b31*c12-b33*a31*c12*a22*b31*c11+a33*a31*b32*c12*b21*c11-a33*a31*c31*b12*b22*c11-a33*a31*b31*c11*b22*c12+a33*b31*c12*a21*b32*c11+2*a33*b31*c31*c12*a21*b12-a33*b31*c31*c12*b21*a12-a33*b31*c31*b12*c21*a12-2*b33*b32*c31*a11*a22*c11+b33*c32*c31*a11*a22*b11+b33*c32*b31*a11*a22*c11-2*b33*c32*a31*c11*a22*b11+b33*c32*a31*c11*b22*a11+b33*c32*a31*b11*c22*a11+b33*a32*c31*c11*a22*b11-2*b33*a32*c31*b11*c22*a11+b33*a32*b31*c11*c22*a11+b33*a32*a31*c11*c22*b11-b13*a31*c32*a22*b31*c11-b13*b31*a32*c31*c22*a11-2*b13*c31*a32*a21*b32*c11-a13*b31*b32*c31*c22*a11-a13*b31*c31*a32*b21*c12-a13*b31*c31*a32*c21*b12-a13*b31*c31*a21*b32*c12-a13*b31*c31*a21*c32*b12+b13*c31*a32*a21*c32*b11+b13*c31*a32*b32*c21*a11+b13*c31*b32*a21*c32*a11-2*a13*c31*a32*b32*b21*c11+a13*c31*a32*b32*c21*b11+a13*c31*a32*b21*c32*b11+a13*c31*b32*b21*c32*a11+2*a13*b31*c31*b21*c32*a12+a13*b31*a32*c32*b21*c11-2*a13*b31*a32*c32*c21*b11+2*a13*b31*a32*c31*c22*b11+a13*b31*a32*c21*b32*c11-2*a13*b31*b32*c32*a21*c11+a13*b31*b32*c32*c21*a11-a13*b31*b32*c31*a22*c11-a13*a31*b32*c31*c22*b11+2*a13*a31*b32*c22*b31*c11-a13*a31*c32*b31*c22*b11+2*a13*a31*c32*b22*c31*b11-a13*b31*c32*a22*c31*b11+2*a13*a31*b31*c32*c21*b12-a13*a31*b31*c21*b32*c12+2*a13*a31*c31*b32*b21*c12-a13*a31*c31*b32*c21*b12-a13*a31*c31*b21*c32*b12+a13*a31*b32*c32*b21*c11+a13*a31*b32*c32*c21*b11-a13*a31*b31*c32*b21*c12-2*a33*c31*b32*c11*b21*a12+a33*c31*b32*b11*a21*c12+a33*c31*b32*a11*b21*c12+a33*c31*b32*a11*c21*b12+a33*c31*b12*a21*c32*b11-a33*a31*c31*b11*c22*b12-a33*a31*b31*c12*c22*b11+2*a33*a31*b31*c11*c22*b12+a33*a31*c32*b12*c21*b11-2*a33*a31*c32*b12*b21*c11+a33*a31*b32*c11*c21*b12-2*a33*b31*c32*b11*a21*c12+a33*b31*c32*a11*b21*c12-a33*b31*c31*c12*b22*a11-a33*b31*c31*b12*c22*a11+2*a33*b31*c31*a12*b22*c11+2*a33*b31*c31*a12*c22*b11-2*a33*b31*c21*c12*b32*a11-2*a33*c32*b31*c11*b22*a11+a33*c32*a31*b11*b22*c11-2*a33*c31*b12*a32*c21*b11+4*a33*c31*b21*b12*a32*c11+a33*c31*b21*a12*c32*b11-2*a33*a32*c31*b11*b22*c11-2*a33*a32*b31*c11*c22*b11+a33*b32*c31*c11*a22*b11+a33*b32*c31*c11*b22*a11-2*a33*b31*c12*a32*b21*c11+a33*b31*c32*c11*a21*b12-a13*b31*c32*b22*c31*a11-a13*a31*b32*c31*b22*c11+2*c23*a31*b32*a11*c31*b12-a33*a31*b31*c12*c21*b12-a33*a31*c31*b12*b21*c12-2*a33*b32*c31*b11*c22*a11+a33*b32*b31*c11*c22*a11+a33*b32*a31*c11*c22*b11+a33*c32*c31*b11*b22*a11+c23*a32*b32*c11*b31*a11+c23*a32*b32*c11*a31*b11+c23*a32*c32*b11*b31*a11,-b23^2*c31*a21*c32*a11+a13*c23*b21*a31*c31*b22+c13*a23*b21^2*c32*a31+2*b13*a23*a21*b31*c21*c32+a23*a33*c32*b21^2*c11+a23*a33*b32*c21^2*b11-2*b13*c23*a21*a31*c22*b31-c13*a33*a21*b21*c22*b31+2*c23*a33*b21*a32*c21*b11+2*b23*b33*a21*c21*a31*c12+b13*a23*c21*a31*c22*b31-b23*c33*a21*b32*c21*a11+a23*b33*c21^2*a31*b12+a23*b33*c21^2*b31*a12-a23^2*b31*c32*c21*b11-a23^2*c31*b21*c32*b11-2*a23*a33*c31*c12*b21^2-2*a23*a33*b31*b12*c21^2-c23*a33*a21*b21*c32*b11-2*a23*b23*b31*c32*a21*c11+b23*c23*a31*a32*b21*c11+b23*c23*a31*b21*c32*a11+a23*c33*b21*a31*c22*b11-2*b13*a33*c21^2*b31*a22-a13*a33*b21*c21*c22*b31+c13*b23*b21*a31*c31*a22-c13*b33*b21*c21*a22*a31+a23*c23*b31*a32*c21*b11+b23*b33*c21*a31*c22*a11-c23*b33*a21*c21*b31*a12+a23*c33*b21*b22*c31*a11-b23*c33*a21*c21*a31*b12-2*c23*c33*b21*a22*b31*a11-2*b23*c33*a21^2*c32*b11-2*b23*a33*a32*c21^2*b11-2*c13*b23*a21^2*b32*c31+c13*b23*a21^2*c32*b31-c23*c33*a21*b32*b21*a11-2*c23*b33*a21*a31*b22*c11+2*a13*c33*b21*c21*b22*a31-2*a23*c23*c31*b32*a21*b11+b23*b33*a21*c31*c22*a11-a33*b33*a21*c21*c22*b11+2*a13*b23*a21*c31*c21*b32+c23*a33*a21*b31*b22*c11+a13*a33*b21^2*c22*c31+a13*a33*c21^2*b22*b31-2*a23*b23*a31*c21*b31*c12+a23*b33*c21*b31*c22*a11+a23*c33*a21*b31*c22*b11-c13*b33*a21*c21*b31*a22+2*c23*b33*a21*b32*c21*a11+4*b23*a33*c21*b22*c31*a11-2*a23*b23*c31*b32*c21*a11+a23*b23*b31*c31*c12*a21-b23*c33*a21*c21*b31*a12+b23*c23*a31*b21*c31*a12+a23*b23*c31*a21*c32*b11+a23^2*b21*c31^2*b12+b23*c33*b21*a31*c22*a11+2*a33*c33*a21*b22*b11*c21+a23*c33*b21^2*a31*c12+c23*b33*b21*a22*c31*a11-2*b23*c33*a21*b22*c31*a11+2*b23*c33*b21*a31*a12*c21-2*c23*a33*b21*a22*b31*c11+2*b23*c33*a21*a32*c21*b11+a23*b23*c31*a32*b21*c11-c13*a23*a21*b31*c21*b32+2*c23*c33*a21*b21*b31*a12-b13*b23*c21*c22*a31^2+b13*c23*a21^2*b32*c31+b13*c23*c21*a31*b31*a22-2*b23*c33*c21*a31*b22*a11-a23*b33*b21*c21*a32*c11-a13*a23*b21*c31*c21*b32-b23^2*a31*c21*c31*a12+a13*b23*b21*a31*c22*c31+b23^2*c21*a31^2*c12+b23^2*a21*c31^2*a12+a23^2*c21*b31^2*c12-2*a23*c23*a31*b32*c21*b11-2*c23*a33*b21*a31*c22*b11+c13*b23*a21*b31*c31*a22+c23*a33*b21*a22*c31*b11-2*c23*b33*a21*a22*c31*b11-a23*b33*a21*c32*c21*b11+c23*a33*b21^2*a31*c12+c23*a33*b21^2*c31*a12+c23*b33*a21*a22*b31*c11-a23*b33*a21*c32*b21*c11+a23*b23*b31*c21*c31*a12-c13*a33*a21*c21*b22*b31-a23*c33*b21*c21*a31*b12+b23*a33*b21*c31*a22*c11-c23*b33*a21*b21*a31*c12-b23^2*a31*c21*a32*c11-b23*c23*c21*a31^2*b12-2*a23*c23*b31*a32*b21*c11-2*c23*b33*a21^2*b32*c11+c23*b33*a21^2*c32*b11+b13*c23*a21*b31*c31*a22-2*b23*a33*c21*a22*c31*b11-2*b23*a33*c21*b31*c22*a11+b13*a23*c21^2*b32*a31+b13*b23*c31*c32*a21^2+b13*b23*a31*c21^2*a32+2*c13*b23*a21*b21*a32*c31+2*c23*a33*a21*b32*b21*c11+a23*c23*b31*b32*c21*a11+a13*c33*b21^2*c31*a22-b13*b23*a21*c31^2*a22+4*c23*b33*a21*a31*c22*b11+2*a23^2*b31*c32*b21*c11+c23*b33*c21*a22*b31*a11-a23*b33*a21*c21*b31*c12-b23*c23*b21*a31^2*c12+b23*a33*c21^2*a31*b12-c23*a33*b21*c21*b31*a12+4*c23*a33*b21*b31*c22*a11-a33*c33*a21*b11*b21*c22-2*c23*a33*a32*b21^2*c11+c23*a33*b21^2*c32*a11+b23*c23*a31*b32*c21*a11-c13*b23*b21*c22*a31^2+a23*c23*a31*b21*b31*c12+b23*a33*c21*a22*b31*c11+a13*b23*c21^2*a32*b31-2*a13*b23*c21^2*b32*a31-b13*a33*b21*c21*c22*a31-a13*b33*a21*b21*c22*c31-2*b23*c23*a31*a21*b32*c11-2*b23*c33*b21*a31*a22*c11+a23*c23*a31*b31*b12*c21+a23*c23*a31*b21*c32*b11-2*a13*b23*c21*a31*c31*b22-2*a13*c23*b21*a31*c22*b31-b23^2*a31*c31*c12*a21-2*a23*c23*b31*b21*c32*a11+b13*a33*c21^2*b22*a31+b13*b33*a21^2*c22*c31-2*c23*a33*b21*b22*c31*a11-c13*c23*a21*b31^2*a22+b23*a33*a21*c31*c22*b11-c13*a23*a21*b21*c32*b31+c13*a23*a21*b31*c31*b22-2*b23*a33*b21*c31*c22*a11+a33*b33*c21^2*a22*b11+a33*b33*c21^2*b22*a11+b23*c23*c31*a32*a21*b11+a13*c23*b21^2*a32*c31-2*a13*c23*b21^2*c32*a31+b33^2*a21*c11*c21*a22+b33^2*a21*c21*c22*a11-a33*c33*b21*c21*a22*b11+b23*c33*a21*b31*c22*a11+c13*a33*b21^2*c22*a31-2*c13*b33*a21^2*c31*b22+a23*b23*a31*c21*b32*c11-b13*a23*a21*c31^2*b22+2*b13*a23*b21*c31^2*a22-2*b13*a23*c21^2*a32*b31-c13*c23*a21*b21*a32*b31+2*c23*a33*a21*b31*b12*c21-2*b23*c23*b31*a32*c21*a11-a23*c33*a21*b32*c21*b11+2*a23*c33*a21*b21*c32*b11-b13*a33*a21*b21*c22*c31-b23*c33*b21*a32*c21*a11+2*a23*b33*a21*c21*b32*c11+2*a23*b33*b21*c32*c21*a11+2*b33*c33*b21*a22*a11*c21-2*a23*c33*a21*b31*b22*c11+a23*c33*a21*b22*c31*b11+a23*c33*a32*b21^2*c11-2*a23*c33*b21^2*c32*a11-a23*c33*a21*b21*c31*b12-a23*c33*a21*b21*b31*c12-a13*c33*a21*c21*b22*b31+c23^2*b21*a31^2*b12+c23^2*a21*b31^2*a12-a33^2*c22*c11*b21^2-a33^2*b22*b11*c21^2-b33^2*c22*c11*a21^2-b33^2*a22*a11*c21^2-c33^2*b22*b11*a21^2-c33^2*a22*a11*b21^2-a13*b23*a21*b31*c21*c32+a13*a23*c21*b31*c31*b22+a13*a23*b21*b31*c22*c31+a13*c23*b21*b31*c31*a22+a13*c23*c21*a31*b22*b31-a13*a33*b21*c21*c31*b22+a23*b33*c21*a31*b22*c11-2*a23*b33*c21*a31*c22*b11-a23*b33*b21*c21*a31*c12-a23*b33*b21*c21*c31*a12-b23^2*c31*a32*a21*c11+2*b23^2*c31*a32*c21*a11+2*b23^2*a31*c32*a21*c11+b23*c33*a21^2*b32*c11+b23*a33*b32*c21^2*a11+b23*b33*c32*a21^2*c11+b23*b33*a32*c21^2*a11-b23^2*a31*c32*c21*a11+b23*a33*c21^2*b31*a12-2*b23*b33*c31*c12*a21^2-2*b23*b33*a31*a12*c21^2+b23*c33*a21^2*c31*b12+b23*c33*a21^2*b31*c12-c23^2*a31*b31*b12*a21-c23^2*a31*b21*b31*a12+2*c23^2*a31*b32*a21*b11-c23^2*a31*b32*b21*a11-c23^2*a31*b21*a32*b11+2*c23^2*b31*a32*b21*a11-c23^2*b31*a21*b32*a11-c23^2*b31*a32*a21*b11+c23*c33*b32*a21^2*b11+c23*c33*a32*b21^2*a11+c23*b33*a21^2*c31*b12+c23*b33*a21^2*b31*c12-2*c23*c33*b31*b12*a21^2-2*c23*c33*a31*a12*b21^2+a33*c33*b21^2*a22*c11+a33*c33*b21^2*c22*a11+a33^2*b21*c11*c21*b22+a33^2*b21*c21*c22*b11+b33*c33*a21^2*b22*c11+b33*c33*a21^2*c22*b11+c33^2*a21*b11*b21*a22+c33^2*a21*b21*b22*a11-a13*a23*b21*c31^2*b22+a13*a23*c31*c32*b21^2+a13*a23*b31*c21^2*b32-a13*a23*c21*c22*b31^2+2*a13*b23*a21*c31^2*b22-a13*b23*b21*c31^2*a22+2*a13*c23*a21*c22*b31^2-a13*c23*c21*b31^2*a22-2*a13*b33*c21^2*b22*a31+a13*b33*c21^2*b31*a22-2*a13*c33*b21^2*c22*a31+b13*b33*c21^2*a22*a31-2*b13*c33*a21^2*c22*b31+b13*c33*a21^2*c31*b22-2*b13*c23*a21^2*c32*b31+2*b13*c23*b21*c22*a31^2-b13*c23*c21*b22*a31^2-c13*a23*a21*c22*b31^2-2*c13*a23*b21^2*a32*c31+2*c13*a23*c21*b31^2*a22+2*c13*b23*c21*b22*a31^2+c13*c23*b31*b32*a21^2+c13*c23*a31*b21^2*a32-c13*c23*b21*b22*a31^2-2*c13*a33*b21^2*c31*a22+c13*b33*a21^2*c22*b31+c13*c33*a21^2*b22*b31+c13*c33*b21^2*a22*a31+a23*b33*a32*c21^2*b11-2*a23*b33*b32*c21^2*a11-a23^2*b31*c31*c12*b21-a23^2*b31*c21*c31*b12-a23^2*b31*c21*b32*c11-a23^2*c31*b32*b21*c11+2*a23^2*c31*b32*c21*b11+a23*c33*b21^2*c31*a12-a23*b23*a21*c31^2*b12-a23*b23*b21*c31^2*a12-a23*c23*a21*b31^2*c12-a23*c23*c21*b31^2*a12-c23*a33*a21*b32*c21*b11-c23*a33*b21*b32*c21*a11+2*c23*b33*a21*a32*b21*c11-c23*b33*a21*a32*c21*b11-b23*a33*a21*c32*b21*c11+2*b23*a33*a21*c32*c21*b11-b23*a33*a21*c21*b32*c11-b23*a33*b21*c32*c21*a11+2*b23*a33*b21*c21*a32*c11-b23*b33*a21*c32*c21*a11-b23*b33*a21*c21*a32*c11-b23*c33*a21*a32*b21*c11+2*b23*c33*a21*b21*c32*a11+b23*c23*a31*a21*c31*b12+b23*c23*a31*a21*b31*c12+b23*c23*a31*c21*b31*a12-2*b23*c23*b31*a21*c31*a12+b23*c23*b31*a21*c32*a11-2*b23*c23*c31*a32*b21*a11+b23*c23*c31*a21*b32*a11+b23*c23*a31*a32*c21*b11-2*b23*c23*a31*a21*c32*b11+b23*c23*b31*a32*a21*c11-2*b23*a33*a21*c31*b22*c11+b23*a33*a21*c22*b31*c11+2*b23*a33*a21*c31*c12*b21-b23*a33*a21*c21*b31*c12-b23*a33*a21*c21*c31*b12+b23*a33*b21*c22*a31*c11-b23*a33*b21*c21*a31*c12-b23*a33*b21*c21*c31*a12-2*b23*a33*c21*a31*b22*c11+b23*a33*c21*a31*c22*b11+b23*b33*a21*c31*a22*c11-2*b23*b33*a21*c22*a31*c11+2*b23*b33*a21*c21*c31*a12+b23*b33*c21*a31*a22*c11-2*b23*b33*c21*a22*c31*a11+4*b23*c33*a21*a31*b22*c11-2*b23*c33*a21*a31*c22*b11-2*b23*c33*a21*a22*b31*c11+b23*c33*a21*a22*c31*b11-b23*c33*a21*b21*a31*c12-b23*c33*a21*b21*c31*a12+b23*c33*b21*a22*c31*a11+b23*c33*c21*a31*a22*b11+b23*c33*c21*a22*b31*a11-2*c23*a33*a21*b31*c22*b11+c23*a33*a21*b22*c31*b11-c23*a33*a21*b21*c31*b12-c23*a33*a21*b21*b31*c12+c23*a33*b21*a31*b22*c11-c23*a33*b21*c21*a31*b12+c23*a33*c21*b31*a22*b11-2*c23*a33*c21*b31*b22*a11+c23*a33*c21*b22*a31*b11-2*c23*b33*a21*b31*c22*a11+c23*b33*a21*b22*c31*a11-c23*b33*a21*c21*a31*b12-c23*b33*a21*b21*c31*a12+c23*b33*b21*a31*a22*c11-2*c23*b33*b21*a31*c22*a11-a13*b33*b21*c21*c31*a22+2*a13*b33*a21*c21*c31*b22+2*a13*b33*b21*c21*c22*a31-a13*b33*a21*c21*c22*b31+2*a13*c33*a21*b21*c22*b31-a13*c33*b21*c21*b31*a22-a13*c33*a21*b21*c31*b22-a13*a23*b21*b31*c21*c32-a13*c23*b21*c21*a32*b31+2*a13*c23*b21*c21*b32*a31-2*a13*b23*a21*b31*c22*c31-a13*b23*a21*c31*c32*b21+2*a13*b23*b21*a31*c21*c32-a13*b23*b21*c31*c21*a32+a13*b23*c21*a31*c22*b31+a13*b23*c21*b31*c31*a22+2*a13*c23*a21*b21*c32*b31-2*a13*c23*a21*b31*c31*b22-a13*c23*a21*b31*c21*b32-a13*c23*a21*b21*b32*c31+b13*a23*a21*b31*c22*c31-b13*a23*a21*c31*c32*b21-b13*a23*a21*c31*c21*b32-b13*a23*b21*a31*c21*c32-2*b13*a23*b21*a31*c22*c31+2*b13*a23*b21*c31*c21*a32+b13*a23*c21*a31*c31*b22-2*b13*a23*c21*b31*c31*a22-b13*b23*a21*a31*c21*c32+b13*b23*a21*a31*c22*c31-b13*b23*a21*c31*c21*a32+b13*b23*c21*a31*c31*a22+2*b13*c23*a21*c21*a32*b31-b13*c23*a21*c21*b32*a31-b13*c23*a21*b21*a32*c31+2*b13*c23*a21*b21*c32*a31+b13*c23*a21*a31*c31*b22-b13*c23*b21*a31*c21*a32-2*b13*c23*b21*a31*c31*a22-b13*a33*a21*c21*c31*b22+2*b13*a33*a21*c21*c22*b31+2*b13*a33*b21*c21*c31*a22-b13*b33*a21*c21*c31*a22-b13*b33*a21*c21*c22*a31+2*b13*c33*a21*b21*c22*a31-b13*c33*a21*c21*b22*a31+2*b13*c33*a21*c21*b31*a22-b13*c33*b21*c21*a22*a31-b13*c33*a21*b21*c31*a22+2*c13*a23*a21*b21*b32*c31+2*c13*a23*b21*c21*a32*b31-c13*a23*b21*c21*b32*a31+c13*a23*b21*a31*c31*b22+c13*a23*b21*a31*c22*b31-2*c13*a23*b21*b31*c31*a22-2*c13*a23*c21*a31*b22*b31-c13*b23*a21*c21*a32*b31+2*c13*b23*a21*c21*b32*a31-c13*b23*a21*b21*c32*a31-2*c13*b23*a21*a31*c31*b22+c13*b23*a21*a31*c22*b31-c13*b23*b21*a31*c21*a32-2*c13*b23*c21*a31*b31*a22-c13*c23*a21*b21*b32*a31+c13*c23*a21*a31*b22*b31+c13*c23*b21*a31*b31*a22+2*c13*a33*a21*b21*c31*b22+2*c13*a33*b21*c21*b31*a22-c13*a33*b21*c21*b22*a31-c13*b33*a21*b21*c22*a31+2*c13*b33*a21*b21*c31*a22+2*c13*b33*a21*c21*b22*a31-c13*c33*a21*b21*b31*a22-c13*c33*a21*b21*b22*a31+a23*a33*b21*c31*c22*b11-2*a23*a33*b21*c22*b31*c11+2*a23*a33*b21*c21*b31*c12+2*a23*a33*b21*c21*c31*b12+a23*a33*c21*b31*b22*c11+a23*a33*c21*b31*c22*b11-2*a23*a33*c21*b22*c31*b11+a23*b33*a21*c31*b22*c11-2*a23*b33*a21*c31*c22*b11+a23*b33*a21*c22*b31*c11+2*a23*b33*a21*c31*c12*b21-a23*b33*a21*c21*c31*b12-2*a23*b33*b21*c31*a22*c11+a23*b33*b21*c31*c22*a11+a23*b33*b21*c22*a31*c11-2*a23*b33*c21*a22*b31*c11+4*a23*b33*c21*a22*c31*b11-2*a23*b33*c21*b22*c31*a11+2*a23*c33*a21*b31*b12*c21-2*a23*c33*b21*a31*b22*c11+4*a23*c33*b21*a22*b31*c11-2*a23*c33*b21*a22*c31*b11-2*a23*c33*b21*b31*c22*a11-a23*c33*b21*c21*b31*a12-2*a23*c33*c21*b31*a22*b11+a23*c33*c21*b31*b22*a11+a23*c33*c21*b22*a31*b11-a23*a33*b21*c32*c21*b11-a23*a33*b21*c21*b32*c11-a23*c33*a21*b32*b21*c11-a23*c33*b21*a32*c21*b11+2*a23*c33*b21*b32*c21*a11+a23*a33*b21*c31*b22*c11+a23*c23*b31*a21*c31*b12+a23*c23*b31*b21*c31*a12+a23*c23*b31*a21*b32*c11+a23*c23*b31*a21*c32*b11+a23*b23*b31*c21*a32*c11-2*a23*b23*c31*a32*c21*b11+a23*b23*c31*a21*b32*c11+a23*b23*c31*b21*c32*a11+a23*b23*a31*c31*c12*b21+a23*b23*a31*c21*c31*b12-2*a23*b23*a31*c32*b21*c11+a23*b23*a31*c32*c21*b11+a23*b23*b31*c32*c21*a11-2*a23*c23*a31*b21*c31*b12+a23*c23*c31*b32*b21*a11+a23*c23*c31*b21*a32*b11+a23*c23*a31*b32*b21*c11-c23*b33*a21*b21*c32*a11-c23*b33*b21*a32*c21*a11-c23*c33*a21*b21*a32*b11+2*c23*b33*b21*a31*a12*c21-2*c23*b33*c21*a31*a22*b11+c23*b33*c21*a31*b22*a11+c23*c33*a21*b31*a22*b11+c23*c33*a21*b31*b22*a11-2*c23*c33*a21*b22*a31*b11+2*c23*c33*a21*b21*a31*b12+c23*c33*b21*a31*a22*b11+c23*c33*b21*a31*b22*a11-a33*b33*a21*c11*c21*b22+2*a33*b33*a21*c22*c11*b21-a33*b33*b21*c11*c21*a22-a33*b33*b21*c21*c22*a11-a33*c33*a21*b21*b22*c11-a33*c33*b21*c21*b22*a11-b33*c33*a21*b21*a22*c11-b33*c33*a21*c21*a22*b11-b33*c33*a21*c21*b22*a11-b33*c33*a21*b21*c22*a11,b23*c31*b32*a11*c32*a12-c33*a32*b31*c12*a22*b11+c13*b31*a32*a21*b32*c12+2*a33*b32*c22*b11*a31*c12+a23*a31*b31*c12^2*b32+a23*a31*c31*b12^2*c32-a23*a31*c11*b32^2*c12-a13*a31*b32*c31*b22*c12-a13*b31*c32*b22*c31*a12+a23*b31^2*c12*c32*a12-c13*b32^2*a31*c22*a11+a13*a32*c22*b31^2*c12-b33*b32*c31*a11*c22*a12-2*a13*a31*b32*c32*c21*b12+a13*b32*c32*a31*c22*b11+2*c33*a21*a12*b32^2*c11+c33*a32*b12*a21*c32*b11-a33*c31*b32*b12*c21*a12-b13*c31*a32^2*c21*b12-4*b33*c32*a22*a11*b31*c12+a13*b31*b32*c32*c21*a12+2*c13*a31*b32*b31*c22*a12-2*a13*a32*c32*b31*b22*c11+a13*c32*b31^2*c22*a12+a13*b32*b22*c31^2*a12+2*c33*b31*a32*c12*a21*b12-a33*c32^2*b11*b22*a11+a23*c31*b32*b12*c32*a11+a13*b31*a32*c32*b21*c12+a33*b32*c32*c11*a21*b12+c23*b31^2*a12*a32*c12-a33*c12*a21*b32^2*c11+c13*a31*b32*b21*c32*a12-b33*a31*c32*c12*a21*b12-b13*a31*c32*b31*c22*a12-b33*b32*c31*a12*a22*c11-b33*c32*a22*b11*c31*a12+2*c13*c31*b21*a32^2*b12-b33*a32*b32*a22*c11^2-2*a13*b32*c32*b31*c22*a11-c33*b32*a31*c12*b22*a11+b13*c31*a32*b21*c32*a12-2*a23*b31*b32*c11*c32*a12+a33*a32*c32*b11*b21*c12+b13*c32*a31^2*c22*b12-2*b13*c32*a31^2*b22*c12+2*c33*b32*a31*b12*a22*c11-b33*c32*a12*b22*c31*a11-2*b33*a32*c32*b11*a21*c12-2*b33*a32*c32*b11*c21*a12+b23*a31^2*c12*c32*b12+a23*c31*a32*b11*c32*b12+2*b33*b32*a31*c11*c22*a12+a13*c31*b32*a21*c32*b12-2*a13*b32*a22*c31^2*b12-a13*c31*a21*b32^2*c12+c13*b31*a32*a21*c32*b12+2*b23*c31*b12*a32^2*c11+2*c13*a32^2*b31*b22*c11-a33*b21*a12*c32^2*b11-a33*a32*b32*b22*c11^2-c13*b32^2*a22*c31*a11-b23*a31*c31*b12*c32*a12-c13*a31*b32*b22*c31*a12+b13*a32*a22*c31^2*b12-2*b13*a32*b22*c31^2*a12-b23*a31^2*c12^2*b32-b23*c31^2*a12^2*b32-a23*b31^2*c12^2*a32+b33*a32*c32*a11*b21*c12+b33*a32*c32*a11*c21*b12-c33*a32*b22*c11*a31*b12+b33*a32^2*b22*c11^2-c33*b32*a31*a12*b22*c11+2*c13*b32^2*a31*a22*c11+2*a13*a31*b32*c31*c22*b12-2*a33*b32*c32*a11*b21*c12+c23*b31*c31*a12^2*b32+a23*c31^2*b12*b32*a12+2*b33*a32*c22*a11*b31*c12+c13*a32*c32*b22*a31*b11-c33*a31*a32*b12*b21*c12+b13*b32*a22*c31^2*a12-b13*c31*a32^2*b21*c12+2*b33*c32*a22*c11*b31*a12+c13*c32*b22*a31^2*b12-c13*b31*a32^2*b21*c12-b33*c31*b32*a12*a21*c12-a23*a31*b11*c32^2*b12-c23*c31*a11*b32^2*a12-c23*a31^2*b12^2*c32+a33*b31*b32*a21*c12^2+a33*b31*a32*b21*c12^2-2*b13*b32*c32*a31*a22*c11+2*c23*b31*c12*a32^2*b11-c23*b31*b12*a32^2*c11-c33*a32^2*b11*b22*c11-c33*b32^2*a11*a22*c11-b13*a32^2*c31*b22*c11+2*b13*a32^2*c31*c22*b11+c13*b32*a31^2*b22*c12+2*a33*c32*b12*a31*c22*b11-2*b13*a32*c32*a31*c22*b11-2*c13*b31*b32*a21*c32*a12+a23*b31*b32*c12*c32*a11+b33*a32*c32*c11*a21*b12+a33*a32*c32*b11*b22*c11+c13*a32*a22*b31^2*c12-2*c13*a32*b31^2*c22*a12-b33*c32*a31*a12*c22*b11-b33*b32*a31*c11*a22*c12+c13*b32*c32*a22*b31*a11-b13*c32^2*a31*b22*a11-b13*c32^2*a22*b31*a11-a33*a32*c31*b11*c22*b12+a33*b32^2*a22*c11^2+a13*a32*c32*b31*c22*b11-2*b23*a31*a32*c11*c32*b12-b23*b31*a11*c32^2*a12-c23*a31*a12*b32^2*c11+c33*b32^2*c22*a11^2-c13*a31*b32*a22*b31*c12+2*b33*c32*a22*a11*c31*b12+b13*a32*c32*a22*b31*c11-b33*a32*c31*c12*a22*b11-2*c33*a32*b32*c11*a21*b12-2*a33*b32*c32*a11*c21*b12-c33*c32*a31*b12*b22*a11-b13*a31*b32*c31*a22*c12+b23*c31^2*a12*a32*b12-b23*c31*c12*a32^2*b11-a33*b32*c31*a12*c22*b11+b33*a31*b32*a21*c12^2+b33*a31*a32*b21*c12^2-2*a33*a32*b32*c12*c21*b11-a23*a31*c31*b12*b32*c12-a13*b31*b32*c31*c22*a12-b33*a32*c31*c12*b22*a11+c33*a32*b32*b11*a21*c12+a33*c31*c32*a21*b12^2+a33*c31*a32*c21*b12^2+2*a13*b31*b32*c31*a22*c12-2*c13*c31*a32*b32*a21*b12+c13*c32*a22*b31^2*a12-a13*b32^2*c31*a22*c11+a33*b32*c32*b11*c22*a11-c13*b31*a32^2*c21*b12+2*c33*b32*a31*b12*c22*a11+2*c33*a32*b22*a11*c31*b12+c33*a31*c32*a21*b12^2+c33*a31*a32*c21*b12^2-2*b23*c31*a32*b12*c32*a11+b13*a32*b32*c22*a31*c11+b13*a32*c32*a31*b22*c11+c33*a32*b32*c11*a22*b11+c33*a32*b32*c11*b22*a11+2*c33*c32*b31*a11*a22*b12-a23*c31*c12*b32^2*a11-c33*a32*b31*c12*b22*a11-a23*c31^2*b12^2*a32-c33*a12*b32^2*c21*a11-c33*a21*c12*b32^2*a11+c33*a32^2*c22*b11^2-c23*b31^2*a12^2*c32-b33*b32*a31*c12*c22*a11+b33*b32*c32*a12*c21*a11+2*c33*c31*a32*b12*b21*a12+c33*a32*b32*a11*c21*b12+2*b33*a32*c12*a22*b31*c11+a23*c31*a32*b11*b32*c12+c23*a31^2*b12*b32*c12-c33*b21*c12*a32^2*b11-c33*b12*a32^2*c21*b11+b13*b32*c32*a31*c22*a11+2*a33*c21*c12*b32^2*a11-a33*c21*a12*b32^2*c11-2*b33*b31*c32*c21*a12^2+2*b33*a21*a12*c32^2*b11-b33*c31*c32*a12*a21*b12-a33*a32*c32*c22*b11^2-a33*b32^2*c11*c22*a11-b33*c12*a32^2*b21*c11+2*b33*c21*c12*a32^2*b11+c23*c31*a32*b12*b32*a11+b13*b32*c32*a22*c31*a11+b23*c31*a32*c12*b32*a11-b23*a31*b31*c12*c32*a12-c13*a31*a32*b22*c31*b12+a33*b32*c32*b11*a21*c12+a33*b32*c32*c11*b21*a12-b33*a31*a32*c12*c21*b12+2*b13*a31*c32*a22*b31*c12-a33*c32*b12*a22*c31*b11+2*c33*b21*b12*a32^2*c11-2*c33*c31*b32*b21*a12^2+b23*a31*b32*c11*c32*a12-b23*b31*c31*a12*a32*c12+b13*a32*b32*c31*a22*c11-2*b13*a32*b32*c31*c22*a11+b33*c31*c32*b21*a12^2+b33*c31*b32*c21*a12^2+2*b33*c32*a31*c12*a22*b11+2*c13*a31*a32*b31*c22*b12+2*c33*b32*a12*b22*c31*a11+2*a33*b31*c32*b12*c21*a12-a33*b31*b32*c12*c21*a12-c23*b31*c31*a12*a32*b12+2*a13*b31*c32*a22*c31*b12+b33*c32^2*b22*a11^2-2*b13*b31*a32*c32*a21*c12+a33*c32^2*a22*b11^2+2*b13*b31*c21*a32^2*c12+b33*a32*c32*c11*a22*b11-c13*a32^2*b22*c31*b11+2*c13*c31*a21*b32^2*a12+2*b13*a31*c32*b22*c31*a12-b23*a31*a12*c32^2*b11+b23*b31*c31*a12^2*c32+b33*a32*c12*a21*b32*c11-a33*c31*b32*c12*a21*b12+c13*b31*a32*b21*c32*a12+c13*a31*a32*b32*c21*b12+b23*a31*b31*c12^2*a32+2*b23*a31*b12*c32^2*a11-b23*b31*c11*a32^2*c12+2*a23*c31*a12*b32^2*c11-a23*b31*b12*c32^2*a11+2*a23*b31*a12*c32^2*b11-2*a13*c32*a22*b31^2*c12-a13*b31*a21*c32^2*b12+2*c23*a31*c12*b32^2*a11+c23*a31*c31*b12^2*a32-c13*a32^2*b31*c22*b11-2*c13*b32*a31^2*c22*b12-c13*a31*a21*b32^2*c12-c13*a31*b32^2*c21*a12+2*a13*b32^2*c31*c22*a11-a13*b32^2*c22*a31*c11-a13*b31*b21*c32^2*a12-a13*c31*b32^2*c21*a12-b33*c21*b12*a32^2*c11-b33*c32^2*a11*a22*b11-b33*b32*c32*c22*a11^2-2*b33*b31*a32*a21*c12^2-b33*a32^2*c11*c22*b11-b33*a12*b21*c32^2*a11-b33*a21*b12*c32^2*a11-b13*a31*b21*c32^2*a12-b13*a32^2*c22*b31*c11-b13*a31*a21*c32^2*b12+2*b13*b31*a21*c32^2*a12+b13*b32*c22*a31^2*c12+2*b13*c32^2*a31*a22*b11-c23*c31*b11*a32^2*b12-2*c33*c31*a32*a21*b12^2+c33*b31*c32*b21*a12^2+c33*b31*b32*c21*a12^2-c33*b32*c32*b22*a11^2-c33*a32*c32*a22*b11^2-a33*b12*a21*c32^2*b11+2*a33*b21*b12*c32^2*a11-2*a33*a31*c32*c21*b12^2-2*a33*a31*b32*b21*c12^2+2*a13*a31*c21*b32^2*c12+2*a13*a31*b21*c32^2*b12-a13*c32^2*b31*a22*b11+a13*a32*b22*c31^2*b12+2*a13*c32^2*b31*b22*a11-a13*c32^2*b22*a31*b11-c23*a31*b31*c12*b32*a12-c23*a31*b31*c12*a32*b12+2*c23*a31*b31*b12*c32*a12-c23*a31*c31*b12*b32*a12+c23*a31*a32*b11*c32*b12+c23*a31*a32*b12*b32*c11-2*c23*a31*a32*b11*b32*c12-2*c23*a31*b32*b12*c32*a11+c23*a31*b32*a12*c32*b11-2*c23*b31*a32*c12*b32*a11+c23*b31*a32*b12*c32*a11+c23*b31*a32*a12*b32*c11-2*c23*b31*a32*a12*c32*b11+c23*b31*b32*a11*c32*a12+c23*c31*a32*b11*b32*a12-2*c33*a32*b32*b11*c22*a11+c33*a32*c32*b11*b22*a11-c33*b32*a31*c12*a22*b11-c33*b32*a31*a12*c22*b11+c33*b32*a21*b12*c32*a11-c33*c32*a31*b11*a22*b12-a13*a31*b32*c22*b31*c12+2*a13*a31*c32*b31*b22*c12-a13*a31*c32*b31*c22*b12-a13*a31*c32*b22*c31*b12+a13*b31*a32*c32*c21*b12-a13*b31*a32*c31*b22*c12-a13*b31*a32*c31*c22*b12-2*a13*b31*a32*c21*b32*c12+a13*b31*b32*c32*a21*c12+a13*a32*b32*c22*b31*c11+a13*a32*c32*b22*c31*b11+a13*b32*c32*a22*b31*c11+a13*b32*c32*a22*c31*b11+a13*c31*a32*b32*b21*c12+a13*c31*a32*b32*c21*b12-2*a13*c31*a32*b21*c32*b12+a13*c31*b32*b21*c32*a12-2*a13*a31*b32*c32*b21*c12-c13*b31*b32*a22*c31*a12-2*c13*c31*a32*b32*b21*a12-2*c13*a31*a32*b21*c32*b12+2*c13*a31*b32*a22*c31*b12+c13*a31*b32*a21*c32*b12-c13*a31*c32*b31*a22*b12-c13*a31*c32*b31*b22*a12-c13*b31*a32*a22*c31*b12-a33*b32*c12*a22*b31*c11+2*a33*c32*b22*c11*a31*b12-4*a33*c32*b22*b11*a31*c12+2*a33*c32*b22*b11*c31*a12-a33*c32*b22*a11*c31*b12+2*a33*b32*c31*b12*c22*a11-a33*b32*c31*a12*b22*c11+2*a33*c32*b31*c12*b22*a11-a33*c32*b31*b12*a22*c11-a33*c32*b31*b12*c22*a11-a33*c32*b31*a12*b22*c11-a33*c32*b31*a12*c22*b11-4*a33*b32*c22*c11*a31*b12+a13*b32*c32*a31*b22*c11-2*a13*b32*c32*b22*c31*a11+a13*a32*b32*c31*b22*c11-2*a13*a32*b32*c31*c22*b11+c13*b32*c32*a31*b22*a11-2*c13*a32*b32*a31*b22*c11+c13*a32*b32*a31*c22*b11-2*c13*a32*b32*a22*b31*c11+c13*a32*b32*a22*c31*b11+c13*a32*b32*b31*c22*a11+c13*a32*b32*b22*c31*a11+c13*a32*c32*b31*a22*b11-2*c13*a32*c32*b31*b22*a11+b13*c31*a32*a21*b32*c12+b13*c31*a32*a21*c32*b12+b13*c31*a32*b32*c21*a12+b13*a31*a32*c32*b21*c12+b13*a31*a32*c32*c21*b12+2*b13*a31*a32*c31*b22*c12-b13*a31*a32*c31*c22*b12-b13*a31*a32*c22*b31*c12-2*b13*a31*a32*c21*b32*c12+b13*a31*b32*c32*a21*c12+b13*a31*b32*c32*c21*a12-b13*a31*b32*c31*c22*a12+2*b33*c31*a32*c12*a21*b12-b33*c31*a32*c12*b21*a12-b33*c31*a32*b12*c21*a12-b33*a31*c32*c12*b21*a12+2*b33*a31*c32*b12*c21*a12+2*b33*c32*a12*b31*c22*a11+b33*a32*b32*c11*c22*a11-2*b33*a32*c32*c11*b22*a11+b33*a32*c32*b11*c22*a11-b33*a32*c12*a31*b22*c11+b33*a32*c32*c11*b21*a12-b33*a32*c31*b12*a22*c11-b33*a31*b32*c12*c21*a12+2*b33*b31*a32*c12*c21*a12-c33*b31*a32*c12*b21*a12-c33*b31*a32*b12*c21*a12+2*c33*c31*b32*a12*a21*b12-c33*c32*b31*a11*b22*a12-c33*c32*b31*a12*a22*b11+2*c33*c32*a31*b11*b22*a12+c33*b32*c32*a11*a22*b11+2*c33*b32*a22*b11*c31*a12-2*c33*b32*a21*a12*c32*b11-c33*b32*a22*c11*b31*a12-c33*b32*a12*b31*c22*a11+a33*a32*b32*c11*c22*b11-2*a33*b32*c32*c11*a22*b11+a33*b32*c32*c11*b22*a11+2*a33*b32*c12*a31*b22*c11-a33*b32*c22*a11*b31*c12-2*b13*c31*b32*a21*c32*a12-2*b13*a32*c32*a22*c31*b11+b13*a32*c32*b31*c22*a11+b13*a32*c32*b22*c31*a11-b13*a31*c32*a22*c31*b12-2*b13*b31*a32*c32*c21*a12-b13*b31*a32*c31*a22*c12+2*b13*b31*a32*c31*c22*a12-b13*b31*c32*a22*c31*a12+2*b33*c32*a31*c12*b22*a11-b33*c32*a31*b12*a22*c11-b33*c32*a31*b12*c22*a11-b33*a32*c31*b12*c22*a11+2*b33*a32*c31*a12*b22*c11+2*b33*a32*c31*a12*c22*b11-2*b33*a32*c21*c12*b32*a11+b33*a32*c21*a12*b32*c11+b33*b32*c32*a11*a21*c12-2*b33*b32*c32*a12*a21*c11+2*b33*b32*c31*a11*a22*c12+b33*b32*c32*a11*a22*c11+2*b33*b31*c32*a12*a21*c12-b33*a32*c22*b11*a31*c12-4*b33*a32*c22*c11*b31*a12+2*b33*a32*c22*c11*a31*b12-b33*c32*a31*a12*b22*c11-c33*a32*b31*b12*a22*c11-c33*a32*b31*b12*c22*a11+2*c33*a32*b31*a12*b22*c11+2*c33*a32*b31*a12*c22*b11+2*c33*a32*b12*a22*c31*b11-c33*a32*b12*a31*c22*b11-2*c33*a32*b21*b12*c32*a11-c33*a31*c32*b12*b21*a12-c33*a31*b32*c12*a21*b12+2*c33*a31*b32*c12*b21*a12-c33*a31*b32*b12*c21*a12-c33*b31*c32*a12*a21*b12-c33*b31*b32*a12*a21*c12+b23*b31*a32*c11*c32*a12+b23*b31*a32*c12*c32*a11-a33*c31*c32*b12*b21*a12+2*a33*c31*b32*c12*b21*a12-a33*c31*a32*b12*b21*c12+2*a33*a32*c31*b11*b22*c12+2*a33*a31*c32*b12*b21*c12+2*a33*a31*b32*c12*c21*b12-a33*b31*c32*c12*a21*b12-a33*b31*c32*c12*b21*a12-a33*b31*a32*c12*c21*b12-2*b23*c31*a32*a12*b32*c11+b23*c31*a32*a12*c32*b11+2*b23*a31*c31*c12*b32*a12-b23*a31*c31*c12*a32*b12+b23*a31*a32*c12*c32*b11+b23*a31*a32*c11*b32*c12-2*b23*a31*b32*c12*c32*a11-2*a23*c31*a32*b12*b32*c11-a23*b31*c31*b12*c32*a12-2*c13*b32*c32*a31*a22*b11+2*a33*b32*c22*c11*b31*a12+2*a33*c32*b31*c12*a22*b11-a33*a32*b31*c12*c22*b11+2*a33*a32*b31*c11*c22*b12+a33*a32*c32*b12*c21*b11-2*a33*a32*c32*b12*b21*c11+a33*a32*b32*c11*c21*b12+a33*a32*b32*c12*b21*c11-a33*a32*c31*b12*b22*c11-a33*a32*b31*c11*b22*c12+a33*b32*c32*b11*c21*a12-a33*b32*c31*c12*a22*b11-a33*b32*c31*c12*b22*a11+2*a33*b32*c31*b12*a22*c11-2*a23*c31*b32*a12*c32*b11-a23*a31*b31*c12*c32*b12+a23*a31*b32*c11*c32*b12+a23*a31*b32*c12*c32*b11-a23*b31*c31*c12*b32*a12+2*a23*b31*c31*c12*a32*b12-2*a23*b31*a32*c12*c32*b11+a23*b31*a32*c11*c32*b12+a23*b31*a32*c11*b32*c12+c33*a32*b32*a11*b21*c12-2*c33*a32*b32*c11*b21*a12+c33*a32*b32*b11*c21*a12+c33*a32*b21*a12*c32*b11+2*c33*a32*b22*b11*a31*c12-4*c33*a32*b22*b11*c31*a12+2*c33*b32*a22*a11*b31*c12-4*c33*b32*a22*a11*c31*b12+c33*b32*a12*b21*c32*a11+c13*b31*a32*b32*c21*a12+2*c13*b31*a32*b22*c31*a12-c13*a31*a32*b31*b22*c12+c13*a31*a32*b32*b21*c12,-c13*a32*c11*b21^2*a12-2*c13*a21*b21*c12*a32*b11-2*c13*a21*b32*a11*b21*c12-a13*b22*a11*c21*b32*c11-b33*c22*b11*a12*c21*a11+b13*b22*c31*c22*a11^2+2*a23*c11*b21*a12*c32*b11+4*a13*c21*b31*a12*b22*c11+b23*c21*c12*b32*a11^2+2*b23*c21*c11*b31*a12^2+a13*c21*b31*b12*c22*a11-b33*c22*b11*a12*a21*c11+2*a13*a22*c11*b32*c21*b11-a13*a31*b22^2*c11^2+a13*a22*b31*b22*c11^2+2*c23*a11*b31*b12*a22*c11+b13*b21*c12*a22*c31*a11+c13*c21*b12*a22*b31*a11+a13*c21*b12*a22*c31*b11+2*c13*c22*b11*a21*b32*a11-2*a33*b22*c11^2*a21*b12+a33*c22*b11^2*c21*a12+a33*b22*c11^2*b21*a12-b13*c32*b11*a21^2*c12-b13*c12*a21^2*b32*c11-b23*b21*a31*c12^2*a11-2*a23*b21*c12*c11*a31*b12+b33*b11*a21^2*c12^2-c33*c22*a11*b12*a21*b11-2*c13*a21*b32*b11*c21*a12-2*c13*b21*a31*b12*a22*c11+b13*a21*c22*b11*a31*c12+4*a13*b21*c31*a12*c22*b11+c23*a22*b11^2*c31*a12+c23*a21*a12*c32*b11^2-2*b13*b22*a32*a21*c11^2-2*b13*b22*c32*c21*a11^2+2*a23*c11*b32*b11*c21*a12+a23*c32*b11^2*a21*c12-2*a23*c32*b11^2*c21*a12-2*c23*b21*a12*b11*a31*c12+b23*c32*a11^2*b21*c12+c13*c21*a12*b22*a31*b11+c13*a21*b12*a31*c22*b11-2*a23*b31*b12*a22*c11^2+a23*b32*c11^2*a21*b12-2*a23*b32*c11^2*b21*a12+2*a23*c11*b32*a11*b21*c12+a23*c22*b11^2*a31*c12+a23*c21*c12*a32*b11^2-c23*c21*b31*a12^2*b11-c23*c21*a31*b12^2*a11+b13*b21*a12*c32*c21*a11-2*a13*b21*c21*a12*b32*c11-2*a13*c21*b31*b12*a22*c11+b23*c31*b12*c22*a11^2+2*b23*c11*a31*a12*c22*b11-c33*b21*b11*c21*a12^2-2*c33*a22*b11^2*c21*a12+a33*a21*c12*b12*c21*b11-a13*c22*a11*b32*c21*b11-c23*b11*a21*a12*b32*c11+a13*a21*c12*b32*b21*c11+b23*b21*c12*a12*a31*c11+c33*a21*b21*a12*b11*c12+b23*a22*c11^2*b31*a12+a23*b21*c12*c11*b31*a12+c33*a21*b12*a11*b21*c12+b23*c21*a31*b12*a11*c12-a13*a31*c22^2*b11^2+c23*c21*b12*a12*a31*b11+b23*a21*a12*b32*c11^2-2*b13*b21*c12*a31*a22*c11+a13*b21*c21*c12*a32*b11-2*c23*b32*a11^2*b21*c12+c23*b32*a11^2*c21*b12+a13*c21*b22*b11*a31*c12-2*c13*a21*b22*b11*a31*c12+2*b13*c22*b11*a32*a21*c11-b23*c11*a21*a12*c32*b11+c33*c11*a21^2*b12^2-a13*b12*a32*c21^2*b11-2*a13*b21*c22*b11*a31*c12+b23*c22*a11^2*b31*c12+b13*c21*a12*b22*c31*a11+c23*a21*b12*c11*b31*a12+c23*b31*c12*b22*a11^2-2*c23*b31*b12*c22*a11^2-b13*a22*a11*c32*b21*c11+2*c13*b32*b11*a21^2*c12-c13*b12*a21^2*c32*b11-b33*c22*a11*c11*a21*b12-b23*c11*a21*c12*b32*a11+c23*b21*a31*b12*a11*c12-2*a13*b21*c31*c12*a22*b11-c13*b22*a11*a21*b32*c11-2*b23*c32*a11^2*c21*b12+2*a33*b22*c11*b11*a21*c12-2*c13*a21*b31*c12*a22*b11+a33*a22*b12*b21*c11^2+a33*a22*c12*c21*b11^2-2*c13*c22*a32*a21*b11^2-2*c13*c22*b32*b21*a11^2-2*c23*a21*b12*b11*c31*a12-a33*b22*a11*c12*c21*b11-c23*a21*c11*a31*b12^2+2*c23*a21*a11*c31*b12^2-2*a23*c31*c12*a22*b11^2+a23*c31*a12*c22*b11^2-2*b13*a21*c31*a12*c22*b11+c13*b21*a22*a11*c31*b12+c33*c11*b21^2*a12^2-c23*a11*b21*a12*c32*b11+4*b13*a21*c31*b12*c22*a11+2*c13*a22*a11*b32*b21*c11+c13*c21*b12*a31*b22*a11+2*a13*b22*c11*a31*c22*b11+a13*b21*c22*a11*b31*c12-c23*b21*c11*b31*a12^2+2*c23*b21*b11*c31*a12^2+b13*a21*c32*b11*c21*a12+b13*b11*a31*c22^2*a11-c13*b32*c11*a21^2*b12+2*b13*c32*c11*a21^2*b12-b13*a12*b32*c21^2*a11+b13*c11*a22^2*c31*b11+c33*b21*a12*a11*c21*b12-c33*a22*b11*a11*b21*c12+2*b23*a21*a11*b31*c12^2-a23*c11*b21*c12*a32*b11-b13*a22*c11*a31*c22*b11-2*b13*c21*a31*a12*b22*c11+b13*c21*a31*a12*c22*b11+b13*a21*c21*c12*a32*b11-2*b33*a22*c11^2*b21*a12+b33*a22*c11^2*a21*b12+b13*a21*c31*a12*b22*c11-b23*a21*b11*a31*c12^2-b23*b21*c31*a12^2*c11-c33*a22*a11*b12*b21*c11-c33*b22*b11*a12*a21*c11-b13*b31*c22^2*a11^2+b33*a21*c12*a11*c21*b12+a33*a11*c21^2*b12^2-a13*c32*a11*b21^2*c12-a13*c12*a32*b21^2*c11+c23*b22*a11^2*c31*b12+c23*b21*b12*c32*a11^2+c13*a21*b21*b12*a32*c11-c23*a11*b32*c11*a21*b12+2*b23*a11*c31*a12*b22*c11+b33*b11*c21^2*a12^2+c13*b22*b32*c21*a11^2+c13*b22*b31*c22*a11^2+b33*a21*c21*a12*c11*b12+b33*b21*c12*a12*c21*a11-a23*c11*b31*a12*c22*b11+a33*a11*b21^2*c12^2-2*b13*a21*c22*c11*a31*b12+a33*b21*c21*a12*c11*b12-a23*c11*b31*c12*b22*a11+c13*b21*a12*b31*c22*a11-a13*c22*b11*a32*b21*c11+b23*a21*c12*c11*a31*b12-2*b23*a21*c12*c11*b31*a12+a23*c21*b12*a11*b31*c12-a13*b22*a11*c22*b31*c11+b13*a22*a31*b22*c11^2+b13*a22*a21*b32*c11^2-a23*c11*b32*a11*c21*b12-b13*a32*b11*c21^2*a12+2*b13*a32*a11*c21^2*b12+2*c23*b11*a32*c11*a21*b12-c13*a22^2*c31*b11^2-a33*c22*b11*a11*c21*b12-2*b13*c21*a22*a11*c31*b12-a23*b11*c31*b12*c22*a11-b23*c11*a22*b11*c31*a12+c13*b21*a31*a12*b22*c11-b33*c12*c11*a21^2*b12-b33*a21*a11*b21*c12^2+2*a33*c22*b11*c11*a21*b12-a23*c11*b22*b11*c31*a12+4*c13*b21*a31*c12*a22*b11-2*b23*c31*c12*b22*a11^2+c33*c22*b12*b21*a11^2-a33*a21*c21*b12^2*c11-a33*a21*b21*c12^2*b11-a33*c12*c11*b21^2*a12+c23*a31*c12*a22*b11^2-2*b13*c21*a31*b12*c22*a11+2*c33*a22*b11*c11*b21*a12-c33*a22*b11*c11*a21*b12-2*b23*a31*a12*b22*c11^2-b23*c11*a32*b11*c21*a12-b23*c11*a31*b12*c22*a11-c13*b22^2*c31*a11^2-b13*a22^2*b31*c11^2+2*a23*b21*b11*a31*c12^2+2*a23*c21*c11*a31*b12^2-2*b23*a32*c11^2*a21*b12+b23*a32*c11^2*b21*a12+2*a13*c32*c11*b21^2*a12+2*a13*b32*b11*c21^2*a12-a13*b32*a11*c21^2*b12-2*a13*a22*b32*b21*c11^2-2*a13*a22*c32*c21*b11^2+a13*a22*c31*c22*b11^2+a13*a11*c31*b22^2*c11+a13*b22*a32*b21*c11^2+a13*b22*a21*b32*c11^2+a13*a11*b31*c22^2*b11+a13*c22*a32*c21*b11^2+a13*c22*a21*c32*b11^2+b13*a22*a32*b21*c11^2+b13*c22*b32*c21*a11^2+b13*c22*b21*c32*a11^2+2*c13*a32*a11*b21^2*c12-c13*a12*b21^2*c32*a11+c13*b11*a22^2*b31*c11+c13*a22*a32*c21*b11^2+c13*a22*a31*c22*b11^2+c13*a22*a21*c32*b11^2+c13*b22*b21*c32*a11^2+c13*a11*a31*b22^2*c11+a23*b31*a12*b22*c11^2+a23*b22*c11^2*a31*b12+a23*b21*b12*a32*c11^2-a23*c21*a11*c31*b12^2-a23*a21*c31*b12^2*c11-a23*a21*b31*c12^2*b11-a23*b21*a11*b31*c12^2+b23*a31*b12*a22*c11^2+a23*b21*c31*a12*c11*b12-2*a23*c21*b12*c11*b31*a12-2*a23*c21*b12*b11*a31*c12+a23*c21*b12*b11*c31*a12+a23*c21*b31*a12*b11*c12+2*b23*c11*a32*b11*a21*c12-b23*c11*a32*a11*b21*c12+a33*a21*c12*b12*b21*c11-2*a13*a21*c12*b32*c21*b11-2*a13*a21*c12*b31*b22*c11+a13*a21*c12*b31*c22*b11+a13*a21*c12*b22*c31*b11+a13*a21*c12*b21*c32*b11-2*a13*a21*b12*c32*b21*c11+a13*a21*b12*c32*c21*b11+a13*a21*b12*c31*b22*c11-2*a13*a21*b12*c31*c22*b11+a13*a21*b12*c22*b31*c11+a13*a21*b12*c21*b32*c11-2*a13*b21*c32*b11*c21*a12+a13*b21*c32*a11*c21*b12+a13*b21*c31*c12*b22*a11+a13*b21*c31*b12*a22*c11-2*a13*b21*c31*b12*c22*a11-2*a13*b21*c31*a12*b22*c11+a13*b21*c22*c11*a31*b12-2*a13*b21*c22*c11*b31*a12+a13*b21*c21*c12*b32*a11+a13*b21*c21*b12*a32*c11+a13*b21*c12*a31*b22*c11+a13*b21*c12*a22*b31*c11+a13*c21*b31*c12*a22*b11-2*a13*c21*b31*c12*b22*a11-2*a13*c21*b31*a12*c22*b11-2*a13*c21*b22*c11*a31*b12-2*a13*c21*b22*b11*c31*a12+a13*c21*b22*a11*c31*b12+a13*c21*b12*a31*c22*b11-a13*a22*c11*b31*c22*b11-a13*a22*c11*b22*c31*b11+2*a13*a22*c11*b21*c32*b11-a13*b22*c11*a32*c21*b11-a13*b22*c11*a21*c32*b11-a13*b22*a11*c32*b21*c11+2*a13*b22*a11*c32*c21*b11-a13*b22*a11*c31*c22*b11-a13*c22*b11*a21*b32*c11+2*a13*c22*a11*b32*b21*c11-a13*c22*a11*b21*c32*b11-2*b13*a21*c32*c11*b21*a12+b13*a21*c32*a11*b21*c12-2*b13*a21*c32*a11*c21*b12+b13*a21*c31*c12*a22*b11-2*b13*a21*c31*c12*b22*a11-2*b13*a21*c31*b12*a22*c11+b13*a21*c22*c11*b31*a12-2*b13*a21*c22*a11*b31*c12+b13*a21*c21*c12*b32*a11-2*b13*a21*c21*b12*a32*c11+b13*a21*c21*a12*b32*c11+b13*a21*c12*a32*b21*c11+b13*a21*c12*a31*b22*c11+b13*a21*c12*a22*b31*c11-2*b13*b21*c12*a32*c21*a11+b13*b21*c12*a31*c22*a11+b13*b21*a12*c31*a22*c11-2*b13*b21*a12*c31*c22*a11+b13*b21*a12*c22*a31*c11+b13*b21*a12*c21*a32*c11-2*b13*c21*a31*c12*a22*b11+b13*c21*a31*c12*b22*a11+4*b13*c21*a31*b12*a22*c11-2*b13*c21*a22*c11*b31*a12+b13*c21*a22*b11*c31*a12+b13*c21*a22*a11*b31*c12+b13*c21*a12*b31*c22*a11-b13*a22*c11*a32*c21*b11-b13*a22*c11*a21*c32*b11+2*b13*a22*a11*c32*c21*b11-b13*a22*a11*c31*b22*c11-b13*a22*a11*c31*c22*b11+2*b13*a22*a11*c22*b31*c11-b13*a22*a11*c21*b32*c11+2*b13*b22*c11*a32*c21*a11-b13*b22*c11*a31*c22*a11+2*b13*b22*c11*a21*c32*a11-b13*c22*b11*a32*c21*a11-b13*c22*b11*a21*c32*a11-b13*c22*a11*a21*b32*c11-b13*c22*a11*a32*b21*c11+c13*a21*b32*c11*b21*a12+c13*a21*b32*a11*c21*b12+4*c13*a21*b31*c12*b22*a11+c13*a21*b31*b12*a22*c11-2*c13*a21*b31*b12*c22*a11-2*c13*a21*b31*a12*b22*c11+c13*a21*b31*a12*c22*b11+c13*a21*b22*c11*a31*b12+c13*a21*b22*b11*c31*a12-2*c13*a21*b22*a11*c31*b12+c13*a21*b21*b12*c32*a11+c13*a21*b21*a12*c32*b11+c13*a21*b12*a32*c21*b11+c13*a21*b12*a22*c31*b11+c13*b21*a32*b11*c21*a12-2*c13*b21*a32*a11*c21*b12-2*c13*b21*a31*c12*b22*a11+c13*b21*a31*b12*c22*a11-2*c13*b21*a31*a12*c22*b11+c13*b21*a22*c11*b31*a12-2*c13*b21*a22*b11*c31*a12-2*c13*b21*a22*a11*b31*c12+c13*b21*a12*b32*c21*a11+c13*b21*a12*b22*c31*a11-2*c13*c21*b12*a31*a22*b11+c13*c21*a12*b31*a22*b11-2*c13*c21*a12*b31*b22*a11-c13*a22*b11*a32*b21*c11-c13*a22*b11*a31*b22*c11-c13*a22*b11*a21*b32*c11-c13*a22*a11*b32*c21*b11-c13*a22*a11*b31*b22*c11-c13*a22*a11*b31*c22*b11+2*c13*a22*a11*b22*c31*b11-c13*a22*a11*b21*c32*b11+2*c13*b22*b11*a32*a21*c11-c13*b22*b11*a32*c21*a11-c13*b22*b11*a31*c22*a11-c13*b22*b11*a21*c32*a11-c13*b22*a11*a32*b21*c11+2*c13*c22*b11*a32*b21*a11-a23*c11*b32*b11*a21*c12+2*a23*c11*b31*c12*a22*b11+2*a23*c11*b31*b12*c22*a11-a23*c11*b22*b11*a31*c12-a23*c11*b22*a11*c31*b12-a23*c11*b21*b12*c32*a11-a23*b11*c32*c11*a21*b12-a23*b11*c32*a11*b21*c12+2*a23*b11*c32*a11*c21*b12+2*a23*b11*c31*c12*b22*a11+2*a23*b11*c31*b12*a22*c11-a23*b11*c22*c11*a31*b12-a23*b11*c22*a11*b31*c12-a23*b11*c21*c12*b32*a11-a23*b11*c21*b12*a32*c11+a23*a21*c12*b12*c31*b11+a23*a21*c12*b12*b31*c11-2*a23*b21*c12*b11*c31*a12+a23*b21*c12*a11*c31*b12+2*b23*c11*a32*a11*c21*b12-b23*c11*a31*c12*a22*b11+2*b23*c11*a31*c12*b22*a11-b23*c11*a22*a11*b31*c12-b23*c11*a22*a11*c31*b12+2*b23*c11*a21*b12*c32*a11-b23*a11*c32*c11*b21*a12-b23*a11*c32*b11*a21*c12+2*b23*a11*c32*b11*c21*a12+2*b23*a11*c31*c12*a22*b11-b23*a11*c31*a12*c22*b11-b23*a11*c22*c11*b31*a12-b23*a11*c22*b11*a31*c12-b23*a11*c21*c12*a32*b11-b23*a11*c21*a12*b32*c11+b23*a21*c12*b11*c31*a12-2*b23*a21*c12*a11*c31*b12+b23*a21*c31*a12*c11*b12+b23*b21*c12*a12*c31*a11-2*b23*c21*a12*c11*a31*b12+b23*c21*a12*b11*a31*c12-2*b23*c21*a12*a11*b31*c12+b23*c21*a12*a11*c31*b12-c23*b11*a32*c11*b21*a12+2*c23*b11*a32*a11*b21*c12-c23*b11*a32*a11*c21*b12-c23*b11*a31*c12*b22*a11-c23*b11*a31*b12*a22*c11+2*c23*b11*a31*b12*c22*a11+2*c23*b11*a31*a12*b22*c11-c23*b11*a22*c11*b31*a12-c23*b11*a22*a11*b31*c12-c23*b11*a22*a11*c31*b12+2*c23*b11*a21*c12*b32*a11-c23*b11*a21*b12*c32*a11+2*c23*a11*b32*c11*b21*a12-c23*a11*b32*b11*c21*a12-c23*a11*b31*a12*b22*c11+2*c23*a11*b31*a12*c22*b11-c23*a11*b22*c11*a31*b12-c23*a11*b22*b11*c31*a12-c23*a11*b21*b12*a32*c11+c23*a21*b12*b11*a31*c12-2*c23*a21*b12*a11*b31*c12+c23*a21*b31*a12*b11*c12+c23*b21*a12*c11*a31*b12+c23*b21*a12*a11*b31*c12-2*c23*b21*a12*a11*c31*b12+c23*c21*b12*a12*b31*a11+a33*b21*c12*b11*c21*a12-2*a33*b21*c12*a11*c21*b12-a33*a22*c11*b12*c21*b11-a33*a22*b11*c12*b21*c11-a33*b22*c11*b11*c21*a12-a33*b22*c11*a11*b21*c12+2*a33*b22*c11*a11*c21*b12+2*a33*c22*b11*a11*b21*c12-a33*c22*a11*b12*b21*c11-a33*c22*b11*c11*b21*a12-2*b33*a21*c12*b11*c21*a12+2*b33*a22*c11*b11*c21*a12-b33*a22*c11*b11*a21*c12+2*b33*a22*c11*a11*b21*c12-b33*a22*c11*a11*c21*b12-b33*a22*a11*c12*c21*b11-b33*b22*c11*a12*c21*a11-b33*b22*a11*c12*a21*c11+2*b33*c22*a11*c11*b21*a12+2*b33*c22*a11*b11*a21*c12+c33*a21*b12*b11*c21*a12+2*c33*a22*b11*a11*c21*b12+2*c33*b22*b11*a12*c21*a11+2*c33*b22*a11*c11*a21*b12-c33*b22*a11*c11*b21*a12-c33*b22*a11*b11*a21*c12-c33*c22*b11*a12*b21*a11+b33*a21*c12*c11*b21*a12-2*c33*a21*b12*c11*b21*a12-b23*c21*b11*c31*a12^2-2*c23*a32*b11^2*a21*c12+c23*a32*b11^2*c21*a12-2*c23*a31*a12*c22*b11^2-a33*b12*b11*c21^2*a12-2*a33*c22*b11^2*a21*c12-b33*b21*c21*a12^2*c11-b33*a12*a11*c21^2*b12+b33*b22*a12*a21*c11^2+b33*b22*c12*c21*a11^2+b33*c22*a11^2*c21*b12-2*b33*c22*a11^2*b21*c12-c33*b12*b11*a21^2*c12-c33*a21*a11*c21*b12^2-c33*a12*a11*b21^2*c12+c33*a22*b11^2*a21*c12-2*c33*b22*a11^2*c21*b12+c33*b22*a11^2*b21*c12+c33*c22*a12*a21*b11^2,b13*b23*a33*c32*a32*c21-a23*a33*b33*c22*b32*c11-2*a23*b23*b33*c31*c32*a12+2*b13*a33*b33*c21*a32*c22+a23*b33^2*c22*a31*c12-2*b23*c23*b33*a31*a32*c12+a13*b23*c33*a32*c31*b22-b33*c23*c33*a22*b31*a12-c13*c23*a33*b32^2*a21-c13*c23*b33*a32^2*b21+a13*a23*b33*b32*c22*c31-2*a23*b33^2*c22*c32*a11+a23*c33^2*b32*a21*b12+c13*b23*a33*c32*b31*a22+b13*a23*c33*a32*c22*b31+2*b33*b23*c33*a31*a22*c12+2*c13*a23*a33*b32^2*c21-c13*a23*c33*b32^2*a21+c13*a23*b33*c32*b32*a21+a13*c23*a33*b32*c31*b22+a33*a13*c33*c31*b22^2+c13*a33^2*b22*c22*b31-2*c13*a23*a33*c32*b32*b21-a23^2*c33*b31*b12*c32-a33*c13*c33*a22*b22*b31+a23*b23*c33*c31*a32*b12-2*c13*a23*c33*b32*b31*a22-a23*b33*c33*a32*b21*c12-2*b23*c33^2*a22*a32*b11-2*b13*b23*c33*a32*a31*c22-2*a23*c33^2*b31*b22*a12-a33*b23*c33*b22*c31*a12+2*c23*a33*b33*a22*b32*c11+c23*a33^2*b32*c21*b12+c23*a33^2*b21*c32*b12-b23*a33*b33*c22*a32*c11-b23^2*c33*a32*a11*c32-b23^2*a33*c12*c32*a31+2*a13*c23*c33*b32^2*a21+a13*b33^2*c22*c32*a21-2*b23*a33^2*c31*c22*b12+2*a23*b33*c33*b22*c32*a11-2*c13*b23*a33*a32*c22*b31+a13*a23*b33*c32*b32*c21+b13*b23*c33*c32*a32*a21-2*c13*c23*a33*b32*b31*a22+a13*c23*b33*b32*a32*c21-2*a13*c23*c33*b32*b22*a31-b23*b33*c33*a22*c32*a11-2*c13*b23*a33*b32*a32*c21-b13*c23*b33*a32^2*c21+b13*a33^2*c22*c32*b21-c23^2*a33*b12*b32*a31-2*b13*a23*a33*c32*b32*c21-c23*b33*c33*a22*b32*a11+a13*c23*b33*a32*c31*b22+c13*b23*c33*b32*a32*a21-2*a23*b33^2*c32*c21*a12+a23*b33^2*c21*a32*c12-2*b13*c23*c33*b32*a32*a21-c13*b33*c33*a21*a32*b22-2*a13*b23*c33*c32*b32*a21+b13*a23*b33*c32*c22*a31+c23*a33^2*b31*c22*b12-2*a13*b33^2*c21*a32*c22-2*b13*a23*c33*c32*b22*a31+4*c13*b23*b33*a32*a31*c22-a23*b33*c33*a22*b32*c11+a23*c23*c33*b32*b11*a32+b23*c33^2*a21*b32*a12+a23*b23*b33*c31*c12*a32+b13*a33^2*c21*c32*b22-2*b13*a33^2*c21*b32*c22+2*c23*a33*c33*b22*b32*a11-b23^2*a33*c31*c12*a32+2*c23*a33*c33*b32*b21*a12+2*a33*c23*b33*a22*b31*c12+a13*c33^2*a22*b22*b31+b13*c33^2*a22*b22*a31-c13*b23*c33*a32^2*b21+2*c13*b23*b33*a32^2*c21+c13*b33^2*a22*c22*a31+c23*a33^2*b22*c31*b12-a23*b23*b33*c32^2*a11-a33*c23*c33*b31*a22*b12-a33*b13*c33*a22*c31*b22-a33*b23*c33*b31*c22*a12-a33*a13*b33*b22*c22*c31-2*c13*a23*a33*b32*c31*b22-a23*b33*c33*a22*c32*b11-c13*b33*c33*a32*a22*b21+a23*b23*c33*b32*c32*a11-b23*a33*c33*a22*b32*c11+c13*b23*a33*c32*a32*b21-a23*a33*c33*b22*c32*b11-2*b23*c33^2*a32*a21*b12+a23*c33^2*b21*a32*b12+a23*c33^2*b32*b11*a22+a13*b33^2*c21*c32*a22+a13*c33^2*b21*b32*a22+b13*b23*c33*c32*a22*a31-b33*a23*c33*a31*c22*b12+c13*a33^2*b21*b32*c22+c13*a33^2*b22*b32*c21+2*a33*c23*c33*b31*b22*a12-a23*b33*c33*a21*c32*b12-b23*c23*b33*a32^2*c11-c23*a33*c33*b22*a32*b11+2*b13*a23*a33*c32^2*b21-b13*a23*b33*c32^2*a21+b13*a23*c33*c32*b31*a22+b13*b23*a33*c32*c22*a31+c13*a23*c33*b32*a32*b21-2*b13*a23*c33*c32*a32*b21-c13*a33*c33*b21*b32*a22-2*b23*c23*a33*c31*b32*a12+a13*a23*b33*c32*c22*b31+2*a23*a33*b33*c22*c32*b11-b23*a33*c33*b22*a32*c11-b23*a33*c33*c22*b32*a11+b13*c23*a33*c32*b32*a21-b23^2*a33*c32*c11*a32+c13*b23*a33*c32*b22*a31-a33*c23*b33*a22*c31*b12+b23*c33^2*a22*b32*a11-c23^2*a33*b32*b11*a32-a23^2*b33*c31*c12*b32-a23^2*b33*c32*c11*b32-b33*b23*c33*a31*c22*a12+2*b23^2*c33*a31*a32*c12-c23*a33*b33*c22*b32*a11-2*a13*c23*b33*b32*c31*a22+2*c23*b33*c33*a22*a32*b11-2*c13*b23*c33*a32*a31*b22+a13*c23*b33*b32*c22*a31+b23*c23*b33*a32*a11*c32-2*a13*c23*b33*c32*b31*a22+b23*c33^2*a22*b31*a12+b23*c33^2*a31*b22*a12+b13*c33^2*a21*a32*b22+b13*c33^2*a32*a22*b21-c23*b33*c33*a21*b32*a12+b13*c23*b33*a32*c31*a22+b13*b23*a33*a32*c22*c31-2*b13*b23*a33*c32*c31*a22+c13*b23*a33*b32*c31*a22+a23*b23*c33*a31*c32*b12-a23^2*b33*c12*c32*b31+2*a23^2*b33*c31*c32*b12-2*b13*c23*c33*a32*b31*a22+b23*c23*b33*a31*a12*c32-2*a13*b23*b33*c32*a32*c21-a23^2*c33*b12*b32*c31-a23^2*c33*b32*b11*c32+b33*c13*c33*b31*a22^2+b33*b13*c33*c31*a22^2+2*a13*b33*c33*c21*a32*b22-a23*b33*c33*a21*b32*c12-a33*b23*b33*c31*a22*c12+c13*c23*b33*a32*b31*a22+a23*c23*a33*b31*b12*c32-b23^2*c33*a12*a32*c31+b23*a33^2*c32*b21*c12+b13*a23*c33*c32*b32*a21+a23*c23*b33*b31*c32*a12+a13*c23*a33*c32*b32*b21-c23*a33*b33*a21*c32*b12-c23*b33*c33*a32*b21*a12-b13*b33*c33*a22*c21*a32+2*c13*a33*c33*b21*a32*b22+2*c13*b33*c33*a21*b32*a22+2*c23*b33*c33*a32*a21*b12-2*a13*a23*c33*b32*b31*c22+a23*b33^2*c32*c11*a22-a23*a33*c33*b32*c21*b12-a23*a33*c33*b32*b11*c22+2*a13*a33*c33*b21*c32*b22-a13*a33*c33*b22*b32*c21+a23*c33^2*b22*a32*b11-2*a23*c33^2*b22*b32*a11+b23*a33^2*c31*b22*c12-2*c23*a33^2*b31*b22*c12-a23*a33*c33*b21*c32*b12+b23*c33^2*a32*b21*a12-a33*c23*b33*a31*c22*b12+b23*c33^2*a32*a11*b22+b13*c23*a33*b32*a32*c21-b23^2*c33*a31*a12*c32-c23*b33*c33*a32*a11*b22-2*a23*c23*a33*b31*b32*c12-2*c13*b33^2*a21*c32*a22+2*b13*c23*c33*a32^2*b21-a33*b23*b33*c22*a31*c12+2*b23^2*a33*c31*c32*a12+c13*b33^2*a22*c21*a32+c13*b33^2*a21*a32*c22+2*a23*a33*b33*c32*c21*b12-a23*b33*c33*c22*a32*b11-b23*c23*c33*a32^2*b11+c13*a23*b33*c32*b31*a22+2*a23*b33*c33*c22*b32*a11-c13*a33^2*c31*b22^2-b13*a33^2*c22^2*b31+a23^2*b33*c32^2*b11+a23^2*c33*b32^2*c11-c13*b33^2*c31*a22^2-a13*b33^2*c22^2*a31-b13*c33^2*b31*a22^2-a13*c33^2*b22^2*a31+c23^2*a33*b32^2*a11+c23^2*b33*a32^2*b11+b23^2*a33*c32^2*a11+b23^2*c33*a32^2*c11-2*b13*c23*a33*c32*a32*b21-2*b13*c23*a33*c32*b22*a31+b13*c23*a33*a32*c22*b31-2*b13*c23*a33*a32*c31*b22+b13*c23*a33*b32*c31*a22-b23*a33*c33*a32*b21*c12+2*b23*a33*c33*a32*c21*b12-b23*a33*c33*a21*b32*c12+2*b23*a33*c33*a21*c32*b12-b23*a33*c33*b32*c21*a12-b23*a33*c33*b21*c32*a12+2*b23*a33*c33*c22*a32*b11-b23*a33*b33*c32*a21*c12+2*b23*a33*b33*c32*c21*a12-b23*a33*b33*c21*a32*c12-b23*a33*b33*c32*c11*a22+2*b23*a33*b33*c22*c32*a11+2*b23*a33*c33*a22*c32*b11-b23*a33*c33*b22*c32*a11-b23*b33*c33*a21*c32*a12-b23*b33*c33*a32*a11*c22+2*b23*b33*c33*a22*a32*c11+2*b23*b33*c33*a32*a21*c12-b23*b33*c33*a32*c21*a12-b33*c23*c33*a31*b22*a12+2*b33*c23*c33*a31*a22*b12-b33*b23*c33*a22*c31*a12-b33*b13*c33*a22*c22*a31+2*b33*a13*c33*b22*c22*a31-b33*a13*c33*a22*c22*b31-b33*a13*c33*a22*c31*b22+2*b33*a23*c33*b22*c31*a12+2*b33*a23*c33*b31*c22*a12-b33*a23*c33*a22*c31*b12-b33*a23*c33*a22*b31*c12-b33*a23*c33*a31*b22*c12-c23*a33*b33*b21*c32*a12-c23*a33*b33*a22*c32*b11+2*c23*a33*b33*b22*a32*c11-c23*a33*c33*b32*a21*b12+2*c23*a33*b33*a32*b21*c12-c23*a33*c33*b21*a32*b12-c23*a33*c33*b32*b11*a22-c23*a33*b33*b22*c32*a11-c23*a33*b33*c22*a32*b11+2*a33*b13*c33*a22*c22*b31-a33*b13*b33*a22*c22*c31-a33*a23*b33*c22*b31*c12-a33*a23*b33*c31*b22*c12+2*a33*a23*b33*c31*c22*b12-a33*a23*c33*b22*c31*b12+2*a33*a23*c33*b31*b22*c12-a33*a23*c33*b31*c22*b12-a33*b23*c33*a31*b22*c12-a33*b23*c33*a22*b31*c12+2*a33*b23*c33*a31*c22*b12+2*a33*b23*b33*c31*c22*a12+2*a33*b23*c33*a22*c31*b12-a33*c23*b33*b31*c22*a12+2*a33*c23*b33*a31*b22*c12-a33*c23*c33*b22*a31*b12-a33*c23*b33*b22*c31*a12+2*a33*c13*b33*a22*c31*b22-a33*a13*c33*b22*c22*b31+a23*c23*a33*b12*b32*c31+a23*c23*a33*b32*b11*c32-2*a23*c23*b33*a31*c32*b12+a23*c23*b33*a31*b32*c12+a23*c23*b33*b31*a32*c12+a23*c23*b33*c31*b32*a12-2*a23*c23*b33*c31*a32*b12+a23*c23*b33*a32*b32*c11-2*a23*c23*b33*a32*c32*b11+a23*c23*b33*b32*c32*a11+a23*c23*c33*b12*b32*a31-2*a23*c23*c33*b31*b32*a12+a23*c23*c33*b31*b12*a32-a23*a33*b33*c32*c11*b22+2*a23*a33*c33*b32*b21*c12+2*a23*a33*c33*b22*b32*c11-a23*a33*b33*c32*b21*c12-a23*a33*b33*c21*b32*c12-a23*b33*c33*a32*c21*b12+2*a23*b33*c33*b32*c21*a12+2*a23*b33*c33*b21*c32*a12-a23*b33*c33*b22*a32*c11+a23*b23*a33*c12*c32*b31-2*a23*b23*a33*c31*c32*b12+a23*b23*a33*c31*c12*b32+a23*b23*a33*c32*c11*b32+a23*b23*b33*c12*c32*a31+a23*b23*b33*c32*c11*a32-2*a23*b23*c33*a31*b32*c12+a23*b23*c33*b31*c32*a12-2*a23*b23*c33*b31*a32*c12+a23*b23*c33*c31*b32*a12-2*a23*b23*c33*a32*b32*c11+a23*b23*c33*a32*c32*b11+b23*c23*b33*a12*a32*c31+b23*c23*c33*a31*a12*b32-2*b23*c23*c33*a31*a32*b12+b23*c23*c33*a12*a32*b31+b23*c23*c33*a32*a11*b32+b23*c23*a33*a31*c32*b12+b23*c23*a33*a31*b32*c12-2*b23*c23*a33*b31*c32*a12+b23*c23*a33*b31*a32*c12+b23*c23*a33*c31*a32*b12+b23*c23*a33*a32*b32*c11+b23*c23*a33*a32*c32*b11-2*b23*c23*a33*b32*c32*a11-2*b23*c33^2*a31*a22*b12+a23*c33^2*b22*a31*b12+a23*c33^2*b31*a22*b12-2*c13*a33^2*b21*c32*b22-2*b13*c33^2*a21*b32*a22-b13*b23*a33*c32^2*a21-b13*b23*c33*a32^2*c21-2*b23*a33^2*c32*c21*b12+b23*a33^2*c21*b32*c12+b23*a33^2*c22*b32*c11-2*b23*a33^2*c22*c32*b11+b23*a33^2*c32*c11*b22-a13*a23*b33*c32^2*b21-a13*a23*c33*b32^2*c21-a13*b23*a33*c32^2*b21+2*a13*b23*b33*c32^2*a21-a13*c23*a33*b32^2*c21+a13*c33^2*b22*b32*a21-2*a13*c33^2*b21*a32*b22+a33*c13*c33*b22^2*a31+a33*b13*b33*c22^2*a31+a33*a13*b33*c22^2*b31+b13*a33^2*b22*c22*c31+b23*a33^2*c22*b31*c12-a23*c23*a33*b32^2*c11-a23*c23*c33*b32^2*a11-a23*b23*a33*c32^2*b11+a23*b33^2*c32*a21*c12+a23*b33^2*c22*a32*c11-2*a23*c33^2*b32*b21*a12+2*a23^2*c33*b31*b32*c12+a13*b33^2*a22*c22*c31-2*a23*b33^2*c31*c22*a12+a23*b33^2*c31*a22*c12+c23*b33^2*a22*c31*a12+c23*b33^2*a31*c22*a12-2*c23*b33^2*a31*a22*c12+2*c23^2*a33*b31*b32*a12-c23^2*a33*b31*b12*a32-c23^2*b33*a31*a12*b32+2*c23^2*b33*a31*a32*b12-c23^2*b33*a12*a32*b31-c23^2*b33*a32*a11*b32+c23*b33^2*a32*a11*c22-2*c23*b33^2*a32*a21*c12+c23*b33^2*a32*c21*a12+c23*b33^2*a21*c32*a12+c23*b33^2*a22*c32*a11-2*c23*b33^2*a22*a32*c11+c23*a33^2*b32*b11*c22-2*c23*a33^2*b32*b21*c12+c23*a33^2*b22*c32*b11-2*c23*a33^2*b22*b32*c11+b13*c23*a33*b32*c22*a31+b13*c23*a33*c32*b31*a22-2*b13*c23*b33*a32*a31*c22+b13*c23*b33*c32*a22*a31+b13*c23*b33*c32*a32*a21+4*b13*c23*c33*a32*a31*b22-2*b13*c23*c33*b32*a22*a31-2*c13*b23*a33*b32*c22*a31-2*c13*b23*b33*c32*a22*a31-2*c13*b23*b33*c32*a32*a21-2*c13*b23*b33*a32*c31*a22+c13*b23*c33*b32*a22*a31+c13*b23*c33*a32*b31*a22+c13*c23*a33*b32*a32*b21+c13*c23*a33*b32*b22*a31+c13*c23*a33*a32*b22*b31+c13*c23*b33*b32*a32*a21-2*c13*c23*b33*a32*a31*b22+c13*c23*b33*b32*a22*a31-c13*a33*b33*b21*a32*c22+2*c13*a33*b33*b21*c32*a22-c13*a33*b33*c21*a32*b22-c13*a33*c33*b22*b32*a21+2*c13*a33*b33*a21*c32*b22-c13*a33*b33*a21*b32*c22-c13*a33*b33*c21*b32*a22+c13*b23*a33*c32*b32*a21+c13*b23*a33*a32*c31*b22+c13*a23*c33*b32*b22*a31+c13*a23*c33*a32*b22*b31+c13*a23*b33*a32*c31*b22+c13*a23*b33*b32*c31*a22-2*c13*a23*b33*b32*a32*c21+4*c13*a23*a33*b32*b31*c22-2*c13*a23*a33*c32*b22*b31+c13*a23*b33*c32*a32*b21+c13*a23*b33*c32*b22*a31-2*c13*a23*b33*a32*c22*b31-2*c13*a23*b33*b32*c22*a31-2*a13*a23*b33*c32*c31*b22+a13*a23*c33*c32*b22*b31+a13*a23*c33*b32*c31*b22+a13*a23*c33*c32*b32*b21+a13*b23*a33*c32*b32*c21+a13*b23*a33*b32*c22*c31-2*a13*b23*a33*c32*c31*b22+a13*b23*a33*c32*c22*b31-2*a13*b23*b33*c32*c22*a31-2*a13*b23*b33*a32*c22*c31+4*a13*b23*b33*c32*c31*a22+a13*b23*c33*b32*a32*c21+a13*b23*c33*c32*a32*b21+a13*b23*c33*c32*b22*a31+a13*b23*c33*a32*c22*b31-2*a13*b23*c33*b32*c31*a22+a13*b23*c33*b32*c22*a31-2*a13*b23*c33*c32*b31*a22-2*a13*c23*b33*c32*b32*a21+a13*c23*b33*c32*a32*b21+a13*c23*b33*c32*b22*a31+a13*c23*b33*a32*c22*b31-2*a13*c23*c33*a32*b22*b31+4*a13*c23*c33*b32*b31*a22-2*a13*c23*c33*b32*a32*b21-2*a13*c23*a33*b32*b31*c22+a13*c23*a33*c32*b22*b31-a13*a33*b33*c22*c32*b21+2*a13*a33*b33*c21*b32*c22-a13*a33*b33*c21*c32*b22-a13*a33*c33*b21*b32*c22-a13*b33*c33*a21*b32*c22+2*a13*b33*c33*b21*a32*c22-a13*b33*c33*c21*b32*a22-a13*b33*c33*a21*c32*b22-a13*b33*c33*b21*c32*a22-b13*a33*b33*c22*c32*a21-b13*a33*b33*c21*c32*a22+2*b13*a33*c33*a21*b32*c22-b13*a33*c33*b21*a32*c22-b13*a33*c33*c21*a32*b22+2*b13*a33*c33*c21*b32*a22-b13*a33*c33*a21*c32*b22-b13*a33*c33*b21*c32*a22-b13*b33*c33*a21*a32*c22+2*b13*b33*c33*a21*c32*a22-2*b13*a23*a33*b32*c22*c31+4*b13*a23*a33*c32*c31*b22-2*b13*a23*a33*c32*c22*b31+b13*a23*b33*c32*a32*c21+b13*a23*b33*a32*c22*c31-2*b13*a23*b33*c32*c31*a22+b13*a23*c33*b32*a32*c21-2*b13*a23*c33*a32*c31*b22+b13*a23*c33*b32*c31*a22+b13*a23*c33*b32*c22*a31+b13*b23*c33*a32*c31*a22-c23*a33*b33*a32*c21*b12+2*c23*a33*b33*a21*b32*c12-c23*a33*b33*b32*c21*a12-a33*b13*c33*b22*c22*a31-a33*c13*b33*a22*c22*b31-a33*c13*b33*b22*c22*a31-b33*c13*c33*a22*b22*a31,-c33^2*a22^2*b11^2+a13^2*c31^2*b22^2+c33^2*a21^2*b12^2+c23^2*a32^2*b11^2+b13^2*c22^2*a31^2-b23^2*a31^2*c12^2+c13^2*b22^2*a31^2+a13^2*c22^2*b31^2+a23^2*b32^2*c11^2+c23^2*b32^2*a11^2+b33^2*a21^2*c12^2-c23^2*b31^2*a12^2-a23^2*c31^2*b12^2-c23^2*a31^2*b12^2-c33^2*b22^2*a11^2+b23^2*a32^2*c11^2+a33^2*b21^2*c12^2-b23^2*c31^2*a12^2-a33^2*b22^2*c11^2-a13^2*c21^2*b32^2+2*b13*b33*a21*c31*a22*c12-b13^2*c21^2*a32^2-b13^2*c32^2*a21^2+a23^2*c32^2*b11^2+b13^2*c31^2*a22^2-2*b13*a23*a31*c21*b32*c12-a13^2*c32^2*b21^2-b33^2*c22^2*a11^2-2*b13*a23*c31*a21*b32*c12+b23^2*c32^2*a11^2+2*c23*a13*b32*a22*b31*c11+2*a23*a13*b32*c22*b31*c11+2*a23*b13*c32*a22*b31*c11-2*c33*a13*b22*a32*b21*c11+2*b23*b33*a12*c21*a32*c11-2*a13*a23*c31*b21*c32*b12+4*a23*b33*c31*b12*c22*a11-c13^2*b21^2*a32^2-2*c33*a13*a22*b21*c32*b11+2*a23*b33*c21*c12*a32*b11-2*b13*b23*a31*c32*a21*c12+4*a13*a33*c22*b32*b21*c11-a33^2*c22^2*b11^2-2*b23*c33*a31*a12*b22*c11-4*c13*a33*b21*a31*b22*c12-2*b13*c23*a31*b21*c32*a12-c13^2*b32^2*a21^2-2*c13*b23*b31*a21*c32*a12+2*b33*c23*a21*a12*b32*c11+4*b23*a33*c31*b12*a22*c11-2*b13*c13*b31*c31*a22^2-4*b13*b23*a32*c31*c22*a11-2*a23*c23*b31*b12*c31*a12+2*b23*a33*c32*b11*c21*a12-2*b13*b33*a22*c21*a32*c11+2*a13*a33*c21*b31*c22*b12+4*a13*b33*b22*c21*a32*c11-2*b13*a23*c31*a32*b21*c12+2*a23*c13*b32*a31*b22*c11-2*b13*c13*b22*c22*a31^2-4*a13*a23*c32*b31*b22*c11-2*c13*b33*c22*a32*a21*b11-2*c33*a13*c22*b32*b21*a11+2*a23*c23*a32*b11*b32*c11+2*b13*a33*c21*a31*b22*c12+2*a23^2*b31*c12*c31*b12+2*a23*b23*a31*b31*c12^2-2*c13*b23*b31*a32*a21*c12-4*a33*c23*b12*a32*c21*b11-4*a13*c33*b21*b22*c31*a12-2*c23*b33*a22*a11*b31*c12-2*b23*b33*a12*c31*c22*a11+2*b33^2*a22*c11*c22*a11+2*b33*c33*c11*a22^2*b11-2*b13*a23*b31*c32*a21*c12-4*b23*a13*c32*b22*c31*a11-4*b13*c33*a21*a22*c31*b12-2*a13*c13*a22*c22*b31^2-2*c13^2*a22*a31*b22*b31-2*a23*b23*a32*b32*c11^2+4*c13*a33*a22*b21*c32*b11-4*c13*a23*b32*b22*c31*a11+2*c13*a23*c32*b31*b22*a11+4*a23*a33*b12*c22*b31*c11-4*b13*b33*c21*a31*a22*c12-2*c23*c33*b12*a31*a22*b11-2*c33*b13*c22*a32*a21*b11+4*c13*b23*c31*a21*b32*a12+2*c13*a33*b21*a31*c22*b12-2*a13*c13*a31*c31*b22^2-4*a23*b33*c21*b12*a32*c11+2*a33*c23*b32*b11*c21*a12+2*a13*b13*a21*c32^2*b21+4*b13*c23*a31*a21*b32*c12-2*a13*b13*a31*c22^2*b31-2*a13*b23*a31*c32*b21*c12+2*a33*c33*b21*b12*c21*a12-4*b33*c23*a12*b32*c21*a11+4*a23*a33*c12*b22*c31*b11+4*b13*a33*c22*b21*c32*a11-2*c13*a23*c31*b32*b21*a12+2*a23*a33*b12*c21*b32*c11+2*a23*b13*b32*c31*a22*c11+2*a13*c33*b21*b31*c22*a12+4*c13*a23*a31*b32*c21*b12-2*c13*a23*a31*b21*c32*b12-2*a33*c33*b22*b11*c22*a11+2*b13*c13*b32*c32*a21^2-2*a23*c33*b31*b12*c22*a11-2*a33*c33*a21*c21*b12^2-2*a33*c33*c12*b21^2*a12-2*a23*c33*b31*c12*a22*b11+2*b33*a23*c21*a12*b32*c11-2*a33*b33*a21*b21*c12^2-2*a33*b33*b12*c21^2*a12+2*b13*c33*c21*a31*b22*a12+4*b13*c33*a22*a32*b21*c11-4*b13*a33*c21*b22*c31*a12-4*c13*a33*a21*b22*c31*b12-2*a13*b13*a22*c31^2*b22-4*c23*b13*a32*a31*c22*b11+2*b33*a23*c32*b11*a21*c12-2*a13*c23*b31*b21*c32*a12-2*c23*b33*a31*a12*c22*b11+2*b23*c13*c32*a31*b22*a11+a33^2*c21^2*b12^2-2*b13^2*a22*a31*c22*c31+4*b23*c33*a31*c12*a22*b11+4*b23*a33*c12*a31*b22*c11-2*c13*a33*b22*a21*c32*b11+2*c13*b33*c21*a31*a22*b12-2*a13*c23*c31*b21*a32*b12-2*a23*c33*b22*b11*c31*a12+2*a23*a13*c32*b22*c31*b11-a23^2*b31^2*c12^2+2*a13*a23*b32*c31*b22*c11+4*b23*c33*a22*c11*b31*a12-2*b23*c33*a22*b11*c31*a12-2*c13*b33*b22*a32*c21*a11+2*b23*a33*c21*c12*b32*a11-4*c23*b33*a21*b12*c32*a11+2*c33*a23*b21*a12*c32*b11-4*a13*c23*b32*a31*b22*c11+2*c13*a33*b21*a22*b31*c12+2*a13*b33*a21*c22*b31*c12-4*a13*b23*a32*c22*b31*c11+2*a23*b23*b12*c31^2*a12+2*a23*c23*a31*c31*b12^2-4*a13*b33*a21*c31*b22*c12-2*c23*a33*b12*a22*c31*b11+2*c23*b33*a32*c11*a21*b12-2*a13*c33*a22*b32*b21*c11+4*a13*c33*a22*b32*c21*b11+2*c23*a33*b21*b12*c32*a11+2*b33*b23*c12*a32*a21*c11-2*a13*c23*c31*b32*b21*a12+2*c13*b33*a21*a31*b22*c12-2*b33*a13*b22*c32*c21*a11+2*c23*b13*a32*b31*c22*a11+2*c23*b13*b32*a31*c22*a11-4*b13*a23*b32*c22*a31*c11-2*a13^2*b22*b31*c22*c31+2*b33*c23*a12*b21*c32*a11-b33^2*a22^2*c11^2+4*c13*a33*b22*b32*c21*a11-2*b23*c33*a31*b12*a22*c11+2*a13*c23*c32*b22*a31*b11-4*a13*a23*b32*c31*c22*b11-2*b13*b23*c31*a32*c21*a12+2*b23*c33*a21*a12*b32*c11+2*b33*c33*a21*c12*b21*a12+2*a23*c23*c12*b31^2*a12-2*b23^2*a32*c11*c32*a11+2*b23*a13*a32*c31*b22*c11+2*b23*b13*a32*c22*a31*c11-2*c33*c13*b22*a32*b21*a11+2*b13^2*a21*a32*c21*c32+2*b13*a33*b21*c22*a31*c12-4*b13*c23*b32*a22*c31*a11+2*b23*c23*c12*a31^2*b12+2*a13*a23*c32*b31*c22*b11+4*c23*a33*b12*a31*c22*b11+b33^2*c21^2*a12^2+2*b23*c13*a32*a31*c22*b11+4*c13*b23*a31*a32*b21*c12+2*a13^2*b21*b32*c21*c32-4*c13*b33*c21*a31*b22*a12+2*c13*a33*c21*b22*a31*b12-4*a33*b23*c12*a32*b21*c11-2*b23*c33*a22*a11*c31*b12+2*a13*c13*a21*c21*b32^2-2*a33*c13*a22*b32*b21*c11+4*b13*a23*a31*c32*b21*c12-4*c33*b23*a12*b21*c32*a11+2*b13*a23*c32*a31*b22*c11-2*a23*b23*b11*c32^2*a11-2*a23*c23*a32*c32*b11^2+4*b13*c23*a31*a32*c21*b12+2*c23*a33*b32*b11*a21*c12+2*c33*b23*a21*a12*c32*b11+2*a33*c23*b21*b12*a32*c11+2*a33*c33*a22*c22*b11^2+2*a33*c33*c11*b22^2*a11+2*a13*c13*a32*c32*b21^2-2*b23*c23*b32*c32*a11^2+2*b23^2*a31*c12*c31*a12+2*b33*a23*c12*a32*b21*c11-4*b33*a23*c12*a21*b32*c11+2*c33^2*a22*b11*b22*a11-2*c33^2*a21*b12*b21*a12-2*a33*c13*b22*a32*c21*b11+2*b33*c23*a32*a11*c21*b12+2*b33*c23*a21*c12*b32*a11+2*a23*c13*a32*b31*b22*c11+c33^2*b21^2*a12^2-2*c33*a13*b22*b32*c21*a11+4*c33*a13*b22*b21*c32*a11-2*b23*a33*c31*a12*b22*c11-2*a13*b33*b22*c32*a21*c11+2*a13*b13*a32*c21^2*b32+4*a13*c23*c31*b32*a21*b12+c13^2*b31^2*a22^2+2*b13*c13*a22*a31*c22*b31-4*a13*c23*c32*b31*a22*b11-2*c13*a33*c22*b32*b21*a11+2*a23*c13*c32*b31*a22*b11+2*a23*b23*b32*c11*c32*a11-4*c13*b33*a21*a22*b31*c12+2*c13*b33*a21*a22*c31*b12-2*a13*b33*a22*c32*c21*b11+2*b13*c13*b21*c21*a32^2+2*c13^2*a21*a32*b21*b32+2*b23*c33*a32*a11*c21*b12+2*b13*c33*a21*a22*b31*c12-2*a23*c33*b31*a12*b22*c11-4*a23*a33*b12*c32*b21*c11-2*b33*a13*c22*b21*c32*a11+4*c23*a33*b31*c12*a22*b11+4*a23*c33*b31*c12*b22*a11-2*a23*c33*b31*b12*a22*c11+2*b13*a33*c21*a22*c31*b12-4*c23*b33*a32*b11*a21*c12+2*a23*c23*b32*b11*c32*a11-4*a23*a33*c12*b32*c21*b11-2*c23*a33*b31*b12*a22*c11-2*a33*b13*b22*c21*a32*c11+2*c13*c33*a21*b22*a31*b12+4*a13*b23*a31*c21*b32*c12-4*b13*a23*c32*b31*c22*a11-2*b23*c33*a31*c12*b22*a11-2*c13*c23*b31*a32*b21*a12-2*a33^2*b21*c12*c21*b12-4*b13*a23*a32*c31*b22*c11+2*b13*a23*a32*c22*b31*c11+2*b13*c33*b21*a22*c31*a12+2*b13*c33*c21*a31*a22*b12-2*c13*a23*b31*b32*c21*a12+4*c13*a23*b31*b21*c32*a12+2*c33*b23*a21*b12*c32*a11-4*b13*c33*c21*a22*b31*a12-2*a23*c23*c11*b32^2*a11-2*a23^2*b32*c11*c32*b11+2*c23*a13*c32*b31*b22*a11+2*c23*b13*a32*a31*b22*c11-4*c23*a13*b32*b31*c22*a11+2*c23*a13*b32*b22*c31*a11-2*b13*a33*c22*a21*b32*c11-2*a13*c23*b31*a32*c21*b12+2*a33*b23*c21*c12*a32*b11+2*a33*b23*c21*b12*a32*c11+2*b13*b33*a21*c22*a31*c12+2*c13*a23*b32*a31*c22*b11+2*a13*b33*c21*a22*b31*c12-2*b23*c23*c11*a32^2*b11+2*b23*c23*b31*c31*a12^2-2*c23^2*a32*b11*b32*a11+2*c23^2*a31*b12*b31*a12-2*b33*c33*c12*a21^2*b12-2*b33*c33*b21*c21*a12^2-2*b33^2*a21*c12*c21*a12+2*b33*c33*b22*c22*a11^2+2*a33^2*b22*c11*c22*b11+2*a33*b33*a22*b22*c11^2+2*a33*b33*b11*c22^2*a11+2*b13*a23*b32*c31*c22*a11+4*b13*b23*a31*c32*c21*a12-2*b13*b23*a31*c21*a32*c12+2*a13*c13*a22*b31*c31*b22+2*a13*c13*b22*a31*c22*b31-2*a13*a23*b31*c32*b21*c12+4*a13*a23*b31*c32*c21*b12-2*a13*a23*b31*c21*b32*c12+4*a13*a23*c31*b32*b21*c12-2*a13*a23*c31*b32*c21*b12-2*a13*b23*a31*c32*c21*b12-4*a13*b23*c32*a31*c22*b11+2*a13*b23*c32*a22*b31*c11-2*a13*c23*a31*b32*b21*c12-2*a13*c23*a31*b32*c21*b12+4*a13*c23*a31*b21*c32*b12+4*a13*c23*b31*a32*b21*c12-2*a13*c23*b31*a21*b32*c12-2*a13*c23*b31*a21*c32*b12+4*a13*c23*b31*b32*c21*a12+2*a13*c23*a32*b31*b22*c11-4*a13*c23*a32*b22*c31*b11+2*a13*c23*b32*a22*c31*b11+4*a13*a33*b22*c32*c21*b11-2*a13*a33*b22*c21*b32*c11-2*a13*a33*c22*b21*c32*b11+2*a13*a33*c21*b22*c31*b12-4*a13*a33*c21*b31*b22*c12+2*a13*a33*b21*c22*b31*c12-4*a13*a33*b21*c31*c22*b12+2*a13*a33*b21*c31*b22*c12+2*a13*b33*a21*c31*c22*b12+2*a13*b33*b21*c31*a22*c12+2*a13*b33*b21*c31*c22*a12-4*a13*b33*b21*c22*a31*c12+2*a13*b33*c21*a31*b22*c12+2*a13*b33*c21*a31*c22*b12-4*a13*b33*c21*a22*c31*b12-4*a13*b33*c21*b31*c22*a12+2*a13*b33*c21*b22*c31*a12+4*a13*b33*a22*c32*b21*c11-2*a13*b33*c22*a32*b21*c11+4*a13*b33*c22*a21*c32*b11+2*a13*c33*a21*b31*b22*c12-4*a13*c33*a21*b31*c22*b12+2*a13*c33*a21*b22*c31*b12+2*a13*c33*b21*a31*b22*c12+2*a13*c33*b21*a31*c22*b12-4*a13*c33*b21*a22*b31*c12+2*a13*c33*b21*a22*c31*b12+2*a13*c33*c21*b31*a22*b12+2*a13*c33*c21*b31*b22*a12-4*a13*c33*c21*b22*a31*b12-2*a13*c33*b22*a32*c21*b11+4*a13*c33*b22*a21*b32*c11-2*a13*c33*c22*b32*a21*b11+4*a13*c33*c22*b21*a32*b11-2*b13*c13*a21*a32*c21*b32+2*b13*c13*a22*a31*c31*b22+2*c13*b33*b21*a31*a22*c12+2*c13*b33*b21*a31*c22*a12-4*c13*b33*b21*a22*c31*a12-2*b13*a23*a31*c32*c21*b12-2*b13*a23*b31*c32*c21*a12+4*b13*a23*b31*c21*a32*c12-2*b13*a23*c31*a32*c21*b12+4*b13*a23*c31*a21*c32*b12+4*b13*a23*c31*b32*c21*a12-2*b13*a23*c31*b21*c32*a12-2*b13*c13*a21*a32*c32*b21-4*a13*b23*b32*c31*a22*c11+2*a13*b23*b32*c22*a31*c11-2*a13*b23*c31*a21*c32*b12-2*a13*b23*c31*b32*c21*a12+4*a13*b23*c31*b21*c32*a12+2*a13*b23*a32*c31*c22*b11+4*a13*b23*b31*c32*a21*c12-2*a13*b23*b31*c32*c21*a12-2*a13*b23*b31*c21*a32*c12-2*a13*b23*c31*a32*b21*c12+4*a13*b23*c31*a32*c21*b12-2*a13*b23*c31*a21*b32*c12-2*a13*b13*a21*b32*c21*c32-2*a13*b13*b21*a32*c21*c32+2*a13*b13*a22*b31*c22*c31+2*a13*b13*b22*a31*c22*c31-2*a13*c13*a21*b32*c32*b21-2*a13*c13*b21*a32*c21*b32+4*b23*c33*a31*b12*c22*a11-2*b23*c33*a31*a12*c22*b11-2*b23*c33*a22*a11*b31*c12+4*b13*b23*c31*a32*a21*c12-2*b13*b23*c31*a21*c32*a12+2*b13*b23*a32*c31*a22*c11-4*b13*b23*c32*a31*a22*c11+2*b13*b23*c32*a31*c22*a11-2*b13*c23*a31*a32*b21*c12-2*b13*c23*a31*a21*c32*b12-2*b13*c23*a31*b32*c21*a12-2*b13*c23*b31*a32*a21*c12-2*b13*c23*b31*a32*c21*a12+4*b13*c23*b31*a21*c32*a12-2*b13*c23*c31*a32*a21*b12+4*b13*c23*c31*a32*b21*a12-2*b13*c23*c31*a21*b32*a12-4*b13*c23*a32*a22*b31*c11+2*b13*c23*a32*b22*c31*a11+2*b13*c23*b32*a31*a22*c11-4*b13*c23*c32*a31*b22*a11+2*b13*c23*c32*a22*b31*a11+2*b13*a33*a21*c31*b22*c12+2*b13*a33*a21*c31*c22*b12-4*b13*a33*a21*c22*b31*c12-4*b13*a33*b21*c31*a22*c12+2*b13*a33*b21*c31*c22*a12-4*b13*a33*c21*a31*c22*b12+2*b13*a33*c21*a22*b31*c12+2*b13*a33*c21*b31*c22*a12-2*b13*a33*a22*c32*b21*c11+4*b13*a33*a22*c21*b32*c11+4*b13*a33*b22*c32*a21*c11-2*b13*a33*b22*c32*c21*a11-4*b13*b33*a21*c31*c22*a12+2*b13*b33*c21*a31*c22*a12+2*b13*b33*c21*a22*c31*a12+4*b13*b33*a22*c32*c21*a11+4*b13*b33*c22*a32*a21*c11-2*b13*b33*c22*a21*c32*a11-4*b13*c33*a21*a31*b22*c12+2*b13*c33*a21*a31*c22*b12+2*b13*c33*a21*b31*c22*a12+2*b13*c33*a21*b22*c31*a12+2*b13*c33*b21*a31*a22*c12-4*b13*c33*b21*a31*c22*a12-2*b13*c33*a22*b32*c21*a11-2*b13*c33*b22*a32*a21*c11+4*b13*c33*b22*a32*c21*a11-2*b13*c33*c22*a32*b21*a11+4*b13*c33*c22*a21*b32*a11-2*c13*a23*a31*b32*b21*c12-2*c13*a23*b31*a32*b21*c12-2*c13*a23*b31*a32*c21*b12+4*c13*a23*b31*a21*b32*c12-2*c13*a23*b31*a21*c32*b12-2*c13*a23*c31*b32*a21*b12+4*c13*a23*c31*b21*a32*b12-4*c13*a23*a32*b31*c22*b11+2*c13*a23*a32*b22*c31*b11-4*c13*a23*c32*b22*a31*b11-2*c13*b23*a31*a32*c21*b12-2*c13*b23*a31*a21*b32*c12+4*c13*b23*a31*a21*c32*b12-2*c13*b23*a31*b32*c21*a12-2*c13*b23*a31*b21*c32*a12+4*c13*b23*b31*a32*c21*a12-2*c13*b23*c31*a32*a21*b12-2*c13*b23*c31*a32*b21*a12-4*c13*b23*a32*a22*c31*b11+2*c13*b23*a32*b31*c22*a11-4*c13*b23*b32*a31*c22*a11+2*c13*b23*b32*a22*c31*a11+2*c13*b23*c32*a31*a22*b11-4*c13*b23*c32*a22*b31*a11-2*c13*c23*a31*b32*a21*b12+4*c13*c23*a31*b32*b21*a12-2*c13*c23*a31*b21*a32*b12+4*c13*c23*b31*a32*a21*b12-2*c13*c23*b31*a21*b32*a12+2*c13*c23*a32*b31*a22*b11-4*c13*c23*a32*b31*b22*a11-4*c13*c23*b32*a31*a22*b11+2*c13*c23*b32*a31*b22*a11+2*c13*a33*a21*b31*b22*c12+2*c13*a33*a21*b31*c22*b12+2*c13*a33*b21*a22*c31*b12-4*c13*a33*b21*b31*c22*a12+2*c13*a33*b21*b22*c31*a12-4*c13*a33*c21*b31*a22*b12+2*c13*a33*c21*b31*b22*a12-2*c13*a33*a22*b32*c21*b11+4*c13*a33*c22*b32*a21*b11-4*c13*b33*a21*a31*c22*b12+2*c13*b33*a21*b31*c22*a12+2*c13*b33*a21*b22*c31*a12+2*b23*a13*b32*c31*c22*a11+2*b23*a13*c32*a31*b22*c11+2*b23*a13*c32*a22*c31*b11+2*b23*a13*c32*b31*c22*a11+2*b23*b13*c32*a22*c31*a11-4*b23*c13*a32*a31*b22*c11+2*b23*c13*a32*a22*b31*c11+2*b23*c13*a32*b22*c31*a11+2*b23*c13*b32*a31*a22*c11+2*b23*c23*a32*c11*b32*a11+2*b23*c23*a32*b11*c32*a11+2*b23*a33*c32*c11*a21*b12-4*b23*a33*c32*b11*a21*c12+2*c13*b33*c21*a22*b31*a12+4*c13*b33*a22*a32*c21*b11-2*c13*b33*a22*b21*c32*a11+4*c13*b33*b22*a21*c32*a11+4*c13*b33*c22*a32*b21*a11+2*c13*c33*a21*b31*a22*b12-4*c13*c33*a21*b31*b22*a12-4*c13*c33*b21*a31*a22*b12+2*c13*c33*b21*a31*b22*a12+2*c13*c33*b21*a22*b31*a12+4*c13*c33*a22*b32*b21*a11-2*c13*c33*a22*b21*a32*b11-2*c13*c33*b22*a21*b32*a11+4*c13*c33*b22*a32*a21*b11+2*a23*b13*a32*c31*c22*b11+2*a23*b13*c32*a31*c22*b11-4*a23*b13*c32*a22*c31*b11+2*a23*b13*c32*b22*c31*a11-4*a23*c13*b32*a22*b31*c11+2*a23*c13*b32*a22*c31*b11+2*a23*c13*b32*b31*c22*a11+2*a23*b23*a32*c11*c32*b11-2*a23*a33*c12*b31*b22*c11-2*a23*a33*c12*b31*c22*b11+2*a23*a33*c12*b21*c32*b11-2*a23*a33*b12*c31*b22*c11-2*a23*a33*b12*c31*c22*b11+2*a23*b33*c32*c11*b21*a12-4*a23*b33*c32*b11*c21*a12-4*a23*b33*c32*a11*b21*c12+2*a23*b33*c32*a11*c21*b12-2*a23*b33*c31*c12*a22*b11-2*a23*b33*c31*c12*b22*a11-2*a23*b33*c31*b12*a22*c11+4*a23*b33*c31*a12*b22*c11-2*a23*b33*c31*a12*c22*b11-2*a23*b33*c22*c11*a31*b12-2*a23*b33*c22*c11*b31*a12+4*a23*b33*c22*b11*a31*c12-2*a23*b33*c22*a11*b31*c12-2*a23*b33*c12*a31*b22*c11+4*a23*b33*c12*a22*b31*c11-4*a23*c33*b32*c11*b21*a12+2*a23*c33*b32*b11*c21*a12+2*a23*c33*b32*a11*b21*c12-4*a23*c33*b32*a11*c21*b12+4*a23*c33*b31*a12*c22*b11+4*a23*c33*b22*c11*a31*b12-2*a23*c33*b22*b11*a31*c12-2*a23*c33*b22*a11*c31*b12-4*a23*c33*b21*c12*a32*b11+2*a23*c33*b21*b12*a32*c11-2*a23*c33*b12*a31*c22*b11+4*a23*c33*b12*a22*c31*b11-2*a23*b23*a31*c12*c31*b12-2*a23*b23*b31*c12*c31*a12-2*a23*c23*a31*b12*b31*c12+4*a33*c13*b22*a32*b21*c11-2*a33*c13*b22*a21*b32*c11-2*a33*c13*b22*b21*c32*a11-2*a33*c13*c22*b21*a32*b11+2*a33*a23*c12*b32*b21*c11-4*b23*a33*c32*a11*c21*b12-2*b23*a33*c31*c12*a22*b11-2*b23*a33*c31*c12*b22*a11-2*b23*a33*c31*b12*c22*a11+4*b23*a33*c31*a12*c22*b11-2*b23*a33*c22*c11*a31*b12-2*b23*a33*c22*c11*b31*a12-2*b23*a33*c22*b11*a31*c12+4*b23*a33*c22*a11*b31*c12-4*b23*a33*c21*a12*b32*c11-2*b23*a33*c12*a22*b31*c11-4*b23*b33*c12*a32*c21*a11-2*b23*b33*c12*a31*a22*c11-2*b23*b33*c12*a31*c22*a11+4*b23*b33*c12*a22*c31*a11+2*b23*b33*c12*a21*c32*a11-4*b23*b33*a12*c32*a21*c11-2*b23*b33*a12*c31*a22*c11+4*b23*b33*a12*c22*a31*c11-4*b23*c33*a32*c11*a21*b12+2*b23*c33*a32*b11*a21*c12-4*b23*c33*a32*b11*c21*a12-4*b23*c33*a21*c12*b32*a11-2*b23*c33*a12*b31*c22*a11+4*b23*c33*a12*b22*c31*a11-2*b23*c23*a31*c12*b31*a12-2*b23*c23*a31*b12*c31*a12+2*c23*a13*a32*b31*c22*b11+2*c23*a13*b32*a31*c22*b11+2*c23*b13*a32*a22*c31*b11+2*c23*b13*c32*a31*a22*b11+2*c23*c13*a32*b22*a31*b11+2*c23*c13*b32*a22*b31*a11-4*c23*a33*b32*c11*a21*b12+2*c23*a33*b32*c11*b21*a12-4*c23*a33*b32*a11*b21*c12-2*c23*a33*b31*c12*b22*a11-2*c23*a33*b31*b12*c22*a11+4*c23*a33*b31*a12*b22*c11-2*c23*a33*b31*a12*c22*b11-2*c23*a33*b22*c11*a31*b12-2*c23*a33*b22*b11*a31*c12-2*c23*a33*b22*b11*c31*a12+4*c23*a33*b22*a11*c31*b12-4*c23*a33*b21*a12*c32*b11-4*c23*b33*a32*c11*b21*a12+2*c23*b33*a32*a11*b21*c12-2*c23*b33*a31*c12*a22*b11+4*c23*b33*a31*c12*b22*a11+4*c23*b33*a31*b12*a22*c11-2*c23*b33*a31*b12*c22*a11-2*c23*b33*a31*a12*b22*c11-2*c23*b33*a22*c11*b31*a12+4*c23*b33*a22*b11*c31*a12-2*c23*b33*a22*a11*c31*b12+2*c23*b33*a21*a12*c32*b11+4*c23*b33*a12*b31*c22*a11-2*c23*b33*a12*b22*c31*a11-4*c23*c33*b12*a32*b21*a11-2*c23*c33*b12*a31*b22*a11+4*c23*c33*b12*a22*b31*a11+2*c23*c33*b12*a21*b32*a11-4*c23*c33*a12*b32*a21*b11-2*c23*c33*a12*b31*a22*b11-2*c23*c33*a12*b31*b22*a11+4*c23*c33*a12*b22*a31*b11+2*c23*c33*a12*b21*a32*b11-2*a33*b13*a22*c32*c21*b11-2*a33*b13*c22*a32*b21*c11+4*a33*b13*c22*a32*c21*b11-2*a33*b13*c22*a21*c32*b11-2*a33*b13*c22*b32*c21*a11+2*a33*a23*b12*c32*c21*b11+2*a33*b23*c32*c11*b21*a12+2*a33*b23*c32*a11*b21*c12+2*a33*b23*c12*a21*b32*c11+2*a33*c23*b32*a11*c21*b12+2*a33*c23*b21*c12*a32*b11+2*a33*c23*b12*a21*c32*b11-2*a33*b33*a22*c11*c22*b11-2*a33*b33*b22*c11*c22*a11-2*a33*c33*a22*b11*b22*c11-2*a33*a13*c22*b32*c21*b11-2*a33*a13*b22*c32*b21*c11+2*a33*b33*a21*c12*c21*b12+2*a33*b33*b21*c12*c21*a12+2*a33*c33*a21*b12*b21*c12-2*b33*c13*a22*b32*c21*a11-2*b33*c13*b22*a32*a21*c11-2*b33*c13*c22*a21*b32*a11+2*b33*a23*c32*c11*a21*b12-2*b33*a13*a22*c21*b32*c11-2*b33*a13*c22*a32*c21*b11-2*b33*a13*c22*a21*b32*c11+4*b33*a13*c22*b32*c21*a11-2*b33*b13*a22*c32*a21*c11-2*b33*b13*c22*a32*c21*a11-2*b33*c13*a22*a32*b21*c11+4*b33*c13*a22*a21*b32*c11-2*b33*c13*a22*a21*c32*b11+2*b33*a23*c21*c12*b32*a11+2*b33*b23*a12*c32*c21*a11+2*b33*c23*a32*b11*c21*a12-2*b33*c33*a22*c11*b22*a11-2*b33*c33*a22*b11*c22*a11+2*b33*c33*a21*b12*c21*a12+2*c33*b23*a32*c11*b21*a12+2*c33*b23*a32*a11*b21*c12+2*c33*b23*a12*b32*c21*a11+2*c33*c23*b12*a32*a21*b11+2*c33*c23*a12*b32*b21*a11-2*c33*a13*b22*a21*c32*b11-2*c33*b13*a22*a32*c21*b11-2*c33*b13*a22*a21*b32*c11+4*c33*b13*a22*a21*c32*b11-2*c33*b13*a22*b21*c32*a11-2*c33*b13*b22*a21*c32*a11-2*c33*c13*a22*b32*a21*b11+2*c33*a23*b32*c11*a21*b12+2*c33*a23*b32*b11*a21*c12+2*c33*a23*b21*b12*c32*a11+2*c33*a23*b12*a32*c21*b11-4*c33*a23*b12*a21*c32*b11,a33*a21*b21*c12*c31*b12-b23*c21*a31*b12*c31*a12-3*a23*a31*b12*c32*b21*c11+2*a33*c22*a32*c21*b11^2+2*a33*b21*c21*b12*a32*c11+b13*b32*c32*a21^2*c11+2*a33*b21*c21*c12*a32*b11-b13*b21*a32*c32*c21*a11-a23*a32*c11*b31*c22*b11-c13*a21*a32*b32*c21*b11-a33*a21*c12*b21*c32*b11-c33*b21*a32*a11*c21*b12-3*b23*c31*a32*b11*c21*a12+2*b23*a12*b22*c31^2*a11+a13*b21*a31*c21*b32*c12-3*b13*a21*b32*c22*a31*c11-a13*a31*c31*b22^2*c11+a33*a22*c31*c22*b11^2+3*b13*c21*a32*b22*c31*a11+b33*c32*b11*a21^2*c12+3*c13*b21*a32*b31*c22*a11-a23*a32*b32*b21*c11^2-2*b33*a22*c11*a21*c32*b11+a23*a32*c11*b21*c32*b11-c23*b22*c11*a31^2*b12-2*b33*c22*b11*a32*c21*a11+c33*b32*c11*a21^2*b12+c33*b32*b11*a21^2*c12+2*b13*c21*a31*b31*c22*a12-b13*a21*b31*c31*c22*a12-2*a33*b22*c11*a32*c21*b11+2*a13*c21*b31*b22*c31*a12+3*c33*b21*a31*c12*a22*b11-b13*a31*b32*c21^2*a12-3*b13*c21*a32*a22*b31*c11-b13*b31*c31*a22^2*c11-b13*a22*b22*c31^2*a11-c23*a22*a11*b31^2*c12+2*c23*a12*b31^2*c22*a11+c33*a21*b21*c12*b31*a12-3*a13*a21*c32*b31*b22*c11+3*a33*b21*c31*b12*a22*c11+b23*c21*b31*c31*a12^2-c23*b22*b11*a31^2*c12+3*a13*b21*a32*c31*c22*b11-3*a23*b31*c32*a11*b21*c12-b13*b21*a31*c31*c22*a12-b13*b31*a32*c21^2*a12+b13*a32*b32*c21^2*a11-2*c13*a21*b31*a32*b21*c12-2*a23*a31*c12*b31*b22*c11-b23*b32*c11*a31*c22*a11-a13*a21*b32*c32*c21*b11-2*c33*a12*b21^2*c32*a11-c23*a32*b11*a22*b31*c11+b33*b21*c21*a12*a31*c12-c13*b31*a22^2*c31*b11+b23*a32*a11*c32*c21*b11+a23*b21*b12*c31^2*a12+a23*c21*a31*c31*b12^2-2*b13*a21*a22*c31^2*b12-b33*b22*c32*c21*a11^2-b33*a21*c32*a11*b21*c12-a13*b21*a32*c32*c21*b11-2*c13*b21*a31*a32*c21*b12+c13*a32*b21^2*c32*a11-2*c13*b21*a31^2*b22*c12+2*a23*a21*b31*c12*c31*b12-a23*a11*b21*c32^2*b11-3*c23*b31*a32*c11*b21*a12+2*b13*c21*a31*a22*c31*b12+b33*a32*a11*c21^2*b12-c33*a21*b32*b11*c21*a12-2*a13*c21*b31^2*c22*a12-a23*b22*b11*c31^2*a12+3*c13*c21*b32*a31*b22*a11+a13*a21*b22*c31^2*b12+3*c23*b31*a32*c11*a21*b12+b33*a22*a11*c32*b21*c11+b33*a22*c11*a32*c21*b11-a33*b21^2*c12*c31*a12+c13*a22*b31*b22*c31*a11+c33*a11*a31*b22^2*c11-c33*c22*a32*a21*b11^2+b13*a21*b21*c32^2*a11+b13*a21*b22*c31^2*a12-b13*b21*a31*c31*a22*c12-3*a23*b31*c21*b12*a32*c11-3*b13*b21*c32*a31*a22*c11+c13*b32*a21^2*c32*b11+c13*a21*b32^2*c21*a11-c13*b31*a21^2*c32*b12-c13*c31*b32*a21^2*b12+a13*a21*b21*c32^2*b11+c33*b21*c21*a12*a31*b12+c33*a32*c11*b21^2*a12+c33*a32*a11*b21^2*c12+a13*a21*b31*c32*c21*b12-b13*c31*a21^2*b32*c12+2*b13*c31*a21^2*c32*b12+3*a13*b21*c32*a22*b31*c11+3*a13*b21*b32*c22*a31*c11+a33*c22*b11*a21*b32*c11+2*c23*b12*a31^2*c22*b11-c23*a22*c11*b31^2*a12-b13*c21*b31*a22*c31*a12-2*b33*c12*a21^2*b32*c11+a23*b31*c31*a12*c22*b11-a13*a31*c32*b21^2*c12+b13*b21*c21*a32^2*c11+2*a13*b31*b32*c21^2*a12-c23*b32*b21*c32*a11^2-c23*a11*a21*b32^2*c11-3*a23*b31*c32*b11*c21*a12+2*b13*a21*b31*c31*a22*c12+b13*a21*c31*b32*c21*a12-2*c33*a21*b21*b12*c31*a12-3*a33*b21*c31*c12*a22*b11+b13*c21*a31^2*b22*c12+a13*a21*b31*c32*b21*c12-b33*a22*a11*c31*c22*b11+b13*a21*a31*c21*b32*c12+a13*b21*a22*c31^2*b12-b13*a31*b31*c22^2*a11+2*c13*b31*a21^2*b32*c12-c33*a21*b32*a11*b21*c12-a13*a22*b22*c31^2*b11+c13*b21*a31^2*c22*b12+c13*c21*b22*a31^2*b12+c13*c21*a22*b31^2*a12-b13*b31*c32*a21^2*c12+b13*b21*c31*a32*c21*a12+c13*b21*b31*a32*c21*a12+b13*a21*b31*c32*c21*a12-b23*b32*c32*c21*a11^2+3*b13*b21*c32*a31*c22*a11+b33*b22*c11*a21*c32*a11-3*a13*a21*b32*c31*c22*b11+b33*c22*b11*a21*c32*a11-2*a13*b21*b22*c31^2*a12-3*c13*b21*c32*a22*b31*a11-2*a33*b22*a11*c32*b21*c11+c13*b21*a32^2*c21*b11+2*c13*a31*a32*b21^2*c12+c23*c32*a31*a22*b11^2+c23*c32*b31*b22*a11^2+3*b33*a21*c31*a12*b22*c11+2*c23*b32*b11*a31*c22*a11-b23*a21*b31*c12*c31*a12-b13*c21*a31*a22*b31*c12+b13*a22*b31*c31*c22*a11+b33*c32*c11*a21^2*b12-a13*a31*b32*c21^2*b12-2*c33*b22*a11*a32*b21*c11-2*a23*b32*a22*b31*c11^2+c23*b31*a22*b11*c31*a12-b13*a21*b32*c32*c21*a11+a33*b32*a11*c21^2*b12-2*a33*b12*a32*c21^2*b11-3*a33*c21*b31*c12*b22*a11-3*a33*c21*b31*b12*a22*c11+b13*b21*c22*a31^2*c12+b13*b21*a22*c31^2*a12-c13*a31*b21^2*c32*a12-c13*c31*a32*b21^2*a12+a23*a31*c12*b31*c22*b11+2*a13*c31*b21^2*c32*a12-a13*a22*c22*b31^2*c11-c23*b21*a31*b12*c31*a12+2*c23*c21*a31*b12*b31*a12+b23*b31*c12*a22*c31*a11-a33*b21*c21*a12*b32*c11+b23*a21*a31*b31*c12^2+b23*a21*b12*c31^2*a12+b23*c21*c12*a31^2*b12+3*b13*c21*b32*a31*a22*c11+3*b13*c21*c32*a22*b31*a11-2*a33*c12*a32*b21^2*c11+a33*b32*b11*c21^2*a12-2*c13*a22*a31*b31*b22*c11+a13*c21*a22*b31^2*c12-b13*c21*a31*b22*c31*a12+b33*a32*b11*c21^2*a12+a33*b22*a11*c21*b32*c11-2*a23*b31*c31*b12*a22*c11+3*b23*c31*a32*a11*c21*b12+c23*a32*b11*a21*b32*c11-a33*a22*c32*c21*b11^2+a33*a11*c31*b22^2*c11+c33*b22*b11*a32*a21*c11+b23*a31*c31*b12*a22*c11-a13*c21*a31*b22*c31*b12+a23*b32*a31*b22*c11^2-a13*a21*b32*c32*b21*c11-b23*a32*a11*c31*c22*b11-b23*a32*a11*c22*b31*c11-a33*a21*b12*c21*b32*c11-a33*b21*c32*b11*c21*a12-2*a23*a31*b12*c31*c22*b11-2*b13*c21*a31^2*c22*b12+2*b13*a31*a32*c21^2*b12+a13*a21*c22*b31^2*c12-2*b13*a21*a31*c32*c21*b12+b13*b21*a31*c32*c21*a12+3*c13*a21*c32*b31*b22*a11+3*c33*a21*b22*c11*a31*b12+2*b33*a22*a21*b32*c11^2-b33*b22*a32*a21*c11^2+a13*a21*c21*b32^2*c11-c23*b21*a31*c12*b31*a12+a23*b31*c31*a12*b22*c11-b33*a22*a11*c31*b22*c11-a33*a21*c21*c31*b12^2-2*b33*a12*b32*c21^2*a11+b33*c11*a22^2*c31*b11+3*b33*b21*c12*a22*c31*a11-b13*a21*a31*c31*b22*c12+c33*c22*b11*a32*b21*a11+c33*c22*b11*a21*b32*a11-a13*b31*a32*c21^2*b12-3*a23*c31*b32*a11*c21*b12+2*b23*b21*a31*c12*c31*a12+2*a23*c32*a11*b22*c31*b11+3*a23*c31*b21*b12*a32*c11+a23*a32*c11*b32*c21*b11+a13*a32*c32*b21^2*c11-3*c13*c21*b32*a31*a22*b11-3*b23*a31*c21*a12*b32*c11+3*a23*a31*c12*b21*c32*b11-3*b23*a31*c32*b11*a21*c12-a13*c31*a32*b21^2*c12+c23*a32*a11*b32*b21*c11-2*c23*a32*a11*b32*c21*b11+a13*a22*b31*c31*c22*b11+3*c23*b31*a32*a11*b21*c12+c23*b31*a22*a11*c31*b12+c33*b11*a22^2*b31*c11-c33*a22*a32*c21*b11^2-a13*b21*a32*c21*b32*c11+2*a13*b21*b32*c32*c21*a11-3*b33*a21*c31*c12*b22*a11-a33*b21*c32*a11*c21*b12-a33*a22*b32*b21*c11^2+a33*a22*b31*b22*c11^2-a13*a31*b31*c22^2*b11+b13*b22*a31*c31*c22*a11-a33*c21^2*b12*b31*a12-c33*a22*a11*b31*c22*b11-2*b23*a31*c31*c12*b22*a11-2*b23*a31*c31*a12*b22*c11+a33*a11*b31*c22^2*b11-a33*c22*a21*c32*b11^2-b33*c22*b21*c32*a11^2+b33*b11*a31*c22^2*a11-b33*a21^2*c12*c31*b12+2*a33*b22*a32*b21*c11^2-a33*b22*a21*b32*c11^2+3*b23*a31*c21*c12*b32*a11+3*b13*a21*b32*c31*c22*a11+2*a23*c12*a22*b31^2*c11-a23*b22*a11*c31^2*b12-b23*c22*b11*a31^2*c12+2*b23*c12*a31^2*b22*c11-b23*a22*b11*c31^2*a12+b23*a31*c31*b12*c22*a11+a13*a32*b32*c21^2*b11-b33*a21*c21*c12*a32*b11+3*b33*c21*a31*c12*b22*a11+c33*a22*a31*c22*b11^2+2*c33*a22*a21*c32*b11^2-c33*b22*b32*c21*a11^2-c13*a21*a32*b21*c32*b11-3*c23*b31*a21*b12*c32*a11+3*c23*b31*a21*a12*c32*b11-b23*b11*a21*c32^2*a11+2*a23*b12*a22*c31^2*b11+a23*a32*b31*b22*c11^2-a23*a32*c32*c21*b11^2-2*c33*b22*b11*a21*c32*a11-3*c23*a31*b32*c11*a21*b12-a13*b21^2*c32^2*a11-a13*b32^2*c21^2*a11+a13*b22^2*c31^2*a11+a13*b31^2*c22^2*a11-b13*a21^2*c32^2*b11-b13*a32^2*c21^2*b11+b13*a22^2*c31^2*b11+b13*a31^2*c22^2*b11-c13*a21^2*b32^2*c11-c13*a32^2*b21^2*c11+c13*a22^2*b31^2*c11+c13*a31^2*b22^2*c11+a23*a21*b32^2*c11^2+a23*a21*c32^2*b11^2-a23*a21*b31^2*c12^2-a23*a21*c31^2*b12^2+b23*a32^2*b21*c11^2+b23*b21*c32^2*a11^2-b23*b21*a31^2*c12^2-b23*b21*c31^2*a12^2+c23*a32^2*c21*b11^2+c23*b32^2*c21*a11^2-c23*c21*a31^2*b12^2-c23*c21*b31^2*a12^2-a33*a31*c22^2*b11^2-a33*a31*b22^2*c11^2+a33*c21^2*a31*b12^2+a33*b21^2*a31*c12^2-b33*a22^2*b31*c11^2-b33*b31*c22^2*a11^2+b33*a21^2*b31*c12^2+b33*c21^2*b31*a12^2-c33*a22^2*c31*b11^2-c33*b22^2*c31*a11^2+c33*a21^2*c31*b12^2+c33*b21^2*c31*a12^2-b13*b22*c22*a31^2*c11+c13*a21*b31^2*c22*a12-2*c13*a21*a22*b31^2*c12-c13*a22*b31^2*c22*a11-c13*b22*a31^2*c22*b11-c13*a31*b22^2*c31*a11-a23*c22*c11*b31^2*a12-a23*c22*a11*b31^2*c12+a23*a32*c31*c22*b11^2-a23*a11*c21*b32^2*c11+a23*c32*a31*c22*b11^2-2*a23*c32*a22*c31*b11^2+a23*b21*a31*b31*c12^2+a23*c21*c12*b31^2*a12-b23*c22*c11*a31^2*b12-b23*a22*a11*c31^2*b12-b23*c11*a32^2*c21*b11-2*b23*a32*a31*b22*c11^2+b23*a32*a22*b31*c11^2-b23*a32*a21*b32*c11^2+b23*b32*a31*a22*c11^2-3*b13*c21*b32*a22*c31*a11-3*b13*c21*c32*a31*b22*a11+b13*a22*a31*c31*b22*c11-2*b13*a22*a31*c31*c22*b11+b13*a22*a31*c22*b31*c11-b13*a21*a31*c22*b31*c12+b13*a21*b31*c21*a32*c12+b13*a21*c31*a32*b21*c12-2*b13*a21*c31*a32*c21*b12-2*b13*a21*c31*b21*c32*a12-b13*a21*a32*c32*b21*c11+2*b13*a21*a32*c32*c21*b11-3*b13*a21*a32*c31*b22*c11+3*b13*a21*a32*c22*b31*c11-b13*a21*a32*c21*b32*c11+3*b13*a21*c32*a31*b22*c11-3*b13*a21*c32*b31*c22*a11-2*b13*b21*a31*c21*a32*c12-2*c13*a21*a31*b32*b21*c12+c13*a21*a31*b32*c21*b12+2*c13*a21*a31*b31*b22*c12-c13*a21*a31*b31*c22*b12-c13*a21*a31*b22*c31*b12+c13*a21*a31*b21*c32*b12+c13*a21*b31*a32*c21*b12+2*c13*a21*b31*a22*c31*b12-2*c13*a21*b31*b32*c21*a12-c13*a21*b31*b22*c31*a12+c13*a21*b31*b21*c32*a12+c13*a21*c31*b32*b21*a12+c13*a21*c31*b21*a32*b12+2*c13*a21*a32*b32*b21*c11-3*c13*a21*a32*b31*c22*b11+3*c13*a21*a32*b22*c31*b11+3*c13*a21*b32*a31*c22*b11-3*c13*a21*b32*b22*c31*a11-c13*a21*b32*b21*c32*a11-3*c13*a21*c32*b22*a31*b11+2*c13*b21*a31*a22*b31*c12-c13*b21*a31*a22*c31*b12+c13*b21*a31*b32*c21*a12-c13*b21*a31*b31*c22*a12+2*c13*b21*a31*b22*c31*a12-c13*b21*b31*a22*c31*a12-3*c13*b21*a32*a22*c31*b11-c13*b21*a32*b32*c21*a11-3*c13*b21*b32*a31*c22*a11+3*c13*b21*b32*a22*c31*a11-3*a13*c21*c32*b31*a22*b11+3*a13*c21*c32*b22*a31*b11+a13*a22*b31*c31*b22*c11+a13*b22*a31*c31*c22*b11+a13*b22*a31*c22*b31*c11-2*a13*b22*b31*c31*c22*a11-a13*a21*b31*c31*b22*c12-a13*a21*b31*c31*c22*b12-2*a13*a21*b31*c21*b32*c12+a13*a21*c31*b32*b21*c12+a13*a21*c31*b32*c21*b12-2*a13*a21*c31*b21*c32*b12+3*a13*a21*b32*c31*b22*c11+3*a13*a21*c32*b31*c22*b11+a13*b21*a31*c32*c21*b12+2*a13*b21*a31*c31*b22*c12-a13*b21*a31*c31*c22*b12-a13*b21*a31*c22*b31*c12-2*a13*b21*b31*c32*c21*a12-a13*b21*b31*c31*a22*c12+2*a13*b21*b31*c31*c22*a12+a13*b21*b31*c21*a32*c12+a13*b21*c31*a32*c21*b12-2*a13*b21*c31*b32*c21*a12-3*a13*b21*a32*c22*b31*c11-3*a13*b21*b32*c31*a22*c11-3*a13*b21*c32*a31*c22*b11-a13*c21*a31*b31*b22*c12+2*a13*c21*a31*b31*c22*b12-a13*c21*b31*a22*c31*b12+3*a13*c21*a32*b31*b22*c11-3*a13*c21*a32*b22*c31*b11-3*a13*c21*b32*a31*b22*c11+3*a13*c21*b32*a22*c31*b11+b13*a21*a31*c32*b21*c12+2*b13*a21*a31*c31*c22*b12+3*b13*b21*a32*c31*a22*c11-3*b13*b21*a32*c31*c22*a11+3*c33*b21*a22*c11*b31*a12-3*c33*b21*a22*a11*b31*c12+2*c33*b21*a12*b32*c21*a11-3*c33*c21*b12*a31*b22*a11+3*c33*c21*b12*a22*b31*a11-3*c33*c21*a12*b31*a22*b11+3*c33*c21*a12*b22*a31*b11+c33*a22*b11*a32*b21*c11-c33*a22*b11*a31*b22*c11+3*c13*b21*c32*a31*a22*b11-c13*c21*a31*b31*a22*b12-c13*c21*a31*b31*b22*a12+3*c13*c21*a32*b31*a22*b11-3*c13*c21*a32*b31*b22*a11+c13*a22*a31*b31*c22*b11+c13*a22*a31*b22*c31*b11+c13*b22*a31*b31*c22*a11-3*a23*a31*c12*b32*c21*b11+a23*a31*c12*b22*c31*b11+a23*a31*b12*c31*b22*c11+a23*a31*b12*c22*b31*c11+3*a23*a31*b12*c21*b32*c11+3*a23*b31*c32*c11*b21*a12+3*a23*b31*c32*a11*c21*b12-2*a23*b31*c31*c12*a22*b11+a23*b31*c31*c12*b22*a11+a23*b31*c31*b12*c22*a11+3*a23*b31*c21*c12*a32*b11-3*a23*c31*b32*c11*b21*a12+3*a23*c31*b32*b11*c21*a12+3*a23*c31*b32*a11*b21*c12-3*a23*c31*b21*c12*a32*b11-a23*a32*c11*b22*c31*b11-a23*b32*c11*a31*c22*b11+2*a23*b32*c11*a22*c31*b11-2*a23*b32*c11*a21*c32*b11+a23*b32*a11*c32*b21*c11+a23*b32*a11*c32*c21*b11-a23*b32*a11*c31*b22*c11-a23*b32*a11*c31*c22*b11+2*a23*b32*a11*c22*b31*c11-a23*c32*b11*a31*b22*c11+2*a23*c32*b11*a22*b31*c11-a23*c32*a11*b31*b22*c11-a23*c32*a11*b31*c22*b11-a23*b21*a31*c12*c31*b12-a23*b21*b31*c12*c31*a12-a23*c21*a31*b12*b31*c12-a23*c21*b31*b12*c31*a12+3*b23*a31*c32*c11*a21*b12+3*b23*a31*c32*b11*c21*a12-3*b23*a31*c32*a11*c21*b12+b23*a31*c31*c12*a22*b11+b23*a31*c31*a12*c22*b11+b23*a31*c22*c11*b31*a12+b23*a31*c22*a11*b31*c12-2*b23*a31*c12*a22*b31*c11-3*b23*b31*c12*a32*c21*a11+3*b23*b31*c12*a21*c32*a11-3*b23*b31*a12*c32*a21*c11+b23*b31*a12*c31*a22*c11-2*b23*b31*a12*c31*c22*a11+3*b23*b31*a12*c21*a32*c11-3*b23*c31*a32*c11*a21*b12+3*b23*c31*a32*b11*a21*c12-3*b23*c31*a21*c12*b32*a11+3*b23*c31*a21*a12*b32*c11+2*b23*a32*c11*a31*c22*b11-b23*a32*c11*a22*c31*b11+b23*a32*c11*a21*c32*b11-2*b23*a32*a11*c32*b21*c11+2*b23*a32*a11*c31*b22*c11+b23*a32*a11*c21*b32*c11-b23*b32*c11*a22*c31*a11+b23*b32*c11*a21*c32*a11-b23*c32*b11*a31*a22*c11-b23*c32*b11*a31*c22*a11+2*b23*c32*b11*a22*c31*a11-b23*c32*a11*a22*b31*c11+2*b23*c32*a11*a31*b22*c11-b23*a21*a31*c12*c31*b12-b23*c21*a31*c12*b31*a12+3*c23*a31*b32*c11*b21*a12+3*c23*a31*b32*b11*a21*c12-3*c23*a31*b32*a11*b21*c12+c23*a31*b31*c12*a22*b11+c23*a31*b31*c12*b22*a11+c23*a31*b31*b12*a22*c11-2*c23*a31*b31*b12*c22*a11+c23*a31*b31*a12*b22*c11-2*c23*a31*b31*a12*c22*b11+c23*a31*b22*b11*c31*a12+c23*a31*b22*a11*c31*b12+3*c23*a31*b21*b12*c32*a11-3*c23*a31*b21*a12*c32*b11-2*c23*a31*b12*a22*c31*b11-3*c23*b31*a32*b11*a21*c12-2*c23*b31*a12*b22*c31*a11-3*c23*c31*b12*a32*b21*a11+3*c23*c31*b12*a21*b32*a11-3*c23*c31*a12*b32*a21*b11+3*c23*c31*a12*b21*a32*b11+2*c23*a32*b11*a31*b22*c11-c23*a32*a11*b31*b22*c11+2*c23*a32*a11*b31*c22*b11-c23*a32*a11*b22*c31*b11+c23*a32*a11*b21*c32*b11-c23*b32*b11*a31*a22*c11-c23*b32*b11*a22*c31*a11+c23*b32*b11*a21*c32*a11+2*c23*b32*a11*a22*b31*c11-c23*b32*a11*a31*b22*c11-c23*c32*b11*a31*b22*a11-c23*c32*b11*a22*b31*a11-c23*a21*a31*b12*b31*c12-c23*a21*b31*b12*c31*a12+2*a33*a21*c12*b32*b21*c11-a33*a21*c12*b32*c21*b11-3*a33*a21*c12*b31*c22*b11+3*a33*a21*c12*b22*c31*b11-a33*a21*b12*c32*b21*c11+2*a33*a21*b12*c32*c21*b11-3*a33*a21*b12*c31*b22*c11+3*a33*a21*b12*c22*b31*c11-3*a33*b21*c31*b12*c22*a11+3*a33*b21*c31*a12*c22*b11-3*a33*b21*c22*c11*b31*a12+3*a33*b21*c22*a11*b31*c12-a33*b21*c21*c12*b32*a11+3*a33*c21*b31*c12*a22*b11+3*a33*c21*b31*a12*b22*c11-3*a33*c21*b22*b11*c31*a12+3*a33*c21*b22*a11*c31*b12+a33*a22*c11*b32*c21*b11-a33*a22*c11*b31*c22*b11-a33*a22*c11*b22*c31*b11+a33*a22*c11*b21*c32*b11+2*a33*b22*c11*a31*c22*b11+a33*b22*c11*a21*c32*b11+a33*b22*a11*c32*c21*b11-a33*b22*a11*c31*c22*b11-a33*b22*a11*c22*b31*c11-2*a33*c22*b11*a32*b21*c11+a33*c22*a11*b32*b21*c11-2*a33*c22*a11*b32*c21*b11+a33*c22*a11*b21*c32*b11+a33*a21*c21*b12*b31*c12-2*a33*b21*c21*c12*a31*b12+a33*b21*c21*c12*b31*a12+a33*b21*c21*b12*c31*a12-b33*a21*c32*c11*b21*a12-b33*a21*c32*b11*c21*a12-b33*a21*c32*a11*c21*b12+3*b33*a21*c31*b12*c22*a11-3*b33*a21*c31*a12*c22*b11-3*b33*a21*c22*c11*a31*b12+3*b33*a21*c22*b11*a31*c12+2*b33*a21*c21*c12*b32*a11-b33*a21*c21*b12*a32*c11+2*b33*a21*c21*a12*b32*c11+2*b33*a21*c12*a32*b21*c11-b33*b21*c12*a32*c21*a11-3*b33*b21*c12*a31*c22*a11+2*b33*b21*a12*c32*c21*a11-3*b33*b21*a12*c31*a22*c11+3*b33*b21*a12*c22*a31*c11-b33*b21*a12*c21*a32*c11-3*b33*c21*a31*c12*a22*b11+3*b33*c21*a31*b12*a22*c11-3*b33*c21*a31*a12*b22*c11+3*b33*c21*a22*b11*c31*a12-3*b33*c21*a22*a11*c31*b12-b33*a22*c11*a31*c22*b11+b33*a22*a11*c32*c21*b11+2*b33*a22*a11*c22*b31*c11-2*b33*a22*a11*c21*b32*c11+b33*b22*c11*a32*c21*a11-b33*b22*c11*a31*c22*a11+b33*c22*b11*a32*a21*c11-2*b33*c22*a11*a21*b32*c11+b33*c22*a11*a32*b21*c11+b33*a21*b21*c12*c31*a12+b33*a21*c21*c12*a31*b12-2*b33*a21*c21*c12*b31*a12+b33*a21*c21*b12*c31*a12-c33*a21*b32*c11*b21*a12-c33*a21*b32*a11*c21*b12+3*c33*a21*b31*c12*b22*a11-3*c33*a21*b31*b12*c22*a11-3*c33*a21*b31*a12*b22*c11+3*c33*a21*b31*a12*c22*b11-3*c33*a21*b22*b11*a31*c12-c33*a21*b21*c12*a32*b11-c33*a21*b21*b12*a32*c11+2*c33*a21*b21*b12*c32*a11+2*c33*a21*b21*a12*c32*b11+2*c33*a21*b12*a32*c21*b11-c33*b21*a32*b11*c21*a12-3*c33*b21*a31*b12*a22*c11+3*c33*b21*a31*b12*c22*a11-3*c33*b21*a31*a12*c22*b11-b33*a22*a32*b21*c11^2+b33*a22*a31*b22*c11^2+b33*b22*c31*c22*a11^2+2*b33*c22*b32*c21*a11^2-b33*a21*b21*a31*c12^2-b33*b21*c21*c31*a12^2-b33*c21^2*a12*a31*b12-2*c33*b12*a21^2*c32*b11+c33*b22*b31*c22*a11^2+2*c33*b22*b21*c32*a11^2-c33*c22*b32*b21*a11^2-c33*a21^2*b12*b31*c12-c33*a21*c21*a31*b12^2-c33*b21^2*a12*a31*c12-c33*b21*c21*b31*a12^2+b23*b32*c31*c22*a11^2+b23*c32*b31*c22*a11^2-2*b23*c32*b22*c31*a11^2-c23*b11*a32^2*b21*c11-2*c23*a32*a31*c22*b11^2+c23*a32*a22*c31*b11^2-c23*a32*a21*c32*b11^2-2*c23*b32*b31*c22*a11^2+c23*b32*b22*c31*a11^2+c23*a21*a31*c31*b12^2+c23*a21*c12*b31^2*a12+c23*b21*c12*a31^2*b12+c23*b21*b31*c31*a12^2+a33*c32*c11*b21^2*a12+a33*c32*a11*b21^2*c12-a33*a21*b21*b31*c12^2-2*c33*a22*b11*a21*b32*c11+c33*a22*a11*b32*b21*c11+c33*a22*a11*b32*c21*b11-c33*a22*a11*b31*b22*c11+2*c33*a22*a11*b22*c31*b11-2*c33*a22*a11*b21*c32*b11+c33*b22*b11*a32*c21*a11-c33*b22*b11*a31*c22*a11+c33*b22*a11*a21*b32*c11+c33*a21*b21*c12*a31*b12+c33*a21*c21*b12*b31*a12,3*b33*a22*c32*c11*b21*a12-a23*b32*c32*c11*b21*a12-a23*b32*c32*a11*c21*b12-2*b33*a21*a22*b31*c12^2-b33*c12*a21^2*c32*b12-b33*c21*a12*a31*b22*c12-c33*b12*a21^2*b32*c12-c13*a22*b32*a31*c22*b11+c13*a22*b32*b21*c32*a11+a23*a12*c22*b31^2*c12-a23*c31*a32*c21*b12^2-3*b33*a22*c32*a11*b21*c12+b23*a21*b12*c32^2*a11+b23*a21*a12*c32^2*b11+2*b23*a32*c32*a11*b21*c12-c33*c21*b12*a31*b22*a12+2*b23*a32*c32*c11*b21*a12+c33*a21*a12*b32*c21*b12+c23*a31*b12*a21*b32*c12-c23*a31*a12*b22*c31*b12+3*a33*b22*c21*c12*b32*a11+c13*a22*a32*b32*c21*b11-b23*a31*a12*c22*b31*c12+a33*a21*c12*b32*c21*b12+c23*b22*a32*b11*c32*a11+b23*a22*b32*c11*c32*a11+3*c33*b22*a32*a11*c21*b12-2*a33*a22*c12*b31*b22*c11+3*c13*b21*a32*a22*c31*b12-a33*b31*a12*c22^2*b11+2*a33*b12*a31*c22^2*b11+c33*b21^2*c32*a12^2+c33*a21^2*c32*b12^2-c33*b22^2*c32*a11^2+a33*a21*c12*b21*c32*b12-b23*a31*a12*c31*c22*b12+b23*b31*c12*a21*c32*a12+b13*a32*b32*c21^2*a12+2*b13*c22*a32^2*c21*b11-b13*a31*b31*c22^2*a12+3*c13*a21*a32*b31*c22*b12+c13*a32*b22^2*c31*a11+c13*c32*a31*b22^2*a11-2*b23*a12*b21*c32^2*a11-b23*a22*a32*b32*c11^2-b23*a22*b11*c32^2*a11-a13*a22*c32*b31*b22*c11+c13*b32*a22^2*c31*b11+c13*c32*b31*a22^2*b11-c33*a31*c12*b22^2*a11-c33*a31*a12*b22^2*c11+2*b23*c31*b21*c32*a12^2+b23*c21*c12*a32^2*b11+2*b13*a22*c32*b22*c31*a11+3*c33*b22*a21*a12*b32*c11+a13*a32*c32*b21^2*c12+a13*a32*b32*c21^2*b12+b23*a31*a12*c32*c21*b12+c13*c22*a32*b32*b21*a11+c23*c31*b12*a21*b32*a12+3*a33*b22*c32*c11*a21*b12+2*a33*b21*c12*a31*c22*b12+3*c23*c32*b12*a22*b31*a11-a13*a21*b32*c32*b21*c12+a33*a22*b22*b32*c11^2+a33*b22^2*c11*c32*a11+3*a23*c32*b31*c12*b22*a11-3*a23*c32*b31*b12*c22*a11-2*a23*b12*a21*c32^2*b11-a23*b22*a32*b32*c11^2+a13*b22*a32*c21*b32*c11-a23*a32*b12*c32*b21*c11+2*a23*c31*a21*c32*b12^2+a23*a12*b22*c31^2*b12+3*a13*c21*b32*a31*b22*c12+a13*a32*b31*c22^2*b11+a13*b32*a31*c22^2*b11+a23*b31*a12*c32*b21*c12-3*b33*a22*c32*b11*c21*a12-2*c33*a22*b22*a11*c31*b12-b33*a21*a12*c31*b22*c12+a23*b31*a12*c32*c21*b12+c13*b22*a32*a21*c32*b11+c33*b22*a31*b12*c22*a11+2*a13*a22*b32*c22*b31*c11+3*c23*b32*a31*b12*a22*c11+b23*a31*a22*b31*c12^2-b23*a31*a21*b32*c12^2+a13*a21*c21*b32^2*c12+a13*a21*b21*c32^2*b12+c23*b31*a12*a32*b21*c12-c23*c31*a32*a21*b12^2-c23*c31*b32*b21*a12^2-2*b23*c31*a12*a32*b21*c12+2*a23*b31*c12*a22*c31*b12-a33*a22*b22*c11*c32*b11-b33*c21*b12*a31*a22*c12+c33*b21*b12*a32*c21*a12+3*a33*a22*b12*c21*b32*c11-a23*c22*c11*b32^2*a11+2*b23*a31*a32*b21*c12^2+b23*c12*a31^2*c22*b12-b23*b31*a32*a21*c12^2+c23*a31*a12*b32*b21*c12+b33*b21*a31*a22*c12^2-b33*b21*c32*c21*a12^2+b33*b21*c31*c22*a12^2+3*a13*a21*c32*b31*b22*c12+2*c33*a12*b22^2*c31*a11+c33*a22*c22*a32*b11^2-2*a23*c31*b12*a21*b32*c12+2*c23*a32*b12*a21*c32*b11+c13*b22*a31*b31*c22*a12-2*c23*b12*a32^2*c21*b11+c23*a21*c12*b32^2*a11+2*c33*b21*a12*a31*b22*c12+a13*a22*b31*c31*c22*b12-3*a13*c21*a32*b31*b22*c12-2*a13*b22*a32*c32*b21*c11+a13*b22*a32*c32*c21*b11-c23*b22*c11*a32^2*b11-c23*b22*b32*c32*a11^2-a33*a21*b32*b21*c12^2-2*a23*c31*a12*b21*c32*b12+a23*c21*a12*b32^2*c11-a23*a31*b32*b21*c12^2-2*b13*c22*a32*b32*c21*a11+b13*c22*a32*b21*c32*a11+2*b23*a31*a12*c31*b22*c12-b13*b22*c21*a32^2*c11-b13*b22*a21*c32^2*a11-b13*c22*a32^2*b21*c11-b33*b12*a32*c21^2*a12-2*b33*c21*b31*c22*a12^2+a33*b21*a12*c21*b32*c12+2*a33*c21*b12*a31*b22*c12-3*c23*a32*b22*b11*c31*a12+a13*c22*a32*b21*c32*b11+2*a13*b22*c32*b31*c22*a11+3*a33*c22*b32*b11*a21*c12-3*b23*c32*a22*a11*b31*c12-c33*a22*b22*c11*b32*a11-c23*a22*a32*c32*b11^2-c23*a22*c11*b32^2*a11-2*b33*a22*c12*a31*b22*c11-b13*a21*a32*c32*b21*c12-a23*b22*b11*c32^2*a11-a23*c22*a32*c32*b11^2-a33*a12*b32*c21^2*b12-a33*c31*c12*b22^2*a11+2*a33*b22*c22*c11*a32*b11-a23*b31*a32*b21*c12^2+2*a23*b31*a21*b32*c12^2-2*c13*b22*a32*b21*c32*a11-3*b33*a22*c21*b12*a32*c11+3*c13*a21*c32*b22*a31*b12+2*a13*c22*b32^2*c21*a11-a13*c22*a21*b32^2*c11-b23*a32*c32*b11*c21*a12+b33*b22*c12*a31*c22*a11+b13*a22*a31*c22*b31*c12+b13*a22*b31*c31*c22*a12+c13*a22*b31*b22*c31*a12-3*b33*b22*c12*a32*c21*a11-3*a23*b32*c31*a12*c22*b11+c23*a21*a12*b32^2*c11-2*c23*a12*b32^2*c21*a11+2*c13*a22*a32*b31*b22*c11-2*c23*c22*a32*b11*b32*a11+a33*a22*c22*c32*b11^2+a33*c22^2*b11*b32*a11-b33*a21*a32*b21*c12^2+3*b23*c32*a31*b12*c22*a11-3*a33*c22*b32*a11*b21*c12+2*b33*a12*b31*c22^2*a11+b33*a22*b22*a32*c11^2-3*a23*b32*c22*c11*a31*b12-a13*b22*c32*a31*c22*b11+a13*c22*b32*a21*c32*b11+b13*b32*c32*a21^2*c12-a13*b22*a21*c32^2*b11-a13*a31*b31*c22^2*b12+b33*a22^2*c11*c32*b11+b33*b22*c22*c32*a11^2+a13*c32*a31*b22^2*c11-2*a13*c32*b22^2*c31*a11+2*a13*b22*b21*c32^2*a11+a23*b22*b32*c11*c32*a11-a13*a22*b32*c31*b22*c11-2*c13*b22*a32*a21*b32*c11+a23*c21*c12*b32^2*a11-2*a23*c12*a21*b32^2*c11+b23*a31*a12*c21*b32*c12+a33*a22*c12*b31*c22*b11-c13*a21*a32*b32*c21*b12+2*b13*a21*a32*c32*c21*b12-3*b23*b32*a12*c31*a22*c11+3*b23*b32*a12*c22*a31*c11+3*b23*a32*c31*a12*c22*b11+c23*b21*c12*a32^2*b11+c23*b21*b12*a32^2*c11+b23*c21*b12*a32^2*c11-2*b23*c12*a32^2*b21*c11+3*b33*b22*c12*a21*c32*a11-3*b33*b22*a12*c32*a21*c11-2*a13*b22*b32*c32*c21*a11-2*b13*a32*a31*c22^2*b11+b13*a32*b31*c22^2*a11+2*b13*b22*a32*c22*a31*c11-c13*b22*a31^2*c22*b12+2*c13*b22*a32^2*b21*c11-c33*a22^2*c32*b11^2+c23*a22*b32*b11*c32*a11+b33*c22^2*a11*a32*b11-c33*a21*a32*c21*b12^2-a33*a21*c12*b31*c22*b12-2*c23*b31*a12*a21*b32*c12+c23*c31*b12*a32*b21*a12+2*c33*a22*b22*b11*c32*a11+c33*c21*a31*a22*b12^2+c33*c21*b31*b22*a12^2-c33*b31*c12*a22^2*b11-b33*a21*a12*c31*c22*b12+c33*a22*b31*a12*c22*b11+a23*a31*b31*b22*c12^2-a23*a31*c32*c21*b12^2-b23*c22*c11*a32^2*b11-b23*c22*b32*c32*a11^2+2*c23*a31*a32*c21*b12^2-b23*a32*c32*c11*a21*b12+b33*a22*c22*b11*a31*c12+a23*c31*b12*a32*b21*c12-b23*b31*c12*a22*c31*a12-3*b23*a32*c31*c12*a22*b11+2*c33*a21*a12*b22*c31*b12+c13*c22*a32*b32*a21*b11+c13*a32*b21^2*c32*a12-c13*b31*a22^2*c31*b12-b13*a22*b22*c31^2*a12-b13*b22*c22*a31^2*c12+a33*a21*b31*b22*c12^2-a33*a21*c32*c21*b12^2+c33*b22^2*a11*a32*c11+b23*b31*c12*a32*c21*a12+a13*a22*b32*c32*b21*c11+2*b33*a21*a12*c22*b31*c12-3*a23*c32*b31*a12*b22*c11-2*a33*b21*c12*a32*c21*b12-c33*b21*b32*c21*a12^2+c33*b21*b31*c22*a12^2-b33*a22*b22*c11*c32*a11-b33*a22*c22*c11*a32*b11+c23*b12*a31^2*b22*c12+c23*a12*a22*b31^2*c12+2*c23*b31*b32*c21*a12^2+a23*b21*b12*c32^2*a11+a23*b21*a12*c32^2*b11-3*c33*b22*a32*b11*c21*a12+c33*b22*a31*a12*c22*b11+2*c13*a22*a21*b32^2*c11-c13*a22*b31^2*c22*a12-a13*b21*a32*c21*b32*c12-2*c33*a22*b12*a31*c22*b11-3*a33*a22*c12*b32*c21*b11+3*b13*a21*b32*c22*a31*c12+a13*c22*a32*b32*b21*c11-2*a13*c22*a32*b32*c21*b11-3*a13*b21*b32*c22*a31*c12+3*a23*b32*c31*a12*b22*c11+3*b13*b21*c32*a31*a22*c12-3*b13*b21*c32*a31*c22*a12+a13*a22*b32*c32*c21*b11-a13*a22*b32*c31*c22*b11-2*b13*c32*a22^2*c31*b11-b13*a22*b21*c32^2*a11+2*b13*a22*a21*c32^2*b11-2*b23*a31*c12*a32*c21*b12-b23*a31*c12*a22*c31*b12+c33*a22^2*b11*b32*c11+c33*b22*c22*b32*a11^2-c33*a21*a12*b31*c22*b12+b13*b32*a31*c22^2*a11+c13*b32*a21^2*c32*b12-a13*b21^2*c32^2*a12-a13*b32^2*c21^2*a12+a13*b22^2*c31^2*a12+a13*b31^2*c22^2*a12-b13*a32^2*c21^2*b12+b13*a22^2*c31^2*b12+b13*a31^2*c22^2*b12-b13*a21^2*c32^2*b12-c13*a21^2*b32^2*c12-c13*a32^2*b21^2*c12+c13*a22^2*b31^2*c12+c13*a31^2*b22^2*c12-a23*a22*b31^2*c12^2-a23*a22*c31^2*b12^2+a23*a22*b32^2*c11^2+a23*a22*c32^2*b11^2-b23*a31^2*b22*c12^2-b23*b22*c31^2*a12^2+b23*b22*c32^2*a11^2+b23*b22*a32^2*c11^2-c23*b31^2*c22*a12^2-c23*a31^2*c22*b12^2+c23*c22*a32^2*b11^2+c23*c22*b32^2*a11^2+a33*a32*c21^2*b12^2+a33*a32*b21^2*c12^2-a33*b22^2*a32*c11^2-a33*c22^2*a32*b11^2+b33*a21^2*b32*c12^2+b33*b32*c21^2*a12^2-b33*a22^2*b32*c11^2-b33*c22^2*b32*a11^2-a13*a22*c22*b31^2*c12-a13*a22*b22*c31^2*b12-a13*a22*c21*b32^2*c11-a13*a22*b21*c32^2*b11-a13*a31*c31*b22^2*c12+a13*a32*c31*b22^2*c11-2*a13*b32*b31*c22^2*a11+b13*a21*b21*c32^2*a12+b13*b21*c21*a32^2*c12-b13*b31*c31*a22^2*c12+b13*b32*c31*a22^2*c11+b13*c32*a22^2*b31*c11+c13*a21*b32^2*c21*a12+c13*b21*a32^2*c21*b12-2*c13*b32*a22^2*b31*c11-c13*a22*b32^2*c21*a11-c13*b22*a32^2*c21*b11-c13*a31*b22^2*c31*a12-2*c13*a32*a31*b22^2*c11-c13*c22*b21*a32^2*b11-c13*c22*a21*b32^2*a11+a23*a31*c31*c22*b12^2-b23*b31*c32*c21*a12^2+b23*b31*c31*c22*a12^2+b23*b12*a22*c31^2*a12-b23*c31*b32*c21*a12^2+c23*a31*a22*c31*b12^2-c23*a31*a21*c32*b12^2+c23*b31*b22*c31*a12^2-c23*b31*b21*c32*a12^2+a33*a21*c31*c22*b12^2-2*a33*b21*a31*b22*c12^2+a33*b21*a22*b31*c12^2-a33*a12*c32*b21^2*c12-2*a33*c21*a31*c22*b12^2+a33*c21*a22*c31*b12^2-a33*c31*a12*b22^2*c11+2*a33*c12*a31*b22^2*c11-a33*b31*b12*c22^2*a11+b33*a21*a31*b22*c12^2+b33*c21*b22*c31*a12^2-b33*c31*c12*a22^2*b11-b33*c31*b12*a22^2*c11+2*b33*c12*a22^2*b31*c11-b33*a31*b12*c22^2*a11-b33*a31*a12*c22^2*b11+c33*a21*a31*c22*b12^2-2*c33*a21*a22*c31*b12^2-c33*a12*a32*b21^2*c12-2*c33*b21*b22*c31*a12^2-c33*b31*b12*a22^2*c11+2*c33*b12*a22^2*c31*b11+b23*c31*b12*a32*a21*c12+b23*c31*b12*a32*c21*a12-2*b23*c31*b12*a21*c32*a12+b23*c31*a12*a21*b32*c12-a13*a21*b32*c32*c21*b12-3*a13*a21*b32*c31*b22*c12+3*a13*a21*b32*c31*c22*b12-3*a13*a21*c32*b31*c22*b12-a13*b21*a32*c32*c21*b12-3*a13*b21*a32*c31*c22*b12+3*a13*b21*a32*c22*b31*c12+2*a13*b21*b32*c32*c21*a12+3*a13*b21*b32*c31*a22*c12+3*a13*b21*c32*a31*c22*b12-3*a13*b21*c32*a22*b31*c12+3*a13*c21*a32*b22*c31*b12-3*a13*c21*b32*a22*c31*b12+3*a13*c21*c32*b31*a22*b12-3*a13*c21*c32*b22*a31*b12+a13*a22*b31*c31*b22*c12-a13*a22*c32*b31*c22*b11+2*a13*a22*c32*b22*c31*b11+a13*b22*a31*c31*c22*b12+a13*b22*a31*c22*b31*c12-2*a13*b22*b31*c31*c22*a12-a13*b22*a32*c31*c22*b11-a13*b22*a32*c22*b31*c11+a13*b22*b32*c32*a21*c11+2*a13*b22*b32*c31*c22*a11-a13*b22*b32*c22*a31*c11-2*a13*c22*b32*b21*c32*a11+3*b13*a21*a32*c31*b22*c12-3*b13*a21*a32*c22*b31*c12-b13*a21*a32*c21*b32*c12-b13*a21*b32*c32*c21*a12-3*b13*a21*b32*c31*c22*a12-3*b13*a21*c32*a31*b22*c12+3*b13*a21*c32*b31*c22*a12-b13*b21*a32*c32*c21*a12-3*b13*b21*a32*c31*a22*c12+3*b13*b21*a32*c31*c22*a12+3*b13*c21*a32*a22*b31*c12-3*b13*c21*a32*b22*c31*a12-3*b13*c21*b32*a31*a22*c12+3*b13*c21*b32*a22*c31*a12+3*b13*c21*c32*a31*b22*a12-3*b13*c21*c32*a22*b31*a12+b13*a22*a31*c31*b22*c12-2*b13*a22*a31*c31*c22*b12+b13*a22*a32*c32*b21*c11-2*b13*a22*a32*c32*c21*b11-b13*a22*a32*c31*b22*c11+2*b13*a22*a32*c31*c22*b11-b13*a22*a32*c22*b31*c11+b13*a22*a32*c21*b32*c11-2*b13*a22*b32*c32*a21*c11+b13*a22*b32*c32*c21*a11-b13*a22*b32*c31*c22*a11-b13*a22*b32*c22*a31*c11-b13*a22*c32*a31*b22*c11+2*b13*a22*c32*a31*c22*b11-b13*a22*c32*b31*c22*a11+b13*b22*a31*c31*c22*a12+b13*b22*a32*c32*a21*c11+b13*b22*a32*c32*c21*a11-b13*b22*a32*c31*c22*a11-b13*b22*c32*a31*c22*a11+b13*c22*a32*a21*b32*c11-2*b13*c22*a32*a21*c32*b11+b13*c22*b32*a21*c32*a11+2*c13*a21*a32*b32*b21*c12-3*c13*a21*a32*b22*c31*b12-c13*a21*a32*b21*c32*b12-3*c13*a21*b32*a31*c22*b12+3*c13*a21*b32*b22*c31*a12-c13*a21*b32*b21*c32*a12-3*c13*a21*c32*b31*b22*a12-c13*b21*a32*b32*c21*a12-3*c13*b21*a32*b31*c22*a12+3*c13*b21*b32*a31*c22*a12-3*c13*b21*b32*a22*c31*a12-3*c13*b21*c32*a31*a22*b12+3*c13*b21*c32*a22*b31*a12-3*c13*c21*a32*b31*a22*b12+3*c13*c21*a32*b31*b22*a12+3*c13*c21*b32*a31*a22*b12-3*c13*c21*b32*a31*b22*a12-2*c13*a22*a31*b31*b22*c12+c13*a22*a31*b31*c22*b12+c13*a22*a31*b22*c31*b12-2*c13*a22*a32*b32*b21*c11-c13*a22*a32*b31*c22*b11-c13*a22*a32*b22*c31*b11+c13*a22*a32*b21*c32*b11+2*c13*a22*b32*a31*b22*c11-2*c13*a22*b32*a21*c32*b11+2*c13*a22*b32*b31*c22*a11-c13*a22*b32*b22*c31*a11-c13*a22*c32*b31*b22*a11-c13*a22*c32*b22*a31*b11+2*c13*b22*a32*a31*c22*b11+c13*b22*a32*b32*c21*a11-c13*b22*a32*b31*c22*a11-c13*b22*b32*a31*c22*a11+c13*b22*b32*a21*c32*a11+a23*a31*c12*b32*c21*b12-a23*a31*c12*b31*c22*b12-a23*a31*c12*b22*c31*b12+a23*a31*c12*b21*c32*b12+a23*b31*c12*a32*c21*b12-2*a23*b31*c12*a21*c32*b12-a23*b31*a12*c31*b22*c12-a23*b31*a12*c31*c22*b12-2*a23*b31*a12*c21*b32*c12+a23*c31*a12*b32*b21*c12+a23*c31*a12*b32*c21*b12+2*a23*a32*c12*b32*b21*c11-a23*a32*c12*b32*c21*b11-3*a23*a32*c12*b31*c22*b11+3*a23*a32*c12*b22*c31*b11-a23*a32*c12*b21*c32*b11+2*a23*a32*b12*c32*c21*b11-3*a23*a32*b12*c31*b22*c11+3*a23*a32*b12*c22*b31*c11-a23*a32*b12*c21*b32*c11+2*a23*b32*c32*c11*a21*b12+2*a23*b32*c32*b11*a21*c12-a23*b32*c32*b11*c21*a12-a23*b32*c32*a11*b21*c12-3*a23*b32*c31*c12*b22*a11+3*a23*b32*c31*b12*c22*a11+3*a23*b32*c22*b11*a31*c12+3*a23*c32*b31*a12*c22*b11+3*a23*c32*b22*c11*a31*b12-3*a23*c32*b22*b11*a31*c12-2*a23*a22*b32*c11*c32*b11+a23*b22*a32*c11*c32*b11+a23*c22*a32*b11*b32*c11+a23*c22*b32*b11*c32*a11+b23*a31*c12*a21*c32*b12-2*b23*a31*a12*c32*b21*c12+a33*a22*c12*b22*c31*b11+3*a33*a22*c12*b21*c32*b11-3*a33*a22*b12*c32*b21*c11+a33*a22*b12*c31*b22*c11-2*a33*a22*b12*c31*c22*b11+a33*a22*b12*c22*b31*c11-3*a33*b22*c32*b11*a21*c12+3*a33*b22*c32*b11*c21*a12-3*a33*b22*c32*a11*c21*b12+a33*b22*c31*b12*c22*a11+a33*b22*c31*a12*c22*b11-2*a33*b22*c22*c11*a31*b12+a33*b22*c22*c11*b31*a12-2*a33*b22*c22*b11*a31*c12+a33*b22*c22*a11*b31*c12-3*a33*b22*c21*a12*b32*c11-3*a33*c22*b32*c11*a21*b12+3*a33*c22*b32*c11*b21*a12+3*a33*c22*b21*b12*c32*a11-3*a33*c22*b21*a12*c32*b11-a33*a22*c22*b11*b32*c11-a33*b22*c22*c11*b32*a11-a33*b22*c22*b11*c32*a11+b33*a21*c12*a32*c21*b12-b33*a21*c12*a31*c22*b12+2*b33*a21*c12*a22*c31*b12+b33*a21*a12*c32*b21*c12+b33*a21*a12*c32*c21*b12-2*b33*a21*a12*c21*b32*c12+b33*b21*c12*a32*c21*a12-b33*b21*c12*a31*c22*a12-b33*b21*c12*a22*c31*a12+2*b33*c21*b12*a31*c22*a12-b33*c21*b12*a22*c31*a12+2*b33*c21*a12*a22*b31*c12+3*b33*a22*c32*a11*c21*b12+b33*a22*c31*c12*b22*a11+b33*a22*c31*b12*c22*a11+b33*a22*c31*a12*b22*c11+b33*a22*c31*a12*c22*b11+b33*a22*c22*c11*a31*b12-2*b33*a22*c22*c11*b31*a12-2*b33*a22*c22*a11*b31*c12+3*b33*a22*c21*c12*a32*b11-2*b33*b22*a12*c31*c22*a11+b33*b22*a12*c22*a31*c11+3*b33*b22*a12*c21*a32*c11+3*b33*c22*a32*c11*a21*b12-3*b33*c22*a32*c11*b21*a12-3*b33*c22*a32*b11*a21*c12+3*b33*c22*a32*a11*b21*c12-3*b33*c22*a21*b12*c32*a11+3*b33*c22*a21*a12*c32*b11+2*b33*a22*c22*c11*b32*a11-b33*a22*c22*b11*c32*a11-b33*b22*c22*a11*a32*c11+2*c33*a21*b12*a22*b31*c12+c33*a21*a12*b32*b21*c12-c33*a21*a12*b31*b22*c12-2*c33*a21*a12*b21*c32*b12-c33*b21*b12*a31*a22*c12-c33*b21*b12*a31*c22*a12+2*c33*b21*b12*a22*c31*a12-c33*b21*a12*a22*b31*c12-c33*c21*b12*a22*b31*a12-3*c33*a22*b32*c11*b21*a12+3*c33*a22*b32*b11*c21*a12+3*c33*a22*b32*a11*b21*c12-3*c33*a22*b32*a11*c21*b12+c33*a22*b31*c12*b22*a11+c33*a22*b31*b12*c22*a11+c33*a22*b31*a12*b22*c11+c33*a22*b22*c11*a31*b12+c33*a22*b22*b11*a31*c12-2*c33*a22*b22*b11*c31*a12-3*c33*a22*b21*c12*a32*b11+3*c33*a22*b21*b12*a32*c11-3*c33*b22*a32*c11*a21*b12+3*c33*b22*a32*b11*a21*c12-3*c33*b22*a21*c12*b32*a11-2*c33*b22*a12*b31*c22*a11-3*c33*c22*b12*a32*b21*a11+3*c33*c22*b12*a21*b32*a11-3*c33*c22*a12*b32*a21*b11+3*c33*c22*a12*b21*a32*b11-c33*a22*b22*c11*a32*b11-c33*a22*c22*b11*b32*a11-c33*b22*c22*a11*a32*b11-b23*a32*c32*b11*a21*c12-b23*a32*c32*a11*c21*b12+3*b23*a32*c31*b12*a22*c11-3*b23*a32*c31*b12*c22*a11-3*b23*a32*c22*c11*b31*a12+3*b23*a32*c22*a11*b31*c12-b23*a32*c21*c12*b32*a11-b23*a32*c21*a12*b32*c11+2*b23*a32*c12*a21*b32*c11-3*b23*b32*c12*a31*c22*a11+3*b23*b32*c12*a22*c31*a11-b23*b32*c12*a21*c32*a11-b23*b32*a12*c32*a21*c11+2*b23*b32*a12*c32*c21*a11+3*b23*c32*a31*c12*a22*b11-3*b23*c32*a31*b12*a22*c11-3*b23*c32*a31*a12*c22*b11+3*b23*c32*a22*c11*b31*a12+b23*a22*a32*c11*c32*b11-2*b23*b22*a32*c11*c32*a11+b23*c22*a32*c11*b32*a11+b23*c22*a32*b11*c32*a11-2*c23*a31*b12*a32*b21*c12-c23*a31*b12*a22*b31*c12-2*c23*a31*a12*b32*c21*b12-c23*a31*a12*b31*b22*c12+2*c23*a31*a12*b31*c22*b12+c23*a31*a12*b21*c32*b12+c23*b31*b12*a32*a21*c12-2*c23*b31*b12*a32*c21*a12-c23*b31*b12*a22*c31*a12+c23*b31*b12*a21*c32*a12-c23*a32*b32*c11*a21*b12-c23*a32*b32*c11*b21*a12-c23*a32*b32*b11*a21*c12+2*c23*a32*b32*b11*c21*a12-c23*a32*b32*a11*b21*c12+2*c23*a32*b32*a11*c21*b12+3*c23*a32*b31*c12*a22*b11-3*c23*a32*b31*c12*b22*a11-3*c23*a32*b31*b12*a22*c11+3*c23*a32*b31*a12*b22*c11+3*c23*a32*b22*a11*c31*b12-c23*a32*b21*b12*c32*a11-c23*a32*b21*a12*c32*b11-3*c23*b32*a31*c12*a22*b11+3*c23*b32*a31*c12*b22*a11-3*c23*b32*a31*a12*b22*c11+3*c23*b32*a22*b11*c31*a12-3*c23*b32*a22*a11*c31*b12-c23*b32*a21*b12*c32*a11-c23*b32*a21*a12*c32*b11+2*c23*b32*a12*b21*c32*a11-3*c23*c32*b12*a31*b22*a11-3*c23*c32*a12*b31*a22*b11+3*c23*c32*a12*b22*a31*b11+c23*a22*a32*b11*b32*c11+c23*b22*a32*c11*b32*a11-a33*a21*c12*b22*c31*b12-a33*b21*c12*a22*c31*b12+a33*b21*a12*c32*c21*b12+2*a33*b21*a12*c31*b22*c12-a33*b21*a12*c31*c22*b12-a33*b21*a12*c22*b31*c12-a33*c21*b12*a22*b31*c12-a33*c21*a12*b31*b22*c12+2*a33*c21*a12*b31*c22*b12-a33*c21*a12*b22*c31*b12+c33*a21*b12*a32*b21*c12-c33*a21*b12*a31*b22*c12,-3*a23*b33*b21*c11*c31*a12+2*a23*c23*b32*c11*b31*a11-3*c23*b33*a21*c11*a31*b12-2*c13*a23*a31*b31*b22*c11-3*a13*c23*a31*b21*c32*b11-a13*b23*c21*a31*c31*b12+2*a23*c33*a11*b22*c31*b11-3*c13*c23*b31*a32*a21*b11+3*b23*c33*a21*a11*b31*c12+c13*c23*a21*b31^2*a12-a33*c33*b21*b11*c21*a12-3*a13*a33*b21*c22*b31*c11-a23^2*c32*b11^2*c31-3*b13*a33*a21*c31*b22*c11-3*b13*b23*a31*c32*c21*a11-c23*a33*a11*b31*b22*c11-c13*b23*a31^2*c22*b11-2*a23*c33*a11*b21*c32*b11-b13*c13*b31*c32*a21^2+2*b13*a23*a22*c31^2*b11+a13^2*c21*b31*c31*b22+a13*b13*a21*c31^2*b22+3*c13*a33*a21*b22*c31*b11-2*a33*c33*b22*c11*b21*a11+a23*c33*a11*b32*c21*b11+3*c13*b23*a31*b32*c21*a11-3*b23*c33*a21*b11*a31*c12+c13*c23*b21*a31^2*b12+2*b13*c33*a21^2*c31*b12-b13*c33*a21^2*b31*c12-b13*b33*a21*c32*c21*a11-2*a13*b33*b21*c21*c31*a12+3*c23*b33*a21*b11*a31*c12-a33*c33*a21*b11*b21*c12-3*a13*c23*b31*a32*b21*c11-a33*b33*b22*c11^2*a21+a33*c33*a11*b21^2*c12+2*a13*c33*a21*b21*c32*b11+c13^2*a21*a31*b22*b31+a23*b23*a32*c11^2*b31+a23*b23*b32*c11^2*a31+2*c13*a23*a22*b31^2*c11-c13*a23*b31^2*c22*a11+2*c23*b33*b11*a31*c22*a11+c13*b33*a21^2*c32*b11+2*a33*c33*a21*b12*c21*b11-2*a23*c33*a22*c31*b11^2+2*a23*c33*a21*c32*b11^2+b13*c13*b21*c22*a31^2+b13*c13*c21*b22*a31^2+3*b13*b33*a21*c31*c22*a11-3*c23*c33*b21*a12*a31*b11+3*a13*b33*a21*c31*b22*c11-3*b13*a33*c21*a22*b31*c11-2*b13*a33*b21*c21*a31*c12-b23*c23*a32*b11*c31*a11+b23*a33*a11*c32*c21*b11+b33^2*a21*c12*c21*a11-b33^2*a22*c11*c21*a11+a13*c13*a21*c31*b21*b32+2*b13*c23*a21*a31*c31*b12-3*c13*a23*a31*b32*c21*b11+2*c13*b23*b21*a31*a12*c31+a23^2*b12*c31^2*b11-b23^2*a31*c11*c31*a12+b23^2*a32*c11*c31*a11+b23*c23*a31*c11*b31*a12-b13*a23*b22*c31^2*a11+a23*b33*a11*c32*b21*c11+2*a23*b33*a11*c22*b31*c11+2*a23*b23*c32*b11*c31*a11-b33^2*c22*a11*a21*c11+b33*c33*c11*a21^2*b12+a23*a33*c11*b32*c21*b11-c13^2*a21*b31^2*a22-2*a13*c33*b21*c21*b31*a12+c13*c33*b32*a21^2*b11+2*c23*b33*b32*c21*a11^2+b13^2*c31*c32*a21^2+3*a13*b23*c31*a21*b32*c11+b13*a33*a21*c21*b31*c12+a33^2*b21*c12*c21*b11-a33^2*b22*c11*c21*b11+b23^2*a12*c31^2*a11-a23*b33*a32*b21*c11^2+a23*b33*a31*b22*c11^2-a13^2*c21*c22*b31^2+c13*b23*b31*a22*c31*a11+3*c13*a33*c21*b31*a22*b11-a23*c23*b32*b11*c31*a11+c23*a33*a11*b32*b21*c11-2*c13*b23*b21*a31^2*c12+3*a13*b33*b21*c22*a31*c11+2*c23*a33*a11*b31*c22*b11-c23*a33*a11*b22*c31*b11+b13*c13*a21*a31*c21*b32+2*c13*b33*a21^2*b31*c12-b23^2*c32*a11^2*c31+c23^2*b12*a31^2*b11+c23^2*a12*b31^2*a11+a23^2*c32*b11*b31*c11-a23*b23*b11*c31^2*a12+a33*b33*a11*c21^2*b12-a33*b33*a22*c11^2*b21+c13*b33*a21*b21*c31*a12+a23*b33*c11*a32*c21*b11+2*a13*c33*b21*b32*c21*a11+c13*c33*a32*b21^2*a11-3*a13*a23*b31*c32*c21*b11-b33^2*c12*a21^2*c11-b33^2*a12*c21^2*a11+b33^2*a22*c11^2*a21+a23*a33*c31*c22*b11^2-a23^2*b31*c12*c31*b11+a23^2*c12*b31^2*c11-b13^2*a21*c31^2*a22+c33^2*b22*a11^2*b21+3*a13*b23*b31*c21*a32*c11+c13^2*b31*b32*a21^2-b13*c13*c31*b32*a21^2-b13^2*a21*a31*c21*c32+b13^2*a21*a31*c22*c31-2*a13*b13*a21*c31*c32*b21-2*a13*c33*a21*b21*c31*b12-c13*c33*b31*b12*a21^2-b23*c33*b11*a31*c22*a11-c13*a33*b21^2*c31*a12-a23^2*b32*c11^2*b31+b13*a33*b21*c21*c31*a12-a13*c33*b21*a32*c21*b11+3*a13*c33*b21*a22*b31*c11-c13*c33*a31*a12*b21^2+b33^2*c22*a11^2*c21-c33^2*b12*a21^2*b11-c33^2*a12*b21^2*a11+c33^2*a22*b11^2*a21-a13*b13*b21*a31*c22*c31+a13*b13*b21*c31*c21*a32+2*c13*b33*a21*a32*b21*c11-a33^2*b12*c21^2*b11+a33^2*b22*c11^2*b21+a33^2*c22*b11^2*c21-a13*c23*b21*a31*b31*c12+c33^2*a21*b11*b21*a12+c33^2*a21*b12*b21*a11+a13*b13*a21*c31*c21*b32-a23*c33*a11*b31*b22*c11+c13*a33*a21*b21*c31*b12-a13*b33*c21^2*a31*b12+a13*c33*a32*b21^2*c11-a23*b33*a11*c31*b22*c11+a13*c13*a21*c22*b31^2-a23*c33*a32*c21*b11^2+2*a13*c23*b31^2*c22*a11+a13*c23*a21*b31^2*c12-b13*b23*a22*c31^2*a11+b13*b23*a21*c31^2*a12-b13*b33*a31*a12*c21^2+b13*c33*a21^2*b32*c11+b13*c23*a31*a22*b31*c11-a33*c33*a21*b12*b21*c11+c13^2*b21*a31*b31*a22-a23*b23*a11*c31^2*b12+c13*a23*a31*b31*c22*b11-a23^2*b31*c11*c31*b12+a23^2*b32*c11*c31*b11-a33*c33*a22*b11^2*c21-a33^2*c22*b11*b21*c11+a33*b33*b11*c21^2*a12+b23*c33*b11*a32*a21*c11-c23^2*a32*b11^2*a31-c23^2*b32*a11^2*b31-a33^2*c12*b21^2*c11+b13*b23*a31*c31*c22*a11-3*b23*c33*a21*c11*b31*a12-2*c13*a33*a32*b21^2*c11+b23*b33*c11*a32*c21*a11-b23*b33*c11*a31*c22*a11-2*c13*b33*a21^2*b32*c11+b13*b23*c21*a31^2*c12-b13*c23*a31^2*b22*c11-a33*c33*c22*b11^2*a21+a33^2*b21*c11*c21*b12+2*b23*c33*b21*c32*a11^2-b23^2*a31*c12*c31*a11-3*b13*c33*b21*a31*a22*c11+3*b13*c33*b21*a31*c22*a11+b23*c33*b11*a32*c21*a11-b13*a23*b21*c31*c12*a31-a23*c23*a11*b31^2*c12+a23*c23*a32*b11^2*c31-3*a23*b33*c21*a11*c31*b12+b13^2*a31*c21^2*a32+c23^2*b32*a11*a31*b11+a23*c33*a31*c22*b11^2+a33*c33*a22*b11*b21*c11-b23*a33*a21*b32*c11^2-b23*b33*a32*a21*c11^2-a13*c33*a21*b32*b21*c11-c13^2*a21*b31*b21*a32+a13*b23*a31*c31*c22*b11+b13*c13*a21*c31*b21*a32+b23*b33*c11*a21*c32*a11+2*a23*c33*b11*a22*b31*c11-3*c13*b23*b31*a32*c21*a11+2*c13*b23*a31^2*b22*c11-2*c23*b33*b31*c22*a11^2+c23*b33*b22*c31*a11^2-c23*b33*b21*c32*a11^2+3*b13*c23*c31*a21*b32*a11+a33*c33*c11*b21^2*a12+b33*c33*b11*a21^2*c12-a33*c33*b21*a11*c21*b12+a33*c33*b22*c11*a21*b11-a23*c23*c11*b31^2*a12-2*a23*b33*a22*b31*c11^2-3*b23*c33*c21*a11*a31*b12-c13*c23*a22*b31^2*a11-b13*c13*a21*a31*c31*b22-c13*b33*a21^2*c31*b12-a23*b23*c32*c11*a31*b11-2*a23*c23*a31*b12*c31*b11-a13^2*b21*c31^2*b22+a13^2*c31*c32*b21^2+a13^2*b31*c21^2*b32+a23*c23*a31*b12*b31*c11+a23*c23*a31*b11*b31*c12-b13*c13*c21*a31*b31*a22+a13*a23*b31*c31*b22*c11-a13*a23*b21*c31*c12*b31-3*a13*c33*b21*a31*c22*b11-c13^2*a21*a31*b21*b32+3*c13*c23*a31*b32*a21*b11+a23*a33*b31*b22*c11^2-a23*a33*c32*c21*b11^2+2*b23*c23*a32*c11*a31*b11-b23*c23*b11*a31^2*c12+b23*c23*b32*a11^2*c31+b23*c23*c32*a11^2*b31+a23*c23*c32*b11^2*a31-a23*a33*b32*b21*c11^2-c13*b23*a21*a31*c31*b12-c13*c23*b21*a31*a12*b31+c13*a23*a31*b22*c31*b11+3*c13*a23*a31*b21*c32*b11+b23^2*c12*a31^2*c11+3*a23*c33*b21*b11*a31*c12-b23^2*a32*c11^2*a31+b13*c33*b21*a31*a12*c21+b33*c33*c22*a11*a21*b11+a23*a33*c11*b21*c32*b11-2*c13*a33*b21*c21*a31*b12+3*c23*a33*b21*a11*b31*c12+2*a23*b33*a21*b32*c11^2-2*a13*c23*c21*b31^2*a12+a13*a33*c32*b21^2*c11+2*a33*b33*a21*c12*b21*c11-b13^2*c21*c22*a31^2-3*b13*a23*c31*b32*c21*a11+2*b13*a23*a21*c31*c12*b31-3*a13*b23*a31*c21*b32*c11-3*b13*c23*b31*a21*c32*a11-a23*c23*b32*c11*a31*b11+3*c13*b33*b21*a22*c31*a11-3*c13*b33*c21*a31*a22*b11+2*b23*a33*a11*c31*b22*c11-b23*a33*a11*c31*c22*b11+3*b23*c33*c21*a12*a31*b11-2*c23*a33*b11*a32*b21*c11-c13*c23*b22*a31^2*b11+2*b23*a33*c11*a31*c22*b11-b23*a33*c11*a22*c31*b11-2*c23*a33*a11*b32*c21*b11+c13*b23*c21*a31^2*b12-b13*a33*b21*c32*c21*a11-c13^2*b21*b22*a31^2+b13*b23*a31*c31*a22*c11+a33*b33*c22*c11*b21*a11-b13*a33*a21*c32*b21*c11-3*b23*a33*a21*c11*c31*b12+c13^2*a31*b21^2*a32+2*b23*a33*a32*b21*c11^2-2*b23*a33*a31*b22*c11^2-b23*b33*c11*a22*c31*a11-3*b23*b33*a21*c12*c31*a11+3*b23*b33*a21*c11*c31*a12+2*c13*a33*b21^2*a31*c12+2*b23*c33*a11*a31*b22*c11-2*b23*c33*a11*a32*b21*c11+c13*a33*b21^2*c32*a11+b13*a23*a31*c31*b22*c11+2*a13*b23*b21*c31*c12*a31-b13*b23*a21*c31*c12*a31+c23*c33*b11*a21*b32*a11+b23*c23*a31*b11*c31*a12+a13*b13*b21*c31^2*a22-a13*b13*a31*c21^2*b32-a13*b13*b31*c21^2*a32-a13*c13*a31*c32*b21^2-a13*c13*c31*b21^2*a32+a13*c13*c21*b31^2*a22-a13*a23*b22*c31^2*b11-a13*a23*c22*b31^2*c11+a13*a23*b21*c31^2*b12+a13*a23*c21*b31^2*c12-a13*b23*a22*c31^2*b11+2*a13*b23*b22*c31^2*a11+a13*b23*a21*c31^2*b12-2*a13*b23*b21*c31^2*a12-a13*c23*a22*b31^2*c11-a13*a33*c31*c12*b21^2+a13*a33*b32*c21^2*b11-a13*a33*b31*b12*c21^2+a13*b33*a32*c21^2*b11-2*a13*b33*b32*c21^2*a11+2*a13*b33*c21^2*b31*a12-2*a13*c33*b21^2*c32*a11+2*a13*c33*b21^2*c31*a12-a13*c33*b21^2*a31*c12-a13^2*b21*b31*c21*c32+a13^2*b21*b31*c22*c31-a13^2*b21*c31*c21*b32-b13^2*a21*c31*c21*a32+b13^2*c21*a31*c31*a22-2*b13*a23*a21*c31^2*b12+b13*a23*b21*c31^2*a12-b13*b23*c22*a31^2*c11+2*b13*c23*a31^2*c22*b11-2*b13*c23*c21*a31^2*b12+b13*c23*b21*a31^2*c12-2*b13*a33*a32*c21^2*b11+b13*a33*b32*c21^2*a11-b13*a33*c21^2*b31*a12+2*b13*a33*c21^2*a31*b12+b13*b33*c32*a21^2*c11-b13*b33*c31*c12*a21^2+b13*b33*a32*c21^2*a11-2*b13*c33*a21^2*c32*b11-2*c13*a23*a21*b31^2*c12+c13*a23*c21*b31^2*a12+2*b13*c13*a21*b31*c31*a22-2*b13*c13*b21*a31*c21*a32-b13*c13*b21*a31*c31*a22-3*b13*a23*a31*c32*b21*c11-2*b13*a23*a31*c31*c22*b11+b13*a23*a31*c22*b31*c11-a13*b13*a21*b31*c22*c31+a13*b13*b21*a31*c21*c32-a13*b13*c21*a31*c31*b22+2*a13*b13*c21*a31*c22*b31-a13*b13*c21*b31*c31*a22+a13*c13*a21*b31*c32*b21-a13*c13*a21*b31*c31*b22-2*a13*c13*a21*b31*c21*b32+2*a13*c13*b21*a31*c31*b22-a13*c13*b21*a31*c22*b31+a13*c13*b21*a31*c21*b32+a13*c13*b21*b31*c21*a32-a13*c13*b21*b31*c31*a22-a13*c13*c21*a31*b22*b31+a13*a23*b31*c31*c22*b11-3*a13*a23*c31*b32*b21*c11+3*a13*a23*c31*b32*c21*b11+3*a13*a23*b31*c32*b21*c11-a13*a23*c21*b31*b12*c31+3*a13*b23*a31*c32*c21*b11-2*a13*b23*a31*c31*b22*c11+a13*b23*a31*c22*b31*c11-3*a13*b23*b31*c32*a21*c11+a13*b23*b31*c31*a22*c11-2*a13*b23*b31*c31*c22*a11-3*a13*b23*c31*a32*c21*b11-a13*b23*a21*c31*c12*b31-a13*b23*c21*a31*b31*c12+2*a13*b23*c21*b31*c31*a12+3*a13*c23*a31*b32*b21*c11+a13*c23*a31*b31*b22*c11-2*a13*c23*a31*b31*c22*b11+a13*c23*a31*b22*c31*b11+a13*c23*b31*a22*c31*b11+3*a13*c23*b31*a21*c32*b11-2*a13*c23*b31*b22*c31*a11-3*a13*c23*c31*b32*a21*b11+3*a13*c23*c31*b21*a32*b11-a13*c23*a21*b31*b12*c31-a13*c23*b21*a31*c31*b12+2*a13*c23*b21*b31*c31*a12+2*a13*c23*c21*b31*b12*a31-a13*a33*b21*c32*c21*b11+3*a13*a33*b21*c31*c22*b11-a13*a33*b21*c21*b32*c11+a13*a33*b21*c21*c31*b12+a13*a33*b21*c21*b31*c12+3*a13*a33*c21*b31*b22*c11-3*a13*a33*c21*b22*c31*b11-a13*b33*a21*c32*b21*c11-a13*b33*a21*c32*c21*b11-3*a13*b33*a21*c31*c22*b11+2*a13*b33*a21*c21*b32*c11+2*a13*b33*b21*c32*c21*a11-3*a13*b33*b21*c31*a22*c11-a13*b33*b21*c21*a32*c11-3*a13*b33*c21*a31*b22*c11+3*a13*b33*c21*a22*c31*b11+a13*b33*a21*c31*c12*b21+a13*b33*a21*c21*c31*b12-2*a13*b33*a21*c21*b31*c12+a13*b33*b21*c21*a31*c12-a13*c33*a21*b32*c21*b11-3*a13*c33*a21*b31*b22*c11+3*a13*c33*a21*b31*c22*b11-3*a13*c33*c21*b31*a22*b11+3*a13*c33*c21*b22*a31*b11+a13*c33*a21*b31*b12*c21+a13*c33*a21*b21*b31*c12+a13*c33*b21*c21*a31*b12-b13*c13*a21*a31*c22*b31+b13*c13*a21*a31*c32*b21+b13*c13*a21*b31*c21*a32+c23*b33*b11*a32*a21*c11-2*c23*b33*b11*a32*c21*a11-c23*b33*b11*a31*a22*c11-c23*b33*b11*a22*c31*a11+c23*b33*b11*a21*c32*a11-2*c23*b33*a11*a21*b32*c11+2*c23*b33*a11*a22*b31*c11-c23*b33*a11*a31*b22*c11+3*b23*a33*c21*a11*c31*b12-3*b23*b33*c21*a12*a31*c11+3*b23*b33*c21*a11*a31*c12-b23*c33*b11*a31*a22*c11+2*b23*c33*b11*a22*c31*a11-2*b23*c33*b11*a21*c32*a11+b23*c33*a11*a21*b32*c11-b23*c33*a11*a22*b31*c11+3*b23*c33*a21*c11*a31*b12+2*c23*a33*b11*a31*b22*c11-c23*a33*b11*a22*b31*c11+c23*a33*b11*a21*b32*c11+c23*a33*a11*b21*c32*b11+3*c23*a33*a21*b12*b31*c11-3*c23*a33*a21*b11*b31*c12-3*c23*a33*b21*c11*b31*a12+3*c23*a33*b21*b11*c31*a12-3*c23*a33*b21*a11*c31*b12+3*b13*a23*a31*c21*b32*c11+3*b13*a23*b31*c32*c21*a11-2*b13*a23*b31*c31*a22*c11+b13*a23*b31*c31*c22*a11-3*b13*a23*b31*c21*a32*c11+3*b13*a23*c31*a32*b21*c11+2*b13*a23*c21*a31*c31*b12-b13*a23*c21*a31*b31*c12-b13*a23*c21*b31*c31*a12+3*b13*b23*a31*c32*a21*c11-3*b13*b23*c31*a32*a21*c11+3*b13*b23*c31*a32*c21*a11-b13*b23*c21*a31*a12*c31-2*b13*c23*a31*a22*c31*b11-3*b13*c23*a31*a21*b32*c11-2*b13*c23*a31*b31*c22*a11+b13*c23*a31*b22*c31*a11+3*b13*c23*a31*b21*c32*a11+3*b13*c23*b31*a32*a21*c11+b13*c23*b31*a22*c31*a11-3*b13*c23*c31*a32*b21*a11-b13*c23*a21*a31*b31*c12-b13*c23*a21*b31*c31*a12-b13*c23*b21*a31*a12*c31+2*b13*c23*c21*a31*a12*b31+2*b13*a33*a21*c32*c21*b11+a13*b13*a21*b31*c21*c32-c13*a33*a21*b21*c32*b11+2*c13*a33*b21*a32*c21*b11-3*c13*a33*b21*a22*c31*b11-c13*a33*b21*b32*c21*a11+3*c13*a33*b21*b31*c22*a11-3*c13*a33*c21*b31*b22*a11+c13*a33*a21*b31*b12*c21-2*c13*a33*a21*b21*b31*c12+c13*a33*b21*c21*b31*a12-c13*b33*a21*a32*c21*b11+3*c13*b33*a21*a31*c22*b11+2*c13*b33*a21*b32*c21*a11-3*c13*b33*a21*b22*c31*a11-c13*b33*a21*b21*c32*a11-c13*b33*b21*a32*c21*a11-3*c13*b33*b21*a31*c22*a11+3*c13*b33*c21*a31*b22*a11-2*c13*b33*a21*b21*a31*c12-2*c13*b33*a21*c21*b31*a12+c13*b33*a21*c21*a31*b12+c13*b33*b21*a31*a12*c21-c13*c33*a21*b32*b21*a11+3*c13*c33*a21*b31*b22*a11-3*c13*c33*a21*b22*a31*b11-c13*c33*a21*b21*a32*b11+c13*c33*a21*b21*b31*a12+c13*c33*a21*b21*a31*b12+3*c13*c33*b21*a31*a22*b11-3*c13*c33*b21*a22*b31*a11+a23*b23*a31*c11*c31*b12+a23*b23*a31*c12*c31*b11-2*a23*b23*a31*c12*b31*c11+a23*b23*b31*c11*c31*a12+a23*b23*b31*c12*c31*a11-a23*b23*a32*c11*c31*b11-a23*b23*b32*c11*c31*a11-a23*b23*c32*c11*b31*a11+a23*c23*b31*b11*c31*a12+a23*c23*b31*a11*c31*b12-a23*c23*a32*b11*b31*c11-a23*c23*c32*b11*b31*a11-a23*a33*c11*b31*c22*b11-a23*a33*c11*b22*c31*b11-3*a23*a33*b21*c12*c31*b11+3*a23*a33*b21*c11*c31*b12-3*a23*a33*c21*b12*b31*c11+3*a23*a33*c21*b11*b31*c12-a23*b33*c11*a31*c22*b11+2*a23*b33*c11*a22*c31*b11-2*a23*b33*c11*a21*c32*b11+a23*b33*a11*c32*c21*b11-a23*b33*a11*c31*c22*b11-2*a23*b33*a11*c21*b32*c11+3*a23*b33*b21*c12*c31*a11+3*a23*b33*c21*c11*a31*b12-3*a23*b33*c21*b11*a31*c12+3*a23*b33*c21*b11*c31*a12+a23*c33*b11*a32*b21*c11-a23*c33*b11*a31*b22*c11-2*a23*c33*b11*a21*b32*c11+a23*c33*a11*b32*b21*c11-a23*c33*a11*b31*c22*b11-3*a23*c33*b21*c11*a31*b12+3*a23*c33*b21*c11*b31*a12-3*a23*c33*b21*a11*b31*c12-3*a23*c33*c21*b11*b31*a12+3*a23*c33*c21*b12*b31*a11+b23*c23*a31*a11*b31*c12+b23*c23*a31*a11*c31*b12-2*b23*c23*b31*a12*c31*a11-b23*c23*a32*c11*b31*a11-b23*c23*b32*a11*a31*c11-b23*c23*c32*a11*a31*b11-2*b23*a33*c11*a32*c21*b11+b23*a33*c11*a21*c32*b11+3*b13*a33*a21*c22*b31*c11-b13*a33*a21*c21*b32*c11+3*b13*a33*b21*c31*a22*c11-3*b13*a33*b21*c31*c22*a11+2*b13*a33*b21*c21*a32*c11+3*b13*a33*c21*b22*c31*a11+b13*a33*a21*c31*c12*b21-2*b13*a33*a21*c21*c31*b12-3*b13*b33*a21*c22*a31*c11-b13*b33*a21*c21*a32*c11+b13*b33*a21*c21*c31*a12+b13*b33*a21*c21*a31*c12+3*b13*b33*c21*a31*a22*c11-3*b13*b33*c21*a22*c31*a11-b13*c33*a21*a32*b21*c11+2*b13*c33*a21*a32*c21*b11+3*b13*c33*a21*a31*b22*c11-b13*c33*a21*b32*c21*a11-3*b13*c33*a21*b31*c22*a11+2*b13*c33*a21*b21*c32*a11-b13*c33*b21*a32*c21*a11-3*b13*c33*c21*a31*b22*a11+3*b13*c33*c21*a22*b31*a11-2*b13*c33*a21*b21*c31*a12+b13*c33*a21*b21*a31*c12+b13*c33*a21*c21*b31*a12-2*b13*c33*a21*c21*a31*b12+3*c13*a23*b31*a32*c21*b11-2*c13*a23*b31*a22*c31*b11+c13*a23*b31*b22*c31*a11-3*c13*a23*b31*b21*c32*a11+3*c13*a23*c31*b32*b21*a11-3*c13*a23*c31*b21*a32*b11+2*c13*a23*a21*b31*b12*c31-c13*a23*b21*a31*c31*b12+2*c13*a23*b21*a31*b31*c12-c13*a23*b21*b31*c31*a12-c13*a23*c21*b31*b12*a31-2*c13*b23*a31*a22*b31*c11+c13*b23*a31*a22*c31*b11-3*c13*b23*a31*a21*c32*b11+c13*b23*a31*b31*c22*a11-2*c13*b23*a31*b22*c31*a11+3*c13*b23*b31*a21*c32*a11-3*c13*b23*c31*a21*b32*a11+3*c13*b23*c31*a32*a21*b11+2*c13*b23*a21*a31*b31*c12-c13*b23*a21*b31*c31*a12-c13*b23*c21*a31*a12*b31-3*c13*c23*a31*b32*b21*a11+c13*c23*a31*b31*a22*b11+c13*c23*a31*b31*b22*a11+3*c13*c23*b31*a32*b21*a11-c13*c23*a21*b31*b12*a31+2*c13*a33*a21*b32*b21*c11-c13*a33*a21*b32*c21*b11-3*c13*a33*a21*b31*c22*b11-2*b23*a33*a11*c32*b21*c11-b23*a33*a11*c22*b31*c11+b23*a33*a11*c21*b32*c11+3*b23*a33*a21*c12*c31*b11+3*b23*a33*c21*c11*b31*a12-3*b23*a33*c21*b11*c31*a12-3*b23*a33*c21*a11*b31*c12+b23*a33*a22*b31*c11^2+b23*b33*a31*a22*c11^2-b23*b33*c32*c21*a11^2+b23*b33*c31*c22*a11^2-b23*c33*b32*c21*a11^2+b23*c33*b31*c22*a11^2-2*b23*c33*b22*c31*a11^2+b23^2*c32*a11*a31*c11-b23*c23*c11*a31^2*b12+2*c23*a33*a32*c21*b11^2-2*c23*a33*a31*c22*b11^2+c23*a33*a22*c31*b11^2-c23*a33*a21*c32*b11^2-c23*c33*a32*a21*b11^2+c23*c33*a31*a22*b11^2-c23*c33*b32*b21*a11^2+c23*c33*b31*b22*a11^2-c23^2*a31*b12*b31*a11-c23^2*a31*b11*b31*a12+c23^2*a32*b11*b31*a11-b33*c33*b22*a11^2*c21-b33*c33*c22*a11^2*b21+b33^2*a21*c11*c21*a12-c33^2*a22*b11*b21*a11-c33^2*b22*a11*a21*b11+c23*b33*a11*a32*b21*c11-3*c23*b33*a21*b11*c31*a12+3*c23*b33*a21*a11*c31*b12-3*c23*b33*b21*a11*a31*c12+3*c23*b33*b21*a12*a31*c11+c23*c33*b11*a32*b21*a11-c23*c33*b11*a31*b22*a11-c23*c33*b11*a22*b31*a11-3*c23*c33*a21*b12*b31*a11+3*c23*c33*a21*b11*b31*a12+3*c23*c33*b21*a11*a31*b12-a33*b33*a21*c11*c21*b12-a33*b33*a21*c12*c21*b11-a33*b33*b21*c11*c21*a12-a33*b33*b21*c12*c21*a11+a33*b33*a22*c11*c21*b11+a33*b33*b22*c11*c21*a11+a33*b33*c22*c11*a21*b11-2*a33*b33*c22*b11*c21*a11+a33*c33*b22*b11*c21*a11+a33*c33*c22*b11*b21*a11-b33*c33*a21*c11*b21*a12-b33*c33*a21*b11*c21*a12-b33*c33*a21*a11*b21*c12-b33*c33*a21*a11*c21*b12+2*b33*c33*b21*a12*c21*a11-2*b33*c33*a22*c11*a21*b11+b33*c33*a22*b11*c21*a11+b33*c33*a22*c11*b21*a11+b33*c33*b22*a11*a21*c11,-c13^2*b31*a32*b21*a12+2*c33*b13*c21*a12*a31*b12+b13*c13*a31*a21*b32*c12+a33*b13*b21*a31*c12^2+a13*b13*c31*a32*c21*b12-a13^2*b31*c31*c22*b12+b13^2*c32*a22*c31*a11-a33*b33*c11*c12*a22*b11+a13*b13*a21*c32^2*b11+b33^2*c12*a11*a22*c11+3*a13*c33*b31*a12*c22*b11-c33*b13*a21*b12*c31*a12+3*c13*c33*a12*b22*a31*b11-3*c13*a23*a31*b11*c32*b12-a33*c33*b11*b12*c22*a11-2*b13*b23*a32*c11*c32*a11+a33*c13*c21*a31*b12^2-c13*c33*a22*a32*b11^2-2*a23*b33*b12*a32*c11^2+3*b13*b33*a12*c32*c21*a11-b13*a23*a32*b32*c11^2-b33^2*c12*a12*c21*a11-b33*c33*c11*b21*a12^2+2*b23*c33*a11*a12*b32*c11+a33*c33*c12*a22*b11^2+a33*c33*a12*c22*b11^2+3*b13*c23*a31*b12*a32*c11-b13*c13*b32*a31*c22*a11-2*a13*b13*c31*a21*b32*c12-a13^2*b21*c32^2*b11-a33*c13*b21*c12*b31*a12+a13*b13*b21*c32^2*a11-c13^2*b21*a32^2*b11-c13^2*a21*b32^2*a11+c13*c23*a32^2*b11^2+b23*a13*a31*b31*c12^2+3*a13*b33*c31*b12*c22*a11+3*b13*a33*c32*c11*a21*b12+b13*b23*a32^2*c11^2+b33*b13*c21*c31*a12^2-2*b33*c13*b21*c31*a12^2-c23*a33*c11*a31*b12^2+2*c23*a33*a11*c31*b12^2+3*b13*a23*b31*c11*a32*c12+2*b33*c13*b21*a12*a31*c12-3*c13*b33*a22*a11*b31*c12+b23*a13*b12*c31^2*a12+b23*c13*c12*a31^2*b12-c33*b13*b21*a12*a31*c12-c33*c13*a21*b12*b31*a12-a33*c33*b11*b12*a22*c11+a33*c33*b12*c11*b21*a12-a23*c33*b12*c11*b32*a11-b13^2*a31*c21*a32*c12+2*b13^2*c31*a32*a21*c12-b33*c33*b11*c21*a12^2+c33^2*b12*a11*a22*b11-b13*c13*a32*a22*b31*c11+a13*a33*b22*c11*c32*b11-2*a13*b13*a31*c32*c21*b12+3*b13*a33*c31*b12*a22*c11+b23*c13*b31*c31*a12^2+b23*a33*b12*a32*c11^2+a13*b13*c31*b32*c21*a12+a13*b13*c31*b21*c32*a12+a13*b13*b31*c31*c22*a12+2*b13*c13*a32*b31*c22*a11-3*b13*a33*c31*c12*a22*b11-3*b13*a33*c31*a12*b22*c11+c33*c13*b21*b31*a12^2-c33^2*b12*a12*a21*b11-c23*a33*b11*c12*b32*a11-b13*c23*c11*a32^2*b11-b13*c23*b32*c32*a11^2+3*c13*a23*b31*c12*b32*a11-a23*b33*c11*c12*b32*a11+2*a23*b33*c11*b12*c32*a11-b13^2*a21*c32^2*a11+c13^2*b22*a31^2*b12+c13^2*a22*b31^2*a12+2*b33*c33*a12*c11*a22*b11+a13*a33*c22*b11*b32*c11-2*b33*a13*b21*a31*c12^2+b33*b13*a21*a31*c12^2-a23*c13*a31*b12*b31*c12-a23*c13*b31*b12*c31*a12-c23*b13*a31*c12*b31*a12+a23*c13*a31*c31*b12^2+a23*c13*c12*b31^2*a12+b33*c33*a12*a11*b21*c12-3*b13*c33*a32*c11*a21*b12-2*c23*a33*b12*a11*b31*c12+a13^2*c22*b31^2*c12+a13^2*b22*c31^2*b12-2*c33*b13*c21*b31*a12^2+c33*c13*a21*a31*b12^2+3*a13*c33*b31*c12*b22*a11-3*a13*b23*a31*c12*c32*b11-b33*c33*a11*a12*b22*c11-b33*c33*a11*a12*c22*b11+2*a23*c33*b11*b12*a32*c11+a13^2*c32*b31*c22*b11+a13^2*c32*b22*c31*b11-b13^2*c31*a32*c21*a12-b13^2*c31*a21*c32*a12-a23*a33*c31*b12^2*c11+a23*b13*a31*b31*c12^2+2*a13*b13*c32*a22*b31*c11-3*b13*b33*a12*c32*a21*c11-2*a13*a23*b32*c11*c32*b11-c23*b13*a31*b12*c31*a12+c13*b33*a22*c11*b32*a11-c23*b33*a11*c12*a32*b11-b33*b13*c21*a12*a31*c12-b33*c13*a21*c12*a31*b12-a33*b33*c11*b12*c22*a11+a13^2*b32*c32*c21*b11+a13^2*b32*c31*b22*c11+2*a13^2*c31*b32*b21*c12-a13^2*c31*b32*c21*b12-a13^2*c21*b32^2*c11+b13*c13*a31*a32*c21*b12+b13*c13*a31*a22*b31*c12-3*a13*c33*b31*b12*c22*a11+b13^2*c22*a31^2*c12+b13^2*a22*c31^2*a12-b13^2*c21*a32^2*c11+2*b23*b13*a31*c12*c31*a12-b33*c33*a11*c12*a22*b11-b23*a13*a31*c12*c31*b12+3*a13*b33*c32*b11*a21*c12-a13*b13*c32*a22*c31*b11-a13*b13*c32*b31*c22*a11+2*a13*b13*c32*a31*b22*c11-b13^2*a31*c32*a21*c12+2*b13^2*a31*c32*c21*a12-b23*a33*c12*b11*c32*a11+b23*a33*c31*a12*c11*b12+2*b23*a33*c11*a12*c32*b11-2*c13*a33*a22*b11*b32*c11+b33*c33*a12*a11*c21*b12-2*a33*c33*b21*a12*b11*c12-b13^2*a31*c31*a22*c12-b13^2*a31*c31*c22*a12-a13*a33*b22*b32*c11^2+2*a13*b33*b22*a32*c11^2+c13^2*b32*a31*b22*a11+c13^2*b32*a22*b31*a11+2*a33*c13*a21*b12*b31*c12+3*b13*c23*c31*a12*a32*b11+3*c13*b23*b31*a12*a32*c11+a33*b33*c12*c11*a21*b12+a23*a33*c12*c32*b11^2+a23*a33*b12*b32*c11^2-a13*c23*a32*c32*b11^2-a13*c23*c11*b32^2*a11-a13*a33*c22*c32*b11^2+c33^2*a12*b11*b22*a11+c33*a13*a21*c31*b12^2+2*c23*b33*b11*c31*a12^2+c23*b33*c12*b32*a11^2-b13*c13*b32*a22*c31*a11-3*a13*b33*c12*a21*b32*c11+3*c13*c33*a12*b32*b21*a11+3*c13*a33*b32*a11*c21*b12+a13*b33*c22*c11*b32*a11-3*b13*a33*c12*a32*b21*c11+3*b13*a33*c12*a31*b22*c11-2*c23*b33*b12*c32*a11^2-c23*c33*b31*a12^2*b11+a13*c23*b32*b11*c32*a11-3*a13*a33*b12*c31*c22*b11+3*a13*c23*b31*c12*a32*b11+2*c23*a33*b11*b12*c32*a11+b33^2*a12*c11*c22*a11+b33*a13*a21*b31*c12^2+3*b13*c33*a12*b22*c31*a11+a23*c33*a12*c32*b11^2+2*b23*a33*a11*b31*c12^2-b23*a33*b11*a31*c12^2-2*a23*b33*c12*b11*c31*a12-3*b13*a23*b31*c12*c32*a11-3*c13*c33*b12*a32*b21*a11+c23*b33*a12*a11*b31*c12+b13*c13*b31*a32*c21*a12+a33^2*c12*b11*b22*c11+a33^2*b12*c11*c22*b11-c23*a33*b12*c11*b32*a11+a13*b13*a31*c31*b22*c12+a13*b13*a31*c31*c22*b12-2*c23*a33*a12*c32*b11^2-c23*b33*c11*b31*a12^2-3*a13*c33*b22*b11*c31*a12-c13*a23*a32*c32*b11^2-c13*a23*c11*b32^2*a11-c13*b23*c11*a32^2*b11-b13*c13*a32*a21*b32*c11-b13*c13*a32*a21*c32*b11-2*b13^2*c32*a31*a22*c11+b13^2*c32*a31*c22*a11-b13*c13*a31^2*c22*b12+c23*c33*a12*a32*b11^2-c23*c33*a31*b12^2*a11+a13*a23*b32^2*c11^2-3*a13*c23*b31*a12*c32*b11+b23*c33*a31*b12*a11*c12-c13^2*b31*a21*b32*a12+c13^2*a32*b32*a21*b11+c13^2*a32*b32*b21*a11+2*c23*a33*b11*a12*b32*c11+c23*a33*b31*a12*b11*c12+2*b23*c33*a11*c12*a32*b11-b23*c33*a11*b12*a32*c11+3*a13*b33*c12*a22*b31*c11-a13*c13*c32*b22*a31*b11+2*c23*c13*a31*b12*b31*a12-3*a13*c33*b31*c12*a22*b11-a13*b33*a22*b32*c11^2-a13*c33*a22*c32*b11^2+2*a13*c33*c22*a32*b11^2-2*c13*a33*b22*b11*c32*a11-3*b13*b33*c12*a31*a22*c11-a13^2*c31*b21*c32*b12+a13^2*b32*c32*b21*c11+c23*a33*b12*c11*b31*a12+c23*a33*b12*b11*a31*c12-a13*b13*b22*c31^2*a12-a13*b13*a22*c31^2*b12-a23*b33*c12*b11*c32*a11+a23*b33*c31*a12*c11*b12-2*a13^2*b32*c31*c22*b11+a13^2*b32*c22*b31*c11+3*c13*c33*b12*a32*a21*b11-a13*c13*b32*b21*c32*a11+3*b13*c33*a32*c11*b21*a12-3*b13*c33*a32*b11*c21*a12+b13*c23*a32*c11*b32*a11+b13*c23*a32*b11*c32*a11+b13*c13*a31*a32*b21*c12+a13*a23*c32^2*b11^2+2*c23*b33*a11*b12*a32*c11-c23*b33*a11*a12*b32*c11+2*c23*b33*a11*a12*c32*b11-c23*b33*a12*c11*a32*b11+b33*c13*c21*b31*a12^2-b33^2*c12*a12*a21*c11-2*c33*a13*c21*a31*b12^2+c33*b13*b21*c31*a12^2-a33*b33*c11*c12*b22*a11+c13^2*a32*b31*a22*b11-2*c13^2*a32*b31*b22*a11-a23*b33*a11*b31*c12^2+2*a23*b33*b11*a31*c12^2+2*b13*c13*b32*a31*a22*c11+2*b13*c13*b32*a21*c32*a11-3*a13*b33*c22*c11*b31*a12+2*b33*a13*b21*c12*c31*a12+2*b33*a13*c21*c12*a31*b12+c13*a33*b22*c11*b32*a11+c13*a33*c22*b11*b32*a11-c33^2*b12*a12*b21*a11+a13*b13*a31*c32*b21*c12-c33*a13*b21*c12*b31*a12+c23*b33*a31*b12*a11*c12-2*a13*c13*a31*b32*b21*c12+c13*c33*a22*b11*b32*a11+a33*b33*c12*c11*b21*a12+a33*b33*c12*b11*c21*a12-a13*b13*b32*c22*a31*c11-a13*b13*c32*a31*c22*b11-a33*c13*c21*b12*b31*a12-c13*b23*b32*c32*a11^2+2*c13*a33*a22*c32*b11^2-c13*a33*c22*a32*b11^2+b13*b23*c32^2*a11^2-3*b13*b33*a12*c31*c22*a11+3*b13*b33*a12*c22*a31*c11+c13*b33*c22*a11*a32*b11-3*c13*c33*b12*a31*a22*b11+3*b13*c33*a31*b12*c22*a11-b33*a13*c21*b12*c31*a12+3*b13*a23*c31*b12*c32*a11+c13*c23*b32^2*a11^2-b33^2*c12*c22*a11^2-a23*a13*b31^2*c12^2-a23*a13*c31^2*b12^2-b23*b13*a31^2*c12^2-b23*b13*c31^2*a12^2-c23*c13*a31^2*b12^2-c23*c13*b31^2*a12^2-a33^2*c12*c22*b11^2-a33^2*b12*b22*c11^2+a33^2*b21*c12^2*b11+a33^2*c21*b12^2*c11-b33^2*a12*a22*c11^2+b33^2*a21*c12^2*a11+b33^2*c21*a12^2*c11-c33^2*b12*b22*a11^2-c33^2*a12*a22*b11^2+c33^2*a21*b12^2*a11+c33^2*b21*a12^2*b11+a13*c13*b32^2*c21*a11+a13*c13*a21*b32^2*c11-a13*c13*b31^2*c22*a12-a13*c13*a22*b31^2*c12-a13*b23*a32*b32*c11^2-a13*b23*b11*c32^2*a11-2*a13^2*c32*b31*b22*c11-a13^2*b31*c21*b32*c12-a13^2*b31*c31*b22*c12+2*a13^2*b31*c32*c21*b12-a13^2*b31*c32*b21*c12-a23*a33*b31*c12^2*b11+a23*b13*b12*c31^2*a12+b13^2*a32*c32*a21*c11+b13^2*a32*c32*c21*a11+b13^2*a32*c31*a22*c11-2*b13^2*a32*c31*c22*a11+b13^2*a32*c22*a31*c11+b13*c13*a32^2*b21*c11+b13*c13*a32^2*c21*b11-b13*c13*a31^2*b22*c12-b13*a23*b11*c32^2*a11-b13*a33*b22*a32*c11^2+2*b13*a33*a22*b32*c11^2-b13*b33*a22*a32*c11^2-b13*b33*c22*c32*a11^2-b13*c33*b22*c32*a11^2+2*b13*c33*c22*b32*a11^2+2*c13*b33*b22*c32*a11^2-c13*b33*c22*b32*a11^2-c13*c33*b22*b32*a11^2-c13^2*a31*b32*a21*b12+2*c13^2*a31*b32*b21*a12-c13^2*a31*b31*a22*b12-c13^2*a31*b31*b22*a12-c13^2*a31*b21*a32*b12+2*c13^2*b31*a32*a21*b12+c13^2*a32*b22*a31*b11-2*c13^2*b32*a31*a22*b11+a23*b33*a12*b32*c11^2+2*a23*c33*c11*a31*b12^2-a23*c33*a11*c31*b12^2-2*a23*c33*c12*a32*b11^2-2*b23*a33*a12*b32*c11^2+b23*b33*c12*c32*a11^2+b23*b33*a12*a32*c11^2-b23*b33*a31*c12^2*a11-b23*b33*c31*a12^2*c11+2*b23*c33*c11*b31*a12^2-b23*c33*b11*c31*a12^2-2*b23*c33*c12*b32*a11^2+b23*c33*b12*c32*a11^2+c23*a13*a31*c31*b12^2+c23*a13*c12*b31^2*a12+c23*b13*c12*a31^2*b12+c23*b13*b31*c31*a12^2+c23*a33*c12*a32*b11^2+c23*c33*b12*b32*a11^2+a33*b33*b12*a22*c11^2+a33*b33*a12*b22*c11^2+a33*a13*b21*b31*c12^2+a33*a13*c21*c31*b12^2-2*a33*b13*a21*b31*c12^2-2*a33*c13*a21*c31*b12^2-a33*b33*a11*b21*c12^2-a33*b33*b11*a21*c12^2-a33*c33*c11*a21*b12^2-a33*c33*a11*c21*b12^2-a33^2*c12*b12*b21*c11-a33^2*c12*b12*c21*b11+b33*c33*b12*c22*a11^2+b33*c33*c12*b22*a11^2-2*a13*b13*a31*c22*b31*c12+a13*b13*a31*c21*b32*c12+a13*b13*b31*c32*a21*c12-2*a13*b13*b31*c32*c21*a12+a13*b13*b31*c31*a22*c12+a13*b13*b31*c21*a32*c12-2*a13*b13*c31*a32*b21*c12+a13*b13*c31*a21*c32*b12-a13*b13*a32*c32*b21*c11-a13*b13*a32*c32*c21*b11-a13*b13*a32*c31*b22*c11+2*a13*b13*a32*c31*c22*b11-a13*b13*a32*c22*b31*c11+2*a13*b13*a32*c21*b32*c11-a13*b13*b32*c32*a21*c11-a13*b13*b32*c32*c21*a11-a13*b13*b32*c31*a22*c11+2*a13*b13*b32*c31*c22*a11-a13*b13*c32*b22*c31*a11+a13*c13*a31*b32*c21*b12+a13*c13*a31*b31*b22*c12+a13*c13*a31*b31*c22*b12-2*a13*c13*a31*b22*c31*b12+a13*c13*a31*b21*c32*b12+a13*c13*b31*a32*b21*c12-2*a13*c13*b31*a32*c21*b12+a13*c13*b31*a22*c31*b12+a13*c13*b31*a21*b32*c12-2*a13*c13*b31*a21*c32*b12+a13*c13*b31*b32*c21*a12+a13*c13*b31*b22*c31*a12+a13*c13*b31*b21*c32*a12+a13*c13*c31*b32*a21*b12-2*a13*c13*c31*b32*b21*a12+a13*c13*c31*b21*a32*b12-a13*c13*a32*b32*b21*c11-a13*c13*a32*b32*c21*b11+2*a13*c13*a32*b31*b22*c11-a13*c13*a32*b31*c22*b11-a13*c13*a32*b22*c31*b11+2*a13*c13*a32*b21*c32*b11-a13*c13*b32*a31*b22*c11+2*a13*c13*b32*a31*c22*b11-a13*c13*b32*a22*b31*c11+2*a13*c13*b32*a22*c31*b11-a13*c13*b32*a21*c32*b11-a13*c13*b32*b31*c22*a11-a13*c13*b32*b22*c31*a11-a13*c13*c32*b31*a22*b11+2*a13*c13*c32*b31*b22*a11+3*b13*c33*a21*a12*c32*b11-3*b13*c33*a31*a12*c22*b11-3*b13*c33*a22*a11*c31*b12+b13*b33*a22*c11*c32*a11+b13*b33*c22*a11*a32*c11+3*b13*c33*a32*a11*c21*b12+3*b13*c33*a31*c12*a22*b11-3*b13*c33*a31*c12*b22*a11+3*a13*b23*a31*c11*b32*c12+3*a13*b23*b31*c12*c32*a11-3*a13*b23*b31*c11*a32*c12+3*a13*b23*c31*b12*a32*c11-3*a13*b23*c31*b12*c32*a11-3*a13*b23*c31*a12*b32*c11+3*a13*b23*c31*a12*c32*b11+a13*b23*a32*c11*c32*b11+a13*b23*b32*c11*c32*a11+3*a13*c23*a31*b11*c32*b12-3*a13*c23*a31*b12*b32*c11-3*a13*c23*b31*c12*b32*a11+3*a13*c23*b31*a12*b32*c11+3*a13*c23*c31*b12*b32*a11-3*a13*c23*c31*b11*a32*b12+a13*c23*a32*b11*b32*c11+3*a13*a33*c12*b32*b21*c11-3*a13*a33*c12*b32*c21*b11-3*a13*a33*c12*b31*b22*c11+3*a13*a33*c12*b22*c31*b11-3*a13*a33*b12*c32*b21*c11+3*a13*a33*b12*c32*c21*b11+3*a13*a33*b12*c22*b31*c11+3*a13*b33*c32*c11*b21*a12-3*a13*b33*c32*b11*c21*a12-3*a13*b33*c32*a11*b21*c12-3*a13*b33*c31*c12*b22*a11-3*a13*b33*c31*b12*a22*c11+3*a13*b33*c31*a12*b22*c11+3*a13*b33*c21*c12*b32*a11+a13*b33*a22*c11*c32*b11-2*a13*b33*b22*c11*c32*a11-2*a13*b33*c22*c11*a32*b11+a13*b33*c22*b11*c32*a11+3*a13*c33*b32*c11*a21*b12-3*a13*c33*b32*c11*b21*a12+3*a13*c33*b32*b11*c21*a12-3*a13*c33*b32*a11*c21*b12+3*a13*c33*b21*b12*c32*a11+3*a13*c33*b12*a22*c31*b11-3*a13*c33*b12*a21*c32*b11+a13*c33*a22*b11*b32*c11-2*a13*c33*b22*c11*a32*b11+a13*c33*b22*c11*b32*a11+a13*c33*b22*b11*c32*a11-2*a13*c33*c22*b11*b32*a11+b13*c13*a31*a22*c31*b12+b13*c13*a31*a21*c32*b12-2*b13*c13*a31*b32*c21*a12+b13*c13*a31*b31*c22*a12+b13*c13*a31*b22*c31*a12-2*b13*c13*a31*b21*c32*a12-2*b13*c13*b31*a32*a21*c12-2*b13*c13*b31*a22*c31*a12+b13*c13*b31*a21*c32*a12-2*b13*c13*c31*a32*a21*b12+b13*c13*c31*a32*b21*a12+b13*c13*c31*a21*b32*a12-b13*c13*a32*a31*b22*c11-b13*c13*a32*a31*c22*b11-b13*c13*a32*a22*c31*b11-b13*c13*a32*b32*c21*a11+2*b13*c13*a32*b22*c31*a11-b13*c13*a32*b21*c32*a11+2*b13*c13*c32*a31*a22*b11-b13*c13*c32*a31*b22*a11-b13*c13*c32*a22*b31*a11+3*b13*a23*a31*c12*c32*b11-3*b13*a23*a31*c11*b32*c12-3*b13*a23*c31*b12*a32*c11+3*b13*a23*c31*a12*b32*c11-3*b13*a23*c31*a12*c32*b11+b13*a23*a32*c11*c32*b11+b13*a23*b32*c11*c32*a11-3*b13*c23*a31*c12*a32*b11+3*b13*c23*a31*c12*b32*a11-3*b13*c23*a31*b12*c32*a11+3*b13*c23*b31*a11*c32*a12-3*b13*c23*b31*a12*a32*c11-3*b13*c23*c31*a11*b32*a12-3*b13*a33*c32*b11*a21*c12+3*b13*a33*c32*a11*b21*c12-3*b13*a33*c32*a11*c21*b12+3*b13*a33*c31*a12*c22*b11-3*b13*a33*c22*c11*a31*b12+3*b13*a33*c21*c12*a32*b11-2*b13*a33*a22*c11*c32*b11+b13*a33*b22*c11*c32*a11+b13*a33*c22*c11*a32*b11-2*b13*a33*c22*c11*b32*a11+b13*a33*c22*b11*c32*a11+3*b13*b33*c12*a32*a21*c11-3*b13*b33*c12*a32*c21*a11+3*b13*b33*c12*a22*c31*a11-3*b13*c33*a12*b21*c32*a11+b13*c33*a22*c11*a32*b11-2*b13*c33*a22*c11*b32*a11+b13*c33*a22*b11*c32*a11+b13*c33*b22*a11*a32*c11-2*b13*c33*c22*a11*a32*b11+3*c13*a23*a31*b12*b32*c11-3*c13*a23*b31*c12*a32*b11-3*c13*a23*b31*a12*b32*c11+3*c13*a23*b31*a12*c32*b11-3*c13*a23*c31*b12*b32*a11+3*c13*a23*c31*b11*a32*b12+c13*a23*a32*b11*b32*c11+c13*a23*b32*b11*c32*a11+3*c13*b23*a31*c12*a32*b11-3*c13*b23*a31*c12*b32*a11-3*c13*b23*a31*b12*a32*c11+3*c13*b23*a31*b12*c32*a11-3*c13*b23*b31*a11*c32*a12+3*c13*b23*c31*a11*b32*a12-3*c13*b23*c31*a12*a32*b11+c13*b23*a32*c11*b32*a11+c13*b23*a32*b11*c32*a11-2*c13*c23*a32*b11*b32*a11-3*c13*a33*b32*c11*a21*b12+3*c13*a33*b32*b11*a21*c12-3*c13*a33*b32*a11*b21*c12+3*c13*a33*b31*c12*a22*b11-3*c13*a33*b31*b12*a22*c11+3*c13*a33*b31*a12*b22*c11-3*c13*a33*b31*a12*c22*b11-3*c13*a33*b22*b11*a31*c12+3*c13*a33*b21*b12*a32*c11-3*c13*a33*b12*a32*c21*b11+3*c13*a33*b12*a31*c22*b11+c13*a33*b22*c11*a32*b11-3*c13*b33*a32*c11*b21*a12-3*c13*b33*a32*b11*a21*c12+3*c13*b33*a32*b11*c21*a12+3*c13*b33*a32*a11*b21*c12+3*c13*b33*a31*c12*b22*a11+3*c13*b33*a31*b12*a22*c11-3*c13*b33*a31*b12*c22*a11-3*c13*b33*a31*a12*b22*c11+3*c13*b33*a21*a12*b32*c11-3*c13*b33*a12*b32*c21*a11+3*c13*b33*a12*b31*c22*a11+c13*b33*a22*c11*a32*b11-2*c13*b33*a22*b11*c32*a11-2*c13*b33*b22*a11*a32*c11+3*c13*c33*b12*a22*b31*a11-3*c13*c33*a12*b32*a21*b11-3*c13*c33*a12*b31*b22*a11+c13*c33*b22*a11*a32*b11-a23*b33*c11*a12*c32*b11-2*a23*c33*b12*c11*b31*a12-2*a23*c33*b12*b11*a31*c12+a23*c33*b12*b11*c31*a12+a23*c33*b12*a11*b31*c12+2*a23*c33*b11*c12*b32*a11-a23*c33*b11*b12*c32*a11-a23*c33*b11*a12*b32*c11+a23*c33*b31*a12*b11*c12+2*a23*a13*b31*c12*c31*b12-a23*b13*a31*c12*c31*b12-a23*b13*b31*c12*c31*a12+a23*a33*c12*b12*b31*c11+a23*a33*c12*b12*c31*b11-a23*a33*c12*b11*b32*c11-a23*a33*b12*c11*c32*b11-2*a23*b33*c12*c11*a31*b12+a23*b33*c12*c11*b31*a12+a23*b33*c12*a11*c31*b12+2*a23*b33*c11*c12*a32*b11-b23*a13*b31*c12*c31*a12-b33*c33*a11*b12*a22*c11-b23*c13*a31*c12*b31*a12-b23*c13*a31*b12*c31*a12+b23*a33*c12*c11*a31*b12-2*b23*a33*c12*c11*b31*a12+b23*a33*c12*b11*c31*a12-2*b23*a33*c12*a11*c31*b12-b23*a33*c11*c12*a32*b11+2*b23*a33*c11*c12*b32*a11-b23*a33*c11*b12*c32*a11+b23*b33*c12*a12*a31*c11+b23*b33*c12*a12*c31*a11-b23*b33*c12*a11*a32*c11-b23*b33*a12*c11*c32*a11+b23*c33*a12*b11*a31*c12-2*b23*c33*a12*a11*b31*c12+b23*c33*a12*a11*c31*b12-b23*c33*a11*a12*c32*b11-b23*c33*a12*c11*a32*b11-2*b23*c33*a12*c11*a31*b12-c23*a13*b31*b12*c31*a12-2*c23*a33*b12*b11*c31*a12-c23*a33*b11*b12*a32*c11-2*c23*b33*a12*b11*a31*c12-2*c23*b33*a12*a11*c31*b12+c23*c33*b12*a12*a31*b11+c23*c33*b12*a12*b31*a11-c23*c33*b12*a11*a32*b11-c23*c33*a12*b11*b32*a11-c23*a13*a31*b12*b31*c12+c23*b33*a12*c11*a31*b12-a33*c33*b11*a12*b22*c11+2*a33*c33*b12*c11*b22*a11-a33*b33*c11*a12*c22*b11+2*a33*b33*c12*b11*c22*a11-a33*c33*b11*c12*b22*a11-a33*a13*b21*c12*c31*b12-a33*a13*c21*b12*b31*c12+2*a33*b13*a21*c12*c31*b12-a33*b13*b21*c12*c31*a12-a33*b13*c21*c12*a31*b12+2*a33*b13*c21*c12*b31*a12-a33*b13*c21*b12*c31*a12-a33*c13*b21*c12*a31*b12+2*a33*c13*b21*b12*c31*a12+a33*b33*c12*a11*c21*b12-2*a33*b33*c21*a12*c11*b12+a33*c33*b12*b11*a21*c12+a33*c33*b12*b11*c21*a12+a33*c33*b12*a11*b21*c12-b33*a13*a21*c12*c31*b12-b33*a13*c21*c12*b31*a12-b33*b13*a21*c12*c31*a12-b33*c13*a21*c12*b31*a12+2*b33*c13*a21*b12*c31*a12-b33*c13*c21*a12*a31*b12+b33*c33*a12*c11*a21*b12+b33*c33*a12*b11*a21*c12-2*b33*c33*a21*b12*a11*c12-c33*a13*a21*b12*b31*c12+2*c33*a13*b21*c12*a31*b12-c33*a13*b21*b12*c31*a12+2*c33*a13*c21*b12*b31*a12-c33*b13*a21*c12*a31*b12+2*c33*b13*a21*c12*b31*a12-c33*c13*b21*a12*a31*b12,a33*b33*c31*b12*a22*c11+3*b23*a33*c32*a11*b31*c12+a33*b23*b12*c31^2*a12-3*b23*a33*a32*c12*b31*c11+b33*b13*c22*a31^2*c12-2*c33^2*a32*b12*b21*a11+c33^2*a32*b11*b21*a12-a33*b23*a31*c12*c31*b12+b33*c33*a31*b12*a22*c11-2*b33*c13*a31^2*c22*b12-2*b33*c33*a31*a12*c22*b11+2*b33^2*c31*a11*a22*c12-b33^2*a31*c11*a22*c12+3*c23*b33*a32*b11*c31*a12+a33*a13*b22*c31^2*b12-3*c13*c33*a32*b31*b22*a11+b33^2*a32*c11*c21*a12+a13*b13*b31*c32^2*a21-a13*b13*a32*c31^2*b22+a33*c33*b31*c12*b22*a11-b33*c33*b31*c21*a12^2+b33*c33*b32*c22*a11^2-b13*b23*c31*a32*a11*c32-a33^2*c31*b12*b22*c11-a33^2*b31*c11*b22*c12-b13*c13*c32*b22*a31^2-b13*c13*b32*c22*a31^2-2*c23*c33*a32*b11*b32*a11+3*c13*a33*a32*b31*b22*c11+3*a13*a33*b32*c22*b31*c11+b33^2*c32*a11*a22*c11+b33^2*a32*c12*a21*c11+c23*a33*b32*b11*c32*a11+b13*a33*a32*c21*b32*c11-c13*b23*a31^2*b32*c12+c13*b23*b31*a32^2*c11+3*b13*b33*c32*a22*c31*a11+c23*b33*a32*b11*c32*a11+2*c33*c23*a31*b12*b31*a12-c23*a33*c11*b32^2*a11-a33*c33*b32*a11*b21*c12+2*a33*b33*c32*c11*a21*b12+a33*b33*c22*b11*a31*c12+a13*c23*b31*c31*b32*a12-a13*a33*b21*c32^2*b11+a13*c23*c31*b32^2*a11+2*b13*c23*a31^2*b32*c12-3*a23*c33*a32*b11*b31*c12+3*a23*c33*b32*c11*a31*b12-c33^2*a31*b11*a22*b12-c33^2*a31*b12*b21*a12+3*b13*b33*a31*c32*c21*a12+a13^2*c31*c32*b32*b21+2*c13*b23*a31^2*c32*b12-a23*c33*c11*b32^2*a11-c13*b33*a32^2*b21*c11-3*a13*b33*a32*c22*b31*c11+a13*b33*a32*c21*b32*c11+a33*c33*b12*a22*c31*b11-2*b33^2*c32*a12*a21*c11+b33^2*a32*c11*c22*a11-b23*a33*a32*b32*c11^2-a13*c23*b31*a32*c32*b11+a33*c23*c12*b31^2*a12-b23*c33*c11*a32^2*b11+2*c13*a23*b31^2*c32*a12-c13*a23*b31^2*a32*c12+a13*c23*a31*b31*b12*c32+3*c13*b33*b31*a32*c21*a12+b33*b13*a22*c31^2*a12-2*b33*a13*a22*c31^2*b12+c13*c23*a31*b31*b32*a12-a23*b33*a32*b32*c11^2-a23*c33*a32*c32*b11^2+c13*c33*a32*b32*a21*b11-2*b33^2*a32*c12*c21*a11+a33*b33*c31*c12*b21*a12-c33*a13*a31*b31*c22*b12-3*a13*b33*b32*c31*a22*c11-2*c13*a23*c31*b32^2*a11+c13^2*a31*b32*a32*b21-2*b33*c33*a31*c12*a21*b12-b13*a23*a31*c32*c11*b32+3*c13*a33*b32*a31*c22*b11-3*a13*a33*b32*c31*c22*b11+b23*c33*a32*c11*b32*a11+a33*c33*b22*a11*c31*b12+a33^2*c32*b11*b22*c11-2*a33^2*b32*c12*c21*b11+a33*b23*a31*b31*c12^2+a33^2*c32*b12*c21*b11-a13^2*b31*b32*c22*c31-a13^2*b31*c32*c31*b22-c23*b33*b32*c32*a11^2-b13*b23*c12*c32*a31^2-b33^2*c31*a11*c22*a12-c13*c23*a12*a32*b31^2+c13*c23*b31*a32^2*b11+c13*a23*b31*c31*a32*b12-c13*a23*b31*a32*b32*c11+b13*a33*a32*c32*c21*b11-c33*b23*a31*c12*b31*a12+a33*b33*c31*c12*a21*b12-2*a33*b33*c31*b12*c21*a12+2*b33*a13*a31*c31*c22*b12+b13*c13*b31*a32^2*c21+b13*c13*c31*a32^2*b21+c13*a33*a32*b32*b21*c11-2*c13*a33*a32*b32*c21*b11-b33^2*c31*a12*a22*c11-c23*b33*c11*a32^2*b11+3*a13*a33*c31*b32*b21*c12+a13*a33*b32*c32*b21*c11-c33^2*b31*a12*a21*b12+c33^2*a32*b11*b22*a11+b13*c23*b31*a12*a32*c31+a13*b23*a31*c12*c32*b31-3*c13*a33*a32*b31*c22*b11-a33*c33*a32*b11*b22*c11+2*a13*b23*a31*c32*c11*b32-b13*a23*c31*a32*b32*c11-a33*b33*a31*b21*c12^2-a33*b33*b31*a21*c12^2+3*c13*b33*a31*a32*b21*c12+c13*b33*a32*a21*b32*c11+b33*a23*a31*b31*c12^2+c33*a13*b31^2*c22*a12+a33*c33*a32*c22*b11^2+a33*c33*c32*a22*b11^2-a23*b33*b11*c32^2*a11+2*b33^2*a31*c11*c22*a12-b33*c33*a21*c12*b32*a11-b33*c33*a32*b11*c21*a12-b33^2*a31*c12*c21*a12-b13^2*a31*c32*c31*a22+b13^2*c31*c32*a32*a21+a33*b33*a32*b22*c11^2+a33*b33*b32*a22*c11^2+a33*c23*a31*c31*b12^2+2*a33*c33*b32*c11*b22*a11-2*a33*b33*c31*c12*b22*a11+a33*c33*b31*b12*c21*a12+a13*c33*b32*b21*c32*a11-2*a13*b13*a31*c32*c22*b31-a13*b13*b31*c32*a32*c21+a13*b13*b31*a32*c22*c31+a13*b13*b31*c32*c31*a22+2*c13*a23*b31*b32*c32*a11+2*a13*c33*a21*b32^2*c11+a13*b13*a31*c32^2*b21+a13*a23*b31*c31*c32*b12+3*b23*a33*c32*b11*c31*a12-2*b33*c33*a31*a12*b22*c11+2*a33*c33*b21*b12*c32*a11-a33*c33*b21*a12*c32*b11-3*b13*a33*b31*c32*a21*c12+a13*a23*c31*b32^2*c11+a13*c13*a31*b32^2*c21-a13*c13*a32*c22*b31^2-a13*b13*b32*c31^2*a22+a13^2*b31*c32*b32*c21-a33*b33*c32*b11*a21*c12-a33*b33*c32*b11*c21*a12+a33^2*b32*c11*c21*b12+a33^2*b32*c12*b21*c11-2*b13*c23*a31*c31*b32*a12-a33*c33*a31*c21*b12^2-a33*c33*c31*a21*b12^2-2*b13*a33*a32*c32*b21*c11+3*b23*c33*a32*c11*b31*a12+c13^2*b31*b32*a32*a21-a13*b23*c31^2*b32*a12+2*a13*b23*c31^2*a32*b12-b13*a33*a21*c32^2*b11-2*a33*c33*b22*b11*a31*c12-c33*a13*a31*b22*c31*b12+3*c13*a33*c32*b31*a22*b11-3*c13*a33*c32*b22*a31*b11-3*c13*c33*b31*a21*b32*a12-c33*c13*a31*b31*a22*b12-3*b13*a33*c32*a22*c31*b11+3*b13*a33*a31*c32*b21*c12+2*b13*a33*b21*c32^2*a11-b13*c23*a31^2*c32*b12+a33*b33*c31*a12*b22*c11-2*a33*c33*b22*b11*c31*a12-b33*a13*a31*c22*b31*c12+b33*c33*a31*b12*c22*a11+b33*c13*a31^2*b22*c12-b33*c33*a21*b12*c32*a11+b33*c33*c32*b22*a11^2+b33*c23*c12*a31^2*b12+3*b23*a33*b32*c12*a31*c11+3*a23*b33*a32*c12*b31*c11-b23*c33*b32*c32*a11^2-3*c13*b33*a32*a31*b22*c11-3*b13*b33*c32*a31*a22*c11-a13*c33*b32^2*c21*a11+2*a13*b33*a21*c32^2*b11-a13*b33*b21*c32^2*a11-c13*c23*a31*b32*b11*a32-a33*c33*b12*a21*c32*b11+b33*a13*b22*c31^2*a12+2*b13*c33*a32^2*b21*c11-3*b23*c33*b32*a11*a31*c12-b13*c33*a32^2*c21*b11-b13*b33*a21*c32^2*a11+a33*b33*c31*a12*c22*b11+2*a33*b33*c21*c12*a32*b11+3*b13*a33*a32*c31*c22*b11-c23*a33*a32*c32*b11^2-a33*c33*b32*a11*c21*b12+a33*c33*b31*c12*a22*b11-c13^2*a31*a32*b22*b31-c13^2*a31*b32*b31*a22+c33*c13*a22*b31^2*a12+c33^2*a32*b12*a21*b11+2*c33^2*b31*a11*a22*b12+2*b13*c13*a31*c32*b32*a21-b23*a33*b11*c32^2*a11+a33*a13*c22*b31^2*c12+c33*a23*a31*c31*b12^2+c33*a23*c12*b31^2*a12+3*c23*a33*c32*b12*a31*b11+3*a13*a33*c32*b22*c31*b11-b33*a13*a31*c31*b22*c12+b33*c33*c31*a12*a21*b12-c33*c13*a31*b31*b22*a12-a33*c33*b32*b11*c22*a11-a33*c33*b32*c11*a22*b11+2*c33*a13*a31*b31*b22*c12-3*c13*c33*a31*b21*a32*b12+3*c13*c33*b31*a32*a21*b12-b33^2*c31*a12*a21*c12+2*a13*c23*a31*b32*b11*c32-3*a13*a33*b31*c21*b32*c12-c13*c33*a21*b32^2*a11+2*c13*b33*a32^2*c21*b11-2*c13*b33*a32*a21*c32*b11-3*a13*c33*c32*b31*a22*b11+3*a13*c33*c32*b31*b22*a11+a23*c33*a32*b11*b32*c11+a23*c33*b32*b11*c32*a11+a13*b33*a32*c32*b21*c11+b13*a23*a31*c32^2*b11-2*b13*a23*b31*c32^2*a11+2*b13*a23*c31^2*b32*a12+2*c33*b13*a31*b22*c31*a12-c33*b13*b31*a22*c31*a12+3*b23*c33*c32*a11*a31*b12-a33*c33*b12*a32*c21*b11-c33*b23*a31*b12*c31*a12+b33^2*c32*a12*c21*a11+b33^2*c32*a11*a21*c12-a13*a23*c12*c32*b31^2+a13*a23*b31*c32^2*b11-a13*a23*b12*b32*c31^2-b33*c23*a31*b12*c31*a12-2*b13*c33*a32*b21*c32*a11-b33^2*a31*c12*c22*a11-a13*c23*b31*b32*c32*a11+2*a13*b13*c31*b32*a32*c21+3*a13*c33*b32*a22*c31*b11-2*a13*c33*b32*a21*c32*b11+a33*b33*c31*b12*c22*a11+3*a13*c33*a31*b21*c32*b12-3*a13*c33*b31*a21*c32*b12+b13*c23*c31*a32^2*b11+b13*b23*c31*a32^2*c11+c33^2*b32*a11*a22*b11+c33^2*b32*a12*b21*a11+c33^2*b32*a11*a21*b12+c13*a33*b32*a21*c32*b11-2*c13*a33*b32*b21*c32*a11+3*c23*a33*a32*b11*b31*c12+b13*c33*a32*b32*c21*a11-b33^2*a32*a22*c11^2-b33^2*c32*c22*a11^2+b33^2*c31*c21*a12^2+b33^2*a31*a21*c12^2-b33*b23*c31^2*a12^2+c13^2*b32*b22*a31^2-c13^2*b31*a32^2*b21+c13^2*a32*b31^2*a22-b13^2*a31*c32^2*a21+b13^2*c32*c22*a31^2-b13^2*c31*a32^2*c21+b13^2*a32*c31^2*a22+c23*c33*a32^2*b11^2+c23*c33*b32^2*a11^2-b33*b23*a31^2*c12^2+b23*b33*a32^2*c11^2+b23*b33*c32^2*a11^2-a13^2*b31*c32^2*b21+a13^2*c32*c22*b31^2+a13^2*b32*c31^2*b22-a13^2*c31*b32^2*c21-a33^2*b32*b22*c11^2+a33^2*c31*c21*b12^2+a33^2*b31*b21*c12^2-a33^2*c32*c22*b11^2-a33*a23*b31^2*c12^2-a33*a23*c31^2*b12^2-c33*c23*a31^2*b12^2-c33*c23*b31^2*a12^2-c33^2*b32*b22*a11^2+c33^2*a31*a21*b12^2+c33^2*b31*b21*a12^2-c33^2*a32*a22*b11^2+a23*a33*b32^2*c11^2+a23*a33*c32^2*b11^2-c13^2*a31*b32^2*a21+3*b13*c33*c31*a32*b21*a12-a33*b33*c12*a21*b32*c11-2*a33*b33*c22*c11*a31*b12+a33*b33*c12*a22*b31*c11+2*a33*b33*c32*b11*c22*a11+a33*c33*b12*a31*c22*b11-a33*b33*c12*a32*b21*c11-2*a33*b33*c22*c11*b31*a12+a33*b33*c12*a31*b22*c11+a33*b33*c22*a11*b31*c12-2*b13*c23*b31*a32^2*c11-b13*a23*c31^2*a32*b12-3*b13*c33*a31*b21*c32*a12-3*b13*c33*b31*a32*c21*a12+3*b13*c33*b31*a21*c32*a12-3*b13*c33*c31*a32*a21*b12-a33*b23*b31*c12*c31*a12-b33*c23*a31*c12*b31*a12+3*b13*c33*b32*a31*c22*a11-3*b13*c33*b32*a22*c31*a11+b13*c33*b32*a21*c32*a11+3*b13*c33*c32*a31*a22*b11-3*b13*c33*c32*a31*b22*a11-b33*a23*b31*c12*c31*a12-c13*b23*a31*b32*c32*a11+c13*b23*b31*a12*a32*c31-c13*b23*b31*a32*a11*c32+c13*c33*a32*b32*b21*a11+3*c13*c33*a32*b22*a31*b11+3*c13*c33*a31*b32*b21*a12-b33*c33*c32*a11*a22*b11+2*b33*c33*a32*c11*a22*b11-b33*c33*a32*c11*b22*a11-b33*c33*a32*b11*c22*a11-b33*c33*b32*a11*a22*c11+2*b33*b23*a31*c12*c31*a12+b33*c33*a12*b31*c22*a11-b33*c33*a12*b32*c21*a11+2*b33*c33*a21*a12*c32*b11+b33*c33*a22*c11*b31*a12+b33*c33*a22*b11*c31*a12-2*b33*c33*a22*a11*b31*c12-2*b33*c33*a22*a11*c31*b12-b33*c33*a12*b21*c32*a11+b33*c33*a12*b22*c31*a11-b33*c33*a32*c11*a21*b12-b33*c33*a32*c11*b21*a12-b33*c33*a32*b11*a21*c12+2*b33*c33*a32*a11*b21*c12+2*b33*c33*a32*a11*c21*b12+b33*c33*a31*c12*a22*b11+b33*c33*a31*c12*b22*a11+2*b33*c33*a21*a12*b32*c11+b33*c33*a31*c12*b21*a12+b33*c33*a31*b12*c21*a12+2*a33*b33*c21*c12*b32*a11-a33*b33*c21*b12*a32*c11-a33*b33*c21*a12*b32*c11-a33*b33*a32*c11*c22*b11-a33*b33*b32*c11*c22*a11-a33*b33*c32*c11*a22*b11-a33*b33*c32*c11*b22*a11-a33*c23*a31*b12*b31*c12-a33*c23*b31*b12*c31*a12+2*a33*a23*b31*c12*c31*b12+b23*a33*a32*c11*c32*b11+b23*a33*b32*c11*c32*a11+3*b23*a33*a32*c11*c31*b12+3*a13*a33*b31*c32*c21*b12-3*a13*c33*b32*b31*c22*a11-2*c13*a23*b31*c31*b32*a12-c13*a23*b31*a32*c32*b11+2*c13*a23*c31*b32*b11*a32-2*c13*a23*a31*b31*b12*c32+c13*a23*a31*b31*b32*c12+c13*a23*a31*b12*b32*c31-c13*a23*a31*b32*b11*c32-2*c13*b23*a31*b31*c32*a12+c13*b23*a31*b31*a32*c12+c13*b23*a31*c31*b32*a12-2*c13*b23*a31*c31*a32*b12-c13*b23*a31*a32*b32*c11+2*c13*b23*a31*a32*c32*b11-2*a13*b33*b32*c32*a21*c11+a13*b33*b32*c32*c21*a11-a13*c23*c31*b32*b11*a32-2*a13*c23*a31*b31*b32*c12+a13*c23*a31*b12*b32*c31-3*a13*a33*c31*b21*c32*b12+a13*a33*b32*c32*c21*b11-3*a13*a33*c32*b31*b22*c11+3*a13*c33*a32*b31*c22*b11-3*a13*c33*a32*b22*c31*b11+a13*c33*a32*b21*c32*b11-3*a13*b33*c32*b22*c31*a11-3*a13*b33*a31*c32*b21*c12+3*a13*b33*a31*c21*b32*c12+3*a13*b33*b31*c32*a21*c12-3*a13*b33*b31*c32*c21*a12-3*a13*b33*c31*a21*b32*c12+3*a13*b33*c31*b21*c32*a12-2*a13*b33*a32*c32*c21*b11+3*a13*b33*a32*c31*b22*c11+c23*a33*a32*b11*b32*c11-3*c23*a33*a32*b12*c31*b11+3*c23*b33*a32*c11*a31*b12-3*c23*b33*a32*c11*b31*a12-3*c23*b33*a32*b11*a31*c12+2*c33*a13*b31*a22*c31*b12-c33*a13*b31*b22*c31*a12-3*b23*a33*b32*c11*c31*a12-3*b23*a33*c32*b11*a31*c12-c33*b13*a31*b31*c22*a12+3*a13*b33*b32*c31*c22*a11-3*a13*c33*a31*b32*c21*b12+3*a13*c33*b31*b32*c21*a12+3*a13*c33*c31*b32*a21*b12-3*a13*c33*c31*b32*b21*a12-2*a13*c33*a32*b32*b21*c11+a13*c33*a32*b32*c21*b11+3*b23*c33*a32*b11*a31*c12-3*b23*c33*a32*b11*c31*a12+3*b23*c33*b32*a12*c31*a11+2*a33*b33*c32*c11*b21*a12-a33*b33*c32*a11*b21*c12-a33*b33*c32*a11*c21*b12-2*a33*b33*c31*c12*a22*b11+a33*c33*c31*b12*b21*a12+a33*b33*a31*c12*c21*b12+a33*b33*b31*c12*c21*a12-a33*c33*b32*c11*a21*b12-a33*c33*b32*c11*b21*a12+2*a33*c33*b32*b11*a21*c12+2*a33*c33*b32*b11*c21*a12-2*a33*c33*b31*b12*a22*c11-2*a33*c33*b31*b12*c22*a11+a33*c33*b31*a12*b22*c11+a33*c33*b31*a12*c22*b11-a33*c33*b21*c12*a32*b11-a33*a13*b31*c31*b22*c12-a33*a13*b31*c31*c22*b12+2*a33*c33*b21*b12*a32*c11+a33*c33*b22*c11*a31*b12-a33*c33*c32*b11*b22*a11+a33*c33*a31*b12*b21*c12+a33*c33*b31*c12*a21*b12-2*a33*c33*b31*c12*b21*a12+c13*b33*a32*b21*c32*a11+3*c13*b33*b32*a31*a22*c11+2*c13*b23*c31*a32*a11*b32+c13*c23*a31*b31*b12*a32-c13*c23*b31*a32*a11*b32-3*c13*a33*a31*b32*b21*c12+3*c13*a33*a31*b32*c21*b12-3*c13*a33*b31*a32*c21*b12+3*c13*a33*b31*a21*b32*c12-3*c13*a33*c31*b32*a21*b12+3*c13*a33*c31*b21*a32*b12+2*a33*b13*a31*c31*b22*c12-a33*b13*a31*c31*c22*b12-a33*b13*a31*c22*b31*c12-a33*b13*b31*c31*a22*c12+2*a33*b13*b31*c31*c22*a12+b13*a33*b32*c32*a21*c11-2*b13*a33*b32*c32*c21*a11+3*b13*a33*b32*c31*a22*c11-3*b13*a33*b32*c22*a31*c11+3*b13*a33*c32*a31*b22*c11-3*b13*b33*c31*a21*c32*a12+b13*b33*a32*c32*a21*c11+b13*b33*a32*c32*c21*a11-3*b13*b33*a32*c31*c22*a11+3*b13*b33*a32*c22*a31*c11-3*b13*b33*a31*c21*a32*c12-a33*c13*a31*b31*b22*c12+2*a33*c13*a31*b31*c22*b12-a33*c13*a31*b22*c31*b12-a33*c13*b31*a22*c31*b12+2*a33*c13*b31*b22*c31*a12-2*c13*b33*a32*b32*c21*a11+3*c13*b33*a32*b31*c22*a11+3*b13*c33*a31*a32*c21*b12+3*b13*b33*c31*a32*a21*c12+2*b13*c23*b31*a32*a11*c32-b13*c23*c31*a32*a11*b32-3*b13*a33*a31*c32*c21*b12+3*b13*a33*b31*c21*a32*c12-3*b13*a33*c31*a32*b21*c12+3*b13*a33*c31*a21*c32*b12-3*b13*a33*a32*c31*b22*c11+b13*b23*a31*c31*c12*a32-b13*b23*a31*c32*c11*a32+b13*c23*a31*b31*c32*a12-2*b13*c23*a31*b31*a32*c12+b13*c23*a31*c31*a32*b12+2*b13*c23*a31*a32*b32*c11-b13*c23*a31*a32*c32*b11-b13*c23*a31*b32*c32*a11-2*b13*c33*a32*a21*b32*c11+b13*c33*a32*a21*c32*b11+3*b13*c33*a32*b22*c31*a11+a13*a23*b31*c31*c12*b32-a13*b13*a31*c32*b32*c21+a13*b13*a31*b32*c22*c31+a13*b13*a31*c32*c31*b22-2*a13*c23*b31*c31*a32*b12+2*a13*c23*b31*a32*b32*c11-a13*b13*c31*c32*a32*b21-a13*b13*c31*c32*b32*a21-a13*c13*a31*c32*b32*b21-2*a13*c13*a31*b32*c31*b22+a13*c13*a31*b32*b31*c22+a13*c13*a31*c32*b22*b31-a13*c13*b31*b32*a32*c21+a13*c13*b31*a32*c31*b22+2*a13*c13*b31*c32*a32*b21-a13*c13*b31*c32*b32*a21+a13*c13*b31*b32*c31*a22-a13*c13*c31*b32*a32*b21-3*b13*c33*a32*a31*c22*b11-2*b13*a23*b31*c31*c32*a12+2*b13*a23*b31*c32*c11*a32+b13*a23*b31*c31*c12*a32+2*b13*a23*c31*b32*c32*a11+b13*a23*a31*c12*c32*b31+b13*b23*a31*c31*c32*a12+b13*a23*a31*c31*c32*b12-2*b13*a23*a31*c31*c12*b32-b13*a23*c31*a32*c32*b11-b13*c13*b31*c32*a32*a21-2*b13*c13*b31*a32*c31*a22-b13*c13*c31*b32*a32*a21+b13*c13*a31*a32*c22*b31-b13*c13*a31*b32*a32*c21+2*c33*b13*a31*a22*b31*c12-c33*b13*a31*a22*c31*b12-b13*c13*a31*c32*a32*b21+b13*c13*a31*a32*c31*b22+b13*c13*a31*b32*c31*a22+b13*c13*a31*c32*b31*a22-3*c23*a33*b32*c11*a31*b12+3*c23*a33*b32*c11*b31*a12-3*c23*a33*b32*a11*b31*c12+3*c23*a33*b32*a11*c31*b12-3*c23*a33*c32*b11*b31*a12+3*a13*b33*c32*a22*b31*c11-a13*a23*b31*c32*c11*b32-a13*a23*c31*b32*b11*c32-a13*b23*c31*a32*b32*c11+2*a13*b23*c31*a32*c32*b11-a13*b23*c31*b32*c32*a11-2*a13*b23*a31*c31*c32*b12+a13*b23*a31*c31*c12*b32+a13*b23*b31*c31*c32*a12-2*a13*b23*b31*c31*c12*a32-a13*b23*b31*c32*c11*a32-3*c13*a33*b32*a22*b31*c11+c13*a33*a32*b21*c32*b11-3*c23*b33*b32*a12*c31*a11+3*c23*b33*b32*a11*a31*c12+3*c23*b33*c32*a12*b31*a11-3*c23*b33*c32*a11*a31*b12+c23*b33*a32*c11*b32*a11-b33*c33*c31*b21*a12^2+b33*c23*b31*c31*a12^2+b33*a23*b12*c31^2*a12-2*c33*a13*a22*b31^2*c12+c33*b23*c12*a31^2*b12+c33*b23*b31*c31*a12^2-c33^2*b31*a11*b22*a12-c33^2*b31*a12*a22*b11+2*c33^2*a31*b11*b22*a12-c33^2*a31*b12*b22*a11-2*c33^2*b32*a12*a21*b11-2*c33*b13*a31^2*b22*c12+c33*b13*a31^2*c22*b12+c33*c13*b22*a31^2*b12+2*c13*a33*b32^2*c21*a11-c13*a33*a21*b32^2*c11-c13*c23*b12*b32*a31^2+c13*c23*a31*b32^2*a11-2*c13*b23*c31*a32^2*b11-c13*c33*b21*a32^2*b11+c13*a23*a31*b32^2*c11-a13*c13*c32*b31^2*a22+a13*c13*c31*b32^2*a21-a13*a33*c21*b32^2*c11-2*a13*c23*a31*b32^2*c11-a13*c23*b31^2*c32*a12+2*a13*c23*b31^2*a32*c12-2*a13*b23*a31*c32^2*b11+a13*b23*b31*c32^2*a11+b13*b23*a31*c32^2*a11-b13*b23*a12*a32*c31^2-b13*b33*c21*a32^2*c11+b13^2*a31*c32*a32*c21-b13^2*a31*a32*c22*c31-2*a33^2*c32*b12*b21*c11+a33^2*c32*b11*b21*c12-a33^2*c31*b11*c22*b12-a33^2*b31*c12*c21*b12-a33^2*c31*b12*b21*c12+a33^2*b32*c11*c22*b11+2*a33^2*b31*c11*c22*b12+2*a33^2*c31*b11*b22*c12-a33^2*b31*c12*c22*b11-2*a33*c13*b31^2*c22*a12+a33*c13*a22*b31^2*c12+a33*b13*a22*c31^2*b12-2*a33*b13*b22*c31^2*a12+3*a23*c33*a32*b12*c31*b11+a23*b33*a32*c11*c32*b11+3*a23*b33*c32*b11*a31*c12-3*a23*b33*c32*b11*c31*a12-3*a23*b33*c32*a11*b31*c12+3*a23*b33*c32*a11*c31*b12-3*b23*c33*c32*a12*b31*a11+b23*c33*a32*b11*c32*a11-3*b23*a33*c32*a11*c31*b12-2*b23*b33*a32*c11*c32*a11-3*b23*c33*a32*c11*a31*b12-3*a23*c33*b32*c11*b31*a12+3*a23*c33*b32*a11*b31*c12-3*a23*c33*b32*a11*c31*b12+3*a23*c33*c32*b11*b31*a12-3*a23*c33*c32*b12*a31*b11+3*a23*b33*b32*c11*c31*a12-3*a23*b33*b32*c12*a31*c11+3*c13*b33*c31*a21*b32*a12-3*c13*c33*b32*a31*a22*b11+3*c13*c33*b32*a22*b31*a11-c33*a23*a31*b12*b31*c12-c33*a23*b31*b12*c31*a12+b33*c33*b31*a12*a21*c12-b33*b13*a31*c31*a22*c12-b33*b13*a31*c31*c22*a12-b33*c13*a31*a22*b31*c12+2*b33*c13*a31*a22*c31*b12+2*b33*a13*b31*c31*a22*c12-b33*a13*b31*c31*c22*a12-3*c13*b33*b32*a31*c22*a11+c13*b33*b32*a21*c32*a11+3*c13*b33*c32*a31*b22*a11-3*c13*b33*c32*a22*b31*a11-3*c13*b33*a31*b32*c21*a12-3*c13*b33*b31*a32*a21*c12-3*c13*b33*c31*a32*b21*a12-2*a23*a33*b32*c11*c32*b11+a23*b33*b32*c11*c32*a11-3*a23*b33*a32*c11*c31*b12+2*b33*c13*a31*b31*c22*a12-b33*c13*a31*b22*c31*a12-b33*c13*b31*a22*c31*a12-b33*a23*a31*c12*c31*b12,-b13*c33*a22*c22*b32*a11-2*a23*c33*b12*a21*b32*c12+b13*b23*c21*a32^2*c12+b23*a33*a22*b31*c12^2+a13*c13*a22*b32*c32*b21+a13*b33*b22*c22*a31*c12+b33^2*a11*c22^2*a12+b13*b33*c32*c11*a22^2+a13*c13*b22*a32*c21*b32-3*b13*a23*a32*c22*b31*c12-a23*a33*c12*b31*c22*b12+a13*c23*b22*a32*c32*b11+3*b13*a33*c22*a21*b32*c12+2*a23*c33*b12*a22*b31*c12-3*a13*c23*c32*b22*a31*b12+c23*b33*a12*a32*b21*c12-b13*c23*b22*a32^2*c11+2*b13*c23*c22*a32^2*b11-b13*c13*a22*a32*c31*b22+2*b23*c33*a12*a31*b22*c12+b33*c33*a22*a12*b22*c11+a33*c33*a22*b12*b22*c11-3*c13*c33*a22*b32*b21*a12+a33*c33*b22*a12*c22*b11+3*c13*c33*b22*a21*b32*a12-c23*b33*b21*c32*a12^2-c23*c33*a32*a21*b12^2-2*a13*c33*b22^2*c32*a11+a13*c33*b22^2*a32*c11+a23*c23*c31*b12*b32*a12-b23*c23*a32*b12*c32*a11-2*a23*b33*a22*b31*c12^2-3*c23*a33*a22*b11*b32*c12+b23^2*a32*c12*c32*a11-b23*c23*b31*a12^2*c32-c33^2*a21*b12^2*a22-c33^2*b21*a12^2*b22+c33^2*b11*a22^2*b12+c23*c33*a31*a22*b12^2-c23*c33*b32*b21*a12^2+c33^2*a11*b22^2*a12+2*a13*b13*a22*c32*c31*b22+c13^2*a22*b32*b22*a31-c13^2*b22*a32*b32*a21-3*a23*b33*b22*c11*c32*a12-b33*c33*b21*a12*a22*c12+2*b13*a23*a22*c32^2*b11-b13*a23*b22*c32^2*a11+b13*b23*a21*c32^2*a12-a23*a33*b32*b21*c12^2+a23*a33*b31*b22*c12^2+b23*c33*b12*a32*c21*a12-a13*b13*b22*a32*c22*c31+3*a13*c23*c32*b31*a22*b12-2*c13*a23*a22*b32*b11*c32+a23*c33*a31*c22*b12^2-2*a23*c33*a22*c31*b12^2-b23^2*c31*a12*a32*c12-a13*a33*b22*c22*b32*c11-2*b13*a33*b22*c22*a31*c12-c13*a23*a32*b21*c32*b12-3*a13*a33*c22*b32*b21*c12-2*a13*b23*b22*c32*c11*a32+a13*b23*c22*a32*b32*c11-a13*c13*a22*c21*b32^2+b13*c13*c32*b31*a22^2-c23*c33*b12*a31*b22*a12+3*c13*b33*c22*a32*a21*b12+a23*b23*a12*c32^2*b11-a23*c23*c31*b12^2*a32+a13^2*b22*c32*c22*b31+a13^2*b22*b32*c22*c31+a13*c13*c22*a32*b21*b32+3*a13*b33*a22*c32*c21*b12-3*b23*c33*a22*c12*a32*b11+a13*b13*b32*c22^2*a31-a13^2*c22*b32*c32*b21+3*c23*b33*b22*a12*a32*c11-c33^2*a22*b12*b22*a11-c33^2*a22*b11*b22*a12+b13*a33*c22^2*b32*a11-b33^2*c21*a12^2*c22-3*b13*c23*b32*a31*a22*c12-2*c23*a33*a31*c22*b12^2+c23*a33*a22*c31*b12^2-3*c13*a23*b32*a31*c22*b12+2*c13*a23*b32*a21*c32*b12-b13*a33*a22*c32*c11*b22-b13*a33*a22*c22*b32*c11+2*b13*c33*a22*b22*c32*a11-a13*a23*b32*c32*c21*b12+3*c23*b33*a22*c12*a32*b11+a23*b33*c12*a32*c21*b12-b13*c33*b22*a32*a11*c22+3*a13*b23*a32*c22*b31*c12-3*b23*b33*a22*c12*c32*a11-a23*b23*a32*c11*c32*b12-c23*c33*b12*a22*b31*a12+a23*c23*b31*b12*c32*a12-a13*b13*b22*c32^2*a21+a13*b13*a32*c22^2*b31-3*b13*c33*b22*a32*c21*a12+3*a23*a33*b22*c11*c32*b12-b13*c13*a22*c32*b22*a31-a13*b33*a22*c32*c11*b22-2*c13*a23*a21*b32^2*c12+c13*a23*b32^2*c21*a12-2*c23*b33*a12*a21*b32*c12+2*c23*b33*b12*a31*c22*a12-c23*b33*b12*a22*c31*a12-c23*a33*b12*a22*b31*c12+a13*b13*c22*a32*c32*b21+3*b23*c33*a22*b12*a32*c11-2*a13*c33*b22*b31*c22*a12+a13*c33*a22*b31*c22*b12-3*a23*a33*c22*b12*b32*c11+b23*b33*c12*a32*c21*a12-3*a13*c23*b32*a22*c31*b12+b13*a33*a22*c31*b22*c12+2*c13*a33*a31*b22^2*c12-c13*a33*b22^2*c31*a12-a13*b23*a32*c21*b32*c12-a13*b23*b32*c32*a21*c12+c13*c23*b21*a32^2*b12+c13*c23*a21*b32^2*a12+3*b13*a23*a32*c31*b22*c12-2*c13*b23*a32^2*b21*c12+c13*b23*a32^2*c21*b12+2*c13*b23*b22*a32^2*c11-2*c23*a33*a12*b32*c21*b12-c23*a33*a12*b31*b22*c12-b33^2*a21*c12^2*a22+a33*c33*b22*b12*c22*a11-3*b23*a33*c22*c12*b32*a11+3*b23*a33*c22*b12*c32*a11-2*a13*b33*a22*c22*b31*c12+3*a13*b33*b22*c32*a21*c12-2*a23*b33*c12*a21*c32*b12-3*a13*c33*b22*a21*b32*c12-b13*b33*a22*c22*a32*c11-a13*a23*b22*c32^2*b11-a13*a23*c22*b32^2*c11+3*b23*a33*a22*c12*c32*b11-3*a13*b33*a22*c32*b21*c12+a33^2*b11*c22^2*b12-c13*a33*b22*c22*b32*a11+2*c13*a33*b22*c22*a32*b11+b23*c23*b12*a32^2*c11-b23^2*a31*c12*c32*a12+b23^2*a32*c11*c32*a12-a13^2*b22*b32*c21*c32-a13*b13*a22*c32^2*b21+3*b13*a23*b32*c22*a31*c12+3*b23*c33*a22*c12*b32*a11-3*b23*c33*a22*a12*b32*c11+a23*b23*c31*c12*a32*b12+3*a13*a23*b32*c31*c22*b12+3*a13*a23*c32*b31*b22*c12-c13*b33*a22*c22*a32*b11+b33*c33*b21*a12^2*c22+2*c23*a33*a32*c21*b12^2+2*b33*c33*a21*c12*a22*b12+a13*a33*b22*c31*c22*b12+a13*a33*b22*c22*b31*c12+c23*b33*b12*a21*c32*a12+2*c23*b33*a12*a22*b31*c12-b13*b33*c31*a22^2*c12-b13*b33*a31*c22^2*a12+b13*b33*a32*a11*c22^2-a23^2*b31*c12*c32*b12-a23^2*c31*b12*b32*c12+a23^2*b32*c11*c32*b12-2*b23*a33*a31*b22*c12^2-b23*a33*a21*b32*c12^2-b23*b33*a32*a21*c12^2-2*b13*c13*a22*b32*c32*a21-b13*c13*a22*b32*c22*a31-b13*c33*a22^2*b31*c12+2*b13*c33*a22^2*c31*b12-a13*a33*b22*c22*c32*b11+a33^2*c11*b22^2*c12+a23*b33*a12*c32*b21*c12+a13*c23*a22*b32*b11*c32-2*b33*c33*b22*a11*c22*a12+a13*c13*a32*c31*b22^2+a13*c13*c32*b22^2*a31+b23*a33*a12*c21*b32*c12-3*b23*a33*a22*c11*c32*b12-a23*b33*a12*c31*c22*b12+a23*c23*a31*b12*b32*c12-2*a23*c23*b31*c12*b32*a12-b33^2*a22*c11*c22*a12+b33*c33*c21*a12^2*b22+a13*c13*b22*b32*c32*a21-c13*c23*a22*b32^2*a11-c13*c23*b22*a32^2*b11+3*a13*a33*b22*c21*b32*c12-b13*b23*a22*c32^2*a11-b13*b23*c22*a32^2*c11+b13*c23*a32^2*b21*c12+3*b23*b33*c22*a11*a32*c12+2*b13*c23*a32*b32*c21*a12-3*b13*c23*a32*b22*c31*a12+2*b13*a33*b22*c22*a32*c11-3*b13*b33*c22*a32*a21*c12-a23*a33*c32*c21*b12^2+a23*a33*c31*c22*b12^2-3*a23*b33*c22*c12*a32*b11+3*a23*b33*c22*b12*a32*c11-3*a23*b33*c22*b12*c32*a11+3*a23*b33*c22*a12*c32*b11-3*c13*b23*c32*a31*a22*b12+2*c13*a23*a22*b32^2*c11-c13*a23*c22*b32^2*a11-2*a23*c33*a12*b21*c32*b12-c13*b33*b22*a32*a11*c22-a23*c23*a32*b11*b32*c12+a23*b23*a31*c12*c32*b12+a13*b23*c22*a32*c32*b11-2*a13*b23*c22*b32*c32*a11+a23*c33*b12*a32*b21*c12-b33*c33*c12*a22^2*b11-b33*c33*b12*a22^2*c11-a13*c23*a32*b21*c32*b12-c13*b33*a22^2*c31*b12-2*c13*b33*a22^2*b32*c11-3*c13*c23*a32*b31*a22*b12+3*c13*c23*a32*b31*b22*a12-b13^2*a22*a32*c21*c32+b13^2*a22*a32*c22*c31-b13*c13*b22*c21*a32^2-b13*c13*c22*b21*a32^2-2*b13*a23*a21*c32^2*b12+a23*c23*b31*c12*a32*b12+a13*c23*b22*a32*b32*c11+a33*c33*c21*b12^2*a22-a33*c33*c12*b22^2*a11+2*c13*b23*a32*b21*c32*a12+2*a13*b33*a22*c22*b32*c11+b33^2*c11*a22^2*c12+a33*b33*b22*c11*c22*a12-a33*c33*a21*b12*b22*c12-a23*c33*a32*c21*b12^2+c13*c33*a32*a11*b22^2-c23^2*a31*b12*b32*a12-c23^2*b31*a12*a32*b12-a13*c33*a22*b32*b11*c22+2*a13*c33*a22*b22*c32*b11-2*b13*c23*a32^2*c21*b12+2*b13*a33*a31*c22^2*b12-b13*a33*b31*c22^2*a12-a23*b23*a32*c12*c32*b11+3*c23*b33*a22*b12*c32*a11-2*c23*a33*b12*a32*b21*c12-a13*b23*a32*c32*c21*b12-2*b13*c23*c22*a32*a11*b32+3*b13*a33*a22*c32*b21*c12+a13*a23*c21*b32^2*c12+3*a13*a33*c22*b21*c32*b12+b13^2*a22*c32*c22*a31-b13^2*c22*a32*c32*a21+b13*c13*b32*c31*a22^2+2*a23*c23*a32*b11*c32*b12+a13*b23*a21*c32^2*b12+3*c13*a33*c22*b32*b21*a12-c13*a33*a22*b32*b11*c22-a23*b33*a32*b21*c12^2+a23*b33*a31*b22*c12^2+2*a23*b33*a21*b32*c12^2-3*c13*a33*a22*b21*c32*b12-2*c13*a33*b22*a31*c22*b12+c13*b23*a22*b32*c32*a11-2*c13*b23*b22*a32*a11*c32+3*c13*a23*b32*b22*c31*a12-c13*a23*b32*b21*c32*a12-3*a13*b23*b32*c22*a31*c12+2*a23*c33*a21*c32*b12^2-a23*b23*a31*c12^2*b32-a23*c23*a31*b12^2*c32-a13*b13*a22*c32*c22*b31-a13*b13*a22*b32*c22*c31+3*b13*c23*c32*a31*b22*a12-a13^2*c32*c31*b22^2+a13^2*b22*c32^2*b21+a13^2*c22*c21*b32^2-a13^2*b32*c22^2*b31+b13^2*a22*c32^2*a21-b13^2*c32*c31*a22^2+b13^2*c22*c21*a32^2-b13^2*a32*c22^2*a31+c13^2*a22*b32^2*a21-c13^2*b32*b31*a22^2+c13^2*b22*b21*a32^2-c13^2*a32*b22^2*a31+a23^2*b31*c12^2*b32+a23^2*c31*b12^2*c32-a23^2*c11*b32^2*c12-a23^2*b11*c32^2*b12+b23^2*a31*c12^2*a32+b23^2*c31*a12^2*c32-b23^2*c11*a32^2*c12-b23^2*a11*c32^2*a12+c23^2*a31*b12^2*a32+c23^2*b31*a12^2*b32-c23^2*b11*a32^2*b12-c23^2*a11*b32^2*a12-a33^2*b21*c12^2*b22-a33^2*c21*b12^2*c22-a13*c13*c22*b32^2*a21+a13*a23*b21*c32^2*b12-2*a13*b23*b21*c32^2*a12-a13*b23*a22*c32^2*b11+2*a13*b23*b22*c32^2*a11+a13*c23*a21*b32^2*c12-2*a13*c23*b32^2*c21*a12-a13*c23*a22*b32^2*c11+2*a13*c23*c22*b32^2*a11-a13*a33*c31*b22^2*c12+a13*a33*c32*c11*b22^2-a13*a33*b31*c22^2*b12+a13*a33*b32*b11*c22^2-a13*b33*a31*c22^2*b12+2*a13*b33*b31*c22^2*a12-2*a13*b33*c22^2*b32*a11+a13*b33*c22^2*a32*b11-a13*c33*a31*b22^2*c12+2*a13*c33*b22^2*c31*a12+b13*a23*b21*c32^2*a12-2*b13*a33*c22^2*a32*b11+b13*c33*a22^2*b32*c11-2*b13*c33*a22^2*c32*b11-c13^2*a22*a32*b21*b32+c13^2*a22*a32*b22*b31-c13*b23*c22*a32^2*b11+c13*a33*b22^2*c32*a11-2*c13*a33*b22^2*a32*c11+2*c13*b33*a22^2*b31*c12+c13*b33*a22^2*c32*b11-c13*c33*b31*a22^2*b12+c13*c33*b32*b11*a22^2-c13*c33*a31*b22^2*a12+c23^2*a32*b11*b32*a12+c23^2*a32*b12*b32*a11+a23^2*b32*c12*c32*b11-a23*b23*b31*c12^2*a32+a23*b23*b12*c32^2*a11+a23*c23*c12*b32^2*a11+a23*c23*a12*b32^2*c11+2*b23*c33*b21*c32*a12^2-b23*c33*b32*c21*a12^2+b23*c33*b31*c22*a12^2-2*b23*c33*b22*c31*a12^2+2*b23*a33*a32*b21*c12^2+b23*b33*a31*a22*c12^2-b23*b33*c32*c21*a12^2+b23*b33*c31*c22*a12^2-b23*c23*c31*a12^2*b32+b23*c23*c12*a32^2*b11+b33^2*a21*c12*c22*a12+b33^2*c21*a12*a22*c12-b33^2*a22*c12*c22*a11-c23*a33*a21*c32*b12^2+2*c23*b33*b32*c21*a12^2-2*c23*b33*b31*c22*a12^2+c23*b33*b22*c31*a12^2+c23*c33*b31*b22*a12^2+a33^2*b21*c12*c22*b12+a33^2*c21*b12*b22*c12-a33^2*b22*c12*c22*b11-a33^2*b22*c11*c22*b12+a33*b33*b21*c12^2*a22-a33*b33*b12*c22^2*a11-a33*b33*a12*c22^2*b11+a33*b33*a21*c12^2*b22-a33*c33*a12*b22^2*c11+a33*c33*a21*b12^2*c22+c33^2*a21*b12*b22*a12+c33^2*b21*a12*a22*b12-3*a13*a33*b22*c32*c21*b12+a13*b33*a22*c31*b22*c12+a13*b33*a22*c31*c22*b12-2*a13*b33*b22*c31*c22*a12-3*a13*b33*b22*c21*a32*c12+3*a13*b33*c22*a32*b21*c12-3*a13*b33*c22*a21*c32*b12-a13*b33*a22*c22*c32*b11+2*a13*b33*b22*c22*c32*a11-a13*b33*b22*c22*a32*c11+3*a13*c33*a22*b32*b21*c12-3*a13*c33*a22*b32*c21*b12+a13*c33*a22*b31*b22*c12-2*a13*c33*a22*b22*c31*b12+3*a13*c33*b22*a32*c21*b12+a13*c33*b22*a31*c22*b12+3*a13*c33*c22*b32*a21*b12-3*a13*c33*c22*b21*a32*b12-a13*c33*a22*b22*b32*c11+2*a13*c33*b22*c22*b32*a11-a13*c33*b22*c22*a32*b11+a13*b13*c22*b32*c32*a21-2*a13*b13*c22*a32*c21*b32-a13*b13*b22*c32*c22*a31+a13*b13*b22*a32*c21*c32+a13*b13*a22*b32*c21*c32+b13*c13*a22*a32*c21*b32-b13*c13*a22*a32*c22*b31+b13*c13*a22*a32*c32*b21+b13*c13*b22*a32*c32*a21+2*b13*c13*b22*a32*c22*a31+b13*c13*c22*a32*b32*a21-b13*a23*a32*c32*b21*c12+2*b13*a23*a32*c32*c21*b12-b13*a23*a32*c21*b32*c12+2*b13*a23*b32*c32*a21*c12-b13*a23*b32*c32*c21*a12-3*b13*a23*b32*c31*c22*a12-3*b13*a23*c32*a31*b22*c12+3*b13*a23*c32*b31*c22*a12-2*b13*a23*a22*c32*c11*b32+b13*a23*b22*c32*c11*a32+b13*a23*c22*a32*b32*c11-2*b13*a23*c22*a32*c32*b11+b13*a23*c22*b32*c32*a11-b13*b23*a32*c32*a21*c12-b13*b23*a32*c32*c21*a12-3*b13*b23*a32*c31*a22*c12+3*b13*b23*a32*c31*c22*a12+3*b13*b23*c32*a31*a22*c12-3*b13*b23*c32*a31*c22*a12+b13*b23*a22*c32*c11*a32+b13*b23*c22*a32*a11*c32+3*b13*c23*a32*a22*b31*c12-b13*c23*a32*a21*b32*c12+2*b13*c23*a32*a21*c32*b12-b13*c23*a32*b21*c32*a12+3*b13*c23*b32*a22*c31*a12-b13*c23*b32*a21*c32*a12-3*b13*c23*c32*a22*b31*a12+b13*c23*a22*a32*b32*c11-2*b13*c23*a22*a32*c32*b11+b13*c23*a22*b32*c32*a11+b13*c23*b22*a32*a11*c32-2*b13*a33*a22*c31*c22*b12+b13*a33*a22*c22*b31*c12-3*b13*a33*a22*c21*b32*c12-3*b13*a33*b22*c32*a21*c12+3*b13*a33*b22*c32*c21*a12+b13*a33*b22*c31*c22*a12-3*b13*a33*c22*b21*c32*a12+2*b13*a33*a22*c22*c32*b11-b13*a33*b22*c22*c32*a11+3*b13*b33*c22*a21*c32*a12+3*b13*b33*a22*c21*a32*c12-3*b13*b33*a22*c32*c21*a12+b13*b33*a22*c31*c22*a12+b13*b33*a22*c22*a31*c12-b13*b33*a22*c22*c32*a11-3*b13*c33*a22*a32*b21*c12+b13*c33*a22*a31*b22*c12-2*b13*c33*a22*a31*c22*b12+3*b13*c33*a22*b32*c21*a12+b13*c33*a22*b31*c22*a12-2*b13*c33*a22*b22*c31*a12+3*b13*c33*b22*a32*a21*c12+b13*c33*b22*a31*c22*a12+3*b13*c33*c22*a32*b21*a12-3*b13*c33*c22*a21*b32*a12-b13*c33*a22*b22*a32*c11+2*b13*c33*a22*c22*a32*b11+2*c13*a23*a32*b32*b21*c12-c13*a23*a32*b32*c21*b12+3*c13*a23*a32*b31*c22*b12-3*c13*a23*a32*b22*c31*b12-3*c13*a23*c32*b31*b22*a12+3*c13*a23*c32*b22*a31*b12-2*c13*a23*b22*a32*b32*c11+c13*a23*b22*a32*c32*b11+c13*a23*b22*b32*c32*a11+c13*a23*c22*b32*b11*a32+3*c13*b23*a32*a22*c31*b12+2*c13*b23*a32*a21*b32*c12-c13*b23*a32*a21*c32*b12-c13*b23*a32*b32*c21*a12-3*c13*b23*a32*b31*c22*a12+3*c13*b23*b32*a31*c22*a12-3*c13*b23*b32*a22*c31*a12-c13*b23*b32*a21*c32*a12+3*c13*b23*c32*a22*b31*a12-2*c13*b23*a22*a32*b32*c11+c13*b23*a22*a32*c32*b11+c13*b23*c22*a32*a11*b32-c13*c23*a32*b32*a21*b12-c13*c23*a32*b32*b21*a12+3*c13*c23*b32*a31*a22*b12-a13*c13*a22*b32*c31*b22+2*a13*c13*a22*b32*c22*b31-a13*c13*a22*c32*b22*b31-2*a13*c13*b22*a32*c32*b21-a13*c13*b22*a32*c22*b31-a13*c13*b22*b32*c22*a31-3*a13*a23*c32*b31*c22*b12-a13*a23*b32*c32*b21*c12-3*a13*a23*b32*c31*b22*c12+a13*a23*b22*c32*c11*b32+a13*a23*c22*b32*b11*c32+2*a13*b23*a32*c32*b21*c12-3*a13*b23*a32*c31*c22*b12+2*a13*b23*b32*c32*c21*a12+3*a13*b23*b32*c31*a22*c12+3*a13*b23*c32*a31*c22*b12-3*a13*b23*c32*a22*b31*c12+a13*b23*a22*c32*c11*b32-a13*c23*a32*b32*b21*c12+2*a13*c23*a32*b32*c21*b12-3*a13*c23*a32*b31*b22*c12+3*a13*c23*a32*b22*c31*b12+3*a13*c23*b32*a31*b22*c12-a13*c23*b32*a21*c32*b12+2*a13*c23*b32*b21*c32*a12-2*a13*c23*b22*b32*c32*a11-2*a13*c23*c22*b32*b11*a32-3*c13*c23*b32*a31*b22*a12+c13*c23*a22*b32*b11*a32+c13*c23*b22*a32*a11*b32+3*c13*a33*a22*b32*c21*b12-2*c13*a33*a22*b31*b22*c12+c13*a33*a22*b31*c22*b12+c13*a33*a22*b22*c31*b12+3*c13*a33*b22*a21*c32*b12-3*c13*a33*b22*b32*c21*a12+c13*a33*b22*b31*c22*a12-3*c13*a33*c22*b32*a21*b12-c13*a33*a22*b22*c32*b11+2*c13*a33*a22*b22*b32*c11-3*c13*b33*a22*a32*c21*b12-2*c13*b33*a22*a31*b22*c12+c13*b33*a22*a31*c22*b12-2*c13*b33*a22*b31*c22*a12+c13*b33*a22*b22*c31*a12+3*c13*b33*a22*b21*c32*a12+3*c13*b33*b22*a32*c21*a12+c13*b33*b22*a31*c22*a12-3*c13*b33*b22*a21*c32*a12-3*c13*b33*c22*a32*b21*a12-c13*b33*a22*b22*c32*a11+2*c13*b33*a22*b22*a32*c11+2*c13*b33*a22*c22*b32*a11-3*c13*c33*b22*a32*a21*b12+3*c13*c33*a22*b21*a32*b12+c13*c33*a22*b31*b22*a12+c13*c33*a22*b22*a31*b12-c13*c33*a22*b22*b32*a11-c13*c33*a22*b22*a32*b11-a23*c23*b32*b12*c32*a11-a23*c23*b32*a12*c32*b11+a23*a33*c12*b32*c21*b12-a23*a33*c12*b22*c31*b12+a23*a33*c12*b21*c32*b12-3*a23*a33*b22*c12*c32*b11+3*a23*a33*c22*b11*b32*c12+2*a23*b23*a32*c11*b32*c12-a23*b23*b32*c12*c32*a11-a23*b23*b32*c11*c32*a12-a23*c23*a32*b12*b32*c11+a23*b23*b31*c12*c32*a12-2*a23*b23*c31*b12*c32*a12+a23*b23*c31*c12*b32*a12-a23*b33*c12*a31*c22*b12+2*a23*b33*c12*a22*c31*b12+a23*b33*a12*c32*c21*b12-a23*b33*a12*c31*b22*c12+2*a23*b33*a12*c22*b31*c12-2*a23*b33*a12*c21*b32*c12+3*a23*b33*b22*c12*c32*a11-a23*c33*b12*a31*b22*c12+a23*c33*a12*b32*b21*c12+a23*c33*a12*b32*c21*b12-a23*c33*a12*b31*b22*c12-a23*c33*a12*b31*c22*b12+2*a23*c33*a12*b22*c31*b12+3*a23*c33*b22*c12*a32*b11-3*a23*c33*b22*c12*b32*a11-3*a23*c33*b22*b12*a32*c11+3*a23*c33*b22*a12*b32*c11+3*a23*c33*c22*b12*b32*a11-3*a23*c33*c22*b11*b32*a12+b23*c23*a31*b12*c32*a12+b23*c23*a31*c12*b32*a12-2*b23*c23*a31*c12*a32*b12+b23*c23*b31*a12*a32*c12+b23*c23*c31*a12*a32*b12-b23*c23*a32*c12*b32*a11-b23*c23*a32*a12*b32*c11-b23*c23*a32*a12*c32*b11+2*b23*c23*b32*a11*c32*a12-2*b23*a33*c12*a32*c21*b12+2*b23*a33*c12*a31*c22*b12-b23*a33*c12*a22*c31*b12+b23*a33*c12*a21*c32*b12-2*b23*a33*a12*c32*b21*c12+b23*a33*a12*c32*c21*b12+2*b23*a33*a12*c31*b22*c12-b23*a33*a12*c31*c22*b12-b23*a33*a12*c22*b31*c12+3*b23*a33*c22*a12*b32*c11-3*b23*a33*c22*a12*c32*b11-b23*b33*c12*a31*c22*a12-b23*b33*c12*a22*c31*a12+b23*b33*c12*a21*c32*a12-3*b23*b33*c22*a12*a32*c11+3*b23*b33*a22*c11*c32*a12+b23*c33*b12*a32*a21*c12-b23*c33*b12*a31*a22*c12-b23*c33*b12*a31*c22*a12+2*b23*c33*b12*a22*c31*a12-2*b23*c33*b12*a21*c32*a12+b23*c33*a12*a21*b32*c12-b23*c33*a12*a22*b31*c12-2*b23*c33*a12*a32*b21*c12+3*b23*c33*c22*a12*a32*b11-3*b23*c33*c22*a11*a32*b12-3*c23*b33*a22*a12*c32*b11-3*c23*b33*b22*a11*a32*c12-3*c23*b33*a22*b12*a32*c11+2*c23*a33*b12*a31*b22*c12+c23*a33*b12*a21*b32*c12+c23*a33*a12*b32*b21*c12+2*c23*a33*a12*b31*c22*b12-c23*a33*a12*b22*c31*b12+c23*a33*a12*b21*c32*b12+3*c23*a33*b22*c12*b32*a11-3*c23*a33*b22*b12*c32*a11-3*c23*a33*b22*a12*b32*c11+3*c23*a33*b22*a12*c32*b11+3*c23*a33*a22*b12*b32*c11+c23*b33*b12*a32*a21*c12-2*c23*b33*b12*a32*c21*a12-c23*b33*b12*a31*a22*c12-c23*b33*a12*a31*b22*c12+c23*c33*b12*a32*b21*a12+c23*c33*b12*a21*b32*a12-3*c23*c33*a22*b12*b32*a11+3*c23*c33*b22*a11*a32*b12-3*c23*c33*b22*a12*a32*b11+3*c23*c33*a22*b11*b32*a12-a33*b33*a21*c12*c22*b12-a33*b33*b21*c12*c22*a12-a33*b33*c21*c12*a22*b12-a33*b33*c21*c12*b22*a12+2*a33*b33*c21*b12*c22*a12-2*a33*b33*a22*c11*b22*c12+a33*b33*a22*c12*c22*b11+a33*b33*a22*c11*c22*b12+a33*b33*b22*c12*c22*a11-a33*c33*b21*c12*a22*b12-a33*c33*b21*b12*c22*a12+2*a33*c33*b21*c12*b22*a12-a33*c33*c21*b12*b22*a12-2*a33*c33*a22*b11*c22*b12+a33*c33*a22*b11*b22*c12-b33*c33*a21*b12*c22*a12-b33*c33*a21*c12*b22*a12-b33*c33*c21*a12*a22*b12+b33*c33*a22*c12*b22*a11+b33*c33*a22*b12*c22*a11+b33*c33*a22*a12*c22*b11,b23*a13*c13*a31*c22*b31-3*a23*b13*b33*c21*a31*c12-b23*c33^2*b22*a11^2+2*a33*b33*a23*c12*b21*c11+c23*a33^2*b11*b22*c11-3*b13*c23*c33*a31*b22*a11+a13*c13*a23*b21*c32*b31+c33^2*b23*a12*a21*b11-2*c33^2*b23*a12*b21*a11+2*a33^2*b13*c21*c22*b11+2*a33^2*c13*b21*b22*c11-2*a33*b33*b13*c21*c22*a11-c13*a23^2*b31^2*c12-2*c13^2*a33*b21*b22*a31+a23*c33^2*b11*b22*a11+3*b23*c13*a33*c21*b31*a12+a13*b13*b23*a31*c21*c32-b33*a13*c13*a21*c32*b21+a13*a23*b23*c31^2*b12+a13*b23^2*c31*c12*a31+3*a23*c13*c33*b21*b31*a12-2*a23*b23*b33*c12*a31*c11+b33*b13*c13*c32*a21^2+b33*a13^2*b21*c21*c32-c33*a13*c13*a21*b21*b32+c13*a33^2*b21^2*c12+c13*b33^2*a21^2*c12+3*a23*b13*a33*c21*b31*c12-b23*a33^2*b22*c11^2-c23*b33*c33*a11*a22*b11-b33*b23*c33*a12*a21*c11+b13^2*c33*c21*a22*a31-3*a13*b23*c33*a31*c22*b11-c13*a23*b23*b31*c31*a12+c33*b13*c13*b32*a21^2+a23*b23*c33*b11*a31*c12+a23*b23*b33*c11*c31*a12-3*c13*a23*c33*b22*a31*b11-a33*a13*b13*b21*c21*c32+c23^2*b13*a11*a31*b32+c23^2*a13*b32*b11*a31-c23*a13^2*b31*c31*b22-2*c23^2*b13*a32*a31*b11-c23^2*a33*b11*b31*a12+c13*b23^2*a31*a12*c31-c13*a33^2*b21*b12*c21-b13*a23^2*c31^2*b12-a23*c13*b23*b32*c31*a11-b13*c13*b33*a21*c22*a31-b23*a33*b33*c11*c22*a11+a33*c13^2*a21*b21*b32+a33*b13^2*a21*c21*c32-a23*b33^2*a22*c11^2+2*b33*c33*a23*c11*a21*b12+c13^2*b33*b21*a22*a31-a33*b23*c33*a11*c21*b12+2*b23^2*c33*a12*c31*a11-a33*c23^2*b11*b32*a11+2*a33*b33*c23*a11*c21*b12-2*b33*c33*c13*a21*a22*b11-2*b33*c33*b13*a21*a22*c11+3*a13*a23*b33*c31*b22*c11+b23*c13^2*b22*a31^2-2*a33*c33*b13*c21*a22*b11-2*a23*b13*c13*b31*c31*a22+2*a13*c13*a33*b21*c31*b22-a13*c13*a33*b21*c22*b31+c33*a23*b23*c11*b32*a11+c13^2*b33*a21*b22*a31+a13*b13*b23*c31*c21*a32+b23*a13*c13*b31*c31*a22-3*a23*a13*b33*c21*c31*b12+3*a23*a13*b33*c31*c12*b21+a33*a13*c33*b22*b11*c21+2*b23*c23*c13*a32*a31*b11+c13*a23^2*b31*b12*c31+c33*a13^2*b21*c21*b32+c33*a13*c13*b21^2*a32-3*c13*a23*b33*b22*c31*a11+2*a13*c13*c33*b21*b22*a31-2*a33*c33*c13*b21*b22*a11-a13^2*c23*b21*b32*c31+2*a13^2*b23*c31*c32*b21-3*b13*a23*c33*b31*c22*a11-b13*c13*c33*b21*a22*a31+c23*a13^2*c22*b31^2+c23*b13^2*c22*a31^2+c33*b23^2*c32*a11^2+c23*a33*c33*a22*b11^2+c33*b13^2*a21*c21*a32+a23*b23*c33*a11*b31*c12-3*c13*c23*b33*a31*a22*b11-3*a13*c23*c33*b32*a21*b11-a13*a33*c33*b21^2*c12-a13*b33^2*c21*c12*a21-a23*c13*c23*b11*b31*a32-a23*c13*b23*c32*b31*a11+a13*b13*c23*b21*a32*c31+a23*c13^2*b31^2*a22+a23*a33*c33*c22*b11^2+a23*b33^2*c11*c22*a11-b23*c13^2*a31*b31*a22-b13*c23^2*a31^2*b12+3*c13*c23*a33*b31*a22*b11+3*c13*a23*b33*a31*c22*b11+a13*c33^2*b21^2*a12-a33*b13^2*c21^2*a32-a33*c13^2*b21^2*a32+3*c13*c23*b33*a32*b21*a11+b23*c33^2*a11*a22*b11-b23^2*c33*a11*a31*c12+b33*a23*c23*c11*a32*b11-2*b13^2*c33*a21*c31*a22+2*a33*c33*b23*a11*b21*c12-2*a23*c23*c33*b12*a31*b11+2*b13^2*a23*c31*c32*a21-b13^2*a23*a31*c21*c32-3*b13*a23*b33*c21*a32*c11+3*a23*c13*a33*b21*c31*b12+3*a23*a13*c33*b31*b12*c21-3*c23*a13*a33*b21*c31*b12+b23*a33*b33*a22*c11^2+b23*a33^2*c11*c22*b11-3*b13*b23*a33*c31*c22*a11-a23*c33^2*a22*b11^2+a23*a13*c13*b31*c31*b22-3*a23*a13*c33*b21*b31*c12-a23*a13*c13*c22*b31^2+2*a23*b23*a13*c32*c31*b11+b13*c33^2*a21^2*b12-3*c13*b23*a33*a21*c32*b11+3*c13*b23*c33*a32*a21*b11+3*b13*b23*a33*c31*a22*c11-c33^2*a13*b22*b11*a21+2*c33^2*a13*b21*b22*a11+2*c33^2*b13*a21*a22*b11-a23^2*b33*c11*c31*b12-a23^2*c33*b12*b31*c11-c13*b23^2*a31^2*c12-b33*a23*b23*a32*c11^2-b33*c23^2*a11*a32*b11+a23*b23*b33*c12*c31*a11+2*a23*b23*b13*c32*c31*a11-c13*a33*c33*b21^2*a12-c13*a23*c23*b31*b12*a31-a13*c13*b33*c21*b22*a31-b33*c23*c33*a11*a21*b12-b13*b33*c33*a21^2*c12+b23*c23*c33*a12*a31*b11+b23*c23*b33*a11*a31*c12-a23*c13*c23*b32*b11*a31+2*a33*c33*c23*b12*a21*b11-a13*c13*c33*a21*b22*b31-3*a13*b23*b33*c31*a22*c11-c23*b13*c13*b22*a31^2-c23*b13^2*a31*c31*a22+2*c23^2*b33*a12*b31*a11+a23*b23*c33*c11*a31*b12+b13^2*a33*c21*c31*a22-2*b13^2*a33*c21*c22*a31+3*b23*a13*b33*c21*a31*c12-3*c23*b13*a33*a21*b31*c12+3*c23*b13*b33*a21*a31*c12-a23*b13*b23*c32*c11*a31-a13*b23^2*c31^2*a12+c13*b23*c23*a31^2*b12-c13^2*a23*b21*a32*b31+2*c13^2*b23*a31*b21*a32-2*a13*b13*c23*c21*b32*a31+a33*a23*c23*b11*b32*c11+a33*a23*b23*c11*c32*b11+b23^2*a13*c11*c31*a32-2*b23^2*a13*c32*c31*a11-a33*a23*b23*b32*c11^2+a33*a13*c13*c32*b21^2+a33*a13*b13*c21^2*b32+c33^2*b23*a11*a21*b12-c33^2*a13*b11*b21*a22+a13*b33*c33*a21*b21*c12-2*a13*b33*c33*b21*c21*a12-3*a13*b23*a33*c21*b32*c11-c13^2*b23*a21*b32*a31-c13^2*b23*a21*a32*b31-a33^2*c13*b11*b21*c22-2*a33^2*b23*c12*b21*c11+b23*a13^2*c31^2*b22-2*b33*c33*a13*b21*c22*a11+a23*b13*c13*a31*c31*b22+a13*b13*c23*b21*c32*a31-a13*c23^2*b31^2*a12+a33*c13*c33*b11*b21*a22+3*b13*a23*a33*c22*b31*c11-a23*a13*b13*c31^2*b22-a23*c13^2*a31*b22*b31-a23*b13^2*a31*c22*c31-2*a33^2*c23*b12*c21*b11+a33^2*c23*b11*b21*c12+c23*b33^2*a11*a22*c11+a13*a23*c23*b31^2*c12-c23^2*b33*a11*a31*b12-2*c23^2*a13*b32*b31*a11-3*c23*c13*b33*a21*a31*b12+3*c23*c13*b33*a31*a12*b21-3*a13*c23*b33*a32*b21*c11-b23*a13*c23*c32*a31*b11+a23*b23*a33*c11*c31*b12+a23*b23*a33*c12*c31*b11+2*b13*c13*c33*a21*b31*a22-b13*c13*c33*a21*b22*a31+a33^2*b23*c12*c21*b11+b33*c13^2*a21*b21*a32-2*a23*b23*c33*b11*c31*a12+a23*b23*c33*c11*b31*a12-b23*b13*c13*c22*a31^2-b23*a13^2*b31*c22*c31-b23*a13*b13*c31^2*a22+c13*a33*b33*a21*c21*b12+a13*c13*b23*a21*b32*c31+3*b23*b13*c33*a31*a12*c21+a33^2*b23*c11*c21*b12+a33^2*c23*b12*b21*c11+c13^2*a33*a21*b22*b31+c13^2*a33*b21*b31*a22-2*a13*b13*a23*c31*c32*b21-a13*b13*c33*a21*c22*b31+b33*a13*b13*c21^2*a32-b33*b23*c23*c32*a11^2+2*c23*a33*b33*b11*c22*a11-c23*a33*b33*c11*b22*a11-2*a33*c33*a13*b21*b22*c11+a23*b13^2*c31^2*a22-3*a13*a23*b33*c31*c22*b11-a13*c13*b33*b21*c31*a22+3*c23*b13*a33*b21*c31*a12+3*c23*b13*c33*a21*b31*a12-2*a13^2*c33*b21*c31*b22-a13^2*b23*c31*c21*b32-a13^2*b23*b31*c21*c32-c13*b33^2*a21*a12*c21+2*c13^2*a23*b31*b32*a21+a13^2*c33*b21*c22*b31+b13^2*c33*a21*c22*a31+a33*b23*c23*c11*b32*a11+b23*c23*a33*a11*b31*c12-2*b23*c23*b33*a12*c31*a11+a33*b23^2*a32*c11^2+a33*c23^2*a32*b11^2-c23*b33^2*c22*a11^2-c23*a33^2*c22*b11^2+b13*a33^2*c21^2*b12+a13*a33*b33*c21*c12*b21-2*a33*b33*c13*a21*b22*c11-2*a33*b33*c13*b21*a22*c11+3*c13*a23*b33*a32*c21*b11+b13*c23^2*a31*a12*b31-b13*a33^2*c21*c12*b21-b23*a33*c33*b11*c22*a11+a13*b33^2*c21^2*a12+b13*c13*a23*b21*a32*c31+a13^2*b33*b21*c22*c31-a13^2*c23*b21*c32*b31+a13^2*c33*c21*b22*b31-a33*c23*b33*c11*b21*a12-a23*a13*b23*c11*c31*b32-a23*a33*b33*c11*c22*b11+2*a23*c23*a13*b32*b31*c11+a13*b33*c33*a21*c21*b12+a13*a33*c33*b21*b12*c21+3*a13*b23*a33*c32*c21*b11+3*a13*b23*c33*a21*b32*c11+a23*c23*b33*b11*a31*c12-2*c33*a23*b23*b11*c32*a11+c33*a23*b23*c11*a32*b11-2*c13^2*b33*a21*b31*a22+3*a23*b13*b33*c21*c31*a12+a13*c23^2*b31*b12*a31-a13*a33*b33*c21^2*b12-b33*c23*c33*a12*a21*b11-b13*a33*b33*c21^2*a12+b33*a13*c33*c21*a22*b11-3*a13*c23*b33*a31*b22*c11+a33*c13*b33*c21*b22*a11+b23*c23*a33*c11*b31*a12-a13*c13*b33*b21*c22*a31-a23*a13*b23*c32*c11*b31-b33*a23*c33*c11*b21*a12-b33*a23*c33*a11*c21*b12-b13*c33^2*a21*a12*b21+a33*a13*b33*c11*c21*b22+a23*c23*b33*b11*c31*a12-3*a13*b23*b33*c32*a21*c11-c33^2*b13*a22*a11*b21-c33^2*b13*a11*a21*b22+2*b23*c23*a13*c32*b31*a11+2*b23*c23*a13*b32*c31*a11+c13*a23*c23*b31^2*a12+b23*a13*b13*a31*c22*c31-2*b23*a13*c13*a31*c31*b22-c33*b13^2*c32*a21^2+c33*a23^2*c32*b11^2-b33*a13^2*c21^2*b32-b33*c13^2*b32*a21^2+b33*a23^2*b32*c11^2+b33*c23^2*b32*a11^2-c33*a13^2*c32*b21^2-a13*c33^2*b21*b12*a21+a13^2*b33*c21*c31*b22-2*a13^2*b33*c21*c22*b31+2*a13^2*c23*b31*c21*b32+b13^2*a33*a21*c22*c31-b13^2*a23*c31*c21*a32-b13^2*c23*a21*c32*a31-b13^2*c23*a21*a32*c31+2*b13^2*c23*a31*c21*a32+b13*a23^2*c31*c12*b31+b13*a23*b23*c31^2*a12+b13*b23*c23*a31^2*c12+2*b23*c23*b13*a32*a31*c11-2*b33*c33*a13*c21*b22*a11-b23*b33*c33*a11*a22*c11+2*b33*c33*a23*b11*a21*c12+c33*b23*c23*a11*a32*b11+b33*a23*c23*b11*c32*a11-2*b33*a23*c23*c11*b32*a11+b33*a23*b23*c11*c32*a11+b33*b23*c23*a11*a32*c11-b33*b23*c33*a11*a21*c12-b33*a23*c33*a11*b21*c12-b33*a23*c33*b11*c21*a12+b33*b13*c33*a22*a11*c21+b33*b13*c33*a11*a21*c22+c33*a23*c23*b11*b32*a11-b33*a13*b13*a21*c21*c32+3*c23*a13*b33*a21*c31*b12+3*c23*a13*a33*b21*b31*c12+2*c33*a13*b13*a21*c32*b21-b33*b13*c13*a21*c21*a32+b33*c13*c33*a22*a11*b21+b33*c13*c33*a11*a21*b22-3*c23*b13*c33*a31*a12*b21+c23*a13*c13*a31*b22*b31-c33*a13*b13*b21*c21*a32-c33*a13*b13*a21*c21*b32-2*c23*a13*b13*a31*c22*b31+c23*a13*b13*a31*c31*b22+c23*a13*b13*b31*c31*a22-3*c23*a13*c33*b31*b12*a21-3*c23*a13*b33*b21*a31*c12+c23*b13*c13*a31*b31*a22-3*c23*b13*b33*a21*c31*a12+3*c23*a13*c33*b21*a31*b12+2*b33*c33*b23*a12*c21*a11-c33*b13*c13*a21*b21*a32+b33*a13*c33*a21*b22*c11+b33*a13*c33*b21*a22*c11+b33*a13*c33*a21*c22*b11+2*b23*a33*c33*c11*b22*a11-b23*a33*c33*c11*a22*b11-c13*b33*c33*a21^2*b12-c13^2*a23*b21*b32*a31+a23^2*b13*c11*c31*b32+a23^2*b13*c32*c11*b31-2*a23^2*b13*c32*c31*b11-2*a23^2*c13*b32*b31*c11+a23^2*c13*b32*b11*c31+a23^2*c13*b11*b31*c32+2*a23^2*b33*c12*b31*c11-a23^2*b33*c12*c31*b11+2*a23^2*c33*b12*c31*b11-a23^2*c33*b11*b31*c12+a23*a33*b33*b22*c11^2+b23*b33*c33*c22*a11^2+b23^2*a13*c32*c11*a31+b23^2*c13*a32*a11*c31-2*b23^2*c13*a32*a31*c11+b23^2*c13*a11*a31*c32+2*b23^2*a33*c12*a31*c11-b23^2*a33*c12*c31*a11-b23^2*a33*c11*c31*a12-b23^2*c33*a12*a31*c11-a33*b23^2*c11*c32*a11-a33*a23*c23*c32*b11^2-a33^2*b13*c11*c21*b22-a33^2*b13*c22*c11*b21-a33^2*c13*b22*b11*c21-2*b33^2*c23*a12*c21*a11+b33^2*c23*a11*a21*c12-b33^2*a13*c11*c21*a22-b33^2*a13*c22*c11*a21+2*b33^2*a13*c21*c22*a11+2*b33^2*c13*a21*a22*c11-b33^2*c13*a22*a11*c21-b33^2*c13*a11*a21*c22-2*b33^2*a23*c12*a21*c11+b33^2*a23*c12*c21*a11+b33^2*a23*c11*c21*a12+b33^2*c23*a12*a21*c11-b33*a23^2*c11*c32*b11-c33*a23^2*b11*b32*c11-c33*b23^2*a11*a32*c11-c33*a23*c23*a32*b11^2-c33*b23*c23*b32*a11^2-2*c33^2*a23*b12*a21*b11+c33^2*a23*b12*b21*a11+c33^2*a23*b11*b21*a12+c23*b33*c33*b22*a11^2-c23^2*b33*a12*a31*b11-c23*a13*c13*b31^2*a22+c23^2*a13*b11*b31*a32-c23^2*a33*b12*b31*a11+2*c23^2*a33*b12*a31*b11+c23^2*b13*a32*a11*b31+2*a23*b23*c13*b32*a31*c11+3*a23*c13*b33*c21*a31*b12+2*a33*c33*b23*c11*b21*a12+2*a33*c33*a23*b12*c21*b11-2*a33*c33*b13*a21*c22*b11-3*a23*c13*c33*b21*a31*b12-3*a23*c13*b33*b21*c31*a12-3*a23*b13*a33*c31*c12*b21-2*a33*b33*a13*c21*c22*b11-2*a13*b13*c23*c21*a32*b31+3*a13*c23*c33*b22*a31*b11+2*a33*b33*b23*c12*a21*c11+3*a23*b13*c33*b21*a31*c12-3*a23*b13*c33*c21*b31*a12+2*a33*b33*c23*b11*c21*a12+3*a13*c23*a33*b32*b21*c11+3*a13*c23*a33*b31*b22*c11-3*a13*c23*a33*b22*c31*b11-a13*b13*b33*c21*c31*a22-a13*b13*a33*c21*c31*b22+a33*b23*c23*b11*c32*a11-2*a33*b23*c23*c11*a32*b11-a23*b13*c23*a32*b31*c11+a23*b13*c13*a31*c22*b31-a23*b13*c23*b32*a31*c11-a23*a13*c23*b11*b31*c32-a23*a13*c23*b32*b11*c31-a33*c23*b33*a11*b21*c12-a33*c23*c33*b11*b21*a12-a33*c23*c33*b12*b21*a11-a33*c23*b33*b11*a21*c12+3*a13*c23*b33*a21*c32*b11-a33*a23*c33*b11*b21*c12-a33*a23*c33*b12*b21*c11-a33*a23*b33*c11*c21*b12+a23*a13*b13*b31*c22*c31-a33*a23*b33*c12*c21*b11-a33*c23*b33*c11*a21*b12+3*a13*c23*b33*a22*c31*b11-a23*b13*c23*c32*b31*a11-a23*b13*c23*b32*c31*a11-a23*b13*b23*c11*c31*a32-a33*b23*c33*c11*a21*b12-a33*b23*b33*c11*c21*a12-a33*b23*b33*c12*c21*a11+a33*c13*b33*b21*c22*a11+a33*c13*c33*b22*b11*a21-a33*b13*c13*a21*c21*b32+2*a33*b13*c13*b21*c21*a32-a33*b13*c13*a21*c32*b21-a33*b23*c33*b11*c21*a12-a33*b23*c33*b11*a21*c12-3*a13*c23*a33*b21*c32*b11+a33*c13*b33*a21*c22*b11+a33*c13*b33*c21*a22*b11-c23*a33*b33*c11*a22*b11-c23*a33*c33*b11*b22*a11-a13*c13*b33*a21*c31*b22-3*c23*c13*a33*b21*b31*a12+3*c23*c13*a33*b31*b12*a21+2*a13*b13*c33*b21*c31*a22-a13*b13*c33*b21*c22*a31+a13*b13*a23*c31*c21*b32+a13*b13*a23*b31*c21*c32+a13*b13*c23*a21*b32*c31-2*a13*b13*b23*c31*c32*a21-a13*b13*c33*c21*b22*a31-a13*b13*b33*a21*c22*c31-a13*b13*c33*c21*b31*a22+2*a13*b13*b33*c21*c22*a31-b13*c13*b33*c21*a22*a31+3*b13*b23*c33*a31*c22*a11-2*b13*c13*b23*a31*c21*a32-3*b13*b23*c33*a31*a22*c11+3*b13*b23*c33*a32*c21*a11-b13*a23*b23*c31*c12*a31+2*b13*a23*c23*a31*c31*b12-b13*a23*c23*a31*b31*c12-b13*a23*c23*b31*c31*a12+3*b13*a23*a33*c21*b32*c11-3*b13*a23*a33*c31*b22*c11+2*b33*c33*c23*a12*b21*a11+2*a13*c13*b33*a21*c22*b31-2*b23*c23*a33*c11*a31*b12+b23*c23*a33*b11*c31*a12-2*b23*c23*a33*b11*a31*c12+b23*c23*a33*a11*c31*b12+b23*c23*c33*a11*a31*b12-2*b23*c23*c33*a12*b31*a11+b23*c23*b33*a12*a31*c11+3*a13*a23*c33*b32*c21*b11-3*a13*a23*c33*b31*b22*c11+3*a13*a23*c33*b31*c22*b11-3*c13*a23*a33*b32*c21*b11-2*a13*c13*b23*b21*c32*a31-3*a13*a23*c33*b32*b21*c11-b23*c13*c23*a32*a11*b31+2*b33*a13*c13*a21*c21*b32+a13*c13*b23*a21*c32*b31-3*b23*c13*a33*a21*c31*b12+3*b23*c13*b33*a21*c31*a12-3*b23*c13*b33*a31*a12*c21+3*b23*c13*c33*a21*a31*b12-3*b23*c13*c33*a21*b31*a12-b23*c13*c23*a11*a31*b32-3*b23*b13*a33*c21*c31*a12+3*b23*b13*a33*c31*c12*a21-b23*a13*c23*a32*c31*b11-b23*a13*c23*a32*b31*c11+a13*c13*a23*b21*b32*c31-b23*b13*c23*a11*a31*c32-b23*b13*c23*a32*a11*c31+b23*b13*c13*a31*c31*a22-3*b23*b13*c33*a21*a31*c12-b33*a13*c13*b21*c21*a32-3*b23*a13*c33*c21*a31*b12+3*b23*a13*c33*a21*b31*c12+a33*a13*c33*b11*b21*c22+a13*c13*c23*b21*a32*b31-a13*c13*a33*c21*b22*b31-2*a13*c13*a23*b31*c21*b32-3*b23*a13*b33*c31*c12*a21+a13*c13*b23*c21*b32*a31+a13*c13*b23*c21*a32*b31-2*a13*c13*c23*b31*b32*a21+a13*c13*c23*b21*b32*a31-b23*a13*c23*b32*a31*c11+3*b23*a13*a33*c21*c31*b12-3*b23*a13*a33*c21*b31*c12-a13*c13*c33*b21*b31*a22-2*a13*c13*b23*b21*a32*c31-3*a13*a23*b33*c32*c21*b11+2*a13*c13*b33*c21*b31*a22-a33*a13*c13*b21*c21*b32+2*a23*c23*b13*c32*a31*b11+2*a23*c23*b13*a32*c31*b11+a33*b13*c33*b21*c22*a11+a33*b13*c33*c21*b22*a11+a23*c23*b33*a11*c31*b12-2*a23*c23*b33*a11*b31*c12+a33*a13*b33*c22*c11*b21+a23*c23*c33*b11*b31*a12+3*a13*a23*b33*c32*b21*c11+a33*b13*c33*b21*a22*c11+a33*b13*c33*a21*b22*c11+a33*b13*b33*c22*c11*a21-a23*a33*c33*b11*b22*c11+2*a23*c23*c13*b32*b31*a11+a33*b13*b33*c11*c21*a22+3*a13*b23*a33*c31*c22*b11-3*a13*b23*a33*c22*b31*c11-a13*b23*c23*a31*c31*b12-a13*b23*c23*a31*b31*c12+2*a13*b23*c23*b31*c31*a12+2*a13*b13*a33*c21*c22*b31-a13*b13*a33*b21*c22*c31+a13*b13*c23*a21*c32*b31-a13*a23*b23*c31*c12*b31-a13*a23*c23*b31*b12*c31+3*a13*b23*b33*c22*a31*c11+3*a13*b23*b33*c21*a32*c11-3*a13*b23*c33*a32*c21*b11+3*a13*b23*c33*a22*b31*c11-3*a13*c23*c33*b31*a22*b11+2*a13*b13*c33*a21*c31*b22+a23*c23*a33*b12*b31*c11+a23*c23*c33*b12*b31*a11+3*a13*c23*c33*b21*a32*b11-2*a23*c23*b33*c11*b31*a12+a23*c23*b33*c11*a31*b12+a23*c23*a33*b11*b31*c12-2*a23*c23*a33*b12*c31*b11+2*a23*b23*c13*a32*b31*c11-2*a23*b23*a33*c12*b31*c11-a23*c13*b23*c32*a31*b11-a23*c13*b23*a32*c31*b11-3*a23*c13*a33*b31*b12*c21-2*a23*b23*c33*a11*c31*b12+3*b13*a23*b33*c31*c22*a11-3*b13*a23*b33*c22*a31*c11+3*b13*a23*c33*a31*b22*c11+3*b13*a23*b33*c32*c21*a11-3*b13*a23*c33*b32*c21*a11-3*b13*a23*a33*c32*b21*c11+3*b13*a23*c33*a32*b21*c11+b13*c13*b23*a21*a32*c31+b13*c13*b23*a21*c32*a31+b13*c13*a23*c21*b32*a31+b13*c13*a23*b21*c32*a31+b13*c13*a23*c21*a32*b31+2*b13*c13*b33*a21*c31*a22-2*b13*c13*a23*a21*c32*b31-2*b13*c13*a23*a21*b32*c31+2*b13*c13*a33*b21*c22*a31-b13*c13*a33*c21*b31*a22+2*b13*c13*a33*c21*b22*a31-3*b13*c23*a33*a22*b31*c11-3*b13*c23*c33*a32*b21*a11+3*b13*c23*b33*a32*a21*c11+b13*a33*c33*b21*c21*a12+b13*c13*c23*a21*b32*a31+b13*c13*c23*a21*a32*b31-2*b13*c13*c23*a31*b21*a32-b13*c13*a33*a21*c22*b31-b13*c13*a33*a21*c31*b22-b13*c13*a33*b21*c31*a22+3*b13*c23*c33*a22*b31*a11+3*b13*c23*c33*a21*b32*a11+3*b13*c23*b33*a31*a22*c11-3*b13*c23*b33*a22*c31*a11-3*b13*c23*b33*a21*c32*a11-3*b13*c23*a33*a21*b32*c11+3*b13*c23*a33*b22*c31*a11+3*b13*c23*a33*b21*c32*a11-2*b13*a33*c33*a21*c21*b12+b13*a33*c33*a21*b21*c12+b13*a33*b33*c21*c12*a21+b13*b33*c33*a21*a12*c21-b13*b23*c23*a31*a12*c31-3*b13*b23*a33*c32*c21*a11-3*b13*b23*c33*a32*a21*c11+3*b13*b23*a33*c32*a21*c11+3*c13*a23*a33*b21*c32*b11-3*c13*a23*a33*b31*c22*b11+3*c13*a23*a33*b22*c31*b11-3*c13*a23*b33*b21*c32*a11+3*c13*a23*c33*b32*b21*a11+3*c13*a23*c33*b31*b22*a11-3*c13*a23*c33*b21*a32*b11-3*c13*c23*a33*b31*b22*a11-c13*a23*b23*a31*c31*b12+2*c13*a23*b23*a31*b31*c12+3*c13*b23*a33*b32*c21*a11-3*c13*b23*b33*a32*c21*a11+3*c13*b23*c33*a31*a22*b11-3*c13*b23*c33*a22*b31*a11-3*c13*b23*c33*a21*b32*a11-3*c13*b23*b33*a31*c22*a11+3*c13*b23*b33*a22*c31*a11+3*c13*b23*b33*a21*c32*a11-3*c13*b23*a33*a22*c31*b11+3*c13*b23*a33*b31*c22*a11-c13*b23*c23*a31*a12*b31-3*c13*c23*a33*b32*b21*a11+3*c13*c23*b33*a31*b22*a11-3*c13*c23*b33*a32*a21*b11+3*c13*c23*a33*b32*a21*b11-2*c13*a33*b33*a21*b21*c12+c13*b33*c33*a21*a12*b21+c13*a33*b33*b21*c21*a12+c13*a33*c33*b21*b12*a21-a23*b33*c33*b11*c22*a11+2*a23*b33*c33*c11*a22*b11-a23*b33*c33*c11*b22*a11,3*a13*c23*b21*c12*a32*b11-a13*b13*c21*b31*c22*a12+3*c13*b23*a32*a11*b21*c12-a13*c13*a31*b22^2*c11-a33*b13*b12*c21^2*a12-a33*c13*a21*c21*b12^2-2*b23*c33*a11*a12*c22*b11-b13^2*c22*a32*c21*a11-b13^2*c22*a21*c32*a11-b13*c13*c21*a22*b31*a12+2*a23*c13*c21*a31*b12^2+a23*b23*a11*b31*c12^2+b33*c13*a21*c12*b21*a12+2*c13^2*b22*a32*a21*b11+c13^2*a21*b32*b21*a12+c13^2*a21*b31*a22*b12+a13*b13*b22*c32*a21*c11+b23*b13*a21*c12*c31*a12-a13^2*b22*c31*c22*b11+3*a13*b33*b21*c11*a22*c12+3*c13*a23*b31*c12*b22*a11-2*c13^2*a21*b31*b22*a12+c13^2*a21*b22*a31*b12+2*a23*b23*c31*a12*c11*b12+b23*c33*c11*b21*a12^2+a23^2*c12*b12*b31*c11-3*a13*c23*b12*a32*c21*b11-2*b33*b13*a21*c12*c21*a12+c23*b33*a12*c11*a22*b11+2*b13*c13*c21*a31*a22*b12+b23*a13*c21*b12*c31*a12-a13*b13*a31*c22^2*b11+c13^2*a21*b21*a32*b12-2*c13^2*b21*a31*a22*b12+c13*a23*a22*c32*b11^2+c13^2*b21*a22*b31*a12+a23*c23*c11*a31*b12^2+a23*c23*a11*c31*b12^2+3*b13*a23*c12*a22*b31*c11+3*c13*b33*a21*c12*b22*a11+2*b23*a33*c12*b11*c21*a12+3*c13*b23*a31*c12*a22*b11+a13*b13*b22*c22*a31*c11+a13*c13*b21^2*c32*a12-3*b13*c33*b21*a11*c22*a12+a13*b13*b32*c21^2*a12+c23*c13*b21*a12*a31*b12+a13*c13*a32*b21^2*c12+2*b13^2*a22*c32*c21*a11-b13^2*a22*c31*c22*a11-b33*c13*b21*c21*a12^2+3*a13*b23*c12*a31*b22*c11+c23^2*b12*a12*b31*a11-a33*b13*a21*b21*c12^2-2*b23*c33*b11*c21*a12^2+a13*b23*b22*a32*c11^2-c23*b33*a12*b11*a21*c12-3*c13*a33*a21*b12*b22*c11-a13*a23*b22*c11*c32*b11-a13*a23*c22*b11*b32*c11-2*b13*c13*b22*a31*c22*a11-a23*c33*b21*a12*b11*c12-2*c23*a33*c11*a21*b12^2+c23*a33*a11*c21*b12^2+a23*c23*b11*c12*b32*a11+3*b13*b23*c12*a32*a21*c11-c33*b13*c12*a21^2*b12-c33*b13*b21*c21*a12^2-b13*c13*b21*a22*c31*a12-c23*a13*c21*a31*b12^2+2*c23*b13*b21*c31*a12^2+a13*c33*a22*c22*b11^2-3*b13*c23*a22*a11*c31*b12+3*a13*a23*c12*b22*c31*b11+c23*a33*b12*c11*b22*a11+3*a13*a23*b12*c22*b31*c11-b13^2*a22*c21*a32*c11+2*b13^2*c22*a32*a21*c11-a23*b23*c12*a11*c31*b12+3*a13*b23*c21*b12*a32*c11-3*a13*b23*c22*b11*a31*c12+a13*c23*c22*a32*b11^2+3*b13*a23*c21*a12*b32*c11-2*a13*c13*a22*b31*c22*b11+a13*c13*b22*a21*b32*c11+2*c13*c33*a22*b11*b22*a11-3*a13*c33*c21*b12*b22*a11-b23*c23*a12*a11*c31*b12+2*b23*c23*a31*b12*a11*c12-b23*c23*b12*c32*a11^2+2*b23*a33*b12*a22*c11^2+2*c23*a33*b12*b11*a21*c12-c23*a33*b12*b11*c21*a12-a13*b13*b21*c31*a22*c12+2*a13^2*c22*b32*b21*c11-a13^2*b22*c21*b32*c11-b13*c13*a21*a32*b21*c12-c23*c33*a12*a22*b11^2+2*c23*a13*a21*c31*b12^2+2*a13*c13*a21*b31*b22*c12-3*c13*a23*b31*b12*a22*c11-a13*c13*a21*b22*c31*b12-2*b23*c13*c21*a12*a31*b12+3*b13*c23*a21*c12*b32*a11+3*b13*c23*a31*b12*a22*c11+2*a23*b13*b21*a31*c12^2-a23*c13*a21*c31*b12^2+2*c13*a23*c22*b11*b32*a11-3*c13*b23*a32*c11*a21*b12-b23*b13*c21*c31*a12^2-b23*c13*b21*c31*a12^2+2*c23*b33*c12*b22*a11^2-c23*b33*b12*c22*a11^2-c23*c33*b12*b22*a11^2+c13*a33*c11*b22^2*a11+c13*b33*c11*a22^2*b11+c13*b33*b22*c22*a11^2+2*a13*c13*b21*a31*c22*b12-3*a13*b23*c32*a11*c21*b12-2*a23*c33*b11*a12*b22*c11+2*a13^2*b22*c32*c21*b11-a33*c13*c12*b21^2*a12-b33*a13*a21*b21*c12^2+3*b13*a33*c21*b12*a22*c11+b13*c13*a22*a32*b21*c11+c23*c33*a21*b12^2*a11+c23*c33*b21*a12^2*b11+c23^2*b12*a12*a31*b11-b23*a33*c12*a11*c21*b12+c13*b23*b22*c32*a11^2-2*c13*b23*c22*b32*a11^2-2*a23*c13*c21*b12*b31*a12-a23*b23*c12*c11*a31*b12-a13^2*b22*c22*b31*c11-a13^2*b22*c32*b21*c11+a13*a23*c22*c32*b11^2+a13*a23*b22*b32*c11^2-b33*a13*b12*c21^2*a12-b33*c13*c12*a21^2*b12-3*b13*a23*c31*c12*a22*b11+b13*c13*a22*b22*c31*a11+b13*a33*b11*c22^2*a11+b13*a33*a22*b22*c11^2-3*c13*a33*b21*c12*b22*a11+3*c13*a33*b21*a12*b22*c11+a13*b13*c22*b21*c32*a11-3*c13*c23*a12*b31*b22*a11+a33*c13*a21*b12*b21*c12-3*b13*b23*c12*a32*c21*a11-b13*c13*b21*a31*c22*a12-3*b13*a33*c21*b12*c22*a11+a23*b23*c11*c12*a32*b11+a13*b13*b22*c21*a32*c11+b13*b23*c22*c32*a11^2-2*b13*c23*b22*c32*a11^2+b13*c23*c22*b32*a11^2-a13*c23*b22*c11*a32*b11+b13*c13*a22*a21*c32*b11+2*b13*c23*a22*b11*c32*a11+3*c13*c23*a12*b22*a31*b11-c13*c23*a22*b11*b32*a11-a13*b13*b31*c22^2*a11-b13*a33*a22*c11*c22*b11+a23*c33*b11*b12*a22*c11-2*a23*c33*b11*b12*c22*a11+3*a13*b23*c32*c11*b21*a12-a13*b13*b21*c22*a31*c12+3*a13*b23*c21*c12*b32*a11-2*a23*b33*c11*a12*c22*b11-c23*b13*c21*b31*a12^2-c23*c13*a21*a31*b12^2+a13*c13*b22*b31*c22*a11+a13*b13*a32*c21^2*b12-a23*a33*c12*b12*b21*c11-a23*a33*c12*b12*c21*b11-3*a13*b23*c12*a32*b21*c11-b23*c33*a21*b12*a11*c12-a13^2*c22*b32*c21*b11+a23*a33*c21*b12^2*c11-2*a23*b33*a11*b21*c12^2-a13*c13*b21*b22*c31*a12-2*a13*b13*b22*c32*c21*a11-3*b13*a33*b21*c11*a22*c12+3*b13*a33*b21*c12*c22*a11+3*c13*b23*a21*a12*b32*c11-2*a13*b23*a22*b32*c11^2-2*a13*c23*a22*c32*b11^2-3*a13*b23*c21*a12*b32*c11+2*c13*b23*c22*a11*a32*b11+c13*a33*a22*c22*b11^2-a23^2*b12*c11*c32*b11-a23^2*c12*b11*b32*c11+a13*c13*c22*b21*a32*b11+3*a13*a23*c12*b32*b21*c11+2*c23*a33*c12*a22*b11^2-c23*a33*a12*c22*b11^2+2*a13*a33*b22*c11*c22*b11-3*a13*b33*a21*c11*b22*c12+2*c13*a23*b22*c11*a32*b11+a23*c33*b12*c11*b22*a11-b13*c13*a21*a22*b31*c12-b13*c13*a21*b32*c21*a12+b23*c23*c11*b31*a12^2-2*b23*a33*b11*a21*c12^2-2*a23*b23*c12*b11*c32*a11+2*b13*c13*a21*b31*c22*a12-3*b13*c23*a21*b12*c32*a11+3*c13*a23*b22*c11*a31*b12-3*c13*a23*b22*b11*a31*c12+3*a13*b23*c22*a11*b31*c12-3*a13*a23*c12*b32*c21*b11+b13*c13*a22*a21*b32*c11-3*a13*c23*b22*c11*a31*b12-3*a13*c23*b22*b11*c31*a12-3*b13*b23*c12*a31*a22*c11+b13*c13*a22*a31*c22*b11+a23*a33*c12*b11*b22*c11+a23*b23*c11*c12*b32*a11-3*a13*a23*c12*b31*b22*c11-b13*c13*a21*b21*c32*a12-3*b13*a33*c21*a12*b22*c11+b23*c23*a11*b12*a32*c11+b23*c23*a11*a12*b32*c11+a23*c23*b11*b12*a32*c11-a23*b33*b12*a22*c11^2+2*a23*b33*a12*b22*c11^2-a23*c33*c12*a22*b11^2-a13*c13*b22^2*c31*a11+c23*a33*b11*b12*c22*a11-b13^2*a22*c22*a31*c11+b13*c13*a21^2*c32*b12-b13*c13*a22^2*b31*c11+3*b13*b23*a12*c32*c21*a11-3*b13*b23*a12*c31*c22*a11-a23*a13*c21*c31*b12^2-a23*b13*a21*b31*c12^2-2*a33*a13*b21*c12*c21*b12+b23*a13*b21*c12*c31*a12+b23*a13*c21*c12*a31*b12+3*c13*a23*b12*a22*c31*b11+b13*c33*c11*a22^2*b11+c13*c23*a22*a32*b11^2+c13*c23*b22*b32*a11^2+b13^2*a21*c22*a31*c12+b13^2*a21*c21*a32*c12-a23*b23*a12*b32*c11^2-a23*c23*c12*a32*b11^2-a23*c23*a12*c32*b11^2+2*b13*c13*a21*b22*c31*a12+2*b13*c13*b21*a32*c21*a12-a13*b13*c21*a31*c22*b12-a13*b13*b21*c21*a32*c12-a13*c13*b21*a32*c21*b12-a13*c13*b21*a31*b22*c12+3*a13*a23*b12*c32*c21*b11-3*a13*a23*b12*c31*c22*b11+a13*b13*c22*a32*c21*b11-2*a13*b13*c22*a21*b32*c11-c23*a33*b21*a12*b11*c12+b13*a23*a22*b32*c11^2+b13*b23*a22*a32*c11^2-a23*a33*c12*c22*b11^2-a23*a33*b12*b22*c11^2+a13*c13*c22*b32*a21*b11+2*c13^2*a22*b32*b21*a11-c13^2*a22*b31*b22*a11-c13^2*a22*b22*a31*b11+a23*a13*b21*c12*c31*b12+a23*a13*c21*b12*b31*c12+2*a23*b33*c12*a11*c21*b12-a23*b33*c21*a12*c11*b12+3*c13*a33*b21*c12*a22*b11+3*b13*a23*c21*c12*a32*b11-3*b13*a23*c21*b12*a32*c11-a23*b33*c12*b11*c21*a12+a13*b33*a22*b22*c11^2+a13*b33*b11*c22^2*a11-a13*c33*a22*b11*b22*c11-a13*c33*b22*b11*c22*a11-3*b13*c23*a12*b32*c21*a11-b23*a33*c21*a12*c11*b12-b23*b33*c12*a12*a21*c11+b13*c33*b22*c22*a11^2-2*c13*a23*c22*a32*b11^2+2*b13*b33*a22*c11*c22*a11+3*b13*c33*a21*c12*a22*b11-a13*c13*c21*b31*a22*b12+2*a13*c13*c21*b31*b22*a12+a23*b23*c11*b12*c32*a11+a23*b23*c11*a12*c32*b11+b23*c33*a11*c12*a22*b11-2*b23*c33*a11*b12*a22*c11-3*b13*a33*a21*c12*c22*b11+3*b13*a33*a21*c11*b22*c12-b13*c13*a22^2*c31*b11+b13*c13*a21^2*b32*c12-2*b13*a23*b22*a32*c11^2+2*a23*c33*b12*a11*b21*c12-a23*c33*b12*c11*b21*a12-c13^2*a22*b21*a32*b11-c13^2*b22*a32*b21*a11-c13^2*b22*a21*b32*a11-2*b23*c23*a12*c11*a32*b11+3*a13*b33*a21*c12*c22*b11-3*a13*b33*b21*c12*c22*a11-b13*c13*a21*a22*c31*b12-a13*c23*b22*c11*b32*a11+2*a13*c23*b22*b11*c32*a11+a13*c33*c11*b22^2*a11-a13^2*c22*b21*c32*b11+a13*c13*b22*a32*b21*c11+b23*c23*a11*a12*c32*b11-2*b23*a33*c11*c12*a22*b11+3*c13*b33*b21*a11*c22*a12-3*c13*b33*b21*a12*a22*c11+a23*a33*b12*c11*c22*b11+3*b13*c33*a21*b12*c22*a11+3*b13*c23*a22*b11*c31*a12+2*a23*c33*a12*c22*b11^2-a23*a13*b21*b31*c12^2+2*a13*b13*c21*a31*b22*c12-a13*b13*c21*b22*c31*a12-a13*b13*c21*a22*c31*b12-2*b13*c13*a22*b21*c32*a11-a13*a33*b22^2*c11^2-a13*a33*c22^2*b11^2-a13^2*c32*b21^2*c12-a13^2*b32*c21^2*b12+a13^2*c31*b22^2*c11+a13^2*b31*c22^2*b11-b13*b33*a22^2*c11^2-b13*b33*c22^2*a11^2-b13^2*c32*a21^2*c12-b13^2*a32*c21^2*a12+b13^2*c31*a22^2*c11+b13^2*a31*c22^2*a11-c13^2*b32*a21^2*b12-c13^2*a32*b21^2*a12+c13^2*b31*a22^2*b11+c13^2*a31*b22^2*a11-c13*c33*a22^2*b11^2-c13*c33*b22^2*a11^2+a23^2*c12*c32*b11^2+a23^2*b12*b32*c11^2-a23^2*b31*c12^2*b11-a23^2*c31*b12^2*c11+b23^2*c12*c32*a11^2+b23^2*a12*a32*c11^2-b23^2*a31*c12^2*a11-b23^2*c31*a12^2*c11+c23^2*b12*b32*a11^2+c23^2*a12*a32*b11^2-c23^2*a31*b12^2*a11-c23^2*b31*a12^2*b11+a33*a13*b21^2*c12^2+a33*a13*c21^2*b12^2+b33*b13*a21^2*c12^2+b33*b13*c21^2*a12^2+c33*c13*a21^2*b12^2+c33*c13*b21^2*a12^2+a13^2*c21*b31*c22*b12+a13^2*c21*b22*c31*b12+a13^2*b21*c21*b32*c12-2*a13^2*c21*b31*b22*c12-2*a13^2*b21*c31*c22*b12+a13^2*b21*c22*b31*c12+a13^2*b21*c32*c21*b12+a13^2*b21*c31*b22*c12-c13^2*a22*b32*a21*b11+c13^2*b21*a31*b22*a12+b13^2*a21*c32*c21*a12+b13^2*a21*c31*a22*c12-2*b13^2*a21*c31*c22*a12-2*b13^2*c21*a31*a22*c12+b13^2*c21*a31*c22*a12+b13^2*c21*a22*c31*a12-b13^2*a22*c32*a21*c11-a23*b23*b12*a32*c11^2+a23*b23*b11*a31*c12^2+a23*a33*b21*c12^2*b11+a23*b33*b11*a21*c12^2+a23*c33*c11*a21*b12^2-2*a23*c33*a11*c21*b12^2+a23^2*c12*b12*c31*b11+2*b23*c33*b12*c22*a11^2-b23^2*a12*c11*c32*a11-b23*b33*c12*c22*a11^2-b23*b33*a12*a22*c11^2-b23*c33*c12*b22*a11^2-b23*c23*c12*b32*a11^2-b23*a33*a12*b22*c11^2-b23^2*c12*a11*a32*c11+2*b23*a13*a21*b31*c12^2-b23*a13*b21*a31*c12^2-b23*b13*a21*a31*c12^2+2*b23*c13*c21*b31*a12^2+b23*c23*b11*c31*a12^2+b23*a33*a11*b21*c12^2+b23^2*c12*a12*a31*c11+b23^2*c12*a12*c31*a11+b23*b33*a21*c12^2*a11+b23*b33*c21*a12^2*c11-c33*a13*a21*c21*b12^2-c33*a13*c12*b21^2*a12-c23^2*a12*b11*b32*a11-c23^2*b12*a11*a32*b11-c23*c13*b21*b31*a12^2-2*c23*b33*c11*b21*a12^2+c23*b33*b11*c21*a12^2-3*a13*a23*b12*c32*b21*c11-3*a13*b23*c31*c12*b22*a11+3*a13*b23*c31*a12*c22*b11-3*a13*b23*c22*c11*b31*a12+a13*b13*a22*c21*b32*c11+a13*b13*a22*c31*c22*b11-2*a13*b13*a22*c32*c21*b11+a13*b13*b22*c31*c22*a11-2*a13*b13*c22*a32*b21*c11+a13*b13*c22*a21*c32*b11+a13*b13*c22*b32*c21*a11-a13*c13*a21*b32*b21*c12+2*a13*c13*a21*b32*c21*b12-a13*c13*a21*b31*c22*b12-a13*c13*a21*b21*c32*b12-a13*c13*b21*a22*b31*c12+2*a13*c13*b21*a22*c31*b12-a13*c13*b21*b32*c21*a12-a13*c13*b21*b31*c22*a12-a13*c13*c21*b22*a31*b12-2*a13*c13*a22*b32*b21*c11+a13*c13*a22*b32*c21*b11+a13*c13*a22*b31*b22*c11+a13*c13*a22*b22*c31*b11+a13*c13*a22*b21*c32*b11-2*a13*c13*b22*a32*c21*b11+a13*c13*b22*a31*c22*b11-2*a13*c13*b22*a21*c32*b11+a13*c13*b22*b32*c21*a11+a13*c13*b22*b21*c32*a11-2*a13*c13*c22*b32*b21*a11+2*a13*b23*a22*c11*c32*b11-a13*b23*b22*c11*c32*a11-a13*b23*c22*c11*a32*b11+2*a13*b23*c22*c11*b32*a11-a13*b23*c22*b11*c32*a11+3*a13*c23*b32*b11*c21*a12-3*a13*c23*b32*a11*b21*c12-3*a13*c23*b31*b12*c22*a11+3*a13*c23*b31*a12*b22*c11+3*a13*c23*b22*a11*c31*b12+3*a13*c23*b21*b12*c32*a11-3*a13*c23*b21*a12*c32*b11+3*a13*c23*b12*a31*c22*b11+2*a13*c23*a22*b11*b32*c11-a13*c23*c22*b11*b32*a11-3*a13*b33*c21*b12*a22*c11+3*a13*b33*c21*b12*c22*a11+3*a13*b33*c21*a12*b22*c11-3*a13*b33*c21*a12*c22*b11-a13*b33*a22*c11*c22*b11-a13*b33*b22*c11*c22*a11+3*a13*c33*a21*b12*b22*c11-3*a13*c33*a21*b11*c22*b12-3*a13*c33*b21*c12*a22*b11+3*a13*c33*b21*c12*b22*a11-3*a13*c33*b21*a12*b22*c11+3*a13*c33*b21*a12*c22*b11+3*a13*c33*c21*b11*a22*b12+a13*b13*a22*c22*b31*c11-2*a13*b13*a22*c31*b22*c11+a13*b13*a22*c32*b21*c11+2*a13*b13*c21*a22*b31*c12+2*a13*b13*b21*c31*c22*a12-a13*b13*b21*c32*c21*a12-a13*b13*a21*c21*b32*c12-a13*b13*a21*c22*b31*c12+2*a13*b13*a21*c31*c22*b12-a13*b13*a21*c31*b22*c12-a13*b13*a21*c32*c21*b12+2*a13*b13*a21*c32*b21*c12-3*b13*a23*c22*c11*a31*b12-2*b13*c13*a22*b32*c21*a11+b13*c13*a22*b31*c22*a11-2*b13*c13*b22*a32*a21*c11+b13*c13*b22*a32*c21*a11+b13*c13*b22*a21*c32*a11+b13*c13*c22*a32*b21*a11+b13*c13*c22*a21*b32*a11+3*b13*a23*c22*b11*a31*c12-3*b13*a23*c22*a11*b31*c12+3*b13*a23*c31*b12*c22*a11-2*b13*c13*c22*a32*a21*b11+3*b13*a23*c32*c11*a21*b12-3*b13*a23*c32*b11*c21*a12-b13*c13*a21*a32*c21*b12-b13*c13*a21*a31*b22*c12-b13*c13*a21*a31*c22*b12+2*b13*c13*b21*a31*a22*c12-b13*c13*c21*a31*b22*a12+b13*c13*a22*a32*c21*b11+b13*c13*a22*a31*b22*c11-3*b13*a23*c12*a21*b32*c11-b13*a23*a22*c11*c32*b11+2*b13*a23*b22*c11*c32*a11+2*b13*a23*c22*c11*a32*b11-b13*a23*c22*c11*b32*a11-b13*a23*c22*b11*c32*a11+3*b13*b23*c12*a22*c31*a11-3*b13*b23*a12*c32*a21*c11+3*b13*b23*a12*c22*a31*c11-b13*b23*a22*c11*c32*a11-b13*b23*c22*a11*a32*c11-3*b13*c23*a32*b11*a21*c12+3*b13*c23*a32*a11*c21*b12-3*b13*c23*a31*a12*c22*b11-3*b13*c23*a22*c11*b31*a12+3*b13*c23*a21*a12*c32*b11+3*b13*c23*a12*b31*c22*a11-b13*c23*a22*c11*a32*b11-b13*c23*a22*c11*b32*a11+2*b13*c23*b22*a11*a32*c11-b13*c23*c22*a11*a32*b11+3*b13*a33*c21*a12*c22*b11-b13*a33*b22*c11*c22*a11-3*b13*c33*a21*c12*b22*a11-3*b13*c33*a21*b12*a22*c11+3*b13*c33*b21*a12*a22*c11+3*b13*c33*c21*a11*b22*a12-3*b13*c33*c21*a12*a22*b11-b13*c33*a22*c11*b22*a11-b13*c33*a22*b11*c22*a11-c13*c23*b22*a11*a32*b11+3*c13*a33*a21*b11*c22*b12-3*c13*a33*b21*a12*c22*b11-3*c13*a33*c21*b11*a22*b12+3*c13*a33*c21*b12*b22*a11-c13*a33*a22*b11*b22*c11-c13*a33*b22*b11*c22*a11-3*c13*b33*a21*c12*a22*b11+3*c13*b33*a21*b12*a22*c11-3*c13*b33*a21*b12*c22*a11-3*c13*b33*c21*a11*b22*a12+3*c13*b33*c21*a12*a22*b11-c13*b33*a22*c11*b22*a11-c13*b33*a22*b11*c22*a11-3*c13*a23*b32*c11*b21*a12+3*c13*a23*b32*b11*a21*c12-3*c13*a23*b22*a11*c31*b12-3*c13*a23*b21*c12*a32*b11+3*c13*a23*b21*b12*a32*c11+3*c13*a23*b21*a12*c32*b11-3*c13*a23*b12*a21*c32*b11-c13*a23*a22*b11*b32*c11+a23*c23*b11*b12*c32*a11+a23*c23*b11*a12*b32*c11-2*a23*c23*b12*c11*b32*a11+a23*b33*c11*c12*a22*b11-2*a23*b33*c11*c12*b22*a11+a23*b33*c11*b12*c22*a11+a23*b33*c12*b11*c22*a11+a23*c33*b11*c12*b22*a11+a23*b13*a21*c12*c31*b12-2*a23*b13*b21*c12*c31*a12-2*a23*b13*c21*c12*a31*b12+a23*b13*c21*c12*b31*a12+a23*b13*c21*b12*c31*a12+a23*c13*a21*b12*b31*c12-2*a23*c13*b21*c12*a31*b12+a23*c13*b21*c12*b31*a12+a23*c13*b21*b12*c31*a12-a23*b23*c12*c11*b31*a12-a23*b23*c12*b11*c31*a12-a23*c23*b12*c11*b31*a12-a23*c23*b12*b11*a31*c12-a23*c23*b12*b11*c31*a12-c13*a23*b22*c11*b32*a11-c13*a23*b22*b11*c32*a11-3*c13*b23*a31*a12*b22*c11+3*c13*b23*a22*c11*b31*a12-3*c13*b23*a22*b11*c31*a12-3*c13*b23*a22*a11*b31*c12-3*c13*b23*a21*c12*b32*a11+3*c13*b23*a21*b12*c32*a11+3*c13*b23*a12*b22*c31*a11-3*c13*b23*a12*b21*c32*a11-c13*b23*a22*c11*a32*b11+2*c13*b23*a22*c11*b32*a11-c13*b23*a22*b11*c32*a11-c13*b23*b22*a11*a32*c11+3*c13*c23*b12*a32*a21*b11-3*c13*c23*b12*a32*b21*a11-3*c13*c23*b12*a31*a22*b11+3*c13*c23*b12*a22*b31*a11-3*c13*c23*a12*b32*a21*b11+3*c13*c23*a12*b32*b21*a11+a33*c13*b21*b12*c21*a12-a23*c23*b12*a11*b31*c12+2*a23*c23*b31*a12*b11*c12-a23*b33*c12*c11*a21*b12+2*a23*b33*c12*c11*b21*a12-a23*c33*b12*b11*a21*c12+2*a23*c33*b12*b11*c21*a12+b23*c23*a11*c12*a32*b11+b23*a33*c11*c12*b22*a11-2*b23*a33*c11*b12*c22*a11+b23*a33*c11*a12*c22*b11+b23*a33*c12*b11*c22*a11+b23*b33*c12*a11*a22*c11+b23*b33*a12*c11*c22*a11+b23*c33*a11*a12*b22*c11+b23*c33*a12*c11*a22*b11-2*b23*a13*a21*c12*c31*b12-2*b23*a13*c21*c12*b31*a12+b23*b13*c21*a12*a31*c12+b23*c13*a21*c12*a31*b12-2*b23*c13*a21*c12*b31*a12+b23*c13*a21*b12*c31*a12+b23*c13*b21*a12*a31*c12-b23*c23*a12*c11*a31*b12-b23*c23*a12*b11*a31*c12-b23*c23*a12*a11*b31*c12+2*b23*a33*c12*c11*a21*b12-b23*a33*c12*c11*b21*a12-b23*b33*c12*a12*c21*a11-b23*c33*a12*c11*a21*b12+2*b23*c33*a12*b11*a21*c12-b23*c33*a12*a11*b21*c12+2*b23*c33*a12*a11*c21*b12+c23*c33*b12*a11*a22*b11-2*c23*a33*b11*c12*b22*a11-2*c23*a33*b11*b12*a22*c11+c23*a33*b11*a12*b22*c11-2*c23*b33*a11*c12*a22*b11+c23*b33*a11*b12*a22*c11-2*c23*b33*a11*a12*b22*c11+c23*b33*a11*a12*c22*b11+c23*c33*a12*b11*b22*a11-2*c23*a13*a21*b12*b31*c12+c23*a13*b21*c12*a31*b12+c23*a13*b21*c12*b31*a12-2*c23*a13*b21*b12*c31*a12+c23*a13*c21*b12*b31*a12+c23*b13*a21*c12*a31*b12+c23*b13*a21*c12*b31*a12-2*c23*b13*a21*b12*c31*a12-2*c23*b13*b21*a12*a31*c12+c23*b13*c21*a12*a31*b12+c23*c13*a21*b12*b31*a12+2*c23*a33*b12*c11*b21*a12-c23*a33*b12*a11*b21*c12+2*c23*b33*a12*c11*a21*b12+2*c23*b33*a12*a11*b21*c12-c23*b33*a12*a11*c21*b12-c23*b33*a21*b12*a11*c12-c23*c33*b12*a12*a21*b11-c23*c33*b12*a12*b21*a11+a33*b13*a21*c12*c21*b12+a33*b13*b21*c12*c21*a12+b33*a13*b21*c12*c21*a12+b33*c13*a21*b12*c21*a12+b33*a13*a21*c12*c21*b12-2*c33*c13*a21*b12*b21*a12+c33*a13*a21*b12*b21*c12+c33*a13*b21*b12*c21*a12+c33*b13*a21*c12*b21*a12+c33*b13*a21*b12*c21*a12,2*a13*b33*b21*a22*c22*c31-3*a23*b33*a21*c31*b22*c12+3*a23*a33*c21*b22*c32*b11+3*b23*a33*c21*c22*a32*b11-b13*a23*a22*c31^2*b22-b13*a23*a31*c22^2*b31+b13*a33*b21*c22^2*a31+b23*b33*c32*a21^2*c12-3*a23*a33*c21*b32*b11*c22+2*a33*b23*b31*c22^2*a11-2*a23*b23*a31*c32*c21*b12+c33*a23*a22*b22*c31*b11+2*a23*c33*b21*a32*c21*b12+c33^2*a22*b21*b22*a11-2*a23*c23*a31*b32*b21*c12+a23*b23*c31*a21*c32*b12+a23*b23*b32*c32*a21*c11-b23^2*c31*a21*c32*a12+a23*c13*a21*b32^2*c21+a23*c13*c32*a32*b21^2-2*c33*b23*a22*a31*b22*c11+a23*b13*a21*c32^2*b21+a23*b13*b32*a32*c21^2+b13*c23*a22*a31*c31*b22-3*a13*c23*a21*b32*b31*c22-2*c13*b33*a21*c21*a32*b22-a23*c23*a32*b31*c22*b11+c33*a23*a22*b31*c22*b11-c33^2*a21*b21*b12*a22-c13*a33*b21*b22*c22*a31-2*b23^2*a32*c31*c22*a11+b23*c13*c32*b32*a21^2+b23*c13*b21*a32^2*c21-a13*c33*a21*b22*c22*b31-b23^2*a32*c32*c21*a11+b23*a13*a21*c32^2*b21-b33*c33*a22*a21*c22*b11+2*b23^2*c31*a32*a21*c12-a23*b23*c32*b22*c31*a11+3*b23*b33*a21*c31*a22*c12-3*b23*b33*a21*c31*c22*a12-c33*c23*a31*b22^2*a11+3*b23*c33*b21*a22*a32*c11+a33*b23*a22*c31*b22*c11-b23*c13*a21*c32*a32*b21+3*b23*b33*c21*a22*c32*a11+3*b23*c33*a21*a31*c22*b12+2*a13*b33*c21*b22*c22*a31+a33^2*b22*c22*c11*b21-3*a13*b23*b21*c32*c22*a31-3*c23*c33*a21*b31*b22*a12+3*c23*a33*c21*b22*b32*a11-a33*c23*a31*b22^2*c11+2*c23^2*b31*a32*a21*b12-a33*b33*c21^2*b22*a12+3*b13*c23*c21*a32*a31*b22+a33^2*b22*c21*c22*b11-3*b23*a33*c21*a31*c22*b12-b23*c23*a32^2*b21*c11-a33^2*b21*c21*c12*b22+2*b13*a33*a21*b22*c22*c31+b23^2*a31*c31*a22*c12-a23*c23*b32*b22*c31*a11+c13*a33*b21*c21*a32*b22-a13*a33*b21*b22*c22*c31-c13*c33*b21*a22*b22*a31-a23*b13*a21*c32*b32*c21+b23*c23*a32*b21*c32*a11-b33*c33*a22*c21*b22*a11-b33*c33*a22*b21*c22*a11-a13*b33*c21*a22*c22*b31+a23*c23*a31*b21*c32*b12-b13*a33*b21*a22*c22*c31+b23^2*c32*a22*c31*a11+2*a23*c23*b32*a31*c22*b11+2*c23*a33*b21*b32*c21*a12-2*a13*a23*b22*b31*c22*c31-3*a23*a33*c21*b31*b22*c12+b23*c33*a21^2*c32*b12+b23*c23*a31^2*b22*c12+c13*a33*a21*b22*b32*c21+3*a23*a33*b21*c22*b32*c11-3*a23*c33*b21*a22*b31*c12-3*c23*b33*a21*a31*c22*b12-3*c23*b33*a21*a22*b31*c12-a13*a33*c22*c32*b21^2+2*b13*c33*c21*a22*b22*a31-3*c13*a23*b21*a32*c22*b31-c23*b33*b21*a32*c21*a12+a33*c33*b21*c21*b22*a12-c23*a13*a21*c32*b32*b21+a13*a33*b21*c21*c32*b22-c33*c23*b31*a22^2*b11+b13*a33*a21*c22*c32*b21+2*b23^2*a31*c32*c21*a12-a13*c33*b21*a22*c22*b31+2*a13*c33*b21^2*a32*c22-2*a13*c33*c21*b22^2*a31-c13*c33*a21*a22*b22*b31+c13*c33*a21*b21*a32*b22+b23^2*a32*c31*a22*c11+2*a33*c23*b22^2*c31*a11-a33*c33*b22*b21*c22*a11+c33*b23*a22*a31*c22*b11+2*b23*c33*a21*b32*c21*a12+b33*a23*b22*c31*c22*a11-a13*c23*a22*c22*b31^2-a13*c23*a31*c31*b22^2-3*b13*c23*c21*a32*b31*a22-2*b13*a33*a21*c21*b32*c22-3*a23*c33*a21*b22*c32*b11+3*a23*c33*a21*b22*b32*c11+3*c13*b23*a21*b32*c31*a22+3*b23*b33*c21*a31*c22*a12+a23*c23*a32*b32*b21*c11+c33*c23*a22*b31*b22*a11+c33*c23*a22*b22*a31*b11+a13*c33*a21*b21*c32*b22+b13*a33*a21*c21*c32*b22+b23^2*a31*c31*c22*a12+b13*b33*a21*c21*a32*c22-2*b23*a33*b32*c21^2*a12-c13*b33*a21^2*b32*c22-2*c13*b33*b21*c31*a22^2+c13*b33*c21*b31*a22^2-2*a33*b23*b22*c31*c22*a11-3*a23*b33*c21*a22*c31*b12+b23*c23*a32*a21*c32*b11+b23*c23*a32*b32*c21*a11-c23*a13*b21*b32*a32*c21-b23^2*a32*c32*a21*c11-a23*b33*a21*c32*b21*c12+b13*a33*b21*c21*a32*c22+c23^2*a31*b31*a22*b12+c23^2*a31*b31*b22*a12-c23*c33*a21*b21*a32*b12+b13*b33*c21*c31*a22^2-b13*c33*a21^2*c32*b22-b13*c23*b31*c31*a22^2-b13*c23*b22*c22*a31^2-2*b13*a33*a21*c22^2*b31+b23*b33*a32*c21^2*a12-2*b23*c33*a21^2*b32*c12+a23*b23*c31*a32*c21*b12-b23*c23*a32*a22*b31*c11-a33*b33*b22*c21*c22*a11-a33*c33*a22*b21*b22*c11-a33*c33*a22*b22*b11*c21+2*a33*c33*a22*b11*b21*c22+c13*a33*a21*b21*b32*c22-2*c13*a33*b21*c21*b32*a22+b23^2*a32*c22*a31*c11-c23*b13*a21*b32*a32*c21+2*c23*c13*a21*b32*a32*b21-b23^2*a31*c21*a32*c12-3*b23*c33*a21*a22*c31*b12+3*b23*c33*a21*b22*c31*a12-a23^2*c31*b21*c32*b12+a23^2*b32*c31*b22*c11-a23*c13*b21*b32*a32*c21-2*a23*c23*b31*a32*c21*b12+3*c13*a23*b21*a32*c31*b22-3*c23*c33*b21*a31*a22*b12+3*c23*c33*b21*a31*b22*a12-3*a23*c33*c21*b22*b32*a11+b23*c23*a31*a32*b21*c12+c33^2*a22*b22*b11*a21+b33*c23*a22*a31*b22*c11-c33*a23*b22^2*c31*a11-3*b23*c33*c21*a22*a32*b11-c23*b13*a21*c32*a32*b21+a13*b33*a21*c22^2*b31-2*a13*b33*b21*c22^2*a31-a13*b33*c21^2*b32*a22-a33*c33*b21^2*c22*a12+a33*c33*a21*b21*b12*c22+a33*c33*b21*c21*a22*b12-a33*b23*a31*c22^2*b11-a33*a23*c31*b22^2*c11-a33*a23*b31*c22^2*b11-b23*c23*b32*a22*c31*a11+2*b23*c23*c32*a31*a22*b11-a33^2*b21*c21*c22*b12-a33*c33*b21^2*a22*c12+2*c33*a23*a31*b22^2*c11-2*a33*c23*a22*b22*c31*b11-b23*c13*a21*b32*a32*c21+b23*c23*a32*a21*b32*c11-b23*c23*a31*a22*c31*b12-b23*c23*a32*a22*c31*b11-b23*a33*a21*c32*b21*c12-c23*b33*a21*b32*c21*a12+a23^2*c32*b22*c31*b11-a23^2*b31*c32*b21*c12+a23*b23*c31*b21*c32*a12-a23*b23*a32*c31*b22*c11-b33*c33*a22*a21*b22*c11-b23^2*c31*a32*c21*a12-2*a23*c23*a32*b21*c32*b11-a13*b33*c21*a22*c31*b22-b23*c23*a32^2*c21*b11+b23*a33*a32*c21^2*b12+3*b23*a33*c21*a22*c31*b12+a23*b23*a31*c32*b21*c12-3*c23*c33*b21*a32*a11*b22+3*c23*c33*b21*a22*b32*a11+b33^2*a22*c21*c22*a11+2*a33*b33*a22*c11*c21*b22+2*a23^2*b31*c32*c21*b12+a23^2*b31*c31*b22*c12+a23^2*b31*c31*c22*b12+a33*b33*b21*c22^2*a11+a33*c33*a21*b22^2*c11+3*c23*a33*b21*b22*a32*c11-3*c23*a33*b21*c22*b32*a11+a33*c33*a21*b21*b22*c12-2*b13*a33*b21*c21*c32*a22-b23^2*a31*c32*a21*c12-b23*c23*b32*a31*c22*a11+3*a23*c33*b21*b22*c32*a11+3*a23*c33*c21*b32*b11*a22-c13*b33*a21*b22*c22*a31-2*a23^2*b32*c31*c22*b11+a23^2*b32*c22*b31*c11-2*a23^2*c32*b31*b22*c11+a23*c23*b32*b21*c32*a11+a13*c33*a21*c31*b22^2-a13*c33*b21^2*c32*a22-a33*b33*c21^2*a22*b12-c33*b23*a22^2*c31*b11+3*c23*b33*a21*b31*c22*a12+a33*c23*a22*b31*b22*c11-3*b23*c33*b21*a22*c32*a11+3*b23*c33*c21*a32*a11*b22-2*b23^2*c32*a31*a22*c11+3*a13*b23*c21*a32*c31*b22-3*a13*b23*c21*b32*c31*a22-3*c23*b33*b21*a22*a32*c11+3*c23*b33*c21*a31*a22*b12+b23*c23*a31*a21*b32*c12+b23*c23*a31*a21*c32*b12+a23*c33*b21^2*c32*a12+a23*b23*a22*c31^2*b12-2*a23*b23*a32*c21*b32*c11+a23*b23*b32*c32*c21*a11+b23*c23*a31*a32*c21*b12-b23*c23*a31*a22*b31*c12+3*a23*b33*a21*c31*c22*b12-a23*b33*a21*c21*b32*c12-c23*a33*a21*b32*b21*c12+2*b33*c33*b22*a11*a21*c22-2*c33*a23*a22*b31*b22*c11-c33^2*a21*b21*b22*a12-2*a13*b33*b21*c21*a32*c22+3*a13*b23*a21*c32*c22*b31-b33*b23*a31*c22^2*a11-b33*c23*a22^2*b31*c11+3*b13*a23*a21*c32*c31*b22+3*b13*a23*b21*c32*c22*a31-2*b13*c33*a21*b21*a32*c22+b13*c33*b21*a22*c21*a32-a23^2*b31*c21*b32*c12-a23^2*c31*b32*c21*b12-a23*b23*a31*c31*c22*b12+2*a23*b23*a31*c22*b31*c12+b23*a13*b32*a32*c21^2+2*c33*b23*a22^2*b31*c11-b23*c33*b21*a32*c21*a12+3*b23*c33*b21*a31*a22*c12+b23^2*c32*a31*c22*a11-3*a13*b23*a21*c32*c31*b22+3*a13*b23*b21*c32*c31*a22-2*c13*a33*a21*c31*b22^2+2*c13*a33*b21^2*c32*a22-c13*a33*b21^2*a32*c22+3*a23*a33*b21*c31*b22*c12-3*a23*a33*b21*c31*c22*b12-c13*a33*c21*a22*b22*b31-2*c13*b33*a21*b21*c32*a22+b23*c23*b31*a21*c32*a12-2*b23*c23*c31*a32*a21*b12-b33*c33*a21^2*c22*b12+2*b33*a23*a31*c22^2*b11+a23*c23*b32*a21*c32*b11-3*a23*c33*b21*b22*c31*a12+c23^2*a32*b22*a31*b11-c23^2*a31*b32*a21*b12-b23*c23*a31*b31*c22*a12-3*a13*c23*b21*a32*c31*b22+2*a23*a13*b21*c32*b32*c21-c23*a33*a21*b32*c21*b12-b13*b33*c22*c32*a21^2+b13*b33*a21*c22^2*a31-b13*b33*a22*c21^2*a32+c13*b33*a21*c21*b32*a22+b13*c33*a21*c21*a32*b22-b13*c33*a21*b22*c22*a31+c13*c23*b31^2*a22^2+c13*c23*b22^2*a31^2+b33^2*c12*c22*a21^2+b33^2*a12*a22*c21^2-b33^2*a11*a21*c22^2-b33^2*c11*c21*a22^2-c33^2*a11*a21*b22^2-c33^2*b11*b21*a22^2+c33^2*b12*b22*a21^2+c33^2*a12*a22*b21^2+b13*b23*c22^2*a31^2+a13*a23*c22^2*b31^2+a13*a23*c31^2*b22^2+b13*b23*c31^2*a22^2+a23^2*c21*b32^2*c11+a23^2*b21*c32^2*b11-a23*a13*c32^2*b21^2-a23*a13*b32^2*c21^2-a23^2*c22*b31^2*c12-a23^2*b22*c31^2*b12-b23*b13*c32^2*a21^2-b23*b13*a32^2*c21^2+b23^2*c21*a32^2*c11+b23^2*a21*c32^2*a11-b23^2*c22*a31^2*c12-b23^2*a22*c31^2*a12+a33^2*c12*c22*b21^2+a33^2*b12*b22*c21^2-a33^2*b11*b21*c22^2-a33^2*c11*c21*b22^2-c23*c13*b32^2*a21^2-c23*c13*a32^2*b21^2-c23^2*b22*a31^2*b12-c23^2*a22*b31^2*a12+c23^2*b21*a32^2*b11+c23^2*a21*b32^2*a11+a13*c33*a21*b22*b32*c21-2*a13*c33*a21*b21*b32*c22+a13*c33*b21*c21*b32*a22-a13*c33*b21*a22*c31*b22-2*a13*c33*b21*c21*a32*b22+2*a13*c33*b21*b22*c22*a31+2*a13*c33*c21*a22*b22*b31-3*b13*a23*a21*c32*c22*b31-3*b13*a23*b21*c32*c31*a22+3*b13*a23*c21*a32*c22*b31-3*b13*a23*c21*a32*c31*b22+3*b13*a23*c21*b32*c31*a22-3*b13*a23*c21*b32*c22*a31+b13*a23*a22*b31*c22*c31+b13*a23*b22*a31*c22*c31-2*b13*b23*a22*a31*c22*c31+b13*c23*a22*a31*c22*b31-3*b13*c23*a21*c32*b22*a31-3*b13*c23*a21*b32*c31*a22+3*b13*c23*a21*b32*c22*a31+3*b13*c23*a21*c32*b31*a22-3*b13*c23*b21*a32*a31*c22+3*b13*c23*b21*a32*c31*a22-3*b23*c33*b21*a31*c22*a12+3*b23*b33*a21*c22*a32*c11-3*b23*b33*c21*a31*a22*c12-3*b23*b33*c21*a32*a11*c22-b23*c33*a21*a32*c21*b12-3*b23*c33*a21*a31*b22*c12-b23*c33*a21*b21*c32*a12+3*b23*c33*a21*a22*c32*b11-3*b23*c33*a21*b22*a32*c11+2*b13*a33*c21*a22*c22*b31-b13*a33*c21*a22*c31*b22-b13*a33*c21*b22*c22*a31+b13*b33*a21*c21*c32*a22-b13*b33*a21*a22*c22*c31-b13*b33*c21*a22*c22*a31+b13*c33*a21*b21*c32*a22-b13*c33*a21*a22*c31*b22+2*b13*c33*a21*a22*c22*b31-2*b13*c33*a21*c21*b32*a22-b13*c33*b21*a22*c22*a31+c13*a23*a22*b31*c31*b22+c13*a23*b22*a31*c22*b31+3*c13*a23*a21*b32*b31*c22-3*c13*a23*a21*b32*c31*b22-3*c13*a23*b21*c32*b22*a31+3*c13*a23*b21*c32*b31*a22+3*c13*a23*c21*b32*b22*a31-3*c13*a23*c21*b32*b31*a22+c13*b23*a22*a31*c31*b22+c13*b23*a22*a31*c22*b31+3*c13*b23*a21*c32*b22*a31-3*c13*b23*a21*b32*c22*a31-3*c13*b23*a21*c32*b31*a22+3*c13*b23*b21*a32*a31*c22-3*c13*b23*b21*a32*c31*a22-3*c13*b23*c21*a32*a31*b22+3*c13*b23*c21*a32*b31*a22-2*c13*c23*a22*a31*b22*b31-2*c13*a33*a21*b21*c32*b22+2*c13*a33*a21*b22*c22*b31-c13*a33*b21*a22*c22*b31+2*c13*a33*b21*a22*c31*b22+2*c13*b33*a21*a22*c31*b22-c13*b33*a21*a22*c22*b31+c13*b33*a21*b21*a32*c22+c13*b33*b21*a22*c21*a32+2*c13*b33*b21*a22*c22*a31-c13*b33*c21*a22*b22*a31+c13*c33*a21*b21*b32*a22-a23*b13*b21*c32*a32*c21-a23*c13*a21*c32*b32*b21+a23*b23*a32*c32*b21*c11+a23*b23*a32*c32*c21*b11+a23*c23*a32*b32*c21*b11-3*a23*c33*b21*a22*b32*c11+a23*c23*a31*b32*c21*b12-a23*c23*a31*b31*b22*c12-a23*c23*a31*b31*c22*b12+2*a23*c23*a31*b22*c31*b12+a23*c23*b31*a32*b21*c12-a23*c23*b31*a22*c31*b12+a23*c23*b31*a21*b32*c12-2*a23*c23*b31*a21*c32*b12+a23*c23*b31*b32*c21*a12-a23*c23*b31*b22*c31*a12+a23*c23*b31*b21*c32*a12+a23*c23*c31*b32*a21*b12-2*a23*c23*c31*b32*b21*a12+a23*c23*c31*b21*a32*b12+2*a23*c23*a32*b31*b22*c11-a23*c23*a32*b22*c31*b11-a23*c23*b32*a31*b22*c11-a23*c23*b32*a22*b31*c11+2*a23*c23*b32*a22*c31*b11-a23*c23*b32*b31*c22*a11-a23*c23*c32*b31*a22*b11+2*a23*c23*c32*b31*b22*a11-a23*c23*c32*b22*a31*b11-a23*a33*b21*c32*c21*b12-a23*a33*b21*c21*b32*c12-3*a23*a33*b21*c32*c11*b22+3*a23*a33*c21*b31*c22*b12-3*a23*b33*c21*b31*c22*a12+3*a23*b33*c21*b22*c31*a12-3*a23*b33*c21*a22*c32*b11+3*a23*b33*c21*c22*b32*a11+3*a23*b33*c21*a22*b31*c12+2*a23*b33*a21*c32*c21*b12-3*a23*b33*a21*c22*b32*c11+3*a23*b33*a21*c22*c32*b11-a23*b33*b21*c32*c21*a12+2*a23*b33*b21*c21*a32*c12+3*a23*b33*b21*c32*c11*a22-3*a23*b33*b21*c22*c32*a11+2*a23*c33*a21*b32*b21*c12-a23*c33*a21*b32*c21*b12+3*a23*c33*a21*b31*b22*c12-3*a23*c33*a21*b31*c22*b12-a23*c33*a21*b21*c32*b12+3*a23*c33*b21*a22*c31*b12-a23*c33*b21*b32*c21*a12+3*a23*c33*b21*b31*c22*a12-a23*b23*c32*a31*c22*b11+2*a23*b23*c32*a22*b31*c11-a23*b23*c32*a22*c31*b11-a23*b23*c32*b31*c22*a11-a23*b23*a31*c31*b22*c12+a23*b23*a31*c21*b32*c12+a23*b23*b31*c32*a21*c12-2*a23*b23*b31*c32*c21*a12-a23*b23*b31*c31*a22*c12-a23*b23*b31*c31*c22*a12+a23*b23*b31*c21*a32*c12-2*a23*b23*c31*a32*b21*c12-2*a23*b23*c31*a21*b32*c12+a23*b23*c31*b32*c21*a12-2*b33*a23*b22*c22*a31*c11+b33*a23*a22*c31*b22*c11-2*b33*a23*a22*c31*c22*b11+b33*a23*a22*c22*b31*c11+b33*b23*a22*c31*c22*a11+b33*b23*a22*c22*a31*c11-2*b33*c23*a22*a31*c22*b11+b33*c23*a22*b31*c22*a11-2*b33*c23*a22*b22*c31*a11+b33*c23*b22*a31*c22*a11-2*c33*a23*b22*a31*c22*b11+c33*a23*b22*b31*c22*a11-2*c33*b23*a22*b31*c22*a11+c33*b23*a22*b22*c31*a11+c33*b23*b22*a31*c22*a11+2*a23*b23*a32*c31*c22*b11-a23*b23*a32*c22*b31*c11-a23*b23*b32*c31*a22*c11+2*a23*b23*b32*c31*c22*a11-a23*b23*b32*c22*a31*c11+2*a23*b23*c32*a31*b22*c11+2*b23*c23*a32*b31*c22*a11+2*b23*c23*a32*b22*c31*a11+2*b23*c23*b32*a31*a22*c11-b23*c23*c32*a31*b22*a11-b23*c23*c32*a22*b31*a11-2*b23*c23*a31*b32*c21*a12-b23*c23*a31*b22*c31*a12-2*b23*c23*a31*b21*c32*a12-2*b23*c23*b31*a32*a21*c12+b23*c23*b31*a32*c21*a12+2*b23*c23*b31*a22*c31*a12+b23*c23*c31*a32*b21*a12-b23*a13*a21*c32*b32*c21-b23*a13*b21*c32*a32*c21+2*b23*b13*a21*c32*a32*c21-2*b23*c23*b32*a21*c32*a11+2*b23*c33*a21*a32*b21*c12+b23*c23*c31*a21*b32*a12-b23*c23*a32*a31*b22*c11-b23*c23*a32*a31*c22*b11-3*b23*a33*c21*b22*c31*a12-3*b23*a33*c21*b22*c32*a11+3*b23*a33*c21*a31*b22*c12-b23*a33*a21*c32*c21*b12+2*b23*a33*a21*c21*b32*c12+3*b23*a33*a21*c32*c11*b22-3*b23*a33*a21*c22*c32*b11+2*b23*a33*b21*c32*c21*a12-3*b23*a33*b21*c31*a22*c12+3*b23*a33*b21*c31*c22*a12-b23*a33*b21*c21*a32*c12-3*b23*a33*b21*c22*a32*c11+3*b23*a33*b21*c22*c32*a11-b23*b33*a21*c32*c21*a12-b23*b33*a21*c21*a32*c12-3*b23*b33*a21*c32*c11*a22+b23*c23*a31^2*c22*b12-c23^2*a32*b32*a21*b11-c23^2*a32*b32*b21*a11+c23*b13*c32*b32*a21^2+c23*b13*b21*a32^2*c21+c23*a13*a21*b32^2*c21+c23*a13*c32*a32*b21^2+c23*b33*a21^2*b32*c12-2*c23*b33*a21^2*c32*b12+c23*c33*b32*a21^2*b12+c23*c33*a32*b21^2*a12+c23*a33*a32*b21^2*c12-2*c23*a33*b21^2*c32*a12-2*c23^2*b32*a31*a22*b11+c23^2*b32*a31*b22*a11+c23^2*b32*a22*b31*a11-c23^2*b31*a21*b32*a12+c23^2*a32*b31*a22*b11-2*c23^2*a32*b31*b22*a11+2*c23^2*a31*b32*b21*a12-c23^2*a31*b21*a32*b12-c23^2*b31*a32*b21*a12-a13*b23*a22*c31^2*b22-a13*b23*a31*c22^2*b31+a13*a33*b21*c22^2*b31-a13*a33*b22*b32*c21^2+a13*a33*c21*c31*b22^2+2*a13*b33*c21^2*a32*b22+2*b13*a33*c21^2*b32*a22-b13*a33*c21^2*a32*b22+2*b13*c33*a21^2*b32*c22+b13*c33*b21*c31*a22^2-2*b13*c33*c21*b31*a22^2-c13*a23*a22*c22*b31^2-c13*a23*a31*c31*b22^2-c13*b23*b31*c31*a22^2-c13*b23*b22*c22*a31^2+c13*a33*c21*b22^2*a31+2*c13*b33*a21^2*c32*b22-c13*c33*b22*b32*a21^2+c13*c33*a21*b22^2*a31-c13*c33*a32*a22*b21^2+c13*c33*b21*b31*a22^2-a23*b23*a21*c32^2*b11-a23*b23*b21*c32^2*a11-a23*c23*b32^2*c21*a11-a23*c23*a21*b32^2*c11-a23^2*b32*c32*c21*b11-a23^2*b32*c32*b21*c11+a23^2*c32*b31*c22*b11+2*a23^2*c31*b32*b21*c12-2*a23*b33*a32*c21^2*b12+a23*b33*b32*c21^2*a12-2*a23*c33*a32*b21^2*c12+a23*b23*b22*c31^2*a12+a23*c23*b31^2*c22*a12+a23*c23*a22*b31^2*c12+a23*a33*c32*b21^2*c12+a23*a33*b32*c21^2*b12+a33*b33*a21*c22^2*b11+a33*c33*c21*b22^2*a11+b33*c33*b21*a22^2*c11+b33*c33*c21*a22^2*b11-b33^2*a21*c21*c12*a22-b33^2*a21*c21*c22*a12-b33*c33*a21^2*b22*c12-b33*a23*b31*c22^2*a11-b33*b23*c31*a22^2*c11+2*b33*c23*a22^2*c31*b11+b33^2*a22*c22*c11*a21-a33*b33*a22*c22*c11*b21-a33*b33*a22*c21*c22*b11-a33*b33*b22*c22*c11*a21-a33*c33*b22*a21*c22*b11+a33*b23*a22*c31*c22*b11-2*a33*b23*a22*c22*b31*c11+a33*a23*b22*c31*c22*b11+a33*a23*b22*c22*b31*c11+a33*b23*b22*c22*a31*c11+a33*b33*a21*c21*c12*b22-2*a33*b33*a21*c12*c22*b21+a33*b33*a21*c21*c22*b12+a33*b33*b21*c21*c12*a22+a33*b33*b21*c21*c22*a12-2*a33*c33*a21*b12*b22*c21+b33*c33*a21*b21*a22*c12+b33*c33*a21*c21*a22*b12+b33*c33*a21*c21*b22*a12+b33*c33*a21*b21*c22*a12-2*b33*c33*b21*a12*a22*c21-3*a13*c23*b21*c32*b31*a22-3*a13*c23*c21*b32*b22*a31+3*a13*c23*c21*b32*b31*a22+a13*a33*b21*c21*b32*c22-a13*a33*c21*b22*c22*b31-2*a13*b33*a21*c21*c32*b22-a13*b33*a21*b22*c22*c31+a13*b33*a21*c22*c32*b21+a13*b33*a21*c21*b32*c22+a13*b33*b21*c21*c32*a22-3*a13*b23*c21*a32*c22*b31+3*a13*b23*c21*b32*c22*a31+a13*b23*a22*b31*c22*c31+a13*b23*b22*a31*c22*c31+a13*c23*a22*b31*c31*b22+a13*c23*b22*a31*c22*b31+3*a13*c23*a21*b32*c31*b22+3*a13*c23*b21*c32*b22*a31+3*a13*c23*b21*a32*c22*b31+2*c23*b33*a21*b21*c32*a12+3*c23*b33*a21*a22*b32*c11-3*c23*b33*a21*c22*a32*b11+3*c23*b33*b21*a32*a11*c22-3*c23*b33*c21*a31*b22*a12-3*c23*b33*c21*a22*b32*a11+3*c23*b33*c21*a22*a32*b11-c23*c33*a21*b32*b21*a12+3*c23*c33*a21*b31*a22*b12-3*c23*c33*a21*b32*b11*a22+3*c23*c33*a21*b22*a32*b11+2*c23*a33*a21*b21*c32*b12+3*c23*a33*a21*b32*b11*c22-3*c23*a33*a21*b22*b32*c11-3*c23*a33*b21*a31*b22*c12+3*c23*a33*b21*a31*c22*b12+3*c23*a33*b21*a22*b31*c12-3*c23*a33*b21*b31*c22*a12-3*c23*a33*c21*b31*a22*b12+3*c23*a33*c21*b31*b22*a12-3*c23*a33*c21*b22*a32*b11-c23*a33*b21*a32*c21*b12-c23*b33*a21*a32*b21*c12+2*c23*b33*a21*a32*c21*b12+3*c23*b33*a21*a31*b22*c12+a33*c23*a22*b31*c22*b11+a33*c23*b22*a31*c22*b11-2*a33*c23*b22*b31*c22*a11,-a13*b23*a22*c22*b31*c11-3*b13*b23*c22*a32*c21*a11-a13*b33*b21*c21*c22*a12+c13*a23*a31*b22^2*c11-2*c13*b23*a22^2*c31*b11-2*b23*a13*a21*c32*c21*b12-3*b13*a23*c21*a31*c22*b12+b23*c23*b21*c31*a12^2+b23*c23*c21*b31*a12^2-a23*b23*a21*c12*c31*b12-b23*a33*a21*b21*c12^2-b23*a33*b12*c21^2*a12+a23*b23*c31*a12*c22*b11-2*a13*c33*b21^2*a22*c12+a13*c33*b21^2*c22*a12+b23*a13*b21*c32*c21*a12+a23*c23*b31*a12*b22*c11-a13^2*b22*c21^2*b32-c13*a23*a22*b31*c22*b11+a13*b13*b22*c21^2*a32-a13*c13*a21*c31*b22^2-b13*c13*b21*c31*a22^2-b13*c13*c21*b31*a22^2-b23*c33*c12*a21^2*b12-b23*c33*b21*c21*a12^2+3*c23*a33*b21*a12*b22*c11+3*c13*b23*a21*b22*c31*a12+3*c13*b23*b21*a31*a22*c12+a13*b13*c21*a22*c22*b31-b33*c23*a22*c11*b22*a11+b23*c33*a21*c12*b21*a12+c33*b23*c11*a22^2*b11+b13*c33*a21^2*c22*b12+2*b13*c33*b21*a22^2*c11+3*c23*b33*b21*a11*c22*a12-3*c13*b23*a22*b21*c32*a11-3*c13*b23*b22*a32*a21*c11-a23*b23*c32*a11*b21*c12+a23^2*b12*c21*b32*c11-a23^2*b22*c11*c32*b11-3*c13*b23*a21*a22*b31*c12+3*a13*b23*b22*c21*a32*c11-b23^2*a21*a31*c12^2-b23^2*c21*c31*a12^2+b23*b33*a21^2*c12^2-2*c13*b33*a21^2*c22*b12-c13*b33*b21*a22^2*c11+2*a13*c23*b22*a31*c22*b11-a23*b23*c21*a12*b32*c11+b13^2*a21*c22^2*a31-c13*a33*a21*b12*b22*c21-3*c13*c23*b22*a32*b21*a11+b23*a33*a21*c12*c21*b12+b23*a33*b21*c12*c21*a12-a13*a33*b21*c21*c22*b12-3*a13*b23*a21*c31*b22*c12-a23^2*c12*b31*b22*c11-a23^2*c12*b31*c22*b11+a13*b33*c21^2*b22*a12+2*a13*c33*a21*b22^2*c11-a23*b23*b22*a32*c11^2-a23*b23*a22*b32*c11^2-3*b13*a23*b22*c21*a32*c11+a13*b33*c21*a22*b22*c11+b23*c23*a12*b31*c22*a11+2*b13*a23*b22*c31*c22*a11+3*b13*a23*a22*c21*b32*c11-2*a23*b23*c22*c11*b31*a12-2*b23^2*c12*a32*c21*a11-b23^2*c12*a31*a22*c11-a23*b23*c32*b11*a21*c12-a23*b23*c32*b11*c21*a12+b23*c23*c22*a11*a32*b11+3*b23*c33*b21*a12*a22*c11+3*b23*c33*c21*a11*b22*a12+c13*a33*b21^2*a22*c12-2*c13*a33*b21^2*c22*a12+2*b23*c23*a21*c12*a31*b12-a13*c33*a21*b12*b22*c21+2*c13*a33*b21*c21*b22*a12+c13^2*a21*b22^2*a31-c23^2*b22*a11*a32*b11-c23*a13*b21^2*c32*a12+a13^2*b21*c22*c21*b32-a13^2*c21*b22*c22*b31-a13^2*b21*b22*c22*c31+a13^2*b21*b22*c21*c32-a13*b13*a21*c22^2*b31-c23*c13*a32*b21^2*a12-c23*a33*a21*c21*b12^2-c23*a33*c12*b21^2*a12+2*b13*a33*b21*c22^2*a11+b13*a33*c21^2*a22*b12-3*c13*a23*a22*b32*b21*c11-c13*a23*a22*b31*b22*c11-b33*a23*b22*c11*c22*a11-c13^2*b22*b32*a21^2-b23*c23*b21*a12*a31*c12+3*c23*b33*c21*a12*a22*b11+b13^2*a21*a22*c21*c32-b13^2*a21*a22*c22*c31-b23*c23*a21*c12*b32*a11-3*a23*c33*c21*b12*b22*a11-a13*b13*b21*a22*c21*c32-a13*b13*a21*c22*c21*b32+2*a13*c33*a21*b21*b22*c12+c23*c13*a21*b21*a32*b12-b23*c23*c22*b32*a11^2+b23^2*c12*a32*a21*c11+a23*b23*c22*b11*a31*c12-c13*b33*a21*b21*a22*c12+2*c13*b33*a21*b21*c22*a12-3*c23*a33*c21*b11*a22*b12+3*c23*a33*c21*b12*b22*a11+3*c13*a23*c21*b22*a31*b12+3*b13*a23*b21*c22*a31*c12+3*b13*a23*c21*a22*b31*c12+b23^2*a21*c12*c31*a12+b23^2*c21*a12*a31*c12+c23^2*b12*a32*a21*b11+c13*a33*b21*a22*b22*c11+c13*a33*b21*a22*c22*b11+3*c13*a23*a21*b31*b22*c12-2*a13*b33*c21^2*a22*b12-a13*c33*c21*b22^2*a11+b13*c13*b22*c32*a21^2-3*a23*c33*a21*b11*c22*b12-a23*c23*a22*c32*b11^2-a23*c23*c22*a32*b11^2+a13*c33*b21*a22*c22*b11-2*a13*c33*b21*a22*b22*c11+c13*c33*a12*a22*b21^2-c13*c33*b21*a22^2*b11-b23*a13*b32*c21^2*a12+3*b13*c23*c22*a21*b32*a11+a23*b23*c22*c11*a32*b11+a23*b23*c22*c11*b32*a11+a23*c23*b31*c12*a22*b11+a23*c23*b31*c12*b22*a11-2*b13*a33*c21^2*b22*a12+b13*b33*c12*c22*a21^2-b13*b33*a21*c22^2*a11-c13^2*a22*b21^2*a32+c13^2*b21*b31*a22^2+a23^2*c22*c32*b11^2-2*a23*c13*a21*b21*c32*b12-b23^2*c12*a31*c22*a11+2*b23^2*c12*a22*c31*a11+b23^2*c12*a21*c32*a11+2*b23*c13*a21^2*c32*b12-b23*c13*a21^2*b32*c12-b23*c23*b22*c32*a11^2-3*b23*c33*c21*a12*a22*b11-b23*c23*a21*c12*b31*a12+a23^2*c12*b32*b21*c11-2*a23^2*c12*b32*c21*b11-b13^2*a22*c21^2*a32-a13*c13*b21*a22*c21*b32+b13*b23*a31*c22^2*a11-2*b13*c23*a22^2*b31*c11+b13*c23*a22^2*c31*b11-b13*b33*a21*c21*c12*a22+c13*b33*a21*a22*b22*c11+3*a13*c23*c21*b31*b22*a12-2*a23*b13*a21*c21*b32*c12-2*c23^2*b12*a32*b21*a11-c23^2*b12*a31*a22*b11-c23^2*b12*a31*b22*a11-2*b13*a23*b31*c22^2*a11+b13*a23*a31*c22^2*b11+b13*b23*c31*a22^2*c11-b23*c23*a21*b12*c32*a11+2*b23*c23*a21*a12*b32*c11-2*c13*a33*b21*b22*c22*a11-2*c13*a33*c21*b22*b11*a22-2*c13*b33*a21*a22*c22*b11-b23*c23*a32*c11*b21*a12-b23*c23*a32*b11*a21*c12+a13^2*c21*c31*b22^2+b23^2*a12*c21*a32*c11-b23^2*a22*c11*c32*a11-b23^2*c22*a11*a32*c11-c13^2*b21*a22*b22*a31+c13*b23*a22^2*b31*c11-3*b13*c23*a22*b32*c21*a11-a23*b33*b12*c21^2*a12+a23^2*b21*c12*c31*b12-a23^2*c21*c31*b12^2+b23^2*a22*a32*c11^2+b23^2*c22*c32*a11^2-3*b13*c23*a21*a22*c31*b12+3*b13*c23*a21*b31*c22*a12+c23*b13*b21*a32*c21*a12+c23*c13*a21*b32*b21*a12-b13*a33*b21*c21*c12*a22+2*b13*a33*b21*c21*c22*a12+a23^2*b22*b32*c11^2+a23*a33*b21^2*c12^2+a23*a33*c21^2*b12^2-a23^2*b21*b31*c12^2+3*a13*c23*a21*b22*c31*b12+b13^2*c21*c31*a22^2+c13*c23*b31*a22^2*b11+2*c13*a33*c21*b22^2*a11+c13*b33*a21^2*b22*c12+a13*a33*c21*b22*b11*c22+2*b13*c23*a22*a31*b22*c11+a23*b33*b21*c12*c21*a12+a23*c33*a21*b12*b21*c12-3*a13*c23*a22*b21*c32*b11+b23*b13*a21*c21*a32*c12+b23*c13*a21*a32*b21*c12+b13*c13*c22*b32*a21^2+b13^2*a21*c22*c21*a32-b13^2*c21*a22*c22*a31+2*c13*a33*a21*b21*b12*c22-c13*a33*a21*b21*b22*c12+3*c23*b33*a21*b12*a22*c11-3*c23*b33*a21*b12*c22*a11-b13*c13*a21*c22*b21*a32+2*b13*c13*b21*a22*c21*a32+3*b23*c33*a21*b12*c22*a11-3*b23*c33*b21*a11*c22*a12-b13^2*c22*c32*a21^2+3*a23*b33*a21*c12*c22*b11-3*a23*b33*b21*c12*c22*a11-c33*a23*a22*b11*b22*c11-c33*a23*b22*b11*c22*a11+b33*c23*c11*a22^2*b11+b33*c23*b22*c22*a11^2+c33*a23*a22*c22*b11^2+a23*c23*b22*a11*c31*b12-a23*c23*b21*c12*a32*b11+a23*c13*b21*a32*c21*b12-2*a23*c13*b21*b32*c21*a12+2*a23*b23*c32*c11*a21*b12+2*a23*b23*c32*c11*b21*a12-2*a13*b33*a21*c22*c11*b22+2*a13*b33*b21*c21*c12*a22-2*b23*b33*a21*c12*c21*a12+b23*c33*a21*b12*c21*a12-b13*c13*a21*a22*c21*b32-b13*c13*a21*b22*c21*a32+2*b23*a13*a32*c21^2*b12-b23*b13*c32*a21^2*c12-b23*b13*a32*c21^2*a12+2*c13*b33*a21*c21*a22*b12-c13*b33*a21*c21*b22*a12+3*c13*b23*a22*a21*b32*c11-c13*b23*a22*b31*c22*a11+2*a23*b23*c21*c12*a32*b11+2*a23*b23*c21*c12*b32*a11+3*b23*a33*b21*c12*c22*a11+3*b23*a33*c21*b12*a22*c11-2*b23*c23*a22*c11*a32*b11+b23*c23*a22*c11*b32*a11+c23^2*a21*b12*b31*a12+c23^2*b21*a12*a31*b12+a33*b23*a22*b22*c11^2+a33*b23*b11*c22^2*a11-b13*c13*a21*a22*c32*b21-2*b23^2*a12*c32*a21*c11+b23^2*a12*c32*c21*a11-b23^2*a12*c31*a22*c11+2*a23*c23*b21*c12*b31*a12-a13*c13*a21*b22*c32*b21+a13*c13*a21*b22*c22*b31-2*c23*a13*a21*b32*b21*c12+c23*a13*a21*b32*c21*b12-b23*c23*a21*b12*c31*a12-b23*c23*c21*a12*a31*b12+c33*b23*b22*c22*a11^2+b23*c23*a31*b12*a22*c11-a23*b23*c12*a21*b32*c11+a23*b23*a22*c11*c32*b11+3*c13*b23*c21*a22*b31*a12-c13*b23*a22*a31*b22*c11-c13*b23*b22*a31*c22*a11+3*c13*b23*b22*a21*c32*a11-2*a13*c23*a31*b22^2*c11+a13*a33*c12*c22*b21^2-a13*a33*b21*c22^2*b11-a13*b33*a21*c21*c12*b22+2*a13*b33*a21*c21*c22*b12+c33*a23*c11*b22^2*a11+b13*c13*a21*a22*c31*b22+b13*c13*a21*a22*c22*b31+c13*c23*a31*b22^2*a11-c13*a33*a21*b22^2*c11+b13*c33*a21*b22*c22*a11-3*c13*b23*c22*a21*b32*a11+3*c13*c23*a21*b31*a22*b12-3*c23*b33*a21*c12*a22*b11+3*c23*b33*a21*c12*b22*a11-a13^2*c22*c32*b21^2+a13^2*b21*c22^2*b31+b23*b33*c21^2*a12^2+c23^2*a22*a32*b11^2+c23^2*b22*b32*a11^2+c23*c33*a21^2*b12^2+c23*c33*b21^2*a12^2-c23^2*a21*a31*b12^2-c23^2*b21*b31*a12^2-a33*a23*b22^2*c11^2-a33*a23*c22^2*b11^2-b33*b23*a22^2*c11^2-b33*b23*c22^2*a11^2-c33*c23*a22^2*b11^2-c33*c23*b22^2*a11^2-a13*b13*b21*c22^2*a31+a13*b13*a22*c21^2*b32+a13*c13*a22*c32*b21^2+a13*c13*c22*b21^2*a32-a13*c13*c21*b22^2*a31+a13*a23*b31*c22^2*b11+a13*a23*c31*b22^2*c11+a13*b23*b31*c22^2*a11-2*a13*b23*a31*c22^2*b11+a13*c23*b22^2*c31*a11+a13*a33*b12*b22*c21^2-a13*a33*c21*b22^2*c11+2*a13*b33*a21*c22^2*b11-a13*b33*b21*c22^2*a11-b13*a33*a21*c22^2*b11+b13*b33*a12*a22*c21^2-b13*b33*c21*a22^2*c11-2*b13*c33*a21^2*b22*c12-b13*c33*c21*a22^2*b11+2*a23^2*c12*b22*c31*b11+a23^2*c12*b21*c32*b11-2*a23^2*b12*c32*b21*c11+a23^2*b12*c32*c21*b11-a23^2*b12*c31*b22*c11-a23^2*b12*c31*c22*b11+2*a23^2*b12*c22*b31*c11-a23^2*c22*b11*b32*c11-a23*a13*c32*b21^2*c12-a23*a13*b32*c21^2*b12+2*a23*b13*b32*c21^2*a12-a23*b13*a32*c21^2*b12+2*a23*c13*b21^2*c32*a12-a23*c13*a32*b21^2*c12+a23*b23*a21*b31*c12^2+a23*b23*b21*a31*c12^2+a23*c23*a21*c31*b12^2+a23*c23*c21*a31*b12^2-a23*b33*a21*b21*c12^2+a23^2*c21*b12*b31*c12-a23*c33*a21*c21*b12^2-a23*c33*c12*b21^2*a12+c13^2*a21*a22*b21*b32-c13^2*a21*a22*b22*b31+c13^2*a21*b22*b21*a32-2*c13*a23*b22^2*c31*a11+2*c13*b33*c21*a22^2*b11+c13*c33*b12*b22*a21^2-c13*c33*a21*b22^2*a11-b23^2*a12*c31*c22*a11+2*b23^2*a12*c22*a31*c11+2*c23^2*b12*a22*b31*a11+c23^2*b12*a21*b32*a11-2*c23^2*a12*b32*a21*b11+c23^2*a12*b32*b21*a11-c23^2*a12*b31*a22*b11-c23^2*a12*b31*b22*a11+2*c23^2*a12*b22*a31*b11+c23^2*a12*b21*a32*b11-c23^2*a22*b11*b32*a11+2*c23*a13*a32*b21^2*c12-c23*b13*a21^2*c32*b12+2*c23*b13*a21^2*b32*c12-c23*c13*b32*a21^2*b12-c23*b33*c12*a21^2*b12-c23*b33*b21*c21*a12^2+a33*c23*a22*c22*b11^2+a33*c23*c11*b22^2*a11+b33*a23*a22*b22*c11^2+b33*a23*b11*c22^2*a11-2*b13*c13*a21*b22*c22*a31+b13*c13*b21*a22*c22*a31+b13*c13*c21*a22*b22*a31+3*b13*a23*a21*c31*c22*b12-3*b13*a23*a21*c22*b31*c12-3*b13*a23*b21*c31*a22*c12-3*b13*a23*a22*c32*c21*b11-b13*a23*a22*c31*b22*c11-b13*a23*a22*c31*c22*b11+2*b13*a23*a22*c22*b31*c11+3*b13*a23*b22*c32*a21*c11-b13*a23*b22*c22*a31*c11+3*b13*a23*c22*a32*c21*b11-3*b13*a23*c22*a21*b32*c11+3*b13*b23*a21*c31*a22*c12-3*b13*b23*a21*c31*c22*a12-3*b13*b23*c21*a31*a22*c12+3*b13*b23*c21*a31*c22*a12-3*b13*b23*a22*c32*a21*c11+3*b13*b23*a22*c32*c21*a11-b13*b23*a22*c31*c22*a11-b13*b23*a22*c22*a31*c11+3*b13*b23*c22*a32*a21*c11-3*b13*c23*b21*a31*c22*a12+3*b13*c23*b21*a22*c31*a12+3*b13*c23*c21*a31*a22*b12-3*b13*c23*c21*a22*b31*a12-b13*c23*a22*a31*c22*b11+3*b13*c23*a22*a21*c32*b11+2*b13*c23*a22*b31*c22*a11-b13*c23*a22*b22*c31*a11+3*b13*c23*b22*a32*c21*a11-b13*c23*b22*a31*c22*a11-3*b13*c23*b22*a21*c32*a11-3*b13*c23*c22*a32*a21*b11-b13*a33*a21*c12*c22*b21+2*b13*a33*a21*c21*c12*b22-b13*a33*a21*c21*c22*b12+b13*a33*a21*c22*c11*b22-2*b13*a33*b21*c22*c11*a22+b13*a33*c21*a22*b22*c11+b13*a33*c21*a22*c22*b11-2*b13*a33*c21*b22*c22*a11-b13*b33*a21*c21*c22*a12+b13*b33*a21*c22*c11*a22+b13*b33*c21*a22*a11*c22+2*b13*c33*a21*b21*a22*c12-b13*c33*a21*b21*c22*a12-b13*c33*a21*c21*a22*b12+2*b13*c33*a21*c21*b22*a12-2*b13*c33*a21*a22*b22*c11+b13*c33*a21*a22*c22*b11-b13*c33*b21*a12*a22*c21-2*b13*c33*b21*a22*a11*c22+b13*c33*c21*a22*a11*b22+3*a13*c23*c22*b21*a32*b11-a13*c23*b22*b31*c22*a11+3*a13*c23*b22*b21*c32*a11-3*a13*c23*c22*b32*b21*a11+3*a13*c23*b21*a31*c22*b12-3*a13*c23*b21*b22*c31*a12-3*a13*c23*c21*b22*a31*b12+3*a13*c23*a22*b32*c21*b11+2*a13*c23*a22*b31*b22*c11-a13*c23*a22*b31*c22*b11-a13*c23*a22*b22*c31*b11-3*a13*c23*b22*a32*c21*b11-a13*b13*b21*c22*c21*a32-2*a13*b13*c21*a22*c31*b22+a13*b13*c21*b22*c22*a31+2*a13*c13*a21*b22*c21*b32-a13*c13*a21*c22*b21*b32-2*a13*c13*b21*a22*c22*b31+a13*c13*b21*a22*c31*b22-a13*c13*b21*b22*c21*a32+a13*c13*b21*b22*c22*a31+a13*c13*c21*a22*b22*b31-3*a13*a23*b22*c32*b21*c11+3*a13*a23*b22*c32*c21*b11-a13*a23*b22*c31*c22*b11-a13*a23*b22*c22*b31*c11+3*a13*a23*c22*b32*b21*c11-3*a13*a23*c22*b32*c21*b11+3*a13*a23*c21*b31*c22*b12-3*a13*a23*c21*b31*b22*c12-3*a13*a23*b21*c31*c22*b12+3*a13*a23*b21*c31*b22*c12+3*a13*b23*a21*c22*b31*c12+3*a13*b23*b21*c31*c22*a12-3*a13*b23*b21*c22*a31*c12+3*a13*b23*c21*a31*b22*c12-3*a13*b23*c21*b31*c22*a12+3*a13*b23*a22*c32*b21*c11-a13*b23*a22*c31*b22*c11+2*a13*b23*a22*c31*c22*b11-3*a13*b23*a22*c21*b32*c11-3*a13*b23*b22*c32*c21*a11-a13*b23*b22*c31*c22*a11+2*a13*b23*b22*c22*a31*c11-3*a13*b23*c22*a32*b21*c11+3*a13*b23*c22*b32*c21*a11-3*a13*c23*a21*b31*c22*b12+a13*b13*b21*a22*c22*c31+2*a13*b13*a21*c22*c32*b21+a13*b13*a21*b22*c22*c31-a13*b13*a21*b22*c21*c32-a13*a33*b21*c21*c12*b22+a13*a33*b21*c22*c11*b22-a13*b33*a21*c12*c22*b21+a13*b33*b21*c22*c11*a22-2*a13*b33*c21*a22*c22*b11+a13*b33*c21*b22*c22*a11-a13*c33*a21*b21*b12*c22-2*a13*c33*a21*b22*b11*c22+2*a13*c33*b21*c21*a22*b12-a13*c33*b21*c21*b22*a12+a13*c33*b21*b22*c22*a11+a13*c33*c21*b22*b11*a22+a23*b33*a21*c12*c21*b12+c13*a33*a21*b22*b11*c22+3*c13*c23*b22*a32*a21*b11-3*c13*a23*a21*b22*c31*b12-3*c13*a23*b21*a31*b22*c12+3*c13*a23*b21*a22*c31*b12-3*c13*a23*c21*b31*a22*b12+2*c13*a23*a22*b22*c31*b11+3*c13*a23*a22*b21*c32*b11+3*c13*a23*b22*a32*b21*c11-c13*a23*b22*a31*c22*b11-3*c13*a23*b22*a21*c32*b11+2*c13*a23*b22*b31*c22*a11+3*c13*a23*c22*b32*a21*b11-3*c13*a23*c22*b21*a32*b11-3*c13*b23*b21*a22*c31*a12-3*c13*b23*c21*a31*b22*a12+2*c13*b23*a22*a31*c22*b11+2*c13*b23*a22*b22*c31*a11+3*c13*b23*c22*a32*b21*a11-3*c13*c23*a21*b31*b22*a12-3*c13*c23*b21*a31*a22*b12+3*c13*c23*b21*a31*b22*a12-3*c13*c23*a22*b32*a21*b11+3*c13*c23*a22*b32*b21*a11-c13*c23*a22*b31*b22*a11-c13*c23*a22*b22*a31*b11-c13*a33*b21*c21*a22*b12+c13*b33*a21*b22*c22*a11-c13*b33*b21*a12*a22*c21+c13*b33*b21*a22*a11*c22-2*c13*b33*c21*a22*a11*b22-c13*c33*a21*b21*b12*a22-c13*c33*a21*b21*b22*a12+c13*c33*a21*b22*b11*a22+c13*c33*b21*a22*a11*b22+a23*c13*a21*b32*b21*c12+a23*c13*a21*b32*c21*b12-a23*b23*c32*a11*c21*b12-2*a23*b23*c31*c12*a22*b11-2*a23*b23*c31*c12*b22*a11+a23*b23*c31*b12*a22*c11+a23*b23*c31*b12*c22*a11+a23*b23*c31*a12*b22*c11-2*a23*b23*c22*c11*a31*b12+a23*b23*c22*a11*b31*c12-a23*b23*c21*b12*a32*c11-a23*b23*c12*a32*b21*c11+a23*b23*c12*a31*b22*c11+a23*b23*c12*a22*b31*c11+a23*b23*b22*c11*c32*a11-2*a23*b23*c22*b11*c32*a11-a23*c23*b32*c11*a21*b12-a23*c23*b32*c11*b21*a12+2*a23*c23*b32*b11*a21*c12+2*a23*c23*b32*b11*c21*a12-a23*c23*b32*a11*b21*c12-a23*c23*b32*a11*c21*b12-2*a23*c23*b31*b12*a22*c11-2*a23*c23*b31*b12*c22*a11+a23*c23*b31*a12*c22*b11+a23*c23*b22*c11*a31*b12-2*a23*c23*b22*b11*a31*c12-2*a23*c23*b22*b11*c31*a12+2*a23*c23*b21*b12*a32*c11+2*a23*c23*b21*b12*c32*a11-a23*c23*b21*a12*c32*b11-a23*c23*b12*a32*c21*b11+a23*c23*b12*a31*c22*b11+a23*c23*b12*a22*c31*b11-a23*c23*b12*a21*c32*b11+a23*c23*a22*b11*b32*c11+a23*c23*b22*c11*a32*b11-2*a23*c23*b22*c11*b32*a11+a23*c23*b22*b11*c32*a11+a23*c23*c22*b11*b32*a11-3*a23*b33*a21*c11*b22*c12+3*a23*b33*b21*c11*a22*c12-3*a23*b33*c21*b12*a22*c11+3*a23*b33*c21*b12*c22*a11+3*a23*b33*c21*a12*b22*c11-3*a23*b33*c21*a12*c22*b11+3*a23*c33*a21*b12*b22*c11-3*a23*c33*b21*c12*a22*b11+3*a23*c33*b21*c12*b22*a11-3*a23*c33*b21*a12*b22*c11+3*a23*c33*b21*a12*c22*b11+3*a23*c33*c21*b11*a22*b12+a23*b13*b21*c21*a32*c12-2*a23*b13*b21*c32*c21*a12+a23*b13*a21*c32*c21*b12+a23*b13*a21*c32*b21*c12+a23*a13*b21*c21*b32*c12+a23*a13*b21*c32*c21*b12-a23*c23*a21*b12*b31*c12-a23*c23*b21*c12*a31*b12-a23*c23*b21*b12*c31*a12-a23*c23*c21*b12*b31*a12-2*a23*a33*b21*c12*c21*b12+a23*c33*b21*b12*c21*a12-a23*b23*b21*c12*c31*a12-a23*b23*c21*c12*a31*b12-a23*b23*c21*c12*b31*a12+2*a23*b23*c21*b12*c31*a12+b23*a13*a21*c32*b21*c12+b23*a13*a21*c21*b32*c12-2*b23*a13*b21*c21*a32*c12+b23*b13*a21*c32*c21*a12-2*b23*c13*a21*a32*c21*b12+b23*c13*a21*b32*c21*a12-2*b23*c13*a21*b21*c32*a12+b23*c13*b21*a32*c21*a12-b23*c23*a32*c11*a21*b12-b23*c23*a32*b11*c21*a12+2*b23*c23*a32*a11*b21*c12+2*b23*c23*a32*a11*c21*b12+b23*c23*a31*c12*a22*b11+b23*c23*a31*c12*b22*a11+b23*c23*a31*b12*c22*a11-2*b23*c23*a31*a12*b22*c11-2*b23*c23*a31*a12*c22*b11+b23*c23*a22*c11*b31*a12+b23*c23*a22*b11*c31*a12-2*b23*c23*a22*a11*b31*c12-2*b23*c23*a22*a11*c31*b12+2*b23*c23*a21*a12*c32*b11-b23*c23*a12*b32*c21*a11+b23*c23*a12*b22*c31*a11-b23*c23*a12*b21*c32*a11+b23*c23*a22*b11*c32*a11+b23*c23*b22*a11*a32*c11-3*b23*a33*a21*c12*c22*b11+3*b23*a33*a21*c11*b22*c12-3*b23*a33*b21*c11*a22*c12-3*b23*a33*c21*b12*c22*a11-3*b23*a33*c21*a12*b22*c11+3*b23*a33*c21*a12*c22*b11+3*b23*c33*a21*c12*a22*b11-3*b23*c33*a21*c12*b22*a11-3*b23*c33*a21*b12*a22*c11+3*c23*a33*a21*b11*c22*b12-3*c23*a33*a21*b12*b22*c11+3*c23*a33*b21*c12*a22*b11-3*c23*a33*b21*c12*b22*a11-3*c23*a33*b21*a12*c22*b11-3*c23*b33*b21*a12*a22*c11-3*c23*b33*c21*a11*b22*a12+c23*a13*a21*b21*c32*b12-2*c23*a13*b21*a32*c21*b12+c23*a13*b21*b32*c21*a12-2*c23*b13*a21*a32*b21*c12+c23*b13*a21*a32*c21*b12-2*c23*b13*a21*b32*c21*a12+c23*b13*a21*b21*c32*a12+c23*a33*a21*b12*b21*c12+c23*a33*b21*b12*c21*a12+c23*b33*a21*c12*b21*a12+c23*b33*a21*b12*c21*a12-2*c23*c33*a21*b12*b21*a12+2*a33*a23*b22*c11*c22*b11-a33*b23*a22*c11*c22*b11-a33*b23*b22*c11*c22*a11-a33*c23*a22*b11*b22*c11-a33*c23*b22*b11*c22*a11-b33*a23*a22*c11*c22*b11+2*b33*b23*a22*c11*c22*a11-b33*c23*a22*b11*c22*a11-c33*b23*a22*c11*b22*a11-c33*b23*a22*b11*c22*a11+2*c33*c23*a22*b11*b22*a11,-a33^2*b21*c21*b32*c12-a33^2*b21*c32*c11*b22+b23*b33*a21*c32^2*a11-2*b23*a33*a21*c32^2*b11-a23*c33*a32*b21*c32*b11-3*a23*c33*c31*b32*b21*a12+3*a23*b33*b31*c21*a32*c12+2*c13*a23*a31*b32*b31*c22-a13*c23*a31*b32^2*c21+a13*c23*a32*c22*b31^2+3*c23*c33*b31*a32*a21*b12+b33*b23*a31*c31*a22*c12-a13*a23*c31*b32^2*c21+a13*a23*b32*c31^2*b22+b13*c33*c32*b32*a21^2+b13*c33*b21*a32^2*c21+b33*c23*b31*a22*c31*a12-2*c33*b23*a31*a22*c31*b12+a33*b13*a22*b31*c22*c31-2*b33^2*a21*c31*c22*a12+b33^2*a21*c22*a31*c12+a13*b23*a31*c32*b32*c21+3*c13*b33*b21*a32*a31*c22+3*b23*c33*a32*b22*c31*a11-a33*b33*c21*b22*c31*a12-2*b33*c33*b21*a22*c32*a11-a23*a33*b32*c32*c21*b11+b13*b23*a31*c32*a32*c21-b13*b23*a31*a32*c22*c31-3*c23*a33*b32*a31*b22*c11+2*c23*a33*b32*a21*c32*b11-2*c23*b33*a32^2*b21*c11+c23*b33*a32^2*c21*b11-a33*c33*b21*b31*c22*a12-b13*c23*a31*b32*c31*a22-3*a23*b33*c32*b31*c22*a11+2*c33^2*b21*a22*b32*a11-c33^2*b21*a22*a32*b11-2*a33*b33*c21*b22*c32*a11+a33*b33*c21*b22*a32*c11+a13*c33*c32*a32*b21^2+c23*c33*a21*b32^2*a11-a33*c33*b21*b22*c31*a12+c13*c23*a31*b32*a32*b21-c13*c23*a31*a32*b22*b31+3*a13*b33*a21*c32*c22*b31-3*a13*b33*a21*c32*c31*b22+3*c23*a33*a32*b31*b22*c11-c23*c33*a32*b32*b21*a11-3*c23*b33*a31*a21*c32*b12-3*c23*a33*b31*b21*c32*a12+3*b23*b33*c31*a32*a21*c12-3*a23*a33*c32*b31*b22*c11-3*a23*c33*c32*b22*a31*b11-2*c13*b23*a31*b32*a32*c21-2*b13*c23*c31*b32*a32*a21-3*b13*a33*a21*c32*c22*b31+a23*b23*a31*c32*c11*b32+b33*c33*a22^2*b31*c11+b33*c33*a22^2*c31*b11-b33*c13*b31*c31*a22^2+c33*a13*b22*a31*c22*b31+c33*b13*a22*a31*c31*b22+a23*c23*b31^2*c32*a12+a23*c23*b31^2*a32*c12+b23^2*a31*c31*c32*a12+b23*c33*a32^2*b21*c11-2*b23*c33*a32^2*c21*b11+3*a23*c33*c32*b31*b22*a11-3*c23*c33*a32*b31*b22*a11+3*c23*c33*a32*b22*a31*b11+2*b13*a23*a31*c32^2*b21-b13*a23*b31*c32^2*a21-c13*a23*a31*c32*b22*b31-2*b13*c23*c32*b22*a31^2+b13*c23*b32*c22*a31^2-c13*b33*a21*c32*a32*b21+3*c13*b33*a21*c32*b22*a31+3*b23*a33*c31*b21*c32*a12-a33*c33*b22*b31*c22*a11-2*a23*c33*b32^2*c21*a11+a23*c33*a21*b32^2*c11+3*c23*a33*b32*a31*c22*b11+3*c23*c33*b32*a22*b31*a11-3*c23*c33*b31*a21*b32*a12+b33*c33*b21*a32*a11*c22+b33*c33*b21*a22*a32*c11-a33*b33*c21*a31*c22*b12+c13*c23*b31*b32*a32*a21+3*c13*a33*a21*b32*b31*c22-3*c13*a33*c21*b32*b31*a22-c13*a33*b21*b32*a32*c21+c13*b23*c32*b22*a31^2-2*c13*b23*b32*c22*a31^2-2*a33^2*b21*c31*c22*b12+a33^2*b21*c22*b31*c12-3*b23*b33*c32*a31*a22*c11+3*b23*b33*c32*a22*c31*a11+2*a33*b33*a21*c31*c22*b12-2*c33^2*a21*b31*b22*a12+c33^2*a21*b22*a31*b12-c33^2*a21*b21*a32*b12-b33*c23*a31^2*c22*b12-b33^2*a21*c32*c21*a12+b33^2*a21*c31*a22*c12+2*a33*c33*c21*b31*b22*a12-a33*c33*c21*b22*a31*b12+2*a33^2*b21*c22*b32*c11-a33^2*b21*c22*c32*b11+c33*b23*b31*a22*c31*a12+b13*b23*c31*c32*a32*a21-b13*c23*a31*a32*c22*b31-2*a33*c33*c21*b22*a32*b11-3*b23*a33*a32*c22*b31*c11-b23*a33*a32*c21*b32*c11-3*c13*b33*b21*a32*c31*a22-b13*a33*b21*c32*a32*c21-3*b13*a33*b21*c32*c31*a22-3*c13*a33*b21*a32*c22*b31+3*c13*a33*b21*a32*c31*b22+2*b23*a33*a32*c32*c21*b11+3*a23*b33*b32*c31*c22*a11+3*b13*a33*b21*c32*c22*a31+b33*c23*a31*a22*c31*b12+b33*c23*a31*b31*c22*a12-c23*c33*a32*b32*a21*b11-b23*c33*a32*b21*c32*a11-b23*c33*b32*a21*c32*a11-c23*b33*a32*a21*c32*b11+2*b23*a33*b32*c32*a21*c11+2*b33*c33*a21*b22*c31*a12+b33*c33*a21*b21*c32*a12-a33*c33*a32*b21^2*c12-a33*c33*b21^2*c32*a12-a33*c33*a21*b31*c22*b12-a33*c33*a21*b22*c31*b12+a33*b33*b21*c22*c32*a11-b33*c33*a21*a31*c22*b12-b33*c33*a21*a22*b31*c12-3*c13*b33*c21*a32*a31*b22+a33*c33*c21*b22*b32*a11-a33*c33*a22*b31*b22*c11-2*a13*c23*c31*b32*a32*b21-3*b23*a33*c31*a32*b21*c12+3*b23*a33*c31*a32*c21*b12-a23^2*b31*c32*c11*b32-a23^2*c31*b32*b11*c32+a23^2*b31*c31*c32*b12-a33*b23*b22*c31^2*a12-a33*c23*b31^2*c22*a12-3*b23*b33*a31*c21*a32*c12+3*b23*c33*a31*a32*b21*c12-3*b23*c33*c32*a22*b31*a11-3*b23*c33*a31*a21*b32*c12+a23^2*b31*c31*c12*b32-b33*c33*a21^2*b32*c12-b33*c33*a21^2*c32*b12+3*b13*c33*c21*a32*a31*b22-b33^2*a21*c22*c32*a11-2*b33^2*c21*a31*a22*c12+b33^2*c21*a31*c22*a12-3*b13*a33*c21*a32*c31*b22+3*b13*a33*c21*b32*c31*a22-b23*c23*c31*a32^2*b11+b23^2*a31*c31*c12*a32-b23^2*a31*c32*c11*a32-b13*c23*b31*a32^2*c21+2*b13*c23*c31*a32^2*b21-b13*b23*a31*c32^2*a21-a13*b33*a21*c32*b32*c21+2*a23*c33*a32*b32*c21*b11-a33*b33*b22*c22*a31*c11-a33*b33*c21*b31*c22*a12+a33*b33*c21*c22*b32*a11+a33*b33*c21*c22*a32*b11+2*a33^2*c21*b22*c32*b11-a33^2*c21*b22*b32*c11+a33^2*b22*c31*c22*b11-3*c23*a33*b32*b31*c22*a11+3*c23*a33*b32*b22*c31*a11+c23^2*a31*b31*b32*a12+c23^2*a31*b31*b12*a32-c23^2*a31*b32*b11*a32-c33*a13*a31*c31*b22^2-c33*b13*b31*c31*a22^2-a33*b33*b22*c31*c22*a11+2*a33*b33*c21*a31*b22*c12+a13*b23*a32*c31^2*b22-2*a13*b23*b32*c31^2*a22+2*a23*b33*b32*c32*c21*a11+a23*c23*c31*b32*b11*a32-3*a13*c33*b21*c32*b31*a22-3*a13*c33*c21*b32*b22*a31+2*c13*a23*a31*b32^2*c21+2*a23*b23*a31*c12*c32*b31-2*b33*c33*a21*b22*a32*c11+2*c13*c33*a21*b32*a32*b21-a13*a23*b31*c32*c31*b22-a13*a23*b31*b32*c22*c31+c13*a33*a21*b32^2*c21-a23*c23*a31*b32^2*c11-a23*b23*a31*c32^2*b11-a23*b23*b31*c32^2*a11-3*c13*a33*b21*c32*b22*a31+2*a23*b33*a32*c32*b21*c11-a23*b33*a32*c32*c21*b11+b33^2*c21*a22*c31*a12-b33^2*c21*a32*a11*c22+2*b33^2*c21*a22*c32*a11-3*b13*a33*c21*b32*c22*a31+2*b13*b33*a21*c32*a32*c21+c23*a33*b32^2*c21*a11-2*c23*a33*a21*b32^2*c11+2*c13*b23*a31*b32*c31*a22-c13*b23*a31*c32*b31*a22+3*c23*b33*b32*a31*a22*c11-3*c23*a33*a31*b32*b21*c12-b33*c13*b22*c22*a31^2-b33*a23*a22*c31^2*b12+b33*c33*a21*b32*c21*a12+c13*b33*c32*b32*a21^2-2*a33^2*c21*b31*b22*c12+a33^2*c21*b31*c22*b12+a33^2*c21*b22*c31*b12-a33^2*c21*b32*b11*c22+b23*a33*b21*c32^2*a11+b23*c23*a31^2*b32*c12-b23*c23*b31*a32^2*c11-3*c13*a33*a21*b32*c31*b22-c13*a33*a21*c32*b32*b21-b23*c23*a31*c31*b32*a12-b23*c23*a31*c31*a32*b12+b33*c33*a21*a32*c21*b12-b33*c33*a21*a31*b22*c12-b33^2*a21*c21*a32*c12-b33^2*a21*c32*c11*a22+2*b33^2*a21*c22*a32*c11+2*a13*a33*b21*c32*b32*c21-b13*c33*a21*c32*a32*b21+2*b33*c33*b22*a31*c22*a11-2*c33*a23*b31*b22*c31*a12+b23*c23*a31^2*c32*b12+a13*a23*c32*c22*b31^2-a13*a23*b31*c32^2*b21-b13*a23*b31*c32*c31*a22+b33*c33*a21*a22*b32*c11+b33*c33*a21*a22*c32*b11+c33*a23*a31*b22*c31*b12-2*b23*c23*a31*b32*c32*a11+2*b23*c23*b31*a12*a32*c31-3*a13*b33*c21*b32*c31*a22+3*a13*b33*c21*b32*c22*a31-b23^2*c31*a32*a11*c32+b23*b33*c21*a32^2*c11-2*b33*c23*a31*b22*c31*a12+b33*c33*a21*a32*b21*c12+3*c23*b33*b31*a21*c32*a12-3*c23*b33*a32*a31*c22*b11-3*b23*c33*a32*a22*c31*b11-b23*c33*a32*a21*b32*c11-b33*c33*a21*a22*c31*b12+2*b33*c33*a21*b31*c22*a12-3*c13*b33*a21*b32*c22*a31-3*c13*b33*a21*c32*b31*a22+a33*c23*a31*b31*c22*b12+a33*c23*a31*b22*c31*b12-3*b23*a33*c32*b22*c31*a11+3*b23*b33*a31*c32*c21*a12+a33*b33*a21*c32*c11*b22-2*a33*b33*a21*c22*b32*c11-2*a33*c33*a21*b32*c21*b12+2*a33*c33*a21*b31*b22*c12+3*a13*b33*b21*c32*c31*a22+3*a13*b33*c21*a32*c31*b22-a33*b13*a31*c22^2*b31-a33*c13*a22*c22*b31^2-a33*c13*a31*c31*b22^2+a33*b33*c21*a22*b32*c11-2*a33*b33*c21*a22*c32*b11+2*b13*a23*b31*a32*c22*c31+b13*a23*c31*b32*a32*c21-a33*b33*a22*c31*c22*b11-a33*b33*a22*c22*b31*c11+2*a13*b23*a31*b32*c22*c31-a13*b23*a31*c32*c31*b22+3*a13*c33*c21*b32*b31*a22-a13*c33*b21*b32*a32*c21-2*a33*c23*b31*a22*c31*b12+2*a33*c23*a22*b31^2*c12-c33^2*a21*b32*b21*a12+c33^2*a21*b31*a22*b12-3*b13*c33*a21*c32*b22*a31-3*b13*c33*a21*b32*c31*a22+3*c23*a33*a31*b21*c32*b12+3*c23*a33*b31*a32*b21*c12+c33^2*a22*b22*a31*b11-c33*b23*a31^2*b22*c12+2*c33*b23*a31^2*c22*b12-3*a13*c33*b21*a32*c31*b22-3*a13*b33*c21*a32*c22*b31-b33*b23*c22*a31^2*c12-b33*b23*a22*c31^2*a12+2*b33*c23*a31^2*b22*c12-a13*b23*a31*c32*c22*b31-2*a13*b23*b31*c32*a32*c21+b23*c23*a31*a32*b32*c11+b23*c23*a31*a32*c32*b11+2*c13*b23*a31*a32*c22*b31-c33^2*b31*a22^2*b11+c33^2*b32*a21^2*b12+c33^2*a32*b21^2*a12-c33^2*a31*b22^2*a11+c33*c13*b31^2*a22^2+c33*c13*b22^2*a31^2-b23^2*c12*c32*a31^2+b23^2*a31*c32^2*a11-b23^2*a12*a32*c31^2+b23^2*c31*a32^2*c11-b33^2*c31*a22^2*c11+b33^2*c32*a21^2*c12+b33^2*a32*c21^2*a12-b33^2*a31*c22^2*a11+b33*b13*c31^2*a22^2+b33*b13*c22^2*a31^2+a33*a13*c31^2*b22^2+a33*a13*c22^2*b31^2+a33^2*c32*b21^2*c12+a33^2*b32*c21^2*b12-a33^2*c31*b22^2*c11-a33^2*b31*c22^2*b11-a13*a33*c32^2*b21^2-c23^2*b12*b32*a31^2+c23^2*a31*b32^2*a11-c23^2*a12*a32*b31^2+c23^2*b31*a32^2*b11-a23^2*c12*c32*b31^2+a23^2*b31*c32^2*b11-a23^2*b12*b32*c31^2+a23^2*c31*b32^2*c11-c13*c33*b32^2*a21^2-c13*c33*a32^2*b21^2-b13*b33*c32^2*a21^2-b13*b33*a32^2*c21^2-a13*a33*b32^2*c21^2+a13*a23*b31*c32*b32*c21-3*a13*c33*a21*b32*b31*c22+3*a13*c33*a21*b32*c31*b22-a13*c33*a21*c32*b32*b21+3*a13*c33*b21*c32*b22*a31+3*a13*c33*b21*a32*c22*b31+c13*b33*b21*a32^2*c21-2*c13*a23*a32*c22*b31^2+c13*a23*c32*b31^2*a22-c13*a23*c31*b32^2*a21+2*c13*b23*b31*a32^2*c21-c13*b23*c31*a32^2*b21-c13*c23*a31*b32^2*a21+c13*c23*b32*b22*a31^2-c13*c23*b31*a32^2*b21+c13*c23*a32*b31^2*a22+c13*a33*c32*a32*b21^2+b13*a33*a21*c32^2*b21-a33*a23*c22*b31^2*c12-a33*a23*b22*c31^2*b12+2*a33*b23*a22*c31^2*b12-c33^2*a21*b32*b11*a22+2*c33^2*a21*b22*a32*b11-c33^2*a21*b22*b32*a11-2*c33^2*b21*a31*a22*b12+c33^2*b21*a31*b22*a12+c33^2*b21*a22*b31*a12-c33^2*b21*a32*a11*b22+c33^2*a22*b31*b22*a11-c33*c23*b22*a31^2*b12-c33*c23*a22*b31^2*a12-c33*a13*a22*c22*b31^2-c33*b13*b22*c22*a31^2-c33*a23*a22*b31^2*c12+b13*a33*b32*a32*c21^2-2*b13*a23*a32*c31^2*b22+b13*a23*b32*c31^2*a22+b13*b23*c32*c22*a31^2-b13*b23*c31*a32^2*c21+b13*b23*a32*c31^2*a22-a13*b23*a31*c32^2*b21+2*a13*b23*b31*c32^2*a21-2*a13*c23*c32*b31^2*a22+2*a13*c23*c31*b32^2*a21+a13*b33*a21*c32^2*b21+a13*b33*b32*a32*c21^2+a13*c33*a21*b32^2*c21-c23^2*b31*a32*a11*b32+c23*c33*b21*a32^2*b11+a23*b33*a21*c32^2*b11-2*a23*b33*b21*c32^2*a11+a23*a33*c21*b32^2*c11+a23*a33*b21*c32^2*b11-a23*c23*c31*b32^2*a11+a23*b23*c31^2*b32*a12+a23*b23*c31^2*a32*b12+2*b33*a23*b22*c31^2*a12-b33^2*c21*a22*a32*c11+b33^2*a22*c31*c22*a11+b33^2*a22*c22*a31*c11-b33*a13*a22*c31^2*b22-b33*a13*a31*c22^2*b31-a33^2*b21*c32*c21*b12+a33^2*b21*c31*b22*c12+a33^2*b22*c22*b31*c11-a33*b33*a32*c21^2*b12-a33*b33*b32*c21^2*a12+a33*b33*a31*c22^2*b11+a33*b33*b31*c22^2*a11+a33*c33*a31*b22^2*c11+a33*c33*b22^2*c31*a11-a33*b13*a22*c31^2*b22+2*c33*a23*b31^2*c22*a12+a33*c33*a21*b21*c32*b12+a33*c33*a21*b32*b11*c22-2*a33*c33*a21*b22*c32*b11+a33*c33*a21*b22*b32*c11-a33*c33*b21*a31*b22*c12+2*a33*c33*b21*a31*c22*b12-a33*c33*b21*a22*b31*c12+2*a33*c33*b21*a22*c31*b12+a33*c33*b21*b32*c21*a12-3*a23*c33*b31*a21*c32*b12+3*a23*c33*b31*b21*c32*a12+3*a23*c33*c31*b21*a32*b12-a23*c33*a32*b32*b21*c11-3*a23*b33*b31*c32*c21*a12-3*a23*b33*c31*a32*c21*b12-3*a23*b33*c31*a21*b32*c12+3*a23*b33*c31*a21*c32*b12+3*a23*b33*c31*b32*c21*a12-a23*b33*a32*c21*b32*c11-a23*b33*b32*c32*a21*c11-a23*c23*a31*b31*b12*c32-a23*c23*a31*b31*b32*c12+2*a23*c23*a31*b12*b32*c31+a23*c23*a31*b32*b11*c32-3*a23*a33*b31*c21*b32*c12-3*a23*a33*c31*b21*c32*b12-3*a23*a33*b32*c31*c22*b11+3*a23*a33*b32*c22*b31*c11+3*a23*a33*c32*b22*c31*b11+3*a23*a33*c31*b32*b21*c12-a23*a33*b32*c32*b21*c11+3*a23*b33*c32*a22*b31*c11-3*a23*b33*c32*a22*c31*b11-2*a23*b23*c31*a32*b32*c11+a23*b23*c31*a32*c32*b11+a23*b23*c31*b32*c32*a11-b23*a33*a32*c32*b21*c11+3*b23*a33*a32*c31*c22*b11-b23*c23*a31*b31*c32*a12-b23*c23*a31*b31*a32*c12+a33*a23*b31*c31*b22*c12+a33*a23*b31*c31*c22*b12-2*a33*a13*b22*b31*c22*c31+a33*b13*b22*a31*c22*c31+a33*c13*a22*b31*c31*b22+a33*c13*b22*a31*c22*b31+2*a33*b33*c21*a22*b31*c12-a33*b33*c21*a22*c31*b12+a33*b33*a21*c32*c21*b12-a33*b33*a21*c31*b22*c12-a33*b33*a21*c22*b31*c12+a33*b33*a21*c21*b32*c12+a33*b33*a21*c22*c32*b11+a33*b33*b21*c32*c21*a12-a33*b33*b21*c31*a22*c12+2*a33*b33*b21*c31*c22*a12-a33*b33*b21*c22*a31*c12+a33*b33*b21*c21*a32*c12+a33*b33*b21*c32*c11*a22-2*a33*b33*b21*c22*a32*c11+a33*c33*a21*b32*b21*c12-2*c33*c13*a22*a31*b22*b31+c33*a23*a31*b31*b22*c12-2*c33*a23*a31*b31*c22*b12-3*b23*a33*c31*b32*c21*a12+a33*b23*a31*c31*b22*c12-2*a33*b23*a31*c31*c22*b12+a33*b23*a31*c22*b31*c12-2*a33*b23*b31*c31*a22*c12+a33*b23*b31*c31*c22*a12+a33*c33*b21*b22*c32*a11+a33*c33*b21*b22*a32*c11-2*a33*c33*b21*c22*b32*a11+a33*c33*b21*c22*a32*b11-a33*c33*c21*b31*a22*b12+a33*c33*c21*b32*b11*a22+2*a33*c33*a22*b31*c22*b11-a33*c33*a22*b22*c31*b11-a33*c33*b22*a31*c22*b11+a33*c33*b21*a32*c21*b12+b33*a13*a22*b31*c22*c31+b33*a13*b22*a31*c22*c31-2*b33*b13*a22*a31*c22*c31+b33*c13*a22*a31*c31*b22+b33*c13*a22*a31*c22*b31-2*b33*a23*a31*c31*b22*c12+b33*a23*a31*c31*c22*b12+b33*a23*a31*c22*b31*c12+b33*a23*b31*c31*a22*c12-2*b33*a23*b31*c31*c22*a12+b33*b23*a31*c31*c22*a12-2*b33*c23*a31*a22*b31*c12+3*b23*c33*c31*a21*b32*a12-3*b23*c33*a32*a31*b22*c11+3*b23*c33*a32*a22*b31*c11-3*c23*a33*a32*b22*c31*b11-c23*a33*a32*b21*c32*b11-c23*a33*b32*b21*c32*a11+3*c23*b33*a31*a32*c21*b12+3*c23*b33*a32*a22*c31*b11+2*c23*b33*a32*a21*b32*c11-c23*b33*a32*b32*c21*a11+3*c23*b33*a32*b31*c22*a11+2*c23*b33*a32*b21*c32*a11-3*c23*a33*b31*a32*c21*b12+3*c23*a33*b31*b32*c21*a12+2*c23*a33*a32*b32*b21*c11-c23*a33*a32*b32*c21*b11+a13*a23*c31*c32*b32*b21-a13*b23*b31*a32*c22*c31+2*a13*b23*b31*c32*c31*a22+a13*b23*c31*b32*a32*c21+a13*b23*c31*c32*a32*b21-2*a13*b23*c31*c32*b32*a21+a13*c23*a31*c32*b32*b21-a13*c23*a31*b32*c31*b22-a13*c23*a31*b32*b31*c22+2*a13*c23*a31*c32*b22*b31+a13*c23*b31*b32*a32*c21-a13*c23*b31*a32*c31*b22+a13*c23*b31*c32*a32*b21-2*a13*c23*b31*c32*b32*a21+2*a13*c23*b31*b32*c31*a22-3*a13*b33*b21*c32*c22*a31-a13*b33*b21*c32*a32*c21-2*c33*b23*a31*b31*c22*a12+c33*b23*a31*b22*c31*a12+c33*c23*a31*b31*a22*b12+c33*c23*a31*b31*b22*a12+c33*a23*b31*a22*c31*b12+c33*a13*a22*b31*c31*b22+c33*b13*a22*a31*c22*b31-a23*b23*a31*c31*c32*b12-a23*b23*a31*c31*c12*b32-a23*b23*b31*c31*c32*a12-a23*b23*b31*c31*c12*a32+a23*b23*b31*c32*c11*a32-a23*c23*b31*c31*b32*a12-a23*c23*b31*c31*a32*b12+a23*c23*b31*a32*b32*c11-2*a23*c23*b31*a32*c32*b11+a23*c23*b31*b32*c32*a11+2*b23*c33*a32*a21*c32*b11+2*b23*c33*a32*b32*c21*a11+3*b23*c33*c32*a31*a22*b11+3*b23*c33*a31*a21*c32*b12-3*b23*c33*a31*b21*c32*a12-3*b23*c33*c31*a32*a21*b12-b23*a33*b32*c32*c21*a11+3*b23*a33*c32*a31*b22*c11-3*b23*b33*c31*a21*c32*a12-b23*b33*a32*c32*a21*c11-b23*b33*a32*c32*c21*a11-3*b23*b33*a32*c31*c22*a11+3*b23*b33*a32*c22*a31*c11+b23*c23*b31*a32*a11*c32+b23*c23*c31*a32*a11*b32-3*b23*a33*c32*a31*c22*b11+3*b23*a33*c32*b31*c22*a11-3*b23*a33*a31*c32*c21*b12+3*b23*a33*a31*c21*b32*c12-c13*c23*a31*b32*b31*a22+3*c13*a33*b21*c32*b31*a22+3*c13*a33*c21*b32*b22*a31+3*a23*b33*c32*a31*c22*b11+3*a23*a33*b31*c32*c21*b12+3*a23*c33*b32*a31*b22*c11-3*a23*c33*b32*a22*b31*c11+3*a23*c33*b32*a22*c31*b11-a23*c33*b32*a21*c32*b11-3*a23*c33*b32*b22*c31*a11+2*a23*c33*b32*b21*c32*a11-3*a23*b33*b32*c22*a31*c11-3*a23*c33*b31*a32*b21*c12+3*a23*c33*b31*a21*b32*c12+3*c23*c33*a31*b32*b21*a12-3*c23*c33*a31*b21*a32*b12-3*c23*b33*b32*a22*c31*a11-c23*b33*b32*a21*c32*a11+3*c23*b33*a31*a21*b32*c12-3*c23*b33*a31*b32*c21*a12-3*c23*b33*b31*a32*a21*c12-3*c23*b33*a32*a22*b31*c11-3*c23*c33*b32*a31*a22*b11-2*a33*b33*a21*c32*b21*c12-2*a33*c33*b21*a22*b32*c11+a33*c33*b21*a22*c32*b11-2*a33*c23*a31*b31*b22*c12+a33*c23*b31*b22*c31*a12+2*a33*b33*a22*c31*b22*c11+3*b13*c33*a21*b32*c22*a31+3*b13*c33*a21*c32*b31*a22-3*b13*c33*b21*a32*a31*c22+3*b13*c33*b21*a32*c31*a22-3*b13*c33*c21*a32*b31*a22-b13*c33*a21*b32*a32*c21-2*b13*a23*a31*c32*b32*c21-b13*a23*a31*b32*c22*c31+2*b13*a23*a31*c32*c31*b22-b13*a23*a31*c32*c22*b31+b13*a23*b31*c32*a32*c21-2*b13*a23*c31*c32*a32*b21+b13*a23*c31*c32*b32*a21-b13*b23*a31*c32*c31*a22+b13*c23*a31*b32*a32*c21-2*b13*c23*a31*c32*a32*b21+2*b13*c23*a31*a32*c31*b22+b13*c23*a31*c32*b32*a21+2*b13*c23*a31*c32*b31*a22+b13*c23*b31*c32*a32*a21-b13*c23*b31*a32*c31*a22-b13*a33*a21*c32*b32*c21+3*b13*a33*a21*c32*c31*b22+3*b13*a33*c21*a32*c22*b31+3*c13*b33*c21*a32*b31*a22-c13*b33*a21*b32*a32*c21+3*c13*b33*a21*b32*c31*a22-2*c13*a23*a31*c32*b32*b21-c13*a23*a31*b32*c31*b22-2*c13*a23*b31*b32*a32*c21+2*c13*a23*b31*a32*c31*b22+c13*a23*b31*c32*a32*b21+c13*a23*b31*c32*b32*a21-c13*a23*b31*b32*c31*a22+c13*a23*c31*b32*a32*b21+c13*b23*a31*c32*a32*b21-c13*b23*a31*a32*c31*b22+c13*b23*a31*c32*b32*a21-2*c13*b23*b31*c32*a32*a21-c13*b23*b31*a32*c31*a22+c13*b23*c31*b32*a32*a21+b33*c33*a21*b22*c32*a11+b33*c33*a21*c22*b32*a11-2*b33*c33*a21*c22*a32*b11-2*b33*c33*b21*a32*c21*a12+2*b33*c33*b21*a31*a22*c12-b33*c33*b21*a31*c22*a12-b33*c33*b21*a22*c31*a12+2*b33*c33*c21*a31*a22*b12-b33*c33*c21*a31*b22*a12-b33*c33*c21*a22*b31*a12+b33*c33*c21*a32*a11*b22-2*b33*c33*c21*a22*b32*a11+b33*c33*c21*a22*a32*b11-b33*c33*a22*a31*b22*c11-b33*c33*a22*a31*c22*b11-b33*c33*a22*b31*c22*a11-b33*c33*a22*b22*c31*a11+c33*b23*a31*a22*b31*c12,-a23*b23*c33*c12*a31*b12+3*b13*c23*c33*a32*b21*a12+a13*a23*c23*b31*b12*c32+a13*c33^2*b12*b22*a21+a13*c33^2*b22*b11*a22+a13*c13*b33*a22*c31*b22-b23*a33^2*c12*c21*b12-b23*a33*b33*a21*c12^2+a33*b23^2*c11*c32*a12+a33*b23^2*c12*c32*a11+a23*a33*c33*b12*b22*c11+2*b33*a23*c23*c12*b32*a11+2*b23*a33^2*c11*b22*c12-b23*a33^2*c11*c22*b12-c13*a23^2*b32*b11*c32-b13*b23*c23*a32^2*c11-b13*c23^2*a32*a11*b32+c13*b33^2*a21*a12*c22-2*c13*b33^2*a21*a22*c12+3*c13*a23*a33*b31*c22*b12-2*b33*a23^2*c11*b32*c12+3*b13*b23*c33*a32*a21*c12+2*a13*b13*c23*b32*a32*c21-a23*c23*b33*c12*a32*b11+3*b13*b23*a33*c31*c22*a12-a13*c13*b23*a32*c22*b31-a13*b13*a23*c32*b32*c21+3*b13*a23*b33*c22*a32*c11-b23*c33^2*a12*a22*b11+b23*a13^2*c32*c22*b31-2*b23*a13^2*c32*c31*b22+3*a13*c23*a33*b22*c31*b12-2*b13*c13*a33*b22*c22*a31+c33*a23^2*b12*b32*c11-b23*c33^2*a12*a21*b12-a33*c13^2*b22*b32*a21+2*a33*b13^2*c21*a32*c22-3*b13*c23*a33*b22*c32*a11+c13*b33*c33*a22^2*b11-c13*a23^2*b12*b32*c31-a13*c23^2*b32*b11*a32-a13*c23^2*b31*b12*a32+c13*a33*c33*b22^2*a11-c13*a23*c23*b32^2*a11-a23*c23*b33*b12*c31*a12-2*b23*b33*c33*a11*c22*a12-3*c13*b23*c33*a22*a32*b11-2*c23*a33*c33*b11*a22*b12-3*c13*b23*a33*c22*b32*a11+a23*c23*c33*a31*b12^2-a23*a33*b33*b21*c12^2-a23*a33*c33*c21*b12^2+a13*b13*c33*a21*b32*c22+a13*b13*b33*c21*c32*a22-b23*c33^2*a11*a22*b12-b13*c13*a23*b32*c22*a31+c33*a23^2*b11*b32*c12-3*c13*b23*a33*b31*c22*a12-a23*c33^2*b12*b22*a11-a23*c33^2*b11*b22*a12+2*c33*a23*b23*b12*c32*a11+a13*c33^2*b21*b12*a22+2*a33*c13^2*b21*a32*b22-a33*c13^2*b21*b32*a22+b13^2*c23*c32*a32*a21-b13^2*a33*a22*c22*c31-b13^2*c33*a22*c22*a31-3*b13*a23*c33*a31*b22*c12-2*b13*c33^2*a21*a22*b12+b13*c33^2*a22*a11*b22+3*c13*b23*a33*a22*c32*b11+2*c13*a33*b33*b21*a22*c12-c13*a33*c33*b22*b11*a22-3*c13*a23*c33*b22*b32*a11+2*b33*c13^2*a21*b32*a22+b23*c13^2*b32*a22*a31+b23*a13^2*b32*c22*c31+b23*a33*c33*b12*a22*c11+3*a13*b23*b33*c31*a22*c12-2*a33*a13*c13*b21*c32*b22-2*a33*a13*b13*c21*b32*c22+c33*b23^2*a12*a32*c11+c33*b23^2*a11*a32*c12-b33*a13^2*c21*c32*b22-3*a13*c23*a33*b32*b21*c12+2*a33*b23*c23*b12*a32*c11+c23*b33*c33*a12*a21*b12+c13*b23^2*a32^2*c11-2*c13*a23*b23*b31*a32*c12+b13*c13*a33*a22*c31*b22+a13*c13*b33*a21*c32*b22-b23*a33^2*c12*c22*b11+b23^2*c33*a12*a31*c12+3*c13*b23*b33*a31*c22*a12+a23*a33*b33*c11*c22*b12-2*a23*a33*b33*c11*b22*c12-a13*b23^2*c31*c12*a32+2*a13*b23^2*c31*c32*a12-a13*b23^2*c12*c32*a31+c13*b23*c23*a31*a12*b32+3*c13*b23*b33*a32*c21*a12+b23*a33*b33*c12*c22*a11-2*b23*a33*b33*c11*a22*c12-a23*b23*c33*c12*a32*b11+2*c23*b13*c13*a32*a31*b22-2*c13*a23*b23*a32*b32*c11+c13*a23*b23*c31*a32*b12+b23*a33*c33*b12*c21*a12-2*b23*a33*c33*c12*b22*a11-2*c33*a23^2*b11*c32*b12+b13*c13*a33*a21*c32*b22+b33*c23^2*a12*a32*b11-3*c13*a23*b33*c22*a32*b11+3*c13*a23*b33*b22*c32*a11-a13*b13*b23*c32*c22*a31-3*b13*b23*c33*a31*c22*a12-3*c13*c23*b33*a32*a11*b22-c13*a33*b33*c21*b22*a12-2*a13*b23*c23*b31*c32*a12+2*b13*a33*b33*c21*c22*a12-3*a13*a23*b33*c32*c11*b22+a13*a23*b23*c31*c12*b32-3*c13*c23*a33*b32*b11*a22-c33*b13^2*a22*c21*a32+a33*c23^2*b11*b32*a12-2*a33*c23^2*b11*a32*b12-2*a23*b13^2*c32*c31*a22-2*a23*c13^2*b32*b31*a22-a13^2*c33*b22*c22*b31+a13^2*b23*c32*b32*c21-a13*b23^2*c32*c11*a32+3*b13*b23*a33*c32*c21*a12-3*b13*b23*c33*a32*c21*a12+3*b13*b23*a33*c22*c32*a11-2*c23*a33*b33*b12*c22*a11+c23*a33*b33*a12*b22*c11+3*a13*c23*b33*b22*a32*c11+c23*a33*b33*c12*b22*a11-b33*c13^2*a32*a22*b21-a13*b13*b33*c22^2*a31-2*c33*b13*c13*a21*b32*a22+3*b13*c23*a33*a22*b32*c11-a23*c23*a33*b11*b32*c12+2*b33*a13^2*c21*b32*c22+c23*a33*c33*b11*b22*a12+a13*a33*b33*c22^2*b11+a13*b33^2*c22*c11*a22-2*a13*b33^2*c21*c22*a12+c13*b23*c23*a12*a32*b31-2*c13*b23*c23*a31*a32*b12-c33*a13^2*b21*b32*c22+a13*c13*c23*b32^2*a21-a13*c13*c33*b22^2*a31-2*b23*a33*c33*a12*b22*c11+a23*b13^2*c32*c22*a31+a23*b13^2*a32*c22*c31-c13*b23*c23*a32^2*b11+c13*a33^2*b22*b11*c22-a13*c13*a33*c31*b22^2-a13*a23*c23*b32^2*c11-a13*a23*b23*c32^2*b11+c23*a33*c33*b12*b21*a12+c23*a33*b33*c12*a21*b12-3*c13*a23*b33*a31*c22*b12-3*c13*a23*b33*a32*c21*b12-a13*b33*c33*a22*c22*b11-a13*b33*c33*a22*b22*c11+b23*b33*c33*a12*a22*c11-c13*b23^2*a32*a11*c32-c13*b23^2*a12*a32*c31+2*b13*c23^2*a31*a32*b12-b13*c23^2*a31*a12*b32+b13*a33*b33*c22^2*a11+b13*a33^2*c22*c11*b22+b23^2*a33*c12*c31*a12+b23*c13^2*a32*b31*a22+2*b23*c33^2*a11*b22*a12+2*a13*c13*b23*c32*a32*b21-3*a13*c23*a33*b22*b32*c11+c23*a13^2*b32*c31*b22+c23*a13^2*c32*b22*b31-a13*b13*a23*c32*c22*b31-a13*c13*b23*b32*a32*c21-2*b13*a33^2*c21*c22*b12+b13*a33^2*c21*c12*b22+b13*a33^2*c12*c22*b21-3*c13*a23*a33*b22*c31*b12+2*b33*b23*c23*a11*c32*a12-a33*b13^2*c22*c32*a21-a33*b13^2*c21*c32*a22-b23*b33*c33*c21*a12^2+a13*b13*a33*b22*c22*c31-c13*a33^2*b22^2*c11+b13*a23*c23*b31*c32*a12+b13*a23*c23*a31*b32*c12+c13*a23^2*b32^2*c11-c13^2*a23*b32^2*a21-3*b13*a23*a33*c22*b32*c11-a13*c13*a23*c32*b32*b21-a13*c13*a23*b32*c31*b22-c23*a33^2*b12*b22*c11-2*c23*a13^2*b32*b31*c22-2*c33*b23^2*a11*c32*a12+c13^2*a23*b32*a32*b21-2*c13*a33^2*b21*b22*c12+c13*a33^2*b21*b12*c22-c23*b33^2*a12*a22*c11-c23*b33^2*a11*a22*c12-2*a13*b13*c33*a22*c31*b22+a13*b13*c33*c21*b32*a22-2*b33*b13*c13*a21*c32*a22-3*a13*b23*c33*a22*b31*c12+3*a13*b23*c33*a31*c22*b12+a13*c13*b33*c21*a32*b22+a13*b13*c33*b21*a32*c22+a13*b13*b33*a22*c22*c31-b33*a13^2*c22*c32*b21-a13*b13*c23*c32*a32*b21-a13*b13*b23*c32*a32*c21+b33*c23^2*a11*a32*b12+c23^2*a33*b12*b31*a12+c23^2*b33*a12*a31*b12-2*c23*b13^2*a32*a31*c22+c13*a23*c23*b32*b11*a32+c13*a23*c23*b31*b12*a32+b23*a33*c33*a12*c22*b11+b33*a23^2*c11*c32*b12+c13^2*b23*b32*a32*a21+c13*a33^2*b12*b22*c21+b13*c13*a33*a21*b32*c22-b13*c13*c23*b32*a22*a31-c13*b33*c33*a22*a11*b22-2*b33*a13*c13*c21*b32*a22+2*b13*a33*c33*a21*c22*b12-a23*b33^2*c12*c22*a11+2*a23*b33^2*c11*a22*c12-a23*b33^2*c12*c21*a12+a23*c13^2*b32*b22*a31+a23*c13^2*a32*b22*b31+b13*b33*c33*a22^2*c11+b13*c33^2*a12*a22*b21+2*c33*a13^2*b21*c32*b22+2*c13*a33*c33*b21*b22*a12-c13*a33*c33*b21*b12*a22+c23*b13^2*a32*c31*a22+c23*b13^2*c32*a22*a31-c23*b33^2*a12*a21*c12-c33*a13^2*b22*b32*c21-3*b13*c23*a33*b22*c31*a12-b13*b33*c33*a22*a11*c22-a13*c13*c23*a32*b22*b31-a13*c13*c23*b32*b22*a31+b23*a33*c33*c12*a22*b11-2*b23*a33*c33*c12*b21*a12+a13*a23*c23*b12*b32*c31-b33*c13^2*a21*a32*b22+2*c13*a23^2*b31*b32*c12-c13*a23^2*b31*b12*c32+2*c13*b23^2*a31*a32*c12-c13*b23^2*a31*a12*c32+2*a23*c33^2*b11*a22*b12-a23*c33^2*b12*b21*a12+a23^2*b33*c12*c31*b12-3*a13*b23*b33*c22*a31*c12+b23*c23*c33*b31*a12^2+b23*c23*b33*c31*a12^2-2*b23*c13^2*a32*a31*b22+2*b13*a33*c33*c21*a22*b12+b23*a33*c33*c12*a21*b12+b23*a33*b33*c11*c22*a12+2*b23*a13*c13*c32*b22*a31+2*b23*a13*c13*a32*c31*b22+a13*b13*c33*a22*c22*b31+a13*b13*c33*c21*a32*b22-3*c13*c23*b33*a31*b22*a12+3*c13*c23*b33*a31*a22*b12-3*a13*a23*c33*b31*c22*b12+a13*b13*b33*c22*c32*a21-3*c13*a23*c33*b32*b21*a12+3*c13*a23*b33*b21*c32*a12-a23*b23*c33*b12*a32*c11+c13*b23*c23*a32*a11*b32-2*b33*c23^2*a11*b32*a12+3*a13*b23*c33*a32*c21*b12-3*a13*a23*c33*b32*c21*b12-3*c13*a23*c33*b31*b22*a12+3*c13*b23*c33*a22*b32*a11+2*c13*a33*b33*a22*b22*c11-a23*b23*c33*c12*b32*a11-b13*a33*c33*a22*b22*c11-b13*a33*c33*c21*b22*a12+b33*a23^2*c12*c32*b11-a13^2*b23*c32^2*b21+c23*a33^2*c21*b12^2+c23*b33^2*c21*a12^2+a23*c33^2*a21*b12^2+a23*b33^2*a21*c12^2-a23^2*b33*b31*c12^2-a23^2*c33*c31*b12^2-c23^2*a33*a31*b12^2-c23^2*b33*b31*a12^2-b13^2*a23*c32^2*a21-b13^2*c23*a32^2*c21+b13^2*a33*c22^2*a31+b13^2*c33*c31*a22^2-b13*c33^2*a22^2*b11-b13*a33^2*c22^2*b11+b13*c23^2*a32^2*b11+b13*a23^2*c32^2*b11-b23^2*a33*a31*c12^2-b23^2*c33*c31*a12^2+b23*c33^2*b21*a12^2+b23*a33^2*b21*c12^2-a13^2*c23*b32^2*c21+a13^2*b33*c22^2*b31+a13^2*c33*c31*b22^2-a13*c33^2*b22^2*a11-a13*b33^2*c22^2*a11+a13*c23^2*b32^2*a11+a13*b23^2*c32^2*a11-c13^2*b23*a32^2*b21+c13^2*a33*b22^2*a31+c13^2*b33*b31*a22^2-c13*b33^2*a22^2*c11+3*c13*a23*a33*b32*c21*b12+2*c23*b33^2*a11*c22*a12-c23*a33^2*b12*b21*c12-c23*a33^2*b11*b22*c12+2*c23*a33^2*b11*c22*b12-c23*a33*c33*a21*b12^2-c23*b33*c33*b21*a12^2-a13*b13*a33*c22^2*b31+a13*c13*a23*b32^2*c21-2*a13*c33^2*b21*b22*a12+a13*b13*a23*c32^2*b21+a13*b13*b23*c32^2*a21+a13*b33^2*c21*c12*a22+a13*b33^2*c12*c22*a21+a13^2*c23*c32*b32*b21-a13^2*b33*b22*c22*c31+2*a13*c23^2*b31*b32*a12-a13*c23^2*b12*b32*a31+a13*a33*c33*b22^2*c11-b13*a23*b23*c32^2*a11-b13*a23^2*c32*c11*b32-b13*a23^2*c31*c12*b32+2*b13*a23^2*c31*c32*b12-b13*a23^2*c12*c32*b31+b13*c13*c23*a32^2*b21+b13*c13*b23*a32^2*c21-b13*c13*c33*b31*a22^2+b13^2*a23*c32*a32*c21+b13*c33^2*a21*a12*b22-b13*c13*b33*c31*a22^2-b13*c23^2*a12*a32*b31-2*a33*b23^2*c11*a32*c12-c33*b13^2*a21*a32*c22+a33*c23^2*b12*b32*a11+2*c33*b13^2*a21*c32*a22-c13^2*a33*a22*b22*b31-c13^2*b33*a22*b22*a31+c13*b33^2*a22*a11*c22+c13*b33^2*a12*a22*c21+a23^2*c33*b12*b31*c12+2*a33*a23*b23*c11*b32*c12+2*a33*a23*c23*b11*c32*b12+2*a33*b23*c23*c12*a32*b11+c23*b33*c33*a11*a22*b12+c23*b33*c33*a12*a22*b11-2*c23*b33*c33*a11*b22*a12-3*b13*b23*a33*c32*c11*a22+2*c23*a13*b13*a32*c22*b31+2*c23*a13*b13*b32*c22*a31+2*c23*a13*c13*b32*b31*a22+2*c33*b23*c23*a11*b32*a12-2*c33*a13*c13*b21*a32*b22-3*b13*b23*a33*c31*a22*c12-2*b13*a23*b23*c31*c32*a12-3*b13*c23*c33*a22*b32*a11+3*b13*c23*c33*a32*a11*b22-3*b13*c23*c33*a21*b32*a12-3*b13*c23*c33*a22*b31*a12+3*b13*c23*c33*a31*b22*a12-2*c33*a13*b13*a21*c32*b22-2*c33*a13*b13*b21*c32*a22-2*b13*a23*c23*a31*c32*b12-3*b13*a23*b33*c22*c32*a11+3*b13*a23*c33*c22*b32*a11-3*b13*a23*c33*b22*a32*c11+b13*a23*b23*c32*c11*a32+b13*a23*b23*c31*c12*a32+3*b13*a23*a33*c31*b22*c12+3*b13*a23*a33*c32*b21*c12+b13*a23*c23*b32*c32*a11-2*b13*a23*c23*a32*c32*b11+3*b13*a23*a33*c32*c11*b22+b13*c13*b33*a21*a32*c22+b13*a23*b23*c12*c32*a31-3*b13*a23*a33*c21*b32*c12-3*b13*a23*a33*c22*b31*c12-b13*c13*a23*c32*a32*b21-b13*c13*c23*a32*b31*a22-b13*c13*c23*b32*a32*a21-b13*c13*b23*c32*a22*a31+3*b13*a23*c33*b31*c22*a12+3*b13*a23*c33*b32*c21*a12-3*b13*a23*c33*a32*b21*c12+2*b13*c13*a23*c32*b32*a21-b13*c13*b23*a32*c31*a22-b13*c13*b23*c32*a32*a21-b13*c13*a23*c32*b22*a31-b13*c13*a23*b32*a32*c21-b13*c13*a23*a32*c22*b31-b13*c13*a23*a32*c31*b22-3*b13*a23*b33*c31*c22*a12-3*b13*a23*b33*c32*c21*a12+b13*a23*c23*b31*a32*c12+3*b13*a23*b33*c21*a32*c12+3*b13*a23*b33*c22*a31*c12+b13*a23*c23*a32*b32*c11-2*b13*a23*c23*c31*a32*b12+b13*a23*c23*c31*b32*a12+b13*c13*b33*a22*c22*a31+b13*c13*b33*a22*c21*a32+2*b13*b33*c33*a21*a22*c12+b13*c13*a33*a22*c22*b31+b13*c13*a33*c21*b32*a22+b13*c13*a33*b21*c32*a22+b13*c13*c33*a22*b22*a31+b13*c13*c33*a32*a22*b21+b13*c13*c33*a21*a32*b22-2*a13*c13*b33*a22*c22*b31+a13*c13*b33*b22*c22*a31-3*b13*c23*a33*b21*c32*a12-b13*b33*c33*a12*a22*c21-b13*b33*c33*a21*a12*c22-a13*b13*c23*c32*b31*a22-a13*b13*c23*a32*c31*b22+a13*b13*c33*b22*c22*a31+a13*c13*c33*b22*b32*a21+3*a13*a23*b33*c22*c32*b11+3*a13*a23*c33*b32*b21*c12-2*a13*a23*c23*b31*b32*c12+a13*a23*b23*c32*c11*b32-a13*b13*a23*b32*c22*c31-a13*c13*b23*b32*c22*a31-a13*c13*b23*b32*c31*a22-2*a13*a23*b23*c31*c32*b12-a13*b13*c23*b32*c31*a22+3*b13*c23*b33*a22*c32*a11+3*b13*c23*b33*a21*c32*a12+3*b13*c23*b33*a22*c31*a12-3*b13*c23*b33*a31*a22*c12-3*b13*c23*b33*a32*a21*c12+2*b13*a33*c33*a22*c22*b11-b13*a33*c33*b21*c22*a12-b13*a33*c33*b21*a22*c12-3*b13*c23*b33*a22*a32*c11-a13*b13*c23*c32*b32*a21-a13*b13*b23*a32*c22*c31+a13*c13*c33*b21*b32*a22-b13*a33*c33*a21*b22*c12-b13*a33*b33*c22*c11*a22-b13*a33*b33*c21*c12*a22-b13*a33*b33*c12*c22*a21-b13*a33*c33*b22*c22*a11+3*b13*c23*a33*a21*b32*c12+3*b13*c23*a33*a22*b31*c12+2*a13*b33*c33*b22*c22*a11+2*a13*b33*c33*c21*b22*a12+3*b13*b23*c33*a31*a22*c12+b13*b23*c23*a31*a12*c32+3*c13*b23*c33*a22*b31*a12-2*c13*a23*c23*b31*b32*a12+c13*a23*c23*b12*b32*a31+c13*a23*b23*b32*c32*a11+c13*a23*b23*a32*c32*b11+3*c13*a23*a33*b32*b11*c22-2*c23*a33*b33*a12*c22*b11+c23*a33*b33*c12*b21*a12+c23*a33*b33*c12*a22*b11-2*c23*a33*b33*b12*c21*a12+c23*a33*b33*b12*a22*c11+b23*b33*c33*a12*a21*c12+b23*b33*c33*a11*a22*c12+c23*a33*c33*b12*b22*a11+2*a23*b13*c13*c32*b31*a22+2*a23*b13*c13*b32*c31*a22+2*a23*a13*c13*b32*b31*c22+2*a23*a13*b13*c32*c31*b22-b23*c23*a33*c12*b31*a12-b23*c23*c33*a12*a32*b11-b23*c23*c33*a11*a32*b12-b23*c23*c33*a12*a31*b12-b23*c23*b33*a12*a32*c11-b23*c23*b33*a11*a32*c12+2*b23*c23*a33*c12*a31*b12+b23*a33*b33*c12*c21*a12+b23*a33*c33*b12*c22*a11-b23*c23*b33*a12*a31*c12-b23*c23*a33*a12*c32*b11-b23*c23*a33*a12*b32*c11-b23*c23*a33*b12*c32*a11-b23*c23*a33*b12*c31*a12-b23*c23*a33*c12*b32*a11-c13*b33*c33*a21*a12*b22+2*c13*b33*c33*a21*a22*b12-3*c13*c23*a33*b32*a21*b12+3*c13*c23*b33*a32*a21*b12-3*c13*b23*b33*a22*c32*a11-3*c13*b23*b33*a21*c32*a12-3*c13*b23*b33*a22*c31*a12-c13*b33*c33*a12*a22*b21-3*c13*c23*b33*a32*b21*a12+3*c13*c23*a33*b22*b32*a11+3*c13*c23*b33*a22*a32*b11+2*b23*a13*b13*c32*c31*a22+2*b23*b13*c13*a32*a31*c22+3*c13*c23*a33*b31*b22*a12-3*c13*c23*a33*b31*a22*b12+3*c13*c23*a33*b32*b21*a12-c13*a33*b33*c21*a22*b12-c13*a33*b33*b21*c22*a12+a23*b33*c33*c12*b21*a12-2*a23*b33*c33*c12*a21*b12+a23*b33*c33*a12*c22*b11+a23*b33*c33*a12*b22*c11+a23*a33*b33*c12*c21*b12-2*a23*a33*c33*b11*c22*b12+a23*a33*c33*b11*b22*c12+a23*a33*c33*b12*b21*c12+2*a23*c23*b33*c12*b31*a12-a23*c23*b33*c12*a31*b12+a23*b33*c33*b12*c22*a11-2*a23*b33*c33*b12*a22*c11+a23*b33*c33*b12*c21*a12+a23*b33*c33*c12*b22*a11-2*a23*b33*c33*c12*a22*b11-a23*c23*c33*b12*b31*a12-a23*c23*b33*a12*c32*b11-a23*c23*b33*b12*c32*a11-a23*c23*a33*b12*b32*c11+a23*a33*b33*c12*c22*b11-a23*b23*a33*c11*c32*b12-a23*b23*a33*c12*c31*b12+2*a23*b23*c33*b12*c31*a12-a23*c23*a33*b12*b31*c12-a23*c23*c33*b12*b32*a11-a23*c23*c33*b11*b32*a12-a23*c23*b33*b12*a32*c11-a23*b23*b33*c12*c32*a11-a23*b23*b33*c11*c32*a12-a23*b23*b33*c12*c31*a12-a23*b23*a33*c12*c32*b11-c13*a33*b33*a21*c22*b12+2*c13*a33*b33*a21*b22*c12-c13*a33*c33*b12*b22*a21-c13*a33*b33*b22*c22*a11-c13*a33*b33*a22*c22*b11-a23*b23*c33*c12*b31*a12-a23*b23*c33*a12*b32*c11-2*a33*b13*c13*b21*a32*c22-2*a33*b13*c13*c21*a32*b22+c13*a23*b23*b31*c32*a12-2*c13*a23*b23*a31*b32*c12-3*c13*b23*a33*b32*c21*a12+3*c13*b23*a33*a21*c32*b12+3*c13*b23*a33*a22*c31*b12+3*c13*a23*b33*b22*c31*a12+c13*a23*b23*c31*b32*a12-3*c13*b23*c33*a31*a22*b12-3*c13*b23*c33*a32*a21*b12+3*c13*b23*b33*a32*a11*c22+3*c13*a23*c33*b22*a32*b11+3*c13*a23*c33*b21*a32*b12+3*c13*a23*c33*b22*a31*b12+3*c13*b23*c33*a21*b32*a12-a13*a33*b33*c22*c11*b22-a13*b33*c33*c21*a22*b12+2*a13*b33*c33*b21*c22*a12-a13*b33*c33*b21*a22*c12-a13*b33*c33*a21*c22*b12-a13*b33*c33*a21*b22*c12-a13*a33*b33*c21*c12*b22-a13*a33*b33*c12*c22*b21-a13*a33*c33*b22*b11*c22-a13*a33*c33*b12*b22*c21+2*a13*a33*c33*b21*b22*c12-a13*a33*c33*b21*b12*c22-3*b13*b23*a33*c32*a21*c12+b13*b23*c23*a32*a11*c32+b13*b23*c23*a12*a32*c31-2*b13*b23*c23*a31*a32*c12+3*b13*b23*c33*a22*a32*c11-3*b13*b23*c33*a32*a11*c22-3*a13*c23*b33*a21*c32*b12-3*a13*c23*b33*a22*c31*b12+3*a13*c23*b33*a31*b22*c12+3*a13*c23*b33*a32*b21*c12+3*a13*c23*a33*b22*c32*b11+2*a13*a33*b33*c21*c22*b12-3*a13*c23*c33*b22*a32*b11+3*a13*c23*c33*b32*b11*a22-3*a13*c23*c33*b21*a32*b12-3*a13*c23*c33*b22*a31*b12+3*a13*c23*c33*b31*a22*b12+3*a13*c23*c33*b32*a21*b12-3*a13*c23*b33*a22*c32*b11+a13*b23*c23*a31*c32*b12+3*a13*c23*a33*b21*c32*b12+2*c33*a23*b23*a12*c32*b11+2*c33*a23*c23*b11*a32*b12-2*b33*a13*b13*c21*a32*c22-3*a13*b23*c33*a21*b32*c12-3*a13*c23*a33*b31*b22*c12+3*a13*b23*b33*c32*c11*a22-3*a13*b23*b33*c21*a32*c12+3*a13*b23*b33*c32*a21*c12+3*a13*b23*c33*c22*a32*b11-3*a13*b23*c33*a22*b32*c11+a13*b23*c23*c31*a32*b12-2*a13*b23*c23*c31*b32*a12+a13*b23*c23*b31*a32*c12+a13*b23*c23*a31*b32*c12-3*a13*b23*b33*c22*a32*c11-3*a13*b23*a33*c32*c21*b12-2*a13*b23*c23*b32*c32*a11+a13*b23*c23*a32*c32*b11+a13*b23*c23*a32*b32*c11-a13*c13*b23*c32*b32*a21-3*a13*b23*a33*c22*c32*b11+3*a13*b23*a33*c22*b32*c11+3*a13*b23*a33*c21*b32*c12+3*a13*b23*a33*c22*b31*c12-3*a13*b23*a33*c31*c22*b12-2*b33*a13*c13*a21*b32*c22+a13*c13*b33*b21*c32*a22+a13*c13*c33*a22*b22*b31-3*a13*a23*b33*c31*b22*c12+3*a13*a23*b33*c31*c22*b12+3*a13*a23*b33*c32*c21*b12+a13*a23*c23*b32*b11*c32-3*a13*a23*b33*c32*b21*c12+a13*c13*b33*b21*a32*c22+a13*c13*a33*b22*b32*c21+a13*c13*a33*b21*b32*c22+3*a13*a23*c33*b22*b32*c11-3*a13*a23*c33*b32*b11*c22+3*a13*a23*c33*b31*b22*c12-a13*c13*b23*c32*b31*a22-a13*c13*c23*b32*a32*b21+a13*b13*a33*c21*c32*b22+a13*b13*a33*c22*c32*b21-a13*b13*c23*c32*b22*a31+a13*a23*b23*c12*c32*b31-a13*c13*a23*c32*b22*b31+a13*c13*a33*b22*c22*b31+2*b33*a23*c23*a12*b32*c11+2*b33*a23*b23*c11*a32*c12+a23*b23*a33*b31*c12^2+a23*b23*b33*a31*c12^2+a23*c23*a33*c31*b12^2-a23*b33^2*c11*c22*a12-3*c13*a23*a33*b22*c32*b11-3*c13*a23*a33*b21*c32*b12+c13*a23*b23*a31*c32*b12,-a23*b23*c33*c12*a31*b12+3*b13*c23*c33*a32*b21*a12+a13*a23*c23*b31*b12*c32+a13*c33^2*b12*b22*a21+a13*c33^2*b22*b11*a22+a13*c13*b33*a22*c31*b22-b23*a33^2*c12*c21*b12-b23*a33*b33*a21*c12^2+a33*b23^2*c11*c32*a12+a33*b23^2*c12*c32*a11+a23*a33*c33*b12*b22*c11+2*b33*a23*c23*c12*b32*a11+2*b23*a33^2*c11*b22*c12-b23*a33^2*c11*c22*b12-c13*a23^2*b32*b11*c32-b13*b23*c23*a32^2*c11-b13*c23^2*a32*a11*b32+c13*b33^2*a21*a12*c22-2*c13*b33^2*a21*a22*c12+3*c13*a23*a33*b31*c22*b12-2*b33*a23^2*c11*b32*c12+3*b13*b23*c33*a32*a21*c12+2*a13*b13*c23*b32*a32*c21-a23*c23*b33*c12*a32*b11+3*b13*b23*a33*c31*c22*a12-a13*c13*b23*a32*c22*b31-a13*b13*a23*c32*b32*c21+3*b13*a23*b33*c22*a32*c11-b23*c33^2*a12*a22*b11+b23*a13^2*c32*c22*b31-2*b23*a13^2*c32*c31*b22+3*a13*c23*a33*b22*c31*b12-2*b13*c13*a33*b22*c22*a31+c33*a23^2*b12*b32*c11-b23*c33^2*a12*a21*b12-a33*c13^2*b22*b32*a21+2*a33*b13^2*c21*a32*c22-3*b13*c23*a33*b22*c32*a11+c13*b33*c33*a22^2*b11-c13*a23^2*b12*b32*c31-a13*c23^2*b32*b11*a32-a13*c23^2*b31*b12*a32+c13*a33*c33*b22^2*a11-c13*a23*c23*b32^2*a11-a23*c23*b33*b12*c31*a12-2*b23*b33*c33*a11*c22*a12-3*c13*b23*c33*a22*a32*b11-2*c23*a33*c33*b11*a22*b12-3*c13*b23*a33*c22*b32*a11+a23*c23*c33*a31*b12^2-a23*a33*b33*b21*c12^2-a23*a33*c33*c21*b12^2+a13*b13*c33*a21*b32*c22+a13*b13*b33*c21*c32*a22-b23*c33^2*a11*a22*b12-b13*c13*a23*b32*c22*a31+c33*a23^2*b11*b32*c12-3*c13*b23*a33*b31*c22*a12-a23*c33^2*b12*b22*a11-a23*c33^2*b11*b22*a12+2*c33*a23*b23*b12*c32*a11+a13*c33^2*b21*b12*a22+2*a33*c13^2*b21*a32*b22-a33*c13^2*b21*b32*a22+b13^2*c23*c32*a32*a21-b13^2*a33*a22*c22*c31-b13^2*c33*a22*c22*a31-3*b13*a23*c33*a31*b22*c12-2*b13*c33^2*a21*a22*b12+b13*c33^2*a22*a11*b22+3*c13*b23*a33*a22*c32*b11+2*c13*a33*b33*b21*a22*c12-c13*a33*c33*b22*b11*a22-3*c13*a23*c33*b22*b32*a11+2*b33*c13^2*a21*b32*a22+b23*c13^2*b32*a22*a31+b23*a13^2*b32*c22*c31+b23*a33*c33*b12*a22*c11+3*a13*b23*b33*c31*a22*c12-2*a33*a13*c13*b21*c32*b22-2*a33*a13*b13*c21*b32*c22+c33*b23^2*a12*a32*c11+c33*b23^2*a11*a32*c12-b33*a13^2*c21*c32*b22-3*a13*c23*a33*b32*b21*c12+2*a33*b23*c23*b12*a32*c11+c23*b33*c33*a12*a21*b12+c13*b23^2*a32^2*c11-2*c13*a23*b23*b31*a32*c12+b13*c13*a33*a22*c31*b22+a13*c13*b33*a21*c32*b22-b23*a33^2*c12*c22*b11+b23^2*c33*a12*a31*c12+3*c13*b23*b33*a31*c22*a12+a23*a33*b33*c11*c22*b12-2*a23*a33*b33*c11*b22*c12-a13*b23^2*c31*c12*a32+2*a13*b23^2*c31*c32*a12-a13*b23^2*c12*c32*a31+c13*b23*c23*a31*a12*b32+3*c13*b23*b33*a32*c21*a12+b23*a33*b33*c12*c22*a11-2*b23*a33*b33*c11*a22*c12-a23*b23*c33*c12*a32*b11+2*c23*b13*c13*a32*a31*b22-2*c13*a23*b23*a32*b32*c11+c13*a23*b23*c31*a32*b12+b23*a33*c33*b12*c21*a12-2*b23*a33*c33*c12*b22*a11-2*c33*a23^2*b11*c32*b12+b13*c13*a33*a21*c32*b22+b33*c23^2*a12*a32*b11-3*c13*a23*b33*c22*a32*b11+3*c13*a23*b33*b22*c32*a11-a13*b13*b23*c32*c22*a31-3*b13*b23*c33*a31*c22*a12-3*c13*c23*b33*a32*a11*b22-c13*a33*b33*c21*b22*a12-2*a13*b23*c23*b31*c32*a12+2*b13*a33*b33*c21*c22*a12-3*a13*a23*b33*c32*c11*b22+a13*a23*b23*c31*c12*b32-3*c13*c23*a33*b32*b11*a22-c33*b13^2*a22*c21*a32+a33*c23^2*b11*b32*a12-2*a33*c23^2*b11*a32*b12-2*a23*b13^2*c32*c31*a22-2*a23*c13^2*b32*b31*a22-a13^2*c33*b22*c22*b31+a13^2*b23*c32*b32*c21-a13*b23^2*c32*c11*a32+3*b13*b23*a33*c32*c21*a12-3*b13*b23*c33*a32*c21*a12+3*b13*b23*a33*c22*c32*a11-2*c23*a33*b33*b12*c22*a11+c23*a33*b33*a12*b22*c11+3*a13*c23*b33*b22*a32*c11+c23*a33*b33*c12*b22*a11-b33*c13^2*a32*a22*b21-a13*b13*b33*c22^2*a31-2*c33*b13*c13*a21*b32*a22+3*b13*c23*a33*a22*b32*c11-a23*c23*a33*b11*b32*c12+2*b33*a13^2*c21*b32*c22+c23*a33*c33*b11*b22*a12+a13*a33*b33*c22^2*b11+a13*b33^2*c22*c11*a22-2*a13*b33^2*c21*c22*a12+c13*b23*c23*a12*a32*b31-2*c13*b23*c23*a31*a32*b12-c33*a13^2*b21*b32*c22+a13*c13*c23*b32^2*a21-a13*c13*c33*b22^2*a31-2*b23*a33*c33*a12*b22*c11+a23*b13^2*c32*c22*a31+a23*b13^2*a32*c22*c31-c13*b23*c23*a32^2*b11+c13*a33^2*b22*b11*c22-a13*c13*a33*c31*b22^2-a13*a23*c23*b32^2*c11-a13*a23*b23*c32^2*b11+c23*a33*c33*b12*b21*a12+c23*a33*b33*c12*a21*b12-3*c13*a23*b33*a31*c22*b12-3*c13*a23*b33*a32*c21*b12-a13*b33*c33*a22*c22*b11-a13*b33*c33*a22*b22*c11+b23*b33*c33*a12*a22*c11-c13*b23^2*a32*a11*c32-c13*b23^2*a12*a32*c31+2*b13*c23^2*a31*a32*b12-b13*c23^2*a31*a12*b32+b13*a33*b33*c22^2*a11+b13*a33^2*c22*c11*b22+b23^2*a33*c12*c31*a12+b23*c13^2*a32*b31*a22+2*b23*c33^2*a11*b22*a12+2*a13*c13*b23*c32*a32*b21-3*a13*c23*a33*b22*b32*c11+c23*a13^2*b32*c31*b22+c23*a13^2*c32*b22*b31-a13*b13*a23*c32*c22*b31-a13*c13*b23*b32*a32*c21-2*b13*a33^2*c21*c22*b12+b13*a33^2*c21*c12*b22+b13*a33^2*c12*c22*b21-3*c13*a23*a33*b22*c31*b12+2*b33*b23*c23*a11*c32*a12-a33*b13^2*c22*c32*a21-a33*b13^2*c21*c32*a22-b23*b33*c33*c21*a12^2+a13*b13*a33*b22*c22*c31-c13*a33^2*b22^2*c11+b13*a23*c23*b31*c32*a12+b13*a23*c23*a31*b32*c12+c13*a23^2*b32^2*c11-c13^2*a23*b32^2*a21-3*b13*a23*a33*c22*b32*c11-a13*c13*a23*c32*b32*b21-a13*c13*a23*b32*c31*b22-c23*a33^2*b12*b22*c11-2*c23*a13^2*b32*b31*c22-2*c33*b23^2*a11*c32*a12+c13^2*a23*b32*a32*b21-2*c13*a33^2*b21*b22*c12+c13*a33^2*b21*b12*c22-c23*b33^2*a12*a22*c11-c23*b33^2*a11*a22*c12-2*a13*b13*c33*a22*c31*b22+a13*b13*c33*c21*b32*a22-2*b33*b13*c13*a21*c32*a22-3*a13*b23*c33*a22*b31*c12+3*a13*b23*c33*a31*c22*b12+a13*c13*b33*c21*a32*b22+a13*b13*c33*b21*a32*c22+a13*b13*b33*a22*c22*c31-b33*a13^2*c22*c32*b21-a13*b13*c23*c32*a32*b21-a13*b13*b23*c32*a32*c21+b33*c23^2*a11*a32*b12+c23^2*a33*b12*b31*a12+c23^2*b33*a12*a31*b12-2*c23*b13^2*a32*a31*c22+c13*a23*c23*b32*b11*a32+c13*a23*c23*b31*b12*a32+b23*a33*c33*a12*c22*b11+b33*a23^2*c11*c32*b12+c13^2*b23*b32*a32*a21+c13*a33^2*b12*b22*c21+b13*c13*a33*a21*b32*c22-b13*c13*c23*b32*a22*a31-c13*b33*c33*a22*a11*b22-2*b33*a13*c13*c21*b32*a22+2*b13*a33*c33*a21*c22*b12-a23*b33^2*c12*c22*a11+2*a23*b33^2*c11*a22*c12-a23*b33^2*c12*c21*a12+a23*c13^2*b32*b22*a31+a23*c13^2*a32*b22*b31+b13*b33*c33*a22^2*c11+b13*c33^2*a12*a22*b21+2*c33*a13^2*b21*c32*b22+2*c13*a33*c33*b21*b22*a12-c13*a33*c33*b21*b12*a22+c23*b13^2*a32*c31*a22+c23*b13^2*c32*a22*a31-c23*b33^2*a12*a21*c12-c33*a13^2*b22*b32*c21-3*b13*c23*a33*b22*c31*a12-b13*b33*c33*a22*a11*c22-a13*c13*c23*a32*b22*b31-a13*c13*c23*b32*b22*a31+b23*a33*c33*c12*a22*b11-2*b23*a33*c33*c12*b21*a12+a13*a23*c23*b12*b32*c31-b33*c13^2*a21*a32*b22+2*c13*a23^2*b31*b32*c12-c13*a23^2*b31*b12*c32+2*c13*b23^2*a31*a32*c12-c13*b23^2*a31*a12*c32+2*a23*c33^2*b11*a22*b12-a23*c33^2*b12*b21*a12+a23^2*b33*c12*c31*b12-3*a13*b23*b33*c22*a31*c12+b23*c23*c33*b31*a12^2+b23*c23*b33*c31*a12^2-2*b23*c13^2*a32*a31*b22+2*b13*a33*c33*c21*a22*b12+b23*a33*c33*c12*a21*b12+b23*a33*b33*c11*c22*a12+2*b23*a13*c13*c32*b22*a31+2*b23*a13*c13*a32*c31*b22+a13*b13*c33*a22*c22*b31+a13*b13*c33*c21*a32*b22-3*c13*c23*b33*a31*b22*a12+3*c13*c23*b33*a31*a22*b12-3*a13*a23*c33*b31*c22*b12+a13*b13*b33*c22*c32*a21-3*c13*a23*c33*b32*b21*a12+3*c13*a23*b33*b21*c32*a12-a23*b23*c33*b12*a32*c11+c13*b23*c23*a32*a11*b32-2*b33*c23^2*a11*b32*a12+3*a13*b23*c33*a32*c21*b12-3*a13*a23*c33*b32*c21*b12-3*c13*a23*c33*b31*b22*a12+3*c13*b23*c33*a22*b32*a11+2*c13*a33*b33*a22*b22*c11-a23*b23*c33*c12*b32*a11-b13*a33*c33*a22*b22*c11-b13*a33*c33*c21*b22*a12+b33*a23^2*c12*c32*b11-a13^2*b23*c32^2*b21+c23*a33^2*c21*b12^2+c23*b33^2*c21*a12^2+a23*c33^2*a21*b12^2+a23*b33^2*a21*c12^2-a23^2*b33*b31*c12^2-a23^2*c33*c31*b12^2-c23^2*a33*a31*b12^2-c23^2*b33*b31*a12^2-b13^2*a23*c32^2*a21-b13^2*c23*a32^2*c21+b13^2*a33*c22^2*a31+b13^2*c33*c31*a22^2-b13*c33^2*a22^2*b11-b13*a33^2*c22^2*b11+b13*c23^2*a32^2*b11+b13*a23^2*c32^2*b11-b23^2*a33*a31*c12^2-b23^2*c33*c31*a12^2+b23*c33^2*b21*a12^2+b23*a33^2*b21*c12^2-a13^2*c23*b32^2*c21+a13^2*b33*c22^2*b31+a13^2*c33*c31*b22^2-a13*c33^2*b22^2*a11-a13*b33^2*c22^2*a11+a13*c23^2*b32^2*a11+a13*b23^2*c32^2*a11-c13^2*b23*a32^2*b21+c13^2*a33*b22^2*a31+c13^2*b33*b31*a22^2-c13*b33^2*a22^2*c11+3*c13*a23*a33*b32*c21*b12+2*c23*b33^2*a11*c22*a12-c23*a33^2*b12*b21*c12-c23*a33^2*b11*b22*c12+2*c23*a33^2*b11*c22*b12-c23*a33*c33*a21*b12^2-c23*b33*c33*b21*a12^2-a13*b13*a33*c22^2*b31+a13*c13*a23*b32^2*c21-2*a13*c33^2*b21*b22*a12+a13*b13*a23*c32^2*b21+a13*b13*b23*c32^2*a21+a13*b33^2*c21*c12*a22+a13*b33^2*c12*c22*a21+a13^2*c23*c32*b32*b21-a13^2*b33*b22*c22*c31+2*a13*c23^2*b31*b32*a12-a13*c23^2*b12*b32*a31+a13*a33*c33*b22^2*c11-b13*a23*b23*c32^2*a11-b13*a23^2*c32*c11*b32-b13*a23^2*c31*c12*b32+2*b13*a23^2*c31*c32*b12-b13*a23^2*c12*c32*b31+b13*c13*c23*a32^2*b21+b13*c13*b23*a32^2*c21-b13*c13*c33*b31*a22^2+b13^2*a23*c32*a32*c21+b13*c33^2*a21*a12*b22-b13*c13*b33*c31*a22^2-b13*c23^2*a12*a32*b31-2*a33*b23^2*c11*a32*c12-c33*b13^2*a21*a32*c22+a33*c23^2*b12*b32*a11+2*c33*b13^2*a21*c32*a22-c13^2*a33*a22*b22*b31-c13^2*b33*a22*b22*a31+c13*b33^2*a22*a11*c22+c13*b33^2*a12*a22*c21+a23^2*c33*b12*b31*c12+2*a33*a23*b23*c11*b32*c12+2*a33*a23*c23*b11*c32*b12+2*a33*b23*c23*c12*a32*b11+c23*b33*c33*a11*a22*b12+c23*b33*c33*a12*a22*b11-2*c23*b33*c33*a11*b22*a12-3*b13*b23*a33*c32*c11*a22+2*c23*a13*b13*a32*c22*b31+2*c23*a13*b13*b32*c22*a31+2*c23*a13*c13*b32*b31*a22+2*c33*b23*c23*a11*b32*a12-2*c33*a13*c13*b21*a32*b22-3*b13*b23*a33*c31*a22*c12-2*b13*a23*b23*c31*c32*a12-3*b13*c23*c33*a22*b32*a11+3*b13*c23*c33*a32*a11*b22-3*b13*c23*c33*a21*b32*a12-3*b13*c23*c33*a22*b31*a12+3*b13*c23*c33*a31*b22*a12-2*c33*a13*b13*a21*c32*b22-2*c33*a13*b13*b21*c32*a22-2*b13*a23*c23*a31*c32*b12-3*b13*a23*b33*c22*c32*a11+3*b13*a23*c33*c22*b32*a11-3*b13*a23*c33*b22*a32*c11+b13*a23*b23*c32*c11*a32+b13*a23*b23*c31*c12*a32+3*b13*a23*a33*c31*b22*c12+3*b13*a23*a33*c32*b21*c12+b13*a23*c23*b32*c32*a11-2*b13*a23*c23*a32*c32*b11+3*b13*a23*a33*c32*c11*b22+b13*c13*b33*a21*a32*c22+b13*a23*b23*c12*c32*a31-3*b13*a23*a33*c21*b32*c12-3*b13*a23*a33*c22*b31*c12-b13*c13*a23*c32*a32*b21-b13*c13*c23*a32*b31*a22-b13*c13*c23*b32*a32*a21-b13*c13*b23*c32*a22*a31+3*b13*a23*c33*b31*c22*a12+3*b13*a23*c33*b32*c21*a12-3*b13*a23*c33*a32*b21*c12+2*b13*c13*a23*c32*b32*a21-b13*c13*b23*a32*c31*a22-b13*c13*b23*c32*a32*a21-b13*c13*a23*c32*b22*a31-b13*c13*a23*b32*a32*c21-b13*c13*a23*a32*c22*b31-b13*c13*a23*a32*c31*b22-3*b13*a23*b33*c31*c22*a12-3*b13*a23*b33*c32*c21*a12+b13*a23*c23*b31*a32*c12+3*b13*a23*b33*c21*a32*c12+3*b13*a23*b33*c22*a31*c12+b13*a23*c23*a32*b32*c11-2*b13*a23*c23*c31*a32*b12+b13*a23*c23*c31*b32*a12+b13*c13*b33*a22*c22*a31+b13*c13*b33*a22*c21*a32+2*b13*b33*c33*a21*a22*c12+b13*c13*a33*a22*c22*b31+b13*c13*a33*c21*b32*a22+b13*c13*a33*b21*c32*a22+b13*c13*c33*a22*b22*a31+b13*c13*c33*a32*a22*b21+b13*c13*c33*a21*a32*b22-2*a13*c13*b33*a22*c22*b31+a13*c13*b33*b22*c22*a31-3*b13*c23*a33*b21*c32*a12-b13*b33*c33*a12*a22*c21-b13*b33*c33*a21*a12*c22-a13*b13*c23*c32*b31*a22-a13*b13*c23*a32*c31*b22+a13*b13*c33*b22*c22*a31+a13*c13*c33*b22*b32*a21+3*a13*a23*b33*c22*c32*b11+3*a13*a23*c33*b32*b21*c12-2*a13*a23*c23*b31*b32*c12+a13*a23*b23*c32*c11*b32-a13*b13*a23*b32*c22*c31-a13*c13*b23*b32*c22*a31-a13*c13*b23*b32*c31*a22-2*a13*a23*b23*c31*c32*b12-a13*b13*c23*b32*c31*a22+3*b13*c23*b33*a22*c32*a11+3*b13*c23*b33*a21*c32*a12+3*b13*c23*b33*a22*c31*a12-3*b13*c23*b33*a31*a22*c12-3*b13*c23*b33*a32*a21*c12+2*b13*a33*c33*a22*c22*b11-b13*a33*c33*b21*c22*a12-b13*a33*c33*b21*a22*c12-3*b13*c23*b33*a22*a32*c11-a13*b13*c23*c32*b32*a21-a13*b13*b23*a32*c22*c31+a13*c13*c33*b21*b32*a22-b13*a33*c33*a21*b22*c12-b13*a33*b33*c22*c11*a22-b13*a33*b33*c21*c12*a22-b13*a33*b33*c12*c22*a21-b13*a33*c33*b22*c22*a11+3*b13*c23*a33*a21*b32*c12+3*b13*c23*a33*a22*b31*c12+2*a13*b33*c33*b22*c22*a11+2*a13*b33*c33*c21*b22*a12+3*b13*b23*c33*a31*a22*c12+b13*b23*c23*a31*a12*c32+3*c13*b23*c33*a22*b31*a12-2*c13*a23*c23*b31*b32*a12+c13*a23*c23*b12*b32*a31+c13*a23*b23*b32*c32*a11+c13*a23*b23*a32*c32*b11+3*c13*a23*a33*b32*b11*c22-2*c23*a33*b33*a12*c22*b11+c23*a33*b33*c12*b21*a12+c23*a33*b33*c12*a22*b11-2*c23*a33*b33*b12*c21*a12+c23*a33*b33*b12*a22*c11+b23*b33*c33*a12*a21*c12+b23*b33*c33*a11*a22*c12+c23*a33*c33*b12*b22*a11+2*a23*b13*c13*c32*b31*a22+2*a23*b13*c13*b32*c31*a22+2*a23*a13*c13*b32*b31*c22+2*a23*a13*b13*c32*c31*b22-b23*c23*a33*c12*b31*a12-b23*c23*c33*a12*a32*b11-b23*c23*c33*a11*a32*b12-b23*c23*c33*a12*a31*b12-b23*c23*b33*a12*a32*c11-b23*c23*b33*a11*a32*c12+2*b23*c23*a33*c12*a31*b12+b23*a33*b33*c12*c21*a12+b23*a33*c33*b12*c22*a11-b23*c23*b33*a12*a31*c12-b23*c23*a33*a12*c32*b11-b23*c23*a33*a12*b32*c11-b23*c23*a33*b12*c32*a11-b23*c23*a33*b12*c31*a12-b23*c23*a33*c12*b32*a11-c13*b33*c33*a21*a12*b22+2*c13*b33*c33*a21*a22*b12-3*c13*c23*a33*b32*a21*b12+3*c13*c23*b33*a32*a21*b12-3*c13*b23*b33*a22*c32*a11-3*c13*b23*b33*a21*c32*a12-3*c13*b23*b33*a22*c31*a12-c13*b33*c33*a12*a22*b21-3*c13*c23*b33*a32*b21*a12+3*c13*c23*a33*b22*b32*a11+3*c13*c23*b33*a22*a32*b11+2*b23*a13*b13*c32*c31*a22+2*b23*b13*c13*a32*a31*c22+3*c13*c23*a33*b31*b22*a12-3*c13*c23*a33*b31*a22*b12+3*c13*c23*a33*b32*b21*a12-c13*a33*b33*c21*a22*b12-c13*a33*b33*b21*c22*a12+a23*b33*c33*c12*b21*a12-2*a23*b33*c33*c12*a21*b12+a23*b33*c33*a12*c22*b11+a23*b33*c33*a12*b22*c11+a23*a33*b33*c12*c21*b12-2*a23*a33*c33*b11*c22*b12+a23*a33*c33*b11*b22*c12+a23*a33*c33*b12*b21*c12+2*a23*c23*b33*c12*b31*a12-a23*c23*b33*c12*a31*b12+a23*b33*c33*b12*c22*a11-2*a23*b33*c33*b12*a22*c11+a23*b33*c33*b12*c21*a12+a23*b33*c33*c12*b22*a11-2*a23*b33*c33*c12*a22*b11-a23*c23*c33*b12*b31*a12-a23*c23*b33*a12*c32*b11-a23*c23*b33*b12*c32*a11-a23*c23*a33*b12*b32*c11+a23*a33*b33*c12*c22*b11-a23*b23*a33*c11*c32*b12-a23*b23*a33*c12*c31*b12+2*a23*b23*c33*b12*c31*a12-a23*c23*a33*b12*b31*c12-a23*c23*c33*b12*b32*a11-a23*c23*c33*b11*b32*a12-a23*c23*b33*b12*a32*c11-a23*b23*b33*c12*c32*a11-a23*b23*b33*c11*c32*a12-a23*b23*b33*c12*c31*a12-a23*b23*a33*c12*c32*b11-c13*a33*b33*a21*c22*b12+2*c13*a33*b33*a21*b22*c12-c13*a33*c33*b12*b22*a21-c13*a33*b33*b22*c22*a11-c13*a33*b33*a22*c22*b11-a23*b23*c33*c12*b31*a12-a23*b23*c33*a12*b32*c11-2*a33*b13*c13*b21*a32*c22-2*a33*b13*c13*c21*a32*b22+c13*a23*b23*b31*c32*a12-2*c13*a23*b23*a31*b32*c12-3*c13*b23*a33*b32*c21*a12+3*c13*b23*a33*a21*c32*b12+3*c13*b23*a33*a22*c31*b12+3*c13*a23*b33*b22*c31*a12+c13*a23*b23*c31*b32*a12-3*c13*b23*c33*a31*a22*b12-3*c13*b23*c33*a32*a21*b12+3*c13*b23*b33*a32*a11*c22+3*c13*a23*c33*b22*a32*b11+3*c13*a23*c33*b21*a32*b12+3*c13*a23*c33*b22*a31*b12+3*c13*b23*c33*a21*b32*a12-a13*a33*b33*c22*c11*b22-a13*b33*c33*c21*a22*b12+2*a13*b33*c33*b21*c22*a12-a13*b33*c33*b21*a22*c12-a13*b33*c33*a21*c22*b12-a13*b33*c33*a21*b22*c12-a13*a33*b33*c21*c12*b22-a13*a33*b33*c12*c22*b21-a13*a33*c33*b22*b11*c22-a13*a33*c33*b12*b22*c21+2*a13*a33*c33*b21*b22*c12-a13*a33*c33*b21*b12*c22-3*b13*b23*a33*c32*a21*c12+b13*b23*c23*a32*a11*c32+b13*b23*c23*a12*a32*c31-2*b13*b23*c23*a31*a32*c12+3*b13*b23*c33*a22*a32*c11-3*b13*b23*c33*a32*a11*c22-3*a13*c23*b33*a21*c32*b12-3*a13*c23*b33*a22*c31*b12+3*a13*c23*b33*a31*b22*c12+3*a13*c23*b33*a32*b21*c12+3*a13*c23*a33*b22*c32*b11+2*a13*a33*b33*c21*c22*b12-3*a13*c23*c33*b22*a32*b11+3*a13*c23*c33*b32*b11*a22-3*a13*c23*c33*b21*a32*b12-3*a13*c23*c33*b22*a31*b12+3*a13*c23*c33*b31*a22*b12+3*a13*c23*c33*b32*a21*b12-3*a13*c23*b33*a22*c32*b11+a13*b23*c23*a31*c32*b12+3*a13*c23*a33*b21*c32*b12+2*c33*a23*b23*a12*c32*b11+2*c33*a23*c23*b11*a32*b12-2*b33*a13*b13*c21*a32*c22-3*a13*b23*c33*a21*b32*c12-3*a13*c23*a33*b31*b22*c12+3*a13*b23*b33*c32*c11*a22-3*a13*b23*b33*c21*a32*c12+3*a13*b23*b33*c32*a21*c12+3*a13*b23*c33*c22*a32*b11-3*a13*b23*c33*a22*b32*c11+a13*b23*c23*c31*a32*b12-2*a13*b23*c23*c31*b32*a12+a13*b23*c23*b31*a32*c12+a13*b23*c23*a31*b32*c12-3*a13*b23*b33*c22*a32*c11-3*a13*b23*a33*c32*c21*b12-2*a13*b23*c23*b32*c32*a11+a13*b23*c23*a32*c32*b11+a13*b23*c23*a32*b32*c11-a13*c13*b23*c32*b32*a21-3*a13*b23*a33*c22*c32*b11+3*a13*b23*a33*c22*b32*c11+3*a13*b23*a33*c21*b32*c12+3*a13*b23*a33*c22*b31*c12-3*a13*b23*a33*c31*c22*b12-2*b33*a13*c13*a21*b32*c22+a13*c13*b33*b21*c32*a22+a13*c13*c33*a22*b22*b31-3*a13*a23*b33*c31*b22*c12+3*a13*a23*b33*c31*c22*b12+3*a13*a23*b33*c32*c21*b12+a13*a23*c23*b32*b11*c32-3*a13*a23*b33*c32*b21*c12+a13*c13*b33*b21*a32*c22+a13*c13*a33*b22*b32*c21+a13*c13*a33*b21*b32*c22+3*a13*a23*c33*b22*b32*c11-3*a13*a23*c33*b32*b11*c22+3*a13*a23*c33*b31*b22*c12-a13*c13*b23*c32*b31*a22-a13*c13*c23*b32*a32*b21+a13*b13*a33*c21*c32*b22+a13*b13*a33*c22*c32*b21-a13*b13*c23*c32*b22*a31+a13*a23*b23*c12*c32*b31-a13*c13*a23*c32*b22*b31+a13*c13*a33*b22*c22*b31+2*b33*a23*c23*a12*b32*c11+2*b33*a23*b23*c11*a32*c12+a23*b23*a33*b31*c12^2+a23*b23*b33*a31*c12^2+a23*c23*a33*c31*b12^2-a23*b33^2*c11*c22*a12-3*c13*a23*a33*b22*c32*b11-3*c13*a23*a33*b21*c32*b12+c13*a23*b23*a31*c32*b12];

==> anc/trifocal_test.mws <==
#restart:
with(LinearAlgebra): with(combinat):with(ListTools):

reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end proc:


mypartition := proc(d ::integer) 
	local X;
	X := reverse(partition(d)):
	return [seq(reverse(X[i]),i=1..numbpart(d))];
end proc:

myconjpart := proc (L::list) local preK, K; 
	description "I needed to have a conjugate partition function that is in decreasing order."; 
	
	return reverse(conjpart(reverse(L)));
end proc:

smash := proc (u, v) 
	description "smash two vectors together"; 
	
	[seq(u[i], i = 1 .. nops(u)), seq(v[i], i = 1 .. nops(v))] 
end proc:

dimModule := proc (LL::list, k) local L, m; 
	description "this just applies a formula from Fulton and Harris pg 77";

	L := smash(LL, [seq(0, i = 1 .. k)]); m := `*`(seq(seq((L[i]-L[j]+j-i)/(j-i), j = i+1 .. k), i = 1 .. k-1)); 
	if k < nops(LL) then m := 0 end if; 
	return m 
end proc:


numbclass:= proc (L::list) local m, f, g, r, top, i, j, c, LL; 
	description "see exercise in http://www.math.unibas.ch/~kraft/Papers/KP-Primer.pdf for the formula for computing the number of elements in a given conjugacy class.  This procedure computes the number of elements in the conjugacy class corresponding to a given partition as imput"; 

	top := max(seq(L[k], k = 1 .. nops(L))); 
	for i to top do c := 0; 
		for j to nops(L) do 
			if L[j] = i then c := c+1 end if 
		end do; 
		r[i] := c 
	end do;

	LL := [seq(r[i], i = 1 .. top)];
	m := `+`(seq(i*LL[i], i = 1 .. nops(LL))); 
	f := `*`(seq(i^LL[i], i = 1 .. nops(LL))); 
	g := `*`(seq(factorial(LL[i]), i = 1 .. nops(LL))); 
	return factorial(m)/(f*g) 
end proc:

mults := proc (degree::integer, numfacts::integer, maxdim::integer)
	local M, Par, i, p, X, IP2, N, NN, k, numpar, temp, stopper, d, n, count, myindicator, myoutput, breaker, cc, K; 
	description "This procedure computes the multiplicites of the irreducible modules in the decomposition of S^d(A_1\otimes \dots \otimes A_n).  It expects three integers, the degree - d, the number of factors -n, and the maximum dimension of the A_i - maxdim."; 

	d := degree; n := numfacts; 
	if d = 1 then return start*over end if;
	
	K := partition(d);
	N := [seq(numbclass(K[i]), i = 1 .. nops(K))];
	M := character(d);
	Par := mypartition(d);
	numpar := nops(Par);
	count := 1;
	
	for i to numpar do 
		if evalb(nops(Par[i]) <= maxdim) then myindicator[count] := i; count := count+1 end if 
	end do; 

	stopper := count-1;
	count := 'count';

	for i to stopper do
		X[myindicator[i]] := S[Par[myindicator[i]]] 
	end do;
	i := 'i'; cc := 1;

	if n <= 10 then breaker := [seq(1, i = 1 .. n), seq(0, i = n+1 .. 11)]; 
		for i[1] to stopper do
			for i[2] from i[1] to i[1]+breaker[2]*(stopper-i[1]) do
				for i[3] from i[2] to i[2]+breaker[3]*(stopper-i[2]) do
					for i[4] from i[3] to i[3]+breaker[4]*(stopper-i[3]) do
						for i[5] from i[4] to i[4]+breaker[5]*(stopper-i[4]) do
							for i[6] from i[5] to i[5]+breaker[6]*(stopper-i[5]) do
								for i[7] from i[6] to i[6]+breaker[7]*(stopper-i[6]) do
									for i[8] from i[7] to i[7]+breaker[8]*(stopper-i[7]) do
										for i[9] from i[8] to i[8]+breaker[9]*(stopper-i[8]) do
											for i[10] from i[9] to i[9]+breaker[10]*(stopper-i[9]) do
											temp := simplify((`+`(seq(N[q]*(`*`(seq(M[myindicator[i[p]], q], p = 1 .. n))), q = 1 .. nops(Par))))/factorial(d));
											if 0 < temp then myoutput[cc] := [temp, [seq(X[myindicator[i[p]]], p = 1 .. n)]]; cc := cc+1 end if 
											end do
										end do
									end do
								end do
							end do
						end do
					end do
				end do
			end do
		end do
	end if; 
									
	return [seq(myoutput[i], i = 1 .. cc-1)]
end proc:


### some necessary procedures ###
#reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end proc:

mypartition := proc(d ::integer) 
        local X;
        X := reverse(partition(d)):
        return [seq(reverse(X[i]),i=1..numbpart(d))];
end proc:

myconjpart := proc (L::list) local preK, K; 
        description "I needed to have a conjugate partition function that is in decreasing order."; 
        
		return reverse(conjpart(reverse(L)));
end proc:

### procedures specific to this task ###

makeDets:=proc(a,LL::list,mu::list)
        local L:
        description "this procedure makes a product of determinants of sizes determined by a partition LL. The first index of each column is twisted by a permutation mu.";
        
		L:=myconjpart(LL):
        return `*`(seq(Determinant(Matrix([seq([seq(a[op(j+( `+`(seq(op(p,L),p=1..k-1))),mu),i],j=1 .. op(k,L))], i = 1 .. op(k,L))])) ,k=1..nops(L)))
end proc:


makeUnsymmetric:=proc(J::list,K::list)
	description "this procedure takes in a list of partitions J and a list of permutations K and produces the unsymmetrized (and factored!) tensor";
	
	local alpha;
	if(nops(J)<> nops(K)) then return "uneven";
	else
			alpha:= [a,b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z]:
			return `*`(seq(makeDets(alpha[i],J[i],K[i]),i=1..nops(J)))
	fi:
end proc:


unfactor:= proc(X,degree,L::list)
	description "X is the tensor, d is the degree, L is the list of dimensions of the vector spaces":

	local temp,temp2,p,i;

	if nops(L) >8 then return "too many factors"; fi:

	if nops(L) = 2 then
		temp2 := X; 

		for p to degree do 
			temp := 0; 
				for i[1] from 0 to op(1,L)-1 do for i[2] from 0 to op(2,L)-1 do
					temp := coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
				end do end do; 
			temp2 := temp; #print(nops(temp2)) 
		end do; 

		return temp;
	fi:

	if nops(L) = 3 then
		temp2 := X; 
		for p to degree do 
			temp := 0; 
			for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
				temp := coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
			end do end do end do; 

			temp2 := temp; #print(nops(temp2)) 
		end do; 

		return temp;
	fi:
end proc:


#SFill(L):the set of Stan. YT of shape L 
#(I found this on http://www.math.rutgers.edu/~zeilberg/math640_08.html 
#(accessed May 11, 2011))
SFill:=proc(L) 
	local A,L1,n,A1,i,Lara:
	option remember:
	Lara:=nops(L):
	n:=convert(L,`+`):
	if L=[] then
		RETURN({[]}):
	fi:

	A:={}:
	for i from 1 to nops(L)-1 do
		if L[i]>L[i+1] then
			L1:=[op(1..i-1,L),L[i]-1,op(i+1..nops(L),L)]:
			A1:=SFill(L1):
			A1:={seq( [ op(1..i-1,a1), [op(a1[i]),n],op(i+1..nops(a1),a1)],a1 in A1)}:
			A:=A union A1:
		fi:
	od:

	if L[Lara]>1 then
		L1:=[op(1..Lara-1,L),L[Lara]-1]:
		A1:=SFill(L1):
		A1:={seq( [ op(1..Lara-1,a1), [op(a1[Lara]),n]],a1 in A1)}:
		A:=A union A1:
	else
		L1:=[op(1..Lara-1,L)]:
		A1:=SFill(L1):
		A1:={seq( [ op(1..Lara-1,a1),[n] ],a1 in A1)}:
		A:=A union A1:
	fi:
	A:
end:


#PY(Y): inputs a tableaux and prints it nicely
PY:=proc(Y) local i:
	for i from 1 to nops(Y) do
		lprint(op(Y[i])):
	od:
end:


#PSY(S): prints out nicely all the tableaux of the set S
PSY:=proc(S) local s:
	for s in S do
		PY(s):
		print(``):
	od:
end:


FillLists:=proc(L::list)
	[seq(FlattenOnce(x) , x in SFill(myconjpart(L)))];
end:


pointinit:=proc(d1,d2,d3)
	local i,j,x,y,z,p, mysegrepoint, mysegrerandomizer,myrandomsegrepoint, U, V, W, makegeneric, Rtrifocal, evalTrifocal, ZtW, WtZ, Ng, RNg, evalNg, trifocal;
	global myrandomsegreevaluator1, myrandomsegreevaluator2, myrandomsegreevaluator3, myrandomsegreevaluator4, myrandomsegreevaluator5, myrandomsegreevaluator6, evalTrifocal1,evalTrifocal2,evalTrifocal3, evalNg1,evalNg2,evalNg3;
	
	for j to 7 do 
		mysegrepoint[j] := expand(unfactor(
		`+`(seq(
		`+`(seq(a[1,k]*U[[k-1,i]],k=1..d1))
		*`+`(seq(b[1,k]*V[[k-1,i]],k=1..d2))
		*`+`(seq(c[1,k]*W[[k-1,i]],k=1..d3))
		,i=1..j)), 1, [d1-1,d2-1,d3-1] ));
	end do:

	for j to 7 do mysegrerandomizer := {}:
		for i to j do 
			x := 'x'; y := 'y'; z := 'z':
			x:= RandomVector(d1); y := RandomVector(d2); z := RandomVector(d3); 
			mysegrerandomizer := `union`(
			mysegrerandomizer, {
			seq(U[[k-1,i]] = x[k], k = 1 .. d1), 
			seq(V[[k-1,i]] = y[k],k=1..d2), 
			seq(W[[k-1,i]] = z[k], k = 1..d3)}) 
		end do: 
	end do:
	
	for j to 7 do 
		myrandomsegrepoint[j] := subs(mysegrerandomizer, mysegrepoint[j])
	end do:
	
	for p to 7 do 
		mysegreevaluator || p := {seq(seq(seq(Z[[i, j, k]] = coeff(mysegrepoint[p], Z[[i, j, k]]), i = 0..d1-1), j = 0..d2-1), k = 0 .. d3-1)}:
		myrandomsegreevaluator || p := {seq(seq(seq(Z[[i, j, k]] = coeff(myrandomsegrepoint[p], Z[[ i,j,k]]), i = 0 .. d1-1), j = 0 .. d2-1), k = 0 .. d3-1)}: 
	end do:

	trifocal:= a[1]*b[2]*c[1] + a[3]*b[1]*c[1]+ a[2]*b[2]*c[2] + a[3]*b[3]*c[3];
	U:=RandomMatrix(3);V:=RandomMatrix(3);W:=RandomMatrix(3);
	makegeneric:={seq(a[j] = `+`(seq(a[i]*U[i,j] ,i=1..3)),j=1..3),seq(b[j] = `+`(seq(b[i]*V[i,j] ,i=1..3)),j=1..3),seq(c[j] = `+`(seq(c[i]*W[i,j] ,i=1..3)),j=1..3)};
	Rtrifocal:=subs(makegeneric,trifocal);
	evalTrifocal:={seq(seq(seq(Z[[i, j, k]] = coeff(coeff(coeff(Rtrifocal, a[i+1]),b[j+1]),c[k+1]), i = 0 .. 2), j = 0 .. 2), k = 0 .. 2)}:
	ZtW:=seq(seq(seq( Z[[i,j,k]] = WW[[j,k,i]],i=0..2),j=0..2),k=0..2);
	WtZ:=seq(seq(seq( WW[[i,j,k]]=Z[[i,j,k]],i=0..2),j=0..2),k=0..2);
	evalTrifocal1:=evalTrifocal;
	evalTrifocal2:=subs(WtZ,subs(ZtW,evalTrifocal));
	evalTrifocal3:=subs(WtZ,subs(ZtW,evalTrifocal2));

	Ng:= a[1]*b[1]*c[2] +a[1]*(b[2]+b3)*c[3] + a[2]*b[2]*c[1]+a[3]*b[3]*c[1] + a[3]*b[2]*c[2];
	RNg:=subs(makegeneric,Ng);
	evalNg:={seq(seq(seq(Z[[i, j, k]] = coeff(coeff(coeff(RNg, a[i+1]),b[j+1]),c[k+1]), i = 0 .. 2), j = 0 .. 2), k = 0 .. 2)}:
	evalNg1:=evalNg;
	evalNg2:=subs(WtZ,subs(ZtW,evalNg));
	evalNg3:=subs(WtZ,subs(ZtW,evalNg));
end proc:


pointinit(3,3,3):
#pointinit(3,3,3);
#pointinit(3,3,3);


evalunfactor:= proc(X,degree,L::list,rules)
	description "X is the vector in the tensor algebra,degree is polynomial degree, L is the list of ambient dimensions, and rules are the substitution rules";
	local temp,temp2,p,i,ts;

	ts:=time():
	if nops(L) <>3 then return "not 3 factors"; fi:
		
	if nops(L) = 3 then
		temp2 := X; 
		for p to degree do 
			temp := 0; 
			for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
				temp := subs(rules,coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp 
			end do end do end do; 
			
			temp2 := temp; #print(nops(temp2),"ops");
		end do; 

		#print("computation time",time()-ts);
		return temp;
	fi:
end proc:


randunfactor:= proc(X,degree,L::list,s)
	local temp,temp2,p,i,ts;

	ts:=time():
	if nops(L) <>3 then return "not 3 factors"; fi:

	if nops(L) = 3 then
		temp2 := X; 
		for p to degree do 
			temp := 0; 
			for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
				temp := subs(myrandomsegreevaluator||(s),coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp 
			end do end do end do; 

			temp2 := temp; #print(nops(temp2),"ops");
		end do;
		 
		#print("computation time",time()-ts);
		return temp;
	fi:
end proc:


testnonzero:=proc(T)
	local s,x,y,i;

	x:=0:
	s:=degree(T)/3:
	y:=evalunfactor(T,s,[2,2,2],myrandomsegreevaluator6);#print(v||i);
	if y <>0 then
		return(true);
	else
		return(false);
	fi:
end proc:


testtrifocal:=proc(T)
	local s,x,y,i;

	x:=0:
	s:=degree(T)/3:
	for i from 1 to 3 do
		x||i:=evalunfactor(T,s,[2,2,2],evalTrifocal||i);#print(v||i);
	od;
	
	return([x1,x2,x3]);
end proc:



NTest:=proc(BigList)
	local MM, mm, SX, L1, L2, L3,LL, XX, YY, ZZ,W, T, loopindex, i, x, y, z,
	ttemp, rrank, GoodFillings,PP,s,p, h,g, count, deg, tempindex, ss, LLL, FFill, modList, KMM, NullKMM;

	count:=1:
	for MM in BigList do
		mm:=MM[1]:
		SX:=op(2,MM):
		L1:=op(1,op(1,SX)):
		L2:=op(1,op(2,SX)):
		L3:=op(1,op(3,SX)):
		LL:=[seq(op(1,op(j,SX)),j=1..3)]:
		deg:= `+`(seq(L1[i],  i=1..nops(L1)));  #compute the degree for this term.

		if L1 = L2 and L2<>L3 then
			XX:=FillLists(L1):
			ZZ:=FillLists(L3):
			loopindex:={seq(seq(seq([XX[i],XX[j],z],j=i..nops(XX)), i=1..nops(XX)), z in ZZ)}:
			tempindex:=[[1,2,3],[1,3,2],[3,1,2]]:
		elif L1 = L3 and L2<>L3 then
			XX:=FillLists(L1):
			YY:=FillLists(L2):
			loopindex:={seq(seq(seq([XX[i],y,XX[j]],j=i..nops(XX)), y in YY), i=1..nops(XX))}:
			tempindex:=[[1,2,3],[2,1,3],[1,3,2]]:
		elif L2 = L3 and L1<>L2 then
			XX:=FillLists(L1):
			YY:=FillLists(L2):
			loopindex:={seq(seq(seq([x,YY[i],YY[j]],x in XX), j=i..nops(YY)), i=1..nops(YY))}:
			tempindex:=[[1,2,3],[2,1,3],[2,3,1]]:
		elif L2 = L3 and L1=L2 then
			XX:=FillLists(L1):
			loopindex:={seq(seq(seq([XX[i],XX[j],XX[k]],k=j..nops(XX)), j=i..nops(XX)), i=1..nops(XX))}:
			tempindex:=[[1,2,3]]:
		else 
			XX:=FillLists(L1):
			YY:=FillLists(L2):
			ZZ:=FillLists(L3):
			loopindex:={seq(seq(seq([x,y,z],x in XX), y in YY), z in ZZ)}:
			tempindex:=permute([1,2,3]):
		fi:

		if mm=1 then #print("multiplicity 1 test"):
			ttemp:=false:
			for W in loopindex do
				if ttemp=false then
					#x:=W[1]:y:=W[2]:z:=W[3]:
					T:=makeUnsymmetric(LL,[W[1],W[2],W[3]]):
					ttemp:=testnonzero(T);
					
					if ttemp=true then
						for ss from 1 to nops(tempindex) do
							LLL:=[seq(LL[tempindex[ss][j]],j=1..3)]: #print(LL);
							FFill:=[seq(W[(tempindex[ss][j])],j=1..3) ]: 
							T:=makeUnsymmetric(LLL,FFill):
							if evalunfactor(T,deg,[2,2,2],evalTrifocal1)=0 then
								#print([S[LLL],[Fff[FFill]]], "vanished");
								modList[count]:= [S[seq(LLL[i],i=1..3)],[Fff[seq(FFill[i],i=1..3) ]]]: count:=count+1:
								print("found",modList[count-1] ):
							fi:
						od:
					fi:
				fi;
			od:
		fi:

		if mm>1 then #print("warning, higher multiplicity"):
			rrank:=0:
			for i from 1 to mm do  # this loop finds multiplicity many linearly independent good fillings
				pointinit(3,3,3):
				testpoint||i:=myrandomsegreevaluator6: 
			od:

			GoodFillings:=[seq(0,i=1..mm)]:
			PP:=Matrix(mm,mm,0):
			for W in loopindex do
				if rrank<mm then
					x:=W[1]:y:=W[2]:z:=W[3]: #these are the 3 fillings
					GoodFillings[rrank+1]:=[x,y,z];
					T:=makeUnsymmetric([L1,L2,L3],[x,y,z]):
					y:=evalunfactor(T,deg,[2,2,2],testpoint1);
					
					if y <>0 then
						PP[1,rrank+1]:=y:
						for p from 2 to mm do
							PP[p,rrank+1]:=evalunfactor(T,deg,[2,2,2],testpoint||p);
						od:
						
						if Rank(PP)>rrank then rrank:=Rank(PP):  fi:#print(PP);print("rrank",rrank)
					fi:
				fi;
			od:
			
			for ss from 1 to nops(tempindex) do
				LLL:=[seq(LL[tempindex[ss][j]],j=1..3)]: #print(LL);
				KMM:=Matrix(mm,mm, 0):
				for h from 1 to mm do # this goes over which point to plug in
					pointinit(3,3,3):
					for g from 1 to mm do # this goes over which filling to use
						FFill:=[seq(GoodFillings[g][(tempindex[ss][j])],j=1..3) ]: 
						T:=makeUnsymmetric(LLL,FFill):
						KMM[h,g]:=evalunfactor(T,deg,[2,2,2],evalTrifocal1);
					od;
				od;
				
				NullKMM:=NullSpace(KMM):
				#print("KMM has kernel", NullKMM);
				if NullKMM<>{} then
					modList[count]:=[S[seq(LLL[i],i=1..3)],[seq(Fff[seq(GoodFillings[s][(tempindex[ss][j])],j=1..3) ],s=1..rrank)],NullKMM]:count:=count+1: 
					print("found",modList[count-1] ):
				fi:
			od:
		fi:
	od:

	#print("the modules and fillings that survived are the following"):
	#print([seq(modList[i],i=1..count-1)]);
	return([seq(modList[i],i=1..count-1)]):
end:



IdealDim:=proc(mylist)
	local R, x, r, mm, m;

	R:=0:
	for x in mylist do 
		if nops(x[1])=2
			then
			#print(x[1],1);
			r := `*`(seq(dimModule(op(i,x[1]), 3), i=1..3));  #dimension of the module
			R:=R+r:#print(r,1, R);
		else
			mm:=x[nops(x)]: #kernel
			m:=nops(mm): #dim kernel
			#print(x[1],mm, m) ;
			r := `*`(seq(dimModule(op(i,x[1]), 3), i=1..3)); #dimension of the module
			R:=R+r*m:#print(r,m,R);
		fi;
	od;
	
	return R;
end:


BigList:=mults(5,3,3):
	myIdeal:=NTest(BigList):
	K:=IdealDim(myIdeal):

#Discovers the only modules (of polynomials of degree i) which can possibly vanish on the ideal myIdeal
for i from 2 to 4 do 
	BigList:=mults(i,3,3):
	myIdeal||i:=NTest(BigList):
	K||i:=IdealDim(myIdeal||i):
	fd := fopen("results", APPEND): 
	fprintf(fd, "\n\n deg %a modules and fillings are %a : \n\n with ideal \
	dimension %a, and ring dimension %a",i, myIdeal||i,K||i,binomial(26+i,i)-K||i): fclose(fd):
od:



#The following tests highest weight vectors on all orbits in the Nurmiev classification

Ztoabc:={seq(seq( Z[[i,j,0]] = a||(i+1)||(j+1),i=0..2),j=0..2),seq(seq( Z[[i,j,1]] = b||(i+1)||(j+1),i=0..2),j=0..2),seq(seq( Z[[i,j,2]] = c||(i+1)||(j+1),i=0..2),j=0..2)};

getcoeffsabc:=proc(f)
{seq(seq(seq(Z[[i, j, k]] = coeff(coeff(coeff(f, a[i+1]),b[j+1]),c[k+1]), i = 0 .. 2), j = 0 .. 2), k = 0 .. 2)}:
end:

orbitList:=
[[[1,5,9],[1,6,8],[2,4,9],[2,5,8],[2,6,7],[3,4,7]],
[[1,5,9],[1,6,8],[2,4,9],[2,5,7],[2,5,8],[3,4,7]],
[[1,4,9],[1,5,8],[1,6,7],[2,4,8],[2,5,9],[3,4,7]],
[[1,4,9],[1,5,8],[2,4,8],[2,5,7],[3,6,7]],
[[1,4,9],[1,6,7],[1,6,8],[2,5,7],[3,4,8]],
[[1,4,9],[1,5,8],[2,4,8],[2,6,7],[3,5,7]],
[[1,4,9],[1,5,8],[1,6,7],[2,4,8],[3,5,7]],
[[1,4,9],[1,6,7],[2,5,8],[3,4,7]],
[[1,4,7],[1,5,8],[2,5,8],[2,6,9]],
[[1,4,9],[1,5,8],[1,6,7],[2,4,8],[2,5,7],[3,4,7]],
[[1,4,9],[1,6,7],[2,4,8],[3,5,7]],
[[1,4,9],[1,6,7],[2,4,7],[2,5,8]],
[[1,4,9],[1,5,8],[1,6,7],[2,4,8],[2,5,7]],
[[1,4,9],[1,5,7],[1,6,8],[2,4,7],[3,4,8]],
[[1,5,8],[1,6,9],[2,4,7]],
[[1,4,9],[1,5,8],[1,6,7],[2,4,7]],
[[1,4,8],[1,5,7],[2,4,9],[2,6,7]],
[[1,4,7],[1,5,8],[2,4,8],[2,5,9]],
[[1,4,9],[1,5,7],[2,4,8]],
[[1,4,7],[2,5,8]],
[[1,4,8],[1,5,7],[2,4,7]],
[[1,4,7],[1,5,8],[1,6,9]],
[[1,4,7],[1,5,8]],
[[1,4,7]]]
:
cycle:=proc(L::list)
local ntol, lton:
ntol:={1=a,2=b,3=c,4=d,5=e,6=f,7=g,8=h,9=i}:
lton:={a=4,b=5,c=6,d=7,e=8,f=9,g=1,h=2,i=3}:
return [seq(sort(subs(lton,subs(ntol,L))[i]),i=1..nops(L))];
end:
Vinberg2abc:=proc(L::list)
`+`(seq(a[x[1]]*b[x[2]-3]*c[x[3]-6] ,x in L))
end:
for xx in [seq(orbitList[i],i in [11,12])] do print(Vinberg2abc(xx)); od;

abc2A:=proc(f)
local A,i,j:
A:=Matrix(3,3):
for i to 3 do for j to 3 do
A[i,j]:=coeff(coeff(f,b[i]),c[j]);
od:od:
return A
end:
abc2B:=proc(f)
local B,i,j:
B:=Matrix(3,3):
for i to 3 do for j to 3 do
B[i,j]:=coeff(coeff(f,a[i]),c[j]);
od:od:
return B
end:
abc2C:=proc(f)
local C,i,j:
C:=Matrix(3,3):
for i to 3 do for j to 3 do
C[i,j]:=coeff(coeff(f,a[i]),b[j]);
od:od:
return C
end:
for i from 9 to 11 do print(abc2A(Vinberg2abc(cycle(cycle(orbitList[i])))),i) od;



randomizer:=proc(f)
local rules, j;
rules:={}:
for j to 3 do U||j:=RandomVector(3): od:
rules :=rules union{seq(a[j]=`+`(seq(U||(j)[i]*a[i],i=1..3)),j=1..3)};
for j to 3 do U||j:=RandomVector(3): od:
rules :=rules union{seq(b[j]=`+`(seq(U||(j)[i]*b[i],i=1..3)),j=1..3)};
for j to 3 do U||j:=RandomVector(3): od:
rules :=rules union{seq(c[j]=`+`(seq(U||(j)[i]*c[i],i=1..3)),j=1..3)};
return subs(rules,f)
end:
Vin2Z:=proc(f)
getcoeffsabc( randomizer( Vinberg2abc(f)))
end:
Vin2Z(orbitList[1]);

zeroone:=proc(x) if evalb(x=0) then 0 else 1 fi; end:
testorbits:=proc(T)
local s,x1,x2,x3;
s:=degree(T)/3:
x1:=[seq(zeroone(evalunfactor(T,s,[2,2,2],Vin2Z(orbitList[i]))), i=1..nops(orbitList))];print(%):
x2:=[seq(zeroone(evalunfactor(T,s,[2,2,2],Vin2Z(cycle(orbitList[i])))), i=1..nops(orbitList))];print(%):
x3:=[seq(zeroone(evalunfactor(T,s,[2,2,2],Vin2Z(cycle(cycle(orbitList[i]))))), i=1..nops(orbitList))];print(%):
#return([x1,x2,x3]);
end proc:

T:=makeUnsymmetric([[2],[2],[2]],[[1,2],[1,2],[1,2]]):
F:=unfactor(T,2,[2,2,2]): nops(expand(%));
testorbits(T);



ssorbit4:=p*(Vinberg2abc([[1,5,9],[2,6,7],[3,4,8]])-Vinberg2abc([[1,6,8],[2,4,9],[3,5,7]]));

x:='x':
A := Matrix([[a11,a12,a13], [a21,a22,a23], [a31,a32,a33]]):
B := Matrix([[b11,b12,b13], [b21,b22,b23], [b31,b32,b33]]):
C := Matrix([[c11,c12,c13], [c21,c22,c23], [c31,c32,c33]]):
f1 := Determinant(x*A+y*B+z*C):
I1 := Matrix(10,1,[coeffs(collect(f1,[x,y,z],'distributed'),[x,y,z])]):


A2 := Matrix([ [a11,a12,a13], [b11,b12,b13], [c11,c12,c13]]):
B2 := Matrix([ [a21,a22,a23], [b21,b22,b23], [c21,c22,c23]]):
C2 := Matrix([ [a31,a32,a33], [b31,b32,b33], [c31,c32,c33]]):

f2 := Determinant(x*A2+y*B2+z*C2):
I2 := Matrix(10,1,[coeffs(collect(f2,[x,y,z],'distributed'),[x,y,z])]):

A3 := Matrix([ [a11,a21,a31], [b11,b21,b31], [c11,c21,c31]]):
B3 := Matrix([ [a12,a22,a32], [b12,b22,b32], [c12,c22,c32]]):
C3 := Matrix([ [a13,a23,a33], [b13,b23,b33], [c13,c23,c33]]):

f3 := Determinant(x*A3+y*B3+z*C3):
I3 := Matrix(10,1,[coeffs(collect(f3,[x,y,z],'distributed'),[x,y,z])]):


vars:=[a11,a12,a13,a21,a22,a23,a31,a32,a33,
b11,b12,b13,b21,b22,b23,b31,b32,b33,
c11,c12,c13,c21,c22,c23,c31,c32,c33]:

J1:=Matrix([seq([seq( diff(I1[i,1],vars[j]),i=1..10)],j=1..27)]):
J2:=Matrix([seq([seq( diff(I2[i,1],vars[j]),i=1..10)],j=1..27)]):
J3:=Matrix([seq([seq( diff(I3[i,1],vars[j]),i=1..10)],j=1..27)]):
J:=Matrix(<J1|J2|J3>):

ssorbit:=p1*Vinberg2abc([[1,4,7],[2,5,8],[3,6,9]])+p2*Vinberg2abc([[1,5,9],[2,6,7],[3,4,8]])+p3*Vinberg2abc([[1,6,8],[2,4,9],[3,5,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit2:=subs(p3=0,ssorbit);
ssorbit3:=subs(p2=0,ssorbit2);
newpoint:=getcoeffsabc( randomizer( ssorbit3)):
subs(subs(Ztoabc,newpoint),[I1,I2,I3]);

ssorbit4 + Vinberg2abc([[1,4,9],[1,6,7],[2,5,8],[3,4,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit4 + Vinberg2abc([[1,4,9],[1,5,8],[1,6,7],[2,4,8],[2,5,7],[3,4,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit4 + Vinberg2abc([[1,4,7],[2,5,8]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit4 + Vinberg2abc([[1,4,8],[1,5,7],[2,4,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit4 + Vinberg2abc([[1,4,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

ssorbit4 + Vinberg2abc([[1,5,9],[1,6,8],[2,6,7]]);
getcoeffsabc( randomizer( %)):
seq(expand(subs(subs(Ztoabc,%),[I1[i,1],I2[i,1],I3[1,1]])),i=1..10);

newpoint:=getcoeffsabc( randomizer( ssorbit4));
subs(subs(Ztoabc,newpoint),[I1,I2,I3]);
ssorbit4;
getcoeffsabc( randomizer( %)):
subs(subs(Ztoabc,%),J);Rank(%);


==> anc/up_to_deg_5.m2 <==
R = QQ[a11,a12,a13,a21,a22,a23,a31,a32,a33,
b11,b12,b13,b21,b22,b23,b31,b32,b33,
c11,c12,c13,c21,c22,c23,c31,c32,c33];

S = QQ[a11,a12,a13,a21,a22,a23,a31,a32,a33,
b11,b12,b13,b21,b22,b23,b31,b32,b33,
c11,c12,c13,c21,c22,c23,c31,c32,c33,x,y,z];



A = matrix {{a11,a12,a13}, {a21,a22,a23}, {a31,a32,a33}};
B = matrix {{b11,b12,b13}, {b21,b22,b23}, {b31,b32,b33}};
C = matrix {{c11,c12,c13}, {c21,c22,c23}, {c31,c32,c33}};

f = det(x*A+y*B+z*C);
I = ideal(coefficients(f,Variables => {x,y,z}))_1;
I = sub(I,R);

use R

J = ideal (
  -b31*a12*b22*a11*c23-b22*a12*b21*c11*a33+2*a31*b23*b22*c11*a12+2*a31*b12*c12*b21*a23+2*b31*a22*c12*a13*b21-4*a32*b21*a11*b13*c22-b12*a11*c22*a21*b33-a22*b12*a21*c11*b33+2*a22*b12*a13*c31*b21-b21*a13*b22*c31*a12-a22*b11*c22*a11*b33-b21*a21*c32*a12*b13-b21*a12*c32*a11*b23+2*a21*b11*c22*b33*a12-b21*a23*c32*b11*a12-a32*b21*b13*c21*a12-a31*b12*b21*c23*a12-4*a31*b23*a22*c11*b12-4*b31*a22*b23*a11*c12+2*a31*b22*c12*b13*a21-b31*a22*b21*a12*c13-b31*a13*a12*b21*c22-a21*b23*c32*a11*b12-a21*b12*a12*c31*b23-a21*b12*b21*a33*c12-2*b31*a12^2*c21*b23-4*a32*b23*a21*b11*c12-4*a31*b22*b13*c21*a12+2*b32*a23*c21*a11*b12-4*b32*a22*b21*c11*a13+2*a32*b13*a21*b11*c22-a22*c12*b21*b11*a33+2*a22*c12*b21*a11*b33-a32*b13*a22*c21*b11-a32*b11*a22*c11*b23-b31*a22*a11*c13*b22+2*b22*a23*c31*b11*a12-2*b31*a22^2*c11*b13+2*a32*c11*b22*b21*a13-a31*b23*a11*b22*c12-a31*b22*b11*c13*a22+2*b31*a22*c12*b13*a21+5*b32*a22*c21*b11*a13-a12*b11*b21*a33*c22-a12*b11*a22*c21*b33-4*a31*b23*c22*a12*b11-b22*a11*b11*a33*c22-b21*a11*c12*a33*b22-b21*a11*c22*b33*a12-2*b32*c12*b13*a21^2+a21*b12^2*c31*a23+2*b32*a22*b21*a11*c13-4*a31*b21*c22*b12*a13+2*a32*b11*c22*b23*a11-a31*b22*a11*c23*b12-b31*a12*a21*c23*b12+2*a32*b23*c21*b11*a12-a31*b12*a22*b11*c23+5*b32*a23*a12*b21*c11-b31*a22*b12*a21*c13+2*b31*a21*c13*b22*a12-4*b32*a22*c21*a11*b13-b22^2*a11^2*c33+a22*c32*b11^2*a23+2*b31*a23*c22*a12*b11+2*b31*a22*b13*c21*a12-4*b32*a21*a13*b11*c22-a31*b12*a21*b23*c12+2*b22*a21*c31*a12*b13+2*b32*a21*b13*c21*a12-b22*a22*c31*a11*b13-4*a32*c11*b12*b21*a23-a22*b11*b12*c31*a23-b32*a21*a11*c13*b22-4*b31*a21*c22*a12*b13+2*b22*a21*b11*a13*c32-b32*a11*a22*b11*c23+2*a32*b12*c21*b11*a23+2*a22*b12*c31*a11*b23+2*a22*b12*b21*c11*a33-a22*c11*b21*b33*a12+2*b32*a13*b21*a11*c22-4*a31*b21*c12*b13*a22-4*b31*a23*c22*b12*a11-a31*b22*a11*b13*c22-4*a31*b22*b11*a23*c12+2*a31*b22*c12*a13*b21+2*b22*a21*b11*a33*c12-b22*a21*a11*b33*c12+5*a31*b23*a22*b11*c12+2*b22*a21*c11*b33*a12-b32*a21*a11*c23*b12+2*a31*b22*b12*c11*a23-b31*a23*a22*b11*c12-4*a32*b22*a21*c11*b13-a21*b12*c12*b31*a23-a21*b12*c21*b33*a12+2*b21*a12*a21*c33*b12-b21*a12*c21*a33*b12-a22*c32*b11*a11*b23-b22*a21*a11*b13*c32-b22*a13*b21*a11*c32-a21*b11*a22*b33*c12+2*b22*a11*b11*c33*a22-a22*b11*a31*b13*c22-a21*b13*a22*c31*b12-a22*c32*b21*b11*a13+2*a22*c32*b21*a11*b13-b21*a13*b32*c21*a12-b12*a11*b22*c21*a33-b21^2*a12^2*c33+b21^2*a12*a33*c12-a22*c11*b22*b11*a33-a22*c11*b32*b11*a23+5*b31*a21*c22*b12*a13+2*b22*a12*b21*a11*c33-b22*a11*b11*a23*c32-4*b32*a23*b21*a11*c12+2*a32*b21*b11*a23*c12+2*b31*a22*a11*c23*b12-b32*a21*b21*a12*c13+2*a32*b21*a13*b11*c22+2*a31*b13*a22*c21*b12+a32*a22*b11^2*c23+a21^2*b12*b33*c12-b22*a23*c31*a11*b12+2*b31*a22*b23*c11*a12-b32*a13*a11*c21*b22+2*b32*a21*c12*a13*b21+2*b31*a13*b22*c21*a12-b31*a22*b11*c23*a12-a22*a12*b23*c31*b11-a22*a12*b21*c31*b13+2*b32*a11*a22*c11*b23+b32*b22*a11^2*c23+b21*c21*b33*a12^2+b22*c22*a11^2*b33+a13*b21^2*c32*a12-a32*c13*b21*a21*b12-a21*b13*a32*c21*b12-2*b32*c22*b23*a11^2-a21^2*b12^2*c33+b21*a12^2*c31*b23-4*b31*a22*a13*c21*b12-a32*b11*b22*a11*c23-2*a32*c12*a13*b21^2+2*a22*a12*b21*b11*c33+2*b21*a23*c32*a11*b12+5*a32*b22*c21*a11*b13+2*a32*b21*c12*b13*a21-a22*b12*c21*b11*a33+2*a22*b12*c21*a11*b33-a21*b11*b12*a33*c22+2*a31*b21*c13*a22*b12+2*b21*a11*b12*a33*c22-a22*c32*b13*a21*b11-b22*a12*c21*a11*b33+a21^2*b13*b12*c32-b32*a21*a13*c21*b12+2*a31*b12*a12*c21*b23+2*b32*a21*b11*c23*a12-a32*b21*b11*c13*a22+2*a32*b23*b21*a11*c12+2*b31*a22*a11*b13*c22+2*b31*a22*b22*c11*a13-a32*c23*b11*b21*a12+2*b22*a12*c21*b11*a33+2*b31*a23*a22*c11*b12+2*a31*b22*a13*c21*b12-b31*a22*a13*b11*c22-b22*a21*c11*a33*b12+2*a32*b21*a22*c11*b13+2*b32*a23*a21*b11*c12-b31*a12*c12*b21*a23-b22*a12*c31*a11*b23+5*b31*a23*b22*a11*c12-b22*a11*a22*c11*b33+b22^2*a11*c11*a33+c11*a22^2*b33*b11+b22*c32*a11^2*b23-a32*b23*a12*b21*c11+2*a22*a21*b12*b11*c33+5*a32*b23*a21*c11*b12-4*a32*b22*c21*b11*a13+a21*c21*a33*b12^2-b11^2*c33*a22^2-b32*a11*b22*c11*a23+2*a31*b22*a22*c11*b13+b22^2*a13*c31*a11+b32*b12*a21^2*c13+a31*a21*c23*b12^2+a31*a11*c13*b22^2-2*a31*b22^2*c11*a13-2*a31*b12^2*c21*a23+b31*b21*c23*a12^2+b31*b11*c13*a22^2+a22*b11^2*a33*c22-2*a32*c22*a23*b11^2+a32*b21^2*a12*c13+2*a32*b22*a21*b11*c13-b22*a11*a32*c11*b23-a31*b22*b12*a21*c13+2*a32*b21*a13*c21*b12+2*b32*c22*a11*b11*a23-4*b31*a21*c12*a13*b22-b32*a23*a21*c11*b12+2*b31*a12*b12*c21*a23+2*b32*a12*b23*c21*a11+2*a31*b12*c22*a23*b11-4*b32*a21*b23*c11*a12+2*b32*a22*a21*c11*b13+2*a31*b22*b11*c23*a12-b21*a13*a21*c32*b12-4*a22*b12*b21*a11*c33-a21*a23*b11*b12*c32+2*a21*c32*a12*b11*b23-b21*a12*b12*c31*a23-b21*a12*a21*b33*c12-b21*a12*c12*a31*b23-4*b31*a23*b22*c11*a12-b22*a21*b12*c31*a13+b11*a22^2*c31*b13-b22*a22*c31*b11*a13-a32*b22*b21*a11*c13-4*a32*b23*c21*a11*b12-4*b22*a21*b11*c33*a12+2*a32*b11*b22*c11*a23+5*a31*b21*c22*a12*b13-b32*c13*a21*a22*b11+2*b32*a21*b23*a11*c12+2*b32*a21*b22*c11*a13-b22*a13*b31*a11*c22+2*b22*a21*b12*a11*c33-a32*b12*a21*b11*c23+2*a31*b23*c22*b12*a11-4*b32*a23*c21*b11*a12-b32*a12*b21*a11*c23+2*b31*a12*a21*b23*c12+2*b31*a12*c22*b23*a11+2*a32*c23*b21*a11*b12-a31*b22*b21*a12*c13+2*a31*b22*a13*b11*c22+2*b32*a21*a11*b13*c22-a31*b13*a21*c22*b12 , 
  c11*b31*a22*c13*b22-2*c11*b31*c12*a22*b23-2*c11*b31*c22*a23*b12-5*c22*a12*b23*c31*b11+4*c22*a12*b21*c31*b13+c22*a12*b21*b11*c33+2*c13*c31*a11*b22^2+2*c13*c32*b21^2*a12-b32*a13*c21^2*b12+2*b32*b13*c21^2*a12-b13*a32*c21^2*b12-b12*c21^2*b33*a12-c21*b12^2*a31*c23-c21*a21*b12^2*c33-c21*b12^2*c31*a23-b11*c22^2*a11*b33-b11*a31*b13*c22^2-b11*a13*b31*c22^2+2*b13*b31*a11*c22^2-c22*c32*b11^2*a23-c22*a32*b11^2*c23-c22*b11^2*c33*a22-b31*c12^2*b21*a23+2*b31*a21*b23*c12^2-b21*a21*b33*c12^2-b21*c12^2*a31*b23-c12*a32*b21^2*c13-c12*b21^2*a13*c32-c12*c33*b21^2*a12+c13*a32*b11*b21*c22+c13*a32*b21*c21*b12-2*c13*a32*b22*c21*b11-2*c13*a22*b21*b11*c32+4*c13*a22*b21*c31*b12-2*c13*b21*b32*c21*a12-2*c13*b22*a21*c31*b12+4*c13*b22*a21*b11*c32-2*c13*b22*b31*a11*c22-2*c13*b31*c22*b21*a12-5*c13*b31*a22*c21*b12+c13*a31*b22*b12*c21-2*c13*a31*b21*c22*b12-2*c13*b21*a21*c32*b12-2*c13*b21*a12*c31*b22-2*c21*b11*a12*c33*b22-2*c12*b32*c21*b11*a23+c12*b21*a13*c31*b22-2*c12*a21*b11*b23*c32+b11^2*a33*c22^2-2*c23*b21*b12*a12*c31-2*c23*a21*b11*b12*c32+4*c23*b22*c31*b11*a12-2*c23*a22*b12*c31*b11-2*c23*b22*b11*a11*c32+2*c23*a22*b11^2*c32+2*c23*a21*b12^2*c31-b22*a22*c11^2*b33-b22*a32*c11^2*b23-b32*b22*c11^2*a23+2*b32*a22*c11^2*b23-c11*a13*c31*b22^2-c11*a31*c13*b22^2-c11*c33*a11*b22^2-2*c11*b32*c22*b21*a13+4*c11*b21*b12*a33*c22-2*c11*b21*a12*b23*c32-2*c11*b21*b22*a33*c12-2*c11*b21*c22*b33*a12+4*c11*a21*b23*c32*b12+4*c11*b32*c22*a21*b13+4*c11*b32*b21*c23*a12-2*c11*a32*b21*b13*c22-2*c11*a32*b21*c23*b12+c11*a32*b11*b22*c23+c11*a32*b11*c22*b23+c11*b22*b12*c31*a23+c11*b22*b11*a23*c32+c11*b22*b21*a13*c32-2*c11*b22*b11*a33*c22+c11*b22*b11*c33*a22+c11*b22*a12*c31*b23-2*c11*a22*b11*b23*c32-2*c11*b21*b12*a23*c32+4*c11*a22*b21*b13*c32+c11*a22*b21*b33*c12-2*c11*a22*b21*c33*b12+c11*b22*c32*a11*b23+c11*b22*a13*b31*c22+c11*b22*c22*a11*b33-2*c12*b31*a21*c23*b12-2*c12*b31*c22*a21*b13+c12*a31*b11*c22*b23-2*c12*b31*c22*b23*a11+c12*b31*c22*b21*a13+4*c12*b31*b22*a11*c23-2*c12*b31*b22*c21*a13+c12*b33*b21*c21*a12+4*c12*b32*a21*b11*c23-2*c12*a32*b23*c21*b11+c12*a32*b21*c21*b13-2*c12*b22*c21*a11*b33+4*c12*b32*b23*c21*a11+c12*b32*b21*a21*c13+c11*b32*b22*a21*c13+c11*b32*b22*c21*a13+c11*b32*b22*a11*c23+c12*b31*c22*a23*b11+4*c12*b22*c21*b11*a33+c21*b12*a12*c31*b23+c21*b12*a11*b33*c22+c21*a23*b11*b12*c32+c22*b32*b11*a11*c23+c22*a21*b12*b11*c33+4*c22*b12*c31*a11*b23-2*c22*b12*b31*a11*c23+c22*b11*c33*a11*b22+c22*a12*b31*b11*c23+c22*b12*a31*b11*c23+c22*b11*a22*c31*b13+c22*b11*a13*c31*b22+c22*b11*b12*c31*a23-2*c22*a11*b22*c31*b13-2*c21*b11*b12*a33*c22+c21*b11*b12*c33*a22+c21*b11*c22*b33*a12+c21*b11*b12*c23*a32+c21*b11*b32*a13*c22-2*c21*b11*b32*c23*a12+c21*b13*a22*c31*b12-2*c21*b31*c22*a12*b13+c21*b31*b12*a12*c23+c21*b22*b12*c31*a13+c21*b22*b12*a11*c33-2*c21*b22*c31*a12*b13+4*c21*b22*a11*b13*c32+c21*b21*c32*b12*a13-2*c21*b21*c32*a12*b13+c21*b21*b12*a12*c33+c21*a21*b13*b12*c32-5*c21*b23*c32*a11*b12+c21*b31*c22*b12*a13+4*c12*b31*a22*c21*b13+c12*a21*b11*b33*c22+c12*b31*b21*c23*a12-2*c12*a21*b23*c31*b12-2*c12*b21*c21*a33*b12+c12*b21*b12*c31*a23+c12*b21*a21*c33*b12+c12*b21*a21*b13*c32+c12*b21*c32*a11*b23+4*c12*a22*b23*c31*b11+c21^2*a33*b12^2-2*c13*b22*a22*c31*b11-2*c13*b22*a11*b21*c32-2*c22*b12*b21*a11*c33-2*c22*b12*a13*c31*b21+c22*c32*b13*a21*b11-2*c22*a21*b13*c31*b12+c22*c32*b11*a11*b23+c11*b32*c22*a23*b11+4*c21*c32*a12*b11*b23-2*c21*c32*b11*b13*a22-2*c21*c32*b22*b11*a13+c21*b13*a31*c22*b12+c21*b13*a32*b11*c22-2*c21*b32*a11*b13*c22+c21*b32*a11*c23*b12-2*c23*b22*c31*a11*b12+4*c23*b21*c32*a11*b12-2*c23*b21*c32*b11*a12+c12*b31*b12*c21*a23+c12*a31*b21*b13*c22+c12*a32*b21*b11*c23+b21^2*a33*c12^2+c11*a22*b11*b33*c22+c11*b31*a23*b22*c12-2*c11*a22*b23*c31*b12+c11*a22*b12*c21*b33+c11*b32*c12*b21*a23-5*c11*b22*a21*b13*c32+c11*b22*a21*c33*b12+c11*b22*b21*c33*a12-2*c12*b11*b21*a33*c22+c12*a21*b12*c21*b33+c12*c33*b11*b21*a22+c12*b22*b21*a11*c33-2*c12*b22*a23*c31*b11-2*c12*b22*a21*b11*c33-2*c12*a31*b11*b22*c23-2*c12*a31*b22*c21*b13+c12*a31*b21*b22*c13+c12*a31*b12*c21*b23-2*c12*b31*a22*b11*c23-2*c12*b31*b22*a21*c13-2*c11*b32*a21*c23*b12+4*c11*b31*c23*a22*b12-2*c11*b32*a22*b11*c23-2*c11*b32*a22*b21*c13-2*c11*b12*c22*a21*b33-2*c11*b12*b22*c21*a33-2*c11*b32*a22*c21*b13-2*c11*b32*c22*b23*a11+c11*b22*a22*c31*b13+c11^2*a33*b22^2-2*c12*b11*a22*c21*b33-5*c12*a22*b21*c31*b13+c12*b21*a11*b33*c22+c12*a31*b12*b21*c23-2*c12*b22*c31*a11*b23+4*c12*b22*a21*c31*b13+c12*b21*b11*a23*c32+c12*b21*c21*a13*b32+c12*b31*a22*b21*c13-2*c12*b31*a12*c21*b23+c12*b23*b21*c31*a12-2*c12*b32*a21*c21*b13-5*c12*b32*b21*a11*c23+c13*b32*c21*a21*b12-5*c13*b32*a21*b11*c22+4*c13*b32*b21*a11*c22-2*c13*b32*c21*a11*b22+4*c13*b31*b22*c21*a12+c13*b31*c22*a22*b11+c13*a31*b22*b11*c22+4*c13*b31*a21*c22*b12+4*c13*b32*a22*c21*b11-2*c11*b32*a21*b23*c12+c11*b32*b12*c21*a23+c11*a32*b23*c21*b12+c11*a32*b21*b23*c12+c11*a32*b22*c21*b13+c11*a32*b21*b22*c13+c22*c32*b21*b11*a13-2*c22*c32*b21*a11*b13+4*c11*b31*c22*b23*a12-2*c11*a31*b23*c22*b12+c11*a31*b23*b22*c12+c11*a31*b22*b13*c22+c11*a31*b22*c23*b12-2*c11*b32*a12*c21*b23+c11*b22*a12*c21*b33-2*c11*b31*a22*b13*c22-5*c11*b31*a12*b22*c23+c11*b22*a21*b33*c12 , 
  2*a32*b22*c11^2*a23-a32*a22*c11^2*b23-a22*b32*c11^2*a23-a22*c11^2*a33*b22-c11*b31*c13*a22^2-c11*b11*c33*a22^2-c11*a22^2*c31*b13-a23*a21*b31*c12^2+2*a23*a31*b21*c12^2-a21*c12^2*a31*b23-a21*b21*a33*c12^2-c12*b32*a21^2*c13-c12*b12*a21^2*c33-c12*c32*a21^2*b13+2*c13*a22^2*c31*b11+c13*b31*a22*a11*c22-5*c13*a31*b22*c21*a12+c13*a31*b22*c22*a11-2*c13*a31*a21*c22*b12+4*c13*a31*c22*b21*a12+4*c13*b22*a21*c31*a12-2*c13*b22*a22*c31*a11-2*c13*b22*a21*a11*c32-2*c13*a22*a21*b11*c32-2*c13*a22*c31*b21*a12-2*c13*a22*a31*b11*c22-2*c12*a22*c21*b11*a33+4*c12*a22*c21*a11*b33-2*c12*b21*a11*a23*c32-a13*b31*a11*c22^2-a11*b11*a33*c22^2-c22*b22*a11^2*c33-c22*b32*a11^2*c23-c22*c32*a11^2*b23+2*c23*b22*a11^2*c32+2*c23*b21*c31*a12^2+c11*a22*b12*c21*a33+c11*b32*a23*c21*a12+c11*b32*a23*a21*c12+c11*b32*a22*c21*a13+c11*b32*a22*a21*c13-2*c11*b32*a21*a13*c22-2*c11*b32*a21*c23*a12-2*c11*a21*b12*a23*c32-2*c11*a21*a12*b23*c32-2*c11*a21*c22*a33*b12+4*c11*a21*c22*b33*a12-2*c11*a21*c12*b33*a22+c11*a22*b11*a23*c32-5*c11*a22*b21*a13*c32+c11*a22*b11*a33*c22+c11*a22*a12*c31*b23-2*c23*a22*b11*a11*c32-2*c23*a22*c31*b11*a12-2*c23*b22*a12*c31*a11+4*c13*a22*a11*b21*c32-2*c13*b21*a21*c32*a12-2*c13*a21*a32*c21*b12-2*c13*a21*a22*c31*b12-2*c11*b22*a21*c33*a12+c11*b22*a12*c21*a33-2*c11*b22*a11*a23*c32+c11*b22*a11*c33*a22-2*c12*a31*b22*a11*c23+4*c12*a31*a22*b11*c23-2*c12*a31*a22*b21*c13+4*c12*b22*a23*c31*a11-2*c12*b11*a31*c22*a23+4*c12*b11*a32*c21*a23+c12*a12*a31*c21*b23-2*c12*a12*b21*c31*a23+a21^2*b33*c12^2+c22*a13*b21*a11*c32+c22*a11*b11*a23*c32-a13*b32*c21^2*a12+2*a13*a32*c21^2*b12+2*c13*a21^2*c32*b12-a32*b13*c21^2*a12-a12*c21^2*a33*b12+4*c12*a32*b21*a11*c23+c12*b31*a11*c22*a23+c12*b31*a22*a21*c13+c11*a32*c22*b23*a11+c11*a32*a22*c21*b13-2*c11*a32*c12*b21*a23-2*c11*a32*b22*a21*c13-2*c11*a32*b22*c21*a13-2*c11*a32*b22*a11*c23+c11*b32*a11*a22*c23+c11*b32*a11*c22*a23-2*c11*a32*c22*a23*b11-5*c11*a31*a22*c23*b12-2*c11*a31*c22*a13*b22+c11*b22*a11*a33*c22+c11*a22*b21*a33*c12-2*c21*a22*a11*b13*c32+c21*a21*c32*a12*b13+c21*a12*c32*a11*b23+c21*a31*c22*a12*b13+c21*a12*a21*c33*b12+c21*a12*b12*c31*a23-2*c21*a11*c22*b33*a12-5*c12*a32*a21*b11*c23-2*c12*a22*a31*c21*b13+c12*a21*c32*a11*b23+c12*b22*a21*a11*c33+4*c23*a21*c32*b11*a12-2*c23*a21*b12*a12*c31+c21*a11*b12*a33*c22+c21*a13*b31*c22*a12+c21*a12*b11*a33*c22+c21*a13*b32*a11*c22-2*c21*a13*a22*c31*b12+4*c21*a13*a22*b11*c32+c21*a13*b21*c32*a12-2*c21*a13*a21*c32*b12+c12*b32*a21*a11*c23-2*c12*a32*b23*c21*a11-2*c12*a11*b22*c21*a33-2*c12*a11*c22*a21*b33+c12*b21*a12*c21*a33+c12*a21*b11*a33*c22-5*c22*a23*c31*a11*b12+4*c22*a23*c31*b11*a12-2*c13*b31*a21*c22*a12+c13*b31*a22*c21*a12+4*c13*a31*a22*c21*b12+4*c11*a32*c22*b21*a13-2*c11*a32*c22*a21*b13-2*c11*a32*b21*c23*a12+c11*a32*a22*b11*c23+c11*a32*a22*b21*c13+4*c11*a32*a21*c23*b12+c11*a32*a21*b23*c12-2*c11*a32*b12*c21*a23+c11*a32*a12*c21*b23-2*c11*b31*a23*c22*a12+c11*b31*a23*a22*c12+c11*b31*a22*a13*c22+c11*b31*a22*c23*a12+c11*a31*a22*c13*b22-2*c11*a31*c12*b22*a23+c11*a31*a22*b23*c12-2*c23*a21*c32*a11*b12+c21*a32*a11*b13*c22+c21*b32*a12*a11*c23+c21*a32*b11*c23*a12-2*c21*a32*a11*c23*b12+c21*a31*b12*a12*c23+c21*b22*a12*a11*c33-2*c21*a22*b12*a11*c33+c21*a22*c31*a12*b13+c21*a22*b11*c33*a12-5*c21*a23*c32*b11*a12+4*c21*a23*c32*a11*b12+4*c23*a22*c31*a11*b12-2*c23*b21*a12*a11*c32-2*c11*a12*b21*a33*c22-2*c11*a12*a22*c21*b33-2*c21*a13*a31*c22*b12+c21*a13*b22*c31*a12-2*c21*a13*b22*a11*c32+c22*a32*b11*a11*c23+c22*b31*a12*a11*c23+c22*a31*a11*c23*b12-2*c22*a31*b11*c23*a12+c22*b22*a13*c31*a11-2*c13*b32*a22*c21*a11+c13*b32*a11*a21*c22+c13*b32*a21*c21*a12+4*c13*a32*a21*b11*c22-5*c13*a32*b21*a11*c22-2*c13*a32*a22*c21*b11+c13*a32*b21*c21*a12+4*c13*a32*c21*a11*b22+c22^2*a11^2*b33+c21^2*b33*a12^2+c11*a22*a21*b13*c32+c11*a22*a21*c33*b12+c11*a22*b21*c33*a12+c11*a22*b12*c31*a23+c11*a22*c32*a11*b23+c11*a22*a31*b13*c22-2*c11*a22*c22*a11*b33+4*c11*b21*a23*c32*a12-2*c11*a31*c22*b23*a12+4*c11*a31*c23*b22*a12+4*c11*a31*c22*a23*b12-2*c11*b22*a23*c31*a12+c11*b22*a22*c31*a13+4*c11*b22*a21*a13*c32+c11*b22*a21*a33*c12-2*c21*a13*a32*b11*c22+c12*a12*a21*c31*b23+c12*a12*b31*c21*a23+c12*a12*b21*a21*c33+c12*a12*b31*a21*c23-2*c12*a12*a31*b21*c23-5*c12*a13*b22*c31*a21+c12*a13*b31*a21*c22-2*c12*a13*a31*b21*c22+4*c12*a13*a31*c21*b22+c12*c32*a23*a21*b11+c12*c32*a21*b21*a13+c12*b32*a21*c21*a13+c12*b21*a11*a33*c22+c12*a21*a22*c31*b13+c12*a21*c21*b13*a32+c12*a21*c13*a31*b22-2*c22*a22*c31*b11*a13+c22*a22*c31*a11*b13+4*c22*a21*b12*c31*a13-2*c22*a21*c31*a12*b13+c22*a21*b12*a11*c33-2*c22*a21*b11*c33*a12-2*c22*a13*b21*c31*a12+c22*a12*c31*a11*b23+c22*a12*b21*a11*c33+c22*a11*b11*c33*a22-2*c22*a21*b11*a13*c32+c22*a21*a11*b13*c32-c21*b31*a12^2*c23-c21*b21*a12^2*c33-c21*a12^2*c31*b23-a31*a11*b13*c22^2+2*a31*a13*b11*c22^2+a22^2*c11^2*b33+c12*a21*a31*b13*c22+c12*a21*b21*c13*a32-2*c12*a21*c21*b33*a12-2*c12*a32*c21*b21*a13+4*c12*a22*a13*c31*b21+c12*a22*a21*b11*c33-2*c12*a22*a23*c31*b11-2*c12*a22*c31*a11*b23-2*c12*a22*b21*a11*c33+c12*b12*a31*a21*c23-2*c12*b32*a23*c21*a11+c12*b12*a21*c31*a23-2*c12*b31*a22*c21*a13-2*c12*b31*a11*a22*c23+c12*a31*c22*b23*a11+c12*b12*a21*c21*a33-2*c12*b12*a31*c21*a23 , 
  b12^2*c31*a23^2+a23*b22*b12*a11*c33+a23*b31*b12*a12*c23+a23*b23*c32*a11*b12+a23*b21*b12*a12*c33+a23*a21*b12*b33*c12+4*a23*b22*a11*b33*c12+a23*b22*c11*a33*b12+a23*b31*c12*b23*a12+a23*a22*b12*c11*b33-2*a23*b12*a12*c31*b23-2*a23*b21*c12*b33*a12+a23*b12*b21*a33*c12+a23*b12*c21*b33*a12-5*a23*b12*a11*b33*c22-b23*b31*a12^2*c23-b23*b21*a12^2*c33-b23*c21*b33*a12^2+2*c23*a21*a33*b12^2+2*c23*b21*b33*a12^2-a32*a22*c21*b13^2+2*a32*c22*a21*b13^2-a22*a21*b13^2*c32+c13*b31*a22*b23*a12-2*c13*b22*a12*b21*a33-2*c13*a31*b23*a22*b12+c13*a31*b23*b22*a12+c13*a31*b22*a23*b12-2*c13*b22*a11*b33*a22-2*c13*b22*a11*b23*a32+4*c13*b22*a21*b33*a12-2*c13*b22*a21*a33*b12+4*c13*a22*b21*a33*b12-2*c13*a22*b21*b33*a12+c13*b32*a21*a23*b12-2*c13*a32*b11*a22*b23-5*c13*a32*b12*b21*a23+4*c13*b32*a22*b23*a11+4*c13*a32*b22*a23*b11+c13*a32*b21*b23*a12-2*c13*b32*a11*b22*a23+4*c13*b32*a23*b21*a12-5*c13*b32*a12*a21*b23+4*c13*a32*b23*a21*b12+a13*b22*a12*c21*b33-2*a13*a22*b11*b33*c22+a13*a31*b23*b22*c12+a13^2*c31*b22^2-b32*b22*c21*a13^2+2*b32*c22*b21*a13^2-a13*c11*a33*b22^2-2*c13*a22*b11*a33*b22-2*c13*a22*b11*a23*b32+c13*b31*a23*a22*b12-2*c13*a22*b12*a21*b33-2*c13*b31*a23*b22*a12+a23*c32*a12*b11*b23+a23*b32*a11*c23*b12+a23*a32*c11*b12*b23-2*a23*b32*b23*a11*c12+a23*b32*b23*c11*a12+a23*b11*b12*c33*a22+4*a23*b11*c22*b33*a12-2*a23*b11*a12*c33*b22+a23*b11*b12*a33*c22+a23*b11*b12*c23*a32-2*a23*b11*b22*a33*c12-2*a23*b11*b32*c23*a12+a23*b12*c12*a31*b23-2*a23*b11*a32*b23*c12-2*a23*b11*a22*b33*c12-2*a23*b22*c11*b33*a12+a12^2*c31*b23^2+b23*a32*b11*c23*a12-2*b23*a32*a11*c23*b12+b23*b32*a12*a11*c23-2*b23*a22*a11*b33*c12-2*b23*a22*b12*a11*c33+b23*a31*b12*a12*c23+b23*b22*a12*a11*c33-2*b23*a21*c12*a33*b12+b23*b22*a12*c11*a33-2*b23*a22*c11*a33*b12+b23*a22*c11*b33*a12+b23*b21*a12*a33*c12+b23*a22*b11*c33*a12+4*b23*a22*b11*a33*c12-2*b23*a11*c12*a33*b22+b23*a11*c22*b33*a12+b23*a12*a21*b33*c12+b23*a12*a21*c33*b12+b23*a12*c21*a33*b12+4*b23*a11*b12*a33*c22-5*b23*a12*b11*a33*c22-2*a13*a32*b21*b13*c22+4*a13*a32*b21*c23*b12-5*a13*a32*b11*b22*c23-2*a13*b31*c12*a22*b23+a13*b31*c22*a23*b12+4*a13*a32*b11*c22*b23+a13*b31*a22*c13*b22-2*a13*b32*a22*c11*b23-2*a13*b32*a22*b21*c13-2*a13*b32*c22*a23*b11+a13*b32*a22*c21*b13-2*a13*b32*c22*b23*a11+4*a13*b12*c22*a21*b33+a13*b12*b22*c21*a33+4*b13*a12*b21*a33*c22+b13*a12*a22*c21*b33-2*b13*a32*c22*a23*b11-2*b13*a32*c22*b23*a11-5*b13*b32*a11*a22*c23+4*b13*b32*a11*c22*a23+4*b13*a32*c12*b21*a23-2*b13*a32*b22*c11*a23+b13*a32*a22*c11*b23+4*b13*a32*b22*a11*c23-2*b13*a32*b22*a21*c13-2*b13*a32*a21*c23*b12-2*b13*a32*a21*b23*c12+b13*a31*a22*c13*b22-2*b13*a31*c12*b22*a23+b13*b31*a22*c23*a12-2*b13*b31*a23*c22*a12+b13*b31*a23*a22*c12+b13*a32*b12*c21*a23+b13*a32*a12*c21*b23+b13*b32*a22*a21*c13-2*b13*b32*a23*c21*a12-2*b13*b32*a23*a21*c12-5*b13*a22*b21*a33*c12+b13*a22*b12*c21*a33-2*b13*b22*a11*a33*c22+b13*a31*a22*b23*c12+b13*a31*a22*c23*b12+2*c13*a11*a33*b22^2+2*c13*b11*b33*a22^2-b32*b12*c11*a23^2-b12*c12*b31*a23^2+2*a23^2*b32*b11*c12-a23^2*b11*b12*c32-a23*b12^2*a31*c23-a23*a21*b12^2*c33+2*a32*b23^2*a11*c12-a12*c32*a11*b23^2-a23*c21*a33*b12^2-a32*b23^2*c11*a12-a12*c12*a31*b23^2+b13*a22*a21*c33*b12-2*b13*b22*a12*c21*a33-2*b13*b22*a11*a23*c32+4*b13*b22*a21*a33*c12-2*b13*b22*a21*c33*a12+b13*a31*c22*a23*b12+4*b13*b22*a23*c31*a12+b13*b22*a11*c33*a22+b13*a22*c11*a33*b22-2*a13*b31*c23*a22*b12+4*a13*b32*a22*b11*c23+a13*b32*b12*c21*a23+a13*b32*a12*c21*b23-2*a13*b32*a21*c23*b12-a13*c33*a11*b22^2-b22*b21*a13^2*c32-b22*a13^2*b31*c22+4*a13*b32*a21*b23*c12+a13*b31*a12*b22*c23-5*a13*b22*a21*b33*c12+a13*b31*a23*b22*c12+a13*b31*a22*b13*c22+a13*a31*b22*b13*c22+a13*b31*c22*b23*a12-2*a13*a31*b23*c22*b12+a13*b22*a32*c11*b23+a13*b22*c22*a11*b33-2*a13*b22*b12*c31*a23+a13*b22*c32*a11*b23+a13*b22*a21*c33*b12+a13*b22*b21*c33*a12+a13*b22*a22*c11*b33+a13*b22*a21*b13*c32-2*a13*b22*a12*c31*b23-2*a13*b22*a22*c31*b13+a13*b22*b11*a33*c22+a13*b22*b11*c33*a22+a13*a31*b22*c23*b12-2*a13*a22*b21*c33*b12-2*a13*b21*b12*a33*c22+a13*a22*b21*b13*c32+4*a13*a22*b21*b33*c12-2*a13*a22*b11*b23*c32+b13*a22*b21*c33*a12-2*b13*a22*b12*c31*a23-2*b13*a22*a12*c31*b23+a22^2*c31*b13^2-2*c23*b12*a11*a33*b22-2*c23*a12*b11*b33*a22-2*c23*a21*b12*b33*a12-2*c23*b21*a12*a33*b12+4*c23*a22*b12*a11*b33-2*c23*a22*b12*b11*a33+4*c23*b22*a12*b11*a33-2*c23*b22*a12*a11*b33-a22*a31*b13^2*c22-b13*a22^2*c11*b33-b13*b31*c13*a22^2-b13*b11*c33*a22^2+b13*a21*c12*b33*a22+a13*b21*b12*a23*c32+4*a13*a22*b23*c31*b12-2*a13*a22*b12*c21*b33-2*a13*b32*c12*b21*a23+a13*b32*b22*c11*a23-2*a13*b21*c22*b33*a12-2*a13*a21*b23*c32*b12+a13*a32*b22*c21*b13+a13*a32*b21*b22*c13-2*a13*a32*b23*c21*b12-2*a13*a32*b21*b23*c12-2*a13*b32*c22*a21*b13-2*a13*b32*b21*c23*a12+a13*b32*b22*a21*c13+a13*b32*b22*a11*c23-a13*a31*c13*b22^2+b13*a22*b11*a23*c32-2*b13*a21*c22*a33*b12-2*b13*a21*c22*b33*a12+b13*a21*b12*a23*c32+b13*a21*a12*b23*c32+4*b13*b32*a21*c23*a12+b13*a22*b11*a33*c22-2*b13*b21*a23*c32*a12+b13*a22*c32*a11*b23+b13*a22*b32*c11*a23+b13*a32*a22*b21*c13-2*b13*a32*b21*c23*a12+b13*a32*a22*b11*c23+b13*a31*c22*b23*a12-2*b13*a31*c23*b22*a12+b13*a22*c22*a11*b33+a13*b22*b11*a23*c32+a13*b21*a12*b23*c32+a13*b21*b22*a33*c12 , 
 -a31*b23^2*c12^2-a23*c12*b12*b31*c23-4*a23*c12*b11*c33*b22+2*a23*c12*b21*c33*b12+a13*b13*b31*c22^2+b13*b11*a33*c22^2+b13*a11*b33*c22^2+b32*b22*a21*c13^2+a32*b21*b22*c13^2+b31*a22*c13^2*b22-2*b32*a22*b21*c13^2+c13*c11*a33*b22^2+c13*c33*a11*b22^2-2*a23*b21*b33*c12^2+a23*b23*b31*c12^2+c11*a32*b23^2*c12-2*c11*a12*b23^2*c32+b32*a11*c23^2*b12+b23*a21*b33*c12^2+a23*c23*b12^2*c31+2*c13*b32*c22*b23*a11-4*c13*b32*c22*a23*b11+2*c23*b11*a12*c33*b22+2*b13*c23*c32*a11*b22-4*b13*c23*c32*b21*a12-b13*c23*a21*c32*b12-b13*c23*a22*c31*b12+2*b13*c23*a22*b11*c32-b13*c13*a32*c21*b22-b13*c13*a32*b21*c22+2*b13*c21*a22*c33*b12-4*a13*c21*b23*c32*b12+2*a13*c21*b22*c33*b12-a13*c21*b12*c23*b32+2*a13*c21*b12*b33*c22-a13*c22*b22*c31*b13-a13*c13*b22*b32*c21-a13*c13*b21*b22*c32+2*a13*c13*b21*b32*c22+2*b13*c21*a23*c32*b12+2*b13*c21*a12*c23*b32+2*b13*c11*a32*b22*c23-b13*c11*c22*a33*b22+2*b23*c11*a12*b33*c22+2*b23*c11*b12*a33*c22-b23*c12*a21*c33*b12+5*b23*c12*b11*c33*a22-b23*c12*b11*a33*c22-b23*c12*b11*c23*a32+2*b23*c12*a31*c23*b12-4*c13*a22*b11*b23*c32-4*c13*b21*b12*a23*c32+2*c13*a22*b21*b33*c12+2*c13*a22*b21*c33*b12+2*c13*b21*b12*a33*c22+2*c13*b21*a12*b23*c32-a31*b13^2*c22^2+2*b13*c23*a12*c31*b22-b13*c22*a23*c31*b12-b13*c22*a12*c31*b23+2*b13*c12*a21*c33*b22-b13*c12*a21*b33*c22-b13*c12*a21*b23*c32+2*b13*c12*a21*c23*b32+2*b13*c13*b22*c22*a31+5*c13*b22*a12*c21*b33+2*c13*a22*b11*b33*c22+2*c13*b31*c22*b23*a12-4*c13*a31*b23*c22*b12+2*c13*a31*b23*b22*c12+2*c13*a31*b22*c23*b12+5*c13*b22*b11*a23*c32-b13*c13*c22*a22*b31+c21*a32*b13^2*c22+5*b13*c11*a23*b32*c22-4*b13*c11*a23*c32*b22+b11*b12*c23^2*a32-2*b11*b32*c23^2*a12+b31*b12*a12*c23^2+c23*a21*b12^2*c33+c23*c21*a33*b12^2+b23*b21*a33*c12^2+c12*a12*c31*b23^2-b13*c21*b12*a33*c22-b13*c22*a21*c33*b12-a13*c22*b12*b31*c23-a13*c23*b22*b12*c31+5*a13*c23*b21*c32*b12-4*a13*c23*b22*b11*c32+2*a23*c22*b12*b11*c33-b13*c22*b11*c33*a22-b13*c22*b11*a23*c32-b13*c22*b11*c23*a32+2*b13*c22*a31*c23*b12-b13*c22*a11*c33*b22-b13*c11*a22*b33*c22-4*b13*c11*a22*c23*b32+2*b13*c11*a22*b23*c32-b13*c22*a11*b23*c32-b13*c22*a11*c23*b32+5*b13*c22*a12*b21*c33-b13*c22*a12*b31*c23+2*a23*c11*b22*b33*c12-a23*c11*b23*b32*c12+2*a23*c11*b23*c32*b12+2*a23*c11*b22*c33*b12-a23*c11*b12*c23*b32-c23*b11*b12*a33*c22-c23*b11*b12*c33*a22+2*c23*b11*c22*b33*a12+2*c23*b11*b22*a33*c12-4*c23*b11*a22*b33*c12-2*a13*b11*b33*c22^2-2*a13*c11*c33*b22^2-4*a23*c11*b12*b33*c22-a23*c12*b23*c31*b12+2*a23*c12*b11*b33*c22-a23*c12*b11*b23*c32+2*a23*c12*b11*c23*b32+2*a23*c12*b12*c21*b33-c23*b22*b12*a11*c33-4*c23*b22*c11*b33*a12-b23*c12*a11*c33*b22-b23*c12*a11*b33*c22-b23*c12*a11*c23*b32-b23*c12*a12*b21*c33-b23*c12*a12*c21*b33+a13*c13*b22^2*c31-4*b23*c22*b11*c33*a12-b23*c23*c32*a11*b12+2*a13*c22*b11*b23*c32+2*a13*c22*b11*c23*b32-b13*c21*a32*c23*b12-4*c13*a22*b12*c21*b33-a23*c23*b11*b12*c32-a13*c21*b13*b32*c22+2*a13*c21*b22*b13*c32+2*a13*c22*b11*c33*b22-4*a13*c22*b21*c33*b12-a13*c22*b21*b13*c32+2*a13*c22*b23*c31*b12-a31*c13^2*b22^2-b23*c12*a12*b31*c23-c13*b22*b11*a33*c22-c13*b22*b11*c33*a22-c13*b22*a12*c31*b23-c13*b22*a22*c11*b33-c13*b22*a21*c33*b12-b23*c12*b12*c21*a33-c13*b22*b21*c33*a12-c13*b22*b12*c31*a23-c13*b22*c32*a11*b23-c13*b22*a32*c11*b23-c13*b22*c22*a11*b33+2*c13*a22*b23*c31*b12-2*a23*c21*b12^2*c33-b23*c23*b12*a12*c31+2*b23*c23*c32*b11*a12+2*b23*c21*b12*a12*c33+2*b23*c22*a11*c33*b12-4*b23*c11*a22*c33*b12-b23*c11*a22*b33*c12+2*b23*c11*a12*c23*b32-b23*c11*c12*a33*b22-b23*c11*a32*c23*b12+2*b23*c11*a12*c33*b22-b13*c13*b22*a22*c31+2*b13*c12*a22*c21*b33+2*b13*c12*a22*b31*c23-b13*c12*a22*c31*b23+2*b13*c12*a23*b21*c32-4*b13*c12*a23*c21*b32-b13*c12*a23*b31*c22+2*a13*c11*b32*b22*c23-4*a13*c11*b23*b32*c22+2*a13*c11*b23*c32*b22+2*a13*c11*b22*b33*c22-4*a13*c12*b21*c23*b32+5*a13*c12*b23*c21*b32-2*c21*a22*b13^2*c32+c12*a11*b23^2*c32-c13*b21*b22*a33*c12-c13*b31*a23*b22*c12-c13*b31*a12*b22*c23-c13*b22*a21*b33*c12-c13*b32*a21*c23*b12-c13*b32*a21*b23*c12+2*c13*b32*b12*c21*a23-4*c13*b32*a12*c21*b23-4*c13*b21*c22*b33*a12+2*c13*a21*b23*c32*b12+2*c13*b32*c12*b21*a23-c13*b32*b22*c11*a23-c13*b32*b22*a11*c23+2*a13*c12*b22*b31*c23-a13*c12*b23*b31*c22-a13*c12*b23*b22*c31-4*a13*c12*b22*c21*b33+2*a13*c12*b21*b22*c33-a13*c12*b21*b23*c32+2*a13*c12*b21*b33*c22-a13*c13*b22*b31*c22+2*b13*c12*a23*c31*b22+2*b13*c13*a22*c21*b32+2*b13*c13*a22*b21*c32-b13*c13*a21*b32*c22-b13*c13*a21*c32*b22+c22*a22*c31*b13^2+2*b13*c21*a12*b23*c32-4*b13*c21*a12*c33*b22-b13*c21*a12*b33*c22-b12^2*a31*c23^2+2*c23*b22*a11*b33*c12-c23*b22*c11*a33*b12-c23*b21*b12*a12*c33-c23*a21*b12*b33*c12+5*c23*a22*b12*c11*b33-c23*b12*b21*a33*c12-c23*b12*c21*b33*a12+2*c23*b21*c12*b33*a12+c22*a21*b13^2*c32+2*c13*b32*b21*c23*a12+2*c13*a32*b23*c21*b12-c13*a32*b21*b23*c12-c13*a32*b21*c23*b12-c13*a32*b11*b22*c23+2*c13*a32*b11*c22*b23-c13*b31*c12*a22*b23+2*c13*b31*c22*a23*b12-c13*b31*c23*a22*b12+2*c13*b32*a22*b11*c23+2*c13*b32*a22*c11*b23+2*c13*b12*c22*a21*b33-c13*b12*b22*c21*a33-c23*b12*a11*b33*c22-b13*c11*a32*c22*b23+2*b13*c11*a22*c33*b22-b13*c12*b21*a33*c22+2*b13*c12*b21*c23*a32+2*b13*c12*c21*a33*b22-b13*c12*c21*b23*a32+2*b13*c12*a31*c22*b23-4*b13*c12*a31*b22*c23-4*b13*c12*a22*b21*c33 , 
  -a23*c23*b12*a12*c31-c13*a22*c11*a33*b22-c13*b22*a11*c33*a22-a23*c23*c32*b11*a12+2*a23*c23*c32*a11*b12+2*a23*c22*b11*c33*a12+2*a23*c21*b12*a12*c33+2*a23*c11*b12*a33*c22+2*a23*c11*a12*b33*c22-4*a23*c11*a12*c33*b22-a23*c11*a32*b23*c12+2*a23*c11*a32*c23*b12+2*c23*a11*b12*a33*c22-c23*a11*c22*b33*a12-4*c23*a11*c12*a33*b22-c23*a12*a21*b33*c12-c23*a12*c21*a33*b12-c23*a12*a21*c33*b12+2*c23*a21*c12*a33*b12+5*c23*b22*a12*c11*a33-c23*a22*c11*b33*a12-4*c23*a22*c11*a33*b12-c23*b21*a12*a33*c12-c23*a22*b11*c33*a12+2*c23*a22*b11*a33*c12+2*c23*a22*b12*a11*c33+2*c23*a22*a11*b33*c12-c23*b22*a12*a11*c33-c23*a12*b11*a33*c22-a13*c13*a32*b21*c22+2*a13*c13*a32*c21*b22+2*b13*c22*a11*a23*c32+c22*a13^2*c31*b22+c22*a13^2*b21*c32+5*c13*a22*c32*a11*b23-c13*a22*b12*c31*a23-c13*a22*b21*c33*a12-4*c13*b22*a11*a23*c32-4*c13*b22*a12*c21*a33+2*c13*b22*a21*c33*a12+2*c13*b22*a21*a33*c12+2*c13*b22*a23*c31*a12+2*c13*a31*c22*a23*b12-c13*a31*c23*b22*a12+2*c13*a31*c22*b23*a12+2*c13*b21*a23*c32*a12+2*a13*c23*c32*a11*b22-4*c13*a21*c22*a33*b12-4*c13*a21*a12*b23*c32-a23*c12*b12*c21*a33-a23*c12*a31*c23*b12-a23*c12*b11*c23*a32-a23*c12*b11*a33*c22-a23*c12*b11*c33*a22-a23*c12*a12*c31*b23+2*a23*c12*a12*b31*c23-a23*c12*a12*c21*b33-a23*c12*a12*b21*c33-a23*c12*a11*c23*b32-2*c21*a13^2*c32*b22+c21*a13^2*b32*c22+a13*a31*b13*c22^2-2*b13*a11*a33*c22^2-2*b13*c11*a22^2*c33+a13*a11*b33*c22^2+c13*a22^2*c11*b33+c13*b11*c33*a22^2+b32*a22*a21*c13^2+a31*a22*c13^2*b22+a32*a22*b21*c13^2-2*a32*b22*a21*c13^2+b13*c13*c31*a22^2+b23*c23*c31*a12^2-b23*c11*a12*a32*c23+2*b23*c11*a22*a12*c33+2*b23*c11*a22*a33*c12+2*b23*c12*a21*c33*a12-4*b23*c11*a12*a33*c22-b23*c12*a12*a31*c23+2*b23*c12*a12*c21*a33+2*b23*c12*a11*c23*a32+2*b23*c12*a11*a33*c22-4*b23*c12*a11*c33*a22-c13*a22*c22*a11*b33-c13*a22*b32*c11*a23-a13*c23*c32*b21*a12+2*a13*c23*a22*c31*b12+a23*a31*b23*c12^2+a23*a21*b33*c12^2+a23*b21*a33*c12^2+c12*b11*a23^2*c32+c12*a23^2*c31*b12-2*c11*a23^2*c32*b12+c11*a23^2*b32*c12-2*b23*c21*a12^2*c33+a32*b11*c23^2*a12+b32*a12*a11*c23^2-2*b23*a21*a33*c12^2+c23*c21*b33*a12^2-a13^2*b31*c22^2-b31*c13^2*a22^2+a13*b11*a33*c22^2-a23*c11*c12*a33*b22+2*a23*c11*a12*b23*c32-a23*c11*a12*c23*b32-a23*c11*a22*b33*c12+2*a23*c11*a22*c33*b12-4*a23*c22*a11*c33*b12-a23*c12*a11*b23*c32-a23*c12*a11*b33*c22+5*a23*c12*a11*c33*b22-a23*c12*a21*c33*b12-b23*c23*a12*a11*c32+2*b23*c22*a12*a11*c33+2*a13*c12*b21*c23*a32-a13*c12*b21*a33*c22+2*a13*c11*a22*c33*b22-a13*c11*c22*a33*b22-4*a13*c11*a32*b22*c23+5*a13*c11*a32*c22*b23-a13*c12*a21*b33*c22-4*a13*c12*a21*c33*b22+2*a13*c12*a22*b21*c33+2*a13*c12*a31*b22*c23+2*a13*c12*a21*b23*c32+2*a13*c12*a22*c31*b23-a13*c22*a23*c31*b12-a13*c22*a22*c31*b13-b31*a12^2*c23^2-a23^2*b31*c12^2-c13*a31*c12*b22*a23+2*c13*b31*a22*c23*a12+2*c13*a21*b12*a23*c32-c13*b32*a21*c23*a12-c13*b32*a23*a21*c12+2*c13*b32*a23*c21*a12-c13*a22*a21*c33*b12-c13*a22*a12*c31*b23-c13*a22*b11*a33*c22-c13*a22*b11*a23*c32-c13*a21*c12*b33*a22+2*c13*a21*c22*b33*a12-4*a13*c23*a21*c32*b12+c23*b21*a12^2*c33+a31*b12*a12*c23^2-2*a32*a11*c23^2*b12-a13*c22*b11*c33*a22+2*b13*c21*a22*a12*c33-4*b13*c21*a23*c32*a12+2*b13*c13*a21*a32*c22-b13*c13*a22*a21*c32-b13*c13*a22*c21*a32-b13*c13*a22*a31*c22+2*b13*c12*a21*a33*c22-b13*c12*a23*a21*c32+2*b13*c12*a22*a21*c33-4*b13*c12*a22*c21*a33-b13*c12*a23*c31*a22-b13*c12*a23*a31*c22+2*b13*c12*a22*a31*c23+2*c13*a32*c22*a23*b11+2*c13*b32*a11*c22*a23-c13*b32*a11*a22*c23-c13*a12*a22*c21*b33+2*c13*a12*b21*a33*c22-a13*c22*a12*c31*b23+2*a13*c22*a12*b31*c23-a13*c22*a12*b21*c33-a13*c22*a11*c23*b32-a13*c22*a11*b23*c32-4*a13*c11*a22*b23*c32+2*a13*c11*a22*c23*b32-a13*c11*a22*b33*c22-a13*c22*a11*c33*b22-a13*c22*a21*b13*c32-a13*c23*a12*c31*b22+2*a13*c23*a22*b11*c32+2*a13*c11*a23*c32*b22-a13*c11*a23*b32*c22-a13*c22*a31*c23*b12-a13*c22*b11*c23*a32-a13*c22*b11*a23*c32-a13*c12*a31*c22*b23-4*a13*c12*c21*b23*a32+2*a13*c12*c21*a33*b22-4*a13*c12*a22*b31*c23+2*a13*c12*a22*c21*b33-a13*c13*b22*a22*c31+2*a13*c13*c22*a22*b31-a13*c13*b22*c22*a31+2*a13*c12*a21*c23*b32+2*a13*c13*a21*c32*b22-a13*c13*a21*b32*c22-a13*c13*a22*b21*c32-a13*c13*a22*c21*b32-a13*c12*a23*c31*b22+2*a13*c12*a23*b31*c22-a13*c12*a23*c21*b32-a13*c12*a23*b21*c32+5*b13*c12*a23*c21*a32-4*b13*c12*a21*c23*a32+2*b13*c11*a22*a33*c22+2*b13*c11*a23*a22*c32-4*b13*c11*a23*a32*c22+2*b13*c11*a22*a32*c23-a13*c21*a32*b13*c22+2*a13*c21*a32*c23*b12+5*a13*c22*a21*c33*b12-a13*c21*b12*a33*c22-b13*c23*a22*c31*a12-4*b13*c23*a22*a11*c32+5*b13*c23*a21*c32*a12-b13*c22*a12*a31*c23+2*b13*c22*a11*c23*a32+2*c13*a32*b22*a11*c23+2*c13*a32*b22*c11*a23-c13*a32*c12*b21*a23-4*c13*a32*c22*b23*a11-c13*a32*a22*c11*b23-c13*a32*a22*b11*c23-c13*a32*b21*c23*a12+2*c13*b31*a23*a22*c12-4*c13*b31*a23*c22*a12+2*c13*a32*a12*c21*b23-4*c13*a32*b12*c21*a23+2*c13*a32*a21*b23*c12+2*c13*a32*a21*c23*b12+5*c13*a22*b12*c21*a33-c13*a22*b21*a33*c12+2*c13*b22*a11*a33*c22-c13*a31*a22*c23*b12-c13*a31*a22*b23*c12-a13*c21*a12*b33*c22+2*a13*c21*a12*c33*b22+2*a13*c21*a12*b23*c32-a13*c21*a12*c23*b32+2*a13*c21*a23*c32*b12+2*a13*c21*a22*b13*c32-4*a13*c21*a22*c33*b12+2*b13*c22*a11*c33*a22+2*b13*c22*a23*c31*a12-4*b13*c22*a21*c33*a12+2*b13*c21*a12*a33*c22-b13*c21*a12*a32*c23 , 
  b13*a21*c13*a31*b22+b13*a23*a21*b31*c12-2*b13*a23*a31*b21*c12-2*b13*b21*a11*a33*c22-b13*b12*a21^2*c33+2*c13*b12*a21^2*b33+2*c13*a12*b21^2*a33-c12*b31*b11*a23^2-b11*b12*c31*a23^2-c11*b32*b11*a23^2+2*c11*b31*a23^2*b12-a23*a32*b11^2*c23-a23*b11^2*c33*a22-a23*b11^2*a33*c22-a31*b23^2*a11*c12+2*a31*b23^2*c11*a12-b23*c22*a11^2*b33+2*c23*b22*a11^2*b33-a12*c31*a11*b23^2-a11*a32*c11*b23^2-b23*b22*a11^2*c33-b23*b32*a11^2*c23+2*c23*a22*b11^2*a33-2*a13*b31*b12*c21*a23+4*a13*b31*a22*c11*b23+c32*a21^2*b13^2+4*b13*a12*b31*c21*a23+b13*b11*a32*c21*a23-2*b13*a12*a31*c21*b23-2*b13*a31*b22*a11*c23-2*b13*a31*a22*b11*c23-2*b13*a31*a22*c11*b23-2*b13*a31*a22*b21*c13-2*b13*a23*a32*b21*c11+4*b13*a23*a31*c11*b22+b13*a21*c12*a31*b23+a13*a32*b23*b21*c11-2*a13*b31*b22*c11*a23+a13*b31*c12*b21*a23-2*a13*b31*b22*a11*c23-2*a13*b31*b22*a21*c13+a13*a32*b21*c21*b13+a13*b31*c22*a23*b11+a13*a32*b21*b11*c23+a13*b31*c22*b23*a11+a13*a31*b21*b22*c13-2*a13*a31*b23*b22*c11+4*a13*a31*b12*c21*b23-2*a13*b31*a22*b11*c23-2*a13*b31*a21*b23*c12-b13*a21^2*b33*c12+c32*b11^2*a23^2+a23*b12*c21*b11*a33+4*a23*b12*c21*a11*b33+a23*a21*b11*b33*c12+a13*b32*a23*b21*c11+a13*b23*b21*c31*a12+a13*b32*a21*c21*b13+4*c13*b22*a21*b11*a33+4*c13*a31*b12*b21*a23+b13*b32*a23*a21*c11-2*b13*c32*a23*a21*b11-5*b13*a12*b31*a21*c23+4*b13*a12*a31*b21*c23+b13*a21*b21*a33*c12+b13*a21*b21*c13*a32+b13*a21*c21*b33*a12+4*b13*b31*a11*a22*c23+b13*a31*c22*b23*a11+b13*b12*a21*c21*a33-2*b13*a32*b21*a11*c23-2*b13*b31*a11*c22*a23-2*b13*b31*a23*c11*a22+b13*b31*a22*a21*c13-2*b13*a22*c21*b11*a33-2*b13*a22*c21*a11*b33+4*b13*b21*a11*a23*c32+b13*b12*a21*c31*a23+b13*a22*a23*c31*b11+b13*a22*c31*a11*b23+c32*a11^2*b23^2+b23*a11*a22*c11*b33+b23*a11*b11*c33*a22-2*b23*a21*b11*c33*a12-2*b23*a21*b11*a33*c12-2*b23*a21*c11*b33*a12+b23*a21*b12*a11*c33+b23*a21*a11*b33*c12+4*b23*a21*c11*a33*b12+b23*b22*a11*c11*a33-2*b23*a22*c11*b11*a33+b23*a11*b11*a33*c22+4*b23*a12*c21*b11*a33+b23*a12*c21*a11*b33-2*c23*b22*a11*b11*a33-2*c23*a22*b11*a11*b33-2*c23*b21*a12*a11*b33+4*c23*b21*a11*a33*b12+a23*a12*b21*b11*c33-2*a23*b12*b21*a11*c33-2*a23*b12*a21*c11*b33-2*a23*c11*b31*b23*a12+a23*b32*c11*a11*b23-2*a23*b22*c11*a11*b33+a23*c12*b21*b11*a33-2*a23*c12*b21*a11*b33-2*a23*c32*b11*a11*b23+b23*a31*a11*c23*b12+b23*b31*a12*a11*c23+b23*a32*b11*a11*c23+b23*b21*a11*a33*c12-5*b23*b12*a11*c21*a33-2*b23*a31*b11*c23*a12-2*a13*b31*a12*c21*b23-2*a13*a22*b23*c31*b11+4*a13*a21*b11*b23*c32-2*c23*a21*b12*b11*a33+4*c23*a21*b11*b33*a12-2*c23*b12*a21*a11*b33-2*c23*a12*b21*b11*a33-b31*c22*b21*a13^2+b21^2*a13^2*c32+a13*b21*c21*a33*b12+a13*b21*b12*c31*a23-2*a13*b31*a22*c21*b13-2*a13*a21*b11*b33*c22+a13*b32*b21*a11*c23-2*b13*a12*b21*c31*a23+b13*a12*a21*c31*b23-b13*b32*a21^2*c13+a13*a31*b21*b13*c22+4*a13*a31*b11*b22*c23-2*a13*a31*b22*c21*b13+4*a13*b31*a21*c23*b12+a13*b31*c22*a21*b13-2*a13*a31*b11*c22*b23-5*a13*a31*b12*b21*c23+a13*b22*c31*a11*b23+a13*b22*a21*c31*b13+a13*b21*a21*b33*c12-2*a13*b21*a21*b13*c32+4*b13*a22*b21*c11*a33-2*b13*a22*b21*a11*c33+b13*b22*a21*a11*c33+b13*a22*a21*c11*b33+b13*a22*a21*b11*c33+b13*a32*a21*c11*b23+b13*a32*a21*b11*c23-2*b13*a21*c32*a11*b23-5*b13*b22*a21*c11*a33+b13*a32*b23*c21*a11+4*b13*a11*b22*c21*a33+b13*a11*c22*a21*b33-2*b13*b21*a12*c21*a33-2*b13*b12*a31*c21*a23+b13*b12*a31*a21*c23-2*b13*b32*a23*c21*a11+b13*b32*a21*a11*c23+b13*a21*b11*a33*c22-5*c13*b31*a22*b23*a11+c13*a31*b22*b23*a11-2*c13*a21*b12*b31*a23-2*c13*a22*b21*b11*a33+c13*b32*a23*a21*b11-2*c13*b32*a23*b21*a11-2*c13*b21*a11*a33*b22-2*c13*a21*b11*b33*a22+a23*c12*a31*b11*b23+a23*c12*b31*a11*b23+a23*c11*b22*b11*a33+a23*c11*a22*b33*b11+a23*b12*a31*b11*c23-2*a23*b12*b21*c11*a33+4*a23*c11*b21*b33*a12+a23*a32*b11*c11*b23-2*a23*b12*a31*c11*b23+a23*b11*c22*a11*b33+a23*b11*c33*a11*b22+a23*a12*b31*b11*c23-5*a23*a12*b11*c21*b33+a23*a12*b23*c31*b11+a13*a22*b21*c31*b13-5*a13*a22*b21*c11*b33+a13*c33*b11*b21*a22-a21*a31*b13^2*c22+a23*b32*b11*a11*c23+a23*a21*b12*b11*c33+a23*b12*c31*a11*b23-2*a23*b12*b31*a11*c23+a13*b22*b21*a11*c33+a13*b22*b21*c11*a33+4*a13*b22*a21*c11*b33+a13*b22*a23*c31*b11-2*a13*b22*a21*b11*c33-2*a13*b22*c21*b11*a33-2*a13*b22*c21*a11*b33-2*a13*b32*b23*a21*c11+a13*b32*b23*c21*a11+a13*b32*b21*a21*c13+a13*b32*c21*b11*a23-a21*c21*b13^2*a32-2*a13*b21*c32*a11*b23+a13*b21*c12*a31*b23-2*a13*b21*b11*a23*c32+a13*b21*a21*c33*b12+a13*b31*b21*c23*a12-2*a13*a21*b23*c31*b12+a13*b31*a22*b21*c13+2*a22*a31*c21*b13^2+a13*b33*b21*c21*a12-2*a13*b32*a21*b11*c23-2*a13*a32*b23*c21*b11+b13*a12*b21*a21*c33-2*b13*b22*a23*c31*a11+b13*b11*a31*c22*a23+a13*b21*a11*b33*c22-2*a13*a21*b12*c21*b33+a13*b11*b21*a33*c22+4*a13*b11*a22*c21*b33+4*c13*a31*b11*a22*b23-2*c13*a32*b23*a21*b11+c13*a32*b23*b21*a11+4*c13*b31*a11*b22*a23+c13*b31*a22*a23*b11+c13*a32*b21*b11*a23+c13*b32*a21*a11*b23+4*c13*a22*b21*a11*b33-5*c13*a31*b22*a23*b11-2*c13*b22*a21*a11*b33-2*c13*b31*a23*b21*a12+4*c13*b31*a12*a21*b23-2*c13*a31*b23*a21*b12-2*c13*b21*a21*b33*a12-2*c13*b21*a12*a31*b23-2*c13*a21*b21*a33*b12+2*b31*b22*c21*a13^2-b21*c21*a13^2*b32-b21*a13^2*c31*b22-a13*a32*b21^2*c13-a13*b21^2*a33*c12-a13*c33*b21^2*a12-a21*a22*c31*b13^2-2*b23*a12*b21*c11*a33+b23*a12*b21*a11*c33 , 
  2*b13*c23*a21*c31*b12-b13*c23*a22*c31*b11-4*b13*c23*c31*a11*b22-b13*c13*a31*b21*c22+2*b13*c13*a21*b31*c22+2*b13*c13*a21*c31*b22-b13*c13*a22*b31*c21-b13*c13*a31*c21*b22+2*b13*c13*b21*c21*a32+2*b13*c11*a22*b31*c23-b13*c11*a22*c31*b23+2*b13*c11*a23*b21*c32-b13*c11*a23*c21*b32-4*b13*c11*a23*b31*c22+2*b13*c11*a23*c31*b22-4*b13*c11*a21*c33*b22+2*b13*c11*a21*b33*c22+2*b13*c11*b21*a33*c22-4*b13*c11*b21*c23*a32-b13*c11*c21*a33*b22-c13*b11*b21*a33*c22+2*c13*b11*a22*c21*b33-c13*a22*b21*c11*b33+5*c13*b21*a11*b33*c22-b13^2*c21^2*a32-a13*c21*b22*c31*b13-c13*a31*b11*b22*c23-c13*a31*b23*b22*c11+2*b23*c12*b31*a11*c23+5*b23*c11*a21*c33*b12-4*a13*c22*b23*c31*b11-a13*c22*b31*b11*c23-a13*c23*b21*b11*c32-4*a13*c23*b21*c31*b12+5*a13*c23*b22*c31*b11-c23*a21*b12*b11*c33+2*a23*c12*b21*b11*c33+2*a23*c12*b23*c31*b11-4*a23*c12*b11*c21*b33-a23*c12*b31*b11*c23+2*a23*c21*b12*b11*c33-a23*c23*b12*c31*b11+2*a23*c11*b11*b33*c22-a23*c11*b23*c31*b12-a23*c11*b23*b31*c12-a23*c11*b11*b23*c32-a23*c11*b11*c23*b32+2*a23*c11*b12*c21*b33+2*a23*c11*b12*b31*c23+2*a23*c11*b11*c33*b22-2*b31*b22*a21*c13^2+2*c13*a21*b12*c21*b33-c13*c33*b11*b21*a22-c13*b22*b21*a11*c33-c13*b22*b21*c11*a33+2*c13*b22*a21*c11*b33-4*c13*b22*a23*c31*b11+2*c13*b22*a21*b11*c33+2*c13*b22*c21*b11*a33-4*c13*b22*c21*a11*b33-c13*b32*b23*a21*c11+2*c13*b32*b23*c21*a11+2*c13*b32*c21*b11*a23-c13*b33*b21*c21*a12-c13*b32*a21*b11*c23-4*c13*a32*b23*c21*b11+2*c13*a32*b23*b21*c11+2*c13*b31*c22*a23*b11+2*c13*a32*b21*b11*c23-4*c13*b31*c22*b23*a11+2*c13*b31*b22*c11*a23-c13*b31*c12*b21*a23-c11^2*b23^2*a32+a13*c13*b21^2*c32-2*a13*b12*c21^2*b33-2*a13*c12*b21^2*c33+a13*b13*c21^2*b32+c23*b11^2*c33*a22+c23*b11^2*a33*c22+b23*c11^2*a33*b22-2*b12*b31*a11*c23^2+b32*b11*a11*c23^2+a12*b31*b11*c23^2+b12*a31*b11*c23^2+c21*a21*b13^2*c32+c21*a22*c31*b13^2-2*c22*a21*c31*b13^2+c21*a31*b13^2*c22+b13*a12*c21^2*b33+b13*b12*c21^2*a33+b32*b21*a21*c13^2+a31*b21*b22*c13^2-b23*c11*a31*c23*b12-c23*a12*b21*b11*c33-c23*b11*c33*a11*b22-c23*a12*b11*c21*b33-c23*b11*c22*a11*b33+2*c23*b12*b21*c11*a33+2*c23*c11*b21*b33*a12-c23*c11*b22*b11*a33-c23*c11*a22*b33*b11+a23*c23*b11^2*c32-2*a23*c22*b11^2*c33+a23*b23*c11^2*b32+c11*a31*b23^2*c12+c11*a11*b23^2*c32+c11*a12*c31*b23^2+b23*c11^2*b33*a22-2*c12*c31*a11*b23^2-b13*c21*a12*c31*b23-b13*c21*b11*c33*a22-b13*c21*b11*a33*c22-a32*b21^2*c13^2-4*c13*b31*b12*c21*a23+2*c13*b31*a21*b23*c12+5*c23*a21*b11*b33*c12-c23*c12*b21*b11*a33-4*c23*c12*b21*a11*b33+2*a13*c11*b21*c23*b32-a13*c11*b23*c21*b32-4*a13*c11*b22*b31*c23+5*a13*c11*b23*b31*c22-a13*c11*b23*b22*c31+2*a13*c11*b22*c21*b33+2*a13*c11*b21*b22*c33-a13*c11*b21*b23*c32-4*a13*c11*b21*b33*c22+2*a13*c12*b31*b21*c23-4*a13*c12*b23*b31*c21+2*a13*c12*b21*c31*b23+2*a13*c12*b21*c21*b33-a13*c13*b21*c31*b22+2*a13*c13*b22*b31*c21-a13*c13*b31*b21*c22-a13*c13*b21*c21*b32+2*b13*c11*c21*b23*a32-4*b13*c12*a23*c31*b21-b13*c12*c21*b21*a33+2*b13*c12*b21*a21*c33-b13*c13*c21*a21*b32-b13*c13*b21*a21*c32-b13*c13*a22*c31*b21-b13*c11*a21*b23*c32+2*b13*c11*a21*c23*b32-b13*c12*a31*c21*b23+2*b13*c12*a31*b21*c23-b13*c12*a21*c21*b33-4*b13*c12*a21*b31*c23+2*b13*c12*a21*c31*b23+5*b13*c12*a23*b31*c21-b13*c21*a21*c33*b12+c13*b21^2*a33*c12+c13*c33*b21^2*a12-2*a23*b22*c11^2*b33-b13*c21*a23*c31*b12+5*b13*c21*a11*c33*b22-b13*c21*a11*b33*c22-b13*c21*a11*b23*c32-b13*c21*a11*c23*b32-b13*c21*a12*b21*c33-b13*c21*a12*b31*c23-b13*c21*b11*a23*c32+2*b13*c21*b11*c23*a32+2*b13*c22*c31*a11*b23-b13*c22*a31*b11*c23+2*c23*b12*b21*a11*c33-4*c23*b12*a21*c11*b33-c23*b12*c21*b11*a33+2*c23*b12*c21*a11*b33+2*c13*a31*b12*c21*b23-c13*b31*a22*b11*c23-c13*b31*a22*c11*b23-c13*a31*b12*b21*c23+2*c13*b22*c31*a11*b23-c13*b21*b11*a23*c32-c13*b21*c21*a33*b12+5*c13*b21*b12*c31*a23-c13*b21*a21*c33*b12-c13*b21*a21*b33*c12-c13*b21*c32*a11*b23-c13*b21*c12*a31*b23+2*c13*a22*b23*c31*b11+2*c13*a21*b11*b23*c32-4*c13*a21*b11*b33*c22-b13*c11*a31*c22*b23+2*b13*c11*a31*b22*c23+2*b13*c11*a22*b21*c33-b13*c11*a22*c21*b33-4*a23*c11*b21*c33*b12+2*a23*c11*b21*b33*c12-4*b13*c22*a11*b21*c33+2*b13*c22*a23*c31*b11+2*b13*c22*a21*b11*c33+2*b13*c22*b31*a11*c23-b13*c21*a31*c23*b12-b13*c23*a21*b11*c32+2*b13*c23*c31*b21*a12+2*b13*c23*a11*b21*c32-b23*c12*a31*b11*c23+2*b23*c12*a11*b21*c33+2*b23*c12*a11*c21*b33-4*b23*c12*a21*b11*c33+2*b23*c12*b11*c21*a33+2*b23*c23*c31*a11*b12-b23*c23*c31*b11*a12-b23*c23*b11*a11*c32+2*c23*b22*c11*a11*b33-b23*c11*a11*c33*b22-b23*c11*a11*b33*c22-b23*c11*a11*c23*b32-b23*c11*a12*b21*c33-b23*c11*a12*c21*b33-b23*c11*a12*b31*c23-b23*c11*b21*a33*c12-b23*c11*b12*c21*a33-b23*c11*a21*b33*c12-b23*c11*b11*c33*a22-b23*c11*b11*a33*c22+2*b23*c11*b11*c23*a32+b31*a22*b21*c13^2+2*c13*b31*b22*a11*c23+2*c13*b31*a21*c23*b12+2*c13*a31*b11*c22*b23-a32*b11^2*c23^2-c13*b31*b21*c23*a12-4*c13*a21*b23*c31*b12+2*c13*b31*a12*c21*b23-c13*b32*a23*b21*c11-c13*b23*b21*c31*a12-c13*b32*b21*a11*c23-4*b23*c21*a11*c33*b12+2*b23*c21*b11*c33*a12+2*b23*c22*b11*a11*c33+2*a13*c21*b23*c31*b12+2*a13*c21*b11*b33*c22+2*a13*c21*b11*b23*c32-a13*c21*b11*c23*b32+2*a13*c21*b12*b31*c23-a13*c21*b13*b31*c22-4*a13*c21*b11*c33*b22+2*a13*c21*b21*c33*b12-a13*c21*b21*b13*c32+2*a13*c22*b21*b11*c33+2*a13*c22*b21*c31*b13 , 
  -a23*c23*b11*a11*c32-a23*c23*c31*a11*b12+2*a23*c23*c31*b11*a12-4*b13*c23*a21*c31*a12+2*b13*c11*a22*c21*a33+2*b13*c11*a22*a21*c33+5*b13*c11*a23*a31*c22-b13*c11*a23*c31*a22-b13*c11*a23*a21*c32-4*b13*c11*a21*a33*c22-2*a31*a22*b21*c13^2+a21*c13^2*a31*b22+a21*b21*c13^2*a32+b31*a22*a21*c13^2+c13*a21^2*b33*c12+c13*b12*a21^2*c33+c11*a23^2*b31*c12+c11*b11*a23^2*c32+c11*a23^2*c31*b12-4*c13*a12*a31*c21*b23-4*c13*a12*b21*c31*a23-4*c13*b11*a31*c22*a23+2*c13*b11*a32*c21*a23+2*c13*a31*a22*c11*b23+2*c13*b22*a23*c31*a11-c13*a31*b22*a11*c23+2*c13*a31*a22*b11*c23-c13*a12*b21*a21*c33-c13*a12*b31*a21*c23+5*c13*a12*a21*c31*b23+2*c13*a12*b31*c21*a23+2*c13*a23*a31*b21*c12-4*c13*b21*a11*a33*c22-c13*a23*a21*b31*c12-c11^2*a23^2*b32+2*c13*b32*a21*a11*c23-b23*c11*a11*c23*a32+2*b23*c11*a12*c21*a33+2*b23*c11*a11*a33*c22+2*b23*c11*a11*c33*a22+2*b23*c11*a12*a31*c23+a31*a11*c23^2*b12-2*a31*b11*c23^2*a12+a23*c11^2*b23*a32+a23*c11^2*a33*b22+b23*c23*a11^2*c32-2*b23*c22*a11^2*c33-2*b23*a22*c11^2*a33+a32*b11*a11*c23^2+b31*a12*a11*c23^2+c23*b22*a11^2*c33-a23*c11*a21*b33*c12-c13*c32*a23*a21*b11+2*c13*b32*a23*a21*c11+2*c23*a12*c21*b11*a33-c23*b22*a11*c11*a33+2*c23*a21*c11*a33*b12-a23*c11*a21*c33*b12-a23*c11*a11*c33*b22-a23*c11*a31*b23*c12-a23*c11*b11*c23*a32-a23*c11*a31*c23*b12-a23*c11*b11*c33*a22-a23*c11*b11*a33*c22-a23*c11*a11*b33*c22-a23*c11*a11*b23*c32-a23*c11*b12*c21*a33-a23*c11*a12*c31*b23-a23*c11*b21*a33*c12-a23*c11*a12*c21*b33-a23*c11*a12*b31*c23+2*a23*c11*a11*c23*b32-a13^2*c21^2*b32-b32*a21^2*c13^2-c23*a12*c21*a11*b33+2*c13*a12*a31*b21*c23-c13*a23*a32*b21*c11-c13*a21*c12*a31*b23-c13*a23*a31*c11*b22-c13*a21*b21*a33*c12-c13*a32*a21*c11*b23-c13*a32*a21*b11*c23-c13*a21*c21*b33*a12-2*c12*a23^2*c31*b11+c21*a13^2*b31*c22+c21*a13^2*c31*b22+c21*a13^2*b21*c32-2*c22*a13^2*c31*b21+a13*a12*c21^2*b33+a13*b13*c21^2*a32+a13*b12*c21^2*a33+b13*c13*a21^2*c32+2*c13*a22*c21*a11*b33+2*c13*b21*a11*a23*c32+2*c13*a22*b21*a11*c33-4*c13*a22*c21*b11*a33-4*c13*a22*c31*a11*b23+2*c13*a22*b21*c11*a33-c13*a22*a21*b11*c33+2*c13*a22*a23*c31*b11-c13*a22*a21*c11*b33+a23*c11^2*b33*a22-a13*c21*a31*b13*c22+2*a13*c23*a21*b11*c32-a13*c22*b31*a11*c23-c13*b22*a21*c11*a33-c13*b22*a21*a11*c33+2*c13*a31*c22*b23*a11-c13*b12*a21*c21*a33-c13*b31*a11*a22*c23+2*c13*b31*a11*c22*a23-c13*b31*a23*c11*a22+2*c13*b12*a31*c21*a23-c13*b12*a31*a21*c23+2*c13*b21*a12*c21*a33+5*c13*a21*b11*a33*c22-c13*a11*c22*a21*b33+2*c13*a32*b23*c21*a11+2*c13*a11*b22*c21*a33-4*c13*b32*a23*c21*a11+2*b13*c11*a21*c23*a32+5*b13*c23*a22*c31*a11-b13*c23*a21*a11*c32+5*a23*c11*a12*b21*c33-4*a23*c12*a11*b21*c33+2*a23*c12*a31*b11*c23-a23*c12*b31*a11*c23+2*a23*c12*c31*a11*b23+2*c23*a22*c11*b11*a33+2*a23*c12*b11*c21*a33+2*a23*c12*a21*b11*c33+2*a23*c12*a11*c21*b33+c23*c22*a11^2*b33+2*c23*a21*c11*b33*a12-c23*a21*b12*a11*c33-c23*a21*a11*b33*c12+2*c23*a21*b11*c33*a12-4*c23*a21*b11*a33*c12-a13*c13*a21*b31*c22-a13*c13*a21*c31*b22+2*a13*c13*a31*b21*c22+2*a13*c11*a23*c21*b32-a13*c11*a23*b31*c22+2*a13*c11*a22*c31*b23-a13*c11*a23*b21*c32-a13*c13*b21*c21*a32+2*a13*c11*a22*b31*c23-a13*c13*a22*b31*c21-c13*a21*c32*a11*b23-c13*b12*a21*c31*a23-c13*a32*b21*a11*c23-a13*c13*a31*c21*b22-a13*c11*a23*c31*b22+2*a13*c11*a21*c33*b22+2*a13*c11*a21*b33*c22+2*a13*c11*b21*a33*c22-a13*c12*c21*b21*a33+2*a13*c12*b21*a21*c33-a13*c11*a22*c21*b33+2*a13*c12*a23*c31*b21+2*a13*c11*a31*b22*c23-4*a13*c11*a22*b21*c33-a13*c11*c21*b23*a32-4*a13*c11*a31*c22*b23+2*a13*c11*b21*c23*a32-a13*c11*c21*a33*b22-4*a13*c12*a31*b21*c23-a13*c12*a21*c21*b33-4*a13*c11*a21*c23*b32+5*a13*c12*a31*c21*b23+2*a13*c13*a22*c31*b21+2*a13*c11*a21*b23*c32+2*a13*c13*c21*a21*b32-a13*c13*b21*a21*c32-a13*c12*a23*b31*c21-a13*c21*a21*c33*b12+2*a13*c12*a21*b31*c23-4*a13*c12*a21*c31*b23-a13*c21*a21*b13*c32-a13*c21*a22*c31*b13-a13*c21*a11*b33*c22-a13*c21*a11*b23*c32-a13*c21*a23*c31*b12-a13*c21*a11*c33*b22-a13*c21*a12*b31*c23-a13*c21*a12*c31*b23+2*a13*c21*a11*c23*b32-a13*c21*a12*b21*c33+5*a13*c21*b11*c33*a22-a13*c21*b11*a33*c22+2*a13*c22*a23*c31*b11-4*a13*c22*a21*b11*c33+2*a13*c22*a11*b21*c33+2*a13*c22*a21*c31*b13-4*c23*a12*b21*c11*a33-c23*a12*b21*a11*c33+2*a13*c22*c31*a11*b23+2*a13*c22*a31*b11*c23-a13*c21*b11*a23*c32-a13*c21*b11*c23*a32-a13*c21*a31*c23*b12-a13*c23*c31*a11*b22+2*a13*c23*c31*b21*a12+2*a13*c23*a21*c31*b12-4*a13*c23*a22*c31*b11-2*b13*c12*a21^2*c33+2*a23*c22*b11*a11*c33-4*a23*c21*b11*c33*a12+2*a23*c21*a11*c33*b12-4*b23*c11*a21*c33*a12+2*b23*c11*a21*a33*c12-4*b23*c12*a11*c21*a33+2*b23*c12*a21*a11*c33-b23*c12*a11*a31*c23+2*b23*c21*a12*a11*c33-b23*c23*a12*c31*a11+5*c23*b21*a11*a33*c12-c23*b12*a11*c21*a33-a13*c23*a11*b21*c32+2*b13*c12*a21*c31*a23+2*b13*c12*a21*c21*a33+2*b13*c12*a31*a21*c23-4*b13*c12*a23*a31*c21+2*b13*c21*a23*c31*a12-4*b13*c21*a11*c33*a22+2*b13*c21*a21*c33*a12-b13*c13*a31*a21*c22-b13*c13*a21*c21*a32-b13*c13*a21*c31*a22+2*b13*c13*a22*a31*c21-c23*a11*a22*c11*b33+2*b13*c21*a11*a33*c22+2*b13*c21*a11*a23*c32-b32*a11^2*c23^2-b13*c21*a11*c23*a32+2*b13*c21*a12*a31*c23-c23*a11*b11*c33*a22-c23*a11*b11*a33*c22+2*b13*c22*a21*a11*c33-b13*c22*a11*a31*c23-4*b13*c22*a23*c31*a11-b13*c11*a23*c21*a32-4*b13*c11*a22*a31*c23-2*b13*a12*c21^2*a33 , 
 -5*c31*b32*a12*a21*b23+4*c31*b32*a23*b21*a12+c31*b32*a21*a23*b12+a32*b32*a21*b11*c23+a32*b33*b21*c21*a12-2*a32*b32*c21*b11*a23-2*a32*b32*b21*a21*c13-2*a32*b32*b23*c21*a11+a32*b32*b23*a21*c11+2*c32*b12*a21^2*b33+b31*b32*a22*c21*a13+b31*b32*a23*a21*c12-2*b31*b32*a23*c21*a12-b32*c32*a21^2*b13-b32^2*a21*a11*c23-b32*a21^2*b33*c12-b32^2*a21*c21*a13-b32*b12*a21^2*c33+2*c32*a12*b21^2*a33-a31*c33*a11*b22^2-2*a31*b32*b12*c21*a23+a31*b22*a21*b33*c12+a31*b31*a12*b22*c23+a31*b31*a22*b13*c22+a31*b31*a23*b22*c12+4*a31*b32*a12*c21*b23+a31*b22*b11*c33*a22+a31*b22*b11*a33*c22+a31*b22*b21*a13*c32-5*a31*b22*b11*a23*c32-2*a31*b31*c22*b23*a12-2*a31*a22*b11*b33*c22-5*a31*b22*a12*c21*b33+a32^2*b21^2*c13+b32*a12*b21*a21*c33+b32*a21*c21*b33*a12+b32*a21*b21*a33*c12-2*b32*b21*a11*a23*c32-2*b32*a22*c21*a11*b33+4*b32*a22*c21*b11*a33-2*b32*a22*b21*a11*c33-2*b32*a22*b21*c11*a33+b32*a22*a21*b11*c33+b32*a22*a21*c11*b33+b32*b22*a21*a11*c33+b32*b22*a21*c11*a33+b32*a21*c32*a11*b23-5*b32*a21*b11*a33*c22-2*b32*b21*a12*c21*a33+a31*b32*a21*b23*c12+a31*b32*a21*c23*b12+a31*b22*b12*c31*a23+a31*b22*b21*c33*a12+a31*b22*a21*c33*b12+a31*b22*a21*b13*c32+a31*b22*a22*c11*b33+a31*b22*a22*c31*b13+a31*b22*a12*c31*b23+4*a31*b21*c22*b33*a12+a31*b21*b22*a33*c12-2*a31*b21*a12*b23*c32-2*a31*b21*b12*a33*c22-2*a31*a22*b21*c33*b12-2*a31*a22*b21*b33*c12-2*a31*a22*b21*b13*c32+b31^2*c13*a22^2+4*a31*b21*b12*a23*c32+4*a31*a22*b11*b23*c32+4*a31*a22*b12*c21*b33-2*a31*a22*b23*c31*b12+a31*b22*c22*a11*b33+a31*b22*a32*c11*b23+a31*b22*a13*b31*c22+a31*b22*c32*a11*b23-2*a31*a21*b23*c32*b12-2*a31*a32*b11*c22*b23+a31*a32*b11*b22*c23+a31*a32*b21*c23*b12+a31*a32*b21*b13*c22-2*a31*a32*b21*b22*c13+b32*a11*c22*a21*b33-2*b32*a11*b22*c21*a33+b32*b12*a21*c21*a33-2*c32*a21*b11*b33*a22-2*c32*a21*b21*a33*b12-2*c32*b21*a21*b33*a12-2*c32*b21*a11*a33*b22-2*c32*a22*b21*b11*a33+4*c32*a22*b21*a11*b33+4*c32*b22*a21*b11*a33-2*c32*b22*a21*a11*b33-a32^2*b23*b21*c11-a32*b21^2*a13*c32-a32*b21^2*a33*c12-a32^2*b21*b11*c23+a31*b32*b22*c11*a23-2*a31*b32*c12*b21*a23-a31*c11*a33*b22^2-a31*a13*c31*b22^2-a31^2*b22*c23*b12-a31^2*b22*b13*c22-a31^2*b23*b22*c12+b32^2*a21^2*c13+a31*a32*b22*c21*b13+a31*a32*b21*b23*c12-2*a31*a32*b23*c21*b12-2*a31*b32*b21*c23*a12+a31*b32*c22*a21*b13-2*a31*b32*c22*b21*a13-2*a31*b32*a22*c11*b23-2*a31*b32*a22*b11*c23+a31*b31*c23*a22*b12-2*a31*b31*c22*a23*b12+a31*b31*c12*a22*b23-2*a31*b31*a22*c13*b22-2*b31*b32*a11*c22*a23+b31*b32*a11*a22*c23+a31*b12*b22*c21*a33-2*a31*b12*c22*a21*b33-b31^2*a22*c23*a12-b31^2*a22*a13*c22-b31^2*a23*a22*c12+2*b31^2*a23*c22*a12-b31*b11*c33*a22^2-b31*a22^2*c31*b13-b31*a22^2*c11*b33+2*c31*a11*a33*b22^2+2*c31*b11*b33*a22^2-b32^2*a23*a21*c11+4*a32*b22*c21*a11*b33-2*a32*b22*c21*b11*a33-2*a32*b22*a21*b11*c33-2*a32*b22*a21*c11*b33+a32*b22*b21*c11*a33-5*a32*b21*a11*b33*c22+a32*a22*b21*c11*b33-2*a32*b11*a22*c21*b33+a32*b11*b21*a33*c22+2*a32^2*b23*c21*b11-a32^2*b21*c21*b13-a32*c33*b21^2*a12+2*a31^2*b23*c22*b12+a32*b21*b11*a23*c32-2*a32*a21*b11*b23*c32+a32*b21*c32*a11*b23+a32*b21*a21*b13*c32+a32*b21*a21*b33*c12+a32*b21*a21*c33*b12+a32*b21*c21*a33*b12+a32*b21*c21*a13*b32+4*a32*a21*b11*b33*c22+a32*b32*a23*b21*c11+a32*b32*b21*a11*c23+a32*b32*a21*c21*b13+4*b32*b21*a11*a33*c22+b32*c32*a21*b21*a13+b32*c32*a23*a21*b11+a31*b32*b22*a11*c23+a31*b32*b22*c21*a13-2*a31*b32*b22*a21*c13-2*c31*b32*a22*b21*a13-2*c31*a22*b11*a23*b32-2*c31*a22*b11*a33*b22+a31^2*c13*b22^2+b31*a12*a22*c21*b33-2*b31*a12*b21*a33*c22+4*a31*b32*c22*a23*b11-2*a31*b32*c22*b23*a11-2*a31*b32*a22*c21*b13+4*a31*b32*a22*b21*c13-5*b31*a22*b12*c21*a33+b31*a22*b21*a33*c12-2*b31*b22*a11*a33*c22-2*b31*a32*a12*c21*b23+4*b31*a32*b12*c21*a23-2*b31*a32*a21*b23*c12-2*b31*a32*a21*c23*b12-2*b31*a32*a22*b21*c13+b31*a32*a22*c11*b23+b31*a32*a22*b11*c23+b31*a32*b21*c23*a12-2*b31*a32*c22*a21*b13+b31*a32*c22*b21*a13-2*b31*a32*b22*a11*c23-2*b31*b22*a23*c31*a12-2*c31*a22*b12*a21*b33+4*c31*a32*b23*a21*b12+c31*a32*b22*b21*a13-2*c31*a32*b22*a21*b13+c31*a32*b21*b13*a22-5*c31*a32*b12*b21*a23-2*c31*a32*b11*a22*b23+4*c31*a32*b22*a23*b11+4*c31*b32*a22*b23*a11-2*c31*b32*a11*b22*a23+c31*a32*b21*b23*a12+c31*b32*a22*a21*b13+c31*b32*a21*a13*b22+2*b32^2*a23*c21*a11-2*b31*a32*b22*c21*a13+4*b31*a32*b22*a21*c13-2*b31*a32*b22*c11*a23+b31*a32*c12*b21*a23+b31*a32*a22*c21*b13+4*b31*a32*c22*b23*a11-2*b31*a32*c22*a23*b11-2*b31*b21*a23*c32*a12+b31*a22*c22*a11*b33+b31*a22*b32*c11*a23-5*b31*a22*c32*a11*b23+b31*a22*b12*c31*a23+b31*a22*b21*c33*a12+b31*a22*a21*c33*b12+a32*b22*b21*a11*c33+a32*c33*b11*b21*a22-2*a32*a21*b12*c21*b33+b31*a22*a21*b13*c32+b31*a22*a12*c31*b23+b31*a22*b11*a33*c22+b31*a22*b21*a13*c32+b31*a22*b11*a23*c32+b31*a21*c12*b33*a22-2*b31*a21*c22*b33*a12+4*b31*a21*c22*a33*b12+4*b31*a21*a12*b23*c32-2*b31*a21*b12*a23*c32+b31*b32*a21*c23*a12+b31*b32*a21*a13*c22-2*b31*b32*a22*a21*c13-2*c31*a22*b21*b33*a12+4*c31*a22*b21*a33*b12-2*c31*b22*a11*b23*a32-2*c31*b22*a11*b33*a22-2*c31*b22*a21*a33*b12+4*c31*b22*a21*b33*a12-2*c31*b22*a12*b21*a33+b31*a22*c11*a33*b22+b31*b22*a11*c33*a22+4*b31*b22*a11*a23*c32+4*b31*b22*a12*c21*a33-2*b31*b22*a21*c33*a12-2*b31*b22*a21*a33*c12-2*b31*b22*a21*a13*c32+b31*b22*a22*c31*a13 , 
  -4*c31*a32*b11*c22*b23-c31*b12*b22*c21*a33-c31*b32*a22*c21*b13+2*c31*b32*c22*b23*a11+2*c31*b32*c22*a23*b11+2*c32*b22*c21*a11*b33+b21*c32^2*a11*b23-c32*b33*b21*c21*a12+2*b32*c12*b21*a21*c33-b32*c13*b21*a21*c32+2*b32*c11*a21*b23*c32-b32*c12*a21*c21*b33-b32*c21*a21*c33*b12-b32*c21*a21*b13*c32-b32*c21*a11*c33*b22-b32*c21*a11*b33*c22-b32*c21*a11*b23*c32-b32*c21*a12*b21*c33+2*b32*c21*a13*b21*c32-a13*c21^2*b32^2-a13*b31^2*c22^2-b31*c22*a22*c31*b13-b31*c22*a23*c31*b12-b31*c22*a11*c33*b22-b31*c11*a22*b33*c22+2*b31*c11*a22*c23*b32-4*b31*c11*a22*b23*c32-b31*c22*a11*b23*c32-b31*c22*a11*c23*b32-b31*c22*a12*b21*c33-b31*c22*a12*c31*b23+2*b31*c22*a13*b21*c32-4*b32*c22*a21*b11*c33-b31*c11*c22*a33*b22+2*b31*c11*a22*c33*b22-b31*c12*b21*a33*c22+2*b31*c12*b21*c23*a32+2*b31*c12*c21*a33*b22-4*b31*c12*c21*b23*a32+2*b31*c12*a22*b21*c33-4*b31*c12*a21*c33*b22-b31*c12*a21*b33*c22+2*b31*c12*a21*b23*c32+2*b31*c12*a21*c23*b32-b31*c13*b22*a22*c31-a13*c31^2*b22^2+2*b31*c12*a22*c21*b33-c31*b32*b12*c21*a23-c31*b32*a12*c21*b23-c31*b22*a12*c21*b33+2*c31*a22*b11*b33*c22-2*a21*b11*b23*c32^2+a32*c13*b21^2*c32-2*a32*b12*c21^2*b33-2*a32*c12*b21^2*c33+a32*b13*c21^2*b32-2*a31*c11*c33*b22^2+a31*b13*b31*c22^2+a31*c13*b22^2*c31-c32*b21*c21*a33*b12-c32*b21*a21*c33*b12-c32*b21*a21*b33*c12-b31*c13*a21*b32*c22+2*b31*c13*a21*c32*b22+2*b31*c13*a32*c21*b22-b31*c13*a32*b21*c22-4*b31*c21*a22*c33*b12+2*b31*c21*a22*b13*c32+2*b31*c12*a22*c31*b23-b31*c12*a23*b21*c32-b31*c12*a23*c21*b32-b31*c12*a23*c31*b22-b31*c13*a22*c21*b32-b31*c13*a22*b21*c32+2*b31*c21*a23*c32*b12-b31*c21*a12*c23*b32+2*b31*c21*a12*b23*c32+2*b31*c21*a12*c33*b22-b31*c21*a12*b33*c22-b31*c21*b12*a33*c22+2*a32*c11*b21*c23*b32-a32*c11*b23*c21*b32+2*a32*c11*b22*c21*b33+2*c31*a32*b23*c21*b12+2*c31*a32*b21*b23*c12-4*b32*c11*a22*b21*c33-b32*c11*a22*c21*b33-b32*c12*c21*b21*a33-4*c31*b32*a22*b11*c23+2*c31*b32*a22*c11*b23+2*c31*b32*a22*b21*c13-4*c31*b12*c22*a21*b33-c31*a32*b22*c21*b13-c31*a32*b21*b22*c13+2*a32*c11*b21*b22*c33-a32*c11*b21*b23*c32-4*a32*c11*b21*b33*c22+2*a32*c12*b21*c21*b33+2*b31*c22*a13*c31*b22+5*b31*c22*a21*c33*b12+2*b31*c21*a13*b32*c22-4*b31*c21*a13*c32*b22+2*b31*c21*a32*c23*b12-b31*c21*a32*b13*c22-a32*c13*b21*c21*b32+2*a32*c21*b11*b33*c22+2*a32*c21*b11*b23*c32-a32*c21*b11*c23*b32-4*a32*c21*b11*c33*b22+2*a32*c21*b21*c33*b12-a32*c21*b21*b13*c32+2*a32*c22*b21*b11*c33-2*a31*b11*b33*c22^2+5*c31*b22*a21*b33*c12+2*c31*b32*a21*c23*b12-4*c31*b32*a21*b23*c12+5*a31*c12*b23*c21*b32-a31*c22*b22*c31*b13-a31*c13*b22*b32*c21-a31*c13*b21*b22*c32+2*a31*c13*b21*b32*c22-a31*c21*b13*b32*c22+2*a31*c21*b22*b13*c32+2*a31*c12*b21*b33*c22-a31*c13*b22*b31*c22-4*a31*c21*b23*c32*b12+2*a31*c21*b22*c33*b12-a31*c21*b12*c23*b32+b22*a12*c31^2*b23+b22*a22*c31^2*b13+b22*b12*c31^2*a23-2*a22*b23*c31^2*b12+c31*c11*a33*b22^2+c31*c33*a11*b22^2+c11*a23*c21*b32^2+c13*c21*a21*b32^2-2*c11*a21*c23*b32^2+c21*a11*c23*b32^2+b32*a12*c21^2*b33+b32*b12*c21^2*a33+2*a31*c21*b12*b33*c22+2*a31*c22*b11*c33*b22-4*a31*c22*b21*c33*b12-a31*c22*b21*b13*c32+2*a31*c22*b23*c31*b12+2*a31*c22*b11*b23*c32+2*a31*c22*b11*c23*b32-a31*c22*b12*b31*c23-a31*c23*b22*b12*c31+5*a31*c23*b21*c32*b12-4*a31*c23*b22*b11*c32+2*c31*a22*b11*b23*c32-c31*b21*b12*a23*c32-c31*a22*b21*b13*c32-4*c31*a22*b21*b33*c12+2*c31*a22*b21*c33*b12+2*c31*b21*b12*a33*c22+2*b32*c11*a21*c33*b22+2*b32*c11*a21*b33*c22+2*b32*c11*b21*a33*c22-b32*c11*c21*a33*b22-c32*b11*b21*a33*c22+b31*a11*b33*c22^2+5*b32*c21*b11*c33*a22-b32*c21*b11*a33*c22+2*c32*a21*b11*b33*c22-b32*c21*b11*a23*c32+2*b32*c22*a11*b21*c33+2*b31*c23*c32*a11*b22-b31*c23*c32*b21*a12-4*b31*c23*a21*c32*b12+2*b31*c23*a22*c31*b12+2*b31*c23*a22*b11*c32-b31*c23*a12*c31*b22-b31*c22*a21*b13*c32-c31*b22*a21*c33*b12-b31*c22*b11*c33*a22-b31*c22*b11*a23*c32-b31*c22*b11*c23*a32-b32*c23*a11*b21*c32+5*b31*c11*a32*c22*b23-4*b31*c11*a32*b22*c23+b21*a21*b13*c32^2+c32*b21^2*a33*c12+c32*c33*b21^2*a12+c22*a12*b31^2*c23+c13*c22*a22*b31^2-2*c12*a22*b31^2*c23-c31*b22*a21*b13*c32-a32*c23*b21*b11*c32+2*a31*c12*b22*b31*c23-a31*c12*b23*b31*c22-a31*c12*b23*b22*c31-4*a31*c12*b22*c21*b33+2*a31*c12*b21*b22*c33-a31*c12*b21*b23*c32+2*a31*c11*b32*b22*c23-4*a31*c11*b23*b32*c22+2*a31*c11*b23*c32*b22+2*a31*c11*b22*b33*c22-4*a31*c12*b21*c23*b32-c31*b22*b21*c33*a12-c31*b22*c32*a11*b23-c31*b22*a32*c11*b23-c31*b22*c22*a11*b33-c31*b22*b11*a23*c32+2*c31*b22*b21*a13*c32-c31*b22*b11*a33*c22-c31*b22*b11*c33*a22-c31*b22*a22*c11*b33-b32*c11*a23*b21*c32+2*c31*a22*b12*c21*b33+b21*b11*a23*c32^2-b31*c11*a23*b32*c22+2*b31*c11*a23*c32*b22+2*b32*c23*a21*b11*c32-c32*c33*b11*b21*a22-c32*b22*b21*a11*c33-c32*b22*b21*c11*a33-4*c32*b22*a21*c11*b33+2*c32*b22*a21*b11*c33+2*c32*b22*c21*b11*a33+2*c31*b32*b22*c21*a13-c31*b32*b22*a11*c23-4*c31*b32*c22*b21*a13+2*c31*b32*c22*a21*b13+2*c31*b32*b21*c23*a12+c12*a23*b31^2*c22-b21^2*a13*c32^2-4*c32*b11*a22*c21*b33+5*c32*a22*b21*c11*b33-c32*b21*a11*b33*c22+2*c32*a21*b12*c21*b33-c31*b21*a12*b23*c32-c31*b21*b22*a33*c12+2*c31*b21*c22*b33*a12+2*c31*a21*b23*c32*b12+2*c31*b32*c12*b21*a23-c31*b32*b22*c11*a23-c31*b32*b22*a21*c13+b31*b11*a33*c22^2+2*c31*a32*b21*b13*c22-4*c31*a32*b21*c23*b12+5*c31*a32*b11*b22*c23 , 
  -a22^2*c31^2*b13-4*c31*a32*b22*a11*c23+2*c31*a32*c22*b21*a13-4*c31*a32*c22*a21*b13+2*c31*a32*b21*c23*a12-c31*a32*a22*b11*c23-c31*a32*a22*c11*b23-c31*a32*a22*b21*c13+2*c31*a32*a21*c23*b12+2*c31*a32*a21*b23*c12-c31*a32*b12*c21*a23-c31*a32*a12*c21*b23+2*c31*b22*a11*a33*c22+5*c31*a22*b21*a33*c12-c31*a22*b12*c21*a33+2*c31*b32*a23*c21*a12+2*c31*b32*a23*a21*c12-c31*b32*a22*c21*a13-c31*b32*a22*a21*c13+2*c31*b32*a21*a13*c22-4*c31*b32*a21*c23*a12-c31*a21*b12*a23*c32-c31*a21*a12*b23*c32+2*c31*a21*c22*a33*b12+2*c31*a21*c22*b33*a12-c31*a21*c12*b33*a22-c31*a22*b11*a23*c32-c31*a22*b21*a13*c32-c31*a22*b11*a33*c22+2*c31*a22*a21*b13*c32-c31*a22*a21*c33*b12-c31*a22*b21*c33*a12-c31*a22*c32*a11*b23-c31*a22*b32*c11*a23-c31*a22*c22*a11*b33+2*c31*b21*a23*c32*a12-c31*b22*a21*a13*c32-4*c31*b22*a21*a33*c12+2*c31*b22*a21*c33*a12+2*c31*b22*a12*c21*a33-b31*c21*a13*a32*c22-b31*c21*a12*a32*c23+2*b31*c21*a12*a33*c22-4*b31*c22*a21*c33*a12-b31*c22*a21*a13*c32-b31*c22*a22*c31*a13+2*b31*c22*a23*c31*a12+2*b31*c22*a11*c23*a32+5*b31*c23*a21*c32*a12-4*b31*c23*a22*a11*c32+2*a31*c12*a22*b31*c23-a31*c12*a22*c31*b23-b31*c23*a22*c31*a12+2*a31*c23*c32*a11*b22-4*a31*c23*c32*b21*a12-a31*c23*a21*c32*b12-a31*c23*a22*c31*b12+2*a31*c23*a22*b11*c32+2*a31*c23*a12*c31*b22+2*a31*c22*a21*b13*c32+2*a31*c22*a22*c31*b13+2*c31*b22*a11*a23*c32-c31*b22*a11*c33*a22-c31*a22*c11*a33*b22+2*a32*c11*a23*b21*c32-a32*c11*a23*c21*b32-4*a32*c11*a21*c33*b22+2*a32*c11*a21*b33*c22+2*a32*c11*b21*a33*c22-a32*c12*c21*b21*a33+2*a32*c12*b21*a21*c33-a32*c13*c21*a21*b32-a32*c13*b21*a21*c32-a32*c11*a21*b23*c32+2*a32*c11*a21*c23*b32-a32*c12*a21*c21*b33+5*c32*b22*a21*c11*a33-c32*b22*a21*a11*c33-c32*a22*a21*c11*b33-c32*a22*a21*b11*c33-4*c32*a22*b21*c11*a33+2*c32*a22*b21*a11*c33+2*a31*c12*a22*c21*b33+2*a31*c12*a23*b21*c32-4*a31*c12*a23*c21*b32-a31*c22*a23*c31*b12-a31*c22*a11*c33*b22-a31*c11*a22*b33*c22-4*a31*c11*a22*c23*b32+2*a31*c11*a22*b23*c32-a31*c22*a11*b23*c32-a31*c22*a11*c23*b32+5*a31*c22*a12*b21*c33-a31*c22*a12*b31*c23-a31*c22*a12*c31*b23-a31*c22*a13*b21*c32-a31*c22*b11*c33*a22-a31*c22*b11*a23*c32+2*c32*a22*c21*b11*a33+2*c32*a22*c21*a11*b33-c32*b12*a21*c21*a33-4*c32*a11*b22*c21*a33-c32*a11*c22*a21*b33+2*c32*b21*a12*c21*a33-c32*a21*b11*a33*c22-c32*a12*b21*a21*c33+2*c32*b21*a11*a33*c22-c32*a21*b21*a33*c12-c32*a21*c21*b33*a12+2*b32*c12*a21*c21*a33+2*b32*c21*a21*c33*a12-b13*c21^2*a32^2-a31*c22*b11*c23*a32+5*a31*c11*a23*b32*c22-4*a31*c11*a23*c32*b22-a31*c11*a32*c22*b23+2*a31*c11*a32*b22*c23-a31*c11*c22*a33*b22+2*a31*c11*a22*c33*b22-a31*c12*b21*a33*c22+2*a31*c12*b21*c23*a32+2*a31*c12*c21*a33*b22-a31*c12*c21*b23*a32-4*a31*c12*a22*b21*c33+a31*b11*a33*c22^2-b32*c21*a21*a13*c32-4*b32*c21*a11*c33*a22+2*b32*c21*a11*a33*c22+2*b32*c21*a11*a23*c32+2*b32*c22*a21*a11*c33-b32*c23*a21*a11*c32+2*b32*c11*a22*c21*a33+2*b32*c11*a22*a21*c33-b32*c11*a23*a21*c32-4*b32*c11*a21*a33*c22+b31*c13*c31*a22^2+c32^2*a23*a21*b11+c32^2*a21*b21*a13+2*a31*c12*a21*c33*b22-a31^2*b13*c22^2+a31*a11*b33*c22^2-2*b32*c12*a21^2*c33+b32*c13*a21^2*c32-2*b32*a12*c21^2*a33+a22*a12*c31^2*b23+a22*b12*c31^2*a23-2*b22*a23*c31^2*a12+b22*a22*c31^2*a13+c31*b11*c33*a22^2+c31*a22^2*c11*b33+c13*b21*c21*a32^2-2*c11*b21*c23*a32^2+c11*c21*b23*a32^2+c21*b11*c23*a32^2+a32*a12*c21^2*b33+a32*a13*c21^2*b32+a21*c32^2*a11*b23-2*b21*a11*a23*c32^2+c32*a21^2*b33*c12+c32*b12*a21^2*c33+2*a31*c12*a21*c23*b32-a31*c13*c22*a22*b31-a31*c13*b22*a22*c31-a32*c11*c21*a33*b22+2*a32*c11*a22*b21*c33-a32*c11*a22*c21*b33-a31*c12*a21*b33*c22-a31*c12*a21*b23*c32+c22*a31^2*c23*b12+c12*a31^2*c22*b23-2*c12*a31^2*b22*c23+c13*b22*c22*a31^2+2*b31*c21*a22*a12*c33+a31*a13*b31*c22^2+2*b31*c13*a21*a32*c22-4*b31*c21*a23*c32*a12+2*b31*c21*a22*a13*c32-a32*c23*a21*b11*c32+2*a32*c23*a11*b21*c32-4*c31*a12*b21*a33*c22-c31*a12*a22*c21*b33+5*c31*b32*a11*a22*c23-4*c31*b32*a11*c22*a23+2*c31*a32*c22*a23*b11+2*c31*a32*c22*b23*a11+2*c31*a32*a22*c21*b13-4*c31*a32*c12*b21*a23+2*c31*a32*b22*c11*a23+2*c31*a32*b22*a21*c13-c31*a32*b22*c21*a13-a32*c21*a21*c33*b12+2*a32*c21*a21*b13*c32+5*a32*c21*a11*c33*b22-a32*c21*a11*b33*c22-a32*c21*a11*b23*c32-a32*c21*a11*c23*b32-a32*c21*a12*b21*c33-a32*c21*a13*b21*c32-a32*c21*b11*c33*a22-a32*c21*b11*a33*c22-a32*c21*b11*a23*c32-4*a32*c22*a11*b21*c33+2*a32*c22*a21*b11*c33-a31*c12*a23*b31*c22+2*a31*c12*a23*c31*b22+2*a31*c13*a22*c21*b32+2*a31*c13*a22*b21*c32-a31*c13*a21*b32*c22-a31*c13*a21*c32*b22-a31*c13*a32*c21*b22-a31*c13*a32*b21*c22+2*a31*c21*a22*c33*b12-c32^2*a21^2*b13-4*a31*c21*a22*b13*c32+2*a31*c21*a23*c32*b12+2*a31*c21*a12*c23*b32+2*a31*c21*a12*b23*c32-4*a31*c21*a12*c33*b22-a31*c21*a12*b33*c22-a31*c21*b12*a33*c22-a31*c22*a13*c31*b22-a31*c22*a21*c33*b12-a31*c21*a13*b32*c22+2*a31*c21*a13*c32*b22-a31*c21*a32*c23*b12+2*a31*c21*a32*b13*c22+a32*b12*c21^2*a33-2*b31*c11*a22^2*c33-2*b31*a11*a33*c22^2+2*b31*c22*a11*c33*a22+2*b31*c22*a11*a23*c32+2*b31*c11*a22*a32*c23-4*b31*c11*a23*a32*c22+2*b31*c11*a23*a22*c32+2*b31*c11*a22*a33*c22-4*b31*c12*a21*c23*a32+5*b31*c12*a23*c21*a32-b31*c12*a23*c31*a22-4*b31*c12*a22*c21*a33+2*b31*c12*a22*a21*c33-b31*c12*a23*a21*c32+2*b31*c12*a21*a33*c22-b31*c13*a22*c21*a32-b31*c13*a22*a21*c32 , 
  -a22^2*c11*b33^2+2*b32*a13*a21*b33*c22-b32*a13*a23*b21*c32+2*b32*a13*a21*b23*c32+2*b32*b23*a11*a33*c22+2*b32*b23*a12*c21*a33-b32*a23*b12*c21*a33-b32*a23*b21*a33*c12-4*b32*b23*a21*c33*a12-b32*a23*a11*b23*c32+2*b32*a23*c11*b33*a22+2*b32*a23*c11*a33*b22-b32*a23*b11*c33*a22-b32*a23*b11*a33*c22-b32*c13*a21*a33*b22-b32*a23*a21*b33*c12-4*b32*b13*a21*a33*c22-b31*c13*a22*b23*a32-b31*c13*a22*a33*b22-b32*a23*a12*c21*b33-b32*a23*a11*c33*b22-b32*a23*a11*b33*c22-b31*a23*a32*b23*c12-b31*a23*c12*a33*b22+5*b32*a23*a12*b21*c33+2*b32*b13*a22*c21*a33+2*b31*b23*a22*a33*c12-b31*b23*a12*a32*c23+5*b31*c23*a12*a33*b22+2*a31*a13*b22*b33*c22-a31*b13*a22*b33*c22-4*a31*a13*b23*b32*c22+2*a31*a13*b23*c32*b22+2*a31*a13*b32*b22*c23-4*a31*b13*a22*c23*b32+2*a31*b13*a32*b22*c23-a31*b13*c22*a33*b22+2*a31*b13*a22*c33*b22-a31*b13*a32*c22*b23-4*a31*b13*a23*c32*b22+2*a31*b13*a22*b23*c32+5*a31*b13*a23*b32*c22-4*a31*b23*a22*c33*b12-c31*a23*b12*b33*a22-c31*a23*b23*a32*b12-c31*a23*b23*b32*a12+2*b31*a23*a22*c33*b12-c31*a13*b23*a32*b22-c31*a13*b22*b33*a22-c31*b13*a22*a33*b22-a32*a13*b21*b23*c32+2*a32*a13*b22*c21*b33-a32*b13*c21*a33*b22-4*b31*a13*a22*b23*c32-b31*a13*a22*b33*c22+2*b31*a13*a22*c23*b32-4*b31*a13*a32*b22*c23-b31*a13*c22*a33*b22+2*b31*a13*a22*c33*b22-b31*a13*a23*b32*c22+2*b31*a13*a23*c32*b22+2*b31*b13*a22*a33*c22+2*b31*b13*a23*a22*c32-b31*c13*a23*b32*a22+2*b31*c13*a23*a32*b22-c11*a33^2*b22^2-a31*b23*a22*b33*c12-a33*b22*a21*b33*c12+2*a31*a23*b23*c32*b12+2*a31*a23*b22*c33*b12+2*a31*a23*b22*b33*c12-a31*a23*b23*b32*c12-a31*c13*b22*a23*b32-a31*c13*b22*b33*a22+2*a31*c13*b23*b32*a22-a31*c13*b23*a32*b22-a33*b22*a12*c21*b33+2*a31*b23*a12*c23*b32+2*a31*b23*a12*b33*c22-a31*c23*b22*a33*b12-a31*a23*b12*c23*b32-a33*a22*b11*b33*c22-4*a31*c23*b22*b33*a12+5*a31*c23*b12*b33*a22-a31*b23*c12*a33*b22-a31*b23*a32*c23*b12+2*a31*b23*b12*a33*c22+b31*c13*b33*a22^2-c11*a23^2*b32^2-a32*b13*a21*b23*c32+2*a32*b13*a21*c23*b32-b32*c23*a11*b33*a22-4*b32*a13*a22*b21*c33-b32*a13*a22*c21*b33+a21*c12*b33^2*a22-c31*a13*b22*a23*b32+2*c31*b13*a23*a32*b22-c31*b13*a22*b23*a32-b32*a23*a21*c33*b12+2*b32*b13*a22*a21*c33-b32*b13*a23*a21*c32+2*b31*a23*a32*c23*b12-b31*a23*a12*c23*b32-b32*c13*a22*a21*b33+2*b32*c13*a22*b21*a33-c32*a13*b22*b21*a33-4*c32*a13*b22*a21*b33+5*c32*a13*b21*b33*a22+2*c32*b23*a21*b33*a12-4*c32*b23*a21*a33*b12-c32*b13*a22*a21*b33-4*c32*b13*a22*b21*a33+5*c32*b13*a21*a33*b22-c32*a23*b11*b33*a22-c32*a23*b11*a33*b22-4*c32*a23*b21*b33*a12+2*b32*a13*b21*a33*c22+2*b32*c23*a22*b11*a33+2*a32*a23*b11*c33*b22-4*a32*a23*b21*c33*b12-4*a32*a23*b22*c11*b33+2*a32*a23*b23*c11*b32-a33*b22*b21*c33*a12+2*b31*a23*a12*b23*c32-4*b31*a23*a12*c33*b22-b31*a23*a22*b33*c12-c31*b23*a22*b33*a12-c31*b13*a23*b32*a22+2*b32*b23*a21*a33*c12+2*b32*b23*a11*c33*a22-4*b32*c23*a12*b21*a33-b32*a13*c21*a33*b22-4*b32*b23*a22*c11*a33+2*b32*c23*a21*a33*b12+2*b32*c23*a21*b33*a12-b32*c23*a11*a33*b22+2*b32*a13*a21*c33*b22-a32*b23*b21*a33*c12+2*a32*c23*b21*b33*a12+2*a32*b23*c11*a33*b22-a32*b23*b12*c21*a33+2*a32*b23*c11*b33*a22-a32*b23*a11*c23*b32-a32*b23*a11*c33*b22-a32*b23*a12*c21*b33-a32*b23*a11*b33*c22-a32*b23*a12*b21*c33-a32*b23*b11*c33*a22-a32*b23*b11*a33*c22+2*a32*c23*b22*a11*b33+2*a32*a13*b21*c23*b32-a32*c23*b11*b33*a22-a32*c23*b11*a33*b22+2*a32*c23*b21*a33*b12-4*a32*c23*b12*a21*b33-4*a32*a13*b21*b33*c22+2*a32*b13*b21*a33*c22+2*a32*a13*b21*b22*c33-4*b31*b23*a12*a33*c22+2*b31*b23*a22*a12*c33+2*c31*b23*a22*a33*b12-c31*b23*a12*a33*b22+2*c31*a13*b23*b32*a22+2*a31*b23*a12*c33*b22-a33*b22*a21*c33*b12+2*b31*a23*a12*b33*c22+2*b31*a23*b12*a33*c22-a33*a22*b21*b33*c12+2*a33*a22*b21*c33*b12+2*a33*b12*c22*a21*b33-2*b31*b13*a22^2*c33+2*a32*a23*b11*b33*c22-a32*a23*b11*b23*c32-a32*a23*b11*c23*b32+2*a32*a23*b12*c21*b33-a32*c13*b21*a23*b32-a32*c13*b23*a21*b32-a32*b23*a21*b33*c12+5*a32*b23*a21*c33*b12+2*a32*a23*b21*b33*c12+b32*b11*a23^2*c32+c31*b12*a23^2*b32+c13*a21*a23*b32^2+c31*a12*b23^2*a32+c31*b13*b33*a22^2+c31*a13*a33*b22^2+a12*a22*c21*b33^2-2*a21*c22*b33^2*a12+a23*a11*c23*b32^2+a13*a23*c21*b32^2-2*a13*a21*c23*b32^2+2*c32*a23*b12*a21*b33+2*c32*a23*b22*a11*b33+2*c32*a23*b21*a33*b12+2*c32*b23*a22*b11*a33-c32*b23*a11*a33*b22+2*c32*b23*a12*b21*a33-c32*b23*a11*b33*a22+b22*b11*a33^2*c22-2*a31*a13*c33*b22^2-2*b21*b12*a33^2*c22+b21*b22*a33^2*c12+b12*b22*c21*a33^2+a31*c13*a33*b22^2+a31*a32*b23^2*c12-2*a31*a12*b23^2*c32+b33*b11*c33*a22^2+a33*c33*a11*b22^2+c13*b21*b23*a32^2+b23*b11*c23*a32^2-2*b13*b21*c23*a32^2+b13*c21*b23*a32^2+a32*a11*b23^2*c32+b31*a23^2*b32*c12-2*b31*a23^2*c32*b12+2*a33*b21*c22*b33*a12-b33*a22*a21*c33*b12-b33*a22*b21*c33*a12+2*b33*b22*a21*c33*a12-b33*b22*a11*c33*a22-b31*c23*a22*b33*a12-4*b31*c23*a22*a33*b12-a32*a13*b23*c21*b32-a32*b13*a23*c21*b32+2*a32*b13*a23*b21*c32+2*a32*b13*a21*b33*c22+2*a32*b13*a22*b21*c33-a32*b13*a22*c21*b33-4*a32*b13*a21*c33*b22-a32*c13*b21*b33*a22+2*a32*c13*b22*a21*b33-a32*c13*b22*b21*a33-c11*b23^2*a32^2+a22*c22*a11*b33^2+2*a33*b22*a22*c11*b33-a33*b22*b11*c33*a22-4*a31*a23*b12*b33*c22-a33*b22*c22*a11*b33-a33*a22*b12*c21*b33+2*c31*a23*b22*b33*a12-c31*a23*b22*a33*b12+5*b31*a13*a32*c22*b23+2*b31*b13*a22*a32*c23-4*b31*b13*a23*a32*c22 , 
  -2*b33*c21*a22*c33*b12+b33*c21*a12*c33*b22-2*b31*c13*a23*b32*c22+4*b31*c13*a23*c32*b22+4*b31*c13*a32*c22*b23-2*b31*c13*a32*b22*c23-2*b31*c13*c22*a33*b22-a13*c21*c23*b32^2-a23*c11*c23*b32^2-c31*a13*c33*b22^2+2*c31*c13*a33*b22^2+2*c31*a32*b23^2*c12-c31*a12*b23^2*c32-b22*a21*c33^2*b12-a31*b13*b33*c22^2+c31*a13*b32*b22*c23-5*c31*b13*a22*c23*b32-2*c31*a13*b23*b32*c22+b31*c13*a22*c33*b22+b31*a23*c12*c23*b32-5*b31*a23*c12*c33*b22+b31*a23*c12*b23*c32+b31*a23*c12*b33*c22+4*b31*a23*c22*c33*b12-2*b31*a23*c23*c32*b12+c32*b23*c11*a33*b22-5*c32*b23*b12*c21*a33+c32*b23*b21*a33*c12-2*c32*c23*b21*b33*a12+4*b32*a23*c12*b21*c33-a31*c12*b23^2*c32-a31*b12*c23^2*b32-a31*c13*c33*b22^2-a32*b11*c23^2*b32-b13*a21*b23*c32^2-a23*b11*b23*c32^2-a13*b21*b23*c32^2-b22*b21*c33^2*a12+2*a22*b21*c33^2*b12+2*b13*a23*b21*c32^2-b22*b11*c33^2*a22+a33*c22*b11*c33*b22-2*a33*c22*b21*c33*b12-2*b32*b13*c22*a21*c33+b32*b13*c23*a21*c32+4*b32*c13*b21*a33*c22-2*b32*c13*c21*a33*b22+a32*c13*b21*b22*c33+4*a32*c13*b22*c21*b33-2*a32*c13*b23*c21*b32+a32*c13*b21*b23*c32-5*a32*c13*b21*b33*c22+a32*c13*b21*c23*b32+a32*b13*c21*c23*b32+a31*c23*b22*c33*b12+a31*c23*b12*b33*c22-2*a31*b23*c22*c33*b12+a31*b23*c23*c32*b12-2*a31*c23*b22*b33*c12-2*b31*c23*a22*b33*c12-2*b31*b23*c22*c33*a12+b31*b23*c23*c32*a12-2*b31*c23*a22*c33*b12+a11*b23^2*c32^2+b31*a13*c22*b22*c33-2*b31*a13*c23*c32*b22-2*b31*b13*c22*a22*c33-2*b31*b13*c22*a23*c32-2*b31*b13*c22*c23*a32+c31*b13*a22*c33*b22-2*c31*b13*a32*c22*b23+4*c31*b13*a32*b22*c23-2*c31*b13*c22*a33*b22+4*c31*c13*b23*b32*a22-2*c31*c13*b23*a32*b22+a31*b13*c22*b23*c32+a31*b13*c22*c23*b32+a11*b33^2*c22^2-2*c31*c13*b22*a23*b32-2*c31*c13*b22*b33*a22+4*c31*a23*b22*b33*c12+4*c32*a23*b12*c21*b33+c32*a23*b11*b33*c22-2*c32*a23*b22*c11*b33+c32*a23*b11*c33*b22-2*c32*a23*b21*c33*b12-2*c32*a23*b21*b33*c12+c32*b23*a21*b33*c12-2*b33*c22*a11*c33*b22+b33*c22*a12*b21*c33+b33*c22*b11*c33*a22+b33*c11*a22*c33*b22-2*b33*c12*a22*b21*c33+b33*c12*a21*c33*b22+b32*c13*a21*c33*b22+b32*c13*a21*b33*c22+b32*c13*a21*b23*c32+b32*a13*c21*b23*c32+b32*a13*c21*b33*c22+b32*a13*c21*c33*b22-2*b32*c23*a11*c33*b22-2*b32*c23*a11*b33*c22+c31*a13*b23*c32*b22+c31*a13*b22*b33*c22+c31*b13*a22*b33*c22+c31*b13*a22*b23*c32+4*c31*b13*a23*b32*c22-2*c31*b13*a23*c32*b22+b32*c23*a12*b21*c33+b32*c23*a12*c21*b33+b32*c23*b11*c33*a22-2*b32*c13*a22*b21*c33+c33^2*a11*b22^2+c31*a23*b22*c33*b12-2*c31*b23*a22*c33*b12-2*c31*b23*a22*b33*c12+c31*b23*a12*c23*b32+c31*b23*a12*b33*c22+4*c31*b23*b12*a33*c22+c31*b23*a12*c33*b22+c32*b13*a21*c33*b22-2*c32*c13*b22*b21*a33-2*c32*c13*b22*a21*b33+4*c32*c13*b21*b33*a22+c32*b13*a21*b33*c22-2*b32*c13*a23*b21*c32-2*b32*b23*c11*c33*a22-2*b32*b23*c11*a33*c22+4*b32*b23*c12*c21*a33+b32*c23*b11*a33*c22+b32*c23*c11*b33*a22+b32*c23*c11*a33*b22-5*b32*c23*b21*a33*c12-2*c31*a23*b23*b32*c12+c31*a23*b23*c32*b12+b32*c23*b12*c21*a33-2*b32*a13*c22*b21*c33+b32*a13*c23*b21*c32-2*b32*b13*c21*a23*c32+4*b32*b13*c21*c33*a22-2*b32*b13*c21*a33*c22-2*c31*b23*c12*a33*b22-2*c31*b23*a32*c23*b12-2*c31*c23*b22*b33*a12+4*c31*c23*b12*b33*a22-2*c31*c23*b22*a33*b12+c31*a23*b12*c23*b32-5*c31*a23*b12*b33*c22+c32*b23*a21*c33*b12+c32*b23*b11*c33*a22+c32*b23*b11*a33*c22+c32*b23*a12*b21*c33+a32*c23*b11*c33*b22-2*a32*c23*b22*c11*b33-2*a32*c23*b21*c33*b12+a32*b23*c11*b33*c22-2*a32*b23*c22*b11*c33+a32*b23*c23*b11*c32+a32*b23*c11*c33*b22-2*a32*b23*c12*c21*b33-2*a32*b23*c12*b21*c33+a32*b23*c11*c23*b32+4*c32*c23*b21*a33*b12-2*c32*c23*b12*a21*b33-2*c32*c23*b11*b33*a22-2*c32*c23*b11*a33*b22+4*c32*c23*b22*a11*b33+b32*a23*c11*b23*c32+b32*a23*c11*b33*c22-2*b32*a23*c22*b11*c33+b32*a23*c23*b11*c32+b32*a23*c11*c33*b22-2*b32*a23*c12*c21*b33+4*a32*b23*c21*c33*b12+a32*c23*b11*b33*c22-2*a32*c23*b12*c21*b33-5*a32*b13*c21*c33*b22+a32*b13*c21*b23*c32+a32*b13*c21*b33*c22+4*a32*b13*c22*b21*c33-2*a32*b13*c23*b21*c32+a33*c12*b21*b33*c22+a33*c21*b22*c33*b12+a33*c21*b12*b33*c22+b31*a13*c22*c23*b32+4*b31*b23*c12*c33*a22-2*c32*a13*b22*c21*b33+c32*a13*b21*b22*c33+c32*a13*b21*b33*c22-2*c32*b13*b21*a33*c22+4*c32*b13*c21*a33*b22-2*b31*b23*c12*c23*a32-2*b31*b23*c12*a33*c22+b31*c13*a22*c23*b32-5*b31*c13*a22*b23*c32+c32*b23*a12*c21*b33-2*c32*b23*a11*b33*c22-2*c32*b23*a11*c33*b22+c32*b23*c11*b33*a22+4*b31*b13*c23*c32*a22+b31*c13*a22*b33*c22+4*b31*c23*c12*a33*b22+b31*c23*a12*c33*b22+b31*c23*a12*b33*c22-2*b31*c23*b12*a33*c22+b31*a13*c22*b23*c32+b33*c22*a21*c33*b12+a33*c11*b22*b33*c22-2*a33*c12*b22*c21*b33+a33*c12*b21*b22*c33-2*b32*a23*c21*c33*b12-2*b32*b23*c12*a21*c33-2*b32*b23*c21*c33*a12+4*b32*b23*c22*a11*c33-2*b32*b23*c23*a11*c32+b32*c23*a21*c33*b12+b32*c23*a21*b33*c12+a31*b23*c12*c33*b22+a31*b13*c22*b22*c33-2*a31*b13*c23*c32*b22+a31*c13*b23*c32*b22-b31*a12*c23^2*b32+2*b31*a32*c23^2*b12-a33*c11*c33*b22^2-a33*b11*b33*c22^2-a32*c11*b23^2*c32+2*c13*a23*c21*b32^2-c13*a21*c23*b32^2-c11*a22*b33^2*c22-c12*a21*b33^2*c22+2*c12*a22*c21*b33^2-c21*a12*b33^2*c22+2*b31*b13*a33*c22^2-b31*a13*b33*c22^2+a11*c23^2*b32^2-2*b32*c13*a22*c21*b33-2*c32*b13*a22*c21*b33-2*c32*b13*a22*b21*c33+4*a32*c23*b21*b33*c12-2*a31*c13*b23*b32*c22+a31*c13*b22*b33*c22+a31*c13*b32*b22*c23+a31*b23*c12*c23*b32+a31*b23*c12*b33*c22 , 
  -2*c32*a13*a21*b33*c22+b33*c12*a22*a21*c33+4*a31*a13*c23*c32*b22+a31*b13*c22*a23*c32+a32*c23*c11*b33*a22+a32*c23*c11*a33*b22-2*a32*c23*b11*c33*a22+a32*c23*a11*b33*c22+a32*c23*a12*b21*c33+a32*c23*a12*c21*b33+a32*a23*c11*c23*b32+a32*a13*c21*c23*b32-2*a32*a13*c21*b33*c22+a32*b23*c11*a33*c22-2*a32*b23*c12*c21*a33+a32*b23*c11*c33*a22-2*a32*c13*a21*c33*b22-2*a31*b23*c23*c32*a12+a31*b23*c12*c23*a32+b31*a13*c22*a22*c33+b31*a13*c22*c23*a32-2*b31*a13*c23*c32*a22+b31*c23*a22*a12*c33+b31*c23*a12*a33*c22-2*a31*c23*a12*c33*b22-2*a31*c23*a12*b33*c22+a31*c23*b12*a33*c22+a31*c23*a22*c33*b12-2*b31*c23*a22*a33*c12-2*b31*a23*c22*c33*a12+a31*b13*c22*a22*c33+a31*b13*c22*c23*a32-2*a31*a13*c22*c23*b32-2*a31*a13*c22*b22*c33-2*a31*a23*c22*c33*b12+a31*a23*c23*c32*b12+a31*a23*c12*b23*c32-2*a31*a23*c12*c23*b32-2*a31*a23*c12*b33*c22+c32*a23*a12*b21*c33-5*c32*a23*a12*c21*b33+c32*a23*a11*c33*b22+c32*a23*a11*b33*c22+a33*c11*a22*b33*c22+a33*c22*a11*c33*b22+a33*c22*a12*b21*c33-2*a33*c22*b11*c33*a22+a33*c11*a22*c33*b22-a31*b13*a33*c22^2-a31*a32*c23^2*b12+2*a31*a12*c23^2*b32-a23*a11*b23*c32^2-b32*c11*a23^2*c32-b33*c11*a22^2*c33-c31*b13*a22^2*c33+2*c31*a23^2*b32*c12-c31*a23^2*c32*b12+2*c31*c13*b33*a22^2+b11*a33^2*c22^2+b31*a23*c23*c32*a12+b31*c13*a22*a33*c22+b31*a23*c12*c33*a22+b31*a23*c12*c23*a32+b33*c21*a22*a12*c33+b31*a23*c12*a33*c22+b31*c13*a22*a32*c23-2*b31*c13*a23*a32*c22-2*b33*c22*a21*c33*a12+b33*c22*a11*c33*a22+c31*a13*b22*a23*c32+c31*a13*a22*c33*b22+4*c31*a13*a32*c22*b23-2*c31*a13*b32*c22*a23-2*c31*c13*a22*b23*a32+4*c31*c13*a23*a32*b22+c31*b13*a22*a33*c22-2*c31*b13*a23*a32*c22+c32*b23*a11*c33*a22+c32*b23*a11*a33*c22-2*c32*c13*a22*a21*b33-2*c32*c13*a22*b21*a33-2*c32*c23*a11*b33*a22+4*c32*c23*a21*b33*a12-2*c32*c23*a21*a33*b12-2*c32*c23*a11*a33*b22-2*c32*c23*a12*b21*a33+b32*a13*c21*a23*c32+c32*b13*a22*a21*c33-2*b32*a13*c23*a21*c32+c32*b13*a21*a33*c22+b32*a23*c23*a11*c32-2*b32*a23*c22*a11*c33+4*b32*a23*c21*c33*a12-2*b32*a23*c12*a21*c33+c32*a23*a21*c33*b12-2*b32*a23*c12*c21*a33+2*b22*a21*c33^2*a12-b23*c11*c23*a32^2-b13*c21*c23*a32^2+a32*c23*a11*c33*b22-2*a32*a23*c23*b11*c32-2*a32*a13*c21*b23*c32+c31*b13*a23*a22*c32+c31*a13*b22*a33*c22-2*c31*a13*a22*b23*c32-2*c31*a13*a22*b33*c22+c31*b13*a22*a32*c23+4*c31*a13*b32*a22*c23-5*c31*a13*a32*b22*c23+c31*b23*a12*a32*c23-5*c31*b23*a12*a33*c22+c31*a23*b12*a33*c22+4*c31*b23*a22*a33*c12+c31*a23*a32*c23*b12-2*c31*a23*a32*b23*c12-2*c31*a23*a12*c33*b22+4*c31*a23*a12*b33*c22-2*c31*a23*a12*c23*b32+c31*a23*a12*b23*c32-2*c31*a23*c12*a33*b22-2*c31*a23*a22*b33*c12+c31*a23*a22*c33*b12-2*c31*c13*a23*b32*a22-2*c31*c13*a22*a33*b22+c31*b23*a22*a12*c33-2*c31*c23*a22*b33*a12-2*c31*c23*a22*a33*b12+4*c31*c23*a12*a33*b22-a32*a11*c23^2*b32+2*c13*c21*b23*a32^2-c13*b21*c23*a32^2-a33*a11*b33*c22^2-c21*b12*a33^2*c22+2*c12*c21*a33^2*b22-c11*c22*a33^2*b22-c12*b21*a33^2*c22-b31*a12*a32*c23^2-b31*a13*a33*c22^2-b31*c13*a22^2*c33-b31*c12*a23^2*c32+b11*a23^2*c32^2+a33*c12*a21*b33*c22-2*a33*c12*a21*c33*b22+a33*c12*a22*b21*c33-2*a33*c12*a22*c21*b33+a33*c21*a22*c33*b12+a33*c22*a21*c33*b12+a33*c21*a12*b33*c22-2*a33*c21*a12*c33*b22-2*c32*a23*b11*a33*c22+c32*a23*c11*a33*b22-2*c32*a23*b11*c33*a22+c32*a23*c11*b33*a22-2*c32*b23*a21*a33*c12-2*c32*b23*a21*c33*a12+c32*a23*b21*a33*c12+c32*a23*b12*c21*a33-2*c32*b23*a22*c11*a33+4*c32*b23*a12*c21*a33+4*a32*a23*c12*c21*b33-2*a32*a23*c11*b33*c22-2*a32*a23*c11*c33*b22+a32*a23*c11*b23*c32+a32*c23*b12*c21*a33+a32*c23*b21*a33*c12+a32*c23*a21*c33*b12-5*a32*c23*a21*b33*c12+a32*b23*c23*a11*c32-2*a32*b23*c22*a11*c33+4*a32*b23*c12*a21*c33-2*a32*b23*c21*c33*a12+a32*c13*a21*c23*b32+4*a32*a23*c22*b11*c33-2*a32*a23*c21*c33*b12-2*a32*a23*c12*b21*c33+a32*a13*c23*b21*c32-2*a32*c23*b11*a33*c22-5*a31*b23*c12*c33*a22+b31*c13*a23*a22*c32+b31*a13*c22*a23*c32+b11*c23^2*a32^2+c32*a23*a21*b33*c12+b32*a23*c11*a33*c22+b32*a23*c11*c33*a22-5*a31*c13*b22*a23*c32+a31*c13*b22*a33*c22+4*a31*c13*a22*b23*c32+b11*c33^2*a22^2-5*b32*c13*a21*a33*c22+4*b32*c13*a22*c21*a33+b32*c13*a23*a21*c32+b32*c13*a22*a21*c33+4*c32*c13*a21*a33*b22+b32*a13*c21*a33*c22-5*b32*a13*c21*c33*a22+4*c32*c23*a22*b11*a33+c32*a13*b21*a33*c22-2*b32*c23*a22*c11*a33+b32*c23*a11*a33*c22-2*b32*c23*a12*c21*a33+b32*c23*a11*c33*a22+4*a31*a23*c12*c33*b22-2*a31*c13*a22*b33*c22+a31*c13*a32*b22*c23+4*a31*c13*b32*c22*a23-2*a31*c13*b32*a22*c23+a31*c13*a22*c33*b22-2*a31*c13*a32*c22*b23-2*a31*b13*c23*c32*a22-2*a31*a13*c22*b23*c32+4*a31*c23*a22*b33*c12-2*a31*c23*c12*a33*b22+a31*b23*c12*a33*c22+4*a31*b23*c22*c33*a12+4*a32*c13*a21*b33*c22-2*a32*c13*a21*b23*c32-2*a32*c13*a23*c21*b32+a32*c13*a23*b21*c32+4*a32*a13*c21*c33*b22-2*a32*a13*c22*b21*c33-2*a32*c13*c21*a33*b22+a32*c13*b21*a33*c22-2*a32*b13*c22*a21*c33+a32*b13*c23*a21*c32+a32*b13*c21*a23*c32+a32*b13*c21*c33*a22+a32*b13*c21*a33*c22+a32*c13*a22*b21*c33-2*a32*c13*a22*c21*b33-b13*a23*a21*c32^2+2*a13*a21*b23*c32^2-a13*a23*b21*c32^2+2*a31*a13*b33*c22^2-2*b32*c23*a21*c33*a12+4*b32*c23*a21*a33*c12+4*b32*a13*c22*a21*c33-2*c32*b13*a22*c21*a33+c32*a13*a22*b21*c33+4*c32*a13*a22*c21*b33-2*c32*a13*c21*a33*b22-2*c32*a13*a21*c33*b22-b22*a11*c33^2*a22-a22*a21*c33^2*b12-a22*b21*c33^2*a12 , 
  -a33*c33*b11*b21*a22-a33*b22*b21*a11*c33-a33*b22*a21*c11*b33-b32*a13*c21*b21*a33-b32*a13*a21*c21*b33+2*b32*a13*b21*a21*c33-4*c31*a13*b21*b33*a22+2*c31*a13*b21*a23*b32-4*c31*a13*b23*a21*b32+5*c31*a13*b22*a21*b33-4*c31*b13*a21*a33*b22+2*c31*b13*a21*b23*a32+2*c31*b13*a21*a23*b32-c31*b13*a22*a21*b33+5*c31*b13*a22*b21*a33-c31*b23*a21*b33*a12+2*c31*b23*a21*a33*b12-c31*a23*b12*a21*b33-4*c31*a23*b22*a11*b33+2*c31*a23*b11*b33*a22+2*c31*a23*b11*b23*a32-4*c31*b23*a22*b11*a33+2*c31*a23*b32*b23*a11+2*c31*b23*a11*a33*b22-c31*b23*a12*b21*a33+2*c31*b23*a11*b33*a22+2*c31*a23*b11*a33*b22+2*c31*a23*b21*b33*a12-a23^2*b31^2*c12+a22*a21*c11*b33^2-2*a22*c21*a11*b33^2+a11*c22*a21*b33^2+b33*b12*a21^2*c33-2*b13*a31^2*b22*c23+c13*b22*b23*a31^2+2*a32*b23*a11*c21*b33+2*a32*b23*b11*c21*a33-4*a32*c23*b21*a11*b33+2*a32*a23*b21*b11*c33+2*a32*a23*b21*c11*b33+2*a32*a13*b21*c21*b33-a32*b13*c21*b21*a33+2*a32*b13*b21*a21*c33-a32*b13*a21*c21*b33-a32*c13*b21*a21*b33-a32*b23*a21*c11*b33+a13*a23*b31^2*c22+a31*a11*b23^2*c32-4*b31*b13*a21*c23*a32+5*b31*b13*a23*c21*a32-b31*c13*a22*a21*b33-4*b31*b13*a22*c21*a33-b31*a23*a21*c33*b12+2*b31*b13*a22*a21*c33-b31*b13*a23*a21*c32+2*b31*c13*a21*b23*a32+2*b31*a23*a21*b33*c12-b31*b13*a23*c31*a22-b31*c13*a22*b21*a33+c13*a22*a23*b31^2-b31*c13*a21*a23*b32+2*b31*c13*a21*a33*b22+2*b31*b13*a21*a33*c22-b31*a23*a12*c31*b23-b31*a23*a11*c23*b32-b31*a23*a12*b21*c33-a33*b21*a21*c33*b12+2*a33*b21*a21*b33*c12-b31*a23*a12*c21*b33+5*b31*a23*a11*c33*b22-b31*a23*a11*b33*c22-b31*a23*a11*b23*c32-4*b31*b23*a21*a33*c12-4*b31*b23*a11*c33*a22+2*b31*b23*a11*a33*c22+2*b31*b23*a11*c23*a32-b31*a23*b12*c21*a33-4*c31*b13*a23*b21*a32+2*c31*a13*b21*b23*a32-c31*a13*b22*b21*a33-a21^2*b33^2*c12+2*b31*a23*b21*a33*c12+2*b31*b23*a21*c33*a12-b31*a23*b11*a33*c22-b31*a23*b11*c23*a32-b31*a23*c11*b33*a22-b31*a23*c11*a33*b22-b31*a23*c11*b23*a32-b31*a23*b11*c33*a22+2*b31*b23*a12*c21*a33+2*b31*b23*a22*c11*a33+2*b31*c23*a21*a33*b12-b31*c23*a21*b33*a12-4*b31*c23*a11*a33*b22-b31*c13*a23*b21*a32+2*b31*c23*a22*b11*a33-a33*a21*b11*b33*c22+2*b31*c23*a11*b33*a22-2*a13*a22*b31^2*c23+a32*c13*b21^2*a33-2*a32*a13*b21^2*c33-2*c31*a11*b23^2*a32-2*c31*b11*a23^2*b32+b32*c13*a21^2*b33+b11*b21*a33^2*c22+b22*b21*c11*a33^2-2*b22*c21*b11*a33^2+b21*c21*a33^2*b12+a33*c33*b21^2*a12-2*b32*b13*a21^2*c33+c32*b13*a21^2*b33+b31*c11*a23^2*b32+b31*b11*a23^2*c32+a21*c21*b33^2*a12+a23*a12*b31^2*c23+2*a31*b23*a21*b33*c12-a31*b23*a21*c33*b12+5*a31*b23*b11*c33*a22-a31*b23*b11*a33*c22-a31*b23*b11*c23*a32-a31*b23*b12*c21*a33+2*a31*b23*b21*a33*c12+2*a31*c23*b21*b33*a12-a31*b23*a11*c23*b32-a31*b23*a11*c33*b22-a31*b23*c11*b33*a22-a31*b23*c11*a33*b22+2*a31*c23*b22*a11*b33-a31*b23*a12*c21*b33-a31*b23*a11*b33*c22+5*a32*c23*b11*a21*b33-a32*b23*c11*b21*a33+2*a32*b23*a11*b21*c33+2*a31*c13*b21*b33*a22+2*a31*b13*a21*c33*b22-a31*c13*b23*b31*a22-a31*c13*b22*b21*a33-a31*c13*b22*a21*b33-a31*b13*c21*b23*a32-c32*b23*a21*a11*b33+2*c32*b23*a21*b11*a33+2*c32*a23*b21*a11*b33-c32*b23*a11*b21*a33-c32*b13*a21*b21*a33-c32*a23*b11*a21*b33-c32*a13*b21*a21*b33-a32*c23*b21*b11*a33-4*a32*a23*b11*c21*b33-4*a32*b23*a21*b11*c33+b31*a23^2*c31*b12-b31*c23*a12*b21*a33+2*b31*a13*c21*a33*b22-4*b31*a13*c21*b23*a32-4*b31*a13*a21*c33*b22-b31*a13*a21*b33*c22-b31*a13*a23*b21*c32-b31*a13*a23*c21*b32+2*b31*a13*a21*b23*c32+2*b31*a13*a21*c23*b32+2*b31*a13*a22*b21*c33+2*b31*a13*a22*c21*b33+2*b31*a13*a22*c31*b23-b31*a13*a23*c31*b22-b31*a13*b21*a33*c22+2*b31*a13*b21*c23*a32-a31*b23*a12*b31*c23-a31*b23*a12*b21*c33+b13*a31^2*c22*b23-b33*a12*b21*a21*c33+5*a31*a13*b23*c21*b32+a31*a12*c31*b23^2-a31^2*b23^2*c12+b23*a31^2*c23*b12-c31*a23*b21*a33*b12+2*a33*b11*a22*c21*b33-a33*a22*b21*c11*b33-a33*b21*a11*b33*c22+2*a33*b22*a21*b11*c33+2*a33*b22*c21*a11*b33+2*b32*b13*a21*c21*a33-a33*b33*b21*c21*a12+2*b32*a23*b11*c21*a33-b32*a23*c11*b21*a33-4*b32*a23*a11*b21*c33+2*b32*a23*a11*c21*b33+5*b32*c23*a11*b21*a33-b32*c23*a21*a11*b33-4*b32*c23*a21*b11*a33+2*b32*a23*a21*b11*c33-b21^2*a33^2*c12-b32*c13*a21*b21*a33-b32*a23*a21*c11*b33-4*b32*b23*a11*c21*a33+2*b32*b23*a21*a11*c33+2*b32*b23*a21*c11*a33-4*a31*b13*a23*c21*b32-a31*b13*a23*b31*c22-a31*b13*a22*c31*b23+2*a31*b13*a23*b21*c32+2*a31*b13*a22*c21*b33+2*a31*b13*a22*b31*c23-4*a31*b13*a22*b21*c33+2*b33*a22*b21*a11*c33-b33*b22*a21*a11*c33-b33*a22*a21*b11*c33+2*a31*b13*a21*c23*b32-a31*b13*a21*b33*c22-a31*b13*a21*b23*c32+2*a31*b13*a23*c31*b22+a31*c11*b23^2*a32-4*a31*a23*b21*b33*c12+2*a31*a23*b22*c11*b33-a31*a23*b23*c11*b32-4*a31*a23*b11*c33*b22+2*a31*a23*b21*c33*b12+2*a31*a23*b11*b33*c22-a31*a23*b11*b23*c32+2*a31*a23*b23*b31*c12-a31*a23*b23*c31*b12+2*a31*c13*b21*a23*b32-a31*a23*b12*b31*c23+2*a31*a23*b11*c23*b32+2*a31*a23*b12*c21*b33-a31*c13*b21*b23*a32-a31*c13*b22*b31*a23-a31*c13*b23*a21*b32+c32*a13*b21^2*a33-4*a31*a13*b21*c23*b32-a31*a13*b23*b22*c31-4*a31*a13*b22*c21*b33-a31*c23*b21*a33*b12-a31*c23*b12*a21*b33-4*a31*c23*b11*b33*a22+2*a31*c23*b11*a33*b22+2*a31*a13*b22*b31*c23-a31*a13*b23*b31*c22+2*a31*a13*b21*b22*c33-a31*a13*b21*b23*c32+2*a31*a13*b21*b33*c22-a31*b13*b21*a33*c22+2*a31*b13*b21*c23*a32+2*a31*b13*c21*a33*b22-c32*a23*b21*b11*a33-a33*a21*b12*c21*b33 , 
  b33*c21*b11*c33*a22+b32*a13*c21*b21*c33-2*b32*b13*c21*a21*c33+b31*c23*c11*b33*a22-5*b31*c23*c11*a33*b22+b33*c21*a21*c33*b12+b33*c21*a11*c33*b22-2*b33*c21*a12*b21*c33+b32*c13*a21*c21*b33-2*b32*c13*c21*b21*a33+b32*c13*b21*a21*c33+b32*a23*c11*c21*b33-5*b32*a23*c11*b21*c33+b33*c22*a11*b21*c33-2*b33*c22*a21*b11*c33-a23*b23*c31^2*b12-2*a33*c11*b21*b33*c22+a33*c12*b21*c21*b33+a33*c21*b11*b33*c22-2*b31*c13*c21*b23*a32+b31*c13*a22*b21*c33+b31*c13*a22*c21*b33-2*c31*c23*b22*a11*b33-2*c31*a13*b21*c23*b32+c31*a13*b22*c21*b33+c31*a13*b21*b22*c33+c31*a13*b21*b23*c32+4*b31*c13*c21*a33*b22+b31*c23*b21*a33*c12+b31*c23*b12*c21*a33+b31*a13*c22*b21*c33+b31*a13*c22*c31*b23+b31*a13*c23*c31*b22+b31*a13*c23*b21*c32+4*b31*b13*c21*a23*c32-2*b31*b13*c21*c33*a22+b31*b13*c21*c23*a32-2*b31*b13*c21*a33*c22-2*b31*a23*c11*b23*c32+b31*a23*c11*c23*b32-2*b31*a23*c11*b33*c22-2*b31*a23*c22*b11*c33+b31*a23*c23*b11*c32+b31*a23*c23*c31*b12+4*b31*a23*c11*c33*b22-2*b31*c13*a21*b33*c22+4*b31*c13*a21*b23*c32+b31*c13*a21*c23*b32+a12*b31^2*c23^2-c31*a11*b23^2*c32+c32*a23*b21*b11*c33+4*c32*a23*b21*c11*b33-2*c32*b23*c11*b21*a33+b31*a23*c12*c21*b33+b31*a23*c12*b21*c33+b31*a23*c12*c31*b23-2*c32*b13*c21*b21*a33+c32*b13*b21*a21*c33+c32*b13*a21*c21*b33-2*c32*c13*b21*a21*b33-2*c32*b23*a21*c11*b33-2*b33*c11*a21*c33*b22+b33*c11*a22*b21*c33+b33*c12*b21*a21*c33+4*b32*a23*c21*b11*c33-2*b32*b23*c11*c21*a33+4*b32*b23*c11*a21*c33-2*b32*b23*c21*a11*c33-2*b32*c23*a21*c11*b33-2*b32*c23*b11*c21*a33+c31*a13*b23*c21*b32-2*b31*a13*c21*b23*c32+b31*a13*c21*c23*b32-2*c31*c13*b21*b33*a22-2*b31*c13*a23*c21*b32-2*b31*c13*a23*c31*b22+a12*c31^2*b23^2+4*a31*c13*b21*b33*c22-2*a31*c13*b21*c23*b32-2*a31*b13*c21*c23*b32-2*b32*c23*a21*b11*c33+4*b32*c23*c11*b21*a33+b32*c23*a11*b21*c33+b32*c23*a11*c21*b33-2*b31*a23*c21*c33*b12-2*b31*b23*c12*a21*c33+4*b31*b23*c21*c33*a12-2*b31*b23*c22*a11*c33+b31*b23*c23*a11*c32-2*b31*b23*c23*c31*a12+b31*c23*a21*c33*b12+b31*c23*a21*b33*c12-2*b31*b13*c22*c31*a23+4*b31*b13*c22*a21*c33+b31*b13*c23*c31*a22-5*b31*b13*c23*a21*c32-2*b31*c13*b21*a33*c22+b31*c13*b21*c23*a32+c32*a13*b21*c21*b33+b31*c23*a11*c33*b22+b31*c23*a11*b33*c22-2*b31*c23*a12*b21*c33-2*b31*c23*a12*c21*b33+b31*c23*b11*c33*a22+b31*c13*a22*c31*b23-2*b31*c13*a23*b21*c32-2*b31*b23*c11*c33*a22+b31*b23*c11*c23*a32+4*b31*b23*c11*a33*c22-2*b31*b23*c12*c21*a33+b31*c23*b11*a33*c22+c33^2*b21^2*a12-2*c31*b13*a23*c21*b32-2*c31*b13*a23*b21*c32+c31*b13*a22*c21*b33+c31*b13*a22*b21*c33+4*c31*b13*a21*c23*b32-2*c31*b13*a21*b33*c22+c31*b13*a21*b23*c32-2*c31*b13*a21*c33*b22-2*c31*c13*b22*b21*a33+4*c31*c13*b22*a21*b33+c31*c13*b21*b23*a32-5*c31*c13*b23*a21*b32+2*b13*a23*c31^2*b22-2*c32*c23*b21*a11*b33+c32*b23*a11*b21*c33+a32*b23*c11*b21*c33+a32*b23*c11*c21*b33-2*a32*b23*c21*b11*c33+a32*c23*b21*b11*c33-2*a32*c23*b21*c11*b33+a32*c23*b11*c21*b33+a32*b13*c21*b21*c33+a32*c13*b21*c21*b33+c32*b23*a11*c21*b33+4*c32*b23*b11*c21*a33-2*c32*b23*a21*b11*c33+4*c32*c23*b11*a21*b33-2*c32*c23*b21*b11*a33-5*c32*a23*b11*c21*b33-a13*b23*b22*c31^2-2*b31*c13*a21*c33*b22+b31*a13*c21*b33*c22-2*b31*a13*c21*c33*b22-c31*c11*b23^2*a32+2*a31*c11*b23^2*c32-a31*c12*c31*b23^2+2*c13*a23*b31^2*c22-c13*a22*b31^2*c23-a13*c22*b31^2*c23-a23*c12*b31^2*c23-c33^2*b11*b21*a22-b22*b21*a11*c33^2+2*b22*a21*b11*c33^2-b21*a21*c33^2*b12-b32*a13*c21^2*b33+2*c32*c13*b21^2*a33-c32*a13*b21^2*c33-a33*b12*c21^2*b33-a33*c12*b21^2*c33+2*b32*b13*c21^2*a33-a32*c13*b21^2*c33-a32*b13*c21^2*b33-b31*b11*c23^2*a32+a31*b23*c23*c31*b12-2*a31*b23*c11*c33*b22+a31*b23*c12*c21*b33+a31*b23*c12*b31*c23+a31*b23*c12*b21*c33-2*a31*b23*c11*c23*b32-2*a31*b23*c21*c33*b12-2*a31*c23*b11*b33*c22+a31*c23*b12*c21*b33+4*a31*b13*c21*c33*b22-2*a31*b13*c21*b23*c32+a31*b13*c21*b33*c22-c12*a21*c21*b33^2-5*a31*b13*c22*b21*c33+a31*b13*c22*b31*c23+a31*b13*c22*c31*b23-2*a31*b13*c23*c31*b22+4*a31*b13*c23*b21*c32+a31*c13*b23*b22*c31+a31*c13*b21*b22*c33-5*a31*c13*b22*c21*b33+a31*c13*b22*b31*c23+4*a31*c13*b23*c21*b32-2*a31*c13*b23*b31*c22-2*a31*c13*b21*b23*c32-c11*a22*c21*b33^2-b13*a22*c31^2*b23-2*a31*c23*b11*c33*b22+a33*c11*b22*c21*b33+a33*c11*b21*b22*c33+4*c31*c13*b21*a23*b32-2*c31*a23*b11*c23*b32+c31*a23*b12*c21*b33+4*c31*a23*b11*b33*c22+c31*a23*b11*b23*c32-2*c31*a23*b22*c11*b33+c31*a23*b23*c11*b32-2*c31*a23*b11*c33*b22+c31*a23*b21*c33*b12+2*c11*a21*b33^2*c22-b31*a11*c23^2*b32-2*c31*a23*b21*b33*c12+c31*b23*a21*b33*c12+c31*b23*a21*c33*b12+c31*b23*b11*c33*a22-5*c31*b23*b11*a33*c22-2*c31*b23*a12*b21*c33-2*c31*b23*a12*c21*b33+c31*b23*a11*b33*c22-2*c31*a13*b21*b33*c22+4*c31*b13*b21*a33*c22-2*c31*b13*b21*c23*a32-2*c31*b13*c21*a33*b22+c31*b13*c21*b23*a32-c21*a11*b33^2*c22+2*a31*b11*c23^2*b32-a31*b12*b31*c23^2+a12*c21^2*b33^2+4*a31*c23*b22*c11*b33+a31*c23*b21*c33*b12-2*a31*c23*b21*b33*c12-2*a33*c21*b11*c33*b22+a33*c21*b21*c33*b12+a33*c22*b21*b11*c33+c31*b23*a11*c23*b32+c31*b23*a11*c33*b22+c31*b23*c11*b33*a22+c31*b23*c11*a33*b22+c31*b23*b11*c23*a32+c31*b23*b12*c21*a33+c31*b23*b21*a33*c12+4*c31*c23*b21*b33*a12-2*c31*c23*b21*a33*b12-2*c31*c23*b12*a21*b33-2*c31*c23*b11*b33*a22+4*c31*c23*b11*a33*b22-2*a31*b23*c11*b33*c22+4*a31*b23*c22*b11*c33-2*a31*b23*c23*b11*c32 , 
  a31*b13*c22*a21*c33-2*a31*c13*b21*a33*c22-2*a31*c13*a22*b21*c33+a31*c13*a23*c31*b22-2*a31*c13*a23*b31*c22-2*a31*c13*a22*c31*b23+b12*a21^2*c33^2+b12*c21^2*a33^2+a33*c21*a11*c33*b22-2*b32*a23*c21*a11*c33+b32*c23*a11*c21*a33-2*b31*a23*c11*a33*c22+b31*a23*c12*c21*a33-2*b31*c13*a21*c23*a32+4*b31*c13*a21*a33*c22-2*b31*a23*c11*c23*a32+b31*a13*c22*c31*a23+4*b31*a13*c23*a21*c32-c12*c21*b21*a33^2+2*c32*c13*a21^2*b33-2*b31*a13*c23*c31*a22+4*b31*a23*c22*a11*c33+b31*a23*c23*c31*a12-2*b31*a23*c23*a11*c32-2*c31*b23*a22*c11*a33+4*b31*c23*a22*c11*a33-2*b31*c23*a11*c33*a22+b31*c23*a12*c21*a33-2*b31*c23*a11*a33*c22-5*b31*a13*c22*a21*c33-2*b31*c23*a21*a33*c12+2*c11*b21*a33^2*c22-2*c31*c13*a22*a21*b33+4*c31*c13*a21*b23*a32+c31*a23*a21*b33*c12-2*c31*c23*a22*b11*a33-2*c31*c23*a11*a33*b22-2*c31*c23*a21*b33*a12+4*c31*c23*a11*b33*a22+4*c31*c23*a21*a33*b12+c31*b13*a22*a21*c33+c31*b13*a23*a21*c32-2*c31*a23*a21*c33*b12-2*c31*b13*a21*a33*c22+c31*a13*a23*c21*b32-c11*c21*a33^2*b22+a23^2*c31^2*b12-2*c32*c13*a21*b21*a33+4*c32*a23*a11*c21*b33+a31^2*c23^2*b12+c31*a13*a23*b21*c32-2*c31*a13*a22*c21*b33-2*c31*a13*a22*b21*c33-2*c31*a13*c21*b23*a32+c31*a13*c21*a33*b22+4*c31*a13*b21*c23*a32-2*c31*a13*b21*a33*c22+c31*b13*a23*c21*a32+c31*c13*a21*a23*b32+c31*b13*a22*c21*a33-2*c31*b13*a21*c23*a32-a22*a21*b11*c33^2+b32*a23*c11*c21*a33+b32*a23*c11*a21*c33+b32*c13*a21*c21*a33+b32*a13*c21*a21*c33+b32*c23*a21*a11*c33-2*b32*c23*a21*c11*a33+a33*c11*a21*c33*b22-2*a33*c11*a21*b33*c22+a31*c13*c21*a33*b22-2*a31*c13*c21*b23*a32+a31*b13*c23*c31*a22-2*c32*c23*a21*a11*b33-2*c32*c23*a21*b11*a33+4*c32*c23*a11*b21*a33+c32*a13*b21*a21*c33-2*c32*a13*c21*a21*b33+c32*a13*b21*c21*a33+c32*b13*a21*c21*a33-2*c32*a23*a21*c11*b33-2*c32*a23*c11*b21*a33-2*c32*a23*a11*b21*c33+c32*a23*a21*b11*c33+c32*a23*b11*c21*a33-5*c32*b23*a11*c21*a33+a33*c12*b21*a21*c33+4*c32*b23*a21*c11*a33+c32*b23*a21*a11*c33+a32*b23*c11*c21*a33+4*a32*b23*c21*a11*c33-2*a32*a23*c11*c21*b33-2*c31*b23*a11*c33*a22-2*c31*b23*a11*c23*a32-5*a32*b23*c11*a21*c33+a32*c13*b21*a21*c33-2*a32*a23*c21*b11*c33+4*a32*a23*c11*b21*c33+2*a32*a13*c21^2*b33-b33*c12*a21^2*c33+2*a22*b21*a11*c33^2-b23*c12*a31^2*c23-c32*b13*a21^2*c33+2*b31*a11*c23^2*a32-b13*c22*a31^2*c23+2*c13*a31^2*c22*b23-2*a32*c23*c11*b21*a33-2*a32*c23*a11*b21*c33-2*a32*c23*a11*c21*b33+4*a32*c23*a21*c11*b33+a32*c23*b11*c21*a33+a32*c23*a21*b11*c33-2*a32*c13*c21*a21*b33+a32*c13*b21*c21*a33+a32*b13*c21*a21*c33-2*a32*a13*c21*b21*c33-2*b33*c21*a11*c33*a22+b33*c21*a21*c33*a12+a31*c13*a22*b31*c23+4*a31*c13*a22*c21*b33-a31*b11*c23^2*a32-a31*a11*c23^2*b32-b13*a23*c31^2*a22+2*a13*a22*c31^2*b23-a13*a23*c31^2*b22+2*b31*c11*a23^2*c32-b31*c12*c31*a23^2-c31*c11*a23^2*b32-c31*b11*a23^2*c32-a12*b21*a21*c33^2-b22*a21*a11*c33^2+b31*c23*a21*c33*a12-5*c31*c13*a23*b21*a32+4*c31*c13*a22*b21*a33+4*c31*a13*a21*b33*c22+c31*a13*a21*c33*b22-2*c31*a13*a21*c23*b32-2*c31*a13*a21*b23*c32+a33*c21*b11*c33*a22-c21*b11*a33^2*c22-a33*a12*c21^2*b33+a31*c23*b11*a33*c22+a31*c23*a12*b21*c33+a31*c23*a11*b33*c22+a31*c23*b11*c33*a22+a31*c23*a11*c33*b22+a31*a23*c11*c23*b32+a31*c23*a12*c21*b33-2*a31*a23*c22*b11*c33+a31*a23*c23*b11*c32-2*a31*a23*c23*c31*b12-2*a31*a23*c12*c21*b33+4*b31*a13*c21*c33*a22-2*b31*a13*c21*c23*a32-2*b31*c13*a23*a21*c32+b31*c13*a23*c31*a22-5*b31*c13*a22*c21*a33-2*c31*b23*a21*a33*c12+4*c31*b23*a11*a33*c22+c31*b23*a12*c21*a33+b31*a23*c12*a21*c33-2*b31*a23*c21*c33*a12-2*b31*a23*c11*c33*a22-2*a31*b23*c11*a33*c22-2*a31*c13*a21*b33*c22+a31*c13*a21*c33*b22+4*a31*b23*c11*c33*a22+4*a31*c13*a23*b21*c32-2*a31*c13*a23*c21*b32-2*a31*c13*a21*b23*c32-2*a31*b13*c21*a23*c32+a31*b13*c22*c31*a23+a31*b13*c23*a21*c32+a31*c13*b21*c23*a32+b33*c22*a21*a11*c33+b33*c11*a22*a21*c33-2*a33*c21*a21*c33*b12+a33*c22*a21*b11*c33-2*a33*c22*a11*b21*c33-2*a33*c11*a22*b21*c33+a33*c11*a22*c21*b33+a33*c12*a21*c21*b33-5*c31*a23*a11*b33*c22+c31*a23*a11*c33*b22+c31*a23*b11*c23*a32+c31*a23*a11*c23*b32+c31*a23*a11*b23*c32+c31*a23*a12*c21*b33+c31*a23*a12*b21*c33+a33*c21*a11*b33*c22+c31*a23*b21*a33*c12+c31*b23*a21*c33*a12+4*b31*c13*a23*c21*a32+b31*c13*a22*a21*c33+b31*a13*c21*a33*c22-2*b31*a13*c21*a23*c32-a32*b13*c21^2*a33+c31*a23*b11*a33*c22+c31*a23*b11*c33*a22+c31*a23*c11*a33*b22+c31*a23*c11*b33*a22+a33*c21*a12*b21*c33+c31*a23*c11*b23*a32-2*c31*a23*b12*c21*a33-c13*a31^2*b22*c23-a23*a12*c31^2*b23-b32*a13*c21^2*a33-b32*c13*a21^2*c33-a31*a12*b31*c23^2+a31*c13*a21*c23*b32-2*a31*b23*c21*c33*a12+a31*b23*c12*a21*c33+a31*c23*a21*b33*c12-2*a31*c23*a21*c33*b12+a31*c23*b21*a33*c12-2*a31*b23*c22*a11*c33+a31*b23*c23*c31*a12+a31*b23*c23*a11*c32+a31*c23*c11*a33*b22-5*a31*c23*c11*b33*a22-2*c31*c13*a21*a33*b22-2*c31*c23*a12*b21*a33-2*a31*a23*c12*b21*c33+4*a31*a23*c21*c33*b12-2*a31*a23*c11*c33*b22+4*a31*a23*c11*b33*c22+a31*a23*c12*c31*b23+a31*a23*c12*b31*c23-2*a31*c23*b12*c21*a33-2*a31*a23*c11*b23*c32-5*a31*a13*c23*b21*c32+a31*a13*c23*c31*b22-2*a31*a13*c22*c31*b23+a31*a13*c22*b31*c23+4*a31*a13*c22*b21*c33-2*a31*a13*c21*c33*b22+a31*b13*c21*a33*c22+a31*b13*c21*c23*a32-2*a31*b13*c21*c33*a22-2*a31*a13*c21*b33*c22+a31*a13*c21*c23*b32+4*a31*a13*c21*b23*c32+a31*b23*c11*c23*a32+a31*b23*c12*c21*a33 , 
  -b31*c21*b33*a12^2-a13*b31^2*c22*a12-b31^2*a12*a22*c13-b31^2*c12*a12*a23+4*b32*a21*b11*a33*c12+b32*a21*a11*b33*c12-2*a32*b12*b21*c11*a33+a32*c32*b11*a11*b23-2*a32*b22*c11*a11*b33+a32*b32*c21*b11*a13+a32*b32*c11*a11*b23-2*c31*b21*a12*a33*b12-2*c31*a22*b12*b11*a33+4*c31*a22*b12*a11*b33-2*c31*b22*a12*a11*b33+4*c31*b22*a12*b11*a33+c31*a32*b11*b13*a22+4*c31*a32*b12*a13*b21-2*c31*a21*b12*b33*a12-2*c31*b21*a13*b32*a12-2*c31*a21*b13*a32*b12+a32*a21*b12*b11*c33-2*c31*a12*b11*b33*a22-5*c31*a32*b22*b11*a13+4*c31*a32*b22*a11*b13+c31*a32*b23*b11*a12+a32*b32*c21*a11*b13-2*c31*b12*a11*a33*b22-2*c31*a32*b21*a12*b13+4*c31*b32*a12*b13*a21-2*c31*b32*a21*b12*a13-2*c31*a32*b23*a11*b12+b31*a32*b11*a23*c12+b31*b32*a23*a11*c12+b31*b32*a23*c11*a12+b31*b32*a22*a11*c13+b31*b32*a21*a12*c13+4*b31*a11*c12*a33*b22+b31*a12*a21*b33*c12+b31*a12*b12*c31*a23-b32^2*a11*c11*a23-b32^2*a13*c21*a11-b32^2*a21*a11*c13+2*b32^2*a21*c11*a13-b12*c13*a31^2*b22-b12*c12*a31^2*b23+2*b13*a31^2*b22*c12-a31*b12^2*c31*a23+2*c32*b22*a11^2*b33+a32^2*b11^2*c23-2*b31*a32*b23*a11*c12+b31*a32*b21*a12*c13+b12^2*a31^2*c23+4*b31*a32*a11*c23*b12-2*b31*a22*b12*a11*c33-2*b31*a22*a11*b33*c12-2*a31*b22*a11*b33*c12-5*a31*b21*c32*b12*a13+a31*b22*c11*a33*b12+a31*b23*c32*a11*b12+a31*a21*b13*b12*c32+a31*a21*b12*b33*c12+a31*b21*b12*a12*c33+4*a31*b21*c32*a12*b13+a31*b31*a22*b12*c13+a31*b31*c12*b23*a12+a31*b12*b21*a33*c12+a31*b12*a12*c31*b23-5*a31*a22*b12*c11*b33+a31*b13*a32*c21*b12+a31*b31*c22*b12*a13-2*a31*b21*c12*b33*a12-2*b31*a32*b11*c23*a12+b31*a32*b23*c11*a12+b31*a12*c21*a33*b12+b31*a12*a21*c33*b12+b31*a32*b11*c13*a22-2*b31*a21*c12*a33*b12-2*b31*a11*b12*a33*c22+b31*a11*c22*b33*a12+b31*a12*b11*a33*c22+4*b31*a13*a32*c11*b22-2*b31*a13*b32*a21*c12+b31*a13*b32*c21*a12-2*b31*a13*a22*b11*c32-2*b31*a13*a22*c31*b12-2*b31*a13*a32*b21*c12+b31*a13*b32*a11*c22-2*b31*a13*a22*c11*b32-a31*a21*b12^2*c33-2*b32*a21*b11*c33*a12-2*a32*c11*b21*b33*a12+a31*b12*c21*b33*a12+a31*b12*c12*b31*a23-2*a31*a23*b32*b11*c12+a31*b12*a11*b33*c22+a31*a23*b11*b12*c32+2*c32*a22*b11^2*a33-a32^2*b11*c11*b23-a32^2*b13*c21*b11-a32^2*b21*b11*c13-b32*b22*a11^2*c33-b32*c22*a11^2*b33-b32*c32*a11^2*b23+2*a32^2*b21*c11*b13-b13*a31^2*c22*b12-a32*c32*b11^2*a23-a32*b11^2*c33*a22-a32*b11^2*a33*c22-2*c32*a22*b11*a11*b33-2*b31*a32*a11*c13*b22-2*b31*a32*b12*a21*c13-2*c32*b21*a12*a11*b33+c31*a32*b12*b11*a23+a31*b32*b12*c11*a23-2*a31*a32*c12*b13*b21+a31*a32*c11*b12*b23+a31*b32*b12*a21*c13-2*a31*b32*b23*c11*a12+a31*b32*b23*a11*c12-2*a31*b32*b21*a12*c13-2*a31*b32*b13*c21*a12-2*a31*b11*a12*c33*b22-2*a31*b11*b32*c13*a22-2*a31*a32*c11*b13*b22+a31*a32*c13*b12*b21+a31*b11*b12*a33*c22+a31*b11*b12*c33*a22-2*a31*b11*b22*a33*c12-2*a31*b11*b12*c23*a32-2*a31*b11*c22*b33*a12+4*a31*b11*a22*b33*c12-2*a31*b11*b32*a13*c22+a31*b11*a32*b23*c12+a31*b11*a32*c13*b22-2*a31*b31*b12*a12*c23+a31*b31*c13*b22*a12+a31*b31*c22*a12*b13+a31*b13*a22*c31*b12+4*a31*b11*b32*c23*a12-2*a31*b22*c31*a12*b13+a31*b22*b12*a11*c33+a31*b22*b12*c31*a13-2*a31*b31*c12*a13*b22-2*a31*b22*a11*b13*c32+4*a31*b22*c11*b33*a12+a32*a12*b21*b11*c33+a32*a12*b11*c21*b33+a32*b11*c22*a11*b33+b32^2*a11^2*c23+b31^2*a12^2*c23-2*c32*b22*a11*b11*a33-2*c32*a12*b21*b11*a33+4*c32*a21*b11*b33*a12-2*c32*b12*a21*a11*b33+4*c32*b21*a11*a33*b12-2*c32*a21*b12*b11*a33+b31*a32*b13*c21*a12+4*b31*a32*c12*b13*a21+b31*b21*a12*a33*c12-2*b31*a23*c32*a11*b12-5*b31*a21*c32*a12*b13+4*b31*a22*a11*b13*c32+b31*a22*c11*b33*a12+4*b31*a22*c11*a33*b12-5*b31*b22*a12*c11*a33+b31*a12*c32*a11*b23-5*b32*b21*a11*a33*c12+b32*b12*a11*c21*a33+b31*a13*a32*b11*c22-2*b31*a13*a32*c21*b12+4*b31*a13*a21*c32*b12+b31*a13*b21*c32*a12-2*b32*a21*c11*b33*a12+2*c31*b21*b33*a12^2+b31*b22*a12*a11*c33-2*b31*a32*b12*c11*a23+b31*a22*c31*a12*b13+b31*a23*c32*b11*a12+b31*a22*b11*c33*a12-2*b31*a22*b11*a33*c12+2*a13*b31^2*a22*c12+b32*a21*b12*a11*c33-2*b32*a21*c11*a33*b12+b32*b22*a11*c11*a33-2*b32*a22*c11*b11*a33+b32*a11*b11*a23*c32+b32*a13*b21*a11*c32-2*b32*a21*b11*a13*c32+b32*a21*a11*b13*c32-2*b32*a12*c21*b11*a33+b32*a12*c21*a11*b33+b32*a11*b11*c33*a22+b32*a11*b11*a33*c22+b32*a11*a22*c11*b33+4*b32*a12*b21*c11*a33+b32*a12*b21*a11*c33+2*c31*a21*a33*b12^2+c31*b32*a12*a11*b23+c31*b32*a11*a13*b22-2*c31*b32*a23*b11*a12+a32*b32*b21*a11*c13-5*c31*b32*a22*a11*b13+4*c31*b32*a22*b11*a13-2*a32*b32*b11*a11*c23-2*a32*b32*b21*c11*a13+c31*b32*a23*a11*b12+a32*b11*c33*a11*b22-b31*a12^2*c31*b23-2*b31*a13*b22*a11*c32+b31*a13*b22*c31*a12+4*a31*c32*b22*b11*a13-2*a31*c32*b11*b13*a22-2*a31*c32*a12*b11*b23+a31*b32*a11*c13*b22-2*a31*b32*b22*c11*a13+4*a31*b32*c12*a13*b21-2*a31*b32*a11*c23*b12+a31*b32*a11*b13*c22-2*a31*b32*c12*b13*a21+4*a31*b13*a22*c11*b32-2*a31*b13*b31*a22*c12+a31*b13*a32*b11*c22+a31*b32*a13*c21*b12-a31*c21*a33*b12^2-2*b31*b32*a12*a11*c23-2*b31*a32*a11*b13*c22-2*b31*a32*a22*c11*b13+a32*c11*b32*b11*a23+a32*c11*a22*b33*b11+a32*c11*b22*b11*a33+4*a32*b12*a21*c11*b33-2*a32*b12*b21*a11*c33+a32*b12*c21*b11*a33+a32*c12*b21*b11*a33-5*a32*a21*b11*b33*c12-2*a32*b12*c21*a11*b33+4*a32*c12*b21*a11*b33+a32*c32*b13*a21*b11-2*a32*c32*b21*a11*b13+a32*c32*b21*b11*a13+a32*b32*a21*b11*c13-2*a32*a21*c11*b32*b13-b31*b21*a12^2*c33 , 
  5*b32*c11*a12*b21*c33-b32*c11*a12*c21*b33-b32*c11*b21*a33*c12-b31*c12*a13*c31*b22-b31*c12*a21*c33*b12-b31*c12*a21*b13*c32-b12^2*c31^2*a23-4*b31*c13*a32*c21*b12+2*b31*c13*b32*a11*c22+2*b31*c13*b32*c21*a12-c31*b32*a13*c21*b12+2*c31*b32*b13*c21*a12-c31*b32*b23*c11*a12-c31*b32*b12*a21*c13-c31*a32*c11*b12*b23-4*c31*a32*c12*b13*b21+5*c31*a32*c13*b12*b21+2*c31*a32*c11*b13*b22+2*c31*b11*b32*c13*a22+2*c31*b11*a12*c33*b22+2*b31*c12*b11*a23*c32-b31*c12*b11*c23*a32-b31*c12*b21*c13*a32-b31*c12*b12*c21*a33+5*b31*c12*b13*c21*a32+2*b31*c13*a32*b11*c22-4*a31*c11*b22*b13*c32-a31*c11*b23*b32*c12+2*a31*c11*b23*c32*b12-b31*c11*a22*c13*b32+2*b31*c11*a22*b13*c32+2*b31*c11*a23*b32*c12-b31*c23*b12*a12*c31+2*b31*c22*c31*a12*b13-b31*c22*c31*b12*a13+b32*c11^2*a33*b22-2*a32*b22*c11^2*b33+a32*c23*b11^2*c32-2*a32*c22*b11^2*c33+a32*b23*c11^2*b32+c12*a13*b31^2*c22+c12*a22*b31^2*c13-2*a31*b21*b33*c12^2-c32*c11*b22*b11*a33-c32*c11*a22*b33*b11+2*c32*b12*b21*a11*c33+2*b31*c13*a12*c31*b22+2*b31*c21*b12*a12*c33-4*b31*c21*c32*a12*b13-b32*c11*a13*b21*c32-b32*c11*b11*c33*a22-b32*c11*b11*a33*c22+2*b32*c11*b11*a23*c32-4*b32*c12*a11*b21*c33+2*b32*c12*a11*c21*b33+2*b32*c12*a21*b11*c33+2*b32*c12*b11*c21*a33-b32*c13*a21*b11*c32+2*c31*b21*c32*a12*b13-c31*b21*b12*a12*c33-c31*a21*b12*b33*c12-c31*a21*b13*b12*c32-c32^2*b11^2*a23-c31*b23*c32*a11*b12-b32*c23*b11*a11*c32+2*a32*c11*b21*b13*c32-a32*c11*b21*c13*b32+2*a32*c12*b21*b11*c33-4*a32*c12*b11*c21*b33-c32*a12*b21*b11*c33-c31*b13*a32*c21*b12-c31*a22*b12*c11*b33-c31*b12*b21*a33*c12-c31*b12*c21*b33*a12+2*c31*b21*c12*b33*a12+2*b32*c13*a11*b21*c32+2*b32*c21*a11*c33*b12+a31*b23*b31*c12^2-4*c31*b32*b21*a12*c13+2*c31*b32*b23*a11*c12+2*b32*c21*a11*b13*c32-4*b32*c21*b11*c33*a12+5*c32*a12*b11*c21*b33-c32*b11*c22*a11*b33-b32*c21*b11*a13*c32+2*b32*c22*b11*a11*c33-a32*c11*b11*b23*c32-a32*c11*b11*c23*b32+2*a32*c11*b12*c21*b33-a32*c11*b13*c21*b32+2*a32*c11*b11*c33*b22-a32*c21*b13*b11*c32+2*a32*c21*b12*b11*c33+2*a32*c11*b11*b33*c22-4*a32*c11*b21*c33*b12+2*a32*c11*b21*b33*c12+a31*c23*b12^2*c31+c12*a12*b31^2*c23-2*c13*a12*b31^2*c22+b31*b21*a33*c12^2+2*b31*c21*c32*b12*a13-4*b31*c22*a11*c33*b12+2*b31*c22*a11*b13*c32+2*b31*c11*a22*c33*b12-b31*c11*a22*b33*c12-4*b31*c11*a23*c32*b12-b31*c11*a12*c23*b32+2*b31*c11*a12*b23*c32-b31*c11*a13*b32*c22+2*b31*c11*a13*c32*b22-b31*c11*c12*a33*b22+2*b31*c11*a32*c23*b12-b31*c11*a32*b23*c12-4*b31*c11*a32*b13*c22+5*a31*c13*b22*b11*c32-b31*c12*a11*b23*c32-b31*c12*a11*c23*b32-b31*c12*a12*b21*c33-b31*c12*a12*c21*b33-b31*c12*a12*c31*b23-b31*c12*a13*b21*c32-b31*c12*b11*c33*a22-b31*c12*b11*a33*c22-c31*c32*a12*b11*b23-c31*c32*b11*b13*a22-c31*c32*b22*b11*a13+2*c31*b13*a32*b11*c22-c31*b13*a22*c11*b32+2*c31*b32*c12*b13*a21-4*c31*b32*a11*b13*c22-c31*b32*a11*c23*b12+2*c31*b32*c12*a13*b21-c31*b32*b22*c11*a13+2*c31*b32*a11*c13*b22+2*c31*b32*b12*c11*a23+2*b31*c22*b11*c33*a12+2*b31*c23*c32*a11*b12-b31*c23*c32*b11*a12-a31*c11*b12*c23*b32-4*a31*c11*b12*b33*c22-a31*c12*b22*b31*c13+2*a31*c12*b22*c31*b13-a31*c12*b23*c31*b12+2*a31*c12*b11*b33*c22+2*c32*b12*b21*c11*a33-4*c32*c11*b21*b33*a12+2*c32*b12*a21*c11*b33-c32*b12*c21*b11*a33-4*c32*b12*c21*a11*b33-c32*a21*b11*b33*c12-c32*c12*b21*b11*a33+2*c32*c12*b21*a11*b33+2*c32*b22*c11*a11*b33+5*a31*c11*b13*b32*c22+2*a31*c11*b22*b33*c12+2*a31*c11*b22*c33*b12-a31*c11*b22*c13*b32+b31*a21*b33*c12^2-b31*c22*b11*a13*c32-a31*c12*b11*b23*c32+2*a31*c12*b21*b13*c32+2*a31*c21*b13*b12*c32+2*a31*c12*b21*c13*b32+2*a31*c13*b12*b31*c22-4*a31*c13*b21*c32*b12+5*c31*b12*a11*b33*c22-4*c31*a23*b32*b11*c12+2*c31*a23*b11*b12*c32+2*a31*c12*b11*c23*b32+2*a31*c12*b12*c21*b33-a31*c12*b12*b31*c23-4*a31*c12*b13*c21*b32-a31*c12*b13*b31*c22-4*a31*c12*b11*c33*b22+2*a31*c12*b21*c33*b12-4*b31*c13*c32*a11*b22+2*b31*c13*c32*b21*a12+2*b31*c13*a21*c32*b12-b31*c13*a22*c31*b12-c31*b11*b12*a33*c22-c31*b11*b12*c33*a22-4*c31*b11*c22*b33*a12-c31*b11*b12*c23*a32+2*c31*b11*b22*a33*c12+2*c31*b11*a22*b33*c12-4*c31*b11*a32*c13*b22-c31*b22*b12*a11*c33+2*c31*b22*c11*b33*a12+2*c31*b22*a11*b13*c32-4*c31*b22*a11*b33*c12-c31*b22*c11*a33*b12-c31*b21*c32*b12*a13-b32*c11*a21*c33*b12-b32*c11*a21*b33*c12-b32*c11*a21*b13*c32-4*a31*c13*b11*b32*c22-a31*c23*b11*b12*c32-a31*c22*b13*c31*b12-a31*c22*b13*b11*c32+2*a31*c22*b12*b11*c33+2*b31*c11*a32*c13*b22-4*b31*c11*a12*c33*b22+2*b31*c11*a12*b33*c22+2*b31*c11*b12*a33*c22-b31*c12*a13*c21*b32-b31*c12*a21*c13*b32-b31*c12*a22*c31*b13+2*b31*c12*a23*c31*b12+5*b31*c12*a11*c33*b22-b31*c12*a11*b33*c22-c32*b11*c33*a11*b22-a32*c13*b21*b11*c32+2*a32*c13*b11*c21*b32-c11^2*a23*b32^2-a23*b31^2*c12^2-2*a31*c21*b12^2*c33-c32*a21*b12*b11*c33-b32*c11*b12*c21*a33-b32*c11*a11*c33*b22-b32*c11*a11*b33*c22-b32*c11*a11*b23*c32+2*c31*b11*a32*b23*c12+2*c31*b11*b32*a13*c22+2*c31*b11*b32*c23*a12-b31*c13*a22*b11*c32-a31*c13*b22*b12*c31+2*a31*c13*b12*b32*c21+b13*a22*c31^2*b12+b22*b12*c31^2*a13-2*b22*c31^2*a12*b13+b12*a12*c31^2*b23+c32^2*b21*b11*a13-2*c32^2*b21*a11*b13+c32^2*b13*a21*b11+c32^2*b11*a11*b23+c32*b11^2*c33*a22+c32*b11^2*a33*c22+c31*c21*a33*b12^2+c11*a13*c21*b32^2+c11*a21*c13*b32^2+c11*a11*c23*b32^2-2*c13*a11*c21*b32^2+b32*c11^2*b33*a22+c31*a21*b12^2*c33 , 
  2*c31*a32*b11*c13*a22-c31*a12*a21*c33*b12-c31*a12*c21*a33*b12-a31*c12*b13*c21*a32+2*a31*c13*a12*b31*c22+2*a31*c13*a32*b11*c22+2*a31*c13*a32*c21*b12+2*a31*c13*b32*a11*c22-4*a31*c13*b32*c21*a12-a31*c13*c32*a11*b22+2*a31*c13*c32*b21*a12+2*a31*c13*a21*c32*b12+2*a31*c13*a22*c31*b12+2*a31*c22*b11*a13*c32-a31*c23*b12*a12*c31-a31*c22*c31*a12*b13+2*a31*c23*c32*b11*a12-4*a31*c13*a22*b11*c32-a31*c13*a12*c31*b22+2*a31*c21*b12*a12*c33-2*c13*b11*c21*a32^2-4*a31*c11*a13*b32*c22+2*a31*c11*a13*c32*b22-a31*c11*c12*a33*b22-a31*c11*a32*c23*b12-a31*c11*a32*c13*b22+2*a31*c11*a12*c33*b22+2*a31*c11*a12*b33*c22+2*a31*c11*b12*a33*c22+5*a31*c12*a13*c21*b32-a31*c12*a13*b31*c22-a32*c11*a13*c21*b32+5*a32*c11*a21*c33*b12-a32*c11*a21*b33*c12-a32*c11*a21*b13*c32-c31*a13*b21*c32*a12+2*c31*a13*a21*c32*b12+2*c31*a13*a32*c21*b12-4*c31*a13*a32*b11*c22-c31*a13*b22*a11*c32+a13*b21*a11*c32^2+a11*b11*a23*c32^2-c32*b21*a11*a33*c12-c32^2*a11^2*b23+2*b31*c22*a12*a11*c33-b31*c23*a12*a11*c32+2*b31*c11*a23*c32*a12-c31*a32*a22*c11*b13+2*c31*a32*a11*b13*c22-c31*b32*a12*a11*c23+5*c31*b32*a21*a12*c13-4*c31*b32*a22*a11*c13-c31*b32*a23*c11*a12+2*c31*b32*a23*a11*c12+2*c31*a32*b11*a23*c12+2*c31*a32*b23*c11*a12-c31*a32*b11*c23*a12+2*c31*a32*a11*c23*b12+2*c31*a32*c12*b13*a21-c31*a32*b13*c21*a12-c31*a32*b21*a12*c13+2*a31*c11*a32*b23*c12-a31*c11*a32*b13*c22-a31*c12*a22*c31*b13-a31*c12*a23*c31*b12-a31*c12*a11*c33*b22-a31*c12*a11*b33*c22+2*a31*c12*a11*b23*c32-a31*c12*a11*c23*b32-a31*c12*a12*b21*c33-a31*c12*a12*c21*b33-a31*c12*a12*b31*c23+2*a31*c12*a12*c31*b23-a31*c12*a13*b21*c32+5*a31*c12*b11*c33*a22-a31*c12*b11*a33*c22-a31*c12*b11*a23*c32-a31*c12*b11*c23*a32-a31*c12*b21*c13*a32-a31*c12*b12*c21*a33-a31^2*b23*c12^2+2*b31*c12*a21*a13*c32+2*b31*c12*a21*c13*a32+2*b31*c12*a22*c31*a13-a32*c11*a21*c13*b32-a32*c11*a13*b21*c32-a32*c11*b11*c33*a22-a32*c11*b11*a33*c22-a32*c11*b11*a23*c32-a32*c11*a11*c33*b22-a32*c11*a11*b33*c22+a22*c31^2*a12*b13+a12*b12*c31^2*a23-2*a13*a22*c31^2*b12+a13*b22*c31^2*a12+c31*b21*a12^2*c33+c31*c21*b33*a12^2+c11*b11*c23*a32^2+c11*b21*c13*a32^2-4*c31*a32*b23*a11*c12-4*c31*a32*b12*a21*c13+2*c31*a32*a11*c13*b22-c31*a32*b12*c11*a23-c31*b22*a12*a11*c33+2*c31*a22*a11*b33*c12+2*c31*a22*b12*a11*c33-c31*a23*c32*b11*a12-c31*a23*c32*a11*b12-c31*b21*a12*a33*c12+2*c31*a22*c11*a33*b12-c31*a22*c11*b33*a12-c31*a22*a11*b13*c32-c31*a21*c32*a12*b13-a31*c12*a13*c31*b22-a31*c12*a21*c33*b12-a31*c12*a21*b13*c32-4*c31*a22*b11*a33*c12-c31*a22*b11*c33*a12+2*a31*c21*c32*a12*b13-4*a31*c21*c32*b12*a13+2*a31*c22*a11*c33*b12-a31*c22*a11*b13*c32-4*a31*c11*a22*c33*b12-a31*c11*a22*b33*c12+2*a31*c11*a22*c13*b32+2*a31*c11*a22*b13*c32-a31*c11*a23*b32*c12+2*a31*c11*a23*c32*b12+2*a31*c11*a12*c23*b32-4*a31*c11*a12*b23*c32-a32*c11*a12*c21*b33-a32*c11*b21*a33*c12-a32*c11*b12*c21*a33-4*b32*c11*a21*c33*a12+2*b32*c11*a21*a33*c12+2*b32*c11*a21*a13*c32+2*b32*c11*a11*c33*a22+2*b32*c11*a11*a33*c22-b32*c11*a11*a23*c32+2*b32*c11*a12*c21*a33-4*b32*c12*a11*c21*a33+2*b32*c12*a21*a11*c33-b32*c13*a21*a11*c32-b32*c21*a13*a11*c32+2*b32*c21*a12*a11*c33-c31*b22*a12*c11*a33+2*c31*a21*c12*a33*b12+2*a32*c11*a11*b23*c32-a32*c11*a11*c23*b32-a32*c11*a12*b21*c33+2*c31*a12*c32*a11*b23-2*b31*a21*a33*c12^2+c12*a31^2*c23*b12+c12*a31^2*b13*c22+c12*a31^2*c13*b22-2*c13*b12*a31^2*c22+a31*b21*a33*c12^2+a31*a23*b31*c12^2+a31*a21*b33*c12^2+2*a31*c22*c31*b12*a13-4*a31*c22*b11*c33*a12-a31*c23*c32*a11*b12-2*b32*c22*a11^2*c33-2*b32*a22*c11^2*a33-2*a21*b11*a13*c32^2+a21*a11*b13*c32^2-b31*c11*a12*a32*c23-4*b31*c11*a12*a33*c22+2*b31*c12*a21*c33*a12+c11*b13*c21*a32^2+a32*c11^2*b33*a22+a32*c11^2*a23*b32+a32*c11^2*a33*b22-c31*a12*a21*b33*c12+2*c31*a11*c12*a33*b22-c31*a11*c22*b33*a12-4*c31*a11*b12*a33*c22-c31*a13*a32*c11*b22+5*c31*a12*b11*a33*c22-c31*a13*b32*c21*a12-4*c31*a13*b32*a21*c12+2*c31*a13*b32*a11*c22+2*c31*a13*a32*b21*c12+2*c31*a13*a22*b11*c32+2*c31*a13*a22*c11*b32+5*c32*b12*a11*c21*a33-c32*b22*a11*c11*a33-4*c32*a21*c11*a33*b12+2*b31*c11*a22*a33*c12-4*b31*c11*a22*a13*c32-b31*c11*a23*a32*c12+5*b31*c11*a13*a32*c22-b31*c11*a22*a32*c13+2*b31*c11*a22*a12*c33-b31*c12*a23*c31*a12-4*b31*c12*a11*c33*a22+2*b31*c12*a11*a33*c22-c11^2*b23*a32^2+c32*b22*a11^2*c33+c32*c22*a11^2*b33+b31*c23*c31*a12^2-2*b31*c21*a12^2*c33+2*a32*c12*a11*b21*c33+2*a32*c12*a11*c21*b33-4*a32*c12*a21*b11*c33+2*a32*c12*b11*c21*a33+2*a32*c13*a21*b11*c32-a32*c23*b11*a11*c32+2*a32*c13*a11*c21*b32-a32*c13*a11*b21*c32-4*a32*c21*a11*c33*b12-a32*c21*a11*b13*c32+2*a32*c21*b11*c33*a12+b32*c23*a11^2*c32+2*a32*c21*b11*a13*c32+2*a32*c22*b11*a11*c33+2*c32*a21*c11*b33*a12-c32*a21*b12*a11*c33-c32*a21*a11*b33*c12+2*c32*a21*b11*c33*a12+2*c32*a21*b11*a33*c12+2*c32*a12*b21*c11*a33-c32*a12*b21*a11*c33-c32*a11*a22*c11*b33-c32*a11*b11*c33*a22-c32*a11*b11*a33*c22-4*c32*a12*c21*b11*a33-c32*a12*c21*a11*b33+2*c32*a22*c11*b11*a33-a31*c12*a21*c13*b32-a31*c12*a22*b31*c13-b31*c12*a11*a23*c32+2*b31*c12*a11*c23*a32+2*b31*c12*a12*c21*a33-4*b31*c12*a13*c21*a32-4*b31*c13*a11*a32*c22-4*b31*c13*a21*c32*a12+5*b31*c13*a22*a11*c32-b31*c13*a22*c31*a12+2*b31*c13*a32*c21*a12+2*b31*c21*a13*a12*c32-b31*c22*a13*c31*a12-b31*c22*a13*a11*c32-a12^2*c31^2*b23 , 
 -a31*a13*b22*c13*b32+2*a31*b13*c12*a33*b22-a31*b13*a32*c23*b12-a31*b13*a32*b23*c12+2*a32*c13*b11*a23*b32+2*a32*a23*b12*c11*b33+2*a32*a23*b12*b11*c33+2*a32*c13*b11*b33*a22+2*a32*c13*b11*a33*b22-b31*a13*a12*c23*b32+2*b31*a13*a12*b23*c32+2*b31*a13*c12*a33*b22-c32*a13*b21*a33*b12+2*c32*b13*a22*b11*a33-4*a32*a23*b11*b33*c12-4*a32*b23*a11*c33*b12+2*a32*b23*a11*b33*c12-a33*a22*b12*c11*b33+2*a33*b11*a22*b33*c12+2*a33*b11*a12*c33*b22-a33*b11*b12*c33*a22-a33*b11*c22*b33*a12-a33*b22*b12*a11*c33-a33*b22*c11*b33*a12+2*a33*b22*a11*b33*c12-a33*a21*b12*b33*c12-b31*b13*a12*a32*c23-4*b31*c13*a23*a32*b12-b31*c13*a22*b33*a12+2*b31*b23*a12*a33*c12-4*b31*c13*a12*a33*b22+2*b31*a23*b12*a12*c33-b31*c23*a12*a33*b12+2*c32*a13*b12*a21*b33+2*c32*a13*b22*a11*b33-c32*a13*b21*b33*a12+2*c32*b13*a12*b21*a33-c32*b13*a21*b33*a12+5*b31*c13*a22*a33*b12+2*b31*b13*a12*a33*c22+2*b31*c13*a23*b32*a12-c32*b13*a21*a33*b12-4*c32*b13*a11*a33*b22+2*c32*a13*b11*a33*b22-4*c32*a13*b11*b33*a22-c32*b23*a12*a11*b33+5*c32*b23*a11*a33*b12-4*c32*a23*b12*a11*b33-c32*a23*b12*b11*a33-4*c32*b23*a12*b11*a33-a33*b21*b12*a12*c33-a32*b13*b11*a33*c22+5*a32*b13*a11*c33*b22+2*a32*a13*b11*b33*c22+c31*a23*a33*b12^2+c31*b23*b33*a12^2+c31*b22*a13^2*b32+a13*a21*c13*b32^2+2*c32*b13*a11*b33*a22+5*c32*a23*b11*b33*a12+2*c31*a13*b23*a32*b12-c31*a13*b23*b32*a12+2*c31*a13*b12*b33*a22-c31*a13*b12*a23*b32-c31*b13*a23*a32*b12-b32*c23*a11*a33*b12+2*b32*b23*a12*a11*c33-4*b32*b23*a11*a33*c12+2*b32*b23*a12*c11*a33-a31*a13*b12*c23*b32+2*a31*a13*b12*b33*c22-4*a31*a13*b22*b33*c12-4*b32*a23*b11*c33*a12-b32*a23*c11*b33*a12-b32*a23*c11*a33*b12-a31*a13*b13*b32*c22+2*a31*a13*b22*c33*b12-2*c13*a11*a23*b32^2-2*a31*a23*b12^2*c33+a31*c23*a33*b12^2-2*a22*a11*b33^2*c12+b11*b12*a33^2*c22-2*b11*b22*a33^2*c12+b12*b21*a33^2*c12+a33*a21*b12^2*c33+b33*b21*a12^2*c33+2*b32*a13*b12*c21*a33+2*a32*a13*b11*b23*c32-a32*a13*b11*c23*b32-a32*b13*c11*b33*a22-c21*b33^2*a12^2-c31*b13*a22*b33*a12-c31*a13*b22*a33*b12-c31*a13*b22*b13*a32-c31*a23*b12*b33*a12+2*c31*b13*a23*b32*a12-c31*a13*b13*b32*a22-c31*a13*b22*b33*a12-c31*b23*a12*a33*b12-c31*b13*a22*a33*b12-c31*b13*a12*b23*a32+2*c31*b13*a12*a33*b22+a13*a11*c23*b32^2+a13*c11*a23*b32^2-a13^2*c21*b32^2-c21*a33^2*b12^2+2*a33*b12*c21*b33*a12-b13^2*c21*a32^2+b32*a13^2*b21*c32+a31*a32*b13^2*c22-2*a31*a22*b13^2*c32+2*b33*a22*b12*a11*c33-b33*a22*b11*c33*a12-a33*b12*a11*b33*c22-b33*a12*a21*c33*b12-b32*a13*a11*b23*c32-b32*a13*a12*b21*c33+2*b32*a13*a12*c21*b33-b32*a13*a21*c33*b12-b32*a13*a11*c33*b22-b32*a13*a11*b33*c22-b32*a13*a21*b33*c12-b32*a13*a21*b13*c32-b33*b22*a12*a11*c33-a33*b21*c12*b33*a12+2*a31*b13*a23*c32*b12+2*a31*b13*a12*c23*b32+2*a31*b13*a12*b23*c32-4*a31*c13*b23*b32*a12+2*a31*c13*b12*a23*b32+5*a31*c13*b22*b33*a12-a31*c23*b12*b33*a12+2*a31*b23*b12*a12*c33-a31*b23*c12*a33*b12-a31*b23*c12*b33*a12-a31*c13*b22*a33*b12-4*a31*c13*b12*b33*a22-b32*a13*b11*a33*c22-b32*a13*b11*a23*c32+5*b32*a13*b11*c33*a22-a31*b13*a12*b33*c22-a31*b13*b12*a33*c22+2*a31*c13*b23*a32*b12-4*a31*b13*a23*b32*c12-a31*b13*a32*c13*b22-4*a31*b13*a12*c33*b22+2*a31*b13*a22*c33*b12+2*a31*b13*a22*b33*c12+2*a31*b13*a22*c13*b32-b32*a13*c11*b33*a22-b32*a13*c11*a33*b22+2*b32*c13*a12*b21*a33+2*b32*b13*a21*a33*c12+2*b32*c13*a11*b33*a22-b32*a13*b21*a33*c12+2*b32*b13*a21*c33*a12+2*b32*c13*a11*a33*b22+2*b32*b13*a22*c11*a33-4*b32*c13*a22*b11*a33+2*b32*a23*a11*b33*c12-4*b32*b13*a12*c21*a33+2*a31*a23*b12*b33*c12+b13*b11*c23*a32^2+b13*c11*b23*a32^2+b13*b21*c13*a32^2-2*c13*b11*b23*a32^2+a32*a21*b13^2*c32+b31*a13^2*b32*c22-2*b31*a13^2*c32*b22+b31*c23*b33*a12^2-2*b31*b23*a12^2*c33+a22*c11*b33^2*a12+a12*a21*b33^2*c12+a11*c22*b33^2*a12+b22*c11*a33^2*b12-a32*c23*b12*b11*a33+2*a32*c23*b12*a11*b33-a32*c23*b11*b33*a12-a32*b13*a21*c13*b32-a32*b23*c11*b33*a12-a32*b23*c11*a33*b12+2*a32*b23*b11*a33*c12-a32*b13*a21*c33*b12-a32*b13*b11*a23*c32-a32*b13*a12*b21*c33+2*a32*b13*a12*c21*b33-a32*b13*a21*b33*c12-a32*b13*b11*c33*a22+c31*a22*b13^2*a32-a32*b13*c11*a33*b22-a32*b13*c11*a23*b32-a32*b13*a11*b33*c22-a32*b13*a11*b23*c32-a32*b13*a11*c23*b32-4*a32*a13*b11*c33*b22+2*a32*a13*b22*c11*b33-4*a32*a13*b12*c21*b33+2*a32*a13*b13*c21*b32+2*a32*a13*b21*b33*c12-a32*a13*b21*b13*c32-a32*a13*b21*c13*b32-a32*a13*b23*c11*b32+2*a32*a13*b21*c33*b12-a32*b13*b21*a33*c12+2*a32*b13*b12*c21*a33+2*a32*b23*b11*c33*a12-a32*c13*b21*b33*a12+2*b31*a13*a22*b13*c32-b31*a13*a23*b32*c12+2*b31*a13*a23*c32*b12-a32*c13*b21*a33*b12+2*a32*c13*b32*b23*a11-4*b31*a13*a22*c33*b12-4*b32*b13*a11*c33*a22-b32*c13*a21*a33*b12+2*b32*a23*a11*c33*b12+2*b32*a23*b11*a33*c12+2*b32*b13*a11*a33*c22+2*b32*b13*a11*a23*c32-b32*c13*a21*b33*a12+2*a31*a13*b22*b13*c32+5*a31*a13*b23*b32*c12-4*a31*a13*b23*c32*b12-b32*c23*a12*a11*b33+2*b32*c23*a12*b11*a33+2*b31*a13*a22*b33*c12-b31*a13*a22*c13*b32+2*a32*c13*b12*a21*b33-4*a32*c13*b22*a11*b33+5*b31*b13*a23*a32*c12-b31*b13*a22*a32*c13+2*b31*b13*a22*a12*c33-b31*a13*b12*a33*c22-4*b31*b13*a23*c32*a12-4*b31*b13*a22*a33*c12+2*b31*a13*a32*c13*b22+2*b31*a13*a12*c33*b22-b31*a13*a12*b33*c22+2*b31*a13*a32*c23*b12-4*b31*a13*a32*b23*c12-b31*a13*a32*b13*c22-b31*a23*c12*a33*b12-b31*a23*c12*b33*a12+2*b31*c13*a12*b23*a32 , 
  -2*c32*c23*b12*a11*b33-2*c32*b23*c11*b33*a12+4*c32*b23*c11*a33*b12-2*c32*b23*b11*a33*c12+4*c32*c23*b11*b33*a12-2*c32*b13*a21*c33*b12-2*c32*b13*a21*b33*c12+c32*b13*b11*c33*a22+c32*b13*b11*a33*c22+c32*b13*a12*b21*c33+b33*c12*a11*c33*b22+b33*c12*a12*b21*c33+b33*c12*b11*c33*a22+a32*c13*b11*c23*b32-2*a32*c13*b12*c21*b33-2*a32*c13*b11*c33*b22+a32*c23*b12*b11*c33+4*a32*c23*b12*c11*b33-5*a32*c23*b11*b33*c12+a32*b13*c11*b23*c32-2*a32*b13*c11*c23*b32-2*a32*b13*c11*b33*c22-2*a32*b13*c22*b11*c33+a32*b13*c23*b11*c32+4*a32*b13*c11*c33*b22-2*c32*c23*b12*b11*a33+a31*b13*c13*b32*c22+a31*b13*c13*c32*b22+a31*b13*c22*c33*b12+a31*b13*c23*c32*b12-2*c31*a13*b13*b32*c22+c31*a13*b22*c33*b12+c31*a13*b22*c13*b32-2*c31*a13*b12*c23*b32+4*c31*a13*b12*b33*c22-5*c31*a13*b22*b33*c12+c31*a13*b22*b13*c32+4*c31*a13*b23*b32*c12-2*c31*a13*b23*c32*b12-2*c31*c13*b12*b33*a22+c31*a23*b12*b33*c12-2*b33*c22*b11*c33*a12+b33*c21*b12*a12*c33+b33*c22*a11*c33*b12+b33*c11*a22*c33*b12-c31*a23*b12^2*c33+2*c31*c23*a33*b12^2+2*c31*a32*b13^2*c22-c31*a22*b13^2*c32-a31*c22*b13^2*c32-a31*c23*b12^2*c33-a31*b22*c13^2*b32-b13*b11*a23*c32^2-b13*a11*b23*c32^2+2*a13*b11*b23*c32^2-2*a32*b13*c12*b21*c33+a32*b13*c13*b21*c32+a33*c11*b22*b33*c12+a33*c11*b22*c33*b12-2*a33*c11*b12*b33*c22+a33*c12*b11*b33*c22+a33*c12*b12*c21*b33+c32*b13*a11*c33*b22+c32*b13*a11*b33*c22-2*b32*c13*a21*c33*b12-2*b32*c13*a21*b33*c12+b32*c13*a11*c33*b22+b32*c13*a11*b33*c22+b32*c13*a11*b23*c32+b32*c13*a12*b21*c33+b32*c13*a12*c21*b33+b32*c13*b11*c33*a22-5*b32*c13*b11*a33*c22+b32*c13*b11*a23*c32+b31*b13*c12*a23*c32-2*b31*b13*c12*c33*a22+4*b31*b13*c12*c23*a32-2*b31*a13*c12*b23*c32-2*b31*a13*c12*c23*b32+b31*a13*c12*b33*c22+4*b31*a13*c12*c33*b22-2*b31*a13*c13*c32*b22+b31*a13*c13*b32*c22+b31*a13*c22*b13*c32-a13*b21*b13*c32^2-2*b31*b13*c12*a33*c22+b31*b13*c13*c32*a22-2*b31*b13*c13*a32*c22+c32*b13*a12*c21*b33+c32*b13*c11*b33*a22-5*c32*b13*c11*a33*b22-2*b32*b13*c12*c21*a33+4*b32*b13*c12*a21*c33+c32*a13*b21*c33*b12+c32*a13*b21*b33*c12+c32*b13*b21*a33*c12+c32*b13*b12*c21*a33-2*c32*b23*b11*c33*a12-2*c32*c13*b21*b33*a12-2*c32*c13*b21*a33*b12+4*c32*c13*b12*a21*b33-2*c32*c13*b22*a11*b33+c32*a23*b12*b11*c33+c32*a23*b11*b33*c12+c32*b23*a11*c33*b12+2*c11*a12*b33^2*c22-2*c32*a13*b11*b33*c22-2*c32*a13*b12*c21*b33-5*b31*a13*c22*c33*b12+4*b31*a13*c23*c32*b12+4*b31*b13*c22*c33*a12-5*b31*b13*c23*c32*a12-5*a32*b23*c11*c33*b12+4*a32*b23*c12*b11*c33-2*b33*c11*a12*c33*b22-2*b33*c12*a21*c33*b12-2*b32*b13*c13*a21*c32-2*b32*b23*c11*a33*c12+4*b32*b23*c11*c33*a12-2*b32*b23*c12*a11*c33+b32*c23*a11*c33*b12+b32*c23*a11*b33*c12-2*b32*a13*c11*b23*c32+a21*b33^2*c12^2+4*b32*c23*b11*a33*c12-2*b32*c23*c11*b33*a12-2*b32*c23*c11*a33*b12-2*b32*b13*c21*c33*a12-2*b32*b13*c22*a11*c33+b32*b13*c23*a11*c32+a33*c22*b12*b11*c33+b31*c23*b12*a12*c33-2*b31*c23*c12*a33*b12+b31*c23*c12*b33*a12-2*b31*c13*a32*b23*c12-2*b31*c13*a12*c33*b22-2*b31*c13*a12*b33*c22+4*b31*c13*b12*a33*c22+b31*a23*c12*b12*c33-2*b31*b23*c12*a12*c33+a32*b13*c13*c21*b32+a32*b13*c21*c33*b12-2*a32*c13*b22*c11*b33+2*b31*a32*c13^2*b22+a32*c13*b23*c11*b32+a32*c13*b21*c33*b12+a32*c13*b21*b33*c12+a32*b23*c11*b33*c12+4*a32*c13*b11*b33*c22-2*a32*c13*b11*b23*c32-2*c32*a13*b11*c33*b22+4*c32*a13*b22*c11*b33-b31*a23*b33*c12^2+4*c31*b13*c12*a33*b22-2*c31*b13*a32*c23*b12-2*c31*b13*a32*b23*c12+c31*b13*a23*c32*b12+b32*c13*c11*b33*a22+b32*c13*c11*a33*b22+b32*c13*b21*a33*c12+b32*c13*b12*c21*a33+b32*a13*c21*b13*c32+b32*a13*c21*c33*b12-2*b32*b13*c11*c33*a22+b32*b13*c11*a23*c32+4*b32*b13*c11*a33*c22+2*b11*a12*c33^2*b22-b11*b12*c33^2*a22-b22*b12*a11*c33^2-b21*b12*a12*c33^2-b31*a22*c13^2*b32-2*b32*a13*c11*b33*c22-2*b32*a13*c23*b11*c32-2*b32*c23*b11*c33*a12+a21*c13^2*b32^2+a21*b13^2*c32^2+b32*a23*c11*c33*b12+b32*a23*c11*b33*c12-2*b32*a23*c12*b11*c33-2*b32*a13*c11*c33*b22+b32*a13*c12*c21*b33-2*b32*a13*c12*b21*c33+b32*a13*c13*b21*c32+c32*b23*a11*b33*c12-c12*a11*b33^2*c22-c12*a12*c21*b33^2-c13*a11*c23*b32^2-c13*c11*a23*b32^2+2*a13*c11*c23*b32^2-a13*c13*c21*b32^2-a33*b21*b33*c12^2-a32*c21*b13^2*c32+4*c31*b13*a12*c23*b32+c31*b13*a12*b23*c32+c31*b13*a22*c33*b12+c31*b13*a22*b33*c12+c31*b13*a22*c13*b32-2*c31*b13*a23*b32*c12-2*c31*b13*a32*c13*b22-2*c31*b13*a12*c33*b22-2*c31*b13*a12*b33*c22-2*c31*b13*b12*a33*c22+4*c31*c13*b23*a32*b12-5*c31*c13*b23*b32*a12-a31*b23*b33*c12^2+a21*b12^2*c33^2+c31*c13*b12*a23*b32+4*b32*a13*c22*b11*c33+4*c31*c13*b22*b33*a12-2*c31*c13*b22*a33*b12+c31*b23*b12*a12*c33-2*c31*b23*c12*a33*b12+c31*b23*c12*b33*a12-2*c31*c23*b12*b33*a12-a32*b21*c13^2*b32-2*c32*c13*b11*b33*a22+4*c32*c13*b11*a33*b22-2*c32*a23*b12*c11*b33-2*a33*c12*b11*c33*b22+a33*c12*b21*c33*b12+a32*b13*c12*c21*b33+a31*c13*b22*b33*c12+a31*c13*b23*b32*c12-2*a31*c13*b23*c32*b12+a31*c13*b22*c33*b12+a31*c13*b12*c23*b32-2*a31*c13*b12*b33*c22+a31*b23*c12*b12*c33+a31*c23*b12*b33*c12-2*a31*b13*c12*c23*b32-2*a31*b13*c12*c33*b22+a31*b13*c12*b23*c32+a31*b13*c12*b33*c22-a33*c21*b12^2*c33+b31*c13*a22*c33*b12+b31*c13*a22*b33*c12+b31*c13*a23*b32*c12-2*b31*c13*a23*c32*b12+b31*c13*a12*c23*b32+4*b31*c13*a12*b23*c32-2*b31*c13*c12*a33*b22-2*b31*c13*a32*c23*b12+2*b31*b23*a33*c12^2-c11*a22*b33^2*c12 , 
  4*b32*c23*a12*c11*a33-5*b32*c23*a11*a33*c12+b32*c23*a12*a11*c33+b21*c13^2*a32^2-2*c32*c13*a21*b33*a12-2*c32*a23*a11*c33*b12-2*c32*b13*a11*a33*c22-2*c32*c13*a21*a33*b12-2*c32*b13*a11*c33*a22+4*c32*c13*a11*b33*a22+c32*b23*a11*a33*c12+c32*b23*a12*a11*c33-2*c32*b23*a12*c11*a33-2*c32*c13*a11*a33*b22-2*c32*c13*a22*b11*a33+4*c32*c13*a12*b21*a33-2*b31*a13*c12*c23*a32+b32*a13*c12*c21*a33-c31*a13^2*c32*b22-2*a31*a13*c12*b33*c22+a31*c23*b12*a12*c33+b33*c22*a12*a11*c33-2*a31*c13*a12*b23*c32-2*a31*c23*c12*b33*a12+a31*c13*a32*c23*b12+a31*c13*a12*c33*b22+4*a31*b13*c23*c32*a12-2*a31*c13*b12*a33*c22+c31*b23*a12*a33*c12+c31*c13*a12*b23*a32-2*c31*c13*a12*a33*b22+4*c31*c13*a23*b32*a12+4*c31*c13*a22*a33*b12-2*c31*a13*a32*b13*c22+c31*a13*a32*c13*b22+c31*a13*a12*c33*b22-2*c31*a13*a12*b33*c22-a12*a21*c33^2*b12-5*b32*a23*c11*c33*a12-2*b31*c13*a23*c32*a12-b31*c22*a13^2*c32-b31*c23*a12^2*c33+4*c31*b13*a23*a32*c12-5*c31*b13*a22*a33*c12+b31*c13*a22*a33*c12-c13*c11*b23*a32^2+2*b13*c11*c23*a32^2-b13*c13*c21*a32^2+2*a31*a23*b33*c12^2+2*a31*a22*c13^2*b32-a31*a32*c13^2*b22-a31*b23*a33*c12^2-a32*a21*c13^2*b32-c11*c12*a33^2*b22+2*c11*b12*a33^2*c22-c12*b11*a33^2*c22-c12*b12*c21*a33^2-b32*c21*a13^2*c32-a13*b11*a23*c32^2+2*b13*a11*a23*c32^2-a13*a21*b13*c32^2-a13*a11*b23*c32^2+a32*c23*b11*c33*a12-2*a32*c23*c11*a33*b12-2*a32*c23*a11*c33*b12-2*a31*b13*c13*c32*a22+a31*b13*c12*a33*c22+4*a31*c13*a23*c32*b12+a31*b13*c13*a32*c22-2*a32*a13*c22*b11*c33+a32*a13*c23*b11*c32+4*a32*a13*c11*b33*c22+a32*a13*c13*c21*b32-2*a32*a13*c11*c23*b32+a32*a13*c11*b23*c32-2*a32*a13*c11*c33*b22+b31*a13*c12*a33*c22-5*a31*b13*c22*c33*a12-2*a31*b13*c12*c23*a32-2*c32*c23*a12*a11*b33+c32*b13*a21*a33*c12+c32*b13*a21*c33*a12-2*c32*a13*b21*a33*c12+c32*a13*b12*c21*a33-2*c32*b13*a12*c21*a33+4*c32*b13*a22*c11*a33+4*c32*c23*a11*a33*b12-2*c32*a23*c11*a33*b12+c32*a13*a12*c21*b33+c32*a23*b11*a33*c12+c32*a23*b11*c33*a12-2*c32*a23*a11*b33*c12+4*c32*a23*c11*b33*a12+b21*a33^2*c12^2+a33*c12*a12*c21*b33+b31*a13*c22*c33*a12+b31*a13*c13*c32*a22-2*a31*c13*a23*b32*c12+a31*b23*c12*a12*c33+4*a31*a13*c12*c23*b32+b33*c12*a21*c33*a12+b33*c11*a22*a12*c33+a31*a13*c12*b23*c32-2*a31*c13*a12*c23*b32-2*a31*c13*a22*b33*c12-2*a31*c13*a22*c33*b12-2*a31*a13*c12*c33*b22-2*b33*c12*a11*c33*a22-2*c31*a13*b12*a33*c22-2*c31*b13*a23*c32*a12-c31*b23*a12^2*c33+4*a31*b13*c12*c33*a22+a32*c13*a21*b33*c12-2*a32*a13*c12*c21*b33+4*a32*a13*c12*b21*c33+a32*a13*c21*b13*c32-2*a32*a13*c21*c33*b12-2*a32*a13*c13*b21*c32-2*a32*c13*b21*a33*c12+a32*c13*b12*c21*a33+c31*b13*a22*a32*c13+c31*b13*a22*a12*c33-2*c31*b13*a12*a32*c23+4*c31*b13*a12*a33*c22+c31*a13*a12*b23*c32+c31*a13*c12*a33*b22+4*c31*a13*a32*c23*b12-2*c31*a13*a32*b23*c12+c31*a13*a23*c32*b12+b21*a12^2*c33^2-2*b32*c13*a22*c11*a33-2*b32*c13*a12*c21*a33+b31*c23*a12*a33*c12+b32*c13*a21*c33*a12+4*b32*a23*c12*a11*c33+b32*c13*a21*a33*c12-2*b31*c13*a12*a33*c22+b31*c13*a12*a32*c23+b31*c13*a22*a12*c33-2*b32*c13*a11*c33*a22+b31*a23*c12*a12*c33+4*b32*c13*a11*a33*c22-2*b32*c13*a11*a23*c32+b32*a23*c11*a33*c12-a33*a21*b33*c12^2-b33*c21*a12^2*c33-c13*b11*c23*a32^2+4*b32*a13*c11*c33*a22+b31*a13*c12*a23*c32+c32*a13*a11*c33*b22+c32*a13*a11*b33*c22+c32*a13*c11*a33*b22-5*c32*a13*c11*b33*a22+c32*a13*b11*a33*c22+c32*a13*b11*c33*a22-2*c32*c23*a12*b11*a33-2*b32*a13*c12*a21*c33+b32*a13*c11*a23*c32+b32*a13*c13*a21*c32-2*b32*a13*c11*a33*c22-2*c31*a13*a22*c33*b12+4*c31*a13*a22*b33*c12-5*c31*c13*a23*a32*b12-2*c31*a13*a23*b32*c12-2*c31*c23*a12*a33*b12-2*c31*c13*a22*b33*a12-2*c31*a23*c12*b33*a12+c31*a23*c12*a33*b12-2*b31*a13*c12*c33*a22+2*c31*c23*b33*a12^2+2*c31*a13^2*b32*c22-b22*a12*a11*c33^2+2*a22*b12*a11*c33^2-a22*b11*c33^2*a12+c31*a23*b12*a12*c33+a31*c13*c12*a33*b22+4*a31*c13*a12*b33*c22+a31*c13*a32*b23*c12-2*a33*c22*a11*c33*b12+a33*c21*b12*a12*c33+a33*c22*b11*c33*a12+a33*c11*a12*c33*b22-2*a33*c11*a12*b33*c22+a33*c12*a21*c33*b12+a33*c12*a11*b33*c22+a33*c12*a11*c33*b22-2*a33*c12*a12*b21*c33+a33*c12*b11*c33*a22+a32*c13*b11*a23*c32+a32*c13*b11*c33*a22-5*a31*a13*c23*c32*b12+a32*c13*c11*b33*a22+a32*c13*b11*a33*c22+a32*c13*c11*a33*b22+a32*c13*c11*a23*b32+a32*c13*a11*b23*c32+a32*c13*a11*c23*b32-2*a32*c13*a12*b21*c33+a32*c13*a12*c21*b33-2*a31*b13*c12*a23*c32-2*a32*c23*c11*b33*a12+a32*c23*b11*a33*c12+a13^2*b21*c32^2+a32*c13*a11*c33*b22-5*a32*c13*a11*b33*c22+a32*c13*a21*c33*b12-2*c31*a13*a12*c23*b32-2*c31*a13*a22*c13*b32+c31*a13*a22*b13*c32-2*a32*a23*c12*b11*c33-2*a32*a23*c11*b33*c12-2*a32*b13*c23*a11*c32+a32*b13*c13*a21*c32+4*a32*b13*c22*a11*c33-2*a32*b13*c12*a21*c33-2*a32*b13*c11*c33*a22+a32*b13*c21*c33*a12-2*a32*b13*c11*a23*c32+a32*b13*c12*c21*a33-2*a32*b13*c11*a33*c22-2*a31*a23*c12*b12*c33+a31*c23*c12*a33*b12+b31*a13*c13*a32*c22-2*a33*c11*a22*c33*b12+a33*c11*a22*b33*c12+b31*c13*a23*a32*c12-b31*a23*a33*c12^2-b31*a22*a32*c13^2+b31*a13*c23*c32*a12+c32*a13*a21*b33*c12+c32*a13*a21*c33*b12-2*c32*a13*a12*b21*c33-2*b32*a13*c22*a11*c33+b32*a13*c21*c33*a12+b32*a13*c23*a11*c32+4*a32*c23*a11*b33*c12+a32*b23*c11*a33*c12+a32*b23*c11*c33*a12+4*a31*a13*c22*c33*b12+a31*a13*c22*b13*c32-2*a31*a13*c13*b32*c22+4*a32*a23*c11*c33*b12-2*a32*b23*c12*a11*c33+a31*a13*c13*c32*b22 , 
  a13*a12*b31^2*c23-a31^2*b13^2*c22-a31*b13*c11*b23*a32+b31*a13^2*c21*b32+b12*c21*b11*a33^2+c12*b21*b11*a33^2+a33*b11^2*c33*a22+b32*c23*a11^2*b33-2*a32*a23*b11^2*c33+a32*c23*b11^2*a33+c32*a23*b11^2*a33+c32*b23*a11^2*b33-2*b32*b23*a11^2*c33-2*c31*a21*b13^2*a32-2*a21*c11*b33^2*a12+a21*a11*b33^2*c12+a11*a22*c11*b33^2+a12*c21*a11*b33^2-2*c31*b21*a13^2*b32+b33*b22*a11^2*c33+b13*a31^2*c23*b12+b13*a31^2*b23*c12+b13*a31^2*c13*b22-2*c13*b23*a31^2*b12-a33*c11*a22*b33*b11+2*a33*b12*b21*a11*c33+2*a33*c11*b21*b33*a12+2*a33*b12*a21*c11*b33-a33*b12*c21*a11*b33+2*a31*a13*b22*c11*b33+2*a31*a13*b21*c13*b32-4*a31*a13*b23*c11*b32-4*c31*a13*b12*a21*b33+2*c31*a13*b11*b33*a22-c31*a13*b11*a33*b22+2*c31*b13*a11*a33*b22-4*c31*b13*a11*a23*b32+2*c31*b13*a11*b23*a32+2*c31*b13*a21*b33*a12+2*c31*b13*a21*a33*b12+2*c31*b13*a32*a23*b11-c31*b13*a22*b11*a33+2*c31*a13*b21*b33*a12+2*c31*a13*b21*a33*b12+2*c31*a13*b21*b13*a32-c31*a13*b22*a11*b33+2*c31*a13*b32*b23*a11+2*c31*a13*b32*b13*a21+2*c31*a13*b11*a23*b32-4*c31*a13*b11*b23*a32+2*a31*a13*b12*c21*b33-a31*a13*b12*b31*c23-a31*a13*b13*c21*b32+2*a31*a13*b13*b31*c22-4*c31*b13*a12*b21*a33-c31*b13*a11*b33*a22-4*c31*a23*b11*b33*a12+2*a31*a23*b12*b11*c33+2*a31*a23*b11*b33*c12+2*a31*b23*a11*c33*b12-a31*b23*a11*b33*c12-b31*a23*a11*b33*c12+2*b31*b13*a21*c13*a32+2*b31*b13*a23*c31*a12-a33*b22*c11*a11*b33+2*b31*b13*a22*c11*a33-4*b31*b13*a23*c11*a32+2*b31*b13*a11*c23*a32+2*b31*b13*a12*c21*a33-a32*b23*c11*b11*a33-a32*b23*c11*a11*b33-a32*c23*b11*a11*b33-a32*b13*a11*c21*b33-a32*b13*b11*c21*a33-4*a32*c13*b11*a21*b33+a31*a22*c31*b13^2+5*c31*a23*b12*a11*b33-c31*a23*b12*b11*a33+5*c31*b23*a12*b11*a33-c31*b23*a12*a11*b33-4*c31*b23*a11*a33*b12+2*b32*a13*c11*b21*a33+2*b32*a13*a11*b21*c33-b32*a13*a11*c21*b33+2*b32*a13*a21*c11*b33-b33*a11*b11*c33*a22-b33*a12*b21*a11*c33-a31*c23*b12*b11*a33-a31*c23*b12*a11*b33-a31*a13*b22*b31*c13-b11^2*a33^2*c22+2*a32*a23*b11*c11*b33+2*a32*b23*b11*a11*c33+2*a31*b13*b11*a33*c22-a31*b13*b11*a23*c32+5*a31*b13*a12*b21*c33-a31*b13*a12*c21*b33-c32*b13*a21*a11*b33-c32*b13*a21*b11*a33-c32*a23*b11*a11*b33-c32*b23*a11*b11*a33-c32*a13*b21*b11*a33-a31*b13*a12*b31*c23-a31*b13*a12*c31*b23-a31*b13*a11*c33*b22+2*a31*b13*a11*b33*c22+2*c32*a13*b11*a21*b33-a31*b13*a11*b23*c32-a31*b13*a11*c23*b32-a31*b13*b11*c23*a32-2*c13*a23*b31^2*a12+b31*a13^2*c31*b22+b31*a13^2*b21*c32+a13*a22*b31^2*c13-a32*c13*b21*b11*a33+2*a32*a13*b21*b11*c33-4*a32*a13*b21*c11*b33+2*b31*b13*a11*c33*a22-4*b31*b13*a11*a33*c22+2*b31*b13*a11*a23*c32+2*b31*c13*a21*b33*a12-4*b31*c13*a21*a33*b12+2*a32*a13*b11*c21*b33+2*a32*b13*a21*c11*b33-b31*c23*a12*a11*b33-b31*c23*a12*b11*a33-4*b31*a23*a11*c33*b12-b31*a23*b11*a33*c12-4*a31*a13*b21*c33*b12+2*a31*a13*b21*b33*c12-a31*a13*b21*b13*c32-a31*b13*c11*b33*a22-a31*b13*c11*a33*b22+5*a31*b13*c11*a23*b32-a31*a13*b22*c31*b13-a31*a13*b23*b31*c12-4*b32*a13*a21*b11*c33+2*a31*a13*b23*c31*b12-4*a31*a13*b11*b33*c22+2*a31*a13*b11*b23*c32+2*a31*a13*b11*c23*b32+5*b31*a13*a21*c33*b12-b31*a13*a11*c33*b22+2*b31*a13*a11*b33*c22-b31*a13*a11*b23*c32-b31*a13*a11*c23*b32-4*a31*c13*b21*b33*a12+2*a31*c13*b21*a33*b12+2*a31*c13*b32*b23*a11+2*a31*c13*b31*b23*a12-a31*b13*b21*a33*c12-a31*b13*b21*c13*a32-a31*b13*b12*c21*a33-4*a31*b23*b11*c33*a12+2*a31*c13*b11*b23*a32+2*a31*c13*b12*a21*b33+2*a31*c13*b12*b31*a23-a31*c13*b22*a11*b33+2*a31*c13*b11*b33*a22-a31*c13*b11*a33*b22-4*a31*c13*b11*a23*b32-4*a31*a23*b12*c11*b33-b31*a13*c11*b33*a22-b31*a13*c11*a33*b22-b31*a13*c11*a23*b32-b31*a13*b21*c13*a32-b31*a13*b12*c21*a33-b31*a13*b13*c21*a32-b31*a13*b21*a33*c12-b31*a13*a23*c31*b12-b31*a13*a22*c31*b13-b31*a13*a21*c13*b32-b31*a13*a21*b33*c12-b31*a13*a21*b13*c32-b32*a23*c11*b11*a33-b32*a23*c11*a11*b33+2*b32*b23*a11*c11*a33-b32*c23*a11*b11*a33-b31*a13*a12*b21*c33-b31*a13*a12*c21*b33+2*b31*a13*b11*a33*c22-b31*a13*b11*a23*c32-b31*a13*b11*c23*a32-b31*a13*a12*c31*b23-b31*a13*b11*c33*a22+5*b31*a13*c11*b23*a32-a33*a21*b12*b11*c33+a31*b13^2*c21*a32-c22*a11^2*b33^2+2*a31*b23*c11*b33*a12+2*a31*b23*c11*a33*b12-a31*b23*b11*a33*c12+2*a31*c23*b11*b33*a12-a31*b13*a21*c13*b32-a31*b13*a22*b31*c13-a31*b13*a23*b31*c12-a33*a21*b11*b33*c12-a33*c12*b21*a11*b33+2*a31*a13*b11*c33*b22+a13*a23*b31^2*c12+2*b31*a23*b11*c33*a12+2*b31*a23*c11*b33*a12+2*b31*a23*c11*a33*b12+2*b31*c23*a11*a33*b12+2*b32*b13*a21*a11*c33-b32*c13*a21*a11*b33+5*b32*c13*a21*b11*a33+2*b32*a23*b11*a11*c33-c32*a13*b21*a11*b33+2*c32*b13*a11*b21*a33-4*b32*b13*a21*c11*a33+2*a32*b13*c11*b21*a33-4*a32*b13*a11*b21*c33+2*a32*b13*a21*b11*c33-b32*a13*b11*c21*a33+2*b32*b13*a11*c21*a33-4*b32*c13*a11*b21*a33+5*a32*c13*b21*a11*b33+a31*a21*b13^2*c32-a13^2*b31^2*c22+2*a33*b11*c22*a11*b33-a33*a12*b21*b11*c33-a33*b11*c33*a11*b22+2*b31*b23*a12*a11*c33+2*b31*b23*a11*a33*c12-4*b31*b23*a12*c11*a33-b33*a21*b12*a11*c33+2*b33*a21*b11*c33*a12-4*b31*b13*a21*c33*a12-a31*b13*a23*c31*b12-a31*b13*a21*c33*b12-a31*b13*a21*b33*c12-a31*b13*b11*c33*a22+2*b31*b13*a21*a33*c12-b31*c13*a11*b33*a22+2*b31*c13*a11*a23*b32-4*b31*c13*a11*b23*a32-a33*a12*b11*c21*b33+2*b31*c13*a12*b21*a33+2*b31*c13*a11*a33*b22+2*b31*c13*a32*a23*b11-b31*c13*a22*b11*a33-2*b12*b21*c11*a33^2+c11*b22*b11*a33^2 , 
  -2*c31*a13*b21*c13*b32-2*c31*a13*b23*c11*b32-2*c31*a13*b21*c33*b12+4*c31*a13*b21*b33*c12+c31*a13*b21*b13*c32+c31*b13*c11*b23*a32-5*c31*b13*b21*a33*c12+c31*b13*b21*c13*a32+c31*b13*b12*c21*a33+c31*b23*b11*c33*a12-2*c31*c13*b21*b33*a12+4*c31*c13*b21*a33*b12+b32*a13*c11*c21*b33-5*b32*a13*c21*b11*c33-2*b32*b13*c11*c21*a33-2*b32*b13*c11*a21*c33+4*b32*b13*c21*a11*c33+b32*c13*a21*c11*b33+b32*c13*a21*b11*c33+b31*c13*a11*c23*b32+b31*c13*a12*b21*c33+b31*c13*a12*c21*b33+b31*c13*a12*c31*b23-2*b31*c13*b11*c33*a22+b31*c13*b11*a33*c22-a32*c23*b11^2*c33+b32*a23*c11*b11*c33+b31*c13*a23*c31*b12+b31*c13*a11*c33*b22+b31*c13*a11*b33*c22-5*b31*c13*a11*b23*c32+b31*c13*b11*a23*c32+b31*c13*b11*c23*a32-2*b31*c13*c11*b33*a22+b31*c13*c11*a33*b22+b31*c13*c11*a23*b32+b31*c13*c11*b23*a32+b31*c13*b21*a33*c12-5*b31*c13*b12*c21*a33-2*b31*a13*c21*b13*c32+4*b31*a13*c21*c33*b12+4*b31*b13*c11*c33*a22-2*b31*b13*c11*a23*c32+c32*b23*c11*a11*b33-2*c32*c23*b11*a11*b33-2*c32*b13*a11*c21*b33-2*c32*b13*b11*c21*a33-2*c32*c13*b11*a21*b33-2*c32*c13*b21*b11*a33+c32*a13*b21*b11*c33-5*c32*a13*b21*c11*b33-2*b31*b13*c11*c23*a32-2*c32*b23*c11*b11*a33+a22*c31^2*b13^2+a32*b23*c11*b11*c33+b31*c13*a21*c33*b12+b31*c13*a21*b33*c12-2*b31*a13*c12*c31*b23+b31*a13*c13*c31*b22+b31*a13*c13*b21*c32+b31*a13*c13*c21*b32-2*b31*b13*c11*a33*c22+b31*b13*c12*c31*a23+4*b31*b13*c12*c21*a33-2*b31*b13*c12*a21*c33+b31*b13*c13*c21*a32+b31*b13*c13*a21*c32-2*b31*b23*c11*a33*c12-2*b31*b23*c11*c33*a12+4*c31*c13*b32*b23*a11-2*c32*b13*a11*b21*c33+4*c32*c13*b21*a11*b33+c32*a23*b11*c11*b33+c32*b23*b11*a11*c33+b33*c11*a21*c33*b12-2*b33*c11*b11*c33*a22+b33*c11*a11*c33*b22+b33*c11*a12*b21*c33+a32*c23*b11*c11*b33+a32*b13*c21*b11*c33+a32*c13*b21*b11*c33+c11^2*b33^2*a22+b11^2*c33^2*a22-a12*b21*b11*c33^2+4*c32*a13*b11*c21*b33+c32*b13*a21*c11*b33+c32*b13*a21*b11*c33+4*c32*b13*c11*b21*a33+b31*b13*c23*c31*a12-2*b31*b13*c13*c31*a22-2*b31*a23*c11*c33*b12+b31*a23*c11*b33*c12+b31*a23*c12*b11*c33-2*b31*a13*c11*c33*b22-2*b31*a13*c12*c21*b33-2*b31*a13*c12*b21*c33-5*a31*c23*b12*c11*b33+4*a31*c23*b11*b33*c12-2*a31*b13*c11*b23*c32+4*a31*b13*c11*c23*b32+a31*b13*c11*b33*c22+a31*b13*c22*b11*c33-2*c31*c13*b11*b23*a32-2*c31*c13*b12*a21*b33-2*c31*c13*b22*a11*b33+4*c31*c13*b11*b33*a22-2*c31*c13*b11*a33*b22-2*c31*c13*b11*a23*b32+b31*c23*c11*b33*a12+4*b31*c23*c11*a33*b12-2*b31*b13*c21*c33*a12-2*b31*b13*c22*a11*c33+4*b31*b13*c23*a11*c32-2*b33*c12*a11*b21*c33+b33*c12*a21*b11*c33-2*b32*b23*c11*a11*c33+b32*c23*b11*a11*c33-2*b32*c23*c11*b11*a33+b32*c23*c11*a11*b33+a33*c21*b12*b11*c33+c31*a23*b12*c11*b33+c31*a23*b12*b11*c33-2*c31*a23*b11*b33*c12-2*c31*b23*a11*c33*b12-2*c31*b23*a11*b33*c12-a31*c22*c31*b13^2+2*a31*c21*b13^2*c32-a31*b22*b31*c13^2+2*a31*b21*c13^2*b32-a33*b22*c11^2*b33-a33*c22*b11^2*c33-b13*a23*c31^2*b12-b13*a12*c31^2*b23-a13*b22*c31^2*b13+a33*c11*b11*b33*c22+a33*c11*b12*c21*b33+a33*c11*b11*c33*b22-2*a33*c11*b21*c33*b12+a33*c11*b21*b33*c12-2*c31*a13*b11*b33*c22-2*c31*a13*b11*b23*c32+4*c31*a13*b11*c23*b32-2*c31*a13*b12*c21*b33+c31*a13*b13*c21*b32+c31*a13*b11*c33*b22+c31*a13*b22*c11*b33+4*b31*b23*c12*a11*c33-2*b31*c23*a11*c33*b12-2*b31*c23*a11*b33*c12+4*b31*a13*c11*b23*c32-2*b31*a13*c11*c23*b32+b31*a13*c11*b33*c22+b31*a13*c22*c31*b13+b31*a13*c22*b11*c33-2*b31*a13*c23*b11*c32-2*b31*a13*c23*c31*b12+b31*c23*b11*c33*a12-2*b31*c23*b11*a33*c12+a22*b31^2*c13^2-c32*a23*b11^2*c33+2*c32*c23*b11^2*a33-c11*a21*b33^2*c12-c11*a11*b33^2*c22-c11*a12*c21*b33^2+2*c12*a11*c21*b33^2+2*b32*b23*c11^2*a33-b32*a23*c11^2*b33-a32*b23*c11^2*b33-2*a31*c13*b21*b33*c12+a31*b23*c11*b33*c12+4*a31*b23*c11*c33*b12-5*a31*b23*c12*b11*c33-2*a31*c13*b23*c31*b12-2*a31*c13*b11*b33*c22+4*a31*c13*b11*b23*c32-2*a31*c13*b11*c23*b32+4*a31*c13*b12*c21*b33+a31*c13*b12*b31*c23+a31*c13*b11*c33*b22+a31*c23*b12*b11*c33+a32*c13*b21*c11*b33-2*a32*c13*b11*c21*b33+a32*b13*c11*c21*b33-2*a32*b13*c11*b21*c33+4*b32*a13*c11*b21*c33+a31*b13*c13*b31*c22-2*a31*b13*c13*c21*b32-2*a31*b13*c21*c33*b12+a31*c13*b23*b31*c12+a31*c13*b22*c11*b33-2*a31*c13*b23*c11*b32-2*a31*c13*b21*c33*b12+2*b12*b21*a11*c33^2-2*b32*c13*c11*b21*a33-2*b32*c13*a11*b21*c33-2*b32*c13*a11*c21*b33+4*b32*c13*b11*c21*a33-a21*b12*b11*c33^2-2*b33*c21*a11*c33*b12+b33*c21*b11*c33*a12+b33*c22*b11*a11*c33-2*a31*b13*c23*b11*c32+a31*b13*c23*c31*b12-2*a31*b13*c11*c33*b22-2*a31*b13*c12*c21*b33-2*a31*b13*c12*b31*c23+4*a31*b13*c12*b21*c33+a31*b13*c12*c31*b23+a31*b13*c13*c31*b22-2*a31*b13*c13*b21*c32+a33*c12*b21*b11*c33-2*a33*c12*b11*c21*b33+2*a13*b23*c31^2*b12-c31*a21*b13^2*c32-c31*b13^2*c21*a32-c13*a23*b31^2*c12-c13*a12*b31^2*c23+2*a13*c12*b31^2*c23-a13*c13*b31^2*c22-b31*a21*c13^2*b32-b31*b21*c13^2*a32+c31*b13*a12*b21*c33+c31*b13*a12*c21*b33+c31*b13*a11*c33*b22+c31*b13*a11*b33*c22+c31*b13*a11*b23*c32-5*c31*b13*a11*c23*b32+c31*b13*b11*c23*a32-2*c31*b13*c11*b33*a22+c31*b13*c11*a33*b22+c31*b13*c11*a23*b32-2*c31*c23*b12*b11*a33+4*c31*c23*b12*a11*b33+c31*b23*c11*b33*a12-2*c31*b23*c11*a33*b12+4*c31*b23*b11*a33*c12-2*c31*c23*b11*b33*a12+c31*b13*a21*c13*b32+c31*b13*a21*c33*b12+c31*b13*a21*b33*c12-2*c31*b13*b11*c33*a22+c31*b13*b11*a33*c22+c31*b13*b11*a23*c32-b11*c33^2*a11*b22 , 
  c32*a13*c11*b21*a33+c32*a13*a11*b21*c33-2*c32*a13*a11*c21*b33-2*c32*a13*a21*b11*c33-2*c32*a13*b11*c21*a33+c32*a23*b11*a11*c33-2*c32*c13*a21*a11*b33+4*c32*c13*a21*b11*a33-2*a31*a13*c11*b23*c32+4*a31*a13*c11*c33*b22-2*a31*a13*c11*c23*b32+c31*a13*a11*b33*c22-b32*a23*c11^2*a33-2*c31*c13*a11*b33*a22+4*c31*c13*a11*a33*b22-2*c31*c13*a22*b11*a33-2*c31*c13*a12*b21*a33-2*c31*c13*a11*a23*b32-2*c31*c13*a11*b23*a32+a33*c11*a21*c33*b12+a33*c11*a21*b33*c12-2*a33*c11*a11*c33*b22+a33*c11*a11*b33*c22+a33*c11*b11*c33*a22+a33*c11*a12*b21*c33+a33*c11*a12*c21*b33+c31*a13*c11*b23*a32+c31*a13*c11*b33*a22-2*c31*b13*a21*c33*a12+4*c31*c23*a12*b11*a33-2*c31*c23*a12*a11*b33-2*c31*c23*a11*a33*b12+c31*a13*b13*c21*a32+c31*a13*b21*a33*c12+a32*c13*c11*b21*a33+a32*c13*a11*b21*c33-2*a32*c13*a21*b11*c33-5*a32*b13*c21*a11*c33-2*a32*c13*a21*c11*b33-2*a32*c23*c11*a11*b33+a32*b13*c11*c21*a33+4*a32*b13*c11*a21*c33+a32*c23*c11*b11*a33-2*a32*a13*c11*c21*b33-2*a32*a13*c11*b21*c33+4*a32*a13*c21*b11*c33+a32*b23*c11*a11*c33+c31*a13*b21*c13*a32+4*c31*b13*a21*a33*c12+c31*a13*b12*c21*a33+c31*b23*a12*c11*a33-2*c31*b23*a11*a33*c12-2*c31*a23*b11*c33*a12+c31*a23*c11*a33*b12+c31*a13*a12*c21*b33+c31*b23*a12*a11*c33+c31*a23*a11*c33*b12+4*c31*a23*a11*b33*c12-2*c31*a23*c11*b33*a12-c13*a31^2*c23*b12-2*b32*c13*a11*c21*a33-2*b32*a13*c11*a21*c33+b32*a13*c11*c21*a33-a31*a21*c13^2*b32+a33*c12*a11*b21*c33-2*a33*c12*a11*c21*b33-2*a33*c12*a21*b11*c33+4*a31*a13*c23*b11*c32-2*a31*a13*c21*c33*b12+4*a31*a13*c12*c21*b33-2*a31*a13*c12*b21*c33+b32*c13*a21*c11*a33+b32*a23*c11*a11*c33-2*c32*c13*a11*b21*a33+4*c32*a13*a21*c11*b33+c32*b13*a21*a11*c33-5*c31*a13*b11*c23*a32+c31*a13*b11*a33*c22+c31*a13*c11*a23*b32+a31*c13*a11*b33*c22-c11*b12*c21*a33^2+c11^2*a33^2*b22+b22*a11^2*c33^2-c11*b21*a33^2*c12-2*b31*c13*a21*a33*c12-2*b31*c13*a21*c33*a12-5*b31*a23*c12*a11*c33+a33*c22*b11*a11*c33+a33*c21*a11*c33*b12+2*c12*b11*c21*a33^2-c32*b23*a11^2*c33+2*c32*c23*a11^2*b33-2*b31*c13*a23*c31*a12+b31*c13*a11*c33*a22-2*a32*a23*c11*b11*c33+b32*a13*c21*a11*c33+b32*c23*a11*c11*a33-b32*c23*a11^2*c33+b32*c13*a21*a11*c33+a13^2*c31^2*b22+c31*a13*a12*b21*c33+c31*a13*a11*c23*b32+c31*a13*a11*b23*c32+c31*a13*a21*c13*b32+c31*a13*a21*b13*c32-5*c31*a13*a21*b33*c12-2*c31*a13*c11*a33*b22+c31*a13*b11*a23*c32-2*a31*a13*c22*b11*c33+a31*a13*c22*c31*b13+c32*a23*c11*b11*a33-2*c32*c23*a11*b11*a33+4*c32*b13*a11*c21*a33-5*c32*b13*a21*c11*a33-2*a31*c23*b11*a33*c12-2*a31*b13*c12*c31*a23+a31*b13*c11*a33*c22-2*a31*c13*a11*c33*b22+a31*c13*a12*b31*c23+a31*c13*a12*c31*b23+a31*c13*a12*b21*c33-5*a31*c13*a12*c21*b33+a31*c13*a11*b23*c32+b31*a23*c11*a33*c12+4*b31*a23*c11*c33*a12-2*a33*c21*b11*c33*a12-2*c31*a13*a11*c33*b22+c31*a13*b11*c33*a22+c31*a13*a21*c33*b12-2*c31*a23*b11*a33*c12+c31*b13*a11*c33*a22-2*c31*b13*a11*a33*c22-2*c31*c13*a21*a33*b12+4*c31*c13*a21*b33*a12-2*c31*b13*a12*c21*a33-2*c31*b13*a11*a23*c32+4*c31*b13*a11*c23*a32-2*c31*b13*a21*c13*a32+c31*b13*a22*c11*a33-2*c31*b13*a23*c11*a32+4*c31*c13*a32*a23*b11-c13*a31^2*b23*c12+a31^2*c13^2*b22+a31*c13*a11*c23*b32+a31*c23*a11*c33*b12-2*a31*c23*a11*b33*c12-2*a31*c23*b11*c33*a12+a31*c23*c11*a33*b12-2*a31*a23*c11*c33*b12+a31*b23*c12*a11*c33+a31*b23*c11*a33*c12-2*a31*b23*c11*c33*a12+a31*c13*b12*c21*a33+a31*c13*c11*b23*a32+4*a31*a23*c12*b11*c33-2*a31*a23*c11*b33*c12+a31*c13*b11*a33*c22-5*a31*c13*b11*a23*c32+a31*c13*b11*c33*a22+a31*c13*b21*a33*c12-2*a31*c13*c11*a33*b22+a31*c13*c11*a23*b32+a31*c13*b11*c23*a32+a31*c13*c11*b33*a22+4*a31*b13*c11*a23*c32-2*a31*b13*c12*c21*a33-2*a31*b13*c11*c23*a32-2*a31*b13*c11*c33*a22+4*a31*c23*c11*b33*a12-2*a31*b13*c23*c31*a12+a31*c13*a23*b31*c12+a31*c13*a23*c31*b12-2*b31*a13*c11*a23*c32+2*b31*c21*a13^2*c32+2*b31*a21*c13^2*a32-b13*c13*a31^2*c22+2*b13*c12*a31^2*c23-a31*b21*c13^2*a32-a31*a22*b31*c13^2+4*a31*b13*c21*c33*a12-2*a31*b13*c12*a21*c33+a31*b13*c13*c31*a22+a31*b13*c13*a21*c32+a31*b13*c22*a11*c33-2*a31*b13*c23*a11*c32+a31*b13*c13*c21*a32-c11*b11*a33^2*c22-2*a31*a13*c12*b31*c23+a31*a13*c13*b31*c22+a31*a13*c12*c31*b23+b33*c11*a11*c33*a22-2*b33*c11*a21*c33*a12+b33*c12*a21*a11*c33+b33*c21*a12*a11*c33-2*a31*a13*c11*b33*c22+a31*a13*c13*c21*b32+a31*a13*c23*c31*b12+a31*a13*c13*b21*c32-2*a31*a13*c13*c31*b22-2*a31*a13*c21*b13*c32+a31*c13*a21*c33*b12+a31*c13*a21*b33*c12+b31*a13*c13*c31*a22+4*b31*c13*a11*a23*c32-2*b31*c13*a11*c23*a32+4*b31*c13*a12*c21*a33-2*b31*c13*a11*a33*c22-2*b31*a13*c21*c33*a12-2*b31*a13*c13*c21*a32+b31*c13*a22*c11*a33-2*b31*c13*a23*c11*a32+4*b31*a13*c11*c23*a32-2*b31*a13*c12*c21*a33+b31*a13*c11*a33*c22-2*b31*a13*c11*c33*a22+4*b31*c23*a11*a33*c12-2*b31*a13*c23*a11*c32+b31*a13*c23*c31*a12+b31*a13*c22*a11*c33+b31*a13*c12*c31*a23+b31*c23*a12*a11*c33-5*b31*c23*a12*c11*a33-2*b31*a13*c13*a21*c32+4*b31*a13*c12*a21*c33-a21*b12*a11*c33^2-a13*a22*c31^2*b13-a13*a12*c31^2*b23+2*b13*a23*c31^2*a12-a13*a23*c31^2*b12-c31*a13^2*b21*c32-c31*a13^2*c21*b32+2*a21*b11*c33^2*a12-a12*b21*a11*c33^2-a11*b11*c33^2*a22-b33*c22*a11^2*c33-b31*c22*c31*a13^2-a33*c11^2*b33*a22+2*a32*a23*c11^2*b33-a32*b23*c11^2*a33-2*c32*a23*c11*a11*b33+c32*b23*a11*c11*a33+a32*c23*b11*a11*c33+4*a32*c13*a11*c21*b33-2*a32*c13*b11*c21*a33 );


K = ideal (-a12*a22*b31*c21*a13+a12*a22*c31*b21*a13+a31*a22*c11*b23*a12+a31*a22*a11*c23*b12-a31*a22*b11*c23*a12+a31*a22*c21*a12*b13-a31*a22*a11*b23*c12-a31*a22*a21*b12*c13-a31*a22*b21*a12*c13-a31*a22*c21*b12*a13+a31*a22*a21*c12*b13-a31*a21*c22*a12*b13+a31*a22*b21*c12*a13+a31*a12*a11*c22*b23+a31*b21*c23*a12^2-a31*c21*b23*a12^2+a31*a13*b22*c21*a12-a31*a13*c22*b21*a12+a31*a21*b22*a12*c13-a31*a21*b22*c12*a13-a31*a23*c22*a11*b12-a31*a23*a22*b11*c12+a31*a23*b22*a11*c12-a31*a23*b22*c11*a12+a31*a23*c22*b11*a12+a31*a21*c22*b12*a13-a31*a12*a11*b22*c23-a31*c11*b13*a22^2+a31*b11*c13*a22^2+a31*a23*a22*c11*b12+a23*b31*c21*a12^2+a23*b32*a11^2*c22-a23*c32*a11^2*b22-a23*c31*b21*a12^2-a11*a21*b32*a13*c22+a11*a21*c32*a13*b22-a22^2*c31*b11*a13-a22^2*b31*a11*c13+a22^2*b31*c11*a13+a22*a23*c31*b11*a12+a22*a23*b31*a11*c12-a22*a23*b31*c11*a12-a22*a23*c31*a11*b12-a22*a21*a11*b13*c32-a22*a21*c11*a13*b32+a22*a21*b11*a13*c32-a22*a21*b31*c12*a13+a22*a21*b31*a12*c13-a22*a21*c31*a12*b13+a22*a21*c31*b12*a13-a22*a11^2*c23*b32-a22*a12*c31*a11*b23+a22*a12*b31*a11*c23+a22*a21*a11*c13*b32+a22*a11^2*b23*c32+a22^2*c31*a11*b13+a22*a13*a11*c21*b32-a22*a13*a11*b21*c32-a12*a23*b31*a11*c22+a12*a23*c31*a11*b22+a12*a23*a11*b21*c32-a12*a23*a11*c21*b32-a32*a22*a21*b11*c13+a32*a22*a21*c11*b13+a32*a22*b21*a11*c13-a32*a22*b21*c11*a13+a32*a23*a21*b11*c12-a32*a22*c21*a11*b13-a32*a23*b21*a11*c12+a32*a23*b21*c11*a12+a32*a23*c21*a11*b12-a32*a23*c21*b11*a12-a32*a23*a21*c11*b12+a32*a22*c21*b11*a13+a32*a21*c11*a13*b22+a32*a21^2*b12*c13-a32*a21^2*c12*b13+a32*a11^2*b22*c23-a32*a11^2*c22*b23+a32*a12*c21*a11*b23+a32*a21*a11*b23*c12-a32*a21*a11*c23*b12+a32*a13*b21*a11*c22-a32*a13*c21*a11*b22-a32*a21*c11*b23*a12-a32*a12*b21*a11*c23+a32*a21*b11*c23*a12-a32*a21*b11*a13*c22-a32*a21*a11*c13*b22+a32*a21*a11*b13*c22+a21^2*c32*a12*b13-a21^2*c32*b12*a13-a21^2*b32*a12*c13+a21^2*b32*c12*a13+a21*a23*c32*a11*b12-a21*a23*c32*b11*a12-a21*a23*b32*a11*c12+a21*a23*b32*c11*a12-a21*b31*c23*a12^2+a21*c31*b23*a12^2+a21*a13*a12*b31*c22-a21*a13*a12*c31*b22-a21*a12*a11*b23*c32+a21*a12*a11*c23*b32,
2*a32*b21*a11*b13*c22+2*a22*b12*a13*c31*b21+2*b21*a21*c32*a12*b13+2*a31*b12*b21*c23*a12+2*a31*b23*a22*c11*b12+2*a21*b12*a12*c31*b23+2*a32*b23*a21*b11*c12+2*a31*b22*b13*c21*a12-2*b32*a22*b21*c11*a13-2*b31*a22*a11*c13*b22+2*b22*a23*c31*b11*a12+2*a31*b22*b11*c13*a22+2*b32*a22*c21*b11*a13+2*a31*b23*c22*a12*b11+2*b32*a22*b21*a11*c13-2*a32*b11*c22*b23*a11-2*b31*a12*a21*c23*b12+2*b32*a23*a12*b21*c11+2*b31*a21*c13*b22*a12-2*b32*a21*a13*b11*c22-2*b22*a21*c31*a12*b13+2*b22*a22*c31*a11*b13+2*b22*a21*b11*a13*c32-2*b32*a11*a22*b11*c23-2*a22*b12*c31*a11*b23+2*a31*b21*c12*b13*a22-2*b31*a23*c22*b12*a11-2*a31*b23*a22*b11*c12+2*a32*b22*a21*c11*b13+2*a22*c32*b11*a11*b23-2*a22*c32*b21*a11*b13+2*b31*a21*c22*b12*a13-2*b22*a11*b11*a23*c32-2*b32*a23*b21*a11*c12+2*b31*a22*a11*c23*b12-2*b32*a21*b21*a12*c13+2*b32*a21*c12*a13*b21+2*a32*c13*b21*a21*b12-2*b31*a22*a13*c21*b12+2*a32*b11*b22*a11*c23+2*b21*a23*c32*a11*b12-2*a32*b22*c21*a11*b13-2*a32*b21*c12*b13*a21-2*a31*b21*c13*a22*b12-2*a31*b12*a12*c21*b23+2*b32*a21*b11*c23*a12+2*b31*a22*b22*c11*a13+2*b31*a23*b22*a11*c12-2*a32*b23*a21*c11*b12-2*a31*b22*a22*c11*b13-2*a32*b22*a21*b11*c13+2*b32*c22*a11*b11*a23-2*b31*a21*c12*a13*b22+2*b31*a12*b12*c21*a23-2*a31*b22*b11*c23*a12-2*b21*a13*a21*c32*b12-2*a21*c32*a12*b11*b23-2*b21*a12*b12*c31*a23-2*b31*a23*b22*c11*a12-2*b22*a22*c31*b11*a13+2*a32*b23*c21*a11*b12-2*a31*b21*c22*a12*b13-2*b32*a23*c21*b11*a12-2*a32*c23*b21*a11*b12,
-2*c13*b31*a22*a11*c22+2*c13*a31*b22*c21*a12-2*c13*a31*c22*b21*a12+2*c13*a22*a31*b11*c22-2*c11*b32*a21*a13*c22+2*c11*b32*a21*c23*a12-2*c11*a21*a12*b23*c32-2*c11*a22*b21*a13*c32+2*c13*a21*a32*c21*b12-2*c11*b22*a11*a23*c32-2*c12*a31*a22*b11*c23+2*c12*b22*a23*c31*a11-2*c12*a12*a31*c21*b23-2*c12*a12*b21*c31*a23-2*c12*a32*b21*a11*c23-2*c11*a32*c22*b23*a11+2*c11*a32*b22*a11*c23-2*c11*b32*a11*a22*c23+2*c11*b32*a11*c22*a23+2*c11*a31*a22*c23*b12-2*c21*a22*a11*b13*c32+2*c21*a21*c32*a12*b13+2*c12*a32*a21*b11*c23+2*c12*a22*a31*c21*b13+2*c21*a13*a22*b11*c32-2*c21*a13*a21*c32*b12+2*c12*a32*b23*c21*a11-2*c22*a23*c31*a11*b12+2*c22*a23*c31*b11*a12+2*c13*b31*a21*c22*a12-2*c13*a31*a22*c21*b12+2*c11*a32*c22*a21*b13-2*c11*a32*a21*c23*b12-2*c11*b31*a23*c22*a12+2*c11*b31*a22*a13*c22-2*c21*a23*c32*b11*a12+2*c21*a23*c32*a11*b12+2*c13*b32*a22*c21*a11-2*c13*b32*a21*c21*a12-2*c13*a32*a21*b11*c22+2*c13*a32*b21*a11*c22-2*c13*a32*c21*a11*b22+2*c11*a22*c32*a11*b23-2*c11*a22*a31*b13*c22+2*c11*b21*a23*c32*a12+2*c11*a31*c22*b23*a12-2*c11*a31*c23*b22*a12+2*c11*b22*a21*a13*c32+2*c12*a12*a21*c31*b23+2*c12*a12*b31*c21*a23-2*c12*a12*b31*a21*c23+2*c12*a12*a31*b21*c23-2*c12*a13*b22*c31*a21+2*c12*b32*a21*c21*a13-2*c12*a21*c21*b13*a32-2*c22*a22*c31*b11*a13+2*c22*a22*c31*a11*b13+2*c22*a21*b12*c31*a13-2*c22*a21*c31*a12*b13+2*c12*a22*a13*c31*b21-2*c12*a22*c31*a11*b23-2*c12*b32*a23*c21*a11-2*c12*b31*a22*c21*a13+2*c12*b31*a11*a22*c23,
-2*b11*b12*b31*c22*a23+2*b11*b12*b31*a22*c23-2*b11*b12*c31*a22*b23-2*b11*b12*b21*c23*a32+2*b11*b12*b21*a23*c32+2*b11*b12*c21*b23*a32-2*b11^2*a32*c22*b23-2*b11*b21*b32*a23*c12+2*b11*b21*b32*c13*a22-2*b11*b13*c32*b21*a22+2*b11*b13*a32*b21*c22-2*b11*b13*a32*c21*b22+2*b11*b22*b31*a23*c12+2*b12^2*b31*c21*a23-2*b12^2*b31*a21*c23-2*b12^2*a31*c21*b23+2*b12^2*c31*a21*b23-2*b12^2*c31*b21*a23+2*b12^2*a31*b21*c23+2*b12*b11*c31*b22*a23-2*b12*b11*c21*a23*b32-2*b12*b11*a21*b23*c32-2*b12*b22*b31*c11*a23+2*b12*b22*b31*a21*c13+2*b12*b11*a21*c23*b32+2*b12*b21*c11*a23*b32-2*b12*b11*a31*b22*c23+2*b12*b11*a31*c22*b23-2*b12*b13*a31*b21*c22+2*b12*b13*a31*c21*b22-2*b12*b13*c31*a21*b22+2*b31*b13*a22*b21*c12+2*b31*b13*b22*c21*a12+2*b31*b11*c22*b23*a12-2*b31*b11*a22*b23*c12-2*b31*b12*b21*c13*a22-2*b31*b13*c22*b21*a12+2*b31*b12*c11*a22*b23-2*b31*b11*b22*c23*a12-2*b13*b11*b32*a21*c22+2*b13*b11*b32*c21*a22+2*b13*b11*c32*a21*b22-2*b13*b12*b31*c21*a22+2*b13*b12*b31*a21*c22+2*b13*b12*c31*b21*a22-2*b13*b21*b32*c11*a22-2*b13*b22*b31*a21*c12+2*b11^2*c32*a22*b23-2*b11^2*c32*b22*a23+2*b11^2*b32*c22*a23+2*b11^2*a32*b22*c23-2*b11^2*b32*a22*c23-2*b32*b12*a21*c11*b23-2*b32*b12*b21*a11*c23+2*b32*b11*a21*b23*c12-2*b32*b11*a21*c13*b22-2*b32*b13*c21*a11*b22+2*b32*b13*b21*a11*c22+2*b32*b13*a21*c11*b22+2*b32*b12*c21*a11*b23+2*b21^2*b32*c12*a13-2*b21*b22*b31*c12*a13+2*b21*b22*b31*a12*c13+2*b21*b13*a32*c11*b22-2*b21*b13*a12*c31*b22-2*b21*b12*c11*b23*a32+2*b21*b12*b31*a13*c22+2*b21*b11*b32*c23*a12-2*b21*b11*a32*c13*b22+2*b21*b11*c32*a13*b22+2*b21*b11*a32*b23*c12-2*b21*b11*b32*a13*c22-2*b21*b11*c32*b23*a12-2*b21^2*c32*b12*a13-2*b21^2*b32*a12*c13+2*b21^2*a32*b12*c13-2*b21^2*a32*c12*b13+2*b21^2*c32*a12*b13+2*b22^2*c31*a11*b13-2*b22*b11*a31*b23*c12+2*b22*b21*a11*c13*b32+2*b22*b11*b32*c21*a13+2*b22*b13*a31*b21*c12-2*b22*b13*a11*b21*c32-2*b22*b21*c11*a13*b32+2*b22*b12*b31*a11*c23-2*b22*b12*a31*b21*c13-2*b22*b12*c31*a11*b23+2*b22*b12*a31*c11*b23+2*b22*b12*c31*b21*a13-2*b22*b12*b31*c21*a13+2*b22^2*a31*b11*c13-2*b22^2*a31*c11*b13-2*b22^2*c31*b11*a13-2*b22^2*b31*a11*c13+2*b22^2*b31*c11*a13-2*b23*b21*b32*a11*c12+2*b23*b21*b32*c11*a12-2*b23*b11*b32*c21*a12+2*b23*b12*a11*b21*c32-2*b23*b12*b31*a11*c22+2*b23*b11*a12*c31*b22+2*b23*b22*b31*a11*c12-2*b23*b22*b31*c11*a12,
-2*c11*b31*c22*a23*b12+2*c22*a12*b23*c31*b11-2*c22*a12*b21*c31*b13+2*c13*a32*b21*c21*b12-2*c13*a32*b22*c21*b11-2*c13*b21*b32*c21*a12-2*c13*b22*b31*a11*c22-2*c13*b31*a22*c21*b12-2*c13*a31*b21*c22*b12-2*c12*b32*c21*b11*a23-2*c11*b32*c22*b21*a13-2*c11*a21*b23*c32*b12+2*c11*b32*b21*c23*a12+2*c11*a32*b21*b13*c22-2*c11*a32*b21*c23*b12+2*c11*a32*b11*b22*c23-2*c11*a32*b11*c22*b23-2*c11*b22*b11*a23*c32+2*c11*a22*b11*b23*c32+2*c11*b21*b12*a23*c32-2*c11*a22*b21*b13*c32+2*c11*b22*a13*b31*c22-2*c12*b31*a21*c23*b12+2*c12*b31*b22*a11*c23-2*c12*b31*b22*c21*a13+2*c12*b32*a21*b11*c23+2*c12*a32*b23*c21*b11-2*c12*a32*b21*c21*b13-2*c22*b12*c31*a11*b23-2*c22*b11*a13*c31*b22+2*c22*a11*b22*c31*b13-2*c21*b22*a11*b13*c32-2*c21*b21*c32*b12*a13+2*c21*b21*c32*a12*b13+2*c21*b23*c32*a11*b12+2*c12*a21*b23*c31*b12-2*c12*b21*b12*c31*a23-2*c12*a22*b23*c31*b11+2*c22*b12*a13*c31*b21+2*c11*b32*c22*a23*b11-2*c21*c32*a12*b11*b23+2*c21*c32*b22*b11*a13+2*c12*b31*b12*c21*a23+2*c11*b22*a21*b13*c32+2*c12*b22*a23*c31*b11-2*c12*a31*b11*b22*c23+2*c12*a31*b22*c21*b13-2*c12*a31*b12*c21*b23+2*c11*b31*c23*a22*b12-2*c11*b32*a22*b11*c23+2*c12*a22*b21*c31*b13+2*c12*a31*b12*b21*c23-2*c12*b22*a21*c31*b13+2*c12*b21*c21*a13*b32-2*c12*b32*b21*a11*c23-2*c13*b32*a21*b11*c22+2*c13*b32*b21*a11*c22+2*c13*b31*b22*c21*a12+2*c13*a31*b22*b11*c22+2*c13*b31*a21*c22*b12+2*c13*b32*a22*c21*b11+2*c11*a31*b23*c22*b12-2*c11*a31*b22*b13*c22-2*c11*b31*a12*b22*c23,
2*c23*c21*c32*a11*b12-2*c23*c12*a11*c21*b32+2*c23*c11*c32*b21*a12-2*c23*c11*a12*b31*c22-2*c31*c13*a22*c21*b12+2*c31*c13*b22*c21*a12+2*c31*c11*a22*c23*b12-2*c31*c13*c22*b21*a12-2*c31*c11*b22*c23*a12+2*c31*c12*c21*b13*a22-2*c31*c12*b11*a22*c23+2*c31*c11*c22*b23*a12+2*c32*c11*a21*b13*c22+2*c32*c12*a21*b11*c23-2*c32*c13*a21*b11*c22-2*c32*c11*a21*c23*b12-2*c11^2*b32*a22*c23+2*c11^2*b32*c22*a23+2*c11^2*c32*a22*b23+2*c11^2*a32*b22*c23-2*c11^2*a32*c22*b23-2*c11^2*c32*b22*a23+2*c11*c13*a32*b21*c22+2*c11*c12*c21*b23*a32-2*c11*c12*c21*a23*b32-2*c11*c12*c31*a22*b23+2*c11*c12*c31*b22*a23+2*c11*c12*b31*a22*c23-2*c11*c12*b21*c23*a32-2*c11*c13*a32*c21*b22+2*c11*c13*b32*c21*a22-2*c11*c22*c31*a23*b12-2*c11*c21*c32*b13*a22+2*c11*c21*c32*a23*b12+2*c12^2*b31*c21*a23+2*c12^2*a31*b21*c23-2*c12^2*b31*a21*c23-2*c12^2*a31*c21*b23+2*c12^2*c31*a21*b23-2*c12^2*c31*b21*a23+2*c12*c11*b21*a23*c32-2*c12*c11*a21*b23*c32+2*c12*c11*a21*c23*b32-2*c12*c11*b31*c22*a23-2*c12*c11*a31*b22*c23+2*c12*c11*a31*c22*b23-2*c12*c21*b11*a23*c32-2*c12*c13*a31*b21*c22+2*c12*c13*a31*c21*b22+2*c12*c13*b31*a21*c22+2*c12*c22*c31*b11*a23-2*c12*c22*c31*a21*b13-2*c13*c11*b32*a21*c22-2*c13*c11*c32*b21*a22+2*c13*c11*c32*a21*b22+2*c13*c21*c32*b11*a22+2*c13*c22*c31*a21*b12-2*c13*c12*c31*a21*b22+2*c13*c12*c31*b21*a22-2*c13*c12*b31*c21*a22+2*c32*c13*b21*a11*c22-2*c32*c12*b21*a11*c23+2*c32*c12*c21*a11*b23-2*c32*c13*c21*a11*b22+2*c23*c12*c31*a11*b22-2*c23*c21*c32*b11*a12-2*c23*c22*c31*a11*b12+2*c23*c22*c31*b11*a12+2*c21^2*b32*c12*a13+2*c21^2*a32*b12*c13-2*c21^2*a32*c12*b13-2*c21*c11*c32*b23*a12+2*c21*c11*b32*c23*a12+2*c21*c11*a32*b13*c22-2*c21*c11*a32*c23*b12-2*c21^2*c32*b12*a13-2*c21^2*b32*a12*c13+2*c21^2*c32*a12*b13+2*c21*c11*c32*a13*b22-2*c21*c11*b32*a13*c22-2*c21*c12*c31*a13*b22+2*c21*c13*a12*b31*c22-2*c21*c22*c31*a12*b13+2*c21*c22*c31*b12*a13+2*c21*c12*b11*c23*a32-2*c21*c13*a32*b11*c22-2*c22^2*b31*a11*c13+2*c22^2*b31*c11*a13+2*c22*c13*a11*c21*b32-2*c22*c21*a11*b13*c32+2*c22*c21*b11*a13*c32+2*c22*c12*a31*c21*b13-2*c22*c11*c32*b21*a13-2*c22*c13*a31*c21*b12+2*c22*c11*a31*c23*b12-2*c22*c12*a31*b11*c23-2*c22*c12*b31*c21*a13+2*c22*c12*c31*b21*a13-2*c22^2*a31*c11*b13+2*c22*c12*b31*a11*c23+2*c22^2*a31*b11*c13+2*c22^2*c31*a11*b13-2*c22^2*c31*b11*a13-2*c22*c12*c31*a11*b23,
-a33*c21*b23*a12^2-a33*c11*b13*a22^2+a33*b11*c13*a22^2-a33*a12*a11*b22*c23+a33*a23*c22*b11*a12+a33*a21*c22*b12*a13+a33*a23*b22*a11*c12+c13*a32*a23*a21*b12-a23^2*b32*a11*c12-c13*a32*a21*b23*a12+c13*a32*a23*b21*a12-a23^2*a32*c11*b12-c13*a21*a23*b32*a12+a23^2*b32*c11*a12-a23^2*c32*b11*a12+a23^2*a32*b11*c12-c33*a23*b21*a12^2-c33*a22^2*b11*a13+c33*a22^2*a11*b13+a33*b21*c23*a12^2+c33*a21*b23*a12^2-c33*a22*a12*a11*b23-c33*a22*a21*a12*b13+c33*a22*a21*b12*a13+c33*a22*a23*b11*a12-c33*a21*a13*b22*a12+c33*a12*a11*b22*a23+c33*a12*a22*b21*a13-c33*a22*a23*a11*b12-a23*a22*a11*b13*c32+a23*a22*b11*a13*c32-a23*a22*b11*c13*a32+a23*a22*c11*b13*a32+a23*a22*a11*c13*b32-a23*a22*c11*a13*b32-a23*a11*a32*c13*b22+a23*a11*a32*b13*c22+a23*a13*a32*c11*b22-a23*a13*a32*b11*c22-a33*a22*b11*c23*a12+a33*a22*c21*a12*b13+a33*a22*c11*b23*a12+a33*a22*a11*c23*b12-c23*a32*a22*a11*b13+c23*a32*a22*b11*a13+a33*a22*b21*c12*a13+a33*a22*a21*c12*b13-a33*a21*c22*a12*b13+a33*a21*b22*a12*c13-a33*a23*b22*c11*a12-a33*a23*c22*a11*b12-a33*a23*a22*b11*c12+a33*a23*a22*c11*b12+b33*a22*a12*a11*c23+b33*a21*a13*c22*a12-b33*a12*a22*c21*a13-b33*a12*a11*c22*a23+b33*a22*a23*a11*c12-b33*a22*a23*c11*a12+b33*a22*a21*a12*c13-b33*a22*a21*c12*a13+b33*a23*c21*a12^2-b33*a21*c23*a12^2-b33*a22^2*a11*c13+b33*a22^2*c11*a13+a23^2*c32*a11*b12-a33*a21*b22*c12*a13+a33*a13*b22*c21*a12-a33*a13*c22*b21*a12+a33*a12*a11*c22*b23+a13*a23*b32*a11*c22-a13*a23*a32*b21*c12+a13*a23*a32*c21*b12-a22*c32*b21*a13^2+a22*b32*c21*a13^2-a13*a21*c32*b23*a12+a13*a21*b32*c23*a12-a13*a23*c32*a11*b22-a13*a23*c32*a21*b12+a13*a23*b32*a21*c12-a13*a23*b32*c21*a12+a13*a23*c32*b21*a12+a13*a21*a32*b23*c12-a13*a11*a32*c22*b23-a13*a12*b21*c23*a32+a13*a12*c21*b23*a32-a13*a21*a32*c23*b12+a13*a22*a11*b23*c32+a13*a11*a32*b22*c23-a13*a22*a11*c23*b32-b13*a32*a23*c21*a12-b13*a32*a23*a21*c12-b23*a32*a22*c11*a13+b23*a32*a22*a11*c13+a21*c32*a13^2*b22-a21*b32*a13^2*c22+a13^2*a32*b21*c22-a13^2*a32*c21*b22-a33*a22*b21*a12*c13-a33*a22*c21*b12*a13-a33*a22*a11*b23*c12-a33*a22*a21*b12*c13+b13*a21*a23*c32*a12+b13*a32*a21*c23*a12,
2*a23*b23*c32*a11*b12-2*a23*b21*b12*a12*c33+2*a23*b22*a11*b33*c12+2*a23*b12*c21*b33*a12-2*a23*b12*a11*b33*c22-2*c13*b22*a11*b33*a22+2*c13*b22*a21*b33*a12-2*c13*a22*b21*a33*b12+2*c13*a32*b12*b21*a23+2*c13*b32*a22*b23*a11-2*c13*a32*b22*a23*b11-2*c13*b32*a12*a21*b23+2*c13*a22*b11*a33*b22-2*a23*c32*a12*b11*b23-2*a23*a32*c11*b12*b23-2*a23*b32*b23*a11*c12+2*a23*b32*b23*c11*a12+2*a23*b11*a12*c33*b22+2*a23*b11*a32*b23*c12-2*a23*b22*c11*b33*a12-2*b23*a22*b12*a11*c33+2*b23*a22*c11*a33*b12-2*b23*a22*b11*a33*c12+2*b23*a12*a21*c33*b12-2*b23*a12*c21*a33*b12+2*b23*a12*b11*a33*c22+2*a13*a32*b21*b13*c22-2*a13*a32*b21*c23*b12+2*a13*a32*b11*b22*c23-2*a13*a32*b11*c22*b23-2*a13*b32*a22*c11*b23+2*a13*b32*a22*c21*b13+2*a13*b12*c22*a21*b33-2*b13*a12*b21*a33*c22-2*b13*b32*a11*a22*c23+2*b13*b32*a11*c22*a23-2*b13*a32*c12*b21*a23+2*b13*a32*b22*c11*a23-2*b13*b32*a23*c21*a12+2*b13*a22*b21*a33*c12+2*b13*b22*a12*c21*a33-2*b13*b22*a11*a23*c32-2*b13*b22*a21*c33*a12+2*b13*b22*a11*c33*a22-2*b13*a22*c11*a33*b22+2*a13*b32*a21*b23*c12-2*a13*b22*a21*b33*c12+2*a13*b22*a22*c11*b33+2*a13*b22*a21*b13*c32-2*a13*b22*b11*c33*a22+2*a13*a22*b21*c33*b12-2*a13*a22*b21*b13*c32+2*a13*a22*b11*b23*c32-2*c23*a21*b12*b33*a12+2*c23*b21*a12*a33*b12+2*c23*a22*b12*a11*b33-2*c23*b22*a12*b11*a33-2*a13*a22*b12*c21*b33-2*a13*a21*b23*c32*b12-2*a13*a32*b22*c21*b13+2*a13*a32*b23*c21*b12-2*a13*b32*c22*a21*b13+2*b13*b32*a21*c23*a12+2*b13*b21*a23*c32*a12,
-2*a23*c23*c32*b11*a12+2*a23*c23*c32*a11*b12+2*a23*c22*b11*c33*a12-2*a23*c11*a12*b33*c22-2*a23*c11*a32*c23*b12-2*c23*a12*a21*b33*c12-2*c23*b22*a12*c11*a33+2*c23*a22*c11*a33*b12+2*c23*b21*a12*a33*c12-2*c23*a22*b11*a33*c12+2*c23*a22*a11*b33*c12+2*a13*c13*a32*b21*c22-2*a13*c13*a32*c21*b22+2*c13*a22*c32*a11*b23-2*c13*b22*a11*a23*c32+2*c13*b22*a12*c21*a33+2*c13*b21*a23*c32*a12-2*c13*a21*a12*b23*c32+2*a23*c12*b11*c23*a32+2*a23*c12*a12*c21*b33-2*a23*c12*a12*b21*c33-2*a23*c12*a11*c23*b32+2*b23*c12*a21*c33*a12+2*b23*c11*a12*a33*c22-2*b23*c12*a12*c21*a33-2*b23*c12*a11*c33*a22-2*c13*a22*c22*a11*b33+2*a23*c11*a12*c23*b32-2*a23*c22*a11*c33*b12+2*a23*c12*a11*c33*b22-2*a13*c12*b21*c23*a32+2*a13*c11*a32*b22*c23-2*a13*c11*a32*c22*b23-2*a13*c12*a21*c33*b22+2*a13*c12*a22*b21*c33-2*c13*b32*a23*c21*a12+2*c13*a22*b11*a33*c22+2*c13*a21*c22*b33*a12-2*a13*c23*a21*c32*b12-2*a13*c22*b11*c33*a22+2*b13*c12*a22*c21*a33-2*c13*a32*c22*a23*b11+2*c13*b32*a11*c22*a23-2*c13*a12*b21*a33*c22-2*a13*c11*a22*c23*b32+2*a13*c11*a22*b33*c22+2*a13*c23*a22*b11*c32+2*a13*c12*c21*b23*a32-2*a13*c12*a22*c21*b33+2*a13*c12*a21*c23*b32+2*a13*c13*a21*c32*b22-2*a13*c13*a21*b32*c22-2*a13*c13*a22*b21*c32+2*a13*c13*a22*c21*b32-2*b13*c12*a23*c21*a32-2*b13*c11*a22*a33*c22+2*b13*c11*a23*a32*c22+2*a13*c22*a21*c33*b12-2*b13*c23*a22*a11*c32+2*b13*c23*a21*c32*a12+2*c13*a32*b12*c21*a23-2*c13*a22*b12*c21*a33+2*b13*c22*a11*c33*a22-2*b13*c22*a21*c33*a12,
2*c13*b12*b21*a23*b32+2*c13*b21*b12*b23*a32-2*c23*b32*b13*a11*b22-2*b33*b11*a22*b23*c12+2*b33*b11*a22*c23*b12+2*b33*b11*b22*a23*c12-2*b33*b11*b22*c23*a12+2*b13*b23*b32*a21*c12-2*b13*b23*b32*c21*a12+2*a23*b32*b13*c11*b22-2*a23*b32*b11*c13*b22+2*a33*b12^2*b21*c23-2*a33*b12^2*c21*b23+2*a33*b11*c13*b22^2-2*a33*b13*c11*b22^2+2*a13*b23*b21*b32*c12-2*a13*b23*b12*b21*c32+2*a13*b32*b12*c21*b23-2*a13*b32*b12*b21*c23-2*a33*b22*b21*b12*c13+2*a33*b22*b12*c11*b23+2*a33*b22*b21*c12*b13+2*a33*b12*b11*c22*b23-2*a33*b12*b11*b22*c23+2*a33*b12*b13*c21*b22-2*a33*b12*b13*b21*c22-2*a33*b22*b11*b23*c12+2*c33*b12^2*a21*b23-2*c13*b32*b12*a21*b23-2*c13*b23*b21*b32*a12+2*c23*b22*b11*a13*b32-2*b33*a21*c23*b12^2+2*b33*c21*a23*b12^2+2*b33*c11*a13*b22^2-2*b33*a11*c13*b22^2+2*b33*b12*a11*b22*c23+2*b33*b12*c11*a22*b23-2*b33*b12*c11*b22*a23+2*b33*b12*a21*c13*b22+2*b33*b12*a21*b13*c22-2*c33*b12*b13*a21*b22+2*c33*b13*b12*b21*a22-2*c33*b21*b13*b22*a12+2*c33*b22*b12*b21*a13-2*c33*b22*b12*a11*b23+2*b11*a32*b23^2*c12-2*b11*c32*b23^2*a12-2*b12*c11*b23^2*a32+2*b33*b22*a11*b23*c12-2*b33*b22*c11*b23*a12-2*b33*b12*a11*c22*b23-2*b33*b12*c21*b13*a22-2*b33*b12*c21*a13*b22-2*c33*b11*b12*a22*b23+2*c33*b12*b11*b22*a23-2*c33*b12^2*b21*a23+2*c33*b13*a11*b22^2-2*c33*b11*a13*b22^2+2*b12*a11*b23^2*c32+2*b23^2*b32*c11*a12-2*b23^2*b32*a11*c12-2*b13^2*c32*b21*a22+2*b13^2*c32*a21*b22-2*b23*b13*c32*a11*b22+2*b23*b13*a32*c11*b22-2*b23*b13*b32*c11*a22+2*b23*b13*b32*a11*c22+2*c33*b23*b11*b22*a12+2*b23*b11*b32*c13*a22-2*b23*b11*b32*a13*c22-2*b23*b11*a32*c13*b22+2*b23*b11*c32*a13*b22-2*b13^2*b32*a21*c22+2*b13^2*a32*b21*c22-2*b13^2*a32*c21*b22+2*b13^2*b32*c21*a22+2*b33*b13*a22*b21*c12+2*b33*b13*b22*c21*a12-2*b33*b13*b22*a21*c12+2*b33*b21*b22*a12*c13-2*b33*b21*b22*c12*a13-2*b13*b11*a32*c22*b23-2*b13*b21*b32*a23*c12-2*b13*b21*a32*b23*c12+2*b13*b12*c21*b23*a32-2*b23*b22*c11*a13*b32+2*b23*b22*a11*c13*b32-2*b13*b12*c21*a23*b32-2*b13*b12*a21*b23*c32+2*b13*b12*a21*c23*b32-2*b13*b12*b21*c23*a32+2*b13*b12*b21*a23*c32+2*b13*b11*c32*a22*b23-2*b13*b11*c32*b22*a23-2*b13*b11*b32*a22*c23+2*b13*b11*b32*c22*a23+2*b13*b11*a32*b22*c23+2*b13*b21*c32*b23*a12+2*b13*b21*b32*c23*a12-2*b33*b12*b21*c13*a22+2*b33*b12*b21*a13*c22-2*b33*b13*c22*b21*a12+2*b33*b11*c22*b23*a12-2*b33*b11*c22*a23*b12,
2*a23*c12*b11*c33*b22-2*a23*c12*b21*c33*b12+2*c13*b32*c22*b23*a11-2*b13*c23*c32*a11*b22+2*b13*c23*c32*b21*a12-2*b13*c13*a32*c21*b22+2*b13*c13*a32*b21*c22+2*b13*c11*a32*b22*c23-2*b13*c11*c22*a33*b22+2*b23*c11*b12*a33*c22+2*b23*c12*a21*c33*b12-2*b23*c12*b11*c33*a22+2*b23*c12*b11*c23*a32+2*c13*a22*b11*b23*c32+2*c13*b21*b12*a23*c32-2*c13*b21*b12*a33*c22-2*b13*c12*a21*c33*b22+2*b13*c12*a21*c23*b32+2*c13*b22*a12*c21*b33-2*c13*b22*b11*a23*c32+2*b13*c11*a23*b32*c22-2*a13*c23*b21*c32*b12+2*a13*c23*b22*b11*c32+2*b13*c22*a11*c33*b22-2*b13*c11*a22*c23*b32-2*b13*c22*a12*b21*c33-2*c23*b11*b22*a33*c12-2*a23*c11*b12*b33*c22+2*a23*c12*b12*c21*b33-2*c23*b22*c11*b33*a12-2*b23*c12*a11*c23*b32+2*b23*c22*b11*c33*a12+2*b23*c23*c32*a11*b12-2*c13*a22*b12*c21*b33-2*a13*c22*b11*c33*b22+2*a13*c22*b21*c33*b12+2*c13*b22*b11*a33*c22-2*b23*c12*b12*c21*a33-2*c13*b22*c22*a11*b33-2*b23*c23*c32*b11*a12-2*b23*c22*a11*c33*b12+2*b23*c11*a12*c23*b32-2*b23*c11*a32*c23*b12-2*b13*c12*a23*c21*b32-2*a13*c11*b23*b32*c22+2*a13*c11*b22*b33*c22+2*a13*c12*b23*c21*b32-2*c13*b32*a12*c21*b23-2*c13*a21*b23*c32*b12-2*a13*c12*b22*c21*b33+2*b13*c13*a22*c21*b32-2*b13*c13*a22*b21*c32-2*b13*c13*a21*b32*c22+2*b13*c13*a21*c32*b22+2*c23*b22*a11*b33*c12-2*c23*a21*b12*b33*c12+2*c23*a22*b12*c11*b33+2*c23*b12*b21*a33*c12+2*c13*a32*b23*c21*b12-2*c13*a32*b11*c22*b23+2*c13*b12*c22*a21*b33-2*b13*c12*b21*c23*a32+2*b13*c12*c21*a33*b22+2*b13*c12*a22*b21*c33,
2*c33*a11*b13*c22^2-2*c33*b11*a13*c22^2+2*c23*c13*c32*b11*a22-2*c23*c13*c32*a11*b22+2*c23*c13*b32*a11*c22+2*c13^2*a32*b21*c22-2*c13^2*a32*c21*b22+2*c13^2*b32*c21*a22-2*c13^2*c32*b21*a22+2*c13^2*c32*a21*b22-2*c13^2*b32*a21*c22+2*a33*c12*c13*c21*b22-2*a33*c12*c13*b21*c22+2*a33*c22*c11*c23*b12+2*a33*c22*c21*c12*b13-2*a33*c22*c12*b11*c23-2*a33*c22*c21*b12*c13+2*a33*c12*c11*c22*b23-2*a33*c12*c11*b22*c23-2*a33*c12^2*c21*b23+2*a33*c13*b11*c22^2-2*a33*c11*b13*c22^2+2*c13*c11*a32*b22*c23-2*c13*c11*a32*c22*b23-2*c13*c11*c32*b22*a23-2*c13*c11*b32*a22*c23+2*c13*c11*b32*c22*a23+2*c13*c11*c32*a22*b23-2*c13*c12*a21*b23*c32+2*c13*c12*a21*c23*b32+2*c13*c12*b21*a23*c32+2*c13*c12*c21*b23*a32-2*c13*c12*c21*a23*b32-2*c13*c12*b21*c23*a32-2*c13*c21*c32*b23*a12-2*c13*c21*b32*c23*a12+2*c13*c21*c32*a23*b12-2*c13*c23*c32*a21*b12+2*c13*c23*c32*b21*a12+2*c13*c21*a32*c23*b12+2*a13*c32*c12*c21*b23+2*a13*c23*c12*c21*b32-2*a13*c23*c21*c32*b12-2*c23*c13*a32*b11*c22+2*a23*c32*c11*b13*c22+2*c23*c22*b11*a13*c32-2*a23*c32*c13*b11*c22+2*b33*c11*c12*a22*c23-2*b33*c12*c11*c22*a23-2*b33*c12^2*a21*c23+2*b33*c12^2*c21*a23-2*b33*c13*a11*c22^2+2*b33*c11*a13*c22^2+2*a33*c12^2*b21*c23-2*b13*c12*c21*a23*c32-2*b13*c21*c12*c23*a32+2*b13*c23*c21*c32*a12+2*b13*c32*c12*a21*c23-2*c33*c11*a22*b23*c12+2*c33*c11*a22*c23*b12+2*c33*c11*b22*a23*c12-2*c33*c11*b22*c23*a12+2*c33*c12*c21*b13*a22-2*c33*c12*c21*a13*b22+2*c33*c12*a11*b22*c23-2*c33*c12*a11*c22*b23-2*c23*c11*b32*a13*c22+2*c11*b32*c23^2*a12+2*b33*c12*c13*a21*c22-2*b33*c13*c12*c21*a22+2*b33*c21*c13*c22*a12-2*b33*c22*c12*c21*a13+2*b33*c22*c12*a11*c23-2*a13*c32*c12*b21*c23-2*c23*c22*a11*b13*c32-2*b33*c23*c11*c22*a12-2*c11*a32*c23^2*b12-2*c12*a11*c23^2*b32+2*c12*b11*c23^2*a32+2*c23^2*c32*a11*b12-2*c23^2*c32*b11*a12+2*b23*c32*c13*a11*c22-2*b23*c22*c11*a13*c32-2*c33*c22*a11*c23*b12+2*c33*c22*b11*c23*a12-2*c33*c21*c22*a12*b13+2*c33*c21*c22*b12*a13-2*c33*c13*c22*b21*a12-2*c33*c13*a22*c21*b12+2*c33*c13*b22*c21*a12-2*c33*c11*c22*a23*b12-2*c33*c12*b11*a22*c23+2*c33*c12*b11*c22*a23-2*c33*c12*a21*c13*b22-2*c33*c12*a21*b13*c22+2*c33*a21*b23*c12^2-2*c33*b21*a23*c12^2-2*c23*c11*c32*b13*a22+2*c23*c11*c32*a13*b22+2*c23*c11*a32*b13*c22+2*c33*c12*b21*c13*a22+2*c33*c12*b21*a13*c22+2*c33*c13*c22*a21*b12+2*c33*c11*c22*b23*a12,
-a13*a22*c31*a11*b23+a13*a12*a31*b21*c23-a13*a12*a31*c21*b23+c13*a31*a23*b11*a22+c13*a31*a11*b22*a23+a23^2*c31*b11*a12+a23^2*b31*a11*c12-c13*a31*a11*a22*b23-c13*a22*a23*b31*a11+a23*a21*a31*c12*b13-a23*a21*b31*c12*a13-a23*a21*a31*b12*c13+a23*a13*a31*b21*c12-a23*a13*a31*c21*b12+a23*a12*a31*c21*b13-a23*a12*a31*b21*c13+a33*a11^2*b22*c23-a33*a11^2*c22*b23+a33*a21^2*b12*c13-a33*a21^2*c12*b13-c23*a31*a21*a12*b13+c23*a31*a21*b12*a13-a33*a23*a21*c11*b12+a33*a22*c21*b11*a13+a33*a23*c21*a11*b12-a33*a23*c21*b11*a12-a33*a23*b21*a11*c12+a33*a23*b21*c11*a12+a33*a23*a21*b11*c12-a33*a22*c21*a11*b13+a33*a22*b21*a11*c13-a33*a22*b21*c11*a13-a33*a22*a21*b11*c13+a33*a22*a21*c11*b13+a33*a21*c11*a13*b22+a33*a12*c21*a11*b23-a33*a21*a11*c13*b22+a33*a21*a11*b13*c22+c33*a22*a11^2*b23+c33*a21^2*a12*b13-c33*a21^2*b12*a13+a33*a21*b11*c23*a12-a33*a21*b11*a13*c22-a33*a21*c11*b23*a12-a33*a12*b21*a11*c23+a33*a13*b21*a11*c22-a33*a13*c21*a11*b22+a33*a21*a11*b23*c12-a33*a21*a11*c23*b12-a23^2*a31*b11*c12-a23^2*c31*a11*b12+a23^2*a31*c11*b12-a23^2*b31*c11*a12-a23*a21*c31*a12*b13+a23*a21*c31*b12*a13+a23*a21*b31*a12*c13+b13*a22*a23*c31*a11-b13*a31*a11*c22*a23-b13*a31*a23*c11*a22-a21*c31*a13^2*b22-a22*b31*c21*a13^2+a22*c31*b21*a13^2-a13^2*a31*b21*c22+a13^2*a31*c21*b22+a21*b31*a13^2*c22-b33*a22*a11^2*c23-b33*a21^2*a12*c13+b33*a21^2*c12*a13+b33*a11^2*c22*a23+b13*a31*a11*a22*c23+a13*a23*c31*a11*b22-a13*a23*c31*b21*a12-b33*a22*a21*c11*a13+b33*a22*a21*a11*c13+b33*a22*a13*c21*a11-b33*a21*a23*a11*c12+b33*a21*a23*c11*a12+b33*a21*a12*a11*c23-b33*a12*a23*c21*a11-b33*a11*a21*a13*c22-a13*a21*b31*c23*a12+a13*a21*c31*b23*a12+a13*a11*a31*c22*b23-a13*a23*a31*c11*b22+a13*a23*a31*b11*c22-a13*a22*a31*b11*c23+a13*a22*a31*c11*b23+a13*a22*b31*a11*c23-a13*a11*a31*b22*c23+a13*a23*b31*c11*a22-a13*a23*b31*a11*c22+a13*a23*b31*c21*a12-a13*a23*c31*b11*a22+b23*a31*a21*a12*c13-b23*a31*a21*c12*a13+c33*a11*a21*a13*b22+c33*a21*a23*a11*b12-c33*a21*a23*b11*a12-c33*a21*a12*a11*b23+c33*a12*a23*b21*a11+c33*a22*a21*b11*a13-c33*a22*a21*a11*b13-c33*a22*a13*b21*a11-c33*a11^2*b22*a23,
2*b13*a23*a31*b21*c12+2*b13*b21*a11*a33*c22+2*a13*b31*a22*c11*b23+2*b13*a12*b31*c21*a23-2*b13*a23*a31*c11*b22-2*a13*a31*b12*c21*b23-2*a13*b31*a21*b23*c12-2*c13*b22*a21*b11*a33-2*c13*a31*b12*b21*a23-2*b13*a12*b31*a21*c23-2*b13*a21*b21*a33*c12+2*b13*b31*a11*a22*c23-2*b13*b31*a11*c22*a23+2*b23*a11*b11*c33*a22-2*b23*a21*b11*c33*a12+2*b23*a21*b11*a33*c12-2*b23*a21*c11*a33*b12-2*b23*a11*b11*a33*c22+2*c23*b22*a11*b11*a33-2*c23*a22*b11*a11*b33-2*c23*b21*a11*a33*b12+2*a23*b12*b21*a11*c33-2*a23*c11*b31*b23*a12-2*a23*c12*b21*a11*b33+2*b23*b12*a11*c21*a33-2*a13*a22*b23*c31*b11+2*c23*a21*b11*b33*a12-2*a13*b31*a22*c21*b13-2*a13*a21*b11*b33*c22-2*b13*a12*b21*c31*a23-2*a13*a31*b21*b13*c22-2*a13*a31*b11*b22*c23+2*a13*a31*b22*c21*b13+2*a13*b31*c22*a21*b13+2*a13*a31*b11*c22*b23+2*a13*a31*b12*b21*c23-2*a13*b22*a21*c31*b13+2*a13*b21*a21*b33*c12-2*b13*a22*b21*a11*c33+2*b13*b22*a21*c11*a33-2*b13*a11*b22*c21*a33-2*c13*b31*a22*b23*a11-2*a23*c12*a31*b11*b23+2*a23*c12*b31*a11*b23+2*a23*c11*b21*b33*a12+2*a23*b12*a31*c11*b23+2*a23*b11*c22*a11*b33-2*a23*b11*c33*a11*b22-2*a23*a12*b11*c21*b33+2*a23*a12*b23*c31*b11+2*a13*a22*b21*c31*b13-2*a13*a22*b21*c11*b33-2*a23*b12*c31*a11*b23+2*a13*b22*a21*b11*c33-2*a13*b21*a21*c33*b12+2*a13*a21*b23*c31*b12+2*b13*a12*b21*a21*c33+2*b13*b22*a23*c31*a11+2*a13*b11*a22*c21*b33+2*c13*a22*b21*a11*b33+2*c13*a31*b22*a23*b11+2*c13*b31*a12*a21*b23-2*c13*b21*a21*b33*a12+2*c13*a21*b21*a33*b12,
-2*a23*c23*c31*a11*b12+2*a23*c23*c31*b11*a12-2*b13*c23*a21*c31*a12-2*b13*c11*a23*a31*c22+2*b13*c11*a21*a33*c22-2*c13*a12*b21*c31*a23+2*c13*b11*a31*c22*a23+2*c13*b22*a23*c31*a11+2*c13*a12*a21*c31*b23+2*c13*a12*b31*c21*a23+2*c13*b21*a11*a33*c22-2*b23*c11*a11*a33*c22+2*b23*c11*a11*c33*a22+2*c23*b22*a11*c11*a33-2*c23*a21*c11*a33*b12-2*a23*c11*a11*c33*b22+2*a23*c11*a31*c23*b12+2*a23*c11*a11*b33*c22-2*a23*c11*a12*b31*c23-2*c13*a21*c21*b33*a12+2*c13*a22*c21*a11*b33-2*c13*a22*c31*a11*b23+2*c13*b12*a21*c21*a33-2*c13*b31*a11*c22*a23-2*c13*b12*a31*c21*a23-2*c13*a21*b11*a33*c22-2*c13*a11*b22*c21*a33+2*b13*c23*a22*c31*a11+2*a23*c11*a12*b21*c33-2*a23*c12*a31*b11*c23+2*a23*c12*b31*a11*c23-2*a23*c12*a11*c21*b33+2*c23*a21*c11*b33*a12+2*c23*a21*b11*a33*c12+2*a13*c13*a21*b31*c22-2*a13*c13*a21*c31*b22-2*a13*c13*a31*b21*c22+2*a13*c11*a22*b31*c23-2*a13*c13*a22*b31*c21+2*a13*c13*a31*c21*b22+2*a13*c11*a21*c33*b22-2*a13*c11*a21*b33*c22-2*a13*c11*a31*b22*c23-2*a13*c11*a22*b21*c33+2*a13*c11*a31*c22*b23+2*a13*c12*a31*b21*c23+2*a13*c12*a21*c21*b33-2*a13*c12*a31*c21*b23+2*a13*c13*a22*c31*b21-2*a13*c21*a21*c33*b12-2*a13*c12*a21*b31*c23+2*a13*c21*b11*c33*a22+2*a13*c23*a21*c31*b12-2*a13*c23*a22*c31*b11-2*a23*c21*b11*c33*a12+2*a23*c21*a11*c33*b12-2*b23*c11*a21*c33*a12+2*b23*c12*a11*c21*a33-2*c23*b21*a11*a33*c12-2*b13*c12*a21*c21*a33+2*b13*c12*a23*a31*c21-2*b13*c21*a11*c33*a22+2*b13*c21*a21*c33*a12-2*c23*a11*a22*c11*b33,
-2*b13*b12*a31*c21*b23+2*b13*b12*c31*a21*b23-2*b13*b12*c31*b21*a23-2*b13*b12*b31*a21*c23-2*a13*b23*b11*c31*b22+2*a13*b23*b22*b31*c11+2*a13*b31*b11*c22*b23-2*a13*b31*b11*b22*c23-2*b13^2*a31*b21*c22+2*b13^2*a31*c21*b22+2*b33*b11*a21*c23*b12-2*b33*b11*a21*c13*b22-2*b33*b11*a21*b13*c22+2*b33*b11^2*c22*a23-2*b33*b11^2*a22*c23+2*b33*b21^2*c12*a13-2*b33*b21^2*a12*c13+2*c33*b11^2*a22*b23-2*c33*b11^2*b22*a23+2*c33*b13*b21^2*a12-2*c33*b12*b21^2*a13+2*b12*a31*c11*b23^2-2*b12*c31*a11*b23^2-2*b11*a31*b23^2*c12+2*b11*c31*b23^2*a12+2*c23*b21*b12*b31*a13-2*c23*b31*b13*b21*a12-2*b33*b11*c21*a23*b12-2*b33*b11*c21*b23*a12+2*b33*b11*c21*b13*a22+2*b33*b11*c21*a13*b22+2*b33*b11*a21*b23*c12-2*b33*b11*b21*a23*c12+2*b33*b11*b21*c23*a12+2*b33*b11*b21*c13*a22-2*b33*b11*b21*a13*c22-2*b33*b12*a21*c11*b23+2*b33*b12*b21*c11*a23-2*b33*b12*b21*a11*c23+2*b33*b13*a21*c11*b22-2*b33*b13*c21*a11*b22-2*b33*b13*b21*c11*a22+2*b33*b13*b21*a11*c22+2*b33*b12*c21*a11*b23-2*b33*b21*c11*a13*b22+2*b33*b21*c11*b23*a12+2*b33*b21*a11*c13*b22-2*b33*b21*a11*b23*c12-2*b23^2*b31*c11*a12-2*b23*b12*b31*c21*a13-2*b23*b12*a31*b21*c13+2*b23*b13*b31*c21*a12-2*b23*b13*c31*b21*a12+2*b23*b13*a31*b21*c12-2*b23*b21*b31*c12*a13+2*b23*b21*b31*a12*c13-2*c33*b11*b13*b21*a22-2*c33*b12*b11*a21*b23+2*c33*b13*b11*a21*b22+2*b23*b12*c31*b21*a13-2*b23*b13*b31*a21*c12+2*b23*b12*b31*a21*c13+2*b23^2*b31*a11*c12-2*a23*b31*b21*b12*c13+2*a23*b31*b21*c12*b13+2*c33*b11*b12*b21*a23+2*c33*b21*b11*a13*b22-2*c33*b21*b11*b23*a12+2*c13*b11*b22*b31*a23+2*c13*b22*b11*a31*b23-2*c13*b23*b22*b31*a11-2*c13*b31*b11*a22*b23+2*a33*b11*b12*c21*b23-2*a33*b11*b12*b21*c23-2*a33*b11*b13*c21*b22+2*a33*b11*b13*b21*c22-2*a33*b21*b11*c13*b22+2*a33*b21*b11*b23*c12-2*a33*b21*b12*c11*b23+2*a33*b21*b13*c11*b22-2*c33*b22*b13*b21*a11+2*c33*b23*b12*b21*a11+2*b13^2*b31*a21*c22-2*b13^2*c31*a21*b22+2*b13^2*c31*b21*a22-2*b13^2*b31*c21*a22-2*b13*b11*c31*a22*b23+2*b13*b11*c31*b22*a23+2*b13*b11*b31*a22*c23-2*b13*b22*a31*c11*b23-2*b13*b22*b31*c11*a23+2*b13*b22*b31*a11*c23+2*b13*b22*c31*a11*b23+2*b13*b23*b31*c11*a22-2*b13*b23*b31*a11*c22-2*b13*b11*b31*c22*a23-2*b13*b11*a31*b22*c23+2*b13*b11*a31*c22*b23+2*b13*b12*b31*c21*a23+2*b13*b12*a31*b21*c23+2*a33*b11^2*b22*c23-2*a33*b11^2*c22*b23+2*a33*b21^2*b12*c13-2*a33*b21^2*c12*b13,
2*b13*c23*c31*a11*b22-2*b13*c13*a31*b21*c22+2*b13*c13*a21*b31*c22-2*b13*c13*a21*c31*b22-2*b13*c13*a22*b31*c21+2*b13*c13*a31*c21*b22+2*b13*c11*a22*b31*c23-2*b13*c11*a23*b31*c22+2*b13*c11*a21*c33*b22+2*b13*c11*b21*a33*c22+2*c13*b11*a22*c21*b33+2*c13*b21*a11*b33*c22+2*b23*c12*b31*a11*c23-2*b23*c11*a21*c33*b12+2*a13*c23*b21*c31*b12-2*a13*c23*b22*c31*b11-2*a23*c12*b11*c21*b33+2*a23*c11*b11*b33*c22-2*a23*c11*b11*c33*b22+2*c13*b22*a23*c31*b11-2*c13*b22*c21*b11*a33-2*c13*b33*b21*c21*a12-2*c13*b31*c22*b23*a11+2*b23*c11*a31*c23*b12-2*c23*b12*b21*c11*a33+2*c23*c11*b21*b33*a12+2*c23*c11*b22*b11*a33-2*c23*c11*a22*b33*b11+2*c23*a21*b11*b33*c12-2*c23*c12*b21*a11*b33+2*a13*c11*b23*b31*c22-2*a13*c11*b21*b33*c22-2*a13*c12*b23*b31*c21+2*a13*c12*b21*c21*b33-2*b13*c12*c21*b21*a33+2*b13*c13*a22*c31*b21+2*b13*c12*a31*b21*c23-2*b13*c12*a21*b31*c23+2*b13*c12*a23*b31*c21-2*b13*c21*a11*c33*b22+2*b13*c21*a12*b21*c33-2*c13*a31*b12*c21*b23+2*c13*b21*c21*a33*b12-2*c13*b21*b12*c31*a23-2*c13*a22*b23*c31*b11-2*c13*a21*b11*b33*c22-2*b13*c11*a31*b22*c23-2*b13*c11*a22*b21*c33+2*a23*c11*b21*c33*b12-2*b13*c23*c31*b21*a12-2*b23*c12*a31*b11*c23+2*b23*c12*b11*c21*a33-2*b23*c23*c31*a11*b12+2*b23*c23*c31*b11*a12-2*b23*c11*a12*b31*c23+2*b23*c11*b11*c33*a22-2*b23*c11*b11*a33*c22+2*c13*a31*b11*c22*b23+2*c13*a21*b23*c31*b12+2*c13*b31*a12*c21*b23+2*b23*c21*a11*c33*b12-2*b23*c21*b11*c33*a12+2*a13*c21*b11*c33*b22-2*a13*c21*b21*c33*b12,
2*c23*c12*a31*c21*b13-2*c23*c21*c31*a12*b13+2*c23*c21*c31*b12*a13+2*a33*c11^2*b22*c23-2*a33*c11^2*c22*b23+2*a33*c21^2*b12*c13-2*a33*c21^2*c12*b13-2*b33*c11^2*a22*c23+2*b33*c11^2*c22*a23-2*b33*c13*c21^2*a12+2*b33*c12*c21^2*a13-2*b13*c11*c22*c31*a23-2*b13*c22*c11*a31*c23+2*b13*c23*c22*c31*a11+2*b13*c31*c11*a22*c23-2*c33*c11*a21*c23*b12+2*c33*c11*a21*c13*b22-2*c33*c11*c21*b23*a12-2*c33*c11*c21*b13*a22+2*c33*c11*c21*a13*b22-2*c33*c21*b11*c23*a12-2*c33*c21*a11*b13*c22+2*c33*c21*a11*c23*b12-2*c33*c11*a21*b23*c12-2*c33*c11^2*b22*a23+2*c33*c13*c21*b11*a22+2*c33*c11^2*a22*b23+2*c33*c21^2*a12*b13+2*c33*c21*b11*a13*c22-2*c23*c12*b31*c21*a13-2*c23*c12*c31*a21*b13+2*a23*c31*c21*c12*b13-2*a23*c31*c21*b12*c13-2*c13^2*a31*b21*c22+2*c13^2*a31*c21*b22+2*c13^2*b31*a21*c22-2*c13^2*c31*a21*b22+2*c13^2*c31*b21*a22-2*c13^2*b31*c21*a22+2*c33*c11*a21*b13*c22+2*c33*c11*b21*a23*c12+2*c33*c11*b21*c23*a12-2*c33*c11*b21*c13*a22-2*c33*c11*b21*a13*c22+2*c33*c12*a21*b11*c23-2*c33*c13*a21*b11*c22-2*c33*c13*c21*a11*b22+2*c33*c13*b21*a11*c22-2*c33*c12*b21*a11*c23-2*c33*c12*c21*b11*a23+2*c33*c12*c21*a11*b23-2*c13*c11*c31*a22*b23+2*c13*c11*c31*b22*a23+2*c13*c11*b31*a22*c23-2*c13*c11*b31*c22*a23-2*c13*c11*a31*b22*c23+2*c13*c11*a31*c22*b23+2*c13*c12*b31*c21*a23+2*c13*c12*a31*b21*c23-2*c13*c12*a31*c21*b23+2*c13*c12*c31*a21*b23-2*c13*c12*c31*b21*a23-2*c13*c12*b31*a21*c23+2*c13*c22*a31*b11*c23+2*c13*c22*c31*b11*a23+2*c13*c23*c31*a11*b22-2*c13*c22*b31*a11*c23-2*c13*c22*c31*a11*b23-2*c13*c23*c31*b11*a22+2*a33*c11*c12*c21*b23-2*a33*c11*c12*b21*c23-2*a33*c11*c13*c21*b22+2*a33*c11*c13*b21*c22+2*a33*c21*c11*b13*c22-2*a33*c21*c11*c23*b12+2*a33*c21*c12*b11*c23-2*a33*c21*c13*b11*c22+2*a13*c23*c11*b31*c22-2*a13*c23*c22*c31*b11+2*a13*c31*c11*c22*b23-2*a13*c31*c11*b22*c23+2*c23*c12*c31*b21*a13+2*c23*c13*b31*c21*a12+2*c23*c13*c31*a21*b12-2*b33*c11*c12*c21*a23+2*b33*c11*c13*c21*a22+2*b33*c12*c11*a21*c23-2*b33*c13*c11*a21*c22-2*b33*c21*c11*a13*c22+2*b33*c21*c11*c23*a12+2*b33*c22*c13*c21*a11-2*b33*c23*c12*c21*a11+2*c33*c11*c21*a23*b12-2*c33*c21^2*b12*a13-2*b23*c21*c12*c31*a13+2*b23*c31*c13*c21*a12+2*c12*b31*a11*c23^2-2*c12*a31*b11*c23^2+2*c11*a31*c23^2*b12-2*c11*b31*c23^2*a12-2*c23^2*c31*a11*b12+2*c23^2*c31*b11*a12-2*c23*c13*c31*b21*a12-2*c23*c13*a31*c21*b12,
b33*a22^2*c31*a11-b33*a31*c11*a22^2-b33*a32*a21^2*c12+b33*a21^2*c32*a12-b33*a32*a22*c21*a11+a33*a32*c21*b11*a22-a33*a31*c22*b21*a12+a33*a31*a22*b21*c12+a33*a31*c22*a21*b12+a33*a32*a21*c11*b22-a33*a32*a21*b11*c22-a33*a32*b21*c11*a22+a33*a32*b21*a11*c22-a33*a31*a22*c21*b12+a33*a31*b22*c21*a12-a33*a31*b22*a21*c12+a33*a22*c31*a21*b12-a33*a22*b31*a21*c12+a33*a22*a11*c21*b32-a33*a22*a11*b21*c32+a33*a22*b11*a21*c32-a33*a22*c11*a21*b32+a31*a23*a32*c21*b12+a31*a23*b32*a11*c22-a31*a23*a32*b21*c12-a31*a23*b32*a21*c12-a31*a23*b32*c21*a12+a31*a23*c32*b21*a12-a31*a23*c32*a11*b22+a31*a23*c32*a21*b12-a31*a21*c32*b23*a12+a31*a21*b32*c23*a12+a31*a21*a32*b23*c12-a31*a21*a32*c23*b12+a31*a12*b21*c23*a32-a31*a12*c21*b23*a32-a31*a11*a32*c22*b23+a31*a11*a32*b22*c23+a31*a22*a11*b23*c32-a31*a22*a11*c23*b32+b31*a32*a23*c21*a12+b31*a32*a23*a21*c12-b31*a32*a21*c23*a12-b31*a21*a23*c32*a12+c31*a21*a23*b32*a12+c31*a32*a21*b23*a12-c31*a32*a23*b21*a12-c31*a32*a23*a21*b12+c33*a32*a21^2*b12+c33*a31*b11*a22^2-c33*a22^2*b31*a11-c33*a21^2*b32*a12+b33*a32*a22*a21*c11+b33*a32*a11*a21*c22+b33*a31*a22*a21*c12+b33*a31*a22*c21*a12-b33*a31*a21*c22*a12-b33*a22*a21*c31*a12-b33*a22*a21*a11*c32-a33*c32*a21^2*b12-a32*a23*b31*c11*a22-a32*a23*b31*a11*c22+a32*a23*c31*b11*a22+a32*a23*c31*a11*b22+a33*b32*a21^2*c12-a32*a23*a31*c11*b22+a32*a23*a31*b11*c22-a32*a22*a31*b11*c23+a32*a22*a31*c11*b23+a32*a22*b31*a11*c23-a32*a22*c31*a11*b23-b32*a22*a23*c31*a11+b32*a31*a23*c11*a22+c32*a22*a23*b31*a11-c32*a31*a23*b11*a22-a33*a12*b31*c21*a22+a33*a11*c32*a21*b22-a33*a11*b32*a21*c22-a33*a21*a12*c31*b22+a33*a21*a12*b31*c22+a33*a12*c31*b21*a22-a33*c31*b11*a22^2+a33*b31*c11*a22^2-a33*a32*c21*a11*b22+c33*a32*a22*b21*a11-c33*a32*a21*a22*b11-c33*a32*a11*a21*b22-c33*a31*a21*a22*b12-c33*a31*a12*a22*b21+c33*a31*a21*b22*a12+c33*a22*a21*b31*a12+c33*a22*a21*a11*b32+a23*c12*a31^2*b22-a23*b12*a31^2*c22+a12*a31^2*c22*b23-a12*a31^2*b22*c23+a31^2*a22*c23*b12-a31^2*a22*b23*c12-a11*b21*c23*a32^2+a11*c21*b23*a32^2-a32^2*a21*c11*b23+a32^2*a21*b11*c23+a23*c11*b21*a32^2-a23*b11*c21*a32^2,
2*c31*b32*a12*a21*b23+2*a32*b32*a21*b11*c23-2*a32*b32*c21*b11*a23+2*a32*b32*b23*c21*a11-2*a32*b32*b23*a21*c11-2*a31*b31*a12*b22*c23+2*a31*b31*a23*b22*c12-2*a31*b32*a12*c21*b23+2*a31*b22*b11*c33*a22-2*a31*b22*b11*a23*c32+2*a31*b31*c22*b23*a12+2*a31*b22*a12*c21*b33-2*b32*a12*b21*a21*c33+2*b32*a21*b21*a33*c12+2*b32*a22*c21*b11*a33+2*b32*a22*b21*a11*c33-2*b32*a22*b21*c11*a33-2*b32*a21*b11*a33*c22-2*a31*b22*a22*c11*b33-2*a31*b21*c22*b33*a12-2*a31*a22*b21*c33*b12+2*a31*a22*b21*b33*c12+2*a31*b21*b12*a23*c32-2*c32*a21*b21*a33*b12+2*c32*b21*a21*b33*a12-2*c32*a22*b21*a11*b33+2*c32*b22*a21*b11*a33-2*a31*b32*c12*b21*a23+2*a31*b32*b21*c23*a12+2*a31*b32*a22*c11*b23-2*a31*b32*a22*b11*c23+2*a31*b31*c23*a22*b12-2*a31*b31*c22*a23*b12-2*a31*b31*c12*a22*b23-2*a32*b22*c21*a11*b33-2*a32*b22*a21*b11*c33+2*a32*b22*a21*c11*b33+2*a32*b21*a11*b33*c22-2*a32*b21*a21*b33*c12+2*a32*b21*a21*c33*b12+2*a32*b32*a23*b21*c11-2*a32*b32*b21*a11*c23-2*c31*a22*b11*a33*b22+2*a31*b32*c22*a23*b11-2*b31*a22*b12*c21*a33+2*b31*a32*b12*c21*a23+2*b31*a32*a21*b23*c12-2*b31*a32*a21*c23*b12+2*b31*a32*b22*a11*c23-2*c31*a32*b12*b21*a23+2*c31*a32*b22*a23*b11-2*c31*b32*a22*b23*a11-2*b31*a32*b22*c11*a23-2*b31*a32*c22*b23*a11+2*b31*a22*c32*a11*b23+2*b31*a21*c22*a33*b12-2*b31*a21*a12*b23*c32+2*c31*a22*b21*a33*b12+2*c31*b22*a11*b33*a22-2*c31*b22*a21*b33*a12+2*b31*a22*c11*a33*b22-2*b31*b22*a11*c33*a22+2*b31*b22*a21*c33*a12-2*b31*b22*a21*a33*c12,
2*c31*a32*b22*a11*c23-2*c31*a32*a21*c23*b12+2*c31*a32*a21*b23*c12+2*c31*a22*b21*a33*c12+2*c31*b32*a21*c23*a12+2*c31*a21*c22*a33*b12-2*c31*a21*c22*b33*a12-2*c31*a22*b11*a33*c22+2*c31*a22*c22*a11*b33-2*c31*b22*a21*a33*c12+2*b31*c22*a21*c33*a12-2*b31*c23*a21*c32*a12+2*b31*c23*a22*a11*c32-2*a31*c12*a22*c31*b23+2*a31*c23*c32*b21*a12+2*a31*c23*a22*c31*b12-2*a31*c23*a22*b11*c32-2*a31*c23*a12*c31*b22+2*a32*c11*a23*b21*c32+2*a32*c11*a21*b33*c22-2*a32*c11*a21*b23*c32-2*a32*c12*a21*c21*b33+2*c32*b22*a21*c11*a33-2*c32*a22*b21*c11*a33+2*a31*c12*a22*c21*b33-2*a31*c12*a23*c21*b32-2*a31*c22*a23*c31*b12-2*a31*c11*a22*b33*c22+2*a31*c11*a22*b23*c32-2*a31*c22*a12*b21*c33+2*a31*c22*a12*c31*b23+2*a31*c22*b11*c33*a22+2*c32*a22*c21*b11*a33-2*c32*a22*c21*a11*b33-2*c32*b12*a21*c21*a33+2*c32*a21*c21*b33*a12+2*b32*c12*a21*c21*a33-2*b32*c21*a21*c33*a12+2*a31*c11*a23*b32*c22-2*a31*c11*a23*c32*b22+2*b32*c21*a11*c33*a22-2*b32*c11*a21*a33*c22+2*a32*c23*a21*b11*c32-2*a32*c23*a11*b21*c32-2*c31*b32*a11*a22*c23+2*c31*a32*c22*a23*b11-2*c31*a32*c22*b23*a11-2*c31*a32*c12*b21*a23+2*a32*c21*a21*c33*b12-2*a32*c21*a11*c33*b22+2*a32*c21*a11*b23*c32-2*a32*c21*b11*a23*c32+2*a32*c22*a11*b21*c33-2*a32*c22*a21*b11*c33+2*a31*c12*a23*c31*b22-2*a31*c21*a22*c33*b12+2*a31*c21*a23*c32*b12-2*a31*c21*a12*b23*c32+2*a31*c21*a12*c33*b22-2*b31*c22*a11*c33*a22-2*b31*c11*a23*a32*c22+2*b31*c11*a22*a33*c22+2*b31*c12*a23*c21*a32-2*b31*c12*a22*c21*a33,
2*b12*b31^2*a22*c23-2*b12*b31^2*c22*a23-2*b23*c12*b31^2*a22+2*b23*a12*b31^2*c22+2*b22*b31^2*a23*c12-2*b22*b31^2*c23*a12+2*b11*a21*c23*b32^2-2*b23*c11*a21*b32^2+2*b23*a11*c21*b32^2-2*b21*a11*c23*b32^2+2*b21*c11*a23*b32^2-2*b11*c21*a23*b32^2-2*a33*b12*b21^2*c32+2*a33*b22^2*b31*c11-2*a33*b11*c31*b22^2+2*a33*b21^2*b32*c12-2*b33*a31*c11*b22^2+2*b33*c31*a11*b22^2-2*b33*a32*b21^2*c12+2*b33*c32*b21^2*a12+2*c33*b12*b21^2*a32-2*c33*b21^2*b32*a12+2*c33*b11*a31*b22^2-2*c33*b22^2*b31*a11-2*c31*b12*b21*a23*b32+2*c31*b32*b12*a21*b23+2*c31*b23*b21*b32*a12-2*c31*b21*b12*b23*a32-2*a32*b23*b22*b31*c11+2*a32*b23*b11*c31*b22-2*c33*b31*b12*b21*a22+2*c33*b22*b21*a11*b32-2*c33*b22*b12*a31*b21+2*c33*b21*b22*b31*a12-2*c33*b21*b11*a32*b22+2*c33*b12*b22*b31*a21+2*c33*b11*b21*b32*a22-2*a31*b32*b12*c21*b23+2*a31*b32*b12*b21*c23+2*a31*b23*b12*b21*c32-2*a31*b23*b21*b32*c12-2*b31*b12*a21*b23*c32-2*b31*b12*a21*c23*b32-2*b31*b12*b21*c23*a32+2*b31*b12*b21*a23*c32+2*b31*b12*c21*b23*a32+2*b31*b12*c21*a23*b32+2*b31*b11*a32*b22*c23-2*b31*b11*a32*c22*b23+2*b31*b11*c32*a22*b23-2*b31*b11*c32*b22*a23-2*b31*b11*b32*a22*c23+2*b31*b11*b32*c22*a23+2*b31*b23*b32*a21*c12-2*b31*b23*b32*c21*a12+2*b31*b21*a32*b23*c12-2*b31*b21*c32*b23*a12+2*b31*b21*b32*c23*a12-2*b31*b21*b32*a23*c12-2*b32*b11*a31*b22*c23+2*b32*b11*a31*c22*b23-2*b32*b11*c31*a22*b23+2*b32*b11*c31*b22*a23-2*b32*b23*b31*a11*c22+2*b32*b23*b31*c11*a22+2*b32*b22*b31*a11*c23-2*b32*b22*c31*a11*b23+2*b32*b22*a31*c11*b23-2*b32*b22*b31*c11*a23+2*c32*b23*b22*b31*a11-2*c32*b22*b11*a31*b23-2*a33*b22*b21*c11*b32-2*a33*b22*b12*b31*c21+2*a33*b22*b12*c31*b21+2*a33*b22*b11*c21*b32-2*a33*b21*b22*b31*c12+2*a33*b21*b12*b31*c22-2*a33*b21*b11*b32*c22+2*a33*b21*b11*c32*b22-2*b33*b21*c32*a11*b22-2*b33*b12*c31*a21*b22+2*b33*b12*c31*b21*a22-2*b33*b12*b31*c21*a22-2*b33*b12*a31*b21*c22+2*b33*b12*a31*c21*b22+2*b33*b12*b31*a21*c22-2*b33*b11*c32*b21*a22+2*b33*b11*c32*a21*b22-2*b33*b11*b32*a21*c22+2*b33*b11*a32*b21*c22-2*b33*b11*a32*c21*b22+2*b33*b11*b32*c21*a22-2*b33*b21*a12*c31*b22-2*b33*b22*a11*c21*b32+2*b33*b22*c11*a21*b32+2*b33*b22*b31*c21*a12-2*b33*b22*b31*a21*c12-2*b33*b21*a12*b31*c22+2*b33*b21*c12*b31*a22+2*b33*b21*c12*a31*b22+2*b33*b21*a32*c11*b22-2*b33*b21*b32*c11*a22+2*b33*b21*b32*a11*c22-2*c33*b32*b11*a21*b22,
-2*c31*b32*c22*b23*a11+2*c31*b32*c22*a23*b11-2*c32*b22*c21*a11*b33+2*c32*b33*b21*c21*a12-2*b32*c11*a21*b23*c32+2*b32*c21*a11*b23*c32-2*b32*c21*a12*b21*c33-2*b31*c22*a23*c31*b12-2*b31*c22*a11*c33*b22+2*b31*c11*a22*b23*c32+2*b31*c22*a12*c31*b23-2*b32*c22*a21*b11*c33+2*b31*c11*c22*a33*b22-2*b31*c12*c21*a33*b22+2*b31*c12*c21*b23*a32-2*c32*b21*c21*a33*b12-2*b31*c21*a22*c33*b12-2*b31*c12*a22*c31*b23+2*b31*c12*a23*c31*b22+2*b31*c21*a23*c32*b12-2*b31*c21*a12*b23*c32+2*b31*c21*a12*c33*b22+2*b32*c12*c21*b21*a33-2*c31*b32*a22*b11*c23+2*a32*c11*b21*b33*c22-2*a32*c12*b21*c21*b33+2*b31*c22*a21*c33*b12-2*a32*c21*b11*c33*b22+2*a32*c21*b21*c33*b12-2*c31*b22*a21*b33*c12+2*c31*b32*a21*b23*c12-2*a31*c12*b23*c21*b32+2*a31*c22*b11*c33*b22-2*a31*c22*b21*c33*b12+2*a31*c23*b21*c32*b12-2*a31*c23*b22*b11*c32+2*c31*a22*b21*b33*c12+2*c31*b21*b12*a33*c22-2*b32*c11*b21*a33*c22+2*b32*c21*b11*c33*a22-2*b32*c21*b11*a23*c32+2*b32*c22*a11*b21*c33+2*b31*c23*c32*a11*b22-2*b31*c23*a21*c32*b12+2*b31*c23*a22*c31*b12-2*b31*c23*a12*c31*b22-2*b32*c23*a11*b21*c32-2*b31*c11*a32*c22*b23+2*a31*c12*b22*c21*b33+2*a31*c11*b23*b32*c22-2*a31*c11*b22*b33*c22+2*c31*b22*c22*a11*b33-2*c31*b22*b11*a33*c22+2*b32*c11*a23*b21*c32-2*b31*c11*a23*c32*b22+2*b32*c23*a21*b11*c32+2*c32*b22*a21*c11*b33+2*c32*b22*c21*b11*a33+2*c31*b32*b21*c23*a12-2*c32*a22*b21*c11*b33-2*c31*b21*c22*b33*a12-2*c31*b32*c12*b21*a23-2*c31*a32*b21*c23*b12+2*c31*a32*b11*b22*c23,
2*a33*c21*c22*c31*b12-2*a33*c22*c11*b21*c32+2*a33*c12*c21^2*b32-2*a33*c22^2*c31*b11-2*a33*c21*c12*c31*b22-2*a33*c21^2*c32*b12+2*a33*c21*c11*c32*b22-2*a33*c21*c11*b32*c22+2*a33*c22*c21*b11*c32+2*a33*c11*b31*c22^2+2*a33*c22*c12*c31*b21-2*a33*c22*c12*b31*c21+2*b32*c22*c11*a31*c23-2*b33*c12*c21^2*a32+2*b33*c22^2*c31*a11+2*b33*c21*c11*a32*c22+2*b33*c21^2*c32*a12-2*b33*c11*c21*c32*a22-2*b33*c12*c22*c31*a21-2*c33*c21*b12*c31*a22+2*c33*c21*b32*a11*c22+2*c33*c11*b32*c21*a22-2*c33*c11*a32*c21*b22+2*c33*c11*c32*a21*b22-2*c33*c11*c32*b21*a22-2*c33*c12*a31*b21*c22-2*c33*c11*b32*a21*c22+2*c33*c12*b31*a21*c22+2*c33*c12*a31*c21*b22+2*c33*a32*c21^2*b12-2*c33*b32*c21^2*a12-2*c33*c12*b31*c21*a22+2*c33*c12*c31*b21*a22-2*c33*c21*c32*a11*b22+2*c33*c21*c32*b11*a22+2*c33*c22*c31*a21*b12+2*c33*c22*a11*b21*c32-2*c33*c21*b12*a31*c22-2*c33*c22*c31*b21*a12+2*c33*c21*a12*b31*c22-2*c33*c21*a32*b11*c22-2*c33*c12*c31*a21*b22+2*c33*c21*a12*c31*b22-2*c33*b31*a11*c22^2+2*c33*a31*b11*c22^2-2*c33*c22*b11*a21*c32+2*c33*c11*a32*b21*c22+2*a31*c23*c21*c32*b12+2*a31*c32*c12*b21*c23-2*a31*c32*c12*c21*b23-2*a31*c23*c12*c21*b32+2*a32*c23*c22*c31*b11-2*a32*c23*c11*b31*c22-2*c32*c22*c31*a11*b23+2*c32*c22*b31*a11*c23+2*b31*c12*c21*a23*c32+2*b31*c21*c12*c23*a32-2*b31*c23*c21*c32*a12-2*c32*c22*a31*b11*c23-2*b31*c32*c12*a21*c23-2*b32*c23*c22*c31*a11-2*b33*c22*c21*a11*c32-2*b33*c11*a31*c22^2-2*b33*c21*c22*c31*a12+2*b33*c22*c12*a31*c21+2*b33*c31*c12*c21*a22+2*b33*c32*c11*a21*c22+2*c32*c22*c31*b11*a23+2*c32*c23*c31*a11*b22-2*c32*c23*c31*b11*a22-2*c12*c31^2*a22*b23+2*c12*c31^2*b22*a23-2*c23*a12*c31^2*b22+2*c23*b12*c31^2*a22+2*c32*c11*a31*c22*b23-2*c32*c11*a31*b22*c23+2*c22*c31^2*b23*a12-2*c22*c31^2*a23*b12-2*c31*c12*b21*a23*c32+2*c31*c12*c21*b23*a32-2*c31*c12*c21*a23*b32+2*c31*c12*a21*b23*c32-2*c31*c12*b21*c23*a32+2*c31*c12*a21*c23*b32-2*c31*c21*c32*b23*a12+2*c31*c21*b32*c23*a12+2*c31*c21*c32*a23*b12-2*c31*c21*a32*c23*b12-2*c31*c11*a32*c22*b23-2*c31*c11*b32*a22*c23+2*c31*c11*b32*c22*a23+2*c31*c11*a32*b22*c23+2*c31*c11*c32*a22*b23-2*c31*c11*c32*b22*a23-2*c31*c23*c32*a21*b12+2*c31*c23*c32*b21*a12-2*c11*a21*b23*c32^2+2*c21*a11*b23*c32^2+2*c11*b21*a23*c32^2-2*c32*c11*b31*c22*a23+2*c23*b11*a21*c32^2-2*c21*b11*a23*c32^2-2*c23*a11*b21*c32^2+2*c32*c11*b31*a22*c23,
-c33*a21*a23*b32*a12+c33*a32*a23*a21*b12+a31*c33*b13*a22^2-a31*b32*a23^2*c12-a31*a23*a32*c13*b22+a31*a23*a32*b13*c22+a31*a23*b32*c13*a22-a31*a23*c32*b13*a22+a31*b23*a32*c13*a22-a31*c23*a32*b13*a22-a31*a13*c32*b22*a23-a31*a13*b32*a22*c23-a31*a13*a32*c22*b23+a31*a13*c32*a22*b23+a31*a13*b32*c22*a23+a31*a13*a32*b22*c23+a31*c32*a23^2*b12-a31*b33*c13*a22^2-a31*c33*a23*a22*b12-a31*c33*a22*b23*a12-a31*b33*a23*c22*a12+a31*c33*a23*b22*a12+a31*b33*a23*a22*c12+a31*b33*a22*c23*a12-a31*a33*c22*a23*b12-a31*a33*a22*b23*c12-a31*a33*b22*c23*a12+a31*a33*c22*b23*a12+a31*a33*a22*c23*b12+a31*a33*b22*a23*c12-b31*a23*a32*c13*a22-b31*a23*a32*a13*c22+b31*a32*a23^2*c12-b31*a23^2*c32*a12+b31*a33*c13*a22^2-b31*a33*a22*c23*a12+b31*c33*a22*a12*a23+b31*a33*a23*c22*a12-b31*a33*a23*a22*c12+b31*a23*a22*a13*c32+b31*c23*a32*a13*a22-b31*c33*a22^2*a13+b13*a32^2*a21*c23-b13*a32^2*c21*a23-c13*a32^2*a21*b23+a13*c21*b23*a32^2-a13*b21*c23*a32^2+c13*a32^2*b21*a23+a32*a33*b21*c23*a12-a32*a33*b21*c13*a22-a32*a33*c21*b23*a12-a32*a33*a21*b13*c22+b33*a21*a23*c32*a12-b33*a32*a23*a21*c12+c31*a23*a32*b13*a22+c31*a23*a32*a13*b22-c31*a32*a23^2*b12+c31*a23^2*b32*a12-c31*a33*b13*a22^2+c31*b33*a22^2*a13+c31*a33*a22*b23*a12-c31*b33*a22*a12*a23-c31*a33*a23*b22*a12+c31*a33*a23*a22*b12-c31*a23*a22*a13*b32-c31*b23*a32*a13*a22-a32*c33*a23*b21*a12-a32*b33*a22*c21*a13-a32*b33*a21*c23*a12+a32*b33*a22*a21*c13+a32*b33*a21*a13*c22+a32*a33*b21*a13*c22+a32*b33*a23*c21*a12+a32*a33*c21*b13*a22-a32*a33*c21*a13*b22+a32*a33*a21*c13*b22-a32*c33*a22*a21*b13-a32*c33*a21*a13*b22+a32*c33*a22*b21*a13+a32*c33*a21*b23*a12+b32*c33*a22*a13*a21-b32*a33*a21*a13*c22-b32*a33*a22*a21*c13+b32*a33*a22*c21*a13-c32*b33*a22*a13*a21+c32*a33*a22*a21*b13+c32*a33*a21*a13*b22-c32*a33*a22*b21*a13-a12*b21*a33^2*c22+a33^2*a22*b21*c12-a33^2*a22*c21*b12-a21*c12*a33^2*b22+a21*b12*a33^2*c22+a12*c21*a33^2*b22-a33*a23*a32*b21*c12+a33*a23*a32*c21*b12+a33*a23*c32*b21*a12+a33*a23*b32*a21*c12-a33*a23*b32*c21*a12-a33*a21*c32*b23*a12-a33*a23*c32*a21*b12+a33*a21*b32*c23*a12+a33*a21*a32*b23*c12-a33*a21*a32*c23*b12,
-2*b32*b23*a12*c21*a33-2*b32*b13*a21*a33*c22+2*b31*c13*a22*a33*b22+2*b31*a23*a32*b23*c12-2*b32*a23*a12*b21*c33+2*b32*b13*a22*c21*a33-2*b31*b23*a22*a33*c12-2*b31*c23*a12*a33*b22-2*a31*b13*a22*c23*b32+2*a31*b13*a22*c33*b22-2*a31*b13*a23*c32*b22+2*a31*b13*a23*b32*c22-2*a31*b23*a22*c33*b12-2*c31*a23*b23*a32*b12+2*c31*a23*b23*b32*a12+2*c31*a13*b22*b33*a22-2*c31*b13*a22*a33*b22-2*a32*a13*b22*c21*b33+2*b31*a13*a22*b23*c32+2*b31*a13*a32*b22*c23-2*b31*a13*a22*c33*b22-2*b31*c13*a23*a32*b22-2*a33*b22*a21*b33*c12+2*a31*a23*b23*c32*b12+2*a31*a23*b22*b33*c12-2*a31*a23*b23*b32*c12-2*a31*c13*b22*b33*a22+2*a31*c13*b23*b32*a22+2*a33*b22*a12*c21*b33+2*a31*c23*b12*b33*a22+2*a32*b13*a21*c23*b32+2*b32*a13*a22*b21*c33+2*c31*b13*a23*a32*b22-2*b32*c13*a22*b21*a33-2*c32*a13*b21*b33*a22-2*c32*b23*a21*a33*b12+2*c32*b13*a21*a33*b22+2*c32*a23*b21*b33*a12-2*b31*a23*a12*b23*c32+2*b31*a23*a12*c33*b22+2*b32*b23*a21*a33*c12+2*b32*c23*a12*b21*a33-2*a32*a13*b21*c23*b32-2*a32*c23*b12*a21*b33+2*a32*a13*b21*b33*c22+2*b31*b23*a12*a33*c22+2*c31*b23*a22*a33*b12-2*c31*a13*b23*b32*a22+2*a33*a22*b21*b33*c12+2*a33*b12*c22*a21*b33+2*a32*a23*b12*c21*b33+2*a32*c13*b21*a23*b32-2*a32*c13*b23*a21*b32+2*a32*b23*a21*c33*b12-2*a32*a23*b21*b33*c12-2*a33*b21*c22*b33*a12+2*a32*a13*b23*c21*b32-2*a32*b13*a23*c21*b32-2*a32*b13*a21*c33*b22+2*a32*c13*b22*a21*b33-2*a31*a23*b12*b33*c22-2*a33*a22*b12*c21*b33-2*c31*a23*b22*b33*a12-2*b31*a13*a32*c22*b23,
-2*b31*a13*c22*a22*c33+2*b31*a13*c23*c32*a22-2*b31*c23*a22*a33*c12+2*b31*a23*c22*c33*a12+2*a31*b13*c22*a22*c33-2*a31*a23*c22*c33*b12+2*a31*a23*c23*c32*b12-2*a31*a23*c12*c23*b32+2*c32*a23*a12*c21*b33-2*a33*c22*a12*b21*c33-2*b31*a23*c23*c32*a12+2*b31*c13*a22*a33*c22+2*b31*a23*c12*c23*a32-2*b31*c13*a23*a32*c22-2*c31*a13*a32*c22*b23-2*c31*b13*a22*a33*c22+2*c31*b13*a23*a32*c22-2*c32*c13*a22*b21*a33-2*c32*c23*a21*a33*b12+2*c32*c23*a12*b21*a33-2*b32*a23*c21*c33*a12+2*a32*a13*c21*b23*c32+2*c31*a13*a22*b33*c22-2*c31*a13*b32*a22*c23+2*c31*a13*a32*b22*c23+2*c31*b23*a12*a33*c22-2*c31*a23*a32*c23*b12-2*c31*a23*a12*b33*c22+2*c31*a23*a12*c23*b32+2*c31*c23*a22*a33*b12-2*c31*c23*a12*a33*b22-2*a33*c12*a21*c33*b22+2*a33*c12*a22*b21*c33-2*a33*c21*a22*c33*b12+2*a33*c22*a21*c33*b12+2*a33*c21*a12*c33*b22-2*c32*b23*a12*c21*a33-2*a32*c23*a21*b33*c12+2*a32*b23*c12*a21*c33+2*a32*a23*c21*c33*b12-2*a32*a23*c12*b21*c33-2*a32*a13*c23*b21*c32-2*a31*b23*c12*c33*a22-2*a31*c13*b22*a23*c32+2*a31*c13*a22*b23*c32-2*b32*c13*a21*a33*c22+2*c32*c13*a21*a33*b22+2*b32*a13*c21*c33*a22+2*a31*a23*c12*c33*b22-2*a31*c13*a22*b33*c22+2*a31*c13*b32*c22*a23-2*a31*b13*c23*c32*a22+2*a31*c23*a22*b33*c12+2*a32*c13*a21*b33*c22-2*a32*c13*a21*b23*c32+2*a32*c13*a23*b21*c32-2*a32*a13*c21*c33*b22+2*a32*a13*c22*b21*c33-2*a32*b13*c22*a21*c33+2*a32*b13*c23*a21*c32-2*a32*b13*c21*a23*c32+2*b32*c23*a21*a33*c12+2*c32*b13*a22*c21*a33-2*c32*a13*a22*c21*b33,
2*a13*b23*c21*b32^2+2*b13*a21*c23*b32^2+2*c13*b21*a23*b32^2-2*b23*b32^2*a21*c13+2*b32*b33*c21*a23*b12-2*b32*b33*a21*c23*b12+2*b32*b33*c21*b13*a22-2*b32*b33*c21*a13*b22+2*b32*b33*a21*c13*b22-2*b32*a33*b21*c13*b22+2*b32*b33*b21*a13*c22+2*b32*c33*b12*a21*b23-2*b32*b33*a21*b13*c22-2*b32*b33*b21*c13*a22+2*b32*c33*b13*b21*a22+2*c32*a33*b22*b21*b13-2*c32*b33*b13*b21*a22+2*c32*b33*b13*a21*b22-2*c32*b33*b21*a13*b22+2*a33*b23*b21*b32*c12-2*a33*b23*b12*b21*c32-2*a31*b23^2*b32*c12+2*a31*b12*b23^2*c32-2*a31*c33*b22*b23*b12+2*a31*b33*b12*b22*c23-2*a31*b33*b12*c22*b23+2*a31*b33*b22*b23*c12-2*a31*c23*b32*b22*b13-2*a31*b33*c13*b22^2+2*a31*c33*b22^2*b13-2*a31*b23*b13*c32*b22+2*a31*b23*b13*b32*c22+2*a31*b23*b22*c13*b32-2*b33^2*c22*b21*a12+2*b33^2*a22*b21*c12+2*b33^2*b22*c21*a12+2*b33^2*c22*a21*b12-2*b33^2*a22*c21*b12-2*b33^2*b22*a21*c12-2*b33*b23*b32*c21*a12+2*b33*b23*b32*a21*c12-2*b33*b12*a21*b23*c32+2*b33*b12*c21*b23*a32+2*b33*b12*b21*a23*c32-2*b33*b12*b21*c23*a32-2*b33*b21*b32*a23*c12+2*b33*b21*b32*c23*a12+2*b33*b21*c32*b23*a12-2*b33*b21*a32*b23*c12+2*b31*b13*b32*c22*a23+2*b31*b13*a32*b22*c23-2*b31*b23*a32*c13*b22-2*b31*b23*b32*a13*c22-2*b31*b13*a32*c22*b23-2*b31*b13*b32*a22*c23+2*b31*b13*c32*a22*b23-2*b31*b13*c32*b22*a23+2*b31*b23*c32*a13*b22-2*b31*c32*b23^2*a12+2*b31*a32*b23^2*c12+2*b31*a33*c13*b22^2-2*b31*a23*b22*c13*b32-2*b31*a33*b12*b22*c23-2*b31*a33*b22*b23*c12+2*b31*b33*c22*b23*a12+2*b31*c23*b22*a13*b32+2*b31*b23*b32*c13*a22+2*b31*a33*b12*c22*b23+2*b31*c33*b22*b23*a12-2*b31*b33*b22*c23*a12-2*b31*b33*a22*b23*c12+2*b31*c33*b12*b22*a23-2*b31*c33*a13*b22^2+2*b31*b33*a22*c23*b12+2*b31*b33*b22*a23*c12-2*b31*c33*b12*a22*b23-2*b13*c21*a23*b32^2-2*a13*b21*c23*b32^2-2*b32*c33*b12*b21*a23-2*b32*c33*b13*a21*b22+2*b32*c33*b21*a13*b22+2*b32*a33*b12*b21*c23-2*b32*a33*b12*c21*b23+2*b32*a33*b13*c21*b22-2*b32*a33*b13*b21*c22-2*a32*c33*b21*b22*b13+2*a32*b33*b21*c13*b22-2*b31*b33*c22*a23*b12+2*c31*a23*b32*b22*b13-2*c31*b23*b13*b32*a22-2*c31*b12*b23^2*a32+2*c31*b23*b13*a32*b22-2*c31*b23*b22*a13*b32+2*c31*b23^2*b32*a12-2*c31*b33*b12*b22*a23-2*c31*b33*b22*b23*a12+2*c31*b33*b12*a22*b23+2*c31*a33*b22*b23*b12-2*c31*a33*b22^2*b13+2*c31*b33*a13*b22^2+2*c33*b21*b12*b23*a32-2*c33*b23*b21*b32*a12-2*a32*b33*b13*c21*b22+2*a32*b33*b13*b21*c22,
-2*b33*c21*a22*c33*b12+2*b33*c21*a12*c33*b22-2*b31*c13*a23*c32*b22-2*b31*c13*a32*c22*b23+2*b31*c13*c22*a33*b22-2*c31*b13*a22*c23*b32-2*c31*a13*b23*b32*c22+2*b31*a23*c12*c33*b22-2*c32*b23*b12*c21*a33+2*c32*c23*b21*b33*a12-2*b32*a23*c12*b21*c33-2*b32*b13*c22*a21*c33+2*b32*b13*c23*a21*c32-2*b32*c13*b21*a33*c22+2*a32*c13*b21*b33*c22-2*a31*b23*c22*c33*b12+2*a31*b23*c23*c32*b12+2*a31*c23*b22*b33*c12+2*b31*b23*c22*c33*a12-2*b31*b23*c23*c32*a12-2*b31*a13*c22*b22*c33+2*b31*a13*c23*c32*b22+2*c31*b13*a32*b22*c23-2*c31*b13*c22*a33*b22+2*c32*a23*b12*c21*b33-2*b33*c22*a12*b21*c33+2*b33*c12*a22*b21*c33-2*b33*c12*a21*c33*b22-2*b32*c13*a21*b23*c32+2*b32*a13*c21*b23*c32+2*c31*a13*b22*b33*c22+2*c31*b13*a23*b32*c22+2*c31*b23*a12*c23*b32+2*c31*b23*b12*a33*c22+2*c32*c13*b22*a21*b33-2*c32*c13*b21*b33*a22+2*b32*c13*a23*b21*c32+2*b32*c23*b21*a33*c12+2*b32*a13*c22*b21*c33-2*b32*a13*c23*b21*c32-2*b32*b13*c21*a23*c32+2*b32*b13*c21*c33*a22-2*c31*b23*a32*c23*b12-2*c31*c23*b22*b33*a12+2*c31*c23*b12*b33*a22-2*c31*a23*b12*b33*c22-2*c32*c23*b12*a21*b33+2*a32*b23*c21*c33*b12-2*a32*b13*c21*c33*b22-2*b31*b23*c12*c33*a22-2*c32*a13*b22*c21*b33+2*c32*b13*c21*a33*b22+2*b31*b23*c12*c23*a32+2*b31*c13*a22*b23*c32-2*b31*c23*c12*a33*b22+2*b33*c22*a21*c33*b12+2*b32*b23*c12*a21*c33-2*b32*b23*c21*c33*a12+2*a31*b13*c22*b22*c33-2*a31*b13*c23*c32*b22-2*a32*c23*b21*b33*c12+2*a31*c13*b23*b32*c22-2*a31*c13*b22*b33*c22-2*a31*b23*c12*c23*b32,
-2*c33*c12*b21*c23*a32-2*c33*c12*c21*a23*b32+2*c33*c12*c21*b23*a32+2*c33*c12*a21*c23*b32-2*b32*a33*c22*c21*c13-2*b32*c33*c13*a21*c22+2*b32*c33*c21*a13*c22+2*b32*c33*c13*c21*a22-2*b33*c21*c12*c23*a32+2*b33*c23*c21*c32*a12-2*a31*c12*c23^2*b32+2*a31*c23^2*c32*b12+2*a31*b33*c22*c23*c12-2*a31*b33*c22^2*c13+2*a31*c33*b13*c22^2+2*a31*b23*c32*c22*c13-2*a31*c23*c13*c32*b22+2*a31*c23*c13*b32*c22-2*a31*c23*c22*b13*c32-2*a31*c33*c12*c22*b23-2*a31*c33*c22*c23*b12+2*a31*c33*c12*b22*c23+2*b31*c12*c23^2*a32-2*b31*c23^2*c32*a12-2*b31*a23*c32*c22*c13+2*b31*c23*c13*c32*a22-2*b31*c23*c13*a32*c22+2*b31*c23*c22*a13*c32-2*b31*a33*c22*c23*c12+2*b31*a33*c22^2*c13-2*b31*c33*a13*c22^2+2*b31*c33*c12*c22*a23+2*b31*c33*c22*c23*a12-2*b31*c33*c12*a22*c23-2*c33^2*a22*c21*b12+2*c33^2*b22*c21*a12+2*c33^2*c22*a21*b12+2*c33^2*a22*b21*c12-2*c33^2*b22*a21*c12-2*c33^2*c22*b21*a12+2*c33*c21*c32*a23*b12-2*c33*c21*b32*c23*a12-2*c33*c21*c32*b23*a12+2*c33*c21*a32*c23*b12+2*c33*c23*c32*b21*a12-2*c33*c23*c32*a21*b12+2*a32*c33*c13*b21*c22+2*a32*b33*c21*c22*c13-2*a32*c33*c13*c21*b22-2*a32*c33*c21*b13*c22+2*c32*a33*c21*b13*c22-2*c32*b33*c21*a13*c22-2*c32*b33*c13*c21*a22+2*c32*c33*b21*a13*c22+2*c32*a33*c12*b21*c23-2*c32*a33*c12*c21*b23+2*c32*c33*a21*c13*b22+2*c32*c33*c21*b13*a22-2*c32*c33*c21*a13*b22-2*c32*c33*b21*c13*a22+2*c32*a33*c13*c21*b22-2*c32*a33*c13*b21*c22+2*c13*b21*a23*c32^2-2*c13*a21*b23*c32^2+2*a13*c21*b23*c32^2-2*c23*c32^2*b21*a13+2*c23*c32^2*a21*b13-2*b13*c21*a23*c32^2-2*c32*b33*c12*a21*c23+2*c32*b33*c12*c21*a23+2*c32*b33*c13*a21*c22+2*c32*c33*a21*b23*c12-2*c32*c33*a21*b13*c22-2*c32*c33*b21*a23*c12+2*c31*b33*a13*c22^2-2*c31*a32*c23^2*b12+2*c31*c23*c32*a13*b22+2*c31*c13*c32*a22*b23-2*c31*c13*c32*b22*a23-2*c31*a33*c12*b22*c23+2*a33*c23*c12*c21*b32-2*a33*c23*c21*c32*b12+2*c31*c13*a32*b22*c23-2*c31*c23*c32*b13*a22-2*c31*a33*b13*c22^2+2*c31*b32*c23^2*a12+2*c31*c33*c22*b23*a12-2*c31*c13*a32*c22*b23-2*c31*c13*b32*a22*c23+2*c31*c13*b32*c22*a23-2*c31*c33*a22*b23*c12+2*c31*c33*b22*a23*c12-2*c31*b23*c22*a13*c32-2*c31*b33*c22*c23*a12+2*c31*b33*c12*a22*c23+2*c31*a23*c22*b13*c32-2*c31*c33*c22*a23*b12+2*c31*c33*a22*c23*b12+2*c31*a33*c22*c23*b12-2*c31*b33*c12*c22*a23+2*c31*a33*c12*c22*b23+2*c31*c23*a32*b13*c22-2*c31*c23*b32*a13*c22-2*c31*c33*b22*c23*a12,
-b31*a33*a22*a21*c13-b31*a33*a22*c21*a13+b31*a33*a21*a13*c22+b31*c33*a22*a13*a21-a32*a13*b31*a21*c23-a32*a23*a31*b21*c13+a32*a23*b31*a21*c13-a32*a23*c31*a21*b13+a32*b23*a31*a21*c13+a32*c33*a23*b21*a11+a32*a13*b31*c21*a23+a32*a13*a31*b21*c23-a32*a13*a31*c21*b23+a32*a23*a31*c21*b13+a32*a13*c31*a21*b23-a32*a13*c31*b21*a23-a32*c23*a31*a21*b13+a32*c33*a21^2*b13-a32*b31*c11*a23^2+a32*a33*c21*a11*b23+a32*b33*a21*a11*c23-a32*b33*a21^2*c13-a32*a33*a21*c11*b23+a32*a33*a21*b11*c23+a32*a33*b21*c11*a23-a32*a33*b21*a11*c23-a32*a33*c21*b11*a23+a32*b33*a23*a21*c11-a32*b33*a23*c21*a11-a32*c33*a23*a21*b11-a32*c33*a21*a11*b23-b32*a23*a31*a21*c13-b32*a23*a31*c21*a13+b32*a23*a21*c31*a13+b32*c23*a31*a13*a21+b32*a33*a23*c21*a11+b32*a31*c11*a23^2-b32*a23^2*c31*a11+b32*a33*a21^2*c13-b32*a33*a23*a21*c11-b32*a33*a21*a11*c23+b32*a21*c33*a11*a23-b32*a21^2*c33*a13+c32*a33*a23*a21*b11+c32*a33*a21*a11*b23-c32*a21*b33*a11*a23+b33*a22*a23*c31*a11-b33*a31*a23*c11*a22-a11*c21*a33^2*b22+c31*a33*a22*b21*a13-c31*a33*a21*a13*b22+c31*a33*a22*a21*b13-c31*b33*a22*a13*a21+a33*a23*a31*b11*c22+a32*c31*b11*a23^2-c32*a31*b11*a23^2+c32*a23^2*b31*a11-c32*a33*a21^2*b13+c32*a21^2*b33*a13+c32*a23*a31*a21*b13+c32*a23*a31*b21*a13-c32*a23*a21*b31*a13-c32*b23*a31*a13*a21-c32*a33*a23*b21*a11-c33*a22*a23*b31*a11+c33*a31*a23*b11*a22+a33^2*a21*c11*b22-a33^2*a21*b11*c22+a11*b21*a33^2*c22-a22*c11*b21*a33^2+a22*b11*c21*a33^2-a33*a23*c31*b11*a22+a33*a23*c31*a11*b22-a33*a23*a31*c11*b22+a33*a23*b31*c11*a22-a33*a23*b31*a11*c22-a33*a22*a31*b11*c23+a33*a22*a31*c11*b23+a33*a22*b31*a11*c23-a33*a22*c31*a11*b23-b13*a31^2*c22*a23+a13*a31^2*c22*b23-a13*a31^2*b22*c23+c13*a31^2*b22*a23+b13*a31^2*a22*c23-c13*a31^2*a22*b23+a31*a33*a21*b13*c22+a31*a33*b21*c13*a22-a31*a33*a21*c13*b22-a31*a33*a11*c22*b23-a31*a33*c21*b13*a22+a31*a33*c21*a13*b22+a31*a33*a11*b22*c23-a31*a33*b21*a13*c22-a31*b33*a11*a22*c23+a31*b33*a22*a21*c13-a31*b33*a21*a13*c22+a31*b33*a11*c22*a23+a31*b33*a22*c21*a13+a31*c33*a11*a22*b23-a31*c33*a22*a21*b13+a31*c33*a21*a13*b22-a31*c33*a11*b22*a23-a31*c33*a22*b21*a13,
2*a33*b22*a21*c11*b33-2*b32*a13*b21*a21*c33+2*c31*a13*b23*a21*b32-2*c31*a13*b22*a21*b33+2*c31*b13*a22*b21*a33+2*c31*a23*b22*a11*b33+2*c31*a23*b11*b23*a32-2*c31*b23*a22*b11*a33-2*c31*a23*b32*b23*a11+2*a32*a23*b21*c11*b33+2*a32*b13*b21*a21*c33-2*a32*c13*b21*a21*b33-2*b31*b13*a21*c23*a32+2*b31*b13*a23*c21*a32-2*b31*b13*a22*c21*a33+2*b31*c13*a21*b23*a32-2*b31*c13*a21*a33*b22+2*b31*b13*a21*a33*c22-2*b31*a23*a11*c33*b22+2*b31*a23*a11*b23*c32-2*b31*b23*a11*a33*c22-2*c31*b13*a23*b21*a32-2*b31*a23*c11*b23*a32+2*b31*b23*a22*c11*a33+2*b31*c23*a11*a33*b22-2*a33*a21*b11*b33*c22+2*a31*b23*b11*c33*a22+2*a32*c23*b11*a21*b33+2*a31*c13*b21*b33*a22-2*a31*c13*b23*b31*a22+2*c32*b23*a21*b11*a33-2*c32*a23*b21*a11*b33-2*c32*b13*a21*b21*a33+2*c32*a13*b21*a21*b33-2*a32*a23*b11*c21*b33-2*a32*b23*a21*b11*c33+2*b31*a13*a21*c33*b22-2*b31*a13*a21*b23*c32-2*a31*a13*b23*c21*b32+2*a33*b11*a22*c21*b33-2*a33*a22*b21*c11*b33+2*a33*b21*a11*b33*c22-2*a33*b22*c21*a11*b33+2*b32*a23*a11*b21*c33-2*b32*c23*a11*b21*a33+2*b32*c13*a21*b21*a33+2*b32*b23*a11*c21*a33-2*b32*b23*a21*c11*a33-2*a31*b13*a23*b31*c22+2*a31*b13*a23*b21*c32+2*a31*b13*a22*b31*c23-2*a31*b13*a22*b21*c33-2*a31*a23*b22*c11*b33+2*a31*a23*b23*c11*b32+2*a31*a23*b11*b33*c22-2*a31*a23*b11*b23*c32-2*a31*c13*b21*a23*b32+2*a31*c13*b22*b31*a23+2*a31*a13*b21*c23*b32+2*a31*a13*b22*c21*b33-2*a31*c23*b11*b33*a22-2*a31*a13*b22*b31*c23+2*a31*a13*b23*b31*c22-2*a31*a13*b21*b33*c22,
2*a31*c13*a23*c31*b22-2*a31*c13*a22*c31*b23-2*a33*c21*a11*c33*b22+2*b32*a23*c21*a11*c33-2*b31*a23*c11*c23*a32-2*b31*a13*c23*a21*c32-2*b31*a23*c22*a11*c33+2*b31*a23*c23*a11*c32+2*b31*c23*a22*c11*a33+2*b31*a13*c22*a21*c33+2*c31*c13*a21*b23*a32-2*c31*c23*a22*b11*a33+2*c31*c23*a11*a33*b22+2*c31*b13*a21*a33*c22-2*c32*a23*a11*c21*b33-2*c31*b13*a21*c23*a32+2*b32*c13*a21*c21*a33-2*b32*a13*c21*a21*c33-2*b32*c23*a21*c11*a33+2*a33*c11*a21*c33*b22+2*a31*b13*c23*c31*a22+2*c32*c23*a21*b11*a33-2*c32*c23*a11*b21*a33+2*c32*a13*c21*a21*b33-2*c32*b13*a21*c21*a33+2*c32*b23*a11*c21*a33-2*a32*b23*c11*a21*c33-2*a32*a23*c21*b11*c33+2*a32*a23*c11*b21*c33+2*a32*c23*a21*c11*b33-2*a32*c13*c21*a21*b33+2*a32*b13*c21*a21*c33+2*a31*c13*a22*c21*b33-2*c31*c13*a23*b21*a32+2*c31*c13*a22*b21*a33-2*c31*a13*a21*b33*c22+2*c31*a13*a21*c23*b32+2*a33*c21*b11*c33*a22+2*a31*a23*c11*c23*b32+2*a31*a23*c22*b11*c33-2*a31*a23*c23*b11*c32-2*b31*c13*a22*c21*a33-2*c31*b23*a11*a33*c22+2*a31*b23*c11*c33*a22-2*a31*c13*a23*c21*b32+2*a31*b13*c21*a23*c32-2*a31*b13*c22*c31*a23-2*a33*c22*a21*b11*c33+2*a33*c22*a11*b21*c33-2*a33*c11*a22*b21*c33+2*c31*a23*a11*b33*c22+2*c31*a23*b11*c23*a32-2*c31*a23*a11*c23*b32+2*b31*c13*a23*c21*a32-2*a31*c23*c11*b33*a22-2*c31*c13*a21*a33*b22-2*a31*a23*c11*c33*b22+2*a31*a13*c23*b21*c32-2*a31*a13*c23*c31*b22+2*a31*a13*c22*c31*b23-2*a31*a13*c22*b21*c33+2*a31*a13*c21*c33*b22-2*a31*b13*c21*c33*a22-2*a31*a13*c21*b23*c32,
-2*a32*b23*b13*c31*b21+2*a32*b23*b21*b31*c13+2*a32*b11*c31*b23^2-2*a32*b23^2*b31*c11-2*a32*b33*b21^2*c13+2*a32*b21^2*c33*b13+2*a32*b23*b13*b31*c21-2*a32*b31*c23*b21*b13+2*a32*b33*b11*b21*c23-2*a32*b33*b11*c21*b23+2*a32*b33*b21*c11*b23-2*a32*b21*c33*b23*b11+2*a31*b33*b21*c13*b22+2*a31*b33*b13*c21*b22-2*a31*b33*b13*b21*c22-2*a31*c33*b21*b22*b13-2*b32*a23*b21*b31*c13-2*b32*c33*b11*a21*b23+2*b32*c23*b21*b31*a13-2*b32*a33*b11*b21*c23+2*b32*a33*b11*c21*b23-2*b32*a33*b21*c11*b23-2*b32*b33*a21*c11*b23-2*b32*b33*b21*a11*c23+2*b32*b33*c21*a11*b23+2*b32*c33*b11*b21*a23-2*b32*b23*a31*b21*c13-2*b32*b23*b31*c21*a13+2*b32*b23*c31*b21*a13+2*b32*c33*b21*a11*b23+2*b32*b13*c31*a21*b23-2*b32*b13*c31*b21*a23-2*b32*b13*b31*a21*c23+2*b32*b13*b31*c21*a23+2*b32*b13*a31*b21*c23-2*b32*b13*a31*c21*b23+2*b32*b33*a21*b11*c23+2*b32*b23*b31*a21*c13-2*b32*b33*c21*b11*a23+2*b32*b33*b21*c11*a23+2*b33^2*c21*b11*a22-2*b33^2*b21*c11*a22-2*b33^2*a21*b11*c22-2*b33^2*c21*a11*b22+2*b33^2*b21*a11*c22+2*b33^2*a21*c11*b22+2*b32*a33*b21^2*c13-2*b32*c31*a11*b23^2-2*b32*c33*b21^2*a13+2*b32*a31*c11*b23^2+2*c33*b22*b11*a31*b23-2*c33*b23*b22*b31*a11+2*c32*b31*a23*b21*b13-2*c32*b23*b13*b31*a21-2*c32*b23*b21*b31*a13-2*c32*b11*a31*b23^2+2*c32*b23^2*b31*a11-2*c32*b21^2*a33*b13+2*c32*b33*b21^2*a13+2*b33*b11*a31*c22*b23+2*c32*b23*b13*a31*b21+2*c32*b21*a33*b23*b11-2*c32*b33*b11*b21*a23-2*c32*b33*b21*a11*b23+2*c32*b33*b11*a21*b23-2*b33*b11*a31*b22*c23+2*b33*b11*c31*b22*a23-2*b33*b11*c31*a22*b23-2*a13*b22*b31^2*c23+2*a13*b23*b31^2*c22+2*b13*b31^2*a22*c23-2*b13*b31^2*c22*a23+2*c13*b22*b31^2*a23-2*c13*b23*b31^2*a22-2*b33*b22*b31*c11*a23-2*b33*b22*a31*c11*b23+2*b33*b22*c31*a11*b23+2*b33*b22*b31*a11*c23+2*b33*b23*b31*c11*a22-2*b33*b23*b31*a11*c22+2*b31*c33*b13*a21*b22+2*b31*c33*b21*a13*b22-2*b31*c33*b13*b21*a22-2*b31*c33*b11*b22*a23-2*b31*b33*c21*b13*a22+2*b31*b33*c21*a13*b22+2*b31*b33*a21*b13*c22+2*b31*b33*b21*c13*a22-2*b31*b33*b21*a13*c22+2*b31*c33*b11*a22*b23-2*b31*b33*a21*c13*b22-2*b31*a33*b21*c13*b22-2*b31*b33*b11*a22*c23+2*b31*b33*b11*c22*a23+2*a33*b23*b22*b31*c11-2*a33*b23*b11*c31*b22-2*b31*a33*b13*c21*b22+2*b31*a33*b13*b21*c22-2*b31*a33*b11*c22*b23+2*b31*a33*b11*b22*c23+2*c31*a33*b22*b21*b13-2*c31*b33*b13*a21*b22-2*c31*b33*b21*a13*b22+2*c31*b33*b13*b21*a22,
2*b33*c21*b11*c33*a22-2*b32*a13*c21*b21*c33+2*b31*c23*c11*a33*b22-2*b33*c21*a11*c33*b22+2*b32*c13*c21*b21*a33+2*b32*a23*c11*b21*c33+2*b33*c22*a11*b21*c33-2*b33*c22*a21*b11*c33+2*b31*c13*c21*b23*a32+2*c31*c23*b22*a11*b33+2*c31*a13*b21*c23*b32-2*b31*c13*c21*a33*b22+2*b31*a13*c22*c31*b23-2*b31*a13*c23*c31*b22+2*b31*b13*c21*a23*c32-2*b31*b13*c21*c33*a22-2*b31*a23*c11*c33*b22-2*c32*b13*c21*b21*a33+2*b33*c11*a21*c33*b22-2*b33*c11*a22*b21*c33-2*b32*b23*c11*a21*c33+2*b32*b23*c21*a11*c33-2*b31*a13*c21*b23*c32+2*c31*c13*b21*b33*a22+2*b31*c13*a23*c31*b22-2*b32*c23*c11*b21*a33-2*b31*b23*c22*a11*c33+2*b31*b23*c23*a11*c32-2*b31*b13*c22*c31*a23+2*b31*b13*c22*a21*c33+2*b31*b13*c23*c31*a22-2*b31*b13*c23*a21*c32+2*c32*a13*b21*c21*b33-2*b31*c13*a22*c31*b23+2*b31*b23*c11*c33*a22-2*b31*b23*c11*c23*a32-2*c31*c13*b22*a21*b33+2*c31*c13*b23*a21*b32-2*c32*c23*b21*a11*b33-2*a32*b23*c21*b11*c33+2*a32*c23*b21*c11*b33+2*a32*b13*c21*b21*c33-2*a32*c13*b21*c21*b33+2*c32*b23*b11*c21*a33+2*c32*c23*b11*a21*b33-2*c32*a23*b11*c21*b33+2*b31*a13*c21*c33*b22+2*a31*b23*c11*c23*b32-2*a31*b13*c22*b21*c33+2*a31*b13*c23*b21*c32+2*a31*c13*b22*c21*b33-2*a31*c13*b23*c21*b32-2*c31*c13*b21*a23*b32+2*c31*a23*b11*b33*c22-2*c31*b23*b11*a33*c22-2*c31*a13*b21*b33*c22+2*c31*b13*b21*a33*c22-2*c31*b13*b21*c23*a32-2*a31*c23*b22*c11*b33-2*c31*b23*a11*c23*b32+2*c31*b23*b11*c23*a32-2*c31*c23*b11*b33*a22+2*a31*b23*c22*b11*c33-2*a31*b23*c23*b11*c32,
2*a33*c23*c11*b31*c22-2*a33*c23*c22*c31*b11+2*a13*c22*c31^2*b23-2*a13*c23*c31^2*b22+2*b13*c23*c31^2*a22-2*c13*c31^2*a22*b23+2*c13*c31^2*b22*a23-2*b13*c22*c31^2*a23+2*c33*c22*c31*b11*a23+2*c33*c23*c31*a11*b22-2*c33*c23*c31*b11*a22+2*c33*c11*a31*c22*b23-2*c33*c11*a31*b22*c23-2*c33*c11*b31*c22*a23+2*c33*c11*b31*a22*c23-2*b33*c22*c11*a31*c23+2*b33*c23*c22*c31*a11+2*b32*c11*a31*c23^2-2*b32*c23^2*c31*a11+2*b32*c21^2*a33*c13-2*b32*c33*c21^2*a13+2*a32*c31*b23*c21*c13-2*a32*c23*c21*c31*b13+2*a32*c23*c13*b31*c21-2*a32*c23*c13*c31*b21+2*a32*c21*b33*c23*c11-2*a32*c33*c11*c21*b23-2*a32*c33*c21*b11*c23+2*a32*c33*c11*b21*c23-2*b32*c31*a23*c21*c13+2*b32*c23*c13*c31*a21+2*b32*c23*c21*c31*a13-2*b32*c23*c13*a31*c21-2*b32*c21*a33*c23*c11+2*b32*c33*c11*c21*a23+2*b32*c33*c21*a11*c23-2*b32*c33*c11*a21*c23-2*c32*b23*c21*c31*a13-2*c32*c23*c31*a21*b13+2*c32*b33*c11*a21*c23+2*c32*c23*a31*c21*b13-2*c32*c23*b31*c21*a13+2*c32*a23*c21*c31*b13-2*c32*c33*a21*c11*b23+2*c32*c33*b21*c11*a23-2*c32*c33*c21*b11*a23+2*c32*c23*c31*b21*a13-2*c32*a33*c21^2*b13-2*c33*c22*c31*a11*b23-2*c33*c22*b31*a11*c23+2*c33*c22*a31*b11*c23+2*c31*b33*c11*c22*a23-2*c31*b33*c13*a21*c22+2*c31*c33*a21*b13*c22-2*b31*a33*c22*c21*c13+2*b31*c33*c13*a21*c22+2*b31*c33*c21*a13*c22-2*b31*c33*c13*c21*a22-2*c31*b33*c11*a22*c23+2*c31*b33*c13*c21*a22-2*c31*c33*b21*a13*c22-2*c31*a33*c11*c22*b23+2*c31*a33*c21*b13*c22-2*c31*b33*c21*a13*c22-2*c31*c33*c21*b13*a22+2*c31*c33*c21*a13*b22+2*c31*a33*c11*b22*c23-2*c32*a31*b11*c23^2+2*c32*b31*a11*c23^2+2*c33^2*a21*c11*b22-2*c33^2*c21*a11*b22-2*c33^2*b21*c11*a22+2*c33^2*c21*b11*a22+2*c33^2*b21*a11*c22-2*c33^2*a21*b11*c22-2*c31*c33*a21*c13*b22+2*c31*c33*b21*c13*a22+2*c31*c33*c11*a22*b23-2*c31*c33*c11*b22*a23-2*c31*a33*c13*c21*b22+2*c31*a33*c13*b21*c22+2*a31*c33*c13*c21*b22-2*a31*c33*c21*b13*c22-2*a31*c33*c13*b21*c22+2*a31*b33*c21*c22*c13+2*c32*b33*c21^2*a13+2*c32*a33*c11*c21*b23+2*c32*a33*c21*b11*c23-2*c32*b33*c11*c21*a23-2*c32*b33*c21*a11*c23+2*c32*c33*a21*b11*c23-2*c32*c33*b21*a11*c23-2*c32*a33*c11*b21*c23+2*c32*c33*c21*a11*b23+2*c32*c13*c31*a21*b23-2*c32*c13*c31*b21*a23-2*c32*c13*b31*a21*c23+2*c32*c13*b31*c21*a23+2*c32*c13*a31*b21*c23-2*c32*c13*a31*c21*b23-2*a32*c11*b31*c23^2+2*a32*c23^2*c31*b11-2*a32*c21^2*b33*c13+2*a32*c33*c21^2*b13,
c33*a31*b21*a12^2-c32*a31*a13*b21*a12-a22*a31^2*b12*c13+a22*a31^2*c12*b13-a31^2*c22*a12*b13+a13*b12*a31^2*c22-a13*c12*a31^2*b22+a31^2*b22*a12*c13+c31*a22*a13*a11*b32+c31*a32*a22*a11*b13-c31*a32*a22*b11*a13-c33*a21*b31*a12^2-a21*b11*c13*a32^2-a32^2*c21*a11*b13+a32^2*b21*a11*c13+a13*b11*c21*a32^2-a13*c11*b21*a32^2-b31*a32*a22*a11*c13+b31*a32*a22*c11*a13+b31*a32*a13*a11*c22-b31*a22*a13*a11*c32-a31*a22*a11*b13*c32+a31*a22*b11*a13*c32+a31*a22*b11*c13*a32-a31*a22*c11*b13*a32+a31*a22*a11*c13*b32-a31*a22*c11*a13*b32+a21*c11*b13*a32^2-b33*a31*c21*a12^2+b33*a22*a11^2*c32+b33*a21*c31*a12^2+a33*a21*c32*a11*b12-a33*a21*c32*b11*a12-a33*a21*b32*a11*c12+a33*a21*b32*c11*a12+a33*a32*a21*b11*c12+a33*a12*c31*a11*b22-a33*a12*b31*a11*c22-a33*a12*a11*c21*b32+a33*a12*a11*b21*c32-a33*a31*a22*b11*c12-a33*a32*b21*a11*c12+a33*a32*c21*a11*b12+a33*a32*b21*c11*a12-a33*a32*a21*c11*b12-a33*a32*c21*b11*a12-a33*a31*c22*a11*b12+a33*a31*c22*b11*a12+a33*a31*b22*a11*c12-a33*a31*b22*c11*a12+a33*a31*a22*c11*b12-a33*a22*c31*a11*b12+a33*a22*c31*b11*a12+a33*a22*b31*a11*c12-a33*a22*b31*c11*a12-a31*a11*a32*c13*b22+a31*a11*a32*b13*c22-a31*a21*a32*c12*b13+a31*a21*b32*c12*a13+a33*b32*a11^2*c22+a33*b31*c21*a12^2-a33*c32*a11^2*b22-a33*c31*b21*a12^2+a31*a21*c32*a12*b13+b33*a32*a21*a11*c12-b33*a32*a11^2*c22-a32*a21*c31*a12*b13+a31*a21*a32*b12*c13-a31*a21*c32*b12*a13-a31*a21*b32*a12*c13+a31*a13*c32*a11*b22-a31*a13*b32*a11*c22+a31*a13*a32*c11*b22-a31*a13*a32*b11*c22+c32*a21*a13*b31*a12+c33*a21*a12*a11*b32-c33*a22*a11^2*b32+b32*a31*a13*c21*a12-b32*a21*a13*c31*a12+c33*a32*a21*b11*a12-c33*a32*a21*a11*b12-c33*a32*a12*b21*a11-c33*a31*a22*b11*a12+c33*a31*a22*a11*b12-c33*a31*a12*a11*b22+c33*a22*a12*b31*a11+c33*a32*a11^2*b22+a32*a12*a31*c21*b13-a32*a12*a31*b21*c13+a32*a21*c31*b12*a13+a32*a21*b31*a12*c13-a32*a21*b31*c12*a13+a32*a13*a31*b21*c12-a32*a13*a31*c21*b12-a32*a13*b31*c21*a12+a32*a13*c31*b21*a12-c31*a32*a13*a11*b22+b33*a32*a12*c21*a11+b33*a31*a22*c11*a12-b33*a31*a22*a11*c12+b33*a31*a12*a11*c22-b33*a22*a12*c31*a11-b33*a21*a12*a11*c32-b33*a32*a21*c11*a12,
2*a32*b32*c21*b11*a13-2*c31*b21*a12*a33*b12-2*c31*a22*b12*a11*b33+2*c31*b22*a12*b11*a33+2*c31*a32*b12*a13*b21+2*c31*a21*b12*b33*a12-2*c31*a32*b22*b11*a13-2*a32*b32*c21*a11*b13-2*c31*b32*a12*b13*a21+2*b31*a11*c12*a33*b22+2*b31*a22*b12*a11*c33-2*a31*b21*c32*b12*a13+2*a31*b21*b12*a12*c33-2*a31*b31*a22*b12*c13+2*a31*a22*b12*c11*b33+2*a31*b31*c22*b12*a13+2*b31*a12*c21*a33*b12-2*b31*a12*a21*c33*b12-2*b31*a11*b12*a33*c22+2*b31*a13*a32*c11*b22+2*b32*a21*b11*c33*a12-2*a31*b12*c21*b33*a12+2*c32*a22*b11*a11*b33-2*b31*a32*a11*c13*b22+2*b31*a32*b12*a21*c13-2*a31*b32*b21*a12*c13+2*a31*b32*b13*c21*a12-2*a31*b11*a12*c33*b22+2*a31*b11*b32*c13*a22+2*a31*b11*c22*b33*a12-2*a31*b11*a22*b33*c12-2*a31*b11*b32*a13*c22+2*a31*b31*c13*b22*a12-2*a31*b31*c22*a12*b13-2*a31*b31*c12*a13*b22-2*a32*b11*c22*a11*b33-2*c32*b22*a11*b11*a33-2*c32*a21*b11*b33*a12+2*c32*b21*a11*a33*b12-2*b31*a32*c12*b13*a21+2*b31*a21*c32*a12*b13-2*b31*a22*a11*b13*c32-2*b31*b22*a12*c11*a33-2*b32*b21*a11*a33*c12-2*b31*a13*a32*c21*b12-2*b32*a12*c21*b11*a33-2*b32*a11*b11*c33*a22+2*b32*a11*b11*a33*c22+2*b32*a12*b21*c11*a33+2*a32*b32*b21*a11*c13+2*c31*b32*a22*a11*b13-2*a32*b32*b21*c11*a13+2*a32*b11*c33*a11*b22+2*a31*c32*b22*b11*a13+2*a31*b32*c12*a13*b21-2*a31*b13*a22*c11*b32+2*a31*b13*b31*a22*c12+2*b31*a32*a11*b13*c22-2*a32*b12*a21*c11*b33-2*a32*b12*b21*a11*c33+2*a32*a21*b11*b33*c12+2*a32*b12*c21*a11*b33-2*a32*b32*a21*b11*c13+2*a32*a21*c11*b32*b13,
-2*a31*c13*c32*b21*a12-2*a31*c13*a22*c31*b12-2*a31*c22*c31*a12*b13+2*a31*c13*a22*b11*c32+2*a31*c13*a12*c31*b22-2*a31*c11*a13*b32*c22+2*a31*c11*a13*c32*b22-2*a31*c11*a12*c33*b22+2*a31*c11*a12*b33*c22+2*a31*c12*a13*c21*b32-2*a32*c11*a21*c33*b12+2*a32*c11*a21*b13*c32-2*c31*a13*a32*b11*c22+2*c31*a32*a11*b13*c22-2*c31*b32*a21*a12*c13+2*c31*b32*a22*a11*c13-2*c31*a32*c12*b13*a21+2*a31*c12*a22*c31*b13+2*a31*c12*a12*b21*c33-2*a31*c12*a12*c21*b33-2*a31*c12*b11*c33*a22-2*a32*c11*a13*b21*c32+2*a32*c11*a11*c33*b22-2*a32*c11*a11*b33*c22+2*c31*a32*b12*a21*c13-2*c31*a32*a11*c13*b22-2*c31*a22*a11*b33*c12-2*c31*b21*a12*a33*c12-2*a31*c12*a13*c31*b22+2*a31*c21*c32*a12*b13-2*a31*c21*c32*b12*a13+2*a31*c11*a22*c33*b12-2*a31*c11*a22*b13*c32+2*b32*c11*a21*c33*a12-2*b32*c11*a11*c33*a22+2*b32*c11*a11*a33*c22-2*b32*c12*a11*c21*a33+2*a31*c22*c31*b12*a13-2*b31*c11*a12*a33*c22-2*b31*c12*a21*c33*a12+2*c31*a12*a21*b33*c12+2*c31*a11*c12*a33*b22-2*c31*a11*b12*a33*c22+2*c31*a12*b11*a33*c22+2*c31*a13*a32*b21*c12+2*c32*b12*a11*c21*a33-2*c32*b22*a11*c11*a33+2*b31*c11*a13*a32*c22+2*b31*c12*a11*c33*a22-2*a32*c12*a11*b21*c33+2*a32*c12*a11*c21*b33+2*a32*c12*a21*b11*c33-2*a32*c13*a21*b11*c32+2*a32*c13*a11*b21*c32-2*a32*c21*a11*b13*c32+2*a32*c21*b11*a13*c32-2*c32*a21*c11*b33*a12+2*c32*a12*b21*c11*a33+2*c32*a11*a22*c11*b33-2*c32*a12*c21*b11*a33+2*b31*c12*a12*c21*a33-2*b31*c12*a13*c21*a32+2*b31*c13*a21*c32*a12-2*b31*c13*a22*a11*c32,
-2*c31*b11*b13*a32*b22+2*c31*b13*b11*b32*a22-2*c31*b22*b11*a13*b32+2*c31*b32*b13*a11*b22+2*c33*b11*b12*b31*a22-2*c33*b11*b12*b21*a32-2*c33*b12*b11*a31*b22+2*c33*b12*b11*a21*b32+2*c33*b21*b11*b32*a12+2*c33*b22*b12*b31*a11-2*c33*b31*b11*b22*a12-2*c33*b32*b12*b21*a11-2*c32*b12*b13*a31*b21+2*c32*b13*b12*b31*a21-2*a33*b11^2*c32*b22+2*a33*b11^2*b32*c22-2*a33*b12^2*c31*b21+2*a33*b12^2*b31*c21+2*b33*c32*b11^2*a22-2*b33*a32*b11^2*c22-2*b33*a31*c21*b12^2+2*b33*c31*a21*b12^2+2*b31*b13*b32*a11*c22+2*b31*b21*c32*a12*b13-2*b31*b21*c32*b12*a13-2*b31*b21*b32*a12*c13+2*b31*b21*b32*c12*a13+2*b31*b21*a32*b12*c13-2*b31*b21*a32*c12*b13-2*b31*b11*c32*b13*a22+2*b31*b11*c32*a13*b22-2*b31*b11*a32*c13*b22+2*b31*b11*a32*b13*c22+2*b31*b11*b32*c13*a22-2*b31*b11*b32*a13*c22-2*b31*b22*a11*c13*b32-2*b31*b13*c32*a11*b22-2*c33*b11^2*b32*a22+2*c33*b11^2*a32*b22-2*c33*b12^2*b31*a21+2*c33*b12^2*a31*b21+2*a33*b12*b21*c11*b32-2*a33*b12*b22*b31*c11+2*b32*b12*a31*c21*b13-2*b32*b12*a31*b21*c13+2*b32*b12*b31*a21*c13-2*b32*b12*b31*c21*a13-2*b32*b12*c31*a21*b13+2*b32*b12*c31*b21*a13-2*b32*b13*b31*a21*c12+2*b32*b13*b31*c21*a12-2*b32*b13*c31*b21*a12+2*b32*b13*a31*b21*c12+2*a31*b13*b11*c32*b22-2*a31*b13*b11*b32*c22+2*a31*b32*b11*c13*b22-2*a31*b32*b13*c11*b22+2*b13*c12*b31^2*a22-2*b13*a12*b31^2*c22-2*b22*b31^2*c12*a13+2*b22*b31^2*a12*c13-2*b12*b31^2*c13*a22+2*b12*b31^2*a13*c22-2*a33*b11*b12*b31*c22+2*a33*b11*b12*b21*c32-2*a33*b11*b21*b32*c12+2*a33*b11*b22*b31*c12+2*a33*b12*b11*c31*b22-2*a33*b12*b11*c21*b32-2*b11*b32^2*a21*c13+2*b31*b22*c11*a13*b32+2*b31*b13*a32*c11*b22-2*b31*b13*b32*c11*a22+2*a32*b13*b12*c31*b21-2*a32*b13*b12*b31*c21+2*b13*c11*a21*b32^2-2*b13*a11*c21*b32^2+2*b21*a11*c13*b32^2-2*b21*c11*a13*b32^2+2*b11*b32^2*c21*a13-2*b33*b11*c32*a21*b12-2*b33*b11*c32*b21*a12+2*b33*b11*b32*a21*c12+2*b33*b11*a32*b21*c12+2*b33*b11*a32*c21*b12-2*b33*b11*b32*c21*a12-2*b33*b11*b12*c31*a22+2*b33*b11*b12*a31*c22-2*b33*b11*c12*a31*b22-2*b33*b11*c12*b31*a22+2*b33*b11*a12*b31*c22+2*b33*b11*a12*c31*b22-2*b33*b12*c31*a11*b22+2*b33*b12*b31*c11*a22-2*b33*b12*b31*a11*c22-2*b33*b12*c11*b21*a32+2*b33*b12*a31*c11*b22-2*b33*b12*c11*a21*b32+2*b33*b12*a11*c21*b32+2*b33*b12*a11*b21*c32-2*b33*b21*b32*a11*c12+2*b33*b21*b32*c11*a12+2*b33*b22*b31*a11*c12-2*b33*b22*b31*c11*a12,
2*b32*c11*a12*b21*c33-2*b31*c12*a13*c31*b22-2*b31*c12*a21*c33*b12+2*c31*a32*c13*b12*b21+2*c31*b11*b32*c13*a22+2*b31*c12*b12*c21*a33-2*b31*c12*b13*c21*a32-2*b31*c11*a22*b13*c32-2*b31*c22*c31*a12*b13+2*b31*c22*c31*b12*a13-2*c32*c11*b22*b11*a33+2*c32*c11*a22*b33*b11+2*b31*c13*a12*c31*b22+2*b31*c21*c32*a12*b13-2*b32*c11*a13*b21*c32-2*b32*c11*b11*c33*a22+2*b32*c11*b11*a33*c22-2*b32*c12*a11*b21*c33+2*b32*c12*a21*b11*c33-2*b32*c12*b11*c21*a33-2*b32*c13*a21*b11*c32+2*c31*a21*b12*b33*c12+2*a32*c12*b11*c21*b33-2*c31*b12*b21*a33*c12+2*b32*c13*a11*b21*c32-2*c31*b32*b21*a12*c13-2*b32*c21*a11*b13*c32-2*c32*a12*b11*c21*b33+2*b32*c21*b11*a13*c32+2*a32*c11*b11*c33*b22-2*a32*c11*b11*b33*c22-2*a32*c11*b21*c33*b12-2*b31*c21*c32*b12*a13+2*b31*c11*a22*c33*b12+2*b31*c11*a13*c32*b22+2*b31*c11*a32*b13*c22+2*a31*c13*b22*b11*c32-2*c31*b32*c12*b13*a21+2*c31*b32*a11*b13*c22+2*c31*b32*c12*a13*b21+2*a31*c11*b12*b33*c22+2*c32*b12*b21*c11*a33-2*c32*b12*a21*c11*b33+2*c32*b12*c21*a11*b33-2*a31*c11*b13*b32*c22-2*a31*c13*b21*c32*b12-2*c31*b12*a11*b33*c22-2*a31*c12*b12*c21*b33+2*a31*c12*b13*c21*b32-2*a31*c12*b11*c33*b22+2*a31*c12*b21*c33*b12-2*b31*c13*c32*a11*b22+2*b31*c13*a21*c32*b12-2*b31*c13*a22*c31*b12+2*c31*b11*c22*b33*a12+2*c31*b11*b22*a33*c12-2*c31*b11*a22*b33*c12-2*c31*b11*a32*c13*b22+2*b32*c11*a21*b13*c32-2*b31*c11*a12*c33*b22-2*b31*c11*b12*a33*c22+2*b31*c12*a22*c31*b13+2*b31*c12*a11*c33*b22-2*c31*b11*b32*a13*c22,
-2*a33*c12*c21*b11*c32+2*a33*c12*c22*c31*b11+2*c33*c11*c32*b21*a12+2*c33*c11*b32*a21*c12-2*c33*c11*a32*b21*c12-2*c33*c11*a32*c21*b12+2*c33*c11*b32*c21*a12+2*c33*c11*b12*c31*a22+2*c33*c11*b12*a31*c22-2*c33*c11*c12*a31*b22+2*c33*c11*c12*b31*a22-2*c33*c11*a12*b31*c22-2*c33*c11*a12*c31*b22+2*c33*c12*c31*a11*b22-2*c33*c12*c31*b11*a22+2*c33*c12*b31*a11*c22-2*c33*c12*a31*b11*c22+2*c33*c12*b11*c21*a32+2*c33*c12*b11*a21*c32-2*c33*c12*a11*c21*b32-2*c33*c12*a11*b21*c32+2*c33*c21*c32*a11*b12-2*c33*c21*c32*b11*a12-2*c33*c22*c31*a11*b12+2*c33*c22*c31*b11*a12+2*a33*c11*c12*c31*b22-2*a33*c11^2*c32*b22-2*c33*c11*c32*a21*b12-2*c31*c11*c32*b13*a22+2*c31*c13*c32*b11*a22-2*c31*c13*c32*a11*b22+2*c31*c13*b32*a11*c22-2*c31*c13*a32*b11*c22+2*c31*c21*c32*a12*b13-2*c31*c21*c32*b12*a13-2*c31*c21*b32*a12*c13+2*c32*c12*a31*c21*b13-2*c32*c12*a31*b21*c13+2*c32*c12*b31*a21*c13-2*c32*c12*b31*c21*a13+2*c32*c13*b31*c21*a12+2*c32*c13*c31*a21*b12-2*c32*c13*c31*b21*a12-2*c32*c13*a31*c21*b12+2*b32*c12*c13*a31*c21-2*b32*c13*c12*c31*a21+2*c13*a11*b21*c32^2+2*c21*b11*a13*c32^2-2*c21*a11*b13*c32^2+2*c11*c32^2*a21*b13-2*c11*c32^2*b21*a13-2*c13*b11*a21*c32^2+2*c31*c11*c32*a13*b22-2*c31*c11*a32*c13*b22+2*c31*c11*a32*b13*c22+2*c31*c11*b32*c13*a22-2*c31*c11*b32*a13*c22+2*c31*c21*b32*c12*a13+2*c31*c21*a32*b12*c13-2*c31*c21*a32*c12*b13-2*c31*c22*b11*a13*c32+2*c31*c22*a11*b13*c32+2*a31*c13*c11*c32*b22-2*a31*c13*c11*b32*c22-2*a31*c32*c11*b13*c22+2*a31*c32*c13*b11*c22+2*b31*c11*c13*a32*c22-2*b31*c13*c11*c32*a22+2*b31*c22*c11*a13*c32-2*b31*c32*c13*a11*c22-2*b33*c11*c12*c31*a22+2*b33*c11*c12*c21*a32+2*b33*c12*c11*a31*c22-2*b33*c12*c11*a21*c32-2*b33*c21*c11*c32*a12-2*b33*c22*c12*c31*a11+2*b33*c31*c11*c22*a12+2*b33*c32*c12*c21*a11-2*c32*c12*c31*a21*b13+2*c32*c12*c31*b21*a13+2*a32*c13*c12*c31*b21-2*a32*c13*c12*b31*c21+2*a33*c11^2*b32*c22-2*a33*c12^2*c31*b21+2*a33*c12^2*b31*c21+2*b33*c11^2*c32*a22-2*b33*c11^2*a32*c22+2*b33*c12^2*c31*a21-2*b33*c12^2*a31*c21+2*c33*a31*b21*c12^2-2*c33*b31*a21*c12^2-2*c33*b32*c11^2*a22+2*c33*a32*c11^2*b22-2*a33*c11*c12*c21*b32+2*a33*c11*c21*c32*b12-2*a33*c11*c22*c31*b12-2*a33*c12*c11*b31*c22+2*a33*c12*c11*b21*c32+2*c12*c31^2*b13*a22-2*c12*c31^2*a13*b22-2*c13*b12*c31^2*a22+2*c13*a12*c31^2*b22-2*c22*c31^2*a12*b13+2*c22*c31^2*b12*a13,
-a31*c33*a13*b22*a12-a31*a13*c32*a23*b12-a31*a13*c32*b23*a12+a31*a13*b32*c23*a12+a31*a13*b32*a23*c12-a31*c33*a22*a12*b13+a31*c33*a22*b12*a13-a31*c13*a23*b32*a12+a31*b13*a32*c23*a12+a31*b13*a23*c32*a12+a31*c13*a32*a23*b12+a31*a13*a32*b23*c12-a31*a13*a32*c23*b12-a31*b13*a32*a23*c12-a31*b33*a22*c12*a13+a31*b33*a13*c22*a12+a31*a33*b22*a12*c13-a31*a33*b22*c12*a13-a31*a33*a22*b12*c13+a31*a33*a22*c12*b13-a31*a33*c22*a12*b13+a31*a33*c22*b12*a13-a31*c13*a32*b23*a12-c31*b33*a12*a13*a22+c31*a33*a13*b22*a12+c31*a33*a22*a12*b13-c31*a33*a22*b12*a13-c31*b13*a32*a12*a23-c31*a13*a23*b32*a12+c31*a13*a32*b23*a12+c31*a13*a32*a23*b12+b31*c33*a12*a13*a22-b31*a33*a13*c22*a12-b31*a33*a22*a12*c13+b31*a33*a22*c12*a13+b31*c13*a32*a12*a23+b31*a13*a23*c32*a12-b31*a13*a32*c23*a12-b31*a13*a32*a23*c12+a31*b33*a22*a12*c13+a32*a33*b11*c13*a22-a32*a33*c11*a23*b12-a32*a33*c11*b13*a22-a32*b33*a23*c11*a12+a32*b33*a22*c11*a13+a32*b33*a23*a11*c12-a32*a33*a11*b23*c12+a32*a33*a11*c23*b12+a32*a33*b11*a23*c12-a32*a33*b11*c23*a12+a32*a33*c11*b23*a12+a32*c33*a22*a11*b13-a32*c33*a12*a11*b23-a32*c33*a22*b11*a13-a32*c33*a23*a11*b12+a32*c33*a23*b11*a12+a32*b33*a12*a11*c23-a32*b33*a22*a11*c13+c32*a33*a12*a11*b23-c32*b33*a12*a11*a23+c32*a33*a23*a11*b12-c32*a33*a23*b11*a12+b32*c33*a12*a11*a23-b32*a33*a23*a11*c12+b32*a33*a23*c11*a12-b32*a33*a12*a11*c23-a33*a13*c32*a11*b22+a33*a11*a32*b13*c22-a33*a11*a32*c13*b22-a33*a22*c11*a13*b32+a33*a22*a11*c13*b32+a33*a22*b11*a13*c32-a33*a22*a11*b13*c32+b33*a13*a22*a11*c32-b33*a13*a32*a11*c22-a33*a13*a32*b11*c22+a33*a13*a32*c11*b22+a33*a13*b32*a11*c22+c33*a13*a32*a11*b22-c33*a13*a22*a11*b32-a31*b33*c23*a12^2+a31*c33*b23*a12^2+a31*c32*a13^2*b22-a31*b32*a13^2*c22+b31*a33*c23*a12^2-b31*a22*a13^2*c32+b31*a32*a13^2*c22-b31*c33*a12^2*a23+c31*b33*a12^2*a23-c31*a33*b23*a12^2+c31*a22*a13^2*b32-c31*a32*a13^2*b22-c23*a32^2*a11*b13+b23*a32^2*a11*c13+a23*c11*b13*a32^2-a23*b11*c13*a32^2+c23*a32^2*b11*a13-b23*a32^2*c11*a13+a33^2*c22*b11*a12-a33^2*b22*c11*a12+a11*c12*a33^2*b22-a11*b12*a33^2*c22-a22*b11*a33^2*c12+a22*c11*a33^2*b12,
-2*a32*c13*b11*a23*b32-2*a32*a23*b12*c11*b33+2*a32*a23*b11*b33*c12-2*a32*b23*a11*c33*b12+2*a33*a22*b12*c11*b33-2*a33*b11*a22*b33*c12+2*a33*b11*c22*b33*a12-2*a33*b22*c11*b33*a12+2*a33*b22*a11*b33*c12+2*b31*c13*a23*a32*b12-2*b31*a23*b12*a12*c33+2*b31*c23*a12*a33*b12-2*b31*c13*a22*a33*b12-2*b31*b13*a12*a33*c22-2*c32*b13*a11*a33*b22+2*c32*a13*b11*b33*a22+2*c32*b23*a11*a33*b12+2*a32*b13*a11*c33*b22-2*a32*a13*b11*b33*c22-2*c32*a23*b11*b33*a12+2*c31*a13*b23*a32*b12-2*c31*a13*b12*b33*a22-2*b32*b23*a11*a33*c12+2*b32*b23*a12*c11*a33+2*a31*a13*b12*b33*c22-2*a31*a13*b22*b33*c12+2*b32*a23*b11*c33*a12-2*a31*a13*b13*b32*c22+2*a32*a13*b11*c23*b32-2*c31*a13*b22*b13*a32+2*c31*a23*b12*b33*a12-2*c31*b13*a23*b32*a12+2*c31*a13*b13*b32*a22-2*c31*b23*a12*a33*b12+2*c31*b13*a12*a33*b22-2*a33*b12*a11*b33*c22+2*a31*b13*a12*c23*b32-2*a31*c13*b23*b32*a12+2*a31*c13*b22*b33*a12-2*a31*c23*b12*b33*a12+2*a31*b23*b12*a12*c33-2*b32*a13*b11*c33*a22-2*a31*b13*a12*c33*b22-2*b32*b13*a22*c11*a33+2*b32*c13*a22*b11*a33+2*a32*c23*b12*a11*b33+2*a32*b13*c11*a23*b32-2*a32*b13*a11*c23*b32+2*a32*a13*b22*c11*b33-2*a32*a13*b23*c11*b32-2*b31*a13*a22*b13*c32+2*a32*c13*b32*b23*a11+2*b31*a13*a22*c33*b12+2*b32*b13*a11*a33*c22+2*a31*a13*b22*b13*c32+2*a31*a13*b23*b32*c12-2*a31*a13*b23*c32*b12-2*b32*c23*a12*b11*a33-2*a32*c13*b22*a11*b33-2*b31*b13*a23*a32*c12+2*b31*b13*a23*c32*a12+2*b31*b13*a22*a33*c12-2*b31*a13*a32*c23*b12+2*b31*a13*a32*b13*c22,
-2*b32*c23*a11*a33*c12+2*c32*b23*a12*c11*a33-2*c32*c13*a11*a33*b22+2*c32*c13*a22*b11*a33-2*b31*a13*c12*c23*a32-2*a31*c13*a12*b23*c32-2*a31*c23*c12*b33*a12+2*a31*b13*c23*c32*a12-2*c31*b23*a12*a33*c12+2*c31*c13*a12*a33*b22-2*c31*c13*a23*b32*a12-2*c31*c13*a22*a33*b12-2*c31*a13*a32*c13*b22+2*b32*a23*c11*c33*a12+2*b31*c13*a23*c32*a12-2*c31*b13*a23*a32*c12+2*c31*b13*a22*a33*c12-2*a32*a13*c22*b11*c33+2*a32*a13*c23*b11*c32-2*a32*a13*c11*b23*c32+2*a32*a13*c11*c33*b22-2*a31*b13*c22*c33*a12-2*c32*b13*a22*c11*a33+2*c32*c23*a11*a33*b12-2*c32*a23*c11*b33*a12-2*b31*a13*c13*c32*a22+2*a31*b23*c12*a12*c33+2*a31*a13*c12*c23*b32-2*a31*a13*c12*c33*b22+2*c31*a13*a32*b23*c12+2*b31*c23*a12*a33*c12-2*b31*c13*a12*a33*c22-2*b31*a23*c12*a12*c33+2*b32*c13*a11*a33*c22-2*b32*a13*c11*c33*a22+2*c32*a13*c11*b33*a22-2*c32*c23*a12*b11*a33-2*c31*a13*a22*b33*c12+2*c31*c13*a23*a32*b12+2*c31*a23*c12*b33*a12+2*b31*a13*c12*c33*a22+2*a31*c13*a12*b33*c22-2*a33*c22*a11*c33*b12+2*a33*c22*b11*c33*a12-2*a33*c11*a12*c33*b22+2*a33*c12*a11*c33*b22-2*a33*c12*b11*c33*a22-2*a32*c13*b11*a23*c32-2*a31*a13*c23*c32*b12+2*a32*c13*a11*b23*c32-2*a32*c13*a11*b33*c22+2*c31*a13*a22*c13*b32+2*a32*a23*c12*b11*c33-2*a32*b13*c23*a11*c32+2*a32*b13*c22*a11*c33+2*a32*b13*c11*a23*c32+2*b31*a13*c13*a32*c22+2*a33*c11*a22*c33*b12+2*a32*c23*a11*b33*c12+2*a31*a13*c22*c33*b12-2*a31*a13*c13*b32*c22-2*a32*a23*c11*c33*b12-2*a32*b23*c12*a11*c33+2*a31*a13*c13*c32*b22,
-2*a31*c33*b12*b22*b13+2*a31*c33*b12^2*b23-2*a31*b33*b13*b22*c12+2*a31*b33*b12*b13*c22+2*a31*b33*b12*c13*b22-2*a31*b33*c23*b12^2-2*a31*c13*b32*b23*b12+2*a31*b13*b23*b32*c12-2*a31*b13^2*b32*c22+2*a31*b13^2*c32*b22+2*a31*b13*b12*c23*b32+2*b31*b33*a22*c12*b13-2*b31*b33*c22*a12*b13+2*b31*c33*b12*b13*a22+2*b31*c33*b12*a13*b22-2*b31*c32*b13^2*a22+2*b31*b23*b32*c12*a13-2*b31*b33*a22*b12*c13-2*b31*b13*a32*b23*c12+2*b31*c13*b12*b23*a32-2*b31*b23*c32*b12*a13-2*b31*b23*b32*a12*c13-2*b31*c33*a23*b12^2-2*b31*b13*b32*a23*c12-2*b31*a13*b12*c23*b32+2*b31*a32*b13^2*c22+2*b31*b33*c22*b12*a13-2*b31*c33*b13*b22*a12+2*b31*b33*b22*a12*c13-2*b31*b33*b22*c12*a13+2*b31*b13*c32*b23*a12+2*b31*b13*b32*c23*a12+2*b31*a33*c23*b12^2-2*b31*b13*a32*c23*b12+2*b31*c13*b12*a23*b32+2*b31*b13*c32*a23*b12-2*b31*a33*b12*b13*c22-2*b31*a33*b12*c13*b22+2*b31*a33*b13*b22*c12+2*c31*a13*b32*b23*b12-2*c31*b13^2*a32*b22+2*c31*b13^2*b32*a22+2*c31*b13*b12*b23*a32-2*c31*b13*b12*a23*b32-2*c31*a33*b12^2*b23-2*c31*b13*b23*b32*a12+2*c31*a33*b12*b22*b13-2*c31*b33*b12*a13*b22-2*c31*b33*b12*b13*a22+2*c31*b33*a23*b12^2+2*c31*b33*b13*b22*a12-2*b33^2*a22*b11*c12+2*b33^2*a22*c11*b12+2*b33^2*c22*b11*a12-2*b33^2*b22*c11*a12+2*b33^2*b22*a11*c12-2*b33^2*c22*a11*b12+2*b33*a13*b11*c32*b22+2*b33*b11*c32*b13*a22-2*b33*b13*c32*a11*b22-2*b33*a13*b11*b32*c22+2*b33*b11*b32*c13*a22+2*b33*b13*b32*a11*c22+2*a32*b33*b11*b23*c12-2*a32*b33*b12*c11*b23+2*a32*b33*b11*c23*b12-2*b33*b11*a32*c13*b22-2*b33*b11*a32*b13*c22-2*a32*c33*b11*b23*b12-2*b33*b13*b32*c11*a22+2*b33*b13*a32*c11*b22-2*c33*b13*b11*b32*a22+2*c33*b13*b11*a32*b22-2*a31*b13*b12*b23*c32-2*c32*b33*b11*b23*a12-2*c32*b33*b11*a23*b12+2*c32*b33*b12*a11*b23+2*c32*a33*b12*b23*b11+2*a13*b11*c23*b32^2+2*b23*a11*c13*b32^2-2*b23*c11*a13*b32^2-2*b13*a11*c23*b32^2-2*a23*b11*c13*b32^2+2*a23*b13*c11*b32^2-2*b32*b33*a11*c13*b22+2*b32*b33*c11*a13*b22+2*b32*a33*b12*c11*b23+2*b32*a33*b22*b11*c13-2*b32*a33*b22*c11*b13-2*b32*c33*b22*b11*a13+2*b32*b33*a11*c23*b12-2*b32*a33*b11*b23*c12-2*b32*c33*b12*a11*b23+2*b32*c33*b22*a11*b13-2*b32*a33*b11*c23*b12+2*b32*c33*b11*b23*a12+2*b32*c33*b11*a23*b12-2*b32*b33*b11*c23*a12-2*b32*b33*a11*b23*c12-2*b32*b33*c11*a23*b12+2*b32*b33*c11*b23*a12+2*b32*b33*b11*a23*c12+2*a33*b13*b11*b32*c22-2*a33*b13*b11*c32*b22,
2*c32*c23*b12*a11*b33+2*c32*b23*c11*a33*b12-2*c32*c23*b11*b33*a12+2*b33*c12*a11*c33*b22-2*b33*c12*b11*c33*a22+2*a32*c23*b11*b33*c12+2*a32*b13*c11*c33*b22-2*a31*b13*c13*b32*c22+2*a31*b13*c13*c32*b22-2*c31*a13*b22*b33*c12+2*c31*a13*b23*b32*c12-2*c31*c13*b12*b33*a22+2*c31*a23*b12*b33*c12+2*b33*c22*b11*c33*a12-2*b33*c22*a11*c33*b12+2*b33*c11*a22*c33*b12+2*b32*c13*a11*b23*c32+2*b32*c13*b11*a33*c22-2*b32*c13*b11*a23*c32+2*b31*b13*c12*c33*a22-2*b31*b13*c12*c23*a32-2*b31*b13*c13*c32*a22+2*b31*b13*c13*a32*c22-2*c32*b13*c11*a33*b22-2*c32*c13*b22*a11*b33+2*b31*a13*c22*c33*b12-2*b31*a13*c23*c32*b12-2*b31*b13*c22*c33*a12+2*b31*b13*c23*c32*a12-2*a32*b23*c11*c33*b12-2*b33*c11*a12*c33*b22+2*b32*b23*c11*c33*a12-2*b32*b23*c12*a11*c33-2*b32*a13*c11*b23*c32-2*b32*c23*b11*a33*c12+2*b32*b13*c22*a11*c33-2*b32*b13*c23*a11*c32+2*b31*c23*c12*a33*b12-2*b31*c13*b12*a33*c22-2*b31*a23*c12*b12*c33-2*a32*c13*b11*b33*c22+2*c32*a13*b22*c11*b33+2*c31*b13*c12*a33*b22-2*b32*b13*c11*c33*a22+2*b32*b13*c11*a23*c32+2*b32*a13*c23*b11*c32+2*b32*a23*c12*b11*c33+2*c31*b13*a22*c13*b32-2*c31*b13*a23*b32*c12-2*c31*b13*a32*c13*b22+2*c31*c13*b23*a32*b12-2*c31*c13*b23*b32*a12-2*b32*a13*c22*b11*c33+2*c31*c13*b22*b33*a12-2*c31*b23*c12*a33*b12+2*c32*c13*b11*b33*a22-2*c32*a23*b12*c11*b33-2*a31*c13*b23*c32*b12+2*a31*c13*b12*b33*c22+2*a31*b23*c12*b12*c33-2*a31*c23*b12*b33*c12+2*a31*b13*c12*c23*b32-2*a31*b13*c12*c33*b22+2*b31*c13*a23*c32*b12,
-2*c23*a11*b13*c32^2+2*c23*b11*a13*c32^2+2*c13*a11*b23*c32^2-2*c13*b11*a23*c32^2+2*b13*c11*a23*c32^2-2*a13*c11*b23*c32^2-2*c32*b33*c11*c23*a12+2*c32*c33*a11*c23*b12-2*c32*b33*c11*a23*c12+2*c32*a33*c11*b23*c12+2*c32*c33*b11*a23*c12-2*c32*a33*c12*b11*c23+2*c32*c33*c11*b23*a12-2*c32*c33*c11*a23*b12-2*c32*c33*b11*c23*a12+2*c32*b33*c11*a13*c22+2*c32*c33*a11*b13*c22-2*c32*c33*b11*a13*c22+2*c32*b33*c12*a11*c23-2*c32*c33*a11*b23*c12-2*c32*b33*c13*a11*c22+2*a33*c13*c11*b32*c22-2*b33*c11*c13*a32*c22+2*b33*c13*c11*c32*a22-2*c33^2*c22*a11*b12-2*c33^2*b22*c11*a12+2*c33^2*b22*a11*c12+2*c33^2*c22*b11*a12+2*c33^2*a22*c11*b12-2*c33^2*a22*b11*c12+2*c33*c11*a32*c13*b22+2*c33*c11*c32*a13*b22-2*c33*c11*c32*b13*a22-2*c33*c11*b32*a13*c22+2*c33*c11*a32*b13*c22-2*c33*c11*b32*c13*a22+2*a31*c13^2*c32*b22+2*a31*c13*c12*c23*b32-2*a31*c13^2*b32*c22+2*a31*b13*c32*c23*c12-2*a31*c13*c12*b23*c32-2*a31*c33*c12*c13*b22-2*a31*c33*c12*b13*c22+2*a31*c33*c13*c22*b12+2*a31*b33*c12*c22*c13+2*a31*c33*b23*c12^2-2*a31*c13*c23*c32*b12-2*a31*b33*c12^2*c23-2*b31*c13^2*c32*a22-2*b31*a13*c32*c23*c12+2*b31*c13*c12*a23*c32-2*c32*a33*c11*b13*c22+2*c32*a33*c13*b11*c22+2*c32*a33*c11*c23*b12-2*a33*c13*c11*c32*b22-2*c33*c13*c32*a11*b22+2*c33*c13*b32*a11*c22+2*c33*c13*c32*b11*a22-2*c33*c13*a32*b11*c22+2*a32*c33*c12*b11*c23+2*a32*b33*c11*c23*c12-2*a32*c33*c11*b23*c12-2*a32*c33*c11*c23*b12-2*b31*c33*c13*c22*a12+2*b31*c33*c12*c13*a22+2*b31*c33*c12*a13*c22-2*b31*a33*c12*c22*c13-2*b31*c33*a23*c12^2+2*b31*c13*c23*c32*a12+2*b31*a33*c12^2*c23-2*b31*c13*c12*c23*a32+2*b31*c13^2*a32*c22+2*c31*b33*a23*c12^2-2*c31*c13*c32*b23*a12-2*c31*b13*c12*c23*a32+2*c31*c13*a32*c23*b12-2*c31*c13*b32*c23*a12+2*c31*a13*c12*b23*c32+2*c31*c23*c32*a12*b13-2*c31*a33*c13*c22*b12+2*c31*c33*a22*c12*b13+2*c31*c33*b22*a12*c13+2*c31*c13*c32*a23*b12+2*c31*a33*c12*b13*c22-2*c31*c33*a22*b12*c13-2*c31*b33*c12*a13*c22+2*c31*a33*c12*c13*b22+2*c31*c13*a32*b23*c12-2*c31*b33*c12*c13*a22-2*c31*b13*c12*a23*c32-2*c31*c13*b32*a23*c12-2*c31*a32*c13^2*b22+2*c31*b32*c13^2*a22-2*c31*a33*b23*c12^2-2*c31*c33*b22*c12*a13+2*c31*b33*c13*c22*a12+2*c31*c33*c22*b12*a13-2*c31*c33*c22*a12*b13+2*c31*c23*b32*c12*a13-2*c31*c23*c32*b12*a13-2*b32*a33*c12*c23*c11+2*b32*c33*c11*a23*c12+2*b32*c33*c11*c23*a12-2*b32*c33*c12*a11*c23,
-a32*b13*a31*c11*a23-a32*a13*c31*b11*a23+a32*b13*a23*c31*a11-a32*c33*a13*b21*a11+a32*a13*b31*a11*c23-a32*a13*c31*a11*b23-a32*b33*a21*c11*a13+a32*c33*a21*b11*a13-a32*c33*a21*a11*b13+a32*a33*c21*b11*a13+a32*b33*a21*a11*c13+a32*b33*a13*c21*a11-a32*a33*b21*c11*a13-a32*a33*a21*b11*c13-a32*a33*c21*a11*b13+a32*c13*a31*b11*a23+a32*a33*a21*c11*b13+a32*a33*b21*a11*c13+a32*b13*a31*a11*c23-a32*c13*a23*b31*a11-a32*c13*a31*a11*b23+a32*c33*a11^2*b23-a32*b33*a11^2*c23+a32*c31*b21*a13^2+a32*a13*a31*c11*b23-a32*a13*a31*b11*c23+a32*a13*b31*c11*a23-a32*b31*c21*a13^2+a12*c11*b21*a33^2-a33^2*b21*a11*c12+a33^2*c21*a11*b12+a21*b11*a33^2*c12-a21*c11*a33^2*b12-a12*b11*c21*a33^2-a33*a21*b31*c12*a13-a33*a21*c31*a12*b13+a33*a21*c31*b12*a13+a33*a21*b31*a12*c13+a33*a13*b31*c21*a12+a33*a13*a31*b21*c12-a33*a13*a31*c21*b12-a33*a13*c31*b21*a12+a33*a12*a31*c21*b13-a33*a12*a31*b21*c13+b32*a31*c21*a13^2-b32*a21*c31*a13^2-b32*a13*a31*c11*a23-b32*a13*a31*a11*c23+b32*a13*a23*c31*a11+b32*a33*a11^2*c23+b32*c13*a31*a11*a23+b32*a33*a21*c11*a13-b32*a33*a21*a11*c13+b32*a11*c33*a13*a21-b32*a33*a13*c21*a11-b32*a11^2*c33*a23+c31*a33*a23*b11*a12-c31*a33*a23*a11*b12+c32*a21*b31*a13^2-c32*a31*b21*a13^2-c32*b13*a31*a11*a23-c32*a33*a21*b11*a13+c32*a33*a21*a11*b13+c32*a13*a31*b11*a23+c32*a13*a31*a11*b23-c32*a13*a23*b31*a11-c31*b33*a12*a11*a23+c31*a33*a12*a11*b23-c32*a11*b33*a13*a21+c32*a33*a13*b21*a11-c32*a33*a11^2*b23+c32*a11^2*b33*a23+b33*a13*a21*c31*a12-b33*a13*a31*c21*a12-a31*a33*a21*c12*b13+a31*a33*a21*b12*c13+a31*a33*b11*c23*a12-a31*a33*b11*a23*c12-a31*a33*c11*b23*a12+a31*a33*c11*a23*b12-a31*b33*a23*a11*c12-a31*a33*a11*c23*b12+a31*a33*a11*b23*c12-a31*b33*a21*a12*c13+a31*b33*a23*c11*a12+a31*b33*a12*a11*c23+a31*c33*a21*a12*b13-a31*c33*a23*b11*a12-b13*a31^2*c23*a12+b13*a31^2*a23*c12-c13*a31^2*a23*b12-a13*a31^2*b23*c12+a13*a31^2*c23*b12+c13*a31^2*b23*a12+a31*c33*a23*a11*b12-a31*c33*a21*b12*a13-a31*c33*a12*a11*b23+a31*b33*a21*c12*a13-b31*a33*a12*a11*c23-b31*a33*a23*c11*a12+b31*a33*a23*a11*c12+b31*c33*a12*a11*a23+c33*a13*a31*b21*a12-c33*a13*a21*b31*a12,
2*a33*c11*b21*b33*a12-2*a33*b12*a21*c11*b33+2*a33*b12*c21*a11*b33+2*c31*a13*b12*a21*b33+2*c31*b13*a11*a23*b32+2*c31*a13*b21*b13*a32-2*c31*a13*b32*b13*a21-2*c31*a13*b11*b23*a32-2*a31*a13*b12*c21*b33+2*a31*a13*b12*b31*c23+2*a31*a13*b13*c21*b32-2*c31*b13*a12*b21*a33-2*a31*a23*b11*b33*c12+2*b31*b13*a11*c23*a32+2*b31*b13*a12*c21*a33-2*a32*c23*b11*a11*b33-2*c31*a23*b12*a11*b33+2*c31*b23*a12*b11*a33+2*a32*b23*b11*a11*c33+2*a31*b13*a12*b21*c33+2*c32*a23*b11*a11*b33-2*c32*b23*a11*b11*a33-2*a31*b13*a12*b31*c23-2*c32*a13*b11*a21*b33-2*a32*a13*b21*c11*b33-2*b31*b13*a11*a23*c32+2*b31*c13*a21*a33*b12+2*a32*a13*b11*c21*b33+2*b31*a23*a11*c33*b12+2*a31*a13*b21*b33*c12-2*a31*a13*b21*b13*c32-2*a31*b13*c11*a23*b32-2*a31*a13*b23*b31*c12+2*b32*a13*a21*b11*c33+2*a31*a13*b11*b23*c32-2*a31*a13*b11*c23*b32-2*b31*a13*a21*c33*b12-2*a31*c13*b21*b33*a12+2*a31*c13*b31*b23*a12-2*a31*b23*b11*c33*a12-2*a31*c13*b12*b31*a23+2*a31*c13*b11*a23*b32+2*a31*a23*b12*c11*b33-2*b31*a13*b13*c21*a32+2*b31*a13*a21*b13*c32+2*b32*c23*a11*b11*a33+2*b31*a13*c11*b23*a32+2*a31*c23*b11*b33*a12+2*a31*b13*a23*b31*c12+2*a33*a21*b11*b33*c12-2*a33*c12*b21*a11*b33-2*b31*c23*a11*a33*b12-2*b32*c13*a21*b11*a33-2*b32*a23*b11*a11*c33+2*c32*b13*a11*b21*a33+2*b32*b13*a21*c11*a33-2*a32*b13*a11*b21*c33-2*b32*b13*a11*c21*a33+2*a32*c13*b21*a11*b33+2*b31*b23*a11*a33*c12-2*b31*b23*a12*c11*a33-2*b31*b13*a21*a33*c12-2*b31*c13*a11*b23*a32-2*a33*a12*b11*c21*b33,
-2*c32*c13*a21*b11*a33+2*a31*a13*c11*b23*c32-2*a31*a13*c11*c23*b32-2*c31*c13*a12*b21*a33+2*c31*c13*a11*a23*b32-2*c31*c13*a11*b23*a32-2*a33*c11*a21*c33*b12+2*a33*c11*a12*b21*c33+2*c31*c23*a12*b11*a33-2*c31*c23*a11*a33*b12-2*a32*b13*c21*a11*c33-2*a32*c23*c11*a11*b33-2*a32*a13*c11*b21*c33+2*a32*a13*c21*b11*c33+2*a32*b23*c11*a11*c33+2*c31*a13*b21*c13*a32-2*c31*b13*a21*a33*c12+2*c31*b23*a11*a33*c12-2*c31*a23*a11*b33*c12-2*b32*c13*a11*c21*a33+2*b32*a13*c11*a21*c33-2*a33*c12*a11*b21*c33+2*a33*c12*a21*b11*c33-2*a31*a13*c21*c33*b12+2*a31*a13*c12*b21*c33-2*b32*a23*c11*a11*c33+2*c32*c13*a11*b21*a33-2*c32*a13*a21*c11*b33-2*c31*a13*b11*c23*a32+2*b31*a23*c12*a11*c33+2*a33*c21*a11*c33*b12+2*b32*c23*a11*c11*a33-2*c31*a13*a21*c13*b32+2*c31*a13*a21*b33*c12+2*c32*b13*a21*c11*a33+2*a31*b13*c12*c31*a23+2*a31*c13*a12*c31*b23-2*a31*c13*a12*c21*b33-2*a33*c21*b11*c33*a12+2*c31*c13*a21*a33*b12+2*c31*b13*a11*c23*a32+2*a31*a23*c11*c33*b12-2*a31*b23*c11*c33*a12-2*a31*a23*c12*b11*c33+2*a31*c13*b11*a23*c32-2*a31*b13*c11*a23*c32+2*a31*c23*c11*b33*a12-2*a31*b13*c23*c31*a12-2*a31*c13*a23*c31*b12+2*a31*b13*c21*c33*a12-2*a31*a13*c12*c31*b23+2*a31*a13*c13*c21*b32+2*a31*a13*c23*c31*b12-2*a31*a13*c13*b21*c32-2*b31*c13*a11*a23*c32+2*b31*c13*a12*c21*a33-2*b31*a13*c13*c21*a32+2*b31*a13*c11*c23*a32-2*b31*c23*a12*c11*a33+2*b31*a13*c13*a21*c32-2*b31*a13*c12*a21*c33+2*c32*a23*c11*a11*b33-2*c32*b23*a11*c11*a33+2*a32*c13*a11*c21*b33,
2*b33*b12*b31*a21*c13+2*b33*b12*c31*a21*b13-2*b33*b12*a31*b21*c13+2*b33*b13*b31*c21*a12-2*b33*b13*c31*b21*a12+2*b33*b13*a31*b21*c12-2*b33*b13*b31*a21*c12-2*b33*b12*a31*c21*b13+2*a13*b12*b31^2*c23-2*a13*b23*b31^2*c12-2*c13*b12*b31^2*a23+2*c31*b33*b11*b23*a12-2*c31*b33*b12*a11*b23-2*c31*b33*b11*a23*b12+2*c31*a33*b12*b23*b11-2*c33*b13*b12*b31*a21+2*c33*b13*b12*a31*b21+2*a32*b13*b23*b31*c11-2*a32*b31*c13*b23*b11+2*a32*b33*b11*b21*c13+2*a32*b33*b11*c21*b13-2*a32*b13*b11*c31*b23+2*a32*b13*b11*b31*c23+2*a32*b13^2*c31*b21-2*a32*b13^2*b31*c21-2*a32*b33*b11^2*c23-2*a32*b33*b13*b21*c11+2*a32*b11^2*c33*b23-2*a32*b11*c33*b21*b13+2*a31*b33*b11*c23*b12+2*a31*b33*b12*c11*b23-2*a31*b33*b11*b23*c12-2*a31*c33*b11*b23*b12+2*c13*b23*b31^2*a12-2*b13*b31^2*c23*a12+2*b13*b31^2*a23*c12+2*b33^2*a21*b11*c12+2*b33^2*c21*a11*b12-2*b31*b33*a11*c23*b12-2*b31*c33*b12*b21*a13-2*b31*a33*b13*b21*c12-2*b31*a33*b12*c11*b23+2*b31*a33*b12*b21*c13+2*b31*a33*b11*b23*c12+2*b31*c33*b12*a11*b23-2*b33^2*a21*c11*b12-2*b33^2*c21*b11*a12+2*b33^2*b21*c11*a12-2*b33^2*b21*a11*c12-2*b31*b33*b11*a23*c12-2*b31*b33*c11*b23*a12+2*b31*b33*c11*a23*b12+2*b31*b33*a11*b23*c12-2*b31*a33*b11*c23*b12+2*b31*b33*b21*c12*a13-2*b31*b33*b21*a12*c13-2*b33*a13*b12*b31*c21+2*b33*a13*b12*c31*b21+2*b31*b33*b11*c23*a12+2*b31*c33*b11*a23*b12-2*b31*c33*b11*b23*a12+2*b31*c33*b13*b21*a12+2*c32*b31*a13*b23*b11-2*c32*b13*b11*b31*a23+2*c32*b13*b11*a31*b23-2*c32*b13*b23*b31*a11-2*c32*b33*b11*b21*a13+2*c32*b33*b13*b21*a11+2*c32*b11*a33*b21*b13+2*c32*b33*b11^2*a23-2*c32*b33*b11*a21*b13-2*b32*c31*a21*b13^2+2*b32*a31*c21*b13^2+2*b32*a33*b11^2*c23-2*b32*c33*b11^2*a23-2*b32*b33*c21*a11*b13-2*b32*b33*a21*b11*c13+2*b32*b33*a21*c11*b13+2*b32*c33*b11*a21*b13-2*b32*b13*b31*c11*a23-2*b32*a33*b11*c21*b13-2*b32*a33*b11*b21*c13+2*b32*a33*b13*b21*c11-2*b32*a13*b11*b31*c23-2*b32*b13*a31*b11*c23+2*b32*b13*c31*b11*a23+2*b32*c13*b11*b31*a23+2*b32*b33*c21*b11*a13+2*b32*b33*b21*a11*c13-2*b32*b33*b21*c11*a13-2*b32*c33*b13*b21*a11+2*b32*c13*b11*a31*b23-2*b32*b23*c31*b11*a13-2*b32*b23*b31*a11*c13+2*b32*b23*b31*c11*a13+2*b32*c33*b11*b21*a13-2*b32*b13*a31*c11*b23+2*b32*b13*b31*a11*c23+2*b32*b13*c31*a11*b23+2*c32*b13^2*b31*a21-2*c32*b13^2*a31*b21-2*c32*b11^2*a33*b23-2*a33*b13*b12*c31*b21+2*a33*b13*b12*b31*c21,
2*c31*a13*b21*b33*c12-2*c31*b13*b21*a33*c12+2*c31*b13*b21*c13*a32-2*c31*c13*b21*b33*a12+2*b32*a13*c21*b11*c33+2*b32*b13*c11*a21*c33-2*b32*b13*c21*a11*c33+2*b31*c13*a12*c31*b23-2*b32*a23*c11*b11*c33-2*b31*c13*a23*c31*b12-2*b31*c13*a11*b23*c32+2*b31*c13*b12*c21*a33-2*b31*a13*c21*c33*b12-2*b31*b13*c11*a23*c32-2*c32*c13*b11*a21*b33-2*c32*a13*b21*c11*b33+2*b31*b13*c11*c23*a32-2*c32*b23*c11*b11*a33+2*a32*b23*c11*b11*c33-2*b31*a13*c12*c31*b23+2*b31*b13*c12*c31*a23-2*b31*b13*c12*a21*c33-2*b31*b13*c13*c21*a32+2*b31*b13*c13*a21*c32-2*b31*b23*c11*c33*a12+2*c32*c13*b21*a11*b33+2*c32*a23*b11*c11*b33-2*b33*c11*a21*c33*b12+2*b33*c11*a12*b21*c33-2*a32*c23*b11*c11*b33+2*c32*b13*c11*b21*a33-2*b31*b13*c23*c31*a12+2*b31*a23*c11*c33*b12+2*a31*c23*b12*c11*b33-2*a31*b13*c11*c23*b32-2*c31*c13*b11*b23*a32+2*c31*c13*b12*a21*b33+2*c31*c13*b11*a23*b32-2*b31*c23*c11*a33*b12+2*b31*b13*c21*c33*a12-2*b33*c12*a11*b21*c33+2*b33*c12*a21*b11*c33+2*b32*c23*c11*b11*a33-2*c31*a23*b11*b33*c12-2*c31*a13*b11*c23*b32+2*b31*b23*c12*a11*c33+2*b31*a13*c11*b23*c32+2*b31*a13*c23*c31*b12-2*a31*b23*c12*b11*c33+2*a31*c13*b11*b23*c32-2*a31*c13*b12*c21*b33+2*a32*c13*b11*c21*b33-2*a32*b13*c11*b21*c33+2*a31*b13*c13*c21*b32-2*b32*c13*b11*c21*a33+2*b33*c21*a11*c33*b12-2*b33*c21*b11*c33*a12+2*a31*b13*c12*b21*c33-2*a31*b13*c13*b21*c32+2*c31*b13*a11*c23*b32-2*c31*c23*b12*a11*b33+2*c31*b23*b11*a33*c12+2*c31*c23*b11*b33*a12-2*c31*b13*a21*c13*b32,
2*b31*c33*c12*a11*c23-2*b31*c33*c11*c23*a12+2*b31*c33*c11*a23*c12-2*b31*a33*c12*c23*c11+2*c33^2*a21*b11*c12-2*a13*c12*c31^2*b23+2*b13*c12*c31^2*a23+2*a13*c23*c31^2*b12-2*b13*c23*c31^2*a12-2*c13*c31^2*a23*b12-2*c33^2*b21*a11*c12+2*c33^2*c21*a11*b12+2*c33^2*b21*c11*a12-2*c33^2*c21*b11*a12-2*c33^2*a21*c11*b12+2*c13*c31^2*b23*a12-2*c31*b33*c11*a23*c12-2*c31*c33*a11*c23*b12+2*c31*b33*c11*c23*a12-2*c31*b33*c13*c21*a12+2*c31*a33*c11*b23*c12-2*a31*c33*c12*b11*c23+2*c31*c33*b11*c23*a12-2*c31*c33*c11*b23*a12+2*c31*c33*c11*a23*b12+2*c31*a33*c12*b11*c23-2*c31*c33*b11*a23*c12+2*c31*c33*c21*a12*b13-2*c31*c33*c21*b12*a13-2*c31*a33*c21*c12*b13-2*c31*a33*c11*c23*b12+2*c31*b33*c12*c21*a13+2*c31*a33*c21*b12*c13-2*c31*b33*c12*a11*c23+2*c31*c33*a11*b23*c12+2*a32*c13^2*c31*b21-2*a32*c13^2*b31*c21-2*a32*c11^2*b33*c23+2*a32*c33*c11^2*b23+2*a31*b33*c11*c23*c12-2*a31*c33*c11*b23*c12+2*a31*c33*c11*c23*b12-2*a32*c33*c11*c21*b13+2*a32*c33*c13*c21*b11-2*a32*c33*c11*b21*c13+2*a32*c31*b13*c23*c11-2*a32*c13*c11*c31*b23+2*a32*c13*c11*b31*c23-2*a32*c13*c23*c31*b11+2*a32*c11*b33*c21*c13+2*c33*c12*a31*c21*b13+2*c33*c12*c31*b21*a13+2*c33*c13*b31*c21*a12+2*c33*c13*c31*a21*b12-2*c33*c13*c31*b21*a12+2*c33*c12*a31*b21*c13-2*c33*c12*b31*a21*c13-2*c33*c12*b31*c21*a13-2*c33*c12*c31*a21*b13-2*b32*c13^2*c31*a21-2*c33*c13*a31*c21*b12-2*b32*c31*a13*c23*c11+2*b32*c13*c11*c31*a23-2*b32*c13*c11*a31*c23+2*b32*c13^2*a31*c21+2*b32*c11^2*a33*c23-2*b32*c33*c11^2*a23+2*b32*c13*c23*c31*a11-2*b32*c11*a33*c21*c13+2*b32*c33*c11*a21*c13+2*b32*c33*c11*c21*a13-2*b32*c33*c13*c21*a11-2*c32*b13*c11*a31*c23+2*c32*c23*c31*a11*b13-2*c32*c23*c31*b11*a13+2*c32*c13*c31*b11*a23+2*c32*c13*a31*b11*c23-2*c32*b13*c11*c31*a23+2*c32*c13*a31*c11*b23-2*c32*a31*b21*c13^2+2*c32*b31*a21*c13^2-2*c32*a33*c11^2*b23-2*c32*c13*b31*c11*a23-2*c32*c33*c21*a11*b13+2*c32*c33*a21*c11*b13+2*c32*c33*c21*b11*a13-2*c32*c33*b21*c11*a13+2*c32*a13*c11*c31*b23-2*c32*c13*b31*a11*c23-2*c32*c13*c31*a11*b23+2*c32*c23*b31*c11*a13-2*c32*a33*c13*c21*b11+2*c32*b33*c13*c21*a11+2*c32*c33*b21*a11*c13-2*c32*c33*a21*b11*c13+2*c32*a33*c11*b21*c13+2*c32*a33*c11*c21*b13-2*c32*b33*c11*a21*c13-2*c32*b33*c11*c21*a13+2*c32*b33*c11^2*a23-2*a33*c13*c12*c31*b21+2*a33*c13*c12*b31*c21-2*b33*c12*c13*a31*c21+2*b33*c13*c12*c31*a21 );

V5 = I+J+K;



==> anc/up_to_deg_6.m2 <==
time load "./trifocal_to_deg_5.m2";

time load "./basis41133222";
time load "./basis33411222";
time load "./basis33222411";
time load "./basis22233411";
time load "./basis3333222";
time load "./basis3322233";
time load "./basis2223333";
time load "./basis33321321";
time load "./basis32133321";

print("Done time loading data.\n");

I41133222 = ideal(toList(basis41133222));
I33411222 = ideal(toList(basis33411222));
I33222411 = ideal(toList(basis33222411));
I22233411 = ideal(toList(basis22233411));
I3333222 = ideal(toList(basis3333222));
I3322233 = ideal(toList(basis3322233));
I2223333 = ideal(toList(basis2223333));
I33321321 = ideal(toList(basis33321321));
I32133321 = ideal(toList(basis32133321));

print("Done creating new ideals.\n");

V6 = V5 + I41133222 + I33411222 + I33222411 + I22233411 + I3333222 + I3322233 + I2223333 + I33321321 + I32133321;

print("Done creating V6\n");

